Explicit equations of the fake projective plane $(a=7,p=2,\emptyset,D_3 X_7)$

We find explicit equations of the fake projective plane $(a=7,p=2,\emptyset,D_3 X_7)$, which lies in the same class as the fake projective plane $(a=7,p=2,\emptyset,D_3 2_7)$ with $21$ automorphisms whose equations were previously found by Borisov and Keum. The method involves finding a birational model of a common Galois cover of these two surfaces.

==> anc/Dependency/4HD_one_section.txt <==
{(-1/32 + (3*rr)/32)*U0^2 + 2*U1*U4 + U3*U6 + (3/8 - rr/8)*U1*U7 + 
  (5/8 + rr/8)*U3*U9, (-3/8 + rr/8)*U0^2 + (-1 + rr)*U1*U4 + 
  (3/4 + rr/4)*U1*U7 + U2*U8 - U3*U9, (-1/16 - rr/16)*U0^2 + 
  (-1/4 + rr/4)*U1*U4 + U2*U5 + (-3/16 + (3*rr)/16)*U1*U7, 
 (15/64 - (13*rr)/64)*U0*U4 + U6^2 + (-5/64 - rr/64)*U0*U7 + 
  (1/8 + rr/8)*U1*U8 + (15/16 + (3*rr)/16)*U6*U9 + (9/64 + (5*rr)/64)*U9^2, 
 U2*U3 + (-9/16 - (5*rr)/16)*U0*U4 + (-5/16 - rr/16)*U0*U7 + 
  (3/4 - rr/4)*U6*U9 + (1/16 - (3*rr)/16)*U9^2, (3/8 - rr/8)*U0*U4 + U1*U5, 
 (1/2 + rr/2)*U1*U3 + 2*U0*U5 + U4*U7 + (3/8 - rr/8)*U0*U8, 
 (-3/8 - (3*rr)/8)*U1*U3 + U4^2 - U0*U5 + (-9/32 + (3*rr)/32)*U0*U8 + 
  (1/8 + rr/8)*U2*U9, (-3/4 - rr/4)*U1*U3 - U0*U5 + U2*U6 + 
  (-7/32 + (5*rr)/32)*U0*U8 + (5/8 + rr/8)*U2*U9, 
 (1/2 + rr/2)*U0*U3 + 4*U1*U6 + U7*U8, -U2^2 + (1/4 - rr/4)*U0*U3 - 3*U1*U6 + 
  U4*U8 + (-1/4 + rr/4)*U1*U9, U4*U5 + (U1*U9)/4, 
 (-1/4 + rr/4)*U1*U2 + U0*U6 + U5*U8 + (U0*U9)/2, 
 U5^2 + (-3/32 + rr/32)*U0*U9, (-5/2 - rr/2)*U1*U2 + (-3/2 + rr/2)*U0*U6 + 
  U3*U7 + (-1/8 + (3*rr)/8)*U0*U9, (-1/2 - rr/2)*U1^2 + (1/4 + rr/4)*U0*U2 + 
  (-3/2 + rr/2)*U3*U5 + U6*U7 + (U7*U9)/2, (3/8 + (3*rr)/8)*U1^2 + 
  (-1/8 - rr/8)*U0*U2 + (1/2 - rr/2)*U3*U5 + U4*U6 + (5/8 + rr/8)*U4*U9, 
 (9/2 + rr/2)*U1^2 - 2*U0*U2 + (-3 - rr)*U3*U5 + U3*U8 + (3/2 - rr/2)*U4*U9, 
 (-1/8 - rr/8)*U2*U4 + U5*U6 + (U5*U9)/2 + (3/32 - rr/32)*U8*U9, 
 (-5/8 - rr/8)*U0*U1 + U3^2 + (-5/8 - rr/8)*U8*U9, 
 (-3/4 + rr/4)*U0*U1 + (1/2 + rr/2)*U2*U4 + U2*U7 + (1 - rr)*U5*U9 + 
  (-3/8 + rr/8)*U8*U9}


==> anc/Dependency/EqsFPP.txt <==
{U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9}

==> anc/Dependency/ZPoints/z0.txt <==
{{P0 -> 0, P1 -> 2.0468497762035065781043147511416581007393822979090496558043\
78245296954264716084687594713289523121666525752702313591642255520501804919287\
28268734811186251583706595234780959061761314960115006028293396435527980043398\
78012189202854595382351202268058135126591382013671538479283364000055189242841\
68780247169162105910753461285060163193641352624046426536065343002505484212967\
67731310308504776415866866145437768589222067343158426050850283186904314877401`\
433.436048453866 + 0.19028097105807188739143607472862534417728292250761119270\
39709456021748162514909930974321917782742992999016731953620536042124269279356\
06501936896882750809683601675192792416688216715390656439287597593064030680413\
37465250727208247275623415495545900108323829868769058653745507188271722905124\
85558754352903201816722216565994701278855394526279037032690112648993030814740\
12359558621039574156674475554550047455877832039445256631536150983041544135597\
996960217063979761657`432.9226606568216*I, 
  P2 -> 1.2983597200029385518896563415253658617106576638474656281841732655353\
09406977561532641454697826014173678761372602640975429426553016915423177415310\
43615460957797304653173779532558839260591733617458831948946181694931342084502\
64662962654290499986018580118504129357053870663660387825170974602829634897561\
09963318750071883852421296581406016662600304879879667944727210616313760255275\
68740582316454678951746131976525459690433528821840758750328908227114`433.3418\
536364023 + 2.603469802970810716304418055261189471952426626086643311693142830\
03693084747718112911729463404958554979752480984203141591612963627250222740880\
43553935142925762107026978348585295318731682475752837713093503005457638038932\
29448241563362679586225731912517407586319680652047539805506568819884795307943\
73294981373125044291138015704074828259452526484899938548144014759246073395399\
920462468036163880060218513727167790303379093166759188131308804483856417`433.\
41732683302297*I, P3 -> 1.`498.8860566476931, 
  P4 -> -0.486662807221050154797842389023966619818553190924149984045660600108\
26213600023178992192132409879858603435189548595581628499642667542314167262750\
16373313359335346459441654609799333141046522499639737912788493375939001882519\
54072094911043437929898507014693515169848052233660164216305419487956322085222\
18042054020476004301129480961254689667187849756012974004554582582768582179863\
52773170757983978806420698523691353308884535229562088585521543193681967216471\
29838880585`433.16262034077204 + 2.132141411497021585181468129627444147595631\
72467645625964418694009469904781358974170310312434404684856105797545291507468\
03312818971657973832220298885737984249033368740476096766435700323919602531679\
79191370355555089454665289199082043331331216845032844919118926864723811931846\
08619547507544469086659833641852881970370462982947553427401932043342716622433\
48546062536744859612756641769383114940244942472940426340646355966199900654547\
1479374435759964`433.429715912654*I, 
  P5 -> -1.387028390489401932001577631653285266523881872232998739665283273611\
73888011364140483809791914940621218759360264167854055913018826514177550542288\
70022102441563242248407646116818692098799836865515963319211353193477159075665\
13987421515349923479033303506596904288537458990609936734214608212199248038511\
94135234819093786803505107480391658323415629047296156086775818334241880092736\
511443972625479855508030823973915665043145117552237094756043479364882`433.393\
08747276164 - 1.4573389198247716068609703083513719763367325284128341935973684\
25852032587787427904344640719674030664572260027082931038637020069504193407811\
58951907225536743201432108922352941262068064124404898290397083937720952560752\
48298274562771363038716388633131559525486425447015489716058574150198949543728\
95965254490076341638759253291241023748933054661584972473582355036571033187670\
30977109833866538835182360718829477658634455637655759182077962220704179708`43\
3.38212772244555*I, P6 -> 0.4714486301113991574519370445971550722337386047993\
68601570189512840337956859225838667424814804688626858709645171447031802773351\
09484143767109085592616462318077466922461159270699201387891580664744499302862\
24681313064753234970412401291698032363495173622952063562282331937657294675176\
18397251361504305248373847451763236088375120369928418734173826881197399471639\
24371306768753405538664617178017068676522530707362146931514864506238445506861\
2230861340208593291922355985`433.43114659861624 - 0.0931172055644687933815131\
84436314539663418655107231473878743235674438004323833179512025694271061599437\
16470544907178683547221756534439729853909464438433945078620519251175752469464\
54132291623766142411457391796754588917790645680569091735938650659867364776303\
91818450608594743634713149281928501962144968073512253504534497047944520231901\
92543541967043635390068775618406352917239458373233190606997857691493674976780\
4455177847695210320205689586306807284520959737729527`433.1558881890575*I, 
  P7 -> 0.1234447111079788164223296723162148723095696772634334809330011457455\
44416740528673186822839367188498452018586034702495675072152558903104285460425\
01614977701103225290377439750508988966177121948534799758030334829470584459169\
33902630319229347849568116977423416375749918732536067720176282950304145268169\
60618864867902063999295945955254709435391591706191148642836195011025032214107\
64086376709843235632168675416810480495015076198265164116194787569951317841848\
1413001728`433.04761588302483 + 0.9318208519594158277723528754091504807148844\
88060519380052024579641930324920574368790678493716379982946202277682424180525\
12315489378036880979518201741077080986889612913764055744861232533110471594919\
91052549428868310339788654886273743497330804387541133213793655668476161666752\
61101258999727887312128814064431866669444885345767866776097726204563483742735\
13672182841695650088713390345836232757754914633219569380211662116804761828948\
2162694281470965708308865377993864`433.43418931988157*I, 
  P8 -> 2.7484955833686711465596606246450174802631454207499454022352338852820\
86387250315662344003131374462685755092848525486446247991318456318224312721483\
19546214598849428784452066272236579294045123260212712641165651918757222522940\
17369053476803602939969071850408678762510403489777998794720645025098207724395\
04921654199353964113249713117112221963390149707076340928556778213978952331457\
89515334658365199346530577895111305533506032234721581286961953445939`432.8297\
7443539664 + 1.13225883336422002397065556292417124056413108518755034970286778\
26005378360866218868372678717411513216876361024445166037202126858310066679618\
00319888137154370058430563212529336536765064718300829053950023500861632387369\
77745916804924145149248888536734930872465043917403143234998772545551749036882\
80244010732477713060692782924970380100826789604507058053796133547498086995056\
0860960053360756397619955438951028144049536324076664819994436688903221594`432\
.3713244688979*I, P9 -> -1.60080836242534548712302382126725834828955833108800\
14274774417268341794959985040003335382544941589440253807927424218741664542005\
73761183812698347859162794728056176108913435476317764078280392281481991157086\
08027287190070124809344812441173990026842612636050551504540017891274915004608\
63133299491312852943425701931843824298031564485890052254615805348915613733833\
20434900775462947860482990407891291166371948871362705614502698784836402672137\
15565047`433.2322684508086 - 5.8384571054405080605125537846163104224309680000\
46911001270254062134039059036328315644659116712809032462631790863533469643091\
73261071209222179056559884058027296013920875261636541303165342869407808868007\
37405734595193803587320317393975491297767413907562232305023812079327065364396\
96351180898887497746452532541132958538066617819246661259359951712065524396643\
35080819287389087565782812277825251877824535837513023683755875958350160887690\
470861272005`433.42758672442704*I, P10 -> 1.308690809950106469316831426908647\
79357376086041387618121822707081172728958758111489258876641486976614387016485\
46268412249925800130167892597051363716613205883420250633424993329772150077139\
46465503282239264439805043892131976725785885202025228142564255535496107421308\
02529770377696893986665390228785099907588434641089740280352916310769955752914\
19124804414917380778496480212722884861307853935404002168223350063953200545251\
4111694500848865464535262`432.04863566738567 - 0.8302557021719855686247762676\
62397952878968044715732691948866177816604918804656839549218145121466326142673\
54611868160136401856227189920917559845821823456517109338834736423779854449639\
56088056208220252229382411482423932622615613217570705883594627789938542330579\
42531419267899995530977112680622334577339193974938268857336811726605810028653\
50292161430960143374585975774937707870710149745548574313040030831896297783042\
559135897158544715176441871861`431.67535248671163*I, 
  P11 -> 0.088813805602929530978481771381837485544985445279044749064861911242\
10179556191724480396420460467273470816367517209796674424628307044762082094434\
03334736516970478241565037227500324090253607605949816554382711256631797574724\
06041832252035473646556276310970538068433117233648717976312591005439752705217\
53709069609012208433728874107165788086204469893888217532434581183846520760094\
727981178478507986480182040335038092276771616638566518983892634962519`430.136\
2218645948 - 0.50424796235259314132973420638857324505371238732822242280998456\
82625907612217051170114788855480235997174557215531241367906875889867839707078\
51854609945284492165503622922977507302141548451788709073134033776447337617183\
15802017487512152353008116288224696588605189023245384207902846004382740878119\
66660114574381235161137872079187599738590552230267943737297068914513977378448\
5977355626119978966913348449669812944518371007956019149475426891437263581`430\
.89609377261604*I, P12 -> -0.886458074811040409219707881639854371716593152822\
32555696095825439483109091800446616614597530629534310907039501203208492100301\
14524990082176831257116595908377496489984101810488875252349320466460992587085\
88495597692461738342630418918766596199426608572750152004792217418742842642859\
67013202328813007911543737062033770251885548259990182566715204550153514108805\
08425144844796756624193143956224313790753574169106019294059520117658972227149\
2108193579`431.1532105992142 + 6.72070766242523262024525151679976729604751583\
98413390172537947555542435318648465040353296249890096081350840978508460966468\
83222648516991632670347909329609391314279738166537932174184743732966119355051\
25963882952453651628577280738804344638543099629703072906230905079679735985043\
41318663517219558842113069958094030826642129415827023151617078673566896412789\
36870868490743718794580451551291124071572535456193555221078139430929984778833\
42234564943133`432.03180556411183*I, 
  P13 -> -2.46167957272039175734854293777109563443351646182662009159942701378\
78285722191975986537742367603995460046922800287145572093334166931101495399032\
81586749945586535391357180593286061361139189544704679573873442534168357987578\
36031154622971596307825466674832331512167706140321062281345275722513070692091\
33270622508361846815297561400878887676958059328762896142260726702022211863819\
7109053545544680586341753889772990890422850277980984282148782883651284`431.53\
561534995134 - 1.772891529726154649251989828180148193495275273290960796878906\
93568974748489675642434927033982489159849796915519691217946063475344280576655\
63946001654695256707069306371753995592451419615900283716060775251164628834088\
20567332498322832305854845882512732826681360251666672780187052338977498084028\
31682662821233549661616917522658881986530955085407721310934108075691371945133\
33600555804650312732125710170447472446383026719988735261203485378705072817`43\
1.39269381213006*I, P14 -> 0.545343115023291044994727585923438316433300675056\
14221990819863628892410611136721577978801377493897583486635430537883326405054\
10819027511611566041291778365184051541869513088845766459819399299888220852406\
37315273050820767176990161570774020157626940221755081231220661033999870654672\
60229951386618029974435073792791408727353380522442942661680940558119126112147\
64404900431809257989092993141371955047009829225887608174720535060631892144429\
870323902`431.6017772845209 + 0.763880423834857854094815888850635758927312120\
67544821496838091600761369549560509508148976657501606107435273275892919899738\
28056317785654054067546282300447880047716501719143584800965990434028025270302\
95731639231388728213452840987526907703445789363115347603514803783423151661264\
93668330935664028525504731449551425514972916356448676898041937691984361735428\
94611917126338596531308854023280619134200538441389701612767755663855916638909\
7509685922455`431.74782168806837*I, P15 -> 0.66180319578666766009187622455676\
33461504251372741934427383392945462200250949674010660197349128464880536562913\
57868307118816969429075348810249368242409607721590744838682515887653539135716\
10420292350390198608514260587461252364675261808364362794303105016433120630806\
92789773649136739778423845190338122557962030569738216584822801488853494607623\
56456288558992328914937155455699748712765054776261518571526253636697387543853\
66473550174098081411408397`431.65656496187154 - 0.042875439543794818053711466\
40098050599770925112119855990298772601481544318449450101966298626036803582123\
32322631629934285160566238415918409260066770018792567365321732258089853445977\
44135193015952606772167638533974453246953258044298293046021109562310526969378\
72035068351913536028826811874086091772118915144442330367502176367124920382657\
01730622556125894063341983479032775607745784945920980318975032114269925692725\
1987035241167404068684298465543`430.48107921173386*I, 
  P16 -> 0.970883524119998147383803542595063643438400061792911839852468124083\
84381003150584096364551300627616830600383037395822076577426793190415459280366\
82429136059090732726229905458013645017030567136224799729120686248059335751432\
67318550195472248803108886375186512475876533309471488889002847959474735360065\
58138948525999843815371468524621490461625002338096913049434861162177220496401\
625902215573490731115217095728849627916820661042156294222843563326126`431.477\
68493288817 + 1.6673168920590841624038491233607832724664283947840866863303582\
49700599324572053965625121340660728083402082943728650089973762547753200042759\
96634802190412595881001255596270273039087347562260053356413708197511387174313\
68838266722036617310224937448602281680964592897637327324503556207298079424675\
51742417907923110236976029186263437711679803288135952662920084024654134911201\
46256676139841030272473292603708983810860858524311189796959919317645215191`43\
1.71270748342346*I, P17 -> 0.271912562398311953000327345621193522443885525738\
95989489968387320513805247502046302676950985417803147687504061556159153109474\
62478453196249548810115101327089473849278918086676771190733617779964786959234\
31349040456129753492458955259728437782205939031602574961441494807997516053843\
87164062736964130531030937156184058603192695424392243190609424981120585219253\
03411938178801203426946860233073538560653944899469835613372463733386869835048\
5954681574`431.19567366166933 - 1.8906015974156766772854314602720122806461294\
01931198193632088781192145334396313742372430809822372048400302929785391531475\
89974235565711788006585496005643748413049431678779134332897043009662650662636\
50721130050577512468712223098268634676993972197706008600670112262188922661875\
75541747396008916197880114105296000485585101929366270437349693470580810665514\
36435838211430135382547941110689973029359564224093899928257734263000153963052\
075528678412397`432.03705176533066*I, 
  P18 -> 0.744919716269545386958184169620816467736347234152342116866447471921\
35576755955417615688070381827068432751136133581203050761987597092851294857434\
79739716981979595065507443334950962046570241831030563025085511662959472827637\
79222546112720021839209091626943081584162083789136247495512455784623583819781\
12389660521094964132069300228587726713475754842089768794617634303376876243594\
834655027938903651425108242157670667834558356185541165558395412147213`431.905\
4271074644 + 0.85535858131195119673396669442328811770338216690226028339462955\
45759764502648736871177567899862688199994884816798287572146842332330575394946\
80471085941708128239200481072325251346709478857490339020741804435246731610821\
08548540041437731010424334722989989996776067026958657529346023972950778369050\
13987542534459201829977280260806428223541418718025972475781808460999564281474\
4333787378965864681097101014597602551273668814077373166044298161819405886`431\
.9630161012307*I, P19 -> -0.0312470126062477978500244496663323531657072692203\
00632857430903549249557636552383361255785783427462220612177512271272630992105\
23548894632361825496954871800854738104402747826846854989440988579824845464035\
23278058494984130758286101385574038477952576174827641531496032059332227801025\
75505860085578748995128564477045795387174556192490167662875516465452468226788\
23269796939450285721155537824025359015218814655353961674028189747979227906994\
138786907`430.0194725693357 + 2.660765313316776141756675099737285443928432330\
22022992330717285467459938727151174667645035257418574637229548346792573893369\
10635901274268991427550465825504278683388553663308521064721340129717801241716\
37249322680113451619232087483928110688778816110813367484682327241301330262646\
17787642104767251412642231084125523820850032572367018617583449898789860825307\
97588739098669634646028992180044799088511110918079773937679864973321766889016\
7303324647171`431.94834426595975*I}, 
 {P0 -> 0, P1 -> -8.089147201131018530519450294500853893354592033463278330159\
00936803110902787011566892396955793502001062316200015142002076536725476671129\
80784156315872255319841370764303294046328029140638320647266129504587927018596\
55537242314970550116543330134837235937380492322341912714746012372230580768184\
91769095797155074392303006393973632936352136636227635208475155827060856898996\
65028416240016468038707071597166869783392888039864718528522204232283288481647\
7`431.07533403903784 + 1.8936360451941863697198731346547512701783628959264807\
77964781545393149483027488733014009822322384396064564195437655242261850758643\
30924418567669213380207178520603416967391390114203461664349559295735803259778\
86730351326849020717417923304304207371941680289516079007123306104457760516635\
14987584347316817573792582397671387224173110442245664333403676023019760074000\
81449025215681913665342951335269601781422988474790748938443574877526477340865\
410553`430.9692021046294*I, P2 -> 5.24641366627299987378830332004420620252738\
92582226051482093229135479574005124747959755179360161095209335166448702265809\
66626394098466875046345037436474581656379767051828838847184938930864298797033\
99878008536040785194661562034372718089806936782668573957912842345673962427340\
77457442480314148227486860732642538277168310118617028846390135710801943429751\
56575904805917895630933915754866233111233557805257068503284010882324386894870\
35103403705926867`431.04005849123746 + 8.502637020707680940349844919009693076\
55147676984046852280836696848884241934905297704491443854514929615220493815494\
72007063556759224561871396274846047149752831648946121905257090063462057153675\
65872946793316786304331890463693393371746148940509286034749543730635209730042\
96164605114418454688330347645257353549398067565538358636009520052080145507641\
42254919953230492570869234733765962157627638560964374082730010549048996028779\
9164994030231447018493`431.05628023449293*I, P3 -> 1.`498.8860566476931, 
  P4 -> -0.708835492524948439801988664512175553160309595688501622091372269852\
01312465235644660188395363398514416419448825828270912241178276707873854604045\
01229410365732348383009716765791910461491146435926770175315134163104212223785\
35837511419392768859492097318815435611943781500304424214131073016215191482443\
81242396034861748284913372214004603999917515972805281036007910997759089748456\
968596091626703184263205026295588223574951942228248943672024566308437`431.078\
8823766077 + 0.07141942867566176303372345936394194613112903924064415239377728\
63063520588711097363759118841039562350768577313411749448755577168251714603271\
83734396228371952170326904314776571229918887318865729508955450140926602603758\
76189245559800930843652803280332631539064306361645157993865306301671678842006\
10047107945958875538393432796363645996392673267936969057632714253835561319397\
7065395407153581368170090684533145073630649164861327296880832250062650863`430\
.7815736153058*I, P5 -> -4.44242602255826718605018245241086382594425201890989\
57616670315020246411009272098895477587983886852130800878735698734042968851925\
71211856491672948226338696287741210897650211324853079734681753821861450265567\
26319657644104875368207422408713711235607205317281434217088127186135826884802\
73133465889227485697849346346363516182895299395860812663657441120448048263440\
14209279546898738475379154880348475348841259557547846867321483772166872534443\
72820935`431.02153097301436 + 5.909148429654096040324944695141171160820380475\
33637311905924342487389164650597909869288228369309516170057833244143135486508\
80466654191518529473743817339044322056523367067724074847955127241897915463090\
40890964236788069758630424839809032097344626797449523083631684618705890563315\
19028082090834606533366740005532857754715477831194492867857730838698478172840\
87926974786809582922223845215601951131421740427552019988263880136026969929431\
6127636691036`431.0618260152609*I, 
  P6 -> -5.533429583937277940472931645831231580355331289507039519731800950296\
97696803084383207730458829973244542847894847456575935732308694628073408203193\
88009750054930113955550072591975988680905903691202283512542890902878917768573\
92494307628298046677340511338213764653231347724103662427665742236705899616426\
53459828953586423006222100007172647886964699166174091917841633406954911751145\
983360061159998138394503134119175300457965046777100005494973009296272`431.078\
41789498013 + 0.6537660821268851144584989381122560297297325859840668785707551\
73979036987052615753097813739663290834790645078327428882906442741663436664474\
38273104042003039048037812117038584306964521229554917265012839327648974985969\
13037947131800091773599396171568678809761885674525141204254076680887178737301\
50560572908788080170667507526792460577065726737600586603627038327161113217343\
01928797040159532984275579000273397775739657282997039304422745252807300596`43\
0.822849622789*I, P7 -> -11.5636577737312411038787099251287854330190412278455\
36242460897821716449391431405193090430215241152783421322289503785699828061737\
14101582082007190233176929600550926642876058265300705379285403581084000954811\
59857360739502486881592098693994421336562344610587180487073522165418661495287\
20371000566254356155126105787200636841213255692773138218364834582975084695109\
94123041682763051810208130624417508073944104399168621494048168626815805120040\
45610669`431.07809454218796 + 1.506366744969171822016677728398225499699196749\
39252363143813439826650519734983922356578724726205097496610129710847419349340\
63465001709293546739347990879148170877462490079695922165598287418590736745528\
15270123663605032858683672517998419279885372605484916441993346674209119527665\
13150035205329059460370842865365307467588259903624739775253250382930262328503\
33887812765958841982007621117988659763053883791024178697021673569979981138622\
068688415453`430.84683656046735*I, P8 -> 1.6039391352407787211977374649964930\
11275782472015862790610049073275635524690944960671525997378554581495315321993\
17590937503198102047346478812068066445623388673913674274926365078857220092630\
62388347139157928038842121747404168840301576416381695425044597178788332441565\
78435771590296154237140485510874145494997170682077814563643727546944911862594\
89731673221188647583587648262727019330006862755366292713160060672615770229064\
010177108623547088240718`429.9404967181505 - 11.11247992850966932241768978626\
80818690269941410314666047777915686512663801109631856467965496618373897514777\
22105161169829714195245595974000639729408138376115248529701423017644931492512\
17707474600207447905041066435170512179295293498536061709224055373803411771638\
42401300766346716679038966323830156547654420259010907363402889482229624985762\
84056302345227261400497975912327353233572973016876477916638116583566542503311\
69374274851457530672678538955`430.80199015898125*I, 
  P9 -> 0.7560308440296860685397570618965925397883466297538286141661423093456\
57128783834482173871773259517239140186647601511385563633841421426837960082488\
55386044732508028439011752769836455893096424087446984094626093988534838369505\
14917847678426440489044350220531103891790733462850861827968699543258425574935\
09651074994640671521901355995391330741159291093412299652586212790542772603132\
73506916210271335555346925884878001789694909533750708524122484793413`431.0272\
9856547586 + 1.62591828577573743220051110509333168755200729684828123576384467\
35382864919950092508349577889151667088209336653468291325185178094371261107256\
51300331234526940067596039106837339918404655223807858228622921951968927012892\
53982498106201572092135259229532229785175429233260876168355831168850527010425\
89410780602423973802562798503160324825095378538002285840680733729917362125540\
9286063756856302677218343611379070991861143758516699020984357460515303864`431\
.06406294188236*I, P10 -> 0.6493713524228229374357720334276282212750608705384\
16461799799477084289301064185551937114985048913988314649877108525917053427648\
60932583778215713674245500721103910126852872342537760190208477199753385159298\
44778176089446966333570125797022258920609347046368299178241248446869592066684\
46361245472393561860840852321345856487462449452652652181073502495075254817622\
67062290497313647106858551124927435813782761945413337681183980330422688648516\
084517785`429.3898135090965 + 10.20398859352332426940782419343349729054382235\
29946250176304504958463133355405642100730857795356952453761006516694034388072\
56781754564965688885619327046575376047730353963328850724315503325850310444632\
82508138286555442020924536980306981883928098884593262625965612208863890002885\
33570579783884522231219867208011021442532594550868943765137418364846879037438\
66514844306765344054513799223536239002406724157864599469036692020501712056910\
94275908617681`430.590868462901*I, 
  P11 -> -7.57995277261363948674791464159468466133814717203132410105898931005\
48290817853017028930749465762480648155855693895268903450627160703220730261059\
58484566201177257897418949324563952228809752981952613800874087393947869435257\
45465379617865255522274967336791062073658701941598712075340430431641470130377\
23988018520517355692616845360564736355213370818108835284662130055186046577923\
7435365895906537553371107593866309524519228327174753125131040141714717`429.97\
534547871305 - 8.520894660346178024744785885347560005040370425555338176336807\
05465801913895422961889665445282820049488494831957272105538000273833130343406\
97627219117232770335904284592616610046287550386411985248141070923228343765316\
41084062490864054153164295323187365911802024631770276529916897313300604740098\
35746587968456816424662629515770548441345899176613215902684091063496230256881\
298848820180798419479735915942467099517749262407711565534501631834075897592`4\
30.02669437564026*I, P12 -> 4.41800761571812370946671860054279699716329416385\
80316638860558788323392751432066925892763402422109449869627837564176982878003\
83407726383591541837963884940028847805508873091544600640420484138354166388696\
23583092285393627032022182422678575096355662802562303785909397453194495610985\
45278858479941539652882807597015696979164829439226099755011363359316079016087\
24062487141967796901430065151973683995279365394934881656975087930012450113137\
32833034723`429.73929869661833 - 13.88250376260477124952120896531060261761500\
70284186717383691857155026149306484931522328662049129808941421743221384889379\
23694367325908059878324044636658311728418273669106637597541173247606386862241\
79907830989005590513713899743121135383365664850040298269763009915642819329210\
93238705711777886294567678476820610743537383789027897002144106665242326498035\
24267289793920650885150843560531482671780911331137090608006417760195677662775\
41053376401154587`430.2066776207438*I, 
  P13 -> 5.162830243603732053206456155977948568378040322680401108786894343300\
13657725256731161404879770967377889535535326482213876897305991146075298472616\
77138174611554138858805696402499463359220142327810949513133734026004981443473\
65114737483809867184308114120456755566450219783036388742974072561662195632717\
85098442963381686335638542813654567281673420467053397907376840342371435989133\
026713988807806389877804156985266416938645319201120993404465370248723`429.556\
5921204037 + 17.4491343653424924431271858999931106185960188512816845314437447\
67678227472354759038872587227813264220034708938293251889762688638811583425829\
18902797178374337241887848547855753487173056700192779507006229370647094241900\
55975482392700886971946960135856680011120920118556526346971903850845278690947\
07961159122558264651350704057788469768118941737349991718896110963889344061349\
21392465503150867513128997572700614330548471683741665427879852851065614504`43\
0.09097605783364*I, P14 -> 0.171547305463700128589522400925056762063248591777\
32162215731627280810333699521738218649592070402076877424904790240811513406409\
95553358290513831983725388491070851980400205277013695174125595742331335777726\
11092619473753273429889396129588591301495146668983926592188640288849549289346\
99738741423803055239888271674771244992784557632305702640001366206474393605081\
35105362856454936411622404631476532180265689598700377925620636181977578022450\
1988583296`429.02681807096604 - 0.4574672008838040560783915459098824265632549\
10562482104025673131835642696047997663028738262740575047106549426098806931376\
97388456131633789306280867661175018171968700396919313025052757468984971456739\
34333877248527401994435026506510686663400047436340970601850295940307050350567\
35883239459051495936293281826831397953206780859270229484591151268359081766022\
59609695570379176656354521088686178684050431301741220542813214138137272906795\
022293669927626`429.3420331822672*I, 
  P15 -> 0.315476691104986662118043673851534724196299884220385803071731739399\
84206176947860324875005690034267789967505050133931534139433275129406921265471\
92267459320193152742005240484930872490577863486613791466249806045807134118399\
22750019312453703376771446089916518503413911452904234642519836283023405425516\
40916685602065224230426690165247073023955095937389950639588487093574820450863\
642655679551448888208282997195988711686653008306045824821246325103524`429.905\
3912306839 + 0.25598132003854862033245847046101262400920545684731371443467135\
60083147761098226706667062507345223443726313695853225226173014395869898828065\
76227275495042105817821387878319237587086540305801775800810593605149920224427\
54443688865183995147759495706474622543358855313789377124299700718612261172163\
32504374582465272070373730376163470052202333928921288366613326631774662005271\
1977731352336428705710394433097707582527086364246043275717380986621056961`429\
.7869005856212*I, P16 -> -0.5213950247655966658469190395047601450935144967047\
47095521295528725536715952211493009594839979895226305510026902958088730740027\
06787709051229625124393350056870365950510966132893005987556831217514480879217\
22993859183271705228993948591304845146830669245289000766612950259529486663606\
54515253996871651763216299191167274596269723456784894254864033048065932951318\
45283564265965634796226001379509608973249458519208850725207690230260797429459\
008043608`428.98453387076245 + 4.02536768872046513793108690416598138534150619\
94675102128273888954174652019793211586853871330737862554411158005891480295973\
45485586459870446000850172095820769666685520075797637766111358901767900332431\
54252065492762114758256057083412293676327490515928430173207889593971248277381\
60551465501449211929277986638595922951347785669083952956268204623539747404512\
62341680096876760988881855081644809037115174462189558719417958087944806405902\
34086576821091`429.86186239307824*I, 
  P17 -> -5.16138065286712877492329351364634163254082923404449952937836362455\
97237452429248868481995439351974424201753721408113489767205554128197012027381\
39176897307239215173173686818952725325858425857375089522413539248330607869985\
57661715943360425775836741795040401114362174227912550865845322020334710657448\
36486353851185178279013892882733939002720071657306035448274643447277805508559\
66501564269913266019344473384452298252750255527946116838601308201283`430.2205\
272065746 - 3.221946202986236738608193274841148858126254920328885269178206708\
76399317178766926155697928456315004871937818602080099238200244281860193311879\
98773063620177221060663425311329422869649522309182297501584387266444613272554\
34870909163636174809319230881272933234460970141461744905985266496365820009878\
60649789132201139262194445368417350342500356825866162900161343340034031641948\
014161913073044129638320044249656543760176494228877410492855851070889744`430.\
032609622133*I, P18 -> -4.156816684533656867312026395724968497654560402052041\
93651984462521475693201484188826765620227922683362241091062713027351748682831\
46454750135258305306040517357367511091392415876816493638107435865408427604547\
05946646367994661274071923980981433649369634491997209905681679669643360696270\
60451565419029005693658001415248423924317508403676049791832095229394172469435\
87877303581665406457179295262061389189431017909611280834223914819005112027871\
6952313`430.1719238071329 + 3.36116090693499707327245447474013025912115632785\
37697797075610996006858655809602437000520772530392312704733661371662228840936\
87108791617658060587245878474978001677107409007106183007396839053549033544415\
46208347763592821953987865823252597133998400681992228855308996426231358544096\
79478672359438522038478429136523987479188955802581248512091257134835020707741\
11643576487459010504797487668123435681464418388149946498102175178510902964319\
73060113592`430.1159085612578*I, 
  P19 -> -0.51882703453479776713362587525904681052319229678004568123629095748\
78705404414718558842653218668208624997284137942716774030517699585043236435126\
26754027356563967624343896347434909640587868216531214376743864113194663135849\
71943893321510014566982076127732297103462098636322675442600143358177786148676\
48220865815203910552042460163504446790217774311767133615530692224484138323030\
0072433780631490381997344767317632435720669382841413269731499643537657`429.25\
93229738852 + 4.0949976246324967756297401102094193052209457603406175448711126\
33275420854582858579313289805744204410629599116952944713458890384938990880436\
93414963828621168098499250273233910621602415757703218909865940967749833072425\
25084890203227275397056272619588150259901402452984389029218050667178935940186\
97125129691812974432201769244916052697728665421674375909986379238474763127452\
18961313116170111775061049086825782420893858194092330604555816634249010275`43\
0.1554506314134*I}, {P0 -> 0, P1 -> 5.402829662772667333025938993290691804242\
46015978003049442559721220428680884110290205019739091125533355206086409365553\
77073716549139330548829815072630987483925364097523268943016592429781113872262\
12932205229123685983128459108879316574734755099280414466673413082343495311277\
05778894472836061531003637037569513648433310200728669524843175721020227084781\
58889079128240975228853514895379394193829437795073916758948407507967609168777\
6382586730309579825`426.45713556144545 + 5.7377447794869303432816410759246835\
99491099382456095100462574328497104150268011713244337635228622303992894532290\
64815613489458866655703047403913948357091198854121585426250098431861788502026\
65993450045876831236867878395607464125494490247007465214857794866957799590149\
63661390491563068312056891733185744818675044274091401202638949960625655333597\
23069421784873719945476695489022351423767921951910283302600172604771517925385\
918246982606398517006881`426.444340886515*I, 
  P2 -> -167.0948716722417786128304642962614190602153203246168349517938364335\
18057035400508677112653723503914772683976561269518003935982607414876945058763\
85520446321852572337143490301740184903935530775590096630574679929304279221698\
71780428400408272993327232796287824925121797626641149667675994017571651102360\
18719906732638892419407248158299864331266714256131813189418422527063861264080\
64587909423740210186979841268771904780858274459610329293776662264465197`426.4\
8884391803057 - 45.0833816155445276858057061403680847054445625871032990644494\
13699130792212422326317340551045425280471413050610739540807908457074809898551\
50676345222171375367637549460971689553052300470736965756934884215209344652459\
38952203610471556277398985688793918793010164963773138923435572979697876695845\
84580784591075197754384883120924434387595319793150166870232354626535285374561\
22330733103117754648296437042925552423623850207277891104268351941690768867207`\
426.2749037608175*I, P3 -> 1.`498.8860566476931, 
  P4 -> 156.08146863618122763769133995995575407975704163398752536163010864031\
26583366040363389456073455181800174925265323988274320467784337447692190859902\
80703302739419087840838661235880362844011016711049687289686702444272280328362\
49855684625417205198125979230619893126204771343911394796091150842366461483007\
73620677156849556602906421885184979632966106890662440383220934540480471941669\
3850309263947799878597967172710688646911189012839528645838619031424334`426.24\
79917025 - 663.88821241411458885335062432516899097790994854211509996759582144\
09351623967211863074411968905700217765685290274386118110959683164845737118723\
91629904112116644492917585398599989618223545739004744502979835412391093140874\
73917221894314865589465122659423337430370658606921655130054499364303388733647\
86930819549207139304960570770737139078966827618112865322409049891968004742775\
7664610483375415906885198731013637088851383372540598462631440544790059267`426\
.49028740837565*I, P5 -> 21.9037210232684799827705897076738954148404638418479\
15618007912936803350760284384612502717345623658474123165754447513506974893069\
31612091537594925554157525011207374470542849111521997133173696912166734067519\
13682715379979505509579418508117320726036246050193794965804589664310766447844\
13352269140580007948142284375166212883564095990821137652267116578221409937185\
15231290495085721204202478752547722701764259158377334882569232056401863550334\
018565131`426.4396064560687 - 22.01619394408617484746056745410682272528165498\
13685251421517871169599330085275186431858106248402074735751966308797967041556\
03618283967531883760915687954588853725109202679490121727050905320278039075473\
17206215143590742015781418013683113076218219715536833171052963458103271241270\
14200285058756895837175522263205218645118338148679756130981599727245664538354\
64799198926523477560291108626850071954842394205928159739450448284750225088477\
443730690381`426.4597333010531*I, 
  P6 -> -0.006644395301656844273120534553838132979175464183573152987139406321\
07763720328000077290339346509472121481753896622471704851575467163178751871888\
21844622506731972196493573301419353603141145826471696185340069778596689814575\
25616313221865797721153699235324456644231780897557363493723354504151815819488\
40049963423547986193630515806621152869108541040431109877920134632986823232859\
971392256979430039382320688063056812408722346466235165916691674868353`426.341\
54659485307 - 0.0217777469251529334135126634077969490704254957005619860788554\
03134794358658925274232287066861996443791902031509917760459551232021427344471\
80387789945319687941577126429300315304887241847484580758469198107010823402372\
47065067800196661386980147121781765373836279271583994570958443312262378784155\
06807852703720655901886933747275651260596762484955253420826681835086960793377\
28188550974336886789338105427582131499313535485171583524942701423170721636`42\
6.48738087228696*I, P7 -> 0.0063768700283682222543713525698002271742624867588\
40588909421693258620738791230715746109553507713738509613668546550404170648618\
28112085421939093545065984683605116403196912663953585940308683939259214351787\
20162843898992051523816873849070193920858484677251211803287248971854899582491\
96372709421059492668917383034505471258374003314767234161931156577600720694105\
10076236036667191669013834770942742552364891896008802760291177299612267121500\
247980443`426.40360969898904 - 0.00963737686927245478840981486136768480926485\
43773751525251645031853662581109433483551846725785652029873506350412941089584\
65428378648178242267587318579138547461023668408238909506890520538781807619569\
85334036524638466126646095231515256547337562590695414139975513238564100595794\
75421983145172375101660709772128153981305086756617179401461287594602261789244\
83553877384575594929008722655545376770756614141913329423866370602872856083969\
51084576389072`426.47286916595374*I, 
  P8 -> -12.81746882814931035063392572247964996137679669628645190376489833176\
29404060150586061024110637894719646583376726034442206973333320204958349815326\
89432481919123640666883870699431123835585527109025021650582110389115149523563\
51965510715860855132597597467771290605170656028772458902711651657555104013342\
42475741634654440525003255737325269543675590695698544853114900145453575691768\
4260850955931104129298709788518521810816803860224702256116423736623052`424.39\
242150026257 + 42.00809892240359356312284756663697418993388389886860579742901\
17624802225175698558050714660183433716894638922737797854733922897546769579907\
77818347113092945846836814571935763913544559581482464552871889964128107180357\
42983923107901718891645101695625536055612581793073675573425733610189047916534\
32289538993290976220186251708484573545598946069112417068433617063760565826489\
3587571292461283890475320657769870635320755848090123031628511774876648254658`\
424.8455183062024*I, P9 -> -4035.46529347397597851097653945995748264695585839\
92885117462347036300467861082590852940547296730440271492286599203323998202440\
13760522351024400996931072981744428240546177030018116353962187126672433696288\
78197815333638184417883748141346746071009382585139386392281593916941561527044\
30365732782725199748667936203616840834981939769429351499025836059932707885965\
16886794999280869361917058996511272789879214954707379187726563056942814118464\
15517295453881`426.3978520967013 + 6441.5132345146816321031735292363528583626\
27326856661390679318997097777423960052958132631632599604637052384508905128633\
29017783604386607784150381386753689311238138896284990588069718928090676034559\
72137867657339683334560917804325600091341731914056828347149720744900403937557\
17012458513706762370630183307979437165523052118979826765112051962640005197322\
84508042396481346706981897686554428210818611764412711041307816506362039958495\
353356433130063231545`426.4742804453459*I, 
  P10 -> 0.052803781726331706923217228196061739910911706822037083461467474167\
99356217946103670336939583788892342452537185581116142731245179073562825490976\
51323444364774986772270990136628796905448080953169889855519638838133340916511\
59140255030421355847248517193951546105397941926908923908058278344685176662844\
51278322863368239551482715752639593439929385009558714164051813132156006870890\
742765533025040342268521765434313009196524861884193418643754140024883`419.503\
8680028248 - 0.33152913962339505082485243073276759970405986273004961214482210\
74864952560542579149146733650999188504519929829633781886579319976205900868364\
25418885492029509605526761924939495381325944998651602123719136793825380731517\
86946118188741583151291289629176992147497918469349019080595598287876480607815\
14693033897880775566709800167770718829122669221911987957886103530681684203497\
6924196236969175980430420104018670561846599220271187483380316803100402738`420\
.31812746972025*I, P11 -> 0.0000881117965715808071164637526854657338139327694\
71337936718362194236671367644079941009411201399488492142095437195785459815979\
97223770836906173389414150850277582043823501048613357794630757631766442545296\
16214615277367278184322091868040151881925365177147989774134738704189150731803\
24973158371036871117460310476756600290435628057034588391494646069866900075244\
99709205977481315821149761911033267293208657445820056975001066843837698533520\
87150554`414.6081835002856 + 6.2101511585415987350577924022989539193929298455\
87747489186775301034221573523057948501995276521067940099997194605016009087481\
64939778838276560405050432900873324917900716414512683494274374533903618751957\
02691536774423882795709610351636901914168413692378442571480932397567302137998\
14862190403017472106910889958539253377695455360416305275622322150831253289961\
40809140613012002396942009982717286555402428004195103376598729251685281546469\
455875`413.4490873147277*^-6*I, 
  P12 -> -298.425717139242620741484084792350533000515369355605218957044459913\
09629729925489664842544992647660315262434897716788356954721814358259592375058\
74736497547552531770628849268837424917056715215425668694022043927606128716622\
32224252728338858297934627522234175391292615693240053070436987867956353456120\
81362633552663665713534139813744682777119550536105910612714683880175955984476\
616236688770667087504396368133155389450480248605391653331575379503597719`420.\
0588964858193 - 347.293632532137749415574750296354896372186994998600073607163\
54380183457473040657517185301388584937157817724646138993388022144460005076774\
22975209498442772776393611845621074501438399089743841566156033993311023709745\
46097958696553204795192475643872968191649400311982555817907254287644771611622\
42053089735564216170145788611791621499566124401059883337005137410359239526533\
96554148641496595918364088836613735751321865644471393887977755481425111972163\
4`420.12475705966574*I, P13 -> -2.1875021027976351699291178145879848907494824\
34381681758799559544090682965256368075196452099720635922565419035467159379671\
06366933301897869509447637588100524461936405766736140307844918526866769608023\
55382638446942184223157616240282209943377628617575635511074093683881259316828\
57972734622719440466351183076376732080487778910992140805942131644448139645193\
68910134542335618337205675745521105018300414344413600325269148371854199606331\
667196674633839`419.64247708344163 - 1.48825082264296902270357055758421163815\
68399945707492192886313951230421799083097369147830566378455983515458570699362\
01601012880077482455610803816559401500296631306972545869208602854732988486982\
08243917481602255874752160491448846928972221793603569520429481626229383123742\
14152641158868742835040420365841513799374640499955246048007268884265037486899\
74065200483191367268117335790916835068290193338092763233173285738057995970166\
42989953952724336245`419.4587014081008*I, 
  P14 -> -149.173909821993239905828451116307376320872680348923537156434589403\
12482383626732525677830008813983209984919635637969981053033432225664335872057\
50641726308539710239122264853076361883213747265346520824181108685465583396226\
81147166474982073538756082139453021186935102529385358306531561506192868015573\
57254034184759702352480729301068114656419983904578497991935286435167949338803\
776433798009625285948150356003404999383452936177961421482819295990587736`420.\
01884427807295 - 210.21849658471951190137807123312875376304561202387298140938\
73552118979286135613157303594638496867224171799409712195500584952293188062477\
37545387090514828122483317068777250225069891130169881024947678324009313240743\
44608647593659691190134016244982158025611215470306520099473743344799661947029\
52721228086569766875436742983660333182597294052290540702653934026376709831054\
23272746101194918936527689965409152277383040358801271180755357671294390373277\
69`420.1678223307879*I, P15 -> 0.76512331033826014836378030794717069071244048\
30998128248777759623335934108381492403373164810079867286483131487367856061564\
79700544957736883499677564412212950965742685517041048238280617113789482367116\
92346766740305051174348429582761861061985593975798551452533332081902239314591\
17273094950692149932568797672693877101691008735375228422257182882412499647720\
14588552703341990452246476478287988036587290503337528571568286307263961799806\
74155211509567`419.02417131979814 + 11.71311953238358991484196827052844840865\
98806135730438211385637092006379509576322336637046221947975335980087261976228\
10053967892213323722156361235384538945258237091017664142063900448239679013290\
50328428197979355570541276371712751047364342542652919090297431434783411617626\
87020800387726913936559856335344142296879550916840165520561926362261333020635\
89409069047087597109797765201456841675492004925257978371447674506694005675644\
33929341538848078482`420.17395358280436*I, 
  P16 -> 400.2188564325254517118048703265079410804753060175844325314654490222\
17635056787500645767279498383543608648139042078553486949360185599189763578242\
66578695595115742074070466086427074605826338852232812201354703772776144376343\
08466704485595552961159086713108222845786659480925599655808687015250690156741\
74657756098304122386421117765770533971597186985187158830530526611914331545389\
02371809218308940609375178062693892284931848648503801145689557700710483`419.5\
686130426551 - 1991.696551328193074721014536696520466863654925217600808614028\
97078792628471236272549229827805329768540202698856589299206427966483813502613\
06686174900644864241476069734795141805872004345907707362111395429367445930356\
85066141913290513537255481502105927788088812950043778825535097493319877105742\
76409260223922680197385798818809090518208032324234006235137506809761408477298\
79485629696065564462422436101406513230062451979571391697858561868550076793297\
5`420.2655386671237*I, P17 -> -54.3320667592225274856805804535428394387496505\
09744377943961175035644492493991050840024328138788940666814629638056672767686\
26760859698557435666849211190112709666993191961543228982202186992564938203468\
82155696485842949781502868542622851294962315379741970457415593355631477955857\
07537776673479273355483781238119303271452381224657281907965897982536680875748\
06247774964963003779506352244193063272436157562973527519402467534538677522327\
604888482985851`419.3177162706405 + 512.6662785789263696571043189310671549488\
19040053679767640976925924340814485639529898704554888641290640127596299181330\
72916083100046811669860503719250056235864640332273179946622061024786816209195\
82222199663510987141753666126000894934834843889710711591898214982831354314098\
72599944249885089753258267475162574187560619625423265903553699670265445063889\
57008687584238106756962479795608501872524802183658130439233016671304482487605\
613718177224913893138`420.29249479405314*I, 
  P18 -> -10.7605968915201511276982093321428012437866890975460495798224877114\
40455091948389856334924920581446015470811498864119159357551295547277842341726\
12348063241174699923741446450945199440519464743157869184110975106711148222218\
21790440778386315419698999542961821744360374156406746469662651600158711941709\
88476688862154559911954962023126132843887127491902366341608551124251757513755\
66180546938110854900224015403055574109404059465867361706373040083017332`420.0\
192300863012 + 13.93624694595429331179045787213863440429858516759770123355327\
54124041921031845117504752679419259018660409311682525669251381275008219489106\
53472110140648895764727442464050165168031487917262998299385984034383128150492\
02790146589100453536080711689988951405244391809331304559478807314372894371055\
78406259176542485696979612606113748807952782556023303439352400927437387486805\
706867814586119299138110714886904718663347203436132092538150645006702102279`4\
20.13153965315576*I, P19 -> 2426.30905220773329027338165287668916856589751531\
13936910040295344319299256675461801881219205742727444857787806208357556100929\
02343259162547452516706201491774804185516562069004137199905312716803336867684\
54624027663344005992606751815187581008861850404894160598017337770815478297707\
14778851398856706771491711556516923133119655483607266369853581580388176947821\
98127293081091968613474983808890707415906852758049568524608292640506974804094\
14198398269519`420.1528957294947 - 1843.6062681139392356580661506689341005882\
23418869361231971637262005536325865643174801533815555468353717969014162017327\
19414169533446318796627457036365991091497894357924348452519339991700827523800\
09485247535050920447830409899627985292180294400094668710580855115644976068248\
58479130114461092441119592702910740145809346700059102727702888829598076610305\
15199123869446150491211740323361492634731547025944581508533080951395513334266\
969372997562551431924`420.0336178666536*I}, 
 {P0 -> 0, P1 -> 0.3153120489550546915548113410198543997335244414202936815948\
17204989872677143359778880867161902747595455131716280522427792420971656084365\
79636498240317338782562487127748863771539594045338478509836869039833761412409\
53337163214159256970611974297454274074536900187933774471200595202821001476772\
56075025089589246316471980395109149470611244244151506620324613696560853193652\
7524571279479225636296524842854585576090688256651316403848159998133164174146`\
431.63248366724395 + 2.610991570927215147136670216811039793845544043288835021\
61980767181978737718728859030232908074837662916371425159432215694158275661312\
41602648956850961479037125134491331313736506443048391195613079709467424640994\
45720036161454273396287422521676660718090830973457707254297606282597813295575\
58291681810488492733472339367418329256346228803101244714656822167968790639167\
44447884665285133141626917855515843142756819609019054464707691146050844706671\
2675`431.9728584680668*I, P2 -> 3.6696507733635895660226349896259437341666657\
57177174221874757121088987152830948819534129078832292700452330256569562121206\
37634998032071565409892343323204989141061773018060319157686187070713570834339\
75305434601184094815784767402815257316089400840411972019620822353537868885993\
49397709579650195980986516546745238345827627671854428079074623834525591850278\
39856332982381111437472900534689061512989223883918297996324349353986225415884\
34538298955621`431.8922938858581 - 5.3383632160569882625009544012191696749503\
35787732421849342547233603257813572495196928972012767708862458705205042581208\
29705285560301633333980285172538674819804636666119457501833920400894433989334\
92700177841875442634372470336000656577683951983994043746267586880928525758942\
01410272470079995188117402404282559043859293159720171473295687416199357795247\
69444080539598275759861676050922712334335265799969203053657213955377310767774\
397959122226806129`431.9523504587978*I, P3 -> 1.`498.8860566476931, 
  P4 -> 3.1956462054055795874827034464760684245836173651078926499611374301494\
70788074675426699066047634280244663837787826538179716275466391915739764593159\
71992562036755685945593214723794789272107003274835873856347468197197268843808\
21183301266041221464844111893720522335982261584600113711717433118511140983317\
55436058257539822944907088546176121659091835731815717409824572810126120349794\
2269600809663743024025727435553177605352989278833363933962757568548`431.88910\
63710168 + 8.1691562562934098674835437987101533517765493844023652493711190336\
79450590409345861893536434737909294246668195300899836933860862074831095095043\
45994547858010752567451849401545230758284257418183228977917031615226338944352\
40787755609437300933350040605940900951621949947203776823845996312884568263041\
61321357115491540589385578499972050152446710423434481137291246665535508385527\
1682130465237249853099622453091843379582976194705648347808698023536002`431.96\
29505665355*I, P5 -> 3.080135626886505794745675685810539189352549948597034881\
70956461097144391770706755963150788838981573191395047851135833448837667963591\
66033159040043045994223039251195296326057108648859024455727444315584631714099\
77045421436867072243996193093711151284350273933972792714531675389866776336597\
54084976497408596066438329552265640464186972460371922058972906060749321821875\
68735740418680954724956010638360475722783059466327191763406544947264202455549\
2147`431.95799320260977 + 1.6288414870357492630120679233590227614266749146789\
21647117787086104210533544539620457969279116163187746213606361105960069287118\
83822553578853976081658281231294282811453157623301039177152649615670536701924\
57567442531373640517723875486250883885569697978236454671004593493164732264682\
01933906215710029952699516394001260114819422473014415913570301791816082926556\
78619527679491215067409182514786089926048857818833186668806102568923823563742\
304418238`431.8662309576828*I, 
  P6 -> -0.197070599322037731409124400427445487908430254254156650653872544632\
17954718614961090793540557295019418747857217617483385947569933327290226992080\
95760928976964672731065054412740817127397138636020735836739684758378958640011\
64216221786815226515747209487739953251373501011703442522014292272572852264831\
77287733260094115091065116090135860121140823236977844165111761909586711428337\
316859887382500719412713044913537708057085449159410872026858870031867`431.977\
0904713904 - 0.00140401101855539533027312154218680021798818913165651355823370\
60188926485816406924839627408010724947637895428993422244964325594431841366550\
36538745237253772053705119271419678243011824820322232830872332861009850329506\
74560626987404735540656930001633608438037147377218535829368913715938034208513\
65423145266654866957209033713077063024067653345891911720573088840571286344460\
57633949333512043193204827126896806155473914159045130798405433790331203055805\
522695479845307`430.5764698894948*I, 
  P7 -> -0.290292615749440234665396347793007511970472320831332159127200853479\
72518667055191844783582318262194594646335138458488062364616767403973655243847\
66618463307154801652892550797755257617054852904720335963894755562685246821573\
28019790023398940162677833848504842898475479930349234969031606980849701629286\
82915495251583634981476193759103421078654311503954218932314064828270277945779\
675693200850275396345027927322911807065593260504944574156299088208622`431.967\
79388996424 - 0.0749600604775003049178599358692534327943080033620983102655520\
74100943900325971612118969505989837331061306383727656099630322688114888307935\
02172787917429794921744696590736741726790596182875594090412389361281850691198\
37721717254745879001697947191634995244817669141987130782905111104031709334184\
58912019821848589107943129054291294705271370177984849905763652497220018002147\
39062701835230477291341006207841453564572368721313669857787625088759854395`43\
1.7642869684943*I, P8 -> -4.8895654892596633988182456223986690351894015049668\
30151758326879192868021071333005687865422572060864448883376383355416908754367\
43209975694606027273495752161974686273667270288729495721843234596659686683891\
34122484403448158503738246242298387589937862821800725851834099563478718967939\
92577089871479059093511953251962196120963410724484236278038642058834371405998\
78940518580951903210567521927646558213966238874052793101543399885368855502876\
863859773`431.4272590733085 + 0.021476368809646598929157979070854918281931740\
40133477610618597372560549882103359824924646001923679933713382899591601577486\
61634327981135298508605709236947373785050870607689830396857680068445395674035\
08320031841544723615711178704054896170672466666301052330648586027913518574382\
50373956872020720629452321564277468453670807963707636187162949082338066755311\
45003545660840585675459484864386555579240967165556014991522136792400410992385\
8984222073812`429.02689450480636*I, P9 -> 18.42707027870186053005674345855055\
79205164931457312514839268330506686449954136860346745367461012651586168604460\
70414638032679877768645972380024153599096913890223064002247601844465823388126\
33900034226517716305423414577159586015393062663704665315787322494317757572276\
85070174844585110032318928450066091162821649604429206362379638809169403949729\
65855025800664644184630859616364803234926303266974263245343310277585635102589\
77771017693968028573600934`431.8909148178653 - 27.219864577577890633898620668\
06171725894021709158286495852290983402083717254841795250509340601153797584544\
79728731582305270230321735765039416072561952822082887086426719163353666777458\
21236055042776382340365735314642643708732363077848608833573511307876562758269\
37694962767957515541290263716563638367562558772331559784464592038933687099247\
50938729918608645457864298003969046429152454499501349822122231043915292659002\
5103387082358686797087618990591`431.9527196688471*I, 
  P10 -> 0.452464399484599978495603625828337611875471963002293016217819553939\
06269407470207242178427794341211269306714510422446731358154080946729034130971\
50749675693488120011858918756004351332273232777392819621097655937231241528694\
85352220921117427463052896678072600546839349250755989247766185196109060015727\
54934493223264848137485549652707993806207888443480402142571739182195147294243\
80131202649914735870676520999394216158190872498037850223764059112963`429.2341\
66462129 + 0.8780411210955736211834237994506288486291710790337095028320080361\
74467531020366262715714734523774602371909438679114813492174923532790274170198\
42542687748489448835855532085953980007509637840445614291717875886031161059852\
85960871041776068764447111810876298224915849179824354164296198183835809682731\
76863885164314751417888701112533327765680492588373062553444553877564121364854\
7805014393164183200740646474494453675370305143783100236344977828853577`429.64\
942676133376*I, P11 -> 0.0496419644809543383200543255393493221577148202213112\
26329515868910822554759480852596770433096606452820683571446010668085149509775\
38257697073402986644799906854309715008666545597355341232060181336651784184295\
83147321522053379436210482862372047102418762958031737705220670082443304131442\
48934111422389541846043450777902231847144112085804322920839700506218107184079\
83623328975969423272878370509537914028640108314564326993066924862014637730558\
754398`427.31101575335316 - 0.03387783069071771159619782290283791463880123871\
14090154428218751555199435821542612458925515471250433074652756197262766652249\
74785259624507219290314008463295074727446549136480907962229069805115294736692\
96508117417012164182181674049988744983470461235781207190429658216503739035739\
89377921997800483165796905619912521888700357245257394666886280010958156049123\
08476099617153541576442502749362660571154827887479049808496195332750833576032\
22519928918`427.14721481636707*I, 
  P12 -> -16.1146761596154384954982656170213254011466594137360928128505366114\
76450077924960192704680913196592326321714169357626718135810578628894446770685\
44805361185835860265419955092375771898746378345318328559104554504566549726890\
54954423577441089741970817917414370164640296212727498105764918818846764485257\
18539190684371718671633343875611346095521369512717730114783852159259447666179\
56399359009476881895492292796898201411790489255245351035312226049741092`429.6\
386203607165 + 6.373455205327771516730307966196681180751982466887023223120850\
15100569854821395205902047105129265905163093315676405311349673473139450444994\
38278360096224121065410729846996952832023887153889537987591311766586210642908\
83909428506381146269291503185023398676508857098986932113093369275806316542719\
36982271104135281124586261121378026021773664837976527447644043305548693916175\
70531977801280920071447286105934283877489025114516056402566202924429588559`42\
9.2363598750971*I, P13 -> 2.1558740760342356552102670826216470349934067232295\
36629473684482094487874126117528658659036310466296109861746460179366413278200\
53546429306365447696120969152131878344850528128562506018405070936280547723993\
52042131358438888244552016795858025609481696479347505376866520524174892273259\
17265359967971228217654306394584692497136748291751309554083084340338517795235\
14359749733570440930598350522350373269863359364891437906221300517538457779068\
077507694`429.0806547825824 + 1.484034722608647681902481770215429209472420303\
09316280322108931917759621295256017334171727766579190215694994122765553153009\
40858711514712983226077824925983500557766413686947128775136930134928493122194\
85020630733216050744259852705304630698483114628899612340400065996777368918825\
75843029780691948386752974821436044824247848257731953010847405990368076635106\
83998313696470376349695607606516527093248790844345787999205671082544180554239\
7185149576964`428.9233432996345*I, 
  P14 -> -3.07429532573857066376992903517679384314688530936750118470107243688\
63332009295154912914173698864366277423676063133985986864385941728859252140606\
78159626646436813957425730709233258629515223448589154766020437043001474117548\
68874651508101228820926230274212342334812733437995559968589846486704902043877\
77711684309596783956843634999129612226013044259154389916179947542532662536610\
0412997508344550094085791050416830716214486228102432566862264038976072`429.71\
095025465263 - 1.140755848009098941607812255788295524074910938082422723543606\
74878905717277874139201692958463721308254968950707383163392772861456347508089\
44716061846579845516633528666866528744928064414129425123363198739356713479016\
30013827129824155505251925397759674472272724353426215430751829145130752791758\
65466429431167555324553155402518410008584522476572373666396387824285958023757\
021772548437283755444833011208163568095906839171757112185442885041607455033`4\
29.28028700460897*I, P15 -> 1.24257170776808304175716018247012407402539585808\
06068970474547004785062303285522113103955384785563230951803999244203789483490\
34282589417103074541998352469710270129570218660887133456746398555525094631554\
72653294693422288483698950699199346992264174142281046697385307980776338104094\
91535754949324080692150589396109152779136254041522881504439574379021484164345\
76766079679301483154125638008342176910339616429948889223471380462095608951518\
56420399227`429.1915462401471 - 0.4777986397240162075089376174774157068732835\
81442410523474882534038001473843065005842696433488063975490603844734779427214\
36719538930668695264267819800608801763977666746009724675844132434001911924821\
11731618188349782664842247718986944083687597856390438913138144486160995011055\
15213598801493951810841047547010446245192605447003345903685766827321819408743\
77321739574437446191930007109195155253702314833922797247373405413172695177206\
551346409384527`428.75717143166014*I, 
  P16 -> 2.009141545386108718635029138233420613015070108545715840926943711075\
66129274940931882872485253403628387992021393900729915134572171706320497834270\
51004717280321773546638762409551214804085895364012732132594067976880589246686\
46292255221821608829824521704520420327425748265505346803171805687762892425132\
95829206578740902408688164035883792566984359106119013088652984345274084204145\
885472764038985449689261659802742042402504046008679519286528379913347`429.061\
66593405885 - 8.3866532458375551542215243524799740478345048199701220696043007\
43132610241667765047354773808382259266573773204864561467127223537141095082164\
11887833249872385836224210690963789519767867756316635025141147528116817423681\
18787430193660990222188210642981393369703462854149190627102132132038392900441\
51599087707694798651088340601970167670778877008374011937276917395106983051719\
92164046973014926106138540951514525700909240264606461012516189403252703879`42\
9.68105458954204*I, P17 -> 3.103444580916815789663047205562481069472074537231\
35896857934975741044277126925659111957836925236539385802090906689295471279340\
87115815996200075280651427150596684495046184700606725779229003398258693496586\
16636383546908978279890865751673845308601292290281631551049555927842305743189\
45103942275213695301164154362735309969097593456921015294215290408801213997925\
37043513457630511259537819465555190875142091968952821407425204515109106777586\
4573851012`429.3519304876461 + 5.78021259924117769744743555512148382308731748\
94403055708721731015279276024359034858569400721693395176364236600280052679632\
10705588584219696873090096518713191029082798051262560965152008876659759456919\
93341982786179070150526387091367242024328290439679263928649423760857905199135\
67433857348988182052169891108064584783030071127507840370863943008113960424107\
61826524582299262786642252644854093493832568877600805464981335963400638811535\
15431175639453`429.6228260585342*I, P18 -> 1.84584417000662851551579488712422\
41423949138911426009564804420002712249978154534946974343844119382804252272690\
05186851471569771505422672767780861310139852588506810878154546630129602754899\
04445183626823850987578723743735491165574364071810871981387032334446622370672\
55337370013552605852280990614699109717838918395816314228130696858559213298792\
67896075073023783234027498583006056152298796195339165645198852134728769324286\
10295455815776763159658721`429.7446803789527 + 0.6652397513319897619235473680\
85176624995849895834399333681031713505602978444025680151457195593440151664614\
81167362855850094031893624729561150981419717333553677428857008209585639625943\
51860235232359123747329102517743919902468627055438143981351827131718520274116\
27824610539471257941422389584339929146087555566558722680273271889287427419332\
14383041828048172561093663660575569974748474294736149993441767925213982666804\
885573821282656884752021981385`429.30181486469087*I, 
  P19 -> 10.84274386500985786573642374701619248485910867814866718636768640046\
21338304001112596366949394202205434437332551345006341911148260840449217987510\
75394715423070285969912482552744545409363165190268692876751245980042400610150\
89118130253124142788945713278272757346207267155043511414420238961539444164816\
88651857040710530210434977877578766499946234071517095259445532956963893043375\
4488664670238408855643593604693688834401489929678097169500803462094785`429.59\
74040275086 - 7.4741169828103761851206250143614768734492711751685093516556804\
14711362894172631631630615333892256767858576080159061876044226380063202181940\
02911172512525490268038990713442185547739664070883810241857323034119396467808\
78734313905076635102313227768970643264539326196363828564185320503983670845221\
33435664104424156940074890561895590057947757502157556914484345633668040850821\
75354055362855951839894422174854090949128944173081726648245693756680590764`42\
9.43614565483443*I}, {P0 -> 0, 
  P1 -> -3.157249341092270657858898388458190073361153032872380370436070238621\
76007233352438133024024720436161879664043164286468231433481274969332621267045\
03506893588130641393108696445276615676512943759010351628762129126314807682477\
43705260934051843614709587030734274454882478885570917496537763840207536580434\
24302609483935622687848392137813491063704648980383787988059281395327718841777\
19646794402579334629705978991094384778328400545504929380855005603292`431.4061\
3045943167 + 0.36286475339395698982303474681430506379056965976941770904349815\
62637273973685529807962984947505983888118891568022087796300069208105335271036\
22299392292756484869131255464441317491655657694118201969786120393320020428921\
54030443952529595011289794700828385103365101310275435680948672231603601833021\
62755421680858905145908192060281242418312330926765848450481647274544890527890\
8854612276625995808370407113659152674317506820922665628572346766124215127`431\
.10843278359044*I, P2 -> -9.2419846309621065431660315478852102285859080681746\
16849019985245241124578837774347619247900290841077406640957354046570340265166\
50021855068343118063802940736428710643471995073173049767262127994696279158281\
80791478436008716748876205517008620743972322609050246906525615993871113192400\
11071762841706191732293186187146191684498015004655208974433004608159637290131\
05179851550187246110116210584080282907039704495861083141861491571846052660467\
695668466`431.3883801110204 - 6.565957888427959880954296776039872823823210510\
28336844095169655081457449204514835230421173472607640749790946427808601630180\
93813757690997731352374563850547575900782589162386970145039585036725548397947\
49677623345147447556309696656817064601738549627991810241471399526162815775495\
13403094016015037017689793130473991153421500470703132233823909482209250555041\
58534004215835358634170738777623105245357235956707634390635935896947857764181\
4301662066368`431.33888354807425*I, P3 -> 1.`498.8860566476931, 
  P4 -> 5.9641216847323888136803568276708030703327043498211896802089403756947\
36336872682027159827370002390412647510978896292726152465106107968443403362474\
53389075956553947431374190122808244402174490347716564326234196955989815557981\
77977296613694898339794073462927159890163662137604965673092741612142814761681\
81584515165124431169699409290896745185107375743157064785023947566360785918965\
44059900010111631943694956724986384082554167197504008142065787258112`431.3297\
969901133 + 17.04495591040044935656181936638559045649796527871072246288745394\
48192200384203215759256898072256538788933810890956146282374509672286530027952\
80917846940316281834740734547940167640237391813156020626520620346427091753471\
62357507359727038999111223527129315902106023035363249515811748681279573002260\
68274717048563535320068005386093022702997268028531888977862516143952188439184\
1744288400158404216257014910775811798126682490948166706204510447370075635`431\
.3978338845807*I, P5 -> -4.43664327466299005432027890362028734050241304842917\
36839795937136636355918970819148780119818862490324478789456543688395827959344\
55615747621936767364099870101871290806562699445133532953133130833292065391500\
20818825716984355685652651991567455735000649470091209414343717007671515696179\
92302797207879240348396829402829505156750436997155996881301980091618466486178\
84366125807672219042352670663448529826841785582341422152199885772872720318632\
16199343`431.39335038865215 - 2.401275332898124068945682118380738203099508748\
54926844495830953634711488861596594741727217186192468950241907328274751310217\
22855425243608565996143909347119437483118780256973698783224841745260377732442\
15918516979275631883037722461852736090542353164563219745587763199917924669799\
08119016010216482706671824092770831506535936826561587948585746491618446389682\
43368552268379632178229867546528866993981191665666677653076495425956588113004\
6687077191012`431.31653301828754*I, P6 -> 0.139804883162207257906544755533482\
72457806889858472907202202494379299775416067717997643546922553794283193300308\
36699641204608902196009241057767916283920987086836299398441430411933277137610\
33449503290107494486180891088772969279918080015820935814752887608110062070411\
07614551260852366067798458734022866464398889696141099087205547382587767447709\
95548610817162445600754242102210563362420105336289821628454207833312794047690\
3993342642614650369741448`431.4091020034904 - 0.00245961450386405474864989430\
13577643378229721868246123799802912627550024969285042523584533901743555788012\
47894067451130004579016924800586548293582037145324440865004875337149616075189\
84126089245124910055600831841699760348969599072694138458821037277642417588670\
36539012625837407257947365026780873778076219351337809664673433860305244099541\
25140073213303152735076570393794986871030218358474596020489306072516180890718\
28027611244736146259758711189`430.465145668571*I, 
  P7 -> 0.0387769282753862165811113343174025600480690487924070600358747619255\
28186947963721685958594808023311636488542397144391895513142647513263457908326\
88718541819559424163049225316864239568961107370799182418884330695720076648135\
74791340429320533963459258734024230924052717580873984854197566974936796040110\
29933451118681346315287234801015532716743265154366533633523852513652768755021\
95939198260494931191481556638316608336636379468308243164977750894259`431.2045\
9408801383 - 0.17166245766070656212445098873524121937441726912205511298910364\
85787531123984661597275858527311770319145847368049277769896551928649081530335\
99661625723342777352667958978014917548956180337808963906954375221592539801255\
46077688933621609939753665374977657851824190865031270686260017820811892788702\
79006711609572135210118902896570210466436379799053582414171427596519656958235\
1181676849553912454170166972411923448636216429645181796737111857022499621`431\
.40276766150447*I, P8 -> 7.14166655969565285267008148922335635628389880952928\
32798898509622688745166138945317493098572690755412444218606703266035570595774\
95192367689157471695381353329391376549713264235596278986934078662617490959145\
39266178907934338676723345260713887046981926657753928669838265455635978212129\
63349273160602187320814882998728617155163348765239965576373528280823383763801\
39631459999721240187894299257696496206953956867249189061348385069799043335870\
64103332`430.8374533536522 + 0.0513153713785299233298850819115896150713352897\
44056028041778218596846085629980334638100988214582645622611310763158670234417\
96052428022529476793977135406264735793861510971974740479937827243432379409852\
97478596307970562985869621390547784745858978210025305057056646065015754680658\
27888096873802491848385979408865928623415043653274519569273761563762053422543\
70845686088077940747817761722778370664019536617801286378505392631348716453862\
582109173282`428.68566209887973*I, P9 -> 65.259841397025421620199843482747278\
33861122396043669213673655953389640188073702356388492227538091147878578072799\
72702631774154142852401441859405975845192810389858631510226679832699149413249\
03107734144762659349425127129932768194829189207534227865153379601906040094135\
79795806194594641883476821230773452300710586364645076382605027049322547712921\
43099059462971710631161653730336283769224592478084778133857357989747543658842\
583615625683297574637087`431.3875978644675 + 48.11328323234337761211753445072\
94923732629537155265084851004416645082176143628349695559439380090781192356499\
73432961323453791944376405154550505320242445568478244826294359348783204847907\
95341305357822377526041399998997580128171248309113186702338524749895817183363\
74094008408507549566397740190054214329857005977587099125858629237909054279455\
01158701046806695212949053986317933981780382493223446044001383669557975917893\
11080160171786080714278350999`431.3415593481072*I, 
  P10 -> 0.734742860389740119308932398350232534994828782957134066433360756898\
36909767343646950214971214627140420259395160421380790073194502251235132206926\
80132585383348328659380196404221585711841318023958895624485917780308548970926\
62809849237076468891367363678863813412369947553181585231099163024812357963184\
71504075142643359037929423481698099368022758831883449842889369369062284943670\
396334282235497623252842996918555470255578779862570767990659623400915`428.532\
04478862386 - 0.3901887543646921574527059987182565509449852435136888388749477\
13451178558231260859462863805764870528915824177789502957873247614778420117829\
45223086303136991926389246153962062996183770202041232479224010865289636131756\
87098535028015989116288102984996126296827182923428883720766748353567412007725\
34489021697629184935217377564913604940554050534541728574433628072475856373754\
95282305540357388479499226217455562857320566339982634658830294355448226403`42\
8.1174910419933*I, P11 -> -0.016319349400600476484173344002118936918802435822\
25153270527269584166074928370149829117242134926758514943689715979103433770211\
77572375296914077865801272339977875740543719386295689403073061399269185100740\
89638122171085951569873130848649061760239494655672368106112403435739929820708\
27374807566308289729152816870438917030545985937644259525260990267172035271654\
80897263712097252856595661823725659793682887302152390132918696430788599245528\
5505021575`425.6307746916964 + 0.01244209975211995876797149599922504655186364\
21956991657909080394848515262272722264842912491848849737144942502049176905673\
25826152269411459379067621596986613250012532845031540813067312507176796038217\
46631454399431520433499443085628815930852107849726375977420522123165779447268\
19137193463118157562406380161570607932281316826384229519223730755339114364562\
39019612195646680757786096699861174351062725718615128602186110509947246934460\
01843693276835`425.51486938428155*I, 
  P12 -> 10.37875041248076873854073982774750603976106559583952940511137329778\
92950456121085020277011311642797515530540014299452257469139914195608889403692\
78477835261946419662558201419101216676919027771216383054570358867730219030483\
68063664472621460438647098093592653932103853300107443395592416004580546233043\
98547193638988234548071071503817760547322697841309081945973124088159702692696\
7399280122522110219627813373782868930655529751959400620945181537001359`428.10\
11736219488 + 28.196682512160257642840640142188481235352901355490495200067160\
29114501963601307860324644566664375913316387069697488814453447524541388927561\
51145281497883264650647125573098611472274940664613879534725194049460246200053\
70206813235089786170525502935864280898892965014565331084285607934244691676557\
29317002407281020493027460065516360784387210783742268026789092630778109595391\
985828606125510084056392624042070374690785119036984621878557249578152635681`4\
28.5350677460236*I, P13 -> 2.188151046163516763432338156603571581788650069704\
88437609974939394248844888045977333507835463710830194019756851219876818465729\
90858005350589978933631744639591665331065274389211593654609203765565631523540\
75282179524653030944419267126842704382123656209882913491740372309258108609086\
46227330054968742084089731178194558128797595139644357067974888855406171624750\
22419167917407018750071335979186897130068861094919602807579769655243566288399\
7974076721`427.9804981537734 + 1.47912497166175881138166372770279178150108000\
59579215459238099291171436252617813766417687813526601335875464926193197932979\
67169339414700973744749251406862605409057544378057640222612813156488067391131\
86760638827052334804828450462503658367804343880113607835471800698073486044985\
90257547613187520602621696152959927490847752118553747105111828924813045368459\
92318193829640512179212843845804446400831633651054189824710592670403485623129\
24194508141467`427.80381561913447*I, 
  P14 -> -6.31964498549983453578327570723174311836253301790680445025027357451\
57248153257369073711591683591808519997393623439630388277081323522987047207189\
86193889412041740440738257695936623618779645835445997770182274250165327070357\
68361940983587756450607398323456729401701919766355791543789383141289394094363\
59683512781345961345981755240347801059780961403476228760422313767317727135372\
0984969254057635810622212868668798451927300393366956237962254124692282`428.62\
8213702675 - 2.54727142610288969235965462517165117057442625870952391797789551\
15609238296239784077766050001755457329736709631685172548772538368220137771502\
65387407629183828306680803402027486597014712438785972227743452921183534665071\
52561906250863078623651201184662237428008430794211396119799266741173329522201\
76485030472600441789867196898264204388232780943653726463888753843878660472375\
211293886705516763561534780170655868875133202076626820141816385454936239`428.\
2334793105466*I, P15 -> -1.79491952066642742655046022408563957261694059856241\
91560653243624139805761709278551649659708316853934085117982276732456644723918\
36839615365117455992559871445191452601304499381455381400729888236863046122441\
58304838223516115541956998232707281170869279563114959288857042021465720879845\
37536660921024065262054603649117916093045928622701365665677002630675958809420\
58656764862240804638408846501136382474922865244107085563446633909278721054050\
03945597`428.0667654170616 + 0.6531250174497339686343304111208840059820173230\
53069749375896879141142193296861411772860621136202863558119237200621678188353\
46463423527174470805706539335289595779568258085105655712951345881094674324538\
08366762520156856046057346088585874564158243062436218723245071381975893429631\
63238327770241948145286934203133006151719643733355328672863108117663984417104\
33813071424783373962823542822394992611299483994643857409238785431337053876957\
960544019628`427.6487418997715*I, P16 -> 20.877009984266723148051601628539702\
84519045364256344618085233647936444197856635763174529318482552534845558514548\
95128153603745755415156140858117114891282156366590762680689172534476482495177\
36304868520067048341522832888862575147433378363288320834388295424086859648992\
98056473117522981291777499518262955643178299523274821792537547537173152550447\
66016739969914749561146490411051525705371854912336094742017666828469389930579\
3928657969540356292046755`428.6062712889253 + 5.74919461244576273402428131932\
06306954084920775047602021659900705564618649260416358665971495432236447991902\
35630595773667174774316153381679320753241340083916009171982270454292442693002\
20581681509396414881402748163693760234049258013872887233172655997434847230485\
61293291920480809822797958031821641727215264648106609690835867451071120666627\
27598743535881690868072488496091026780882691581289536982309727718693223191571\
23642816630718488101915956113`428.04657508573735*I, 
  P17 -> 6.109533826557365087983818964220267426701194457459888516424865653709\
63902094096475678015566385574493570490553168235960200517341439145321032448460\
41962746859899131852374114416074139225291796128478059771564926596017832558077\
59176788102868797470577462910281166620937144621569318758464644165142022645554\
30945911861529260685642363414478022126115890335774453387678434236765826084593\
965951966595366035897143454099872038124119411840601504699135077139816`428.219\
8387411188 + 12.1806692952655833243296688899625632808403484368206386050032892\
81266741529499350579765883152091247742742158206403479186197813130309332332058\
85435249782749844987814715910043587085214245933967516007083330758750491077684\
70257920932438073817305446168162400970433263207320433989725485398187538469386\
71734898678587079524897311864445194676220190670576512398410110951132051971083\
48375431795564121626813384029005430653528114477080448234515727472644638821`42\
8.5197241341921*I, P18 -> -2.679052176508011155007991694675262987005420158386\
95101793255100275542379709160004582316989206472201596242267940709165153665532\
12631024132051965852333823184191458935407435839119637003856583263931700873309\
61428655668724510948560575777752780654005197664097059886077260790914255317935\
87113745720618916924691199785136296722240278496663910481675998789141765403336\
84755705707466842260145420971425937602421594918991467346354143312088201813876\
8350173689`428.6364730803145 - 1.03481227671459267566418827287335508008033307\
64413861431671336002173344828885031042259020678729398022603953097568215763432\
18861448385690295128406645568263572682612419153414634939372683566782774859136\
90641703178302077108791851458140834658843618759398379504954593689393141565657\
64012588815950646601635672754341748215639429106839817875425984889846013125815\
80556700502183005055049307163318124650877681663812055117123969610880143562958\
10807469726908`428.22344931322414*I, 
  P19 -> 17.59905469112180452220275653430241068651317447223554780879474208859\
83514857308133625196867769009637275499612791045104721083697850549461740054423\
86016074047229818248565064788307753646646651657235502367272671415309189992260\
49878997929778662171185083037946111800883784645824206558226982387648948422294\
13092937364121551909310016636578934725518764694904674320533616026013657934285\
9838073746227286331052043778376016621894635638176004264727306711692164`428.31\
178711289647 + 27.20695278561417569159565809453371588108373974716701043460899\
31938214563187863875037802109236728027870548714454405180398128341401388216389\
57558483143389448448876433648222583999589303311042111816039504560702542305658\
43478096720888184247292288830187261101162087776335326848133121671695883995365\
74684590947425925331695656878349232158209566532511768230704155813455553897010\
2836584253807760171522582528903061930629624849978186041097629445497601178343`\
428.5008807848952*I}, {P0 -> 0, 
  P1 -> -0.005960875652581797766916821443184161923077610680404361639848266549\
56610767645302098825855187953224056017488618933835620202154408083817408752256\
51223643795084133183926069981855671474739081986854573330735353429569188788569\
28466034950118493762451969145186472465670442857078470661928744270069640919382\
18027507884629118656624258455631219119302603237312590974719070524893330234116\
565991659244898169029176762848696713014351999456122079831164953006855`427.398\
3959078359 + 0.01746691857982580786340296390501128374582577065046868091363801\
72441639318307364135591182622671766002353847379134621869661734529902661199621\
46297910654427425233925401866701410572107083389114446839779339255945923990443\
72540763076276757419041207295528686013934717354103498950862235686040677531454\
74296251872355109786873935646930811505703708895844985913044415809983961371919\
4555799144052924645761294589131133145847934941050104598107653481527441021`427\
.5892546523832*I, P2 -> 0.040564572861177418019394315818110056333176182383580\
86858561773803252373718063592991108429647304171694022917266444851895663467941\
47163293468199588591503617154954217825394109318119015664340093658496115648968\
56042990865790685975433577099208967324505034525041146837842025348579538848343\
79668026846647184021855531622295022096626963601566949236483430259876757238919\
17104271669913387881181943046924517722601568600061198267375156515957956682640\
294222`427.44846334614004 - 0.09004932353438802920268322943556694334383883420\
95589410840908598649341549110340478802675379845987880376355388060951526947301\
93456628520347298497361108968922661571962474338540657453530031780246634520174\
75975111925560312644940505305666351514565277825222590401373788809998997617798\
39530560030576027178490400693932037089711942383382132305561746569720722745631\
81147036483038755510854157758848195150732978350890786508553395314187480071893\
91944586092`427.5836500375424*I, P3 -> 1.`498.8860566476931, 
  P4 -> 0.0000872573230718769433092771589372941285432501972327277522575127660\
48288913414428888956137627971154605075186736062163736142846622684389710088995\
69328694669966824866548141306625834528698735246269480988139418710780935130686\
40468354487353727751680149848427065190087055608297753755912002457036477726297\
55143812401985014652287796599295531259946224300564885393417189253701215958830\
41007213494308292436586838224634946182633944316737568692876972026192`427.0711\
5973109705 + 0.00090700980889466735274537562223506743021498767324502103813183\
52778304106741237074716375611349346816973378697492440377242744312164625647203\
82939202319022068333562725495626731033718313622600363757356570447711644125674\
71542023648838983017956076340523437220949883629932362899132748010745267474472\
32264774939431201689706789751818852207782182956998978926080620327243626262287\
8774047414256653233498814065063952158785475577179683832977626583479233913`427\
.60210155340724*I, P5 -> -1.8315179845622748626960746590389592316422948420180\
16094252908724431701322453339233587695561181695712413845201040043506243655381\
42034008517302120922530859883728956250048594413159528615425480775559920565086\
82152378811014971301341877187403965668262043082603545942505674577874601267367\
71991719453413863254544502706113879097635733462322213059352929686160535639071\
69751489736505799055634096792537331219676640712795642135983452606164917463582\
020814807`427.55337156781616 - 1.95137183439467233361657017313822227724733703\
26936344832064242534925412737284128945657597589222894271610855185591094982446\
36315120480157089853114590482621778418975413656093930569687488152241925079868\
57848985313759463844739249242607327414229949013243253962304455270074801766109\
18383532713286395338015407048736670985344813592787219667237074947612795913929\
92958461929522019584567276561067384056518255589858107541914086362533477794842\
52381859495563`427.55659525215344*I, 
  P6 -> 0.2499788808259023478180733901766793313036417450001300428452240408906\
02514616164490756992769606008414908405540661791929038605175860033175621459179\
01344688262981621095827714723487461216516170953318749901460265770401515454062\
66680659009947070248536372053102223900370155470445808962596941997840733985875\
93365244454408563826053049201339099853449172309789025664881552113992128578474\
53167721844973498021186780580592113252792912129377314875099855798906`427.5891\
6593538385 - 0.08573881918225422781027965937951309185769462372257528370953325\
08898193536302962625134743730369219690624254715217943375040320287425866252486\
75790517026757731711872241353902380584796841446641497395037187146823992524234\
05915743950472994861978896622765481190987932834132348040217384664524394378962\
25061925551232144689723752431340963706244793722776296107120421812714536110989\
8029330928386112416306092652501747527821325848563525445285114530010792403`427\
.40806999634987*I, P7 -> -18.454647507804681615332794561272548581563686981728\
85221986990346298656158862893211423648100110240501233662307878832580679829520\
98518363963883779989452475236825694928843755028571965315972031344911418112315\
34842576230737864673944418300398279316051681326040308795625012190198880513325\
51106746537085865618958963467578933761608597607569126303868522655149444578620\
97001003846200912903436886146256897156630754505183477889122198874323219571240\
9796706387`427.5835557433886 - 8.34740563784484262153290623544232036087781106\
06966666403111549954842038147101922058979037695852659830595136305589926714749\
27561229301390210053137898612047042127630262661884468953292672687685329579099\
51910078105210594878007129818749339097499093861698293395088631734368422423233\
37842514879427393317003830045972621628498547482886996528854298083489852456894\
99953978211035027940575904808845079657215796098424250219661827020284965993590\
69951927366595`427.44914192800655*I, 
  P8 -> 0.0006796645908657142924795055809167694784074537752580907477034516139\
33292420703574261461223592448593981176912322300512501672335467820354571004355\
58872061152279249354348637300745518077543934482974667155910478584008896306730\
71515839465911763309630494705397005913854605879215589439568786330826868883714\
35711096139724233745171279417124129978288723445766356227430123064648289069451\
01670142056923423914985553858718134372443942757097164752863132496121`423.4281\
6437652704 - 0.00004420782572380362192968611168760548467822921612298715968831\
23237441936275352491883269928077359568436730647985492913473091577388895483084\
90867523002735138190942497250213962733488456786194237640259099232246112798567\
48905247988980646079074436596419796187151173970573237200997712316712731877337\
23325894192086703331470577020664635502361022002159110645810384580729675113066\
4896007328197120292390083770676685378412057523260083733991723349231113919`422\
.28356679591707*I, P9 -> -0.2557396812182152938144351508379940247297270864504\
75654266921699123694932904083005406389480799150350464163883478074212891169017\
12116973291968964778311130769815179877517452194464065417274910641594286520841\
68440799608847056421651080682569542541657056052820062740986603233216563904472\
75499603374908588438185515550987443660571443645807120889344688962267811393028\
69833921732813712341095701520624438570110201194085322434095362574029438281242\
64858877`427.5445920118169 + 0.2725130419962797229375937254925585341707947823\
38244794581208265044212581282750503870679763087464310667907051518440579328153\
75549709790271451784787559045735498254088341747673507417339814511054017723971\
02658264019358388850464108852062577762588244272560555886801528663379733510457\
92442409752397831994830972374817585975923659944507708801409545866393860866772\
63991541266891032934518718503903789708245984946468640801358980160747204942792\
100217134232`427.55945344050645*I, P10 -> 0.003238798732163437295419425152921\
23957831806005139507816555353293344352847920158099272378460520934725627386915\
79430229211873202634176719387786501347839705691008386917744180515867295314218\
62373683340885552872866718811040918943726021887470908247883714662658642347137\
12672464405171533567482505507121151144730123995644932196828523152622779531454\
65166532922388586406293551515861717721466806682737339059605653024649576431703\
0241255230994540325662929`422.7537576368223 + 0.00852939277984593675864985240\
52552269967439899316496155784559847817926003859911755106724415549549936533616\
97491107632005112399562555163764831640912714170381250480830520460588347611169\
98498896441462566612707089642112731601056948860981400831227781769787951318923\
66194727446131256369197192395236783312618525471223491776999466491607435263912\
43072753903873671298576946218351114548225130684199819865181848807996455623933\
11133371518739266094684304494`423.25294362746735*I, 
  P11 -> -0.03903207249522327895882465976668598683754049990489181765790524054\
25969923598878165160788738754902874371151440857714238745840154912164589840190\
30219712860803498633419185243918996537669470129006198983927914986783650555503\
34934483133016497812230967784797820245489660997680353572989757737450134584692\
12640873299140351245667344919704561216480090229755041972399914373281915273310\
6863051928875858098370474984475321189224882692721688093793395495186847`422.65\
87093043385 + 0.0293339111063527685631945681408547825658900407417564687724214\
22393163258193935049340763342931221422762096340369443229817490312523466374867\
49047946542317286957391932294182290629829642819056791036887005245742603041489\
34219909579058158277641900769166279756818608127476919350485327045489827873214\
24688011522310940595412561969735794935383907756287558171269692338884398534479\
86446974929200894445757903761331790910468823772597688331035482445442805649`42\
2.53504483880585*I, P12 -> -0.00001662536552734393187274781135221968736005031\
86265612932168700974667108392320233830664538808934640749999153419946566795306\
01303396190075184143086620780914623657768529718797381568293022215510249320400\
95294463035292897474468481795799932491586485837811995551023912903278262194129\
76753388126931481356334740685967167589781019392587137153455459665709902907583\
67377965760953820825211689336112098115940756269574938218254160721587335095972\
10998228696`418.9990770679415 - 2.2057037517786329778345932470211419880663415\
31084891258415623738082033496711052318037035141214488934842122133733493954648\
47193916482503435818950946975721442573269568856442665872222503413204560336416\
99893126384449015504149359253953734727492987331512247697536781846405803511004\
79742850162019055153488215944966294854710350947048073101266010497513681761411\
14338573509796509088455458569293443139122107467465221250250436184516594097674\
04549491`417.10353717559445*^-7*I, 
  P13 -> -2.18773325960051488097950634260989263631963400047945477520067470219\
25540530583422745740980035556258108155436922695680485270499330883200588802971\
32457480533903969838351114101672673333365556742683155002041307126659296202632\
90922165731849081559856032222543732957082721558663932048499429487418516331092\
17308048914766102035666528315903441657373354057702185883402910106790387571886\
9092634854448581642538220820591002680328625126242077825209140077301022`422.99\
856813358656 - 1.488282897140424416301010444053100459532211909338584021421444\
19932343889965288258987126175526721975976689006683251125976684089993268619804\
17111539965537089751661234138653438054827877368889624592413270293181870940694\
54300591050058322635012735158236696888915795106009690726251721594534670952871\
64274704824063873747184539319314296762402544168647177539245411473079422853636\
396211460918968524525277789187466227929650007773988417955867961336598029447`4\
22.82828812110074*I, P14 -> -5.4016781293161639904661343254828572653646199322\
08719875567547162476100969671374003654036299260602800216263718042788365243300\
47242939897033780590819270909233457865161303591820614481236921115616892363900\
75383779919517938891634670468636788667043463245665662812468520721561656536475\
54810206510486651071089211812021709160082463064087689927380386958783020308609\
25721526465484256399693056213196788139964007273638186229106929130146947418198\
007680930739`423.2961859558723 - 0.343007843587689565597559007924714678973719\
07774218929658912813516703311626359714656810269332238826006946054326818800517\
62437600998529346901133478768359974420879099096903622776097175163828183536049\
07608037632569248419775555674401745490987129859410970452656766411468436755218\
93705551063373093885396767658108371825524611436566522475238940554794088039393\
23281053596238496489960043763112325195923454971231345691639623910051611571056\
4083984441998733`422.0989400354567*I, 
  P15 -> 1.010958538438468302989246109706795297785285873487703982106525651042\
71079733284176417855145598146988282207430879605355313337072543095452815145189\
78670074122601418422510075692727057143983243873029290369100613130887233631549\
38659260083825980206431681682569029126389847386036722520584033681883933039780\
20158400082803936051372819807195440605959402437904641079508238494880030290546\
558616020028676555787592354520223191253784890921032193180661529546781`423.277\
6550101234 - 0.03130594946366272170317077050321129796018837597097535218153970\
69021289788646184825416947401942807519171860747561116174401177308543147578215\
23558343608086328237660356220367931202232139872109849762726257550368847527618\
17543374070229584129299315459832618633890697508653311961294159146173547780388\
36484688380347753842648477570482699202049923282081511431717301595191583630668\
5617184532508773800726627515625075350711480520372992269437201425243154911`421\
.7685539590863*I, P16 -> 0.03819002172031211307751236851275513936322506227603\
67707796009498411184850047541534836526602183890679768156037487174731878997611\
73563900653351184931050375390798808018201996455202038453872722560043661966910\
16677034376366709323147300444326280939654656457337505471874001945558510719581\
61911094897357845452685153460799237538806639946872108909134844947664332295250\
82512675199283190377745172149989619636271766812516648567545605402990303770510\
51550277`422.1871493876291 - 0.0923060449757047733889055823874944011663845779\
40589393959566150517839617902883716124184967077116987206459466820770664422672\
08300963084575617946623358296531419971822779626278315698085382590461956798273\
80787238593165129193745729221015002015788742342502054236586795436572275708860\
50069099523491247394546359902694172403586966038211763039932335289213717729771\
81920049081063819140068555985993199944360109212931731365826620411465682703913\
669290306366`422.57331253263305*I, 
  P17 -> -5.73683492164097437186185781986171924380548178667133692393604233417\
28059122003957215327468716990134607023311058891233427649295722397911808262771\
26092813209820202142960616661696807672721556137516810920404942590516512539693\
17674521628101568105130191946919308912824517537222133028728429144911262989330\
07062731821301371550282640985789545047534579413617906718006722986012506717847\
4407341142140098770657510778005580383970295205935127808965558143747633`423.12\
20576312298 - 5.7463713063112388957455154475475166530651356373028786130704229\
13946821736012699724760502832029878786566787342360875827097689640072908507323\
19818091250684275712689113062371062203398155345373739624241102168157830978591\
13321837398343064597376694446757830445659181368934319617371191647600883960534\
08856543889036587161268619544620277331620821464465675556492161538958413187171\
54797171327497320256096353132758063050776526366674379174005777269957811123`42\
3.12277860980123*I, P18 -> -1.55785171253121189315709741443230319847868300470\
21312899805948206449688701129701512258450278285768590595049360791386730647908\
78664567389488092302595731401035111784332935894063506008178140728296610949523\
28992320145669619251057210779849927313629591100669706188125778564441424247551\
87029785157572321528868524369853569422238632541411039349796893934574721638121\
54674053442669196292998161727477836164761788485136094683059616300391372874826\
26798117499`423.1772718137426 - 1.2904135457750757074204300029922647457838741\
21715653426805862971813288421667379735959502490878273209348563367142078123385\
42303125684555570775099743993208719207704715285996886217052833604563938632286\
40901641000647444831069813170648389666829784790618178524721985205346532194479\
55713363519693946218631700794053595551548812444674833926777163438901159854855\
03481502019989483159980190000409846915393730032722951718234738351332568786407\
556921546775628`423.09548300158025*I, 
  P19 -> 0.134523723001111201983095212584450947382808475826874056659576640659\
14945325770236115782493415352235473807830359337469817338982523181688406309876\
19833418617425326609630771950761898903480375815416353109393882716851138088293\
37025451732335750563777108689431237480463018471100751556364691027941350770965\
05716658052139045139090933154164710615098308710752997641013219901593703119504\
679012642940625656324823647519360633093493237998431968092463886564144`422.881\
600804841 - 0.065956203632714588881736053947986186782549433895907944789244418\
84927501676026926837726881521707721682398505594023833890474166040737081683532\
23497098186693658245558183972809318087883555852306197417799224256476832120522\
59263005905383680002016771325402670122248975967141194606368811545468446321479\
09952215805742628405184536038547808383599719575590286709857760639757378280945\
889474396589830588321522909870714271171855856501292841469427738172353102`422.\
5720794440563*I}, {P0 -> 0, P1 -> 1.20948675207070696389032295431008244690556\
92516208056058561954872200066679203940024327899794286387865808448337893045653\
53798508263875499635800622911013550382170705188839224975955623253064702086500\
97592974583141885334586356174819109492308137790634746277610165393755201881809\
31450658131229389267837537473080376254820146566926115440517227717860119106778\
81683993365679213662874721704088457031656422919662498254595757685423494323965\
12634509637056937`427.7883436208602 + 2.6450758324932418705937516650835166384\
24878449649157876035620057994821958392717394134260582280635798731480007551113\
54184573235423564330387584136122952332668740497638619053565545651837152982077\
57851742800459351306655363743676514804225394263369494491052155197644780916082\
43999769710294380616442046305206627892820576357892183003802952502978865333083\
08041490054863712588189962879721781300534359295547785237377078014606716935803\
62638238448077113896`427.8307523818115*I, 
  P2 -> -2.770261065456549562789494950811920789219865694099543082927007687662\
12983474622289311958448277378249876737374194973233105630416555343229396514567\
55862007654503330969913794699078144860666198834264682340057580469720849074922\
92485275369145009573178337738636133468082812569336071621874186788008993625032\
70917705206831111133912289148765389986150163841295039296998916268066378958046\
570039931408101137360226354129501686636635659042179396776258492359028`427.768\
7966834091 - 8.20912201303538793687299405574064088136827333314665282387941898\
23155287044443980779424353966862547214095317465229520080036454483192176808969\
96047961734619924062995165551254570607895820380434946079529425090365056684546\
76786219861797696444222713987239561246010682588486116830575981057002685777637\
31870334906555248147890178281847080729536567795309992870739168566519500565570\
1052437642949278419172803023961552925756847770252031467720615213888516667`427\
.83760945216534*I, P3 -> 1.`498.8860566476931, 
  P4 -> 12.531422761956408376200945585794380553938677412661449962399477336323\
49433066477655264504740530811696604925378004078361209232525286781784343209616\
31685128076100218632297574075431509172596499263369715115601105806830247776234\
39476429824788454742116066514655340639647322008532543359659976029495459615568\
69730869224518072010027289676218874529356054139794339439359137654760838148278\
065491539047634145202775804192178584510166153325780147855841644690815`427.848\
1843181326 - 0.20380848940443432103609745780078689087463807996452151679967441\
88010557397931190863767373134606122743159398344379928472386846122976688731185\
53017158550628317125997167475069983050887073521332620953962281269981265802227\
41289356568258197897462851999256005707432382212288224622990116644196611147731\
37244610769815086119067211750574113066937657938389227433260126254870534656976\
4534797872330692853977116087087073120046611100049927351243995307139197306`426\
.8873023700187*I, P5 -> 4.175641300621911450087177788243292857540296603372376\
14704864654919484124800504734070394795502452467355219289553813535726132324758\
09393924737415954334139621792311259450839863010871340379948530084425651534494\
86379426252805869465754584900862625697480190447147659789616677718182391671851\
69522512850749283077088059652890330787877085187354271647668124336722973721018\
10349822799760763599782917976422888665681132484734845633349896123316333073566\
1597995`427.8447333546316 - 0.55738041055571707616125930215312745087715276879\
21130983604137730059288822649510217718948608324584542031312103828386642416339\
21245930147164165258386410653013665825866153199380813279672210432402563973811\
75849614402742449331361410089438776980759556736755526008149294293501429901337\
66823288153283435786241040323525295138092465089687441065892380800156710630944\
91070452418576956985240249155760961727231536712443514185072337301503693181084\
7196234099`427.595556443058*I, 
  P6 -> -0.138880803081693061228845418481388982692034413762308182672358753226\
95074509972269643643609473518592609457128230675331920695248724162755627367468\
09370414383006800462645385148651141035496726672430679831871033157718633290974\
93955197247498472033015697970776459102776530689733102433421390227549677783470\
78506527275717272960739677960910616237844367466260859517927194566577308088154\
05526878094231659354556747208407505999326622379516367777614583688322`427.8287\
105268383 - 0.095842534848223201784871711330306903056812024797088550586901240\
38780346871956323682224288279042790874831356045141302189091613045419844266315\
26801542488841307433477814875296000774015870670708613818672241757121703419560\
76750929649864391648663438701584479518156769301992843375168700016316744633963\
87844907727806310093996434240547697491665384031843390409411936378929089436261\
989619146025890867318754272833469145441615677734174316854601340851049549`427.\
7777938775223*I, P7 -> -0.093058812349953692657854427104478130810394916663310\
96587438470091357303259854022378719186091530805252567146389415861827753296346\
69076741237576686424971246179517593557781313117466871362254404160416471970576\
95850054872885159423834978278393936563369917642950555768874715663603973960098\
50998133357567935810002102416244431452438554047471963207434736405106292914214\
16078018808328261168847207767366279368574618200477109536391769179490564530843\
3980466`427.7858395097204 - 0.21258895011919188071527055301255316281024023880\
99875917399357948019935922407159928005666900533778828153846355590838879591275\
85043439432295319176448137808688776876002336583006009221732141152698837977358\
31361822970409235962948722749892871360287507715596966009512004748117290932773\
62562607802589985949100197391243234311399740620237033763846056469990804659294\
77808923074620948506450805649744184578830009792886967499938559619449098899753\
75071853506`427.8318622710671*I, 
  P8 -> -4.862681304821834667548179323928979955554629846697637523132189699936\
20700745317830633486956751991119404017065576680427150973504360857013040745759\
87564001041418905567350133901332181639306904451257525754752694694119254858800\
61125664250857998107660585549407530253483280106523549625580932220156523062151\
91986581286275079115768755176369601827232527844975391753401678889166091038976\
104505043400420506125387701410164510575863737535090756154711942014376`426.781\
080463352 + 3.483539548903483592308206860145581053580315706239082756547503223\
56778008274795282780698734917340885253299335405314989384516332412672829047587\
45405032386825890446301818851184692015603848968299334923608855783686236084341\
15166024224017288042361812302469757306010371512179665452798770020877832438106\
09311042601347202152278618911677206797018799702679496756463631550754488509285\
598973606165154863351384608328445770938475422358509590925614638479383835`426.\
68896642592966*I, P9 -> -41.1439476293201971863184171576268269708390323548300\
51844743505452116125311014764645053597610290741627781252500028507905343795808\
33607075362678103094441058155752939688752566540947152419224359792091282543756\
59140612070586175801781493908816603625471093148969401062602968186722081685996\
42996965796397441979283853277140980111850643065145317918345382581170049416142\
82083355557698105558241983355054766514889395402919535226955449969149016157403\
729465085`427.8271186914036 - 30.71541699013333115665399811372186040741312522\
66846585445320209271020413257881005057961754103020454496102906183744267202872\
10900510069429202660491175517998616298821271281339072535079051506881502144522\
09470074987311377350519667031073462374507495680289841415731732826730403544105\
79861454384524955055270469687181933941006602417971595973687973628390309515166\
57378006779440671427514292242127090592085618519224335924576663624400799959895\
39999020530383`427.7833351413973*I, P10 -> 0.16126442461032204385111527603137\
00918468181616865924417054760908728412492450361509629916537160980827056932814\
31519059398805730686036972969419143913396939847167507722874313760461535725548\
97898852783869187136086215681455887188340498447902521028420590135090891453018\
36608185332789095172656163900925691948986215826907010897997132723988403366298\
66832495821162742631094196816960249459165286876874799695563004731989768140692\
30042178595467147157756113`424.4305847156643 + 0.8995558338479425307411073741\
80196027829787594951879686251606439436461736139491669903224313911374866447583\
73869198000599485188179178900904070505109192840176475355617431004455891586133\
35284580685089236759199509188011105195411924003931704784562194352584227362295\
23756016049713073653407645472397544642909726451377184053582910979255264326220\
28607109138289325165707842161469624223337333405300033570630462301336953883029\
270751473501826278692346125226`425.2078988854148*I, 
  P11 -> 0.012092524134875773107563636007799798987955241936172972265789233876\
40184303497362216417589768515147851420066508894041647219113207794696711693223\
41546306998509518244749965024964534280267096496265601238804030525750925264620\
51665398416583449253561449193421110267719937934635767843949371226073991217985\
23333449604437932646585953985326352953664401035835401396739118039878794878416\
110297360286029251956677867142488877896396878384624287875679431141608`422.105\
5626259225 + 0.03348179439205127804388392772350440739595117808652022240850303\
14352309628554117145985151984032097938621029360160429709406938394098818128677\
96348376696575351169555651477889243106058523163454933869208188714674572509375\
59886024704021142393619021084254473089954218604441452078492821330780539031133\
53409876503310661545908917534900835567184696816155798769735975363663408045090\
6161757082185389297461363870565736045903211229460366113357484054793755114`422\
.55026258337847*I, P12 -> -6.296134135006086742789142082732667147966373205240\
07381516259315669824476449906680997268701759719207205329894462001442325475554\
15874241637861512156321575178933957324725266170856505997796306606946752368299\
98567553419955445724827393063161566127269243946064232461331730747948495357399\
23197948633388907305410221150512994134625273048904973680440952569437499796010\
04751088073003104311823753479275244188231300567314002122034461059055604977134\
4032095878`424.6685820187188 + 22.0256563115547380816423552065596840545657400\
25971864069086514715005150780048622701663747520618647554070374798409363753376\
02594960245671440245327000808528401686092787247084029966289816747104076805296\
66487831405110365103504965442295405751396042266013000076424049901575539020201\
63383032301052637439247555655655703462757142491242301244439398086191205086976\
65838520335829596323873233570378712843108654892466602877351611644819990442415\
937802785592822`425.21250710344685*I, 
  P13 -> 2.198548801758738053962079988883874907417262483885287848334987989038\
69142373734529150999328695078884833466941465198195817899174276497542273735778\
21548699238184593605974209537432547965016594939762299130445580732625553853852\
65716088239020144503793916544568930075486466911993900512905809181617221386545\
40448426493473932938005693085801283998897889731603196697226089530069510341409\
387742473543112290413745603695606323725288229177567374279869509934543`424.587\
45201586777 + 1.4748132459367951281454051997185690549710255383658495433630908\
75572530337935029239491092526780025597532365094222442582843488417046473203939\
54691543045478967342634224291902279032965166364969432594075085962283727262110\
72435534182698907872976671447560043488803932415842924291321762476887058801321\
68011495937216512177111345824658038066600960343754001410471516424516465463211\
0617408898974506127014434084584166485324240599477074594603709637422568337`424\
.40217093822974*I, P14 -> -3.053622047553419578996521666538866726230710782629\
16834613705194297714748666394065349553270842614011346187342519292747473026227\
52821139978035607530226637289825017384816639128551852952977827368341290623302\
62054874430184436590713386464276844103915913508981971693199178105237849822978\
94497047390871546610638541173558769390238652097348044318695272582835065845357\
90062124882019564351372978486912526183581910076583365206460861559602975010055\
6286963868`424.92212819772357 + 3.6254772527061254213504932229567500840105414\
91939943083462152307752505352319221116707185835671007450018078971217850362852\
06916185043309712203783177444724731431731915735586973355519325251543373523304\
63086138561591043180447502930043298625801740105842326622486245520120389902081\
55506645437072613384501703384002951771100560330154356316809231764633328922521\
54100806596280200495398890138616726347365520428793012395973996222559473530644\
934383358770336`424.9963374177228*I, 
  P15 -> 0.893985775978936362227505793365405945838216706319782918003200772864\
65559309852240951274702374137229552835266928423355240306441860833902187777644\
38921368473860451694523544702887518763059550779128801592604015023813199653833\
34424268410052759914439548216401024880488231656445653072211239802964466169601\
73077657205067414603901154432008132540093654720990098915379287937156511372447\
42090867814250492413821944668587431327299530583476123549683956740534`424.6520\
6623603746 - 1.31638970273651610225909911177579119900927458652657550434576108\
05624508545404022402112974280257223523441243362460322096432668466282173074014\
81614696227427080225414691651005744782037756449178608112367766979000143682597\
93883979839479505149440764891722194262648769365977905967596379216491526566024\
05291609977562661614327463711465457184231244552029963797550584744109896016292\
8431522049628382902114516072846560836518105140071264777718690630962527276`424\
.73872783951856*I, P16 -> -13.28297767473385346923963553530028505052942431713\
11802840084913655088817987942545662813902336981549898902614500590581509613165\
64332309935407940943777579797051422976991139636658549961780193238266860870267\
49788889893194522004358927111850052430408298657039253092110226377011761264714\
75242104156615665262094296753446771236675012326749895997501571020954153408038\
32120073545085664154419579333297076919745872198062209817376524149177690805173\
98279104106`425.1929511438009 - 3.6920951724703177726147662652496776697416476\
48182835793463923610707320492567295597054469737225362631037300514453319179995\
56829447582251254988462798151634178157463136521947853448616578595480250877154\
52566840389081709056038253624934056801548631026140829333282534311167095832944\
89892023319481347204161643465055369883756344013387800208133554775150698592151\
61100725022134797506847221573915409834662696585504356503869033577430665080465\
619079677202327`424.6344204490029*I, 
  P17 -> 9.375949834399103692608467794909432336544787487308459955717983597945\
18355834315916483514529026510948489321127046793694294318598194190738354754182\
90171104361249431891653807928610263451643734380399999367244179122809335304171\
78157239185153570339609458586534430307482815178081447522344150250626824681014\
26064471972026594644800026724374129357611262041257106229483778275757562972929\
757733801335018330985157924645153280066923767404742101681959710116504`425.163\
52072636386 - 1.3995010312276771439102937223314106552491689119965615879907551\
36719783708295624359138859991151137211281335786112192697534066929943557061452\
71578639401678335372522128935514620801608480461695577142511618057276120281115\
07790382733053304474687405321495413278468267511284428160161657509784446508884\
16934608287323116007219893008977396201018714939616741144685154458032067816681\
65897163335679170449536407235587757260147609006414341185099590463869610335`42\
4.33828522765896*I, P18 -> 2.330250559831068365312669954243461380263342186054\
20061898900265131667843878907421213907698923059397040591251897886682935796105\
47917522932353507529020470419111669668074606976794935907040111955282243414453\
50312473149839689899892163551116049972925666806729589380499512601293405835324\
14673303402557232118170472029801994830906551016406376201005996716089445517384\
72091352079755485796365244241605337545847685434148245545774946774953074450238\
445765574`425.13521011595856 - 0.61196939751041148950026242171824352598806769\
08854246552149962681754155103272678125039851168024169666161812691741927351520\
66975821247947206329903622284230119376008557378308388856403339685528482554606\
09171711920194800141209027528118402550891559505047032108259188258010036668981\
94788269898897567154723626850073686079915710539280816872966559805114188115761\
43223729764079648498039652609893478486624025301646801170529949066756245846226\
14459042734636`424.55470127842307*I, 
  P19 -> -11.0828814622356369802620169163926712205676665634097205475146454404\
07700258636777006968267616928768269251915212466793232998977910220359270379385\
13451486494341862278123802772260712362906160904056535275036587498378518653865\
51355351233837661617022348192855560727560731490123384673282369833435619774178\
52902547629439650619791333009220364249487570950885280406499201108383555753009\
73917374497611066745686919665400318701122058465281003483470710599625289`424.8\
486645211411 - 17.22835946423058305862950957485073271281672777210287125535586\
46645613292559408159659829230301555075338977374570642563743908939713934623356\
11411549185690799419228103696472925561791507249263819054376995243872096587459\
22243064343315008777955249724281291623049176227837500211451723759191350164483\
17857120209079691165215212970022322273759173754292566002098459300388723071099\
4543745942203733109026769872468153339666915251526438713988264418913503843409`\
425.0398431252348*I}, {P0 -> 0, P1 -> 1.8593559651543679981070283101544258029\
42722021277927454274584080459324469966924572081988715230160543010859568859435\
53822032082865569850196133890619330894252100175625839674506672870015124552625\
49285516072488436577719960881703347729626452969665980123404769314471867799802\
05848853734448651032452940458653371764983708595470452226239814789798166691257\
57816541779041171908728195509057974965821295745426662068262634980064522813125\
357518511580609792202`430.5640404929518 + 0.802114793174264024540551223796082\
15013731460616787177612257434355534705137850996957774096728519676527512669401\
34217508444706961893464736316803709575750994792285271454778979401260177787926\
11244645266776101672197942713905561641584194743795729690899318846198902603605\
91855906990126008550093796297133775410952056033959280228150894969203227635139\
47869474890190242305400782626212409157727751132411850117451817813362216687841\
42676856444162981653093`430.55368327834*I, 
  P2 -> 0.4050867642898777278797667416463894385645046679366821761966672469184\
87575664675363212914134116182004370820523234282646481151105246411027285775723\
98331081596831779925565815211091132392591251836315518230393365059333826313107\
43051284184576846028576980813000554473886418114512099640360488114298016679721\
79902286651512259240767371066362122873536584117794044538793740348688729308762\
13874316313891695083785260472365847466071501299078088347190862750627`430.5660\
7789943337 + 0.11505457212785309557438114349166078450416473933144488920438147\
18492067599306829664684540701025718550751699811516892792723108038626857898006\
15284666205847555898048637569802085265282580090392085022937572399714674833049\
96338681676067141827673435318479069266053630052465667834530281868795542047659\
58821202219531406530951532504253869007842708532627734721418553011227960634461\
8553946539127896617806391113148806787518603175953541310470503034644134272`430\
.5456586694824*I, P3 -> 1.`498.8860566476931, 
  P4 -> -1.088151628695733404254207478546765836308822830683599156387739084142\
65862824144611453873599012691679836063222651224786374715082717607544032924784\
49005904068227769958143000469758634212147705231917838274062050476019863342262\
40796501379306455226604513958688120772623282478976844560398437144570446220901\
61555750794874988080488164078968117587222316040223150013769436979813355930925\
920173262107825029016658836817921625020847141783528577227302315041062`430.563\
37224973623 - 0.5221821039316326043592837731065614343598646949292502292269340\
27380538612419331913599821878758863542455671850488371784774596984621169080235\
36954545365159147021495187293473381154977144961337875504567176096715172627381\
85756533240051836785913861591949461487393946945526030809416833394251364080490\
77280869522218346293552198031935034018621836845243043777508644616735666545913\
91477915467582028854341955722864211823798233079320265308818980467175931688`43\
0.5552633061641*I, P5 -> 0.08023921612070110580736815634871810877528613048749\
49673160213817715195292570210192955356926376707079572355103153330314537476510\
29172356525546910573846823204975333026896649952913774317267049980744932407539\
84386162000363422794067826764992853872340750370503281676905502738149354340594\
44477997502127616371523959185145684478269893319857305934708259399897008558424\
09909764855549060897335098563915359394933951165161289919809425091884469672037\
70661125`430.5599876017201 + 0.0583026579917334960991656294795024840951299516\
16843428885103528473403540759663365634211480520944444510676232672664043477364\
56169814867115448818141494198807574554776629846889606147104777788449136645133\
26997724613995986863808112801464609647039847193382070628146138078735385285519\
18379677960522776451585209980762554852720236801704937491992416323224487116188\
59885030455661071452195266755786668904216353531351135003924885138596188215516\
72258048033`430.5600720974465*I, P6 -> 1.722471355266412097791664687631132552\
92813683514573357401508461326503300816342342465969915508796621922752661492732\
50365466143624959988664951327525469870223381185826794333637765326146870991450\
81057534327891968600713686555559132312878271065371360433279983996568571769092\
70081397365172277435241931163734047394677739901915790598252012015095053931599\
69297104736189386736834012797473754542077895339571932342773092230962483769468\
3377477368785163647808`430.55536525909224 + 1.8373371096831801223901080266677\
00496949369690598101517526705762345598130760801468922973775095284560467920186\
71581093099114334439496938454063683370304242477570719621776052378802577143704\
92908091840111823461410588944186984838704896008936144950976150169742312909633\
36719597508461109085951020043516109269884420799728249217745715490572213385082\
34500710766286711089063949610134794410325009969680926849275370401149763679840\
544483314412994326445998909`430.5630809082271*I, 
  P7 -> 1.6764128157138353717953216338260498108479309179786978277189713307170\
05946543267718098400794964679779651540104274614601704249749987484372916426305\
86375304979667024350278118456902671680085532932757956463152833855952541576813\
10036584034540590648559804945306889351907527849461254681742548823229489539567\
96132709673698842989207204460756045232846902640742008446093628885183259672603\
86075703205984494505623417562902437102307406442376547277080482658966`430.5692\
9978505605 - 0.06734169766484689302827166040284862929992296733603991307042535\
23934079176472554184194986271496948874754057595205246455386267479380476798324\
38892150822813901586696475767366295213398538277685456120258946724827828513846\
19840126798777175834929234346197650458955037499035323755629219437020243657331\
20287264475160747101673869307305070217837257379676904696466171687745454102202\
6635019836976289567437867798697849691607953268630622318202947964891701574`430\
.31437413457076*I, P8 -> -8.5842440611238701109454107638236866976917962922754\
90432999755216530610798586335262225782840917808538681316013703639301199555111\
47490532063467993986919597055886450226313699656351011354321256872724695477804\
65187798781147109018076975687623547357177947542838561573772138592154847528433\
24096639823033856902593434760545694829337550978203601514402916310560925041161\
00870333044083460113881584860338276656654059323894596706955297487786090402657\
398532587`430.4704843379035 - 0.478185697741891012527334324501036582838884341\
41482341594949032214400521516127200658433765859592656613540127944889651138625\
50704243211261788902647875937022838877515092886574430928499736238200154861998\
41925084666659092835335427027936664963133083421350313947877989961968366271837\
95417473922881847795074261281564418905075348039993686185128461575833584776750\
87661038086759718564906388272740389568900490687704715625531829113139660599602\
7477141477989`429.349328749541*I, 
  P9 -> -0.143336780974871632701669303279709177378182022896343580516258432477\
22603268798105048479239719366577756331070157180595188460130286633658929305301\
23976170893052583893519278702653047412618885908877683062515139231841953168721\
53786425005846840253992152348032589125968330226812346128221904554120311243748\
26573710508538918306367580456255376133117274131416118655741741178416152219566\
469266633087171812887971884170979144727391190644187220163248400230009`430.565\
404726913 + 0.086099205241570314173746514358704282521330830707750386899844241\
59401859206464797880836128571785982125611181026740047013171201348608539130745\
67118633362237528500658315018080908305119054397617134213140334704728126829596\
07754667326364240342984778893709833331818362063587650977524953065477568827718\
09023694409728249416065650838887082348835398178062938843365788592411551604514\
210236385100538220087220355362920166712435822906092519118468894013383755`430.\
54735330591586*I, P10 -> 0.45464158054828038396291142947807257689601344546461\
42348754576502777316902409072259036653361197066779747043904237413055832280337\
43672246153697920752668418303147076336021420691359135111001832425438562248304\
24456302696300613028028101874470445105111972839170346303948768245590213605365\
36020764301222784718625957759983543111446341657018612746983106631211833176300\
11388537800529803065913203341639280285314743775522728461463531034191185215591\
85350679`428.93027501795456 - 0.012337795125186036171802088744388917617073045\
24326384245952025134038533420206707357637469804371606889401391844695621609548\
57136631126793199021404723548724964133481430985779817460779486694493706528152\
98850836095717797712982158885946654054157297695245670591218893912308864561252\
41175709126237145369287930971284716916582615497328200369111877315679581642478\
69659893816865008599161480579409467935151637069449734415449542788246531743852\
8301013008938`427.3618383231426*I, P11 -> 3.003672614283169542761135831509337\
91110415820067537059814023270311564155144166960207348414868838070573968255972\
24301126203876660259760150014938239880465046789539952854401709623422951362407\
61869831583837206262083224101637391488852489795002079466272699217339286571959\
33400772155441902391674469859259122664109489276243498156833624294669849604148\
72055597802477151911591902310571987142109532370323152467640581176625674052369\
3317741926349380372692483`428.5165224907913 + 4.53563411743331420027390066110\
34563588181005092321530827579202876934096438421262361948944959173158239978889\
89061645329483630540468232344580416295825406961827020915827872339814065772905\
77850558924207244066108436406638575839179352093587949480358046968939174037443\
41998151495393633628960637967524232693583006552461976292552558019689638270809\
71677822581315894357924935205571152451816724542664554092701848664086469642913\
29886302823542637897878265996`428.6990733854215*I, 
  P12 -> -0.68898907580080458229960732314597152995820219201104733944274604899\
29693995801780786585435568310271457407980905337457131788016534101842791829426\
90893185326428089692562931540322695744026747531462845886674443100673048118480\
34391024633170204901798577249190606781474095357022713527507931210384236226202\
94659548397251362115258634706302871052603962128912672155345826560098312339354\
3555966155261273763720183831297465573074058131480849879871459159688512`428.15\
831019546437 - 0.854759830228194866707791124001190554636086066901512953320349\
39279718363295668721298074546669724520551512156491454495660728002036574097838\
80789355716068171620990314926895931956720993986497354726962463964307858209323\
75331684202028981703064795133986192681583558826108957867657163051490266850338\
44230387276215135672346032158114730127255886357574830140101371626773432363716\
206026341520205760429213347017108191131468657212639966464243909586616858955`4\
28.2336080019009*I, P13 -> 0.035031120686026414692545623649193750915962219165\
51342399920256393262434210387300609759984825150673916781219278544220241853540\
81213732843911876249205024095256927859807045983010163855638772872590018429032\
88270027550186465174155138385672179892272420241749794896909917805912221291940\
09399057677268149919763945133816505766231030636192225891474440245440560862341\
37470591467159732806541768312853244646847662021148070382798664347868293131786\
479256583`426.7374545474168 + 0.027528292762877284892705278243157117828992203\
29150638377222572308458236304876973998208419894601842155283366730697892770088\
84423828075073370331393012571641215397998627178801506406902576516149967562783\
57214732535635163716292543659932669616603078476393914345841153594231704711304\
12749195749345299872234805043653730357255087807511544534065698247856263676602\
80474694876687960602674847230149895562363029817277197789328465551783208654748\
7177857722328`426.7636009930444*I, P14 -> 0.422929628932043372005838090348396\
73183314586061882996127296975601963662826051931470984248030679457048349630164\
38759073717073432422323629927516701404680770110337318389087424033758813958830\
90849081055113502990438769842326473034411497621228744230313383457845442354070\
80098544160662427773211139965430143808277954782226449454668540174487200773304\
77643628827469183274853816601929848614115628110031221250294055731204307692600\
653043677040768958695174`428.2206718090466 - 0.188294196384412679482871584720\
35634431216303131831596813148828085663611238526130844936852013173338488285890\
93610261503194274110051922245978277384305366302298702004918497114895316929451\
34258151567394456358763062902929127501159359251243052010514415284317865733911\
43930889861600931118285627995013823757824872775518943905369607717786159916577\
38588822300456351738710271141696378044666896795360400154590617692142496109235\
2848482193234614742229483277`427.8506325521136*I, 
  P15 -> 2.134303523221096958896412123021389873321886393839315948466709360105\
72788963131763618736010630461570930178394832275911475045699462443475972205043\
23325332217732615980736699307520110168511374651180341144253850493688619964668\
89711101616542443118726979383752645260564702486569784016241425747462328737844\
13744810710912964811992304770455531270676100338781245165323410347013015019745\
984124604090238575626212191479428478725456258321187708071910138399172`428.764\
00907438546 - 0.6330229142833336004967363094920669703953389107050145705463273\
07773658062120256398301477086281409781101440758486657327684696501846932164574\
54027141883519182410174371118067694650610282573113910455193757985514502801603\
95684972049962561669853068085307870213183773164871157618250701447070457711172\
36612306115291646267057357404122659640569075046492524673379178030012189289093\
99528730288420583236209298667109887143048869294135686983794274259032434699`42\
8.24871318475726*I, P16 -> 0.937410288784115652825712475914197950508342550453\
70167890953866504260656885404168606163548148576915358948440967048826201065309\
32515003525067574061078944890553723722705111443946617281448616463483593129858\
94092507052076143276881938037522463073023619836267371863312491340717432744564\
37933354385115253544453100806341528071804369530040581508363905446190806986817\
61434540358428748089005107857573183160030558297849723898488386516626963052742\
9616894997`428.85554599694314 - 0.0108678254132115471305191860888684729039189\
57692661421990450566574196226039524230895933059300914417662406392787199311552\
97548863067806331166830665518691851337959283618429143088019730006441250407638\
26616607510656861504786364841740123962066502550570312331320626860855169906990\
70644597969074037189682842116767059223218006129753182203088628752266128683758\
94540088269559331733993134541030873872829610353779973929567024451633459566321\
981268914431277`426.91561163475194*I, 
  P17 -> 0.637752655400506021931328630698922967605028856371839686001371048532\
40065977815104198431065854784257806854856669426244084411024022841316499755065\
20421991584024373380398701985368141429023926906034812710035615351653195164496\
46675267243483134636443179100165950951244807876785421776306204591020318497822\
48874052393945681298969791446123514618202254574505465480736237812138704663825\
358331946181159182647799506822716813414315756464125376506943709355107`428.803\
5619849989 + 0.19754138742118672863544753883701903931568136137164277210989505\
21565097259355123770146247266632787330919847789030209401573541838240531134408\
20710843278942130253023038861678329411937812236456239085917598275076430027166\
51030786558363816230268913267952664843246932413415510512571234300567254528375\
11383088362867113517558069440400490868423574495956310442765741207673364510843\
1556169221353491732756009206342221006748432914299367650920458110078233495`428\
.2957245911236*I, P18 -> 3.14706026380665457299245527142219988809959521626684\
82559701546854719828258261488463645619425278267468935148404153729426502129225\
15519722375218175900832493585954420992192697189766897361377259300548477911188\
89257993009809540128126993033021148248551913513551674158943257212900437671380\
81122301653725929151974055262332970986648978265692185256438209791339947991355\
93775776716937686932696626402725808136267881599194253479284457921423546223973\
7911709`428.76002951712303 + 1.4674324234781030571163270330815497273283506124\
27331551943560022924080729254727019990514039765744210337700602342424671678769\
37181625291196967842504834749178503886999182837389905923187794940520310509579\
42530532231323330111586008248895234182265267490662516767127113117141370213860\
44178146340448099584436927504576536359658605407831820116809289508368519107017\
24674441672528495579369112417410077734381025793296774982270199039143056246531\
556431921352`428.4287810721756*I, 
  P19 -> -1.42310987725619848635519187903394418406129209969193597798809084141\
03101005394797172589402936771943941332998540375425147660408843717382433125919\
20856222313640956391142234955615604252626722566853347517343823073198361905554\
87634495499690491605444172891603521794870058991324226241820398252850611942252\
71042220830950056937914675050765650464556275300853345756117836738488542363101\
867844465734400107054406999801223741128786697564154042146833437750482`428.651\
8120503647 - 1.22348396462391568560422006167244341871703138218352721839129021\
56450251796755197652530436498984799562605905258608541940278985485708475334384\
68577601529149103830289503961812643774063419034821087687053124081943653162967\
16139600550669252010098721870263162339487283983837606964720764387103474385260\
24849833457114536208307998846867372344287297009965874233131819303733919599225\
7802169545571711284921169797824611727254209565634423293431803164337732116`428\
.5907296246821*I}, {P0 -> 0, 
  P1 -> -0.376067712091578337462005391761790972605835100489544513403377865835\
13008104726851298549960499839572272207969028542321085949901532387472204568601\
97165386224892730740206999086116588588329176897418374412534184992524935730862\
93269554122353012837910048734243518388447910402627833234992585520352966090047\
66383989183051682595095724287794620067018045678775102868971549145532461777269\
77839283731309408569294574602975274236956815817331313450858285316578`426.7642\
43549707 - 2.5779991519346357712948380690927265788622391011600033703692834345\
07126264458809907446523416290901792851632493724694941704340813419792644322576\
82521225873047491883329670698453828999176333415185323665496129393646763258603\
75748670301826625077937074174941620240051278889511313865522917774764627293415\
57985437899263724490059264971260949232106529752387338193401457952194197788421\
42272441647580893133366500766174179144997483324336572625581195266029004`427.1\
5429541422236*I, P2 -> -3.064312446808477220383404432733556278100029340996693\
76696634018562200517424534608441191075943867778804499957566642025557833408551\
62034963472939878111359205933703519119689045139547871723584500761635218864882\
39413659819680788550540552962890618472522141102439078764296686021363725082260\
94216374222658864519434168772224748046827227033429645861880823780486932595786\
75206347273205094493349659135701194372742451012147102401595292649259130450208\
1562534`427.03740964848964 + 5.3872957186228446160727045131071386291520942252\
31820164846197010201943362274865122714084757260268360850385760599820406286976\
42305404801324064403385004891766343455164342050085594644262767069978256405784\
22659077961243873901730406031555236219565960597987441327578938115656955601198\
03139824404904194273858836818583331205552655236592965329711623171422583449216\
73933510565517377743667510842390829512653635967965530096109294650098470474937\
960015588679`427.13302934294427*I, P3 -> 1.`498.8860566476931, 
  P4 -> 3.5529833368179775568951298208796140411838630136536981253344707429315\
01507299962238970143173595046784090906695260103311902886159081422157398616208\
62798069206091098078151372988342935711364774547869388527664927030435662868360\
58191887074059248930706993046722139287780611960312066537627373060899996464308\
86146406987782626594506092932916953353532816436341353012591305094750884784937\
6175276902332772236870885477819068838854349617171990410289674198619`427.04360\
93124932 + 6.9192984437705171982988651251562165260272998921012267327877830479\
55605461523505405790283689300066962523653514648700730575961760265152261985370\
66530336420014927195502167831828407491645579506674195695467177085737929614380\
66893818828971303519716729229645642297052207571947480532256429617807089697671\
18743468781973027948019527888411428156870787710387742554871343832121445049418\
62400510361665522790997856074041423353330883703832738010918763482956899`427.1\
357522404673*I, P5 -> 3.06431413248488834249651720609898378553469741553200456\
07312669953834878941561763121124099791960190743152068997666907114171692661451\
38845931195996763607389375139212833404916177968001680594612575710890609151663\
84463665341583123394796994526719388745207516799814301844641804821265728974701\
72612627736680756456520335247361636158461716185637727410508282497120834599993\
16240699799905674202903192735920207539164648966527011687360867832667814792215\
14733`427.13869738176135 + 1.391348146879916564361004785394173315008124378649\
00233917582024976921237579883242007159285809646133315793442565683681015158499\
26329622296708506059401194443644561528331957512542830388735394619166877379153\
84854268094207703912634064379477396552437166457398510346242693285807497558015\
70278483818258608047349542617490740952250028620166090210834351709050528364243\
10591759146547223728153059354907781026767860258049124636302419260492872568789\
8900297799`427.00375750709554*I, 
  P6 -> -0.217708351283222049740155469096644630113927491924919320869107431412\
22667022718644279820527595172522603604810895598014714840353537363151895522315\
89076115074399498100000792518681960290359606042466175244411837684280733825255\
53337196008752866038162698021291811415025260762224771717227784907789659740130\
04543285782327575704236926208183777190938351774671253910494721585168214657062\
907511795805120367240928388638420411159414147586131000858506481561015`427.158\
78651480097 - 0.0128833955199170423500070974436628514331360886037273667498564\
67763302592776995282281024919062918240246033444177354841887171346173375922842\
55040744604299724015529159707363352570930856784099950281475463606590452129449\
70390411900037517617911176737467824841249826015540080827695592501857525159607\
17043085507559873364116279755550996760855834331884512840341142004464000387616\
29718841338545415488411302998036689874872130830968245906097816929638390336`42\
6.4639216178514*I, P7 -> 0.31692540352204685083593059274360261082131525248907\
82253650135790819841436171426502592704924685520619547542195142233694294356503\
03770266180941263124118012156409001713421603000246147600383167597188610826831\
12548035685004754518614782396672065658295892703047304001704760363291654149450\
62839520869033948507191936847189989933154475935694960393649869608611816165426\
77212279093784666019026349621156907588047546539726351376939049777916622474524\
5496507`427.144304293338 + 0.108387139495589111476128756658606519573825443296\
28187540174243478987585834102997600752491788459127316451825709179707659653439\
06068079709075968849037030133276706427159458873125090063928168792846090004478\
21724961352760063623438690994540343332783807986294145822231073418153909104105\
12880873764060602238735379269716064048951908241901189755990786613698198591147\
62721652455415560321516352649012012660632641021980013353082214258006484850305\
6612098066`426.9541172913269*I, 
  P8 -> -4.791008822200252716718418739785325985887120662041097805175040439066\
78040802426253747927838721977337143463970769586265209002183168566689593758609\
90690091040512404347829392907340601903699636647679079630943027115810979444154\
04854314878563878829827060287287229188102976843031086411526267942783861479143\
54590201133083464672617046412533771993627023127790659754289404621603877141934\
350616435912706808417390609288798583685312424314692285420368975122038`426.580\
183645931 + 0.258509505988386253663700252179489537323663015106818235091115895\
91753432016404793163573549643296076147906479118454224474180627505427650496387\
76077694995137195316879028941230632436023159739850168933776064939345993339023\
50244629528090011723871372152154941040411996021651963913689177675770651482197\
97734963966133952178906483908256931405832592037552843237580399031140951265023\
687905903047656192256724057099753632272814414077469227070260302071666269`425.\
2471671875377*I, P9 -> -12.56693026100695651232596460503605065517671032006080\
13683785089840809593727280197649272479022394922427606674742174413348539629129\
43256979315386963086296096736226730252311426186515067782275234166441533837571\
31524066847838172807078872655794532067140445780720943768849301861603941343785\
48203401415631011723297922576777643648191054402225764323926285761669884504611\
35994202749589796325458778020387881639869055729002185873344800673164025712205\
89264662`427.01663701055236 + 25.48914829834673048486690803882590453485673284\
65525798135661225985587521350130952827077345160310667478564274831385049701064\
43375294169030054211827282755344354078329576945946168983691256384347708821746\
19124529001102582491112478262594846966344441841580683580628166636781985879767\
35372402893475730686226157513730222570849498775688619805314890612917325045581\
94689186433733898503773506663540866275671083684522036890529366757022287301175\
07900090656131`427.13676365836307*I, 
  P10 -> 0.451772525353258497967448982801679669999423824441417324173630809660\
87124878912220649501129420332488482117451379533745455603386511059193691392707\
07361734024784509275205885937956190022051695283369340389237429859755234590600\
39792050945089588383941573414808196606915541255845828477157824256733039865929\
21618508654914258362680665912804578337393663943274011077431837315466944050358\
023537937441940431434441933583059899590535889624829418367659426204252`424.465\
62313818555 + 0.9357905407956400466161552252940406332136744298956288923727183\
61143590935986182292090064308162879630505319614664568036723954386580109910665\
62251277365745531602527119835398964829115203305948604831312847686073912151389\
71785150247816443026414409325568564557802287068629783225208987674406206581366\
36269203597890681466050080910187880385647427269250159058976334395917225983289\
85423644515772492569475714449879512730092537358119170850076732493850045211`42\
4.8990910549425*I, P11 -> -0.066296627859775670675839383572041943793133100257\
27075448845902638129681786852564983875502163176177807117946062908503975701650\
68273933103458744413062280705598387524630524817541620827437658532348801174132\
47150781501235505094918096419627661674387174456980096591105957397470421484275\
36790665599852991094366890079722925243744650894700855821578293667027397978401\
79547011461297874100205023314206976024160976843649841096292988718268639549630\
4760290626`422.70096807085787 + 0.0308674465865455239579664005406523642754258\
03035025862209725218770795545784297188920505942953240857260927112666939271872\
07687858331734153444364397720282975463247710945425339883345695945396721209840\
38078906079969868925485931017851595114325356701457321504639410803903811493017\
40810750017535609449269954493532770477496899845360469477041070187237675959663\
51749707747366388920858928439545740308587413528674474279308233329135605062713\
820071616956202`422.3734942662808*I, 
  P12 -> -14.5413143733238153462218576928946828929532089415447405577182078801\
47061014898427920066626712710051105974467906801353020569895165513497611884673\
43347835797707717237226401366568288481377756362614351954640123975726685969016\
79576363937469372079583033156887675076754030605052492338368146855280086439465\
19356417106619509087477624990878419535512583073446358196906603028338833526667\
12703369192968920362304629623711929180200458431293374814458648644251346`424.8\
632131429489 + 7.061444129300228519081507533610052921557525203460647627835775\
67219259175249502840007385566640849227196699301890269421668231023987990422692\
62638292788905588007055243072821636239181925737674170120531382434932797220288\
70374837724447295221845804020895338093822783150957352697467190906615590418737\
29473583496112288327279044138629652412067009103027092942163224572764398905154\
267352349129686135714277583381514529423425848169025107696349973415063027761`4\
24.5502584326776*I, P13 -> -2.22570044635407105258422249102911619139692600001\
07231145691776347225243025591208458746273141465481563490367183688248612334950\
54926117108314753465398825312740144687567668521950369684476569478887563158391\
01397179347077951004228583134035166138995464143557853626584919523656432285725\
37678340391471411380678223809027255838256075968995601424574570878600693049971\
58159090360321269485810557750206751328153720889808444506225975877045558869755\
19154957966`424.3217246530512 - 1.5011466825178129399808052869244672908209862\
00600679622074034051739524813994139125506143647697914056304320827528183077690\
55488201794476731202167373401700829085490983198994398380080536895513723425490\
27553372413623642228111239786927897233310694623480138132298765421628411851145\
23535960673214219719758974209439602373984115480002484140186600651418565235407\
85355632032007774228461682798039885649688432512389541708721132372347867645867\
422431610109382`424.1541532868935*I, 
  P14 -> 2.893721203035507719463561405738055358202125634226049704380420339836\
33753139563774445812515551601991150589294219564993498526662329708549955124070\
93069142331276620488110146149849283072999729386273536369193441708628288701040\
81329144170823914963238969685833438125890615511525805797364916850721788503226\
48411813730043758259525800999339569259536445279087125892035887604728333258228\
02104112990590017989251838354696379806428417044160648909262854398706`424.9310\
882358892 + 0.721037758848504896973986456433097699907834893492403974410153427\
18042235845202154356995432161745485552636653385226825685400931742009700816211\
64476326775236173912193007750277786269557509710014847558966162104644859220488\
24507458112203772757739536314912132889190008408119726516961864357658656614278\
58130885981207872128234069439268124993459700902103077833023719112409464498553\
58964051159914871890802604939739048546412062220429729810732618762568462`424.3\
2795033598995*I, P15 -> -1.14574480381478388172574157306700687903001466486757\
83330650024005813451703996064097694469147426355709480382117954753276988393615\
21302737681359262053431179137392620202961151803941617663449624026131808182824\
78129889823922198299634586491882016245601578841834807007650954218765722096607\
26417291513891501489452911902110057263708026474774842795122199285529070928542\
70605530163058197624396162113111263975496076423726892775917296770218132386107\
59219818`424.42949279103084 + 0.508663453382589640176530636502986388470971948\
15825489156082777248569262333135078878608073116700700816990659203923776022992\
32276701419410526284709619475556328679135949947349204084061021174365354472995\
01109458608407211890439212105768791423383418522029571476142117446246816507323\
11466228886067493009797567412511419194023155402032984551006094846417701726729\
46759531235654991932382302930657603481333884413181485074459253811962697939826\
7911500417604`424.06439474515616*I, P16 -> 0.77059961856784302422280802872805\
15132356146134128228565773108412630377710308860874318738757625002122705807596\
44735570654734657437261929017441871815381260634895133242303353265094747296104\
49228717494599109836783211172833204231072943992389955153390345848586594116816\
85604962343078162778325744061946202811273346552101777843694023822001383314208\
77908033073862289530872621350211819279524240138466264995722802075551759231817\
79330957327014467081156699`423.8988350854308 - 7.7311698276626093025708052050\
24885579781831115666098467248732926072908682116350697071772578013348811379027\
13062282711592258055656358350626967632317137493053707468637262294612925706370\
95024332036124948526532612415403737135293458250300621028345311756724230320660\
98535613498948282337396544951055375738483792215136696670766320368975127816275\
64212193678732115197109500695320259361094956074546690161496953058372066504312\
293292376430107830139760180638`424.89869578947054*I, 
  P17 -> -3.38739045077066761592260873163514536954468233062974357804486523769\
36370749864274403581542724515554490905400364322685748795306360043713181353259\
02503714252362959714979963911398186356901225251410209512263420521620081500828\
51958355974893559459061010588768094620771757627343358158930636209425877163608\
68673092828697573043563157269557106788874292552413082238936141201712488436172\
8947281149731838901127229509724865059622708767843277329766917087489315`424.67\
693128925947 - 4.912849507368165508933917396768238800800603085750599187030672\
69749906705589757812667811208533762858436455841035705297116397307501561660075\
21794003508957582455813288597422417676292759942418107971806056131911592898842\
80154322692330433977619484599332672026777306717266854410651948363066367134184\
82334816667285530539704861049954604525407926080754755300521541964175823928645\
214032714446459132810796886322051703396421843148950032468007900666617938356`4\
24.8394731663923*I, P18 -> -1.81981387088001982248575083098964040373787872370\
78958208849108169418905388140642357830565866621625314905160413961837899596715\
86136346542386559980811414021305057511060925738853498046165066788618324515580\
02606017555178988923613974887384098215902702695258361699679658533402207075629\
54659765279330777891398845344106492072687158089872331066275678006657775517711\
15977091686256281988109670904392971666663377621875431650897263355083415205924\
69814000141`424.9858936949845 - 0.6038279765292123469267172812651854756125722\
64107798825272727628065121946348558256493684075889242065733437659540089728732\
48235452645647077734699445823885854950997590039666228753144219166783760719009\
41429184448602576485957565122846193157843604920900313534988685184650810174666\
88389506590643929285534329311377941164666842112816350942857726488522547417221\
67495621847654114612077590291110239217058092720645221214825702493704670877489\
705341641233724`424.5073161676409*I, 
  P19 -> 8.253593409468778296010235419138318266354386217644982807597606014604\
98066829379543501630856063873897116830281492028445185769726382566154862711817\
20421354246775594087169398867644158605520601609420117598922140562361433230043\
92969750244090176581359276676289118872619251093667863110589925244453424348563\
33539250155986816720432627269245312423156385756648165400130094940859844298192\
1771076830795159834021474713024464737790943945449739150283475057081`424.79652\
809984634 - 7.915369525335714868888498128239056430333757459013917653372023734\
77580023041201256306194919815341881892214280238194954073610367911600293872626\
66164103653330976162060987833069227490413952533744803567621834916379268397097\
40167938297425406012074804670069976719795683298165580709757373414046071628389\
44073708718529102233138768536907969223595113796984290605832165266011681612958\
173130658004831976154795791916926432529611987795143033166139784282218825`424.\
7786263446817*I}, {P0 -> 0, P1 -> 1.21122825739498301830593498910562817884425\
57954957622116524409056022459571942902632191359849996934426068159291162530180\
85242129841064596815103011491748765433501139512723321496855082343085328924559\
17308018088359194735952956048371871198635171183449410236396102797369001401196\
11533312743500361321995440651116998042673691941007262389548419753476570636649\
29615380816870442936057178388591379340730509637880549591774372100776255744724\
42627336416933322`426.11005623194677 + 2.355825166972031037698650936128615332\
52562300313666609653934629800150940241215846059660490569641688650311573497902\
95156140897048827302541390327113999990050545109060182062874091310597251706470\
57559948877178997541564874631988627679949115417791066763464906113713168447172\
92299063229201945896869092880220511129992826931740151021612863509475818985509\
66841040826949195485875804142351094533418806512733173707278470774327467322360\
6271218166716092266493`426.22293679575233*I, 
  P2 -> -0.365400541182150272159244273196651240646825114436085039891448269385\
38388311195463542384649089469507587231597150862772143920084343462664077044590\
36639315632670215580990347724780802147528321375304068934941442503835762694894\
72787651809350698505225600320240387163706772815271585066470106695681194443626\
98046187877194140421887080376834859920074225767931226110060424141986065611735\
57021446197459024243417263204082666619877458651279699491715890246475`426.2453\
005818025 + 0.024281837465905329233025650171141668888816112988651469493869484\
51979603185442603749224007501237247433976960460453246635520081660886239015850\
67384250333861079407334624065464208880134797216620825383745843550494794135436\
43193959544698530878520793026716388584870633723363382600497820833700873391411\
54867290536231529862277404117984955820660637405522169045176455057112548569240\
732310815641872385255571080632536551628308033956725481576084486430435339`425.\
5960946290772*I, P3 -> 1.`498.8860566476931, 
  P4 -> 0.9621711296473279043755153057526677360182458810619639124752542866259\
57868764459077512442026782070688811251700244426573224839659974457247830743595\
03589255425415020074937317775451527965021723962536834858361075598164892717951\
59300616863631669600572409274413015978822140019304738293264442112834539423396\
27118505879824498756802420689362581965763473438356868275135205450377623467797\
82887860130076917966319918840399316006618436361464341633498248352591`426.1860\
4849072165 + 0.97811631152342728545543162033591040539931445581154471520159648\
74209675195762046184250538147581890743843543586222670386443761439563183592614\
45317086832685184122649350865242030785695601643901942576740514517184698715404\
80422918834382523048516275997250155641152414783145245581060348904679605718890\
73821261334991382084807472356772399873767507456635269900665904562009925993282\
5823240231840832115376528754697983365554820167418751387579858278180730247`426\
.2006558135528*I, P5 -> -0.06107317641616836983277722865420215163417819205411\
22487900467334928512288767574767859335623706447927911753007872083670545318872\
31013550193495061377228880290705638079471454473681374978255875278444882742700\
91168758776572099118287396013048690168772396990629540773517636616784478114088\
20260854926455208790499855002761562924412686103887250500942897554959193980523\
53706476779437174539044332082928946292000518171813187622012761514485293262528\
72145352`426.225043410724 + 0.02876425903944934562244210492555877423379565536\
22448264944153229135788499850362574757720802545529456008492623660636651579387\
80732301985104329595202065870479669368059460165541326800901502586131793674591\
20799060070507750403628043546482723296004258556142695838356195919926668722402\
36015784417013145446439027872039584856528151801343948830762785233256783208956\
47423099339958374262777401312986808677606166019481599657895540835234226646029\
04288626083`426.09687401913965*I, P6 -> 1.14623430264954731268676168401212270\
69514278863962791420067330497674692869340735351286254192709718690750003696351\
92656509456116926996071331473962052634435883829386774092329610169817074119515\
63709332349124395642089729072396123067910793307555077041506033825658997763967\
00006641600229005156959987437066990000547633961752482104927513082638632194479\
24855842833070750873924064109749618171525646567054656760174595719953150443006\
99646018532117942966893`426.05350354896626 - 3.520971253349346545384317592703\
64910379182179153142300761170185486724921941459270755762888460268438912369242\
38433543685750040677330294368005992462789678681558694863777925442110808009940\
87517478778025148386569280654465333377851428780236918219849782279808330818948\
45247938163343855221598208172608992645472796191795637337116946067020171637887\
50056092724312130171309793256600548763714175952116021935305955454349562257330\
2467622581286853244058830225`426.23221794401013*I, 
  P7 -> -1.843138324756416432490825756160453220200120347765677756903256516854\
97020280732130740077889030761040392710508595642441093267662930609924205763240\
57420298484976014549190345649537074375226729622913483141208346748311437823582\
03205777459767195110424494434065824313884919128141301657785597751915889944025\
60653668245932305699444310241281327088400511893051458932105473946794583028687\
309169880467854221118728690848321901251846288053739514354078796902911`426.232\
9001801287 - 0.57476418704905376184100866589483184849456607043430255293542043\
92911409464814183520119019697066724184482575841141824214584635863141430284458\
40254094316285397984714515494709654385328591221559265664020245372512167035103\
30227623977650884352624350556883684837571847777735400206494126041411238869123\
83260245767711570488553869544640413321516492357253792986408150814035115964439\
9384133771136614616228789153363811507922706342099941688139192621790103633`426\
.0446939869724*I, P8 -> -1.45013685339206849404419470085221133227257978481442\
11306661280282049102840416969116940064206622248578751316229182700227048441435\
08738336856235086059855190894374493552767998992212185716998244738175870974920\
79868488434854233620538233882473083444582877834528439220481032366505654421044\
35286047154116864612535026541983973296066276747597532630227279212245464220507\
16048650402596509229458722659784830849493744810027605836636432775604129199033\
19794456`425.2605549622047 - 14.296309879248500284770840552786262760310859668\
48366599681741451131000539358756298402681348779900100841326236974028224176469\
56215734136521949190320859400622187692623067561258616746805742093620795282219\
46087310765813170098828752493390912635683292035684080336232741949946948283379\
19942943613172506974205922748970742061299369632705829635946755046046512395972\
61606348222061512378930572838552697600736440485130172393748922466518993534012\
5222479230219`426.2035591682628*I, P9 -> 0.0367826500850030373790283005032773\
39126539278488683347354656866620075520796993697681580423527139063989408918371\
04904216497530561308570241854204191938167738894866445803084805987557931730709\
09729415220843104133093954427150039798596986142402701187555193464849368902895\
29141863336538528898193307530040319669662391277962189747184773470583415494513\
01098546992390557552453154075705751241137051587916169384561558313540301525436\
411561322848461245473141`426.07054502831534 + 0.09180393211244804130436406879\
20606715342885629159376146472512690387534619307413671851114094450733764721151\
92304354997049215599454829900160732103898506378466285912185460173292272061547\
60595336239256753810288203517214143717162566242560181392131730269614132705347\
70082311925211832769629837003056219395102127097677194693981305245722595926033\
41999931841162036453512456369406305760295476498667545249375976537009665390089\
01478716702969680785590703572`426.2284973512214*I, 
  P10 -> 0.260073061992934342339999206064003712474666812410253359555967411167\
78493478167872790645728403587265688611766165516568159831839808494370037437210\
88020163008520037595745353536776643692768318732596163288989665550949036302471\
17406192996965888186091393705035492094960415071369874538057983858340063152069\
22613932381718863708972405120802075449071292709246413530965660743649173674876\
276902514219174369251412792987840357172243170867077434539205221596197`423.890\
3761450296 - 0.23397074108854382212077061600943633999234464815373005087554408\
05862465755492746953643923384018980253128561679064593350982306930954039337155\
41232464394309474593719661993286757132483790772369812896638199363946230849061\
64964782408104444254455096455986782406370389182711356699017998912282882529998\
82573422505594455271902366040006312158563290494106042437824454731686672308658\
7340428772804342397583961215883161163863465196925980860408536817719649489`423\
.5761671242748*I, P11 -> -0.8507328606296320046471035659265796868578346144376\
18924298091652908094283322229974653506557475216807407130360780388070780164827\
80420939316957043494997354925124900158622528828135592783037669561096837708041\
32596351741544327464110822107338702508558712085598094019552967681415271955515\
10312809992520448551852812522220016515888396786719626846995735815728732307446\
40183971866486350791037016880321699546651994837133491117083815725593506099901\
42252942`423.0946912686509 + 7.0231626084727830126644908930880779862976803669\
81426532848034344277053270370010684954445152273239050778733267378824640902444\
97348847826724226586575193212053432084726307665557886530125897384364930027068\
57153201730121929871649462071563430222812693521562284380675733445181660161327\
59190335608238353133715441068339951894602649333356154333979149251149311847837\
03163525216173922379356159698070783085707431174598837418157919996730912873997\
28558974392`424.01147875420304*I, P12 -> 0.8267579059071802483575893161433702\
65875539201087947839528271097630066228890008674943521316446591592700095407915\
78352555076377552061825456324632086941980260514677094340259756013069448173944\
51031435320962821538101095739383374633070631905282432497306198490347836715192\
79770158652743218463687641465445209509734636515754828175843394948138737337954\
65208827965925208391554697343601471022289790879330021493542029268891075920821\
272851220874039494011037`423.44355212462904 + 0.48783975205519627962926000932\
09375250551684005579072011719213237135374959170651854872286185225916973262061\
91329225496595176341328256860643667092906228906714482570158893549630533515568\
02193022022882604116710115069397601367271327780803756271704257795613240315590\
34084826416269110561766505081597988471270189547761946812854451630841636751931\
96541414366849741119704313479266602000102493237092165919192380931179513428242\
60776808116927769033822176862`423.21195242278606*I, 
  P13 -> 0.003992034962561404793649804025527375152408232696764786743730167901\
36435004723836404072561411755411900643884484457759611130919147822995912988848\
44421491026740978258734126509590419181971043777139181035578059110246537837025\
73928293024582730549987101757525177552030746485636784772351214428815239745709\
66142242621109895652543586725016163761397844858315559752938233644806248988972\
449696019292154538422538451492058331306102302215245465069465697872915`420.960\
1214151351 + 0.01737793288503478052709743031502635433376621817993921148971519\
22146021615684371005592935827576214755586944762729315640818247042631778364119\
26073281551088557133644963045237216176840984400780169094488668015332553730664\
07853176890681541465743350088343634087653565583774864153603372185508348797815\
43375387511806828301674072031484196298558835284652365769367298946651109496611\
2838366872298821760197719292077027837629463422450955184806304290667259681`421\
.5980445536973*I, P14 -> -0.5225733463941245424194714743837954423065240707513\
80823942763011346169450888933166804224334614580941716550128482644682691473449\
82572994604089279096034123462178575882608663023858545667944341200891141505743\
59756735960146811663431427473140307397122945423927500957024919562577256182398\
08002209357120032518204903518060304915507429463706850741167026323370110168692\
37770887982503159718850060143413492220813866306475523749302871396276961961216\
30160337`423.3956133701652 + 0.0295443364027364591145657311498159881944921592\
11100217672028319646840708808909371202534102693001084184988339108731014142180\
59858653633133331634506805781567945763629711208095792566706125685437767805567\
75201396050937902892305768382199614988734605429383995020424808330563559279767\
32068791805699076542852244760513346906688579984268986115103684693468951232455\
22249285112107215713605207702804092666066307843334174637127043042979736863695\
782180345147`422.15164191385463*I, P15 -> 1.697824530914434867266895548677298\
36940304970601316344786976987601425218501647013037027059060569282867491551592\
22973524972179087378263147562085719827789502945135479560214696889485058275176\
56425569890245748940707107420931020694377749517376433224401192621964232842701\
29914757102748580435905153370405092733845089834507780865649392165103263601092\
45125287249856824837861478036749971046901272136926232217304075619083970880060\
2672155553109271046660292`423.67672580833744 + 3.3840475474719669472167626786\
52660850941705469002989320863394120461321653414709682270217230285091440408313\
90361380767781910573388002891822295473123873326456884500823059768477959217439\
25795566683768745254812243641838640699984245272576965001241947214492132146077\
64630562303908307798027767151761394870455119772036303338438823400761098223590\
17615933217150250257259745710801765730252299052266972685527473164471916050454\
820842816694289685622556597312`423.97627036163914*I, 
  P16 -> -0.70255689495307477582013717192763132547275355067635670377527598104\
32262668667398924793422242805849092261720977034887114524959499121931440239263\
71402212079363726213675137215609998486398666703753369024637883207289704868726\
86190490878139951138140589248613970565475439932810102148046664616394141775877\
83689669658039928524176272677076720235512897493759557663273419593241866659957\
3442325919235197939416573160681497419548563585063193654249513104745563`423.74\
34721707632 - 1.1953065059270938211692769049340060748574784999242099236534787\
11507470489057844735002637136738711007527420487904282503728587178832463953214\
86216839695238189020158778889566358154628755172890141769547066942335509058706\
38879301052046411638106569522315941060347881315462791930886826071780991525479\
10224466531083691661188530443568719623886603695438107549155012585272667881662\
93102381717071582841895730033268895349535346705507255410939359283231531714`42\
3.9741332725427*I, P17 -> -0.615320208992517297997300684221740064581746187472\
38894801718468628454498670745543326403026682310842692800293988607137030875599\
29273036133450080802854430393273363344296358303364722589094357471643769487129\
98087280249866993200320575393825734633875093706496024132784925914708094276164\
50139935449798474312689443252742932775973801091066040220334707016193406612779\
86398774977105289474911436658235355854616863681718307362915806161881075659454\
4084909581`424.02210559621017 - 0.4731516900540798072527326459036230168408956\
30634472048946678738670177299236851692919025318259009867484060983773741182326\
94890167141749171210401565187044408700657382849490780773316352935320176598710\
61528319298414673304711656028294683787576645655416814635934269294408031900179\
61180189239173687117724231006895935731024419005814374271466971185399297674285\
11514586766564943559483997472733472452763743548678579627617117614773866114525\
281918925331641`423.90796441941694*I, 
  P18 -> -1.52347027436735224659301285687779046851705445569653346482703220836\
84993849355730641104480415884891572312350713820777829612555927933059629461088\
49650418666445974540346865104336851722299733897716592943692435156472500675719\
24671245922059123506507542871500532643124143036396223939668125791636055591616\
87569993189870354245257321327966229125507250204376555979246103579719413510731\
5748240743452880340893823647817456135488543493355629218151752801154134`423.45\
36148855038 + 5.5400137953496649774321165114413533175933345256028051244003448\
81679146307824333656199463712677757082218506844882909350560190759130030571679\
03501726412583621597325922965095851246716811492741546555073803247428643614779\
42974791723047915589313685333675933978071643615742967933390782638891104360173\
88094475952838377590513028616417439965046442540799261023844572261324247108414\
70578752817332521454552819277010365601845672388509468760519419313435872609`42\
4.0141699653073*I, P19 -> -0.527821315357668604041496204139415969467912065620\
97449856170249184653703098393879100236224642299007538889843648822900338196538\
84339711347862314086989435421282370643010142658132691689483566589226081846490\
55017330770118858018523620470222051664607275098481478680529791826515429186321\
37647603634479013407466082626299385907573452419999971473081439598337208203829\
49743404402811428003774702567969360954537711115616504907648925124493883210836\
7082598256`423.3010186285114 + 2.72282064175721670859336204888069318410555195\
64678511876963260204136419859916903745930937484204305470659010124835782810876\
08347972393328597076103167041188302326689835042303202010732654456889153083363\
16173044779209460726397642977362138301071009663109018066644168981826689683206\
20605111475762360091188460411507019378247109514294759874168925642354253757713\
84274148413661082493449747104934920393224544044028184867072366604130496895924\
01923150264765`424.0135513262633*I}, 
 {P0 -> 0, P1 -> 2.1191355033188627324863718365814166508907251307045905629222\
05721371511717212036047022541757150647519190483880224096324805258102908576996\
92553732383938514429951167652037795634714984507813424214391459600368317220915\
79501914682764439564521480861167496509152700196030405074104937495469319090552\
04429876641002022368793684021064507246961636907944183583627387895559925877967\
11942640286705799190619872824111819973983119919917302210839286051122941251031`\
425.78273505137895 + 3.319524191270740051497200780219189578454869526116457546\
55564166422135787319079942996730834147699871024110596129300595450233835220547\
78981759550861204194397162561092163722215082836345713555467878143993229831602\
59615024535279424234731309979079416208721819444461640119424653860666433345644\
61842349242645024887567761599689632121770266336501421967921628959003930518571\
64167067976245374462582610770941927020852822158565537686214615010919817739664\
6464`425.84838715479196*I, P2 -> 0.299419965350635876968825636829021546397473\
28096367674317916304791778719480878694678399853495737185410223332130467474637\
13259597062813981753130100180059270664144236111619786146769475525038186935056\
15003121795129632433697707049694166107522994248127280788455478873798490778879\
24748990137650419545429335762724871117893924018328262915514889686626794706692\
34597008735127611126902765582388996880634746355226415467669131974981847135989\
6417604782585053`425.8693813942999 - 0.00679901288714539751963853652913110762\
48766874618484007636261200200667505035687369046824834900933495551830044184848\
34877183802243455257882280606363008554953837226990283325935981761337096635068\
82677806210365802785445938241641970748264527536538566579316411000711307946916\
11509926939779330642567556706726268516201053892971554016376252434608467743254\
14343061106513991173054795347981080288483131694924769921707305790746720902080\
5614458780532974889`424.96335837242475*I, P3 -> 1.`498.8860566476931, 
  P4 -> -1.227423381537600697999339510001972792261824214814826187122223399908\
39252291625233654521262597735218378917365687194198156557938980058889531514830\
98584994140614464430616634676621947583207377048186779234361527279777356714038\
25433204998082333556285750885441102886535400865415619955530716446802234123137\
42885600296613981848142554862273556624508146177742174362757208021393805515516\
192567920128860755784369479352159230256910914083082673851890879233754`425.821\
3908349308 - 1.12955087934509690080980572221094635322987860982386900585505183\
51854844651094864812977429274038780258351140882359029579383374314825849871640\
38921902242322449397479046967282451567455571612790788236068502777193496533905\
78842791186411206436719761004326891460028385764566794189235740128830520420082\
56853076925145984321204365894526415156715637090356502683013309531579486816178\
0278691531155408491335413612559540824462249895665448878577456514090773923`425\
.833715900158*I, P5 -> 0.0365292547083435756459999591070269471413421545994464\
37985214772447133611206138080073270932860555135704368190715237768624786327144\
63915491013461963709890296751973163019190176715990763623679120236930814456165\
75085827216126164969281584990169103927834749219187306630690876592878647200218\
75743818983096495546849603703695892835071377057276525876925005619327513570114\
50502275976716333443290785216030312965394200380879401838597489327057515472312\
246058`425.85946206496214 - 0.01132022509081885849965285210236506726378364149\
29726608478186686094647484628329731510409257636946270425251991549367016114531\
21308270688675092687550934105021103178721911129050610122942447378467124271131\
75312084042565975186135643584085673927056548141975014379917010615733550649754\
35101032185951637967167092164649159744666336942449923289098164861535935952954\
83762062234085255709220062912120213020814568910874231322598411675831736364011\
58737340748`425.69679117909516*I, 
  P6 -> -1.139267924028219886670526543262264235741793953905826716343719181763\
80484742489691987605401839625098801381914480639519126025192696681877339821679\
32617494083209230880425366667536402426224424774846286080027839919085366198928\
68322453119724629053556853219002376976944109445576415771389133487087852597869\
87811543069196632214839364623029869973532256470177219327216508380255721732472\
762489486956884688893787471680398188230197271670467236407640806407638`425.642\
2430797604 + 6.43707880652983295311852117482524922571885264061612202459349693\
22115836163745417142985603337203236290359271841786302099980990541456571304152\
13472918482749247354407137447665841185944480194397038206765510214396514153372\
38230694355926376468862279881150077151925375235120624011785859374397771851187\
41603855592698137282995444459542133429500197431164640081040871029573781055956\
5788406176311394538265292294833213356917390770664220139451995836241169379`425\
.8640245552041*I, P7 -> 2.282391524190544820894716620182782659565643749309163\
74117808432668108035260347696937577304360674520636066273586259615526601592922\
63069299120468288197839590002703046360244415669889331465511698110173581906148\
28741231687411475589104908310203947742258600310120729185960233010611178016180\
53180280328653351470015984150767788199555754432539904016994445397968604421435\
96823963358957267977927416291438509966211228501428467607971076781786938979060\
0721476`425.86100935036427 + 0.6040677155609494769837021640814055041331326334\
19003985350222260795709891333843940199482382125411347008866559957733921067682\
66675976781157178724637121964358568181094528764509525403353285340810443094491\
80799595172318936704720658710312377431662481932003135426760137472313562450717\
88537156138852359452559612220902198781198349460852255238813980024596081751101\
81080765755488560879075386646848363863192601075751297436273159798176614144894\
729246572566`425.7276395886132*I, 
  P8 -> -8.830050246612315564798770959699390185553838686912899712610794151191\
43885358294308940731952583369209062817785002112432939689885440451753298285620\
86245095007283198333138637238135396401820624473409236111751745948677800403837\
20760657988356628521666644908779195957962934326381300240795961207796607915629\
07368245376489094529019471290916948721553155471744804101218672170872204874198\
476720972800563532684854030277498785321607038158191001699728929348378`425.420\
9407002411 - 29.5511625875723080387483971024493530316574530615576834759658755\
81143052770579470328785132179726161747713542859413111214233452068607851928243\
49886459062740365691485182569801944550137679515019351844056989016732952828101\
76501464943094697384984859357166366805597067635718627038987074631847392264177\
42773440108173313395505637105803501811703418004493652756588800411077160221599\
30341914340712055656369757656421428585157971303611285299000104442181533147`42\
5.8524781303268*I, P9 -> 0.00900655473343048561065014606130533634941731832309\
90269305510622941271211468511888184276898538194170077064224607461766942665782\
39580527836462392233368865617060110228594843033481609613859234389470009276329\
18573043409310774764886417844734833916787472230955656052367529238091463606552\
72637480385510576479365820383725630188956378641431184404553792046466859602384\
60829660314754533267481537503758169282069079559264682586345042358748959994038\
76189299`425.62110580241057 + 0.044920855426456533082840349822147637706206118\
46441992184198042269294040685625185452095429848987707557078401089962274161791\
82329962190356140239278369913748361433072064419858731013691549213387958051255\
37806584643436018223671442600140843098033953867526097563650224413534986977962\
19413962474491274466456490121016599417985984776400663652464953318804810667061\
04021415934943435176776116032595188611806989185446112924320666827452988235685\
3109957157996`425.86321390651364*I, P10 -> 0.19084072703344810164061177639526\
70371582344947995010120021450576969207578931769003849436514335017730005413334\
10163945922015643074408150494489566106112607142536460989285314284728574286168\
96227544129636188921037969703439716339434910414231037046038025249660265898348\
61759096141179383225145281445879988434204042708823938091100593025596978781380\
73427832464421206287744368179334631204522018437147567168797989179837115957661\
43297603999055818706565129`422.98625466776514 - 0.142382955866242176593937721\
58483863700817040228393638099764940320486303353855938946376646241922863132094\
58268644273355826971797867437517632376811390437461250169230368133398151501063\
83085244289129078624670824487561776418799858038845636276027811767821207072696\
81704625315216246078434604071755023402146968609395201193866553798805950453726\
43008067501177269308759637875244511092439104724612080586076812433658836004758\
9457646442020317730358206063857`422.64287675101735*I, 
  P11 -> -0.30101321765723446791085955583705071579322691111133818906103619241\
25380518403881105093807337442532322974611638459126236433131700670565951130439\
54181286505849425084104745156447995893299914699712126271216014884391280385194\
94079193268309533743594949097290775329757793106931012566424777805556381143012\
93358663633715217555792500159799672902517311659621933611006761180433756784584\
7719649281182698468808496663955897742873788976614828541688040050521454`421.54\
31897478763 + 10.389783854425116196317413810356907176873849136356218968395805\
41359228128575552384248079073337547783100286819054045230763003045922836106898\
16490070213240134267467693175024252694379241648990210344093499168573323983535\
90748014625204949083077140115579444531358662950142411558042407240642296577456\
90804114591501104643226986568115052746019467251931503384320088158653551139078\
301427363503369537415046804623225029776840394600234452512207022369027901666`4\
23.08126619143513*I, P12 -> -0.6666137188396989340961308984312002022871373419\
03729529788687655273423066689210291369257635891107575065938763236052690912297\
63324476442380709780531355779927323964818443602536332998075884854045761626673\
33676517179928947120021971313498797938886765268442234159112664763952370333110\
54572256558337726688730436072615661069294318602226638674052002501177887768803\
86028042567746028856611610832582274518789074080036480364678170558598311655085\
870208286536`422.52608647000073 - 0.43198339449567345765689618324549538727586\
77117845666272176810025897154423031724044769315249256632458984971098695446304\
68667354220227391123601386115982958256802222504632575481978885712932389088684\
85937704565666563001870299514665404075832717776993775479903882963308649256983\
21836300213421349491240641180322563984504798157851669970284929206647755396070\
49435231974924053307757051813857842454003627562028525687945508519974003215801\
78641280492611514`422.32802911982907*I, 
  P13 -> 0.000455887962007651256240869875760541045240097486141472093777489457\
70741505622289838345521329680612901294349257722722466113155926158856788216006\
71802174202274635333521889650012701031711935867427491596620355765884159152397\
67190363776829544332438403266380927247008243549015299648224977839966366598972\
00182956087137361802109293725658862944500451466164985702693274787284699753734\
442659334577295458773191760071327788541233482670571331617410973113518`419.093\
8588835423 - 0.00460173542060514652452735607287721661060800370176504675676066\
75649207011866208488312869608511113263217472565988819457859073060113604094358\
78906988201027513387188683373280814917940098961406238545785639967430652739799\
88757245424491337796329225166587300697702996937865168092446052802839688914471\
56260434201500273272967188124294429370596492802563820450207646814032729563556\
0060361771012136744456731883360432047280690111486608076877188523305453633`420\
.0941741074978*I, P14 -> 0.62549574200357405045561484606775770381139348416836\
99282083556001120493242579912951311722413556640244952462842007796559584919496\
90130376090166506492003076054544313934958682861116152596575501817620359973912\
67344572872451909596081617995842391203074469065653198382288628346340622298729\
20856530466681932220186129324334932439723332079546068479732083801156863386710\
87060065875804873046146981509931366051456468446923037474528304082893343792151\
40473465`422.4691362269824 - 0.0655706102918949768073513389682012384648815465\
79236197331968176777924796294925417485958246431318093688272869155672628805862\
25081398629360587927055466975583521785365509796032483847440778136745374573161\
01977123864009234407195897690724324710719646709360213051234865266731167930223\
58522811792407950885164857301244171047507089919482401847654670991288957067565\
49795783945595459548239373885446762306760434673146284517845095047074419891452\
83929592597`421.5049707418435*I, P15 -> 5.00436860988609025069346155569990039\
90462680119886689764024773016236539366266242100421988656651940123181044778420\
30582457280539991519407455298302353250612987326563135326371978851497657570541\
23138188646381673211964904428021834720364058825859733653406208257399155891553\
53269349856781622426571515752239858362400346993025770039073019288545608717394\
63824973384522190094965977133709889599613725068316156854828109103878088156631\
83927537218001828616935`422.9084267320272 + 6.5841300971225313956557620595950\
38092752452665477671382127212666301586364543992226092523287319390656833271588\
53185021861804480331826070994017831030121499965864661291959926600988283265871\
06774018561901446763643832678684660292287389744007308955349846610289589288451\
38134475421873705097531154090338794995490425280741499496782839004830247392909\
43900457840550957887539850803638371982735633790020892103028231031090218864633\
591017807452893561841006632`423.0276039680966*I, 
  P16 -> 1.543173461154880941814374280146012471352697218126285896777041300794\
00770538565113477917311084007170455587332541555459926753660359290366552807288\
89644169074762702686089705421626082190721247728325051215665272107182320779395\
74886383772676146843187611411553382656729581993945409024132014070553314547488\
59729108258255512597824589077569713977738491517869795510410747835646189769263\
442402466442206571544308968052081702280188654479425963532218206861873`422.927\
2972610247 + 1.93739523887386575588030304313384596975014393042172130555405862\
22033407655386274980746120712841625171218431906378963367882640295046971511272\
71611826213111913539953666656533797967245770412162051936005656061824107982716\
79401803679431647927130480837212920208778603163308620083301454702347009919364\
67462290552503689103642768660713103263394917312625439181350639815483364617325\
5512342759155365413917718726910632615595381807246279533420003486161890475`423\
.02596378990216*I, P17 -> 0.7682776736134546760403147759550176520391495470629\
06063503913660716179578526861989140532459791143177392758857590578927583393748\
05997940724794509031852462604556589168967694516177614835855444866097651116936\
75962960917946343837810752479793471701606311828641753212149275267693088480580\
91585330607648595547377242468652550660128237119453917215305371118874315305069\
05548518268884859466624956485728539017208750043262641019672393074528512618247\
450528155`423.12597502153676 + 0.55065198062401998370152859070797744007692776\
40050801037800496228012683613329852332487376336924795694031681544354712131627\
45532581494424052861525931154220272142453847532005070966558192389351925398547\
08353134768115722900751207986080142244375613970235539419108274330892786185710\
98533912203043742848646437535506688745002486022064186519687453047346290035774\
57574948340770381432520225656162775365325842828332475197475119714961096977674\
17427669966858`422.98130522893405*I, 
  P18 -> -0.85662032139099911890168188183250864811359998189972679352547462621\
85579740583169553195035326855645512313922163388968075951776803696987175770416\
52581552063536630426263370405690650345361734188912681746980151065918173252821\
69408280960219004635002185128693154998666727063737271146816948761934273275271\
61123502717489565547364609763193336502661373184066834417851828301151226229314\
2516856763690607273005748408672160781729260762926402804001012934732799`421.92\
4732637709 + 12.3514047207430454411218398332866590121729463718293175637903466\
48836305755619782439005830406079691915755723606868347614516122989900851654700\
60526151282632697675934664233200694545592053161110261959526173075333800874915\
07340348355228651534062930569266532921683731971366598948328917538359580710892\
06023406016575162726200874544010745163095634131254340945395517920445121413833\
19220612020674260425325048533657944108835740087502263035703075610266837882`42\
3.08353149510106*I, P19 -> 0.248243540710905204615070796842445455683814277773\
18811404322718040113647360948672691153820513292433132587526369895078234175627\
03775019162324866495250581476019687247959334350446275880865375774575433009174\
49775960158131359103357867779289196656463572032152433959821948527774055232783\
13147512905034285727548274846278366544454391309386111200817179123863128912476\
59246727195792081000585930323313337754051800092492185737940285671666944027741\
6448798394`421.7830298637616 - 4.94754410023931966097490436074021211394456773\
54537042926592836643558700247224514266609061817711842558605490826983725632357\
39046746064905151071295999054057470338558178442854260448625594705122604127077\
96520211407555575557263328195337708823719106212893067902038060354606580741971\
50172277899798015595323782524391580507213946619694506154368878602118103222867\
05309486681568458526867654818808425526154438082779501339497634863443525822466\
37954261620241`423.08255618581086*I}, 
 {P0 -> 0, P1 -> 0.0096460392041606553192105198580863418942014428184187030778\
89790826243404701016040571908940244534478891459859902023750511547101746921691\
90358621414434007152717530917308667987043554986190787718736192903502240741711\
38209168579144010274449355885238767233115747165302468997348533057187599980994\
63152481783767373886458086869651337044983772095647232089908107911369453037673\
40911490897200424317008905345101456312159879232538733455057710399722037364223`\
430.40864952802104 + 0.001914513614223959648659434642725007791914956344122363\
05476958047679679291262003553368801480637107301499710868490483475618960911938\
33269552136278746845518267006573369430474301219972691454154593123887992795025\
24938884367686210715779391222465128840505831727991257749655846498567636628959\
99286020881683158220446889956992988423199423214378116278776881549291516459323\
88912655492456137121011407444914940704112744488545062111410863896929138560629\
4869`430.3875349521225*I, P2 -> -0.042440014577966969683529005343176917623336\
33809677401386565722307479226777185091638555322216903575371052219255868932857\
73516062714760262270266537469813719372600805951616293523252998959298200767123\
94916474118847815215110423131230391322966751236305119589166292761380399820014\
95875184726090404987655861509902408356420027694865824465050330735785348239273\
90709763516959866663070449961733854456606045835390451196581338965882632249809\
1760607721160813`430.4065499897724 - 0.04911987449585994705114145938879254417\
69440248140402282114911205511602352836446062167338010708469319386215714976052\
54625915354004925348643742308093436971604842025367304029978727904192264617139\
78218216303304988264458266945142492367342941547966692765436090938685165471219\
73987177446215611499770713240455338379504063841925470325162109636804462425183\
21020577755219553491699811557844986993663988891021521107735782190391813331940\
54296553103361234304`430.4053495110669*I, P3 -> 1.`498.8860566476931, 
  P4 -> 0.0000653071253331179482695339359764128079998317268162874246123113842\
54662890686487216313079032392127327282042323299944719520703290836499959647344\
06097738021956481800967672343384284144524340390081638133216168680524646358850\
27714915103240162821462179881730665355610761972359515935051282481422881445747\
40203502968207515661498654413853612225782271855225173278052947392830905105240\
87762090579311011474292249739114947053343988731146009489467602220231581471136\
2081240327`430.3885986253736 - 0.00031244867139251052466701396868742827964250\
77776309099335538288099672651163535779742572773835798964737008847495959931560\
85118218734665508955295338095818067631994597109546114868302681293686865724848\
05880782974358273921276747110008875760889172570116152503438507956779900047429\
02268199381379602236779201265320814125877125446549554194344868608668871921642\
07942366569269001348679910981880852576721575109054423086746644237065984320119\
724196539018138284376953825627778`430.4086263945477*I, 
  P5 -> -0.609439721702624749990179804815551554088864862589661675805654927242\
34511083556702167748047831112310403831280781795478313401326292899559361380772\
63421183672272735371119411962531321409618420996438097954081703009405593194681\
95245305604604349108346201433392061334161896348799298192292934525412110090054\
96083895165946385115850349489647394122819096577839459950817602397031191361723\
690946519357713829038534349136197380157759001536528217801469959502455`430.397\
54701251843 - 3.2436074784708337019301065885487959786109257716517693017159053\
73087456179838317216710637788526555388839983754123054107891476080690176279541\
03152268801260060325587982139331434262710134043486951801473868198104029306068\
52946586252747643204360463316567548454522999636284949366264940568161621790299\
68112026030456769969089777997587189787707102673280584799386792597709660077366\
91583336348472100968016425710984967165668108805377381268690272812057726748`43\
0.4083049538648*I, P6 -> 0.13345626950790840320548783663519166946715620521859\
47749631794543406778072336263152506520434622822169884189342144709804811866132\
89036754226020735251893618258357575589254966199150206572265972078419035696189\
87737352868384343226975051277966881576939911968097182231930727382198115275283\
47072097979411239552808095253589505883973461382642957292769667778873716754451\
42649005341207068943270332330683949243220039136246942235260858198296469669612\
62920189`430.40364583570283 - 0.167601888902325526822605018583465100970416563\
67494603041694913956878149607054136115401454000708287505600679111338649966696\
47593416535539228445909102722141657888990396137130710730468413009228357888259\
84383808076600584526252981719205705494502988403613874244974108532948446045767\
64415547450220381924253767991880473767515168669684321980411635455741396168242\
26991811345780403949260282230315927382270168634287601795531553580552524856680\
2215836018249`430.40733947848116*I, 
  P7 -> -0.311788279512196512536600827148462914968557674231740711044046284513\
22918733974788669625411003745690687710791674314574310662495228878704670025707\
25559338928272497574782725028885043115752147926467641371990295539292873174867\
67967832790101479213664395609974119236136230416964450121854112914370750642241\
60650008465274313196566019663547489650732676671426772036153630013145240524743\
913671112976895443454797131434747685804200770305103405357370564081002`430.166\
0981451823 - 30.8072271999550101424047742199472384193432566658661414683526831\
40870116975762074444937182850618997767027583818518263788127890537316049373727\
23342641491954812580528706488127761114822665838990323441590366646090439579774\
09571939295406385194914609182783851699921755177096384344467321448696059233821\
61392451128553955179891469749459733326425843450850516457127368800345433570814\
71237221871812507815796050879276958577204727370334177719283921585876881782`43\
0.4090631261192*I, P8 -> -0.0001829338288286656926856122772456159917829031295\
85440417812990721945059481298595876170368957374596144066022672555274094520501\
99874060868859993942489398144534639735451238398310169602221111417120338605627\
04604342354693839433325313402636411819945014981773436957926638188611787881967\
63059650762447137417882333387927420671964251609653682353942574496423340979623\
00944185353318413195102250576791178438498959003373602327834499244386418066129\
227044218`426.1419604865621 + 0.000062846764170641428717853790493155787488835\
01579904880568208991081767658122021577507468737355731442329478664425083416816\
76013977456783900451409380561044091487950793666746663704687457363721289729593\
18541271352622511274003742713605947638318938077525020044001551632786960242203\
71092679103704189923287283710691129662245314700525204637516125995546007755181\
18884076932080541956711949204645107281023428055747444939845093008259869361389\
1441938055771`425.5312954412081*I, 
  P9 -> -0.055961731935954928574756777905746375614129499278824352487750534249\
72271371225356267277521089293243535896559028076834982196487294394270383570348\
32957245475076735211318934313237574193991935498305458932388400689305818051743\
88138924310125354181059716789569456187245211502356505711789257963117424944658\
37267903375958454162280513968171265482017217371784648040720434473264481294345\
040085692315322080998596147216726490993467730200611916557447951165522`430.386\
35427684477 + 0.2977798095487252016116518797562800451839716547590424827303512\
77294325001224845788007766871243984416526857873732267050827590165560618988792\
85440740471207063703461075826202156923166019048747576744539769618382384797645\
54726677662765116226981454441865178545692311855046063125914880418342277847265\
33425780030946712172609130925444345065980346612618217693933150653502128801722\
05923798520934463120617898207104450512704935463243837631289005401083385033`43\
0.40867267649844*I, P10 -> 0.001913967504664533933343509917715645671042720365\
99075279406604265521339613236250988868301581327773210848595025773306954857230\
65175280986526071372767759579247074679231625293437182873112233745041188789802\
29000728068781197180138699505353165735650483151905112172429270102005109099141\
06458132422932035102764850452099711066920899730925189845174269491230013196623\
12925596000835101018493605256105129162419362790827797390963492471444274623910\
3538887378`425.17395438656325 - 0.0034459255340522082179603040350229696571083\
89088012372116510117256370481848823199159282506141731972250397327642666445019\
67471397528953367063916187210908610202176049307766281132286035578677494707807\
36616728224009338802173028736241867155441906069915436136647936118322739414890\
88799359632710056027781383884267543291923725383665334904503637334887630636021\
54649813389509388334869713274809463399398772862597974423318641181813049070892\
489938785130425`425.5697613391954*I, 
  P11 -> 0.018251953093316561157219222249479015462972577791662010807889634290\
31630317942517334374729534325127294199142315661127415497127184237525941429026\
89172724339387148147958706415232482271466550822596363575420266157113386101654\
16937167718352291955124284956500218435653125152296185095301337320468968504464\
11953588143807082092993171270292159016430232345283685081774165808463072063335\
445386820706264719916429966136698201085191776154796253544929651896204`425.012\
10995889704 + 0.0185433451048316827258337928923711310330026005574387470523136\
46951436213267595210370527259399913755303342372731851221960845628660015868928\
44709203832400165164967566566909607587114964928696571373949177583864161700121\
35328487699292331924757228959796746925279155716704928907493558713507677294473\
50844327840214739085767491495302403811771480634836620536985510198147531850779\
01749483115088868670866894606825713791054513916503435312333224849548555945`42\
4.99247689068227*I, P12 -> -9.46624230000769411209348400797182397885360043013\
07554083725703997986721560708777915131075011878757366407258405143180894749371\
53895533879705878255932711278772037566479635770018504195818215964860636420306\
96770874810523235080321047054631534226792944190681632997411355238439064577364\
42356896757078660932341269836121529991915146385936526664883350097607617756278\
67330661780188968818634110723089048580180322434215263578687886261700109539005\
2494`420.3057535530771*^-7 - 2.3316060945688128117093064606149546513041447392\
65134648334301307584880703291871451165449867886622265006859304299909674995182\
06265803228303503426764465681599263836623274476429530132078731633244088851862\
41678169045739177519542144485204651725440699175705200198090271304952611449499\
08394477010592114563385123404294497077857496270679823265811491792237705743552\
61831830935860871582489298186761131187178000397128133227308846400861125703619\
747345`420.6519344382108*^-6*I, 
  P13 -> -2.18745576262367899620250834038955727027728770664456898671930551005\
82858746523762369163655646976507363777412840181760797286775439906221328571291\
97480269035179484570481331098295083865099982892980968779351799892400997415919\
09049090351493576621677364463683481018095946685538053874341336771744347112811\
37296654699348569132594982794150402101436385043543404119410934102275270351015\
9682778745338711264166247984602092699366522231241532802946780072380121`425.45\
068840999625 - 1.488267492385399086221190969209787631595798384368213036984513\
17843525108795081689857391873398410992005523810995560174049482394070757775766\
44423281148736277989896250153104543475803603768960671377689673573388996941081\
27814568779365863345524093448035744495458551836857710133452901510917704783597\
76310643744497009990980312305901542575610404011417609919973422784704223549847\
648216511857784839150281015338544947717492593736283318741978881085115268818`4\
25.27459145766625*I, P14 -> -2.9891992027413452858742745851546427572842685247\
00259975117948363461948948429196669474049854718425481980438985994069083749655\
50706007898326608821386140249644678503258895709152702481609435679935522360023\
66541607164636188107498114010096270197902901055824677391928523944828442771485\
41314312291885717111234931200635556802001121504803744908090263856099830600536\
92979193343243397153064721514703088565081116696821536064077485693888967664472\
164889802816`425.27162321593727 - 7.67243708832411540748854960797090133496405\
13703286312327877612174924808194179291848241194432411509883621844674768460693\
63660001362108721012503153321888941435429383517235737357933203592677647016122\
97543044665273259194558860314929677990429480556180310586446044633797710902135\
05006898201040873295067964777338675359156046129990359588814957077666452687863\
26586136777143507200044799832456260246640336542867462576284276940349106705393\
1540670604243038`425.68099980376815*I, 
  P15 -> 1.071856121236188328559929628756708053140330555252433845153622998766\
44214882994238638707794849756878662711350157359654512495943725079672506429080\
82489573713982976906509912733119930977749654744858662627464781038437930122151\
65116569094899211014717053893189456525722624609251252230522952953174118181304\
46373385892767098446969709032804341129315459727150658380108337403450283610064\
919890646808696830208190269431743625295837388108712287455946811722353`425.561\
5162518182 + 0.63812544909033514531988011588392402406930694374097761837649998\
31742519556299392477917800922392517158934203787306280227001302752349255982081\
43113132527071197355667118165318625503790649412887563422029067768514003105039\
68408319269619397372821181725791840031400636042622805945388871197879345762293\
62053517806270781415814961048069853954760479613270496459136186536603861724058\
2203840720531341415385926965488999117498885414460185854751863155284046284`425\
.33628351901297*I, P16 -> -0.014144947438815435944537411976490434806784343477\
45324161952745424556852121424988729036278311430580005057148045691374278490224\
54937935597834915094303425085037251953144614316612711858471205783233141228848\
12817093500991360898142800148819506997576207433478849198005772610931872728243\
27215026879354883483204802688544765471699418216365261833508636977368236629216\
58911928856590641625962896534951211840258971924420984588450022822496630068869\
8272634614`424.3370588367529 - 0.07973149151470635738250236142199665700253862\
40656137079586321427347186024665285784670421780062396903966686085827600276144\
47044257915684197959008951553022138918995116140436196651092814063852677217894\
66130195828360055431674111477917974140869841093603468910833286256954264953650\
65280968789824195561951617849012437192039265668495800445741410194548512366452\
56194798040117961302738800502268633681021245497547587322862905693890685264410\
16352116921112`425.0296319844001*I, P17 -> 4.24937702173587014282870314725013\
82276930722718720520817081074264763436779495701375202776267145439122284984942\
87220048181218834598335222398829893384987756550011612353239525457138656357560\
08854606545796444084803885498129677384705078104352946196044056016081801156490\
70368426905949646888935593328076206453137130827467485278382927702013693267303\
74604997300990670776672420957222908563712588655876452423350314897856105716521\
9137017381310344584791728`425.15052588253354 - 11.596824981050706009528055700\
75023189794817081968725547143191005822821797666776993545706343126289061416295\
56832025467023654550187724167953404853784100736302224828195008607360762981616\
98278597080457078053832572701510085010489825283868486426631989173704007288444\
18907696527788964999977911942362585746661561122154863497134568621755417052379\
84601251190919040784428487219933692791397493877633235375672252231752234335999\
0490700459534131409866356776809`425.58654192614256*I, 
  P18 -> -0.76362356265210595858524840831515192164581308612821984769160586845\
89566652012872172791782545862236926202387142094677684073640220118623724190256\
88268546607411366052241125059812434609376044659037109393961138395325055662931\
02155483910695819342036519810486582002543127870741673011803125243316061019235\
40692285141269831362713533659003655068283622169278181596842030541700570677123\
7673636114143582243119544079884722434367649147597264838112905061545795`425.17\
88362780215 - 2.3751205420218369808692014769171691943515048855869728428259434\
27051493101635980804610114129665099491802598392395850121000343473396813460765\
28264105848367907291795722752243901410946145308749184762248716623133351902947\
82592176189453768319043714062320169657817417428383246706038970748989369574035\
73916872004539789362620184547267780918569804271328101357537607393241047509683\
59617702723514803633813914472119321465728971023322205779333705625209510717`42\
5.67164224468854*I, P19 -> 0.063194205125630124655938696215517862007661234037\
93863760162072612211278914955562095066207479180191450120611069172484423143918\
26587702540777414620617254170475061230577997423595063923488230141309117068182\
06114282124001299157318782932673473212612654761255271699452993084907405277668\
95958043841637122054103080710246884159114197145981435544698078680677547102657\
29120066978227720759502060764682287871156037101503953436038320185267227567169\
0311253385`425.16324149303705 - 0.1037359276802936729778711396092964692430652\
27647174096439042072310673326556618547429231647237527145894769472176531011817\
52643129843336261610423156323794892274181405130494913202103839710418113712000\
19382869759156756454405155981775398528334817197913688132841202801386672814067\
97199156935494198853688643923234973768044381452567155261661845322027712874392\
94939866287808156882294288342467312835664497270750000125544398973622952330186\
911118049285369`425.3778848910447*I}, 
 {P0 -> 0, P1 -> 7.0013072501816267913544437496539760368623521376803850002205\
33598101502055377133234447778799867912111342731651904762249886141871766639591\
73355376123722109326475287375987536734543383191466111454839128057042211600489\
32648168059107547381550330814528333445456459893021824251699603972488503121851\
52444324699157714551780058359507464091595982922119420950678907381875772611769\
9861816514668738049537822024706489982130504168633271647362532297920076222808`\
421.0864929205042 + 7.3871162776780982707855504863747235519464343015307669383\
29819208940337373903280107774660089029921918143260326034136770327550918201234\
12959229659188942722343733257571070356113536705775315598861174716864699201880\
84363695950145577052103946186474864788361003015675415726565002162156967407000\
20837419817216760616115668597426629758084842777818711862054672852093014768359\
37504402657557490914774357171298567147749710616841186204354581843412622522027\
55`421.0739761299662*I, P2 -> -360.809581598630866928186713983318040768576770\
04127591484850205917107511002833531402727882888857354569978793727554920689587\
27195319538093184161652979455523558330965418360387644882150930797748167199475\
42066285793100975467756095851657763225949747049602822069897245624313173154955\
56551659472103332670254126339593238345384925922456362422076836135068348639106\
66858463240736730739965896126940511468375911763365988446684334079404264982332\
5399460510020492`421.11983299846236 - 93.590540833427709700791040063884018289\
50523386833274582137425702063657057703017246808754766355999080307651552169599\
93952899255340402894575475626471509965998487759596835965238268175232879578356\
02683158859892395348715452642168184961912780612387539080602633582876268721252\
14611136055660657674062364681342507528098202800270515834581309525734698980268\
85168048315934858110138970437531834575895954590375763170997283276293660475382\
3177528028474647572721`420.89080158968204*I, P3 -> 1.`498.8860566476931, 
  P4 -> 410.13972400792304893940578400755650717360750373101261203378038537528\
03200245979971874227591178912489498542873594079687260846965700903816082961546\
73262297938595351780816679181641577125984851666812623362116934059939203955882\
11039302821892420907019541467483999431825238990573969946990896140619570545655\
38542172714697712800384685105476642523787959453022900151364267153947635366028\
1607929581053937993546826379433629187532912408314000888173840850696205`420.85\
811744641484 - 1852.017886202101200674512583822189009264017395806184688864390\
31662703862497955471273963549378420728017354633428726102885091301675668093142\
47814395301654545343730634382212160757807075340951023800957827056525113406124\
69380534976430100202688795997527504264950832946727252317566433568292845785562\
38775421800390691146678425118806283616821076858712072245608831765421406778317\
73076062314884555238597558194315653598717107920973653310629664348119696241584\
4`421.1214882003232*I, P5 -> 36.290889332275474884694291366262888167832484399\
89318550317011407219774479543397344235223190821146024823086064145672434103894\
20973547084516309893863885751126524575258998163504055351039450227302313268002\
83283169213217998201119648417037195608113144069103311403805037143630004200887\
25459799691937744407099109352100088503620333460898303280845251663041958449200\
75899869741150939893589767942877906047371417959465992770856921993580070802731\
8095263322142`421.0684863551142 - 36.9537529737623259578411392609030813922450\
55483941330161884151319364651430325912978229020980037343636087951235302112525\
79910396719002193850963220171971765266238439283773277026663747304937423760183\
03132230041599318733734542907489131089177983385405368218441102000082905394304\
52504460432774025553826169015134188572090903022148257553015250546774827038402\
92020151863580161833561257206965904865974134295573267193584072269005313629891\
090939252760015667`421.08944889794566*I, 
  P6 -> -0.003899352119622268156040533914436639421388404939087331534234789066\
98224417800883309686248595293975655973188796029002443782454779991397355192256\
41273240462634543377257776877078766137009577915892705641259455098258857535671\
50293708902749300857666256648521262531248348306823032602008986413174745976890\
69432633280137614865191473967930016848661758852121792111451812566680826881615\
745874472461303545910172248586547294142785706962261710529964494396214`420.956\
63556729613 - 0.0130836242239693415633845820283138097802227532423031567171119\
62690431019363073410567446436051828464265482046311862220913336249032507771046\
69531116112742280351525120705979816079928059669748258945745961961315039919916\
54359622088699689602260324710311314619223607354601037944818754552865035391202\
62027486232279420325902577068950629032512284774631524149230947928669223625553\
37803578207433835196959963016669729366276843818177476407869388991015892551`42\
1.118153373262*I, P7 -> 0.003004169524083762883438357687693025203205952780609\
30671918813718026470011905355067417212723169658319175695285882795826603320933\
26845083522880838504261948198921465511781681616565216125758278240830739102265\
76018573589245145378360941048500866830530609210511010903091379207404920496107\
58053266276912999688212424353875458423381850124739374890252593893047348110477\
59673529229521078003749719799107944362615824093665658502525809540377190733847\
6132754`421.03416023674896 - 0.0044456571240499791765257183126502237686940435\
39657010580265761559818427630721168357544902117972812552701824743607071207128\
82899221034536309094748920717947624950699231143438926962986421530060234140117\
09279146702703259273649460834615941992102048024024884840034764132279760212689\
90702587564750254689158714445052455960388145214421046481843933704238775160379\
21543772902471508958449279790501886206166994254562658804525904908207682136114\
894173220324`421.1020687870398*I, 
  P8 -> -20.92104597983376370133304246361593000277837385731108959612989671897\
67875053591821904069668616045682565302716953151132168381802370015675210849702\
78939435699174984962501741390371184468861467929933417091932956492992379232213\
33104214385535560617440037774216401841577374156087382597612603468154695105652\
49630205112853950737596705530772406218880610929539438797902640085707553672151\
6755805516052634945007087357460942538137486007697222167781868470570758`418.51\
813348872633 + 70.19633156517459303504773605570829368584435397784553371986430\
99643392930727333327947081044037646000762014607678668346067060191104341683294\
91082301205076148487596657318001869288306940237905483952625970010019437424691\
82481553817809348878074342038750913088804033601200017978847338812898366179634\
58239381975588317048279453850446405764229166551636114797685694155219262678333\
6267693682099386971086536019974854960349163343694064436436311452555952358019`\
418.9775085951536*I, P9 -> -14118.1455522085949600049585013192626763717271588\
10794492572792871489661659279146445355306008845337248441463533434995633893201\
13351392705094165905206733488406280065820230771402006161952701487497927752310\
95904895983234206176547231355746551151375244042765605486815154903643142467879\
10839097851118960514738743572935911345174813239531378269636731247322060594838\
56348382925510157912529665080338632284542859109131587035296379206983487575729\
201951554367772`421.0217920588909 + 23369.51563117646579201428111682056230322\
19896059783465273608061731785489542920314658626240341785693218019847557542904\
95402196481256470673506393652099611836590390774922707042935851948244318769709\
24709183755438495051729795830736848614266581689118939515741897844318538567356\
89536515018247684745148727521389097060466672965996007847495580120894848017640\
92965144535618309322204016501952374228365814076326018407055190798750216856131\
57348557421580398615295`421.1050734858195*I, 
  P10 -> 0.041719533103184661398246960277482762091675032026658043362954366212\
90226630271054534031887665061742328150645967259092374935683581480047291299525\
21899973183332634419160690172277527321484793853765368818344590001207624582771\
03314894770854855204012613231136689713902540005293132065645657018087011047696\
69530701597751480494839042906769445690260610879632070638157657838937279214313\
608165787073107212853540771651541427780400050550676203939259013589143`412.911\
0707539442 - 0.25658346877136330266016141354406503308708657748523601280227893\
75405697767647734734165658068409424617517825773729757464919348103710470252866\
36805873138114878694398255421624370921987992905454161930021916057801592712553\
19904759257285753454963177049809300596088717529822662427169263663855402412241\
10635940848324247947371343711240370622259056240760069971533882040294231413509\
3513098034254511513168391387551757666511640862542884960597407493438472084`413\
.71700772275216*I, P11 -> 0.0000189653023783757120295393216332643953006298228\
37716394796035285160455340121359610781350821313939764201461692783595615316420\
64411007688002506083670034170685107202198418387296942164897642517685320903264\
78631016742855951346932828063741585011409147942181998860347281964014329661898\
46056124155594743577091738035255209865050206720789875187608067040316133038984\
0935313112124290252005453050910676320594798355204506630140069620736`407.21462\
574818526 + 1.707985152948097962403288378210298069138266458722186327731559311\
12675088232657020010993009506198863857929001845986467970373171747185581169894\
68871930175291484700797840447814525836539412372147456929894625955076927831403\
93679660629746933264947483014573113307340941141232071814595633534392079970655\
61707882801112172071444520383037541705945713936652331247920826214031084528550\
00078123844857584979701684774794834764349834542`406.15849772575217*^-6*I, 
  P12 -> -649.986371657604262906011216320368220905646440196237377862066320712\
93419726577287465917481317437192314045335808101670841639906571124058476197082\
51057550090132080192857826241050845436206460954034226702072163410257947828532\
27547790872000889863075870485496449556327020661058082284146730364861071520334\
39736359181497793990796549422009509498074691837617555774646433174789943692454\
75549741131432227767309520398879049174020528642373992`413.4632648729916 - 
    741.697820190193593468821111196888757978023176898126019553442367971200893\
92332969170028618769804254675809362663106468605522078603306690488489688071914\
27970017009484338590999868881622413872459276970961291590531524998939307549539\
94423977587496196095400296748523813485048163031278853176400444263182244186017\
22049934408449752182614167506806199095287709360426134285802121427974968978583\
67877546142620699938112498833693550378614522784`413.52058762676575*I, 
  P13 -> -2.18750029142472345251040282561289792220162870578998620716048874317\
74643368407417274868930626747513307309827003945331776844177076004528037882049\
81692421840645834480257874522765279688231893427095413441992521352753019952449\
36915009931676619342150731766239865848564287270054186427502583597779843076042\
06449062906497760893300964201549849758604975368782561465693708756610106808271\
352395726386202312333073498805529350991908894989036`413.03962260975374 - 
    1.48823774228314632071404687476033622968587737905364303632538671306290418\
19724465206352633892746537805256371836433932351864588292993427626179851206934\
90065851941854363326880617459265520742985854446293679003277976693865999494341\
48524437018426427028692891949554986442998097182270201311351399210941764451263\
13352313301065049332974909785954093711926539482687066840878601219260205565418\
767186890863022313636603923017459743491139164`412.85219667791773*I, 
  P14 -> -422.462626786683004612978220206105154188961179498243962725115147792\
07327595073762892077992373796925472562599921800402489299280901301310447940901\
36315192729777307424605816956102602543035722974698218575341011820650215070963\
13794287108289088106589967007860233598409830943399704622401646205708160477224\
39843382147580999445847321569433249444052705678023401380245116567684100161802\
83932950007683163382703381171055489929562257277120044`413.42545140713975 - 
    579.268852675010044230217638195121081376232148043983383835672943726718652\
30926889884820570708850566271477433652602218516200911791983603123863552359452\
58731767491692730454697710864159628010169848686356943632332170890741704737772\
68577340393090928662925695930667621353107693776879522547187900721988396166948\
01905839176248842663445668074132662072730952649350618150686651798631256642505\
61637516482760438268102394392707802387546743717`413.5625432937407*I, 
  P15 -> 1.402695918167537353602676996646472253426125949209568532457300907100\
27968893086324617079010196604266802141316433974992131640674972803176934136003\
87760264924452554494658553794370554707052179397421086205589045920348581000161\
07439714035654006753337983866222643019400496437698123858457649250558209328231\
22219380033167765565922848385617986413011572286755261398595638524238880572653\
01509902970653983499418321961143981967259748098352`412.55026861454127 + 
    19.5259246283416498319890400952324359661379973609245543379592884748298395\
06500784725962820055887079149744859202549508909063689417232418622809696959433\
65537088632831785274681254740799101064411030506941539170101287361150973361791\
51809600764416312645083414194139455218747651156073353788813064810987048512626\
13394568176839887246413521364757876469961572318899503725314984350362018357772\
1230609604023803694335621553177028196611680891`413.6781293132287*I, 
  P16 -> 1321.335718895104441171321792139258003517557849329061729446839491714\
02980082988586201887898995957731931242240664842863333344366261679225202237599\
85849640610472602730542724015748949160264091459276810947785222561461929474010\
27816262859176154723068687707967407501682009073726219478913901588647909399645\
49234407309856570756239425338520990266713175267743728578631284270975261439220\
19607398899402044284577003584822055176225088097308122`412.9348089640751 - 
    7176.41976508449386644614410614446220239215273698202212431591412739708638\
16155518453251691715246989900821707804717508766586006661571973738797675086011\
46913072780743651872156511881543697984666363412147208172362473294851067637466\
18793271591657408889122404292095871923124949746281801529489904828099014138320\
99947996509903527228204877430643407684846443316764351400016474172871257225040\
270454589101301192790616004811387610671751314561`413.6697036205473*I, 
  P17 -> -132.606723033134086523371989068060082316794188615514000787963023203\
80887721096324906722478028273451895329364341623630703394092981600014140032823\
51807310334313141005323155707256749103047860613817211803865697523880386803591\
96368108816023019710271335656966645415648083210898963867103012837977051796847\
26151510795542454996409485572981065113514090840482701437427605347024294784289\
40437860386795827505153947358631229593649127818609199`412.6635788935199 + 
    1427.76880335752733240350410054830366979815014323015413017445201390817563\
16692515714310201277240680648402286325450639269297217357621257577566217969614\
49822264067200418093230429950057044605180559747092266427163084815580211627960\
30672849697907437783815329902539504769123241819041961621628548837392933919427\
85051613932820377293009435073383177994307884707057577643342357590990746055696\
134048719557388534858401549277359422955778956285`413.69567123879915*I, 
  P18 -> -17.7947748902426028191200216737537408155841486540296365055713612809\
55403013361400709530384249503264923250015466383718635405111066160760879219585\
94739033143537875765931885691491175036769553323371677089701654619084464904024\
32396525944117998707747177443362498430847048203509194710014385179969484734860\
11327212025078969636126881860030440940569729051329805386228101328426836440114\
0683337651539566267624800969363337446480596800186334`413.4156700426681 + 
    23.3583214043363378874636311390551489161342601602783690727730571329686504\
96950227415602050073116577232667570375407355656781591406000352677093217326457\
25614746349780830549871137220840757506458483461153776269295351098589862806145\
85017924985644420616132344666546156418531624076409491299972510432619286509572\
67377085453254709053884817815746970899032275722373616088915932312761644565134\
2542388055478502351675745065850221508696700906`413.5338191798834*I, 
  P19 -> 8606.628653181817568975600527150558076577730505601164015114502190858\
27852804998548031312063773913864551320856181509085130322195065215683274509949\
54411730622090012092982659610079330626694519724132044371714464840186177641574\
83241986663782818477282771603722963595885060423285664635986415538208386903355\
84679483173208756461642617562464742466567290466769725883917881400877447891365\
03606904268803352454024129040136175557577370601667876`413.54596039947876 - 
    6762.51662168212349683701708348641504600816704882151444435058534901537403\
40361731267833694387426981742978187997160527895420842231482013883156963743829\
81126607630206130481466003279063453295891381348779470510395243852184849129720\
52418433121789809142513666441850530893039079000644727361490991153728728595141\
60285939194146908106467654460526012570378175260380480023651072095221429500325\
806885640416187307181039717666444489440693661654`413.44123568454376*I}, 
 {P0 -> 0, P1 -> -1.723349265528251245118598055061683877412381071420494290034\
27432418524964238191936922703845115451039281736830612669543339120879372258317\
66201943802695436485456596040174033320592220928241129523171246613984564215917\
50295411229943836564446344170041424549349329313946965811729344373691104936267\
90924675452984764469495127094373728101913596651205561029100435107380299211461\
63332598119447372340972386817031683699927154255633489144050823298359521497662\
7`426.6581832209381 - 1.84498106926279941988591282106605862042154914158693039\
72455810318603687909060631657568357182370927658649583553783342043116389194945\
80857898881330191149214616711857928556793884500313053083138332601591739563269\
09469672437328614780466426216198517635494228368366679617298806546705227463041\
39245831218629183675726574642477704406423625359883485895287566979200543266364\
43331178620720819666208488585621294573464077768311042548132181231917708864205\
08548`426.64780626690236*I, 
  P2 -> -0.025783680906236949591676262839669369791002492829170841466059927719\
45142129943073566380250681456310420395433690191763679401685180209285059563938\
60139750173361434049881998279991441449232411968906299952665950829950026357265\
56362029665735976752057286216043925222070813598310841506042139790302293569396\
54983106023730948130954812177719926522041688766485856823711218867248467702084\
397634545876655171243362858442044410080286206900805856421516637034949`426.346\
0039140473 + 0.37169691742156368772528258692835638779053973479911616613843829\
97838639250677009088089929096806032357218272207732270216677001253730135553705\
28482791790179342586923080405763203568610814804155226689601224949825469960967\
99721921966355044428512180392940354698465548469697096749015629444774114896792\
90525735013751233115748963521526384508610326004744484186456841105787372770130\
7508708877825951805789485144456470572201031481775032239323729262230160823`426\
.67508262876487*I, P3 -> 1.`498.8860566476931, 
  P4 -> -0.807974760922797306942214050927516766225803339346273525822122243557\
06577897259760651555568898384129706554910958529898472264998323942955010820297\
45837565390369630431548077670280774771703174153075178511497532378702379035176\
46774302554101751243181255170502425070507346584550039487287484258922945293736\
04318670656945890714705614408772100019114122532497611576854931607870834845876\
960527810649255613956463918052044843262523114726344910301670039821179`426.635\
8693457628 + 1.05718775970612496880403015137911173377028972219121874646249076\
13261166812360224024904021120855010812386436714042166151088990157535545001526\
88770770581387545367891562784978489368398778775919699010574366904030219919595\
50881199129227053966161711391027903727272910629353195566041769717085924010520\
89541120950199028101845042014299880468960796687866669565522569619099167354291\
9834382073844011944322302153722068002451753570573755124069623626805087137`426\
.6632839654373*I, P5 -> -0.00334964054308137682936973817214704848419650448047\
82573025042929489441440760162516752999422022756488375914092916811070312634764\
89879290986651273873007015790665019363367224005861921649857885211303300817703\
53142827781649926692380208567086747378324802259728130339359969398085461307927\
56491989530817361352363034396421917976678269738509439399514403854913936551703\
03375903050439744306395244104542619986465357706618448505190997744913113381005\
85587844`426.26999739916937 - 0.075521418898977535394826627641477451101853956\
88243250495198294024150589815371757765157105944074894670723025254760500634519\
02292781727542512120869258831204855398230447004142458771056300122351118825739\
56118688039438688719786991439449125765061552126780242040612846179305902837318\
60091098109340890195264622427650968542963050243442333036383712824172558472125\
31378399244941384705227098788762001278464345689047555402535010872795622183311\
6195160977475`426.67551337435657*I, 
  P6 -> -3.295529873664554993653613165895287969554815364272007630161545782860\
82617092608007066515899920593904649056722353227509157758667381464799802885654\
93666322025302515593999198751501141955755108190565193555467072724074325481671\
81197260926279663877965203056566085592846853245644896553466897567026056695205\
79426437992513125169154190864166289842289591614340581186124778337628922157343\
467958981123238650445927993348994153789286911964068512510147904585221`426.674\
8813971228 + 0.26714152026698488577446740469985673594286783340671422546330982\
94374643986601034548226766335227697047927649017428857597562656468296461886148\
62229474966617056218391270820949450698477034335962149907085883496441985983508\
58820286910063563089858454229907431124491675423539065090440353115906770306676\
31502182539987254119719010120944360420310989910867781904305833981256034403332\
4640033796467945407992074001032664056601428454455280212719482253495126267`426\
.43648178864385*I, P7 -> 0.31520949409704442797175162690982040821125518902189\
68916719659731999790228196420927747072476099970891469989371364324500803440896\
04627422425861531221856656228464928390316717290895418573501489719469608903154\
23637367566118253249828147244119733639328613492166829829361236900921642378564\
35603380155846057017107204807538033413117177747867345498635729411759984804824\
09500901972187343411694261633219790995725396848089891578945666931188064389263\
44604952`426.51035129033187 - 1.871030536441091375347572701946444243854303309\
01690466390717000171843777550521474435312680051049477934871321256766512790019\
49482151608314897580026769035206704436570758868192388332130914496639482352973\
89138012854287297477047359885328222012350071518735008074651642029001194919438\
32391636429711856437809681426447901902940566347663019340406170770517235978431\
09742510432509317657661793755150890413413877313780877712836487359551955651338\
7854251680996`426.6733802781438*I, 
  P8 -> -7.408563568019123531513794093980292284264205151431561372490651481218\
74857812710371682256574545370858864058173206317724474707010369019072452567586\
80436504986109359906010553400901182128673942126991364909967319204435560935917\
90733235514940460211988843838981514746432422597899363417908094739500252310276\
56934055437889978015363704537709917516742096561856821359137127322370140291120\
057191827597558300573253461832802879260327169234572048938653969998951`426.406\
2147768863 - 9.99748282804252006931236581303039724565487864986698494879070150\
73509816065911888433090753373359628150564901511669771533546681570461624120158\
49726125752663484865114819113338036696774132679525817855723692917814377297028\
86037607936998065861656033983913340903519467888357408259883281509621894330478\
68283633001412113837758568851796145355988604894543886580859202854898674650934\
3817058036156925594871110521986067890521787786689005040175222448122801704`426\
.5497181709093*I, P9 -> -0.01685588763760016543117486806124470421863163061158\
78459704303479802301071700833775382377569502539778916942308136387529995526128\
18386850746028060235637929181521570277212823890733215883833117894971836217485\
99428722826596258012163933589144496681905640959116305619841143686896729075839\
11913856606301708534361547910581792137849937956668846587742473379155837690031\
69774360043419854925771799661887322824151397550672506852472444615526873412600\
51606397`426.4947473758279 + 0.1114218423285886449686101892972218761201081819\
00302596145513207245984086337995197732251648946541907095890845969265371601769\
28642335168518582208691206031595766553031577937382188951144091091384530123453\
72693318600234488644475035510014467374270322386043511116920847495396258196969\
66382462008382205507249855151254793731091258440020507214172219291258013369978\
90952138808145784542801492617097637535125412653314803099152234444757824102926\
426858784589`426.6736750628595*I, P10 -> 0.3334302075612421928512576775363505\
35692356591798786388604067056269936048697111289557763697442592337216418881984\
38595090529003802499875629692147413267259304793807901937531663563900300040555\
57381995416379625132825112285550318126247195847510284044651205917520087939662\
43720395695491004265680716389926639526490484777881121019613715666747125150764\
88537128521186813526864897140932108425556003472786921226469794731298830860140\
319833323252920538288765`424.5407432896767 - 0.168109702686028660743774151582\
27506457876373922861825250833013503578269094058788695198184013432627234985375\
41546222860458493870363859790720205569486084580774815603386300350635222769870\
24034685628234742424723359760443621777539784661174859766579270410387559706321\
79151400835325977512353532347811656211820242071044642954138034054470498810014\
79056421681497230742815705924718522168118998079436607442844723567125138280344\
7728987612501884388430127972`424.12199030967537*I, 
  P11 -> 0.957924095742402679332740019940320731756537410114501311673053724076\
05702888683480680538761418168646091058534077391819172485297488649066126315993\
67146241019977904415893317368036198325863960656663602221680142342741911113723\
30983625243519818608057376414222042043333684204237221252027891983914601109105\
72981022803843053149579310218623122476481178107661442677533828547289550606018\
161214141787369026732112022790756429590400192852810122157457799800897`423.724\
74849268616 + 6.5576712008199414436555437644977734045900074389413940905810852\
29147676289708263768670426601585666782583393164633713484281688065811101684593\
82207415463806085001854659152370572404245119517419360525434100236799078797721\
59365220729585497179912829142405172402883641762246963939216751488318379362204\
02008955922751750020363556998626408425774335469475152082497401920534008941093\
16337498535453684411163893472948345894038563940298317873026341472580603981`42\
4.56045520179066*I, P12 -> -0.60742635298598334830798390885862281354817444335\
06557793404371120946234426280302350763846669022277154807164208198065134475373\
90034945584796356448410222623608668981113918594116870235335315749664488979934\
18331369147437815422705836838418019401502534559155789548106997606364370858196\
02676856951524844693641214234610675423380481069134209011030054666073930332801\
63180562785348539061125814327904527964830816935163561651631720065688325657975\
55395613008`423.91421445615015 + 0.786451435063402037312459604537111356279326\
42885282504629503984746017144867832372530613486152659695616528799891705355898\
07541814298948292106092706688769850316696181378854741873397587558968541775980\
35872714979134842461127033234677637597540855262941855845775633484404128191401\
08561476196648987742899755970636045013662991904161485731669447425096177090163\
69495423395023427441464195808352944003971143795473418782566152402995928849885\
254841971802655`424.0008701216517*I, 
  P13 -> 0.016928066743764296215024648822166287336512837571698676398828243838\
93049799746574984860418966738876916053796812141328920979911406578041755598222\
10378470993071491851726057153715869985351174023894699033373812789585821398072\
06136729915827467015527717210670816885643520077860794057855949448135826587105\
37567192355979405888326850227506257095248110118783430855686811508101258534495\
570618325974315855639060592869835302914319076442657560165009213989442`422.133\
5637174716 + 0.01461181456099750856810840214137457085771622562741725876294448\
33541774556104750263707667387594405590873977819304388596174371742641474141882\
24132028325645425775575082875328391744720064933583857777974987726725524128777\
56502221249553040189864752560215469356385401899520346061422024878628818475310\
59436194363553657889742089541138741347095088762819762462865171319787046579710\
9424126182124375254668966589655524440624923353467591306165126502976525411`422\
.07134189648514*I, P14 -> 0.0925012078146163591301406380642734731752063098800\
03789282546710211973068726190872225751682161513044450867563886568243946379793\
71004285962508620519991979516210320078775273350608154385620719282073598653721\
40348675229936068577695604357202204157138082704642516482093997932770636464594\
89428602496393102161120437360637576456894336382955167100466155482459209937609\
55567468335241343007595107989618575815882092250219767779000001561785569619637\
107300917`423.2212130959256 + 0.490249059069114471721913638514979112166680514\
57992927665294966905109514567848809282449459933847496208680055279138159479279\
13646387526793060179075981801999476226825310873573714661116337180315235789613\
97333906561066999109425676769594344763184061716501524831760480479503265593399\
52008764215191144434216372709422532454192912302811871093323815909417590742508\
14760362791395557606061097581402392572649036884703386030486040864858337642870\
6698220038231`423.9859063880983*I, 
  P15 -> -2.85745587025403652709678812689311904246003045708297845176990361473\
14882850474578074334567002421664067042375586014314820306193399390841508396157\
58097197928016067454614160091489699921598583900624951533285733800635636017264\
33269497379771740684087560628602131766044401297752017040363414142506449790429\
65838985232762880776967015491250763669551182063566193164097310257864630750466\
9819607687285605549097513116861081954272614845098631633726352443792578`424.56\
6356987068 - 1.80634431663808509576235434835003221970601365988359691305998768\
22303834475001584850973158591593191453793332185364181128099681314790648648715\
60417141012970814728130900114984242375305556103791247546039546668100894469172\
27862734325516314257918071029995447447954636420615365211928413353201194953498\
93361686136820765255425876066501122540487637850775282935348826728334309590304\
5388914575504442024490725129238853715731629920746054132360933758331795856`424\
.36818636910516*I, P16 -> 0.7450883446586208942768951942707258250026331354829\
52928942149297144554131125405401852153190964359316249658654583248222347440643\
11573008548680786862102724929994448321040093237963583739834227102821152558875\
33301837627510568264534768178221705828780949850108725881812527182389870492177\
06288817939753499218126475705892708208255936425895249120650069519288582267920\
66811906466344044379529319419245414318503835062677389137488750930383926850696\
414851063`424.392136165476 - 1.0155333331745859927595462283548268617945528630\
25799984363736681500403926473152623175637793329580100094696467361337678704222\
31771406802480788648563738968100588212058527807866681955223512720614770102236\
70117104705930144215300116307469746462782101602689298098369072264958949426758\
35759312866199749198914080316068400140090115899913844568852847260326390418949\
87020983641528630037500266528831936309621949889148812608853734738693699306173\
679950864141`424.5278818082006*I, 
  P17 -> -0.39124774746153676843720812206985445665009405020681258814198756502\
37286307256098411774308282364585848423722815980724526760508537357713940047391\
26425963604753550057376014016790827534759623337749504518154190493241735409963\
92408372278906619946803997002874351224369538578016624937416366949206715400358\
95951374743583798193290872013341619729248440636727051414117484811059010050147\
9617316075976800114078148591515970054217502482811921843895266965084672`424.38\
76193370915 + 0.6552218506413065556865791688701593025559543322964419666958662\
50972078752201593747367750797498263825606681845679431669035713384733361436116\
16766731939128197901896787189362106703819079873644191665651422688430190652873\
90464023292926395147248483522299346139529520054189744390581262419225727373046\
32547388629670989969333186919766739026285503201196868656983189155025621854260\
46704567123645136570144143098119160927856739166099006838997926630543178588`42\
4.611536718193*I, P18 -> -1.4065767442832084510753588437830322584756433161569\
60611341979462007884148372917023995477321929190617845205623043201417504266760\
78090731650146507730215060070697698078345274759815115345621819279996541366264\
27269166302084146867330802786651211813998857761317656521754007445814767861509\
29267311231202662511929929430410844149869346258166812598426506333102391192108\
40870143958956822763975189206132470019761261110458338533221466154735179775345\
508101079`424.0109751566114 - 4.769241217169768157320993160574331748627292948\
05106727172677606565908793575362705549434219205012150926353576775348284301207\
82657854851043155350780549177137812272428951233362135570259251478426117419364\
02332123164325133458276269792699025894372611485475974671030173451434553116288\
09548452991628633113899839204781789320852168259211857975196351641208862589145\
44672748762415410278453050272356897486621739018328271257156476749640224328578\
4980392477444`424.53974841710385*I, 
  P19 -> -2.46157899322149192565962154893073982114445731020493557056431204547\
70219131092892246890589825318641825374100504492890680141080301304692849944976\
19123361702475096125604149885308077268130403155408860404186626506938814158300\
95104284654595145901912491398942986239724196416417840021277662214538174369453\
16685138961005274941199870389257309241823929039100842011474053551551018028435\
1252185567967364318971366755059658016001981033182484462825764924280726`424.55\
09463210857 + 0.5383626701649920295889668835945310972181486827641860782607014\
55354195651444836191256070067054445017798923972599920367452987978546418101031\
73736683926378298780957554317221169133470811484528709087709281636282503105015\
35182990166257415005696678586253026355651231055267902045849059433089959533217\
73636151809626745249909789707976724918909947413266081556631154025859004376689\
69923812354332785172165627315834758431722958182687890390531468100874092683`42\
3.89050009868356*I}, {P0 -> 0, P1 -> 19.0941882777253918875285789177711423983\
67943946656019799926137825706309755765682567070005126488984843515601482599773\
86705825512544254886489611337990529533590639545612908009103487894667012079704\
47457989094248478343700717419847678952990257893592640348366311274957607658671\
35132292255085407605963368033912881550160880827710350482811182016934596499393\
29727860188185261001776903946584447809217169760577334886604899324504485435024\
129139617937785455234`423.84429208291203 + 8.87198503759675406746215353882015\
42693547508666584953060454582928009481347879461821741196087595277377724520512\
11204334257229056817485179177807038960011436785721413599486777864451972822308\
91836249437467877016680378830239767720984087585053768116862840478941387611948\
89913049613324204374632382293864059501512602059851482367770657792735259751496\
97075685464027201743787057721566275396154848728982221366522373790245717709901\
21511682224858246921123467`423.7760138763838*I, 
  P2 -> -2107.809807332911697786132078336583038662719305885422827339620440227\
02105106956999766953960937361407314327842983983026915264614153413048722214435\
31428040344735563826625405550213137963305006504234044963345368770274558835269\
54698752798452795759371282070946171219639275744966344552839815592624021246535\
13823392912933678101852087228391580097963717473724398894938112387834299858478\
45343283706114943299910366303502208596025873385003960931254191401673281`423.8\
149357340251 + 2539.001738840499107907726240347720297007670334156025348712658\
27204153290533798022143054725909258739222757639093183222266062120988753036089\
90255615289586987089209004026513431674112089937551063805016637299227906153141\
22913161744592365292887206963934260916851706335575046187888084734700524041225\
74332124139003906454569781673106326162679966422494117699333956346815978913614\
43705557858690910199919943607384153981443973867825006233488792080236967893397\
9`423.8162729688085*I, P3 -> 1.`498.8860566476931, 
  P4 -> -33388.55557992905790080946350942892671415028715226681316273099188966\
50340280992788117001567296301924962748984107855566720486072529917287356180245\
67191611429845108083595989375458704533639415710257357917568194140365799447501\
18956819167138093975296622374678238566048469939440438806104144721160200830199\
55916322741704056908249443143001965075651248662431745463004381150593502304718\
6275739579623597149926711226577761556364255946261200337731781085436793684`423\
.85163275134727 - 9592.791565254680460073300251336057816093400850955293596779\
13084766557757308363480585686902735636831426784056342234409175735556570707775\
34073774781275404234664183646117443350559042486462097124970403730260492792654\
10079581582141403667742248728951156396908952842794445752602972094202183332296\
87828377325985764281223495968572414021090391191888422676330330336443622676219\
73617157032996073864416848516651454504784452721865081792154428849709097685091\
7983`423.69159098320137*I, P5 -> 4.846321267038231022737752878305197132203267\
14690198504664633787486889123742238886629731129827483450800363214750024676417\
24767832008494097552780423160275865840177979171959791632385408795826466078615\
98431260887920295533378774981997976266235876563621757545220484842482347632161\
90017888065293321594639339207991398403144155794122709742926054492073960809694\
87963694742581688588109258301615504226603027883903314924426004291244156803456\
822680911465407`422.8708599808106 - 221.5970843737545022421067542265125326709\
13037141233027881041318765281364318121162140796183262826150545989115992804774\
43208188240235804701655184752662590350092293104729771795073810437061472373814\
85733115990594063515080868212241570457985219015487973820431495066910467971737\
38503085389001802142494371961947710556561688264606426277290475580846814115551\
93296076242559908554109506825113242797632855788940632357845757251345445649499\
63864992602617427285`423.86285755261235*I, 
  P6 -> 0.0014300666627179288216626119375704363826076501285407938611417980137\
09915669811285820872805866748599627105301751025949232660312740271007661657572\
54895602979792888987194699068583732446534588319153952710464705879193317629692\
67827606538392604809022200695674812112198962733404810378089230860824749239570\
19153326391029578767254001547716924503465143044321992102744593411104489494498\
53899137677666800338245281449553691367818497999377707733586465649638`423.7856\
5574192976 - 0.00285170971100624212780849419188858440074477844450503356169883\
21164017349383058294486143117237127688912427847263957239029971625259607790992\
68970158513488736528621760191709947869620177245707773401685434445205292333297\
50807066761232433840099869381334264831402144530696367456086807693799707583316\
33975653863947275041347057749368568437830435066432726895963571765054445484728\
3122661684850984023967539090240627925615686189350372673697220404800341875`423\
.8423373139653*I, P7 -> 0.000598793598298236262977164895623496716944966708942\
28522743527698604072900990673998578721837876113000976867236096796159550118571\
53621378513844310037195502318014235357809520333682326488912542835928662340213\
96245646430277830307311715411853576920843982408279408071514949700364266248589\
68764209886106208053257259386846256151150983772120013849654342956501777080887\
52114526020511358767216860078312465524638272601646274283479005026092500805629\
3840775`423.85713019467937 + 0.0000936812870213890159440767005746414870348975\
89545595045539617653307758649934940932274892629612735316081570329399550638427\
04172589764184650410439925630100952097275900492188778811864534819864119851002\
57791717635712405040134624236317589533914119108482702943297940973458025721470\
73295688237611506815653443871012967057040866766968814476793171129419988132426\
86335543041031494133928491373420018862574151344810722255001879380542617241055\
316125756599`423.5494629475599*I, P8 -> 140.514793576285564676753467077300685\
00238927897720471670827147834421462219420006852579327755047684814800954961050\
69459562245272091907423603618814853813540572554044185340791328029432881839971\
43804439614714917091754071143273858669609578667591493202857189831390924731871\
79297288595012788782205324343070257417183046296909922761275702171583549183402\
65756401493249762024183931112578295057266342426776289875293690897209158742504\
9372299083988827731236714`421.3293474411558 + 280.201894782635268277027827859\
61470179278337878918319147158224190854867737150002440050865276062686606840373\
23212435368715404065745239359168508658355976227857793320174892136812544642373\
07920101243669067046982582002635120514407507930405962581039763982655431605787\
64163527655745821209872077259074520699263833437683127758215549820542849413954\
50483618218531604982832644887167677036029358646576450174433411837398912575676\
6845584855081305512292464785087`421.7442286165403*I, 
  P9 -> 1.0076115688545972805130648465076528135318150318271610281245521229815\
21215370678423033047882982954569404923019032154471450701276905712055403002759\
95076270886749787562449845921562518831411448484510446184654177793129595138483\
20272787437557603214132255982668258014712635281851197476338362578009268765240\
10717521571036191791821109061193497955585602274655260312796384529588955373046\
90108371473416774620841458394423965674711894296987508725850115081145876667`42\
3.85394449682866*^6 + 233845.012755431025956253311961850551650758757694252997\
85722987615927038912070676394981316614820854324617524541593394592324191307647\
39045684810425931597388580142711646916867246070945211358137575150571722085595\
27976097927033404848645307032289880280930664725880226828266341663295919977829\
24562196547246149519669981370759869579895477412634097495663083118886141754511\
54978969750415279048376886491579931833534382071446399595643906698130140918614\
4345304504`423.6462071639562*I, P10 -> 0.064437011943078683615026154521977845\
55402928305090899492437424047837129914725434729384120015617504593467302942627\
98655606106696582811610766806606349432208434485200958180633548615865443286097\
39365709870731996004498528902298843353485698276195594547379658900267219082536\
36197971637019344337003324427985303372981387691206476922199495948055265076642\
27382330977291040747765613201354795708089386242561630177743023440952094839696\
3142918782415947554461`413.6327250206231 - 0.10788200536065960846100968686256\
00293548548370026611344276583765082644977886677822422770063812605915810366154\
83008847838373920038352540875495999727756667593376899611428014838162924984426\
13090933846847987647044705477299316732393594962156331505431048988344632452908\
67821127093901314250673971910546435641245156698559888909782006054370081649475\
32725083550728707242389697141792302756165393544911180099379441489249560748179\
23517268455276847369496563`414.01648452924354*I, 
  P11 -> -1.71297782526372302691647758058683127990692134734493095771239160497\
87248981462142729945565066149155449630567769156909997624946429360467866856681\
83726064297965994696283295797740274218750921266197935771307438063878559349750\
23833121146002395009022380725374514826754208468213951771903286104553257405217\
53283042491292211342658012453146039046968900081206099936087197127417900554698\
01471856816155633142384851788115006866109008`405.334030088891*^-7 + 
    1.72306450615445274651147079052268899736441231747380622606526527395945388\
93320261091910647961119032254727338548776511699641472198833733548584062482688\
80034180645475676504900874795175519208166332609837332520048591364866982198216\
75524989051488954309154730696335862337760695340027050261352890662205323393239\
46172875963244724590247052744658690625671437203078048464414508590180275261790\
84493981578210011663272404680311966359`405.3204304249911*^-7*I, 
  P12 -> -8389.46554558953524679397590418795235291753462058958063201460836604\
90857802541638266514032369716095975833542512800261792587682769933813537499166\
38857113463945214185833720046949113864717135448165797822679121171035998460387\
39128392900382611548431060383485552968071794810718210647340553614845684079938\
53626029920649367487075398439176054248946714274094443778234397776889277877675\
628968431804351075402409197865076038031918833132364842`414.1156354138984 + 
    2417.14973363476162507880651191342297296335879173453463375664446014458622\
87425573672859396887677653545515046291488324855502600996041726914659493046342\
43901541898305603986720402401461968136007923495274747340903823212283292394958\
19087137726279701408297963381645603014564757979514590370707128572696213266528\
67707685273495380320230839536553157903540420942240432942249489557809001392401\
503420580964410671794050579986661985846056357355`413.57520467329323*I, 
  P13 -> -2.18749999063394064776425637493967463793166947812715298469710838507\
94950079452274065305704117460060961116723348344854868876449804028422192482727\
55545935263197375821186549644584802343879816672129197727980560036390033809932\
50592503588694245810608053096719976909305329674015692850704366145931418463351\
48267547543725018121371678835626412921441856003142114333997329851454178197023\
876878626369523184098444334399402213930557260230868`413.4555990882363 - 
    1.48823509910937777866867000726935929242892137964123440101723827350465003\
54497588947234185290995415038121555482825712269919103865720469678175611334763\
09192742707435825045569856297896750408194528288187296352956648066592831659756\
27861782650338275733049153658840327787084523342953061622376445833221307343029\
61076353681149006532840462520854176111684762704578132171919124447610151180258\
31075091457458576728768593696162117366181771`413.27727005401874*I, 
  P14 -> -11066.4396221936734593037637949221774906573623501500113220726940538\
23201102863877470195448253642581805532570187815686596425209733112861271914041\
53955367660384904640958287871876301187166888043516341896446491481383122031025\
12087716359324498555333914643771550721140717232479567860425535346519469635715\
56029207272175852336758641828399640536639635399068716898848735754563906620802\
2756000461523076097939085009674926139462286353200834148`414.1331630357913 + 
    7066.56795283653741750433276023684075220152771860602942113155946741361239\
90826212616887347944104644012604784493670384919962318652981208206420164226190\
89569245543360134212130673466329993396517233116492009424356353128151290858705\
52523393435620155144670153059819604357777054525477633906011320003102423385015\
73933828005562682201036716362030798467705402099828769162275875362217578401913\
304177857267369479658023092841397215394962181472`413.9383636569263*I, 
  P15 -> 61.60528882631926505523218573412628592223723687094173150679671348051\
54675420704817283549160588616777642821865158459457985975614519702498354535494\
24136674704006181381885626074402208917922045272858826923493919231441658053083\
70511946173845095932495104512245733669976907173934767239480045235484717346583\
04884350325128207310303560365985318954763985446209751043099657605893148685901\
440832250014051715445442452564571589647338861940237`413.9417075778004 + 
    56.7730745033316841291406474798951776678102619382845711566408112812026428\
87343532518630130478941402016459791086105408499436160110477976885695150260039\
92180635788201951335943633341234824224595961426936439407328431819229344686254\
09200917612497367349544066113410535384382530635401360480355060636750848192661\
49320546740273915849137109399948796380744009545931972240429637331129326567850\
3922171836854482786100276004037564911121753631`413.9021511221299*I, 
  P16 -> -273999.166854972739159810055192465116441696672213981238254113818712\
72782000507302952195290062803056252175352920204458359951527875622378962754538\
23797242719391520126660873170657484874498047378196194220284848575515785656310\
50539223388139028741066027591235270108784309207391157721363478345632447976770\
39711508847521174912617043126778642479333343809856911402457232765716400108684\
96548253864994129730991785686812745999571238927387879087`414.0978232694516 + 
    36749.0922212311858163647137495397328686510889432596435317885852173487733\
89954944269708539970375273939112501137655696056880774318889701876621223882146\
64383530244303400214901523846984685738552080678523402803952332752429047786110\
80078908124881782204543296293943108422890032284256045914025042530287493180195\
13655710134582073863578420039539948385395208137589391582514788292528935810134\
930938868397208381156379580079648161670939842966`413.2253206432174*I, 
  P17 -> 25947.85014626265395635918938341570689395553544101480405448488424476\
81179552910843865102490582340044086677430218097043986585178478467510819896224\
21284747098991046469228625522559447329016988665686588915449065589875750311202\
67294567476976830354436978267215150511064834532349499787282786602079905549084\
66114276868351609091245611174104701720633178426557325331762967004812191462057\
532424476559735247107773247735024008285096267754395349`414.0661633108878 + 
    4039.67164036321831950361695328936482273565911748887469860257227388973953\
41868647849491473711760030498276429012371529901940257737780527570588483759518\
06687245991815479070914800816994163873375474636570942675127217851005782134161\
08184752845925475420636607363575815192686682478054505617074941170180954430584\
70465349974996966807009447349971719323588979415505922894486434585304584789802\
454465449990126739760514732156348312328613536957`413.25840799524684*I, 
  P18 -> 12.97816251684821073134095400428463828510157308561697737560914689238\
35502583540656265559211668184248397241335997882721619513277980793517947770329\
06178494147113614234074504373352201467125755324361918720353281401101682448403\
38560783504093463779127012396723877336598211955615839076415080769716533947137\
49018938748705243511729050206022134983533809061817418287215248176860151952877\
383152788642935326829143051155511783944277275365667`413.11073589232444 + 
    124.991811003953151048992252473454154210193382064174212911310537984438848\
45142879719177015391266165321405544532556471813308964668994275308566005172487\
70644529623302871659266600185382446035630565314755113795733454961896795717003\
12014163335009018695037426934207069853864001929169641031462189423049655216300\
91670886315936730648178181700920576317162909347408783590344396592458371554270\
3562490716115730632083612896169539874608532647`414.0944042446746*I, 
  P19 -> -344709.920903222473155348209784630074649611795537320354459131982666\
10451056218304754087481540061192023165118831706358140871611253018471400034749\
75812869231450759973628222025462380009744762728080904020065147929349663765997\
19566368850727934225534504230148420102854800616946413789668653955417367803860\
47981321116428325181642357586042848701218431876068056694260370489860664461799\
19536557337141219900087388393876415346088880959952022198`414.0152207652775 - 
    230507.395831890093079401297101245178624779208377787800910362834791944518\
89309529874193964092942243592538288517650292801779523798080897540877722049512\
94323443040266556526558120747582478553606212922156044155907560740283293479109\
93027965699763029048067481529452267608745225945082767968905222531937698887122\
37471509830315502960561773981995099171942444500445705455646379561538199348452\
17578873232688786770917389805655872327757134428512`413.8404518468374*I}, 
 {P0 -> 0, P1 -> -0.018638724609418754873613217655263352757458521548648542135\
31023504284791188476617187300771696317039121638709815734980935009987594434678\
59874512295430258652241702149182209755895261083107433948164055286586093750683\
63037714232881223422932629576708075696538262509100857370380919560302972071768\
66891359740018622030147892693369963199743041331382832994840130487769275465604\
15253098623917128862443046349435903205654287924199468310520608956607643772219`\
428.8811645165571 + 0.0019171117352641533406954640463748035825172078644056463\
76745196690496997130011538441269867886548423410200658557042622022612883349945\
84877075861218593101979795415494447542918535591724686084511433105877431450700\
84304594355807762704114645937830143534783439942271068282211696201881436521196\
40877600025058505231817801300464557253790100158760746178984694459497389317054\
27767956523853632348568876465360323262024161014868090557132328044795837977143\
485`428.46497269189405*I, P2 -> -0.078856564641971339410002381462286103575860\
13359465657214075722976162176584013141421704092876305361753377630475709823436\
27060768599238098820484154933854049302988481092926489962073062461162666695790\
72937928217607365714423751538248508489000554994371863459700926377324304169725\
32577485340169139840639817183570199249840301764683716864920422809797070832745\
23223994802099454238012397212262395978920986236777959736085489204141421800979\
5909791876956678`428.8440690520747 - 0.06111178724736645600683480345619841689\
39580474625883429915339394974135489519834619089639597385129291765534999938916\
79814030447159115957472174784494638490794742110167431925699917268442099328829\
01591796240310542744090621348855800482927400809259393902683554223487432429624\
28698893791330724014827093894010270637230167487228896820963134467950721138733\
25786610942660272432326181836068277703995196942442414864539400600253528747849\
12861571540135765835`428.8394776922642*I, P3 -> 1.`498.8860566476931, 
  P4 -> 0.0002681991583554380853791811349367974480997950761782333948113514435\
18603561456263550596475788337764902944992857873683503899883536284146884948162\
86997726085522827852399630303985880161299073794455981594003094588036334171774\
24644262703853610596402970101709986969732057527285792906938494253328077236962\
34359075544016548907850677404848740838829398715582963035680042906982440323447\
95009963149004342757680126662241937181802747704051308423067824547995`428.6981\
4344268195 + 0.00089536910579368709951801288466186793454195362931472972778444\
23753912763821272691996867130684324989820914008784438392336557413071276584229\
94265828665903790711466289604969823794842980109186301367215112258201124207847\
45940973718157829111527368439009384364356781791629399832091573445000602507510\
46157611972426786164356772000998524613975427401932215368170147411113383887329\
2364255162350718040716512032517055489377580892542882210100044496721922691`428\
.8739776040194*I, P5 -> 0.229993584314925265923370798527650887467291069059925\
19301130442053402676517158481812954699096626068487574362300736273133611782741\
20494098919860214072021571704206938985681026330574735620593943782429608219777\
14287280636622411928497852236370550869635228639263470956224646654870582267881\
23534086102053793535848087603062136364882290751602750490193475366031279832979\
36460885277282924503499536521428923468075755813758096381081389324570024308719\
9681372`428.4166292494322 + 2.65220507277916188981882143500676120955220957395\
29656675875740175521742280440456610732843268164478765448213474655467560437858\
93228654583286730015243352711196611493332137560647849944391462518336797455092\
38528641629204845871966258233355705226878788002838232948563963763664130862094\
88548934765578949386395071481261244447979083027207838053766395617984989705079\
23195449244967117211910604961189754640856787656300276001347184868418835598174\
6518594869`428.8817595380502*I, 
  P6 -> -0.143992844932198150105087362713006258840724400085181848613366640272\
51981536429801272971662003979384350381910323576580198194057759404773803693494\
63098140941084228039253839832083164121227413606912801525459289547047984282715\
31532517459335927200747086566970494608661319574353491465286855336401292506739\
36610327601413110217741989570363400689698095332629619359316466370419020083215\
817794606456243039367690158009498703245594116976960925320900065189286`428.830\
8730852253 + 0.22318836280518399207528678638797506383592673603839546713853790\
60553270966886226259358803794555102923447994091898326566559525309636840922396\
82633933541671106786462191086421823643562960051789293691176195377015932014493\
26588962623009670217580499824376831670608439724578669551967514735793593130348\
40370762272633966383022366769295516860859212050022280801277015781403603218471\
4114271604047416200553830711893086494801471069475394966465997298920674063`428\
.85294157252804*I, P7 -> 3.75721745924838584189477002026068071150291394253602\
93861977641259474872615723789835651807615745389995671458722329938044059969158\
65515701899822946513914577373952512334216883267559542304297355265311038157618\
38814307297375160676344711253134637025212795560058120747083203573043060204090\
19313206390288037915452239348658799532480925021581443763938799243559228635359\
13587187966447373842839950067379073590761939278681440788809150848589222055154\
32491976`428.6594086998423 - 19.691367431603747368026954889848961422140245329\
44721010151204568458229213745454288621257634751487847251967343782294344693831\
63962889689219420532762696097796098417466096966960359564562701819734626772159\
60416918650175689605435779050988324720558435397068605606902122683616504538523\
37113658893318771649632432196282957793131670279766720106457191701193010902520\
91256948136279859093706448887046002294424429500513395560703020712139984562400\
5892647600905`428.8779361175352*I, 
  P8 -> -0.000421190983426053776529202752397592035886033928682896409202116772\
82363977847737725633416009833821658792026417272299823350462165211207193980755\
23446363982223133798431088530895280563251315898819858471481661871999425161686\
17030310386598608420746042485169478634296826159431196474331829749963689622851\
76078728556667806389087461985884080925344399368389716299218004098120866746776\
003775362058272520242218192863372036778405582339501408412913080784416`425.379\
82144386694 + 0.0005618240866196436433519095059046572572196701429439149830489\
12746853440006337747697158828807398863988222616098063492149557408390124073988\
21175897717620067417961938966139957282799677783163493449369956989219692198210\
59015704127823301660864526066465694943376632397403886935479687867925183947036\
80272932646472919592330778309300758247350274202491795998879186903546798678521\
2236075417862753568528208723671467954894256240237869751573240043844319119`425\
.37715778146406*I, P9 -> 0.03238492289523994862245385199096019354991718467432\
91214035647537705469328596855370799312978341280665123830345266648607018418485\
91725900272781040560635145602049456747949485338739191462019113666257105645756\
21698957469914073069234508947276691458746241256041339314605475904890012505727\
11125006830171736498771880841126448182554397489894929508230391800885855074585\
94571967901474745158656068560383810536317069901537550175518821007739518760227\
82533756`428.4437836254347 - 0.3742119919373632633149159422077428407113289624\
32978309457912899208046555440683811208460561054617133738781215363761543642090\
58719519700269260928285356961294739909294031703567430134379649625629937846760\
11858719314136194185309484531224039887036519382334126386841317437680403300424\
32606989779715368298771795785364623425289232644371978344683433938235216358041\
92868950417744221923451575296601701582530789331040733347271635835463057420995\
680821069801`428.8817660398928*I, P10 -> 0.0010151107307515242625209774901502\
44775090881878099513971586928374227923145327125192162021420035712883709688340\
63817242785818910562376295457548379580037967461847579396872914023443567873232\
05033399573817902877633129698193011145339445716101437137001040783398018193863\
10604002501445180078725551766896749756926075074768828701955112396867571337234\
21763717885861013803844202481677055925243880614286998797715545762271236756530\
0255061107781474256403`423.88866213400695 - 0.0092549845718686797706691896931\
17176130109663290244460326810547363281354979065394100711961386616304153323355\
43105794990551722602009815386799284948252877397387087764276498671716344851535\
73921609726385290965569374922076806941285816946805170202667868759967379083450\
23874727311134168041093770014051714581049912651051262407261946033532864113934\
60439716571912175329457149329183256951840958377675297643839740699722514794084\
075425378470197065077299847`424.8581167881281*I, 
  P11 -> -0.04362467518030112263713879106415556160729063230094578778361415647\
78105976575907185329284272348625283387207939233956789819131050576705028177070\
00329178483566769452866467576959359164164394137639539685428513406135968193350\
00846003937768340057258107463614679065257303882492444245018249898872671197080\
40981315881900218641624363713930765579931229439383803994864746469118112897084\
1761748893664758966801226160101882063195513643377292249474788976343954`424.31\
434122397974 - 0.023549699535064819014149116642880053657853742629805942196478\
03350775826783363484094252500443345188132489000712248736916464012988745247682\
79570060193046770825453954029137908613358577477719457706256600082604368398006\
80346908609817866665141889249035411245228943817030683788701632663110224667863\
10421821723458184454084085416290864246067701309918090577963424718164051057684\
438135088857457961880591608934458718230885312100260244700382695117786580881`4\
23.97734153650225*I, P12 -> 0.00001667636565871766039295071143427389888215526\
90700258226269796338026523690359823065409365301380192877880743840812366512485\
68566123513647499353052595111724472981762516122872960061354391292097819482383\
32000392942772882517064101661635674977069990307931059658671952676574594117676\
60704517009837204497753546982515266924750478612009424086316162536434602503097\
64180042632036408572744108900099728076226906590521101615658798488439025483672\
72777064068`420.54986426749707 + 4.981698295011682540483789878606152900364629\
47124352775872027446849600010837000912285780756283742497544481691334996176416\
39469211260878251130802945376084740546962241072565733851433303019652666973823\
02235312942890792778767603265171616714670599244648028947244179076624709763244\
87423759711586760379587767144477451667057558871361675903978021565951984386423\
82858799671706156375225081918394904926880249578086425317218640539397225973651\
4996975019`419.9246518518865*^-6*I, 
  P13 -> -2.18755934638340814071286921089471054193320649804560364963178067107\
14149706831736373877570967950558166782976531204182008047113190586687139513232\
74301545040632097625543944001738437827802192483410088274218038388895130958481\
23355858173321505298385551789629481506087145458579782985965297130306836557636\
87879183543485018425241350415283094825125802869587471660963634210861261036000\
8595056552502125569523541266840638010106474195095127055590813646079223`424.62\
48876105743 - 1.4879956331792184712544446250411615415217038349289778140680508\
55060030477412299800487614386376880520878373760782874374120290050005132823479\
55510726986120366461379399962395756627140506529127044936986113141624485171677\
15813237527448124021194123768557222211303746698571826685375188312107255269307\
87251911193302508028209344824681688870852641121226800750479284177143351374723\
30162218654446539010414280673470043468226073910763178968090890097348651139`42\
4.44998255523245*I, P14 -> -0.92060231662264598106071345309353978054848425618\
41307492480843790852289802822268893093564887641966137736897786273202074215438\
46637248912573921985795684526814006624281353418190497582879496118741910741404\
79595064431204809692559884150483179562623416813304416076529708771910718729553\
89977062782612692065288233475334575853447725720324645053738728335869328754858\
99764426895178182420070164017829897112562621566848787960371869391975545710541\
19398401904`424.1120539444526 - 5.2779690743904259208918175098351727886282670\
38905596700692317538583503992815770993707956314285714683377971816559550725176\
22235624651890869798573899192279880404998457362680332264004949724952888451881\
03935547280536813847210102715617436708911433950756434807838096003045217011067\
94746279443104820975559810608855818637124299261689279304189658435411311609310\
06286486464931459909389647819861798683529715258714781145924224276304920025045\
360089255743652`424.87040716584414*I, 
  P15 -> -0.80930176865831480095367255622095376652972051822867213715718571345\
43059015713381099280293764021084762755451718380995557799128608672852144580968\
48557265018768305687965397785113552617457956064223078885243810721694521805064\
53883754494006725243749725476518883813292836041491179478517124614163497970483\
65805940372927430475127768614191224135468744623881424437669231055288165312242\
9099910262378596756428236386016049789408209361775451252091184943781281`424.65\
81773437178 - 0.5979443471675466929079033883012461489079574015976150701727153\
92669627160814690190321856507485055395743988006605164284255034801566118281103\
16613434226712074776219414796625404630902666302695413425002122435098636791144\
28883689478596761995328989092133919013186686159088548427693156320091193917279\
89476437916605367972584052155262863892452763270442995654066058787410851451403\
79557506731081154941623572163929110057974378889959114217338301464159898855`42\
4.5267037707315*I, P16 -> 0.0272773095051975947883140814757505955558042031785\
96705388619804582491120001651993434996342873196752830918817989803908731713844\
85214823606595118882622719370389132049213692706743772353410012412440490979100\
06339217279566850247465703937080261174691761002779270805241747195458760632342\
77127465433712045257981948609445154058916829505995692680169156761653441258441\
47546638715301170113620718397142804746440863050897792319247000152985156609759\
404044004`423.8572777976323 + 0.096609714569883318203968703650417916081470707\
86620728427990434852281839780256862647051145461836400216162039976029150891775\
44370616316964714759355533686737465427975387402987838552299976259572379255223\
63490662587469795527662968150077877078788274602562140913247953079291004668012\
67961411853468025708166011727658483093729073746513319038485689742152290793545\
39152047134183163825203535910432183720504694988462328633426025909885984268127\
449078680508`424.2229220986098*I, P17 -> 4.2003948413185969456388299627327721\
68566982812603131813228584742772495156952495646331914116098406728004211073560\
92381658248991814087842631353439691847485706652264787545963711399739439276651\
03621564799213140851357543632375301621176723651473879656754654897219188606309\
88992811684753821018828078607134274932519656471567237933933865289838129479925\
22640685139287826020148985022302378406800695399572952113651199835515816709454\
409981480532688607024495`424.4742167651096 - 6.852227745851776907312392720428\
35877109475870328556929131186520085647823872590754200597981610862396473375840\
61398910355095468309281062884201560229386756151590242360456664319449527981296\
86145644415220144565732879457062103459253307002261247045188945045746592610243\
95524262882883926300570159355004768652451831397569183920347687622012991936341\
45405976827385994340745403747956874419479241732149195208140895812454770954744\
6404905048082021962388580716`424.68678306743783*I, 
  P18 -> 0.422946634412813305233817126187314678881577641683096781148358500839\
47830582828046702035832867245826937538727018575183841325778355347794894026871\
59745951205731674359383800767296425655853315388528152215143028845548752734458\
15259410531668499353667576538229342197166127145092976225495001200424786703808\
12418945643200273242625156139837645574766763215552051677824404706618888575856\
682980507950248096054798222658343322567934398087475266395694159350957`424.185\
3079141206 + 1.96752208521060179588552620596463563512468731146742152527950805\
65172023812078767153049093544073242744991223560152712346035411035465592383916\
50156668019699848025581684908356098975013786567445468913886808604634149976491\
18003736894921438794881962119667337553946827714980140543878604655372362142572\
07544575853397105613330733735888677264565423766534095617056732289825535614249\
0878772442468930023558949008424366269215301739742471271610794388497975789`424\
.8529460879099*I, P19 -> -0.0651764936026344105281052356705841238029494320919\
42709782207666350009210773984185110093830136592596024153852125007118632034715\
63856814648560950421879619794424077994836466224314843753766346516441015863000\
45048300438930556800013002971424937960313615264392522269562347601859172357318\
22376417461264958451039012215315697624458318990887356842346278481033123568455\
01995426738765527936305105153351758242148956064268175599931847821039094239249\
399763346`424.32484584832446 + 0.13572917535099245755826836691135511379472035\
26119622789043244971967252750883274799100531450689388111110897258311382079472\
28703106593100125123489622558121825767564918355219232229024486770181710595062\
40617238063000372589323538840784234932729831122010893223611631513603860689679\
86555400850853684110195448043362104679627479112427433104749511384408951861586\
09208973472161048846398090083104165886192727069983601114160700965493223930779\
81524228516147`424.6425750176922*I}, 
 {P0 -> 0, P1 -> 0.0560174821944620764074930499344707359983051494174640251858\
95772328461219137529863775700544976758094124974106937504754823951423392921321\
39278682823107865537434974254040037792720280416469381178526956111310478757864\
63797215253911481593349692547537566281324246929039851975871339683347262214899\
92997914088988853211992888269647910315080642697309308602921795384901161244605\
85440691733322815337894876213874225797224716009004929132323330220948991034590\
0085295757820369914`433.62210082843376 + 0.0645558480916712360132979226881589\
67031179891667869629214164067936579775532098895900404487088228927165304129815\
86550066772154363264270462101338367712045770101089881739178451044367144540975\
13173789374864548831466695089608270488843575773033666720599020192377272422040\
94853460716283481559189898151618659645253656304578013367575355428634383907349\
49279018210825469985230740563177807323016377768141319979360426611616410536495\
470526945546710415504718570847782904948809`433.6524517418686*I, 
  P2 -> -0.073663553060427270260336682152633153657034034098632840519821498119\
70832297958061948081254482947234886440936718275453428776633911184688855546354\
82937095898683475712660906479624442412211383677596590806294337814609471442207\
83954629587913044208721764635656857563570778229026419102473434385363153013384\
92542798218696762072479178127122124505340366034435320717142269913568660267333\
59563269348823884238996306972346875802912027557024083926938929946825367967948\
9525842611`433.4465703831912 - 0.26439837176529851171636663501092149930928889\
88216842140144815099051934095176161660894510255459150173856596305970664573903\
70582024443407257437377956396777770593347975827193969646202571241091172932078\
48178085135473990512821677991195157946254241920348530562843304483669689852470\
89768850102122410940084705710131294467392390607991198078126473442800228651862\
07742432761694643959320400139969374468582834362956494279304989066479020905105\
158425731623652607914216112985947`433.6814375072978*I, 
  P3 -> 1.`498.8860566476931, P4 -> 0.011414910540127649499702590758541204959\
31164506081460490585398603476708492603511790251967766013725215566486442662497\
32498050825090691071668517828752249868897848915062868744926162300549618050451\
28730179315463514938101749755328664049228654943245093972182733371551991047981\
34197019288229373955925885485522228797164338848085274682970253730658641609814\
45374432559285010214336035985021847917979228044705791916962718720121257525281\
50559824792852913652052911742552338036`433.6821078167279 - 
    0.00303002029686430270049824388230536644316522832500546452454949586913460\
56648056054000286700896806287290303591653380633574469523150330131630554517591\
50959962957494757557646634083816721873537539128577615193731817314952395958998\
66552364631835765196649336196122365121499447169569665532226949883542321117081\
67446438061572191381469543411736570435201882370266430949277943831041834758194\
84884580922834665901803604661820179316708183913473058980085804450673547329327\
199709`433.4361492441885*I, 
  P5 -> -0.634652687219689497356045373638577206096814686765514444628084287027\
95223176515681575337949527909124882420556202309243307230983861694098620984340\
14233680720198391486125441067640933104482542056668875296830068549813558827147\
58921546942761340335984481548524793902919496115220035621269565605979723746963\
44779851377880246013024712807851412410113699334734940462122969293724797661503\
81808619611843811193563530114519817781135953102750107816320679396428588447188\
71620743399`433.5302259816445 - 1.4629287270672703268542643893117084007306618\
16438716615492666590460218754771065309378135250088154733614379235398202170370\
07072227892777496188648692877496089711057269793909336330922170576285024251439\
55433760248562049994167686456633397845042542441774965518697115462469453229804\
34271021987753775443824693782435745699907437239478335165372784156486494212525\
37392280162912432211168632017360347147306065850261910623577614284411472122089\
0513987010418143729404950066309992`433.67361108449523*I, 
  P6 -> 0.3427151527017564817720602296417337697935699725726634365923888841406\
54020954975106252010894751833484208000308360245161024710481071060307342417072\
87395763842744257655870255462851825710841905156032046630312564103129905793422\
01512318884734086711019703734147782992582846110821622361580887759034037617747\
75617214896186681067378885764525977706775852457365105148401981483320317215689\
54523534171645005775655500001645732498478977247539927209025533106705747447176\
9687122751`433.65535134189935 - 0.2765771140064318141786557530109132311130351\
52624780211879260501750021112835529969640189457994238755983119014081451115498\
80135607465738306025509252464452274223293610149063404849119965730395876550744\
25427996392737454980233516286019658105717967003818825192046685353824620694065\
33099904069042018142950083161736049570892919491744526079689354966599130524639\
13446030331570607100125665075965649873506596968535710625213014599587912632229\
8946630555635423893331167652245743`433.6144716619994*I, 
  P7 -> -3.181998720918231692190857172887930492852747445971660783338783394135\
57547737478742846328304572817598187158092398934008125791308903080202937408251\
14348122092339961955559179466968953471705342702378111228738421754939339383086\
22749066293851305300978661926342048265949702219145121996963159215694141923996\
94522273899587156624987818740470957682223772471380224660462568332135403329857\
664964786233674450222702088870131445437435929790157773777348402839267`433.549\
4930516546 - 6.50003944751195580557009118299821303243882335302127303822546429\
62022981841587799334238517125760393648213402869010210769770523734304180469716\
67932364711531672098076478913892529115067974244382977210881781232728782149695\
73579106669258989980642427714134881274986543953135014081186274134597538561353\
39788299131919806000314925639222400033553697795498025541301464048588596119483\
2221453952554081942679895860794497981066778572947876235160199816474439121`433\
.670835966026*I, P8 -> -0.008026318667902218164447687668285617867138585192238\
49014494463806291577245120216997569380504927274930887710199903705541431921366\
97792690437841316546579985557831284026551671394918576817231800483272530237803\
42235067492027776301882800319072294793846104705665515986925514444857740821779\
11593671069481898485048790715616699441990250600782281665094338480848224206293\
23472089238362120544323976237952847992655971281065921527713315219059131588065\
9838168`431.2576905693773 - 0.01232865192185051665162704348323463743704887918\
61210076109862725255614812457946276545940461458718273596492914287266398353178\
13615237666913860330134712807588093599774525898557956717924633914870169763908\
20216642602779857796520250595302043647268946032451505569882172893986826669694\
59769037694113509269771977283466005228957087374593841139859309651265583964453\
42836315676147439801843623299559040462322364993750039088109361789462906614989\
59079684443`431.3702170815614*I, 
  P9 -> -0.246874319943162563803670175767826290733588607732071559103001250289\
72375703063726250514389032630348275923006103128443112741942607262670169997947\
30087073037883438595857368551427222705116833821308603333555366406213480071882\
77308779313550737561063052106111891890864641643570125087439613339732757771145\
15748659183968853170123016399348628958383007662011508643324543073309976760737\
50413529578385215677852969068390416738719118383324204537806063902717651080380\
21907942644`433.5480156958554 + 0.5722495293454031458352410321562836416894516\
30290259127122736990649989095027328418766240104974617415102063218050475271516\
09047585533928690861036956931162012041933506837060822384540796754644115615820\
18316676891398715242170162264341466328522826393440833068892113212434611120074\
47836318789411779285020953315976987238929585892554963818093687706254992253091\
96610806037613859705381518591192794117732386717366240763915102033253190760341\
4434337618754045704354723129807872`433.67373168821615*I, 
  P10 -> 0.069530205554016315700835327440176287481052252321989644835770121233\
28725563946306009875671292287743293450665025748975002122641582078351120469944\
76975368419784635752708937088267831855854471362445727970897352360633514316770\
36581366217714887550269115265446941082066111149332221461215814914816227249425\
66418383373171890985555719566014354071053359146501910289060029240924659499154\
640277601133471302451623476753207495776424257335970950585976334933241`431.065\
62982286795 - 0.0127286921926988859520805584041222356313976160962315529169188\
42204238317978661891443234483795586991426272122529987002708883220125259521293\
40155543538308055443272423246957119704683245648234642040160386039276870572926\
83915978828177477653671432677786973181730369990694683372640806017048390518068\
20844146523186328027512248812057325201451828656354000767985072286968578790618\
04692062042742474426613859818723420633084615532464121601750664362453849389`43\
0.31107234963264*I, P11 -> 0.026315164410974430235420016056814833609253510383\
67907839062087310278173941245630100490169250888558583894706250361943655769493\
30009728868484628528843646537375767801866039384099523783567468740792543181471\
75313334868894463101460342304287102239970307051028597541703311722877261601289\
39546480856143593421379735588548035628504943014740787288536945332579447871606\
56538654572146940341438604902165875730164482984843132221369218552183129662110\
1954038486`429.60956335934634 + 0.2253048480957376362007533590499989746247430\
78169256282057738225322345811708533596532932728920508425480502739656008124676\
39959875004970209905982932162618616807571886507822658652292666686770943485409\
35187090634060973879181274905037078331609515318709170463086938197537355811014\
25948856381551391438944108983099073150358492376883595461290299485844001898387\
23949398647923666815489566560001561535567912684362335480901559709211095568871\
727909412172806`430.5574234191919*I, 
  P12 -> 0.001668795731561915614652727108867425369034612239115027691062216484\
98132326218681437611196733341234346940045800317478691372680088535144747876434\
88903292518183467487589390420114565711039531960575401438864283975021224747980\
37640275145700990332423786005166139596502967186761231043382819093776473357611\
79470969581659060665435630103675415403896702906227046998021468149866983333932\
210055866666038708923437849771433781024463213024589172402194657482577`428.265\
02962994596 + 0.0000526776648761826274096707539162710717676883806053750002591\
29215177882499809202421737013381543881664152434762383491703404642467977254950\
20973887252945284893073101099436467379741856726100727110820814467559966560796\
92642052099468187118039528412565312935462003087497569410382916435247806680914\
41711164723049109572276830499565894210022180417772976710855796727542821616522\
36288423795253440405519753982190385681077308533844278088296712260506290978`42\
6.7619845739775*I, P13 -> -2.182249350745001970112327555122993867966690212928\
05157019894319343540844139650315745850124099892297990246273798954569727931484\
79170079709891022880115247786942878285213213399114502711184596542850560741424\
87984738069052368829291542828435790190430343061165778970544802681084016269296\
92359723424908993748719603928362927977505457405558741543423609341705365003473\
90959862140666963708802454348355731528645855069705984496667592149046675613071\
7193326788`430.8174320706611 - 1.48144448227074253958830109518790642187241737\
38868714552907984735982776634284369648350654599939508326889042652279814918758\
34969285926265512459332961256952044987731616880928098918093656184827490973125\
40176782753774747439440571850656416128478900130048057876147588094453954531381\
10023160071370277211209852330269637136305938550497952161834053356841202800471\
54749717530260267171319045889934215042719846252506091847289511453876211932332\
95417816280729`430.65302840976705*I, 
  P14 -> -1.41071074081159802563262793431401294333322721187740316580902940807\
28008132576881680819654020223086913174164670934098762564263931821189245575523\
97801950593024130043717679303892665945856006221900457748486734040286168994876\
10167169896841517455884852557830597018788118744815342612397448111518509532893\
47790755011876999880425882701876077259322130325528569707158860982868280454908\
7419622248069756609898921535648492699484155202644759998446754569290123`430.85\
26804791113 - 1.3338657811352044773642276358768183883580662378579189461442206\
30118215290673117833043988917498855415886498634702979515402026683747035157091\
94459589778613897800450209512682721343935845998888696774133293991327326573281\
08803611117008149759304441067381327615770928097139907882727297324656990298138\
13160495803370466365370325151288709045208792978794579871580213453759661868479\
16656434522787252228115515055767724401513660140802891865505298692271190374`43\
0.8285238190153*I, P15 -> 0.5749498908701857519183949983527295932564586075117\
40770466580278497161536136450268579609935738751461562323772708536455706061060\
71028729134290481839038771453926639082655815508521231484718641456072361224333\
60264208937663469028208170176354701677677689173939455659645898563127121098749\
54448762415629933018869100168774879439587269452846969914252717203375375773968\
26178834233004657311678289840503917322727959414790107934702036081073752016059\
715876867`431.05929584333137 + 0.18698006496719219998330500996080189712226507\
36614443038488355308615563542573007952811282979662659666509312070352935880782\
90690937209171013579905480023538690111863082373060150566578776403201442257524\
40471113174840482692271497342796560107758835398672928705897561483246300098779\
06991246682754757364697592887259885212822008456560489003532241065139756996017\
68014992569962359934860374831959478658409415000166870269262708829535461885955\
95417038338218`430.57083321202555*I, 
  P16 -> 0.007084372936692554861464468271903560749335955298444088354902126094\
74339719812754920315008612988166526083954830416194320148134411349083228675469\
99391192871722596911817214870366042126940000996126208397500246678963334644440\
06807585005031038450419396750882273369127953650739407038107901165159950021893\
69427782840682492087139200081773481930750624453535506367931990598238256997796\
18171575753690839701864717841873797192584995065165579014824626880774`429.0607\
575589173 - 0.165789430929666081872798953027084816359725854071567030707818693\
48847556157766850433013708204220174536578001314261807945242465162868632962543\
79475105918230036854504016879399848987636061332015143928379125616722701825962\
33419563835555112453546064694288839391765912391086598723185553013668257710697\
42804644751523823587884428412854165296257354415208397988840939053265836533365\
327354949335110782064154672394299389111987599242239665458409383514121066`430.\
4841207268444*I, P17 -> -0.27807611809487638378228136240348369979970237799841\
87388168597403761730153413825097698349274397716728916995883487768369048915649\
21976706189480781266735295961802091796677749316000141970762076360888348070261\
37511525708510031050311774365025740644872085961666263302338054261299178113301\
37205953517479715698436344303656387785517465849106318497862885273908455928042\
21385173431404635654791086804735745667135308459855641914104404020129346643656\
36481704`430.02687941732586 - 2.894384235574906367665110677649745422099316415\
12979502312869955937036853075623942735718830187244834368078392422465601787797\
35440129789160331413762451094108675876496587661705808326545626153293921514381\
98214608191680847591792280436155187839891867495769432416078200421251660609865\
69407567682740126304503605664959255561388722040161069238155469819568210934603\
63141282136537651044696415245315103559982517094809251694684458649138526864067\
7071402612087`431.0443021778406*I, 
  P18 -> -0.61504584507175371477060011310252711926623312548300662229835734523\
17925213846908831456470218876135862992863080597675279766171341601443040586979\
42672449539407467761269619286749171003357979384250354252489374638673087579440\
83937621657902588215427577734662910541410554947902023787158290762314338546789\
07567259509841786298667603989518308134571307881986100472078572241505826995859\
5517439988705652586806012907286360123095024147386121962867483918399215`430.69\
47906069168 - 1.0410727531396328670259819760573434938790999719863804835790820\
02257723533091881192451572774128795711163630695020945424427145520598387156056\
06804001457631067046429438872030172427027388266257298030542950265825112504031\
44014830954919613572658968263939952453491790769394665043645994477928462581634\
44293005821212300504362737478357870566599393200960815586284547203736801780220\
68954890674261502966513473898140353289998458158035743465710028148867283624`43\
0.92320901293766*I, P19 -> 0.173651854302903798742953082817767264033833078346\
00168404024056206828425314863656988219263966077953302103499672513700607289490\
23428056423656305723458199126526344309712989692873187181840755535679139875520\
08619235929877625775994808324187266807598620586307208091236005237600716984535\
41700253332590862150876459680726048547240969733837025504299408883424739292512\
70729818480922157916171387498775689824173117411493308238100293974632104777951\
2294994709`430.6731057710129 - 0.17887488192166501423909871354866271271889174\
55622284244655018440495162789965328614111809519274315953088842907171948225571\
13772653708756551760070690495218715901957763009287251956949297060320124200498\
38577937822165356266205061116035287312832036411971677086261477534698859436890\
47129371685704038727610222543942938699041574892526644242723406879166939800811\
14547600554880144343586850699112372954952454769926730876508440766358812493192\
20359315665163`430.68655236098226*I}, 
 {P0 -> 0, P1 -> 0.0118544281406236189027449466665355301178008501194812609843\
37453795225545551847969621946383685663768702209640863011017879462775121321500\
39965762872700520050814490157239711837113257627067556420979167496265558761956\
50250581106541229090676090296018209207259773333946227720155357081360129552400\
83246769186266957021893446640906045680400191769528801013072804447745535676641\
25107922822141657391879606210914900517488696289936112269266650798898196086923\
2000013329651065565`431.4687899845173 + 0.00432701763916367009235514188504479\
42093838944414662359673492724879992037005783444143051112110467818328585988325\
22310544972901880965026947080152912902913874954884046843006293530459533536144\
14356136654165281582323295584853423938271699291547487348582100625922290270208\
18703428319350898985711477401071625601122796552203765775246141336475127930382\
96498538006350174488185634202770466249205361451730496120412176392779039077760\
672643125985751385631557773896279900154512`431.3680465858015*I, 
  P2 -> -0.043905211583400235848582523056729854291422688240393007225950767498\
29456347903122537792454760659938521579413623145523700377672715794954797681674\
95539910260560230806559331128382713450958335940623096232185388564582021287769\
71075680580811175243035174583627823678646334187467744438895803584700514630691\
69447539505938830307698699736725361527112220906236350947088116155767823574348\
059697288527199761300484016017831898090057188154084436660366564082379`431.444\
72070980675 - 0.0628368046553568129793106962931433776090564060905867996142987\
64289411646528617370487680537454977448160560103634684694764276147111118128619\
46471759974696906735095533757821943755568510019762165630873004832332920281320\
54207223581685095682772101213503280775445835316055322547647294137738335147531\
29689977471818610914535537697463648018052517137370511398315434894738917397687\
06331031299260411528698812193274864201012363612058753927358833306599597262`43\
1.45054177252763*I, P3 -> 1.`498.8860566476931, 
  P4 -> 0.0002159569298478610242611464450407818633098467283739893209610192860\
15634335677376043933099574099951377051064051673323379568914584068329639645616\
14535339064199057894050190574472197176646356811000546388621498020407954218886\
97109707183722557517403634186051312290441956429909624153353574911752685623465\
12514545417233691521608766892762534476411313973247323883037560691820244232755\
06004803009754482144707485566351704734493069923016973122973042162456731282132\
2843828822`431.3959995881916 - 0.00043282964429329031368274014748745481154400\
45779375720839255714087821122821384403398452616237068296480259196835276335297\
51804355938160109471036274023098633726199671956795674410523836032571993474262\
92234470006265926294471754520779192150394569089222303559645867729871657050980\
43511375235286798961396458793143030833712149842446376493521010627997002488966\
66921118554183564626756057147797168785057618513516138452561825180366720710740\
97710122530959611021131756228743`431.46569221767766*I, 
  P5 -> -0.713232011104165454812848227118163940259082363114862616253058532366\
27709794917925028529298096396823388686880604429356568490252964408511031005209\
22457693959244525767477598636803317726736598778253527968703075126715276461588\
86741856571232881719677512849799831954004603113976246687204297542001756708293\
47816325133141946524427280558470467548895505344823493742517660012680365362979\
432680809365226715469079706125703508762670490084303728258480207320113`431.388\
9888360126 - 2.95205023374455794493623612531976904784846394546838095716798234\
68261680768302173295150716649672403004179116929823242613415312458229023947556\
89623837880049645530139382978921451578147608741222314671856460943745517362980\
02592400979284006621050317860295715128631856220154062265042680480126728997786\
62469390426111085903439631600233629785744451341869093074136678584912558298867\
0606897544314684801330141958171094000257269314012574407381095351937776919`431\
.4713821795479*I, P6 -> 0.154180289959628432991296323087662920772799905763362\
01933091320802987537211808667144814696384548396536744276355230828006318946061\
94693270266535331505735049959970445320305486170290172431516999165104262691766\
12470868518185001391828664580056741845840660916323338008641858871705056887741\
53249185364902762798248295816383206821665356073508560702435761084180659029579\
99285105072371387893557267646191488179051812709358454509087076979814820290570\
2235824`431.4316944818 - 0.17444469230739989428778147576414367505534931524148\
91930986968767319378175672350746296378869518097310314163577916516565434200372\
79077833439910543675210276825085985758789696506932694881339146170892955309985\
00583035765771337524089609789835760450945122658806403831928643642120504050866\
57448192271841265607799708669006554750988960226177641088075996949421567472305\
05877275244980333441566365694202341773463255524764840926182106486982278252169\
18123492`431.4569107596373*I, 
  P7 -> -2.936950344399280003572464074305168247175989705240842958708642099703\
24373095576007894076492235570338008546633919125814985047262849110685859935327\
41729090662972793194357162438376878048584298723377674330952588725646752789045\
04055430936756779318328529693031224689578524461242813812384632036174363811068\
34650331578080964849328079367716150886160276951377672620877511401821040098611\
025106839593666864510827630099560600585537285148023832311411011030874`431.240\
60432063595 - 25.922839410529410536156249111716787053933903167533199954825943\
92903353971712063510424682853758811089018532974097354751850577055616295741139\
79105101544156441971903740368361921150325243038921997178906490294970083507692\
67703019868489164974508159086750520308978932510360486617853648172804702951615\
13300548096402218828183859069371790932742770901320850996519655915055313017277\
725458803778359551132060366626277304032682076612675621162748925889278516438`4\
31.4746726376803*I, P8 -> -0.000318441743628910514081660894240045087570153209\
45786756291539610672212462715239682999772609435012386000870019712075034484734\
98993502789516499103871868029551317316422542940054832462900985500799315464668\
53651399171326840215858329267210629937399985354387702683369013951406477270781\
86993876320672464235111916185018801878880541530070504139936772213212558224813\
09617618926715260083849713077452565434918711742524346952679124220685529895385\
504586195`427.49643661103295 + 7.26693879009866821985425731372736477209709322\
42531648072476169480426580769116987267783828032706173513839318156486905718297\
57695066194556756590649498365985274999586948711150422370271510018947914707624\
61983114499650056511472545904127358982439634061551998293517633203675341926036\
38192438902913789022939669000790036700324103101020760835294115419189226425415\
39952503970590248232977200184579947437890194316552413956361007595185553023989\
80147187`425.71966084592697*^-6*I, 
  P9 -> -0.077343809515827245836446563251968629311896060282084855947385628730\
38750525526698496996743923348012617977528963404645458363220415568653417490935\
66479743880633945289177943658709036665928565752000754810353199835433210899094\
58249005338228114796802209812181403414665020403050925453994339429304627368486\
20353642376232686592822348123977138894939673547480534116278561711304421830010\
336065866496952222216316008438827085734709365130864424580646679874913`431.319\
39863473366 + 0.3200447191752388577758466855716511449028766304246696585267450\
86320341406704598765479917101842716495231712127572908121626052312292440656631\
73022460330810158290977464579416621298821884969139161422630457505278830701416\
70864625455454841386907301929011271068844716697227115782115260143552102077350\
05402122191256703824486709567909432196673646746792294299296445448091890404734\
60220163020159130259857760449557353010749745237749394007340236258015633409`43\
1.4716626659305*I, P10 -> 0.0035929813947644777189115828669723099210510898650\
90535050274647140504706292898129062331009820374540835851678238987076235534768\
28203963167915399525217328752218309281160189792652116063965500487978487261042\
34200866436416225683967850550316635926601191964025807508577258259181359621722\
60163241337532971174694622229947998060134775971177311549362173089345859495532\
08224624760231093979808014342514486085985521532786853484239243824248765879438\
90070584`426.4585026686211 - 0.0041598963024757368842114441387777584243370095\
68486789257121687829276455461798576837379681470220553566268291162707231607424\
87456791211103156477784068376578867594634697177477547463525102192374657450747\
98053252536103367441327011955067849682557983192275042625793395851739212881547\
44532005498330731062738301308800011110284681691807696912262931167185671049860\
17807962647596731446338120594757986402222516907312722718116477333413530609977\
134020403895`426.77414284181003*I, P11 -> 0.019493176338421840109137087753679\
52723709574200014177312389649995134148037507787719958361236309250429429430165\
00786361576003070455271066909797533401180290316412539229842633193920027287187\
78520284100626495288575396271547623009745296724780283729451357171291141886792\
99061665254040180787085164531411943921831582291795633298050624546412756822475\
13070597984403804408713916878140996303991815588406209157101717571489261317397\
7170784807788612864723942`426.20375445086205 + 0.0271076232050068950176109829\
09751674355008622989068490812456547770718445693803874974440922890928084714490\
57388042676367170424680542004122543719810892802950305471251662432151825448428\
86421091604869727140701200369567329326265164286757435338976183036927306935995\
78250901747721213443447227747081727290053371322832258007479913003585306437508\
26279850160476340156671874469634028065452039405292620488944014080852371100060\
706175897696166325308104843818`426.3418687814986*I, 
  P12 -> 4.063447116837663123607865525808629197473366065746694052591826315236\
82400626680981570221505564299805944358838818119431630275145500394049569759563\
17303093855912193880335413889923202797836483756448951002623338981680286834833\
96558811092019881551336159003009285393838159201115151087985490402499464319841\
91002869430664946861644397824126073250670956106842583946287397940573005343054\
86279929509668740080237581091387492239391725753902831486817415`421.0850081721\
0523*^-7 - 5.3021574722036666683332774078574049894003461217853557046725696019\
65940117829581502788390971927977719778016432478062191430692465123345524195378\
60074384183154800920125799973532628457336655616087484992902635785631591431060\
02748684796663860927922268411802104101070002975087993556872501218884035766620\
18353247998597576571296073836799503395806738828097759941445036768174929338574\
3839832525376038618443561440758473882894242413264850267629770633`422.19483975\
11557*^-6*I, P13 -> -2.187405515637927246488365370711472015196617326655732216\
38667836059134997938486116391347755599986411922340004198230288209462052315854\
96365390522280457421087747883209953220761207792781840343826724581734975584813\
45531511752760808285487769785322572986958375816619237115616093199183067223311\
40941702681959969701017407559121526463831213762917635449700418261442224870087\
86453797502982866131929561176836954401636487050216498391661928502220382062741\
4635`426.759919491688 - 1.488261506949596426163093191448966309118758987595333\
15664923164789975979968200354611405393740267465154485420815140120702219301255\
46475078361254905845403947955450932581682136511487519754295375880785663181745\
17995629835472784523646496872724117524762201466009800088908930630804076862247\
53111898245693008166243978353761921408539812730720714579496951422069332059114\
12646843340076392228104278777422705679280208329258354788878754463091644888966\
6516731`426.59084873319455*I, 
  P14 -> -3.18403630311501636737975566461743679246866394993201674650679363500\
07656754160463735806520859485325682084422694859849477855823507082382137282841\
86816524742081696874092143472988361200349155444121114314712831723180245858489\
34424072169107146580916639454462397714434295621598671298151482275131500244190\
22006586429510015539722301582060360393847165468833234331172586712954386686794\
5173933460713204638441405758746609751086491227345622745812403041066026`426.62\
23701032545 - 6.2034216859138070066761482189167630208313370637246534251474082\
36683229401815165867927416563367185579745741011655433571248600377835277318335\
70237537839327999190890951558901287881702379820777735810692317908075013500988\
33336369762891939311094217278933076889056193694149655027597384544963732680685\
81040177134889428694054327812354632574250374703944511698428437280658205070368\
54651442099918477848168451477536680638524578438471196528461485847399357131`42\
6.91202302597526*I, P15 -> 1.015175046520346367025026544623329993627962918305\
50495515533918304483484356319048590467307312173661884109190177384022752098787\
37887640625982018297230997056333732392107981736024062711371886949214523614466\
45107690019191274441151750362926212550212368111760663910833320296116779742194\
03553099220302270230803666913182995679957221354024755853874673593298317018604\
26655468320114716452079028996161941385252065597666870523807502876047036190108\
9724366781`426.8789922271066 + 0.53581433527746000469603887373308133568325651\
47013754236856168848176420800764534471030260939163668207853934069593336940293\
36831185178867357644106855970798387508292725581116009348628038839146612157466\
41588658926489662032675245887572932490207496610948156349497409924349717932385\
61291278798154075304689290148991082997734238284187529778788460034017339328495\
38847906366542898576457550604884187688546271533706006004693746790319199135043\
99605175652712`426.60146540456174*I, 
  P16 -> -0.01090261449429436955589492966188899949092477229457053335598636959\
41235058964873954939943391878960999107553769304610781121592774870553939029086\
89542196339766009176493636746954992496011968892436138893718707347993370127695\
86697942500099189885411147302564548411333845742193041883873832852183219919639\
73453454355750401541781029215324761231786596925554121903141281528149227035947\
6227773186759704516270090356363785107114092052816351108346057202299862`425.42\
39327615635 - 0.0873153978489676044027235410537964432028508438011586746198710\
93781457533990389574921158856105936518032324248202887934249954424736292751085\
12233203983309464800560067668406306645719498278879400972070269392098015550848\
38197906579222076935432846709141971953104030305188455242430123932681522507349\
87540435453330854653375508675943982754741125754945765644196662856288496256924\
07389859644426515572273678188798992668064583720279341637200813729635771366`42\
6.3154625658634*I, P17 -> 2.5725139229299829616025579980019691010694042862717\
33690151729678547563448888390392969157165865153615813424783312168122511521367\
95249566040037014931013268177635292091928967750801863508361520499243120852242\
33091404755975882930228169689225326311170531971083423541835298433408365679406\
57121693832848118244453847172048297877960628086586125114907472209622988060293\
14621773989052550245350589115112038441661611446048900524288159335533376714210\
951458844`426.29197051210866 - 10.1373087014590072125570131307101751705287596\
30748288801916730330157830034966516145737675945704376221702197963910907660446\
90397343439138846464737391949915667037359798364885134329642128448868988106616\
96657875891584442179930185609229378660495726772110248403159772329212560622990\
46910294098810913618529372890956221357924056480937286741882657409494305740495\
96773029826871564010222199791915510364750418140276645811354345281410289028741\
170101835705891`426.88753607513013*I, 
  P18 -> -0.81394683686595076067198113755213400628488225512496500643748209402\
03468477696699521643340623504791002335634802121442090369485124705151336196571\
89334888339192540253497321967489750833298849218769528766947886944873553808641\
84720366007777119377607130234238905354557194826424599646239426643415683135744\
20106371013133567269649446496578950176805640442959711067801645282985993929428\
1605966896808899573937154685506122290540501881047524522525721502024614`426.48\
6536104812 - 2.14667186130074354782960353747456988486164384475446620760093434\
41656506398085964968159551003257286213078825145345449380881187469785471573158\
70993715454028728853877689971816458736608688898133852745040769034098412912132\
94265896315992836099574312870946461365582693424662010622962637905339898632485\
15556057065863412357275343869176221122551911822449081630196951339944395367924\
6351883064229566539780220835277797793438283903501222703356284412621554244`426\
.90770562597385*I, P19 -> 0.0743702435255166963157926567005759401851453525861\
51978376548802216163865415045463607659553388481397446856782808076583077300194\
89073966837115735757405577122803497290776794553895141065285678846024332588265\
82330617754528700462504096800634275839506714866906021044283730960329182320725\
57154540044515243632411240063574153652433653759410253443284573860346533196087\
00110853970320553746822212979273497714531920532300497717079969695120218596884\
381991804`426.5186958186411 - 0.109053166274083399650957443655415802292239925\
05477799113743198436214416648350581585219821555576299934303866437828448279523\
13872325675698622832222665095904593434917143883650378929618807520448708993985\
90902059438096367800377071732344248167835788151571543747085132439042987636263\
65579773334011048249043539650065734113585195714633137594595385568281307538895\
40268940104965765923316232748143031054999578604861176891492351967308187174851\
7706840446847`426.6848023168911*I}, 
 {P0 -> 0, P1 -> 2.2636961644747417108703411311859825912895370441885438391900\
83138430484290231134838442043672280024809600581031564818737999218754448185629\
48583809640502778816477785471591776081251061084761269226540864094230765714021\
48398894866363203416143688880433605607854151502098702326918609411698055821971\
46415459616272684440456444571282450189552227308850594341639372733076172568211\
00337609734283838123209863330812823194626424680439732921207156187021218997886`\
431.6590684419074 + 0.4219104711480841092708342986760872247920521767989364569\
01953180635510240169575545410778641705738052444363775717498016296937028305453\
79897570200321595553369579473179362940065424660593794689016202184411572951489\
13494469597410846677374655014297489703656621140376014915380931003917155098828\
37223936386302235256786517692303130311512834366837110060682589636278315108813\
92651516480927878391825491876028960424311780588400548022188647388604832110067\
578`431.42841731225593*I, P2 -> 0.2106171502116363519173955606787159408938887\
57197452592017845582514272801698942879449906048831381172216969009687127708479\
84644208239267293414187935286085348233173826132513021392798506602795905517959\
12002641029443668833072998759900071776773431967693508947031383510140866206270\
94805573727212079843319634445868346020415303610784709400805358303424931783789\
67529365666369400605079558702902812721985431975432174852788469854214486938385\
46078168653614`431.1169731101299 + 4.1907631133642098630262848209531021467226\
29720578850426376934590324319436381984132092778250497088049177866571103297897\
49162469913165570319665373573285745686291496459672413049437146565325671108580\
48532966854966213583666908542680654441375934287483300708553584353513755191515\
39931472801575917724380243870739719030485369271776372493404316000554193462140\
72341966348964411509351507167224022798291778977112127222844376263354673402308\
791994470282036874`431.6631325592571*I, P3 -> 1.`498.8860566476931, 
  P4 -> -3.666294021392367402579529819732192685916665977033170729903121952666\
43190498132497346487434661250903881365392707021810123866570125657606382549784\
26141403618984917525564009569737311567262283644287544469740013012804525366614\
56797567504837614555750107856654221392657453723117687637917486262488302734161\
39758650401889988137128070027362557082948101258210310188510421031097440820020\
47150529287515024823305473769572686764748804497180566959694346741023`431.6306\
187696531 + 2.710166147799596632963364435320715770701622717025272999193482510\
24593443193393489963407033100267192136720525464783870900523449958745332035948\
79643872431540604714478953886399074916007553994727008035366370172754632548563\
94232641714072714829472076368975676035252053774142516506817639363980472381630\
38875095104311591990942270826620800093059341927737321709707559291774274811317\
834562129236535741161813080950748941825497293260827850433060365486467053`431.\
62572019970594*I, P5 -> -1.17500925345871352013330049542476241539445034767780\
14932904859285127343755104456358823084439072758359173941238073935039531925053\
83206871211337220238144215802217427747001156126135677042647850839698242745315\
58840076750315690292334327820157094143043257027036060249554918636790184825568\
25243083464015620869464971142398040920350036596279795762701131731887517820984\
86661866215188338033377487326953760979737458592944335663823941061201714901025\
85136875`431.60946312663833 - 2.296812287979081256137290363356546473721465136\
72232917788589719541608999825774187608207712277557324140408550993436457782302\
32999680506430952129427636358774709087028085955299752117462653511251040663516\
61584869883744096284082743453245581655079745044738675402126752475927107787278\
88608236563612210796285204888615691935307066968704649018729411246387767422018\
93542354418513247355901347652057493946767165083316782884415887654498189482661\
8019120643855`431.64347824042295*I, P6 -> 0.224230741535397326008979960458465\
32486164404297083554009899317456244466912066102308815127269774640627553907387\
61876183971784829690524107541433420674334116334355240163658595048317605440451\
16735801305877744929674645440161460752987229870185430911690518070890705604472\
41403498164794494566212229834298335201334624967814384714531647422992991361466\
22205103497573287085066486073677814792189810712933832754947858022185414897865\
9009464307278631581008491`431.6259729257875 - 0.18456883848320829348972644488\
22589332511440606952981928305795766295466374775339211587625712530072389448557\
51823335693154524556710128045056294862136297674722409173139465498060923219102\
83592012973826170819524549424925723448971106553389129268131600811864745234944\
95144991285995008000749375881896375670737915737832199774765486861166210166367\
91133255650928301659587062956748150805002732304539035196892392048430687028573\
87563865121989093056271426695`431.6295320313184*I, 
  P7 -> 0.3442549307490786284405528316279394154969111863220638524580807006356\
75647741190189103677724171786623380649093580680101889970637213742977219658234\
01011537814422883654464924656204580334866772673845316403021660944960364003865\
32338200287261539761029501452207434549933250555170384576517728205092321528598\
45962737635267985688531427661619423755637394527271990643101201524068011778223\
7445917807942991186499436728386070396209981262104826741696711397508`431.63347\
545593183 + 0.369555339198566140985688543150339043556232399488988490978516551\
25505103825457257437224067431847159219315846352098321137345059827538281650232\
05070488356509555109252008126286416326183450446242453250449455746278868396279\
98254517981719649214893758734286242244320771019088030304931779602273713239891\
94714245666576434020566140545880402440213054966438421314718876087237235698684\
389992716998979633646033964434815229421763983743055688448083532604631055`431.\
62004272155207*I, P8 -> 3.076282847770354097528427411168230424815170459518428\
40132590566891527643921803410655762667191712041047528369379135313100917994562\
60883141481898936945995620078217495292095359006988999006342319374666411968050\
22074370053135441013158628535436665142476952436407157667596786172997969493943\
07993174832920163266757678263211751077513679068679919597563469311391411143542\
21985579572017927029322921100650622349826300563171200150846751431803405130741\
1168093`430.6837198031306 + 2.13601017487851211107619588980113889101032961652\
43824775029735885953393928535272335088661544692851148345981203919926944245558\
81920584352859350750949989812384148932575744300776931347840371310986368593951\
67058726338977199932975790577109707926548196502322874108299788065293523408827\
30129052936893842501369442348709456277159932242837212039945543706848975861755\
77925963574923584018530575927120526035322514437050220858123308551437985298349\
62885676317`430.4870983739709*I, P9 -> 8.610548792431639894095626586708930841\
04695118528304950057349305987539273447423036036873744443069934006943242646097\
46662111981841302520890938546844460155395137174482974766005425557270663002778\
19283328159613082987543088055221401629160887362617342682593160440307956564328\
94141335186322026504745613774561663229704037204521853081325612884115257258654\
95402582905312634081645372883378486880622120709525551580733967397816966193177\
2148715369695354876505`431.5980178498857 - 11.6019958112274747004431398813818\
04668847501196890992939518385569255158488077267815527272444152663977513790557\
41446091444269354791793649103091987557754733639072559208794660137182889074225\
34432903706554155745982800029193671805780523872614303105955704505328759069655\
85211417151987987393059497736886470887452643976705949064521711712088462652631\
26120484805838900429506427227742438049679245159151467771855384794712141998504\
775232451653489676884642315`431.6428587590175*I, 
  P10 -> 0.813956715861359481057345998914405744207279970717890043539020489270\
06812583017301885918487333651743495201493783288275770481008117132412189099078\
98056855079199792664907559628573289459055782615188954938579499480595843994749\
24092742034778349572925438118532107640098607023314045620548293970791235454660\
65118025887678289511216197184109241842364778807018035280850567427602835317329\
834934909761591710708569246715601321267811921711847935738310304143424`429.317\
79016780433 - 0.8806880140160604008428840523229118934755404998138187362774843\
74129417682135639917253081678059027613417089336232444448500147747242547516773\
00113663407654166624236828493494796252457671556680244296497014105637081053629\
53144443515685562902295384582487902925190828909033706201828168622551686374045\
14231178174117391847545401450270433185746203384613652060590486141967962248180\
25728478027185811879346871093221308517431134581306877766644693657419347564`42\
9.62604341110085*I, P11 -> -0.13888778100532595841675642289980482132153236397\
16818756964755655532042387345188317400324777579052447974806850650898001192340\
27448189418024681319664396427332440470195323232987211137574335318423735285334\
11674153984145757967003247031532679394790072985690467041727748098760632214467\
97164729639250982830483583493596156939034981510115140347502415714010350178753\
83288662419520501019841140202806722101948897390647666522319399089893982143786\
85555115263`427.77613127051075 - 0.090926242932931003025391344305648131689091\
10496744609289411434027472187075382450594250804023663340862207438798959809898\
15412486767951027842183523123127298808766577375469378316730670550192765769219\
22790778980254574110088737364629271274255515716650959008520986711569581496112\
76516945914929602459044062829196670181152717431530146478815494114349520843895\
48325754613715476952656382618608317226905130983252470310835053907716307725237\
779547498797696`427.59210460324016*I, 
  P12 -> -6.00695078032078850818619334634628163390858684589188121541979691222\
44438819388180408108163429322083955200720213727584516390111714177770953635570\
58973493207711103656465052951422796211405814388509209233242158282076633478103\
49096088866534384640905887167024221873223775898986758920067516574114361374700\
24782622689795302666519849315931760344061764525401313704454858746333987773901\
9069988205183870480285336706029381353228476429997016023777271510287641`429.52\
342515313904 + 9.137455661140343187661196969886228042119742594675695809413371\
18997547504427325854786438888875638392135291319269214920326928109665282477649\
54181859604564279396686193772084250999536172114765397809146279459182210246418\
46186422182891707536769112832028486631271283215772782229095580410928519272927\
83863669678114789019025833628183860477168479499960152562370491087543404996778\
30028481151552324815076244339625369532708133121772077986374517231788726402`42\
9.7058155534123*I, P13 -> -2.275358570384459308015652258198640511926299019206\
86780571031434818306292856092425571119612742154363819918708813690783362269087\
95229848519014969426079561790169709146577162801881282762615514057875478534419\
64834710363786644217508155781587849437057854244354066715668727219509314202086\
76937213063858582947478423056421146821201638569523733116873455023297648275382\
47304190322976529353143645173593181994972099744506869615337282430780702137730\
5637705521`429.06390096053343 - 1.4296485176168571312599113311091493822488909\
65872901313017851920737410549748361384627890130342044854833818661751556406838\
48870825899662959473532299954948015809286726807451805120926385106481770347714\
27609209125155320606216819461756945134899955671268362677300251638859889699220\
77644386209549090659436867660154128362776687192140857907648205268345051085060\
99858221086634305018684186983991535623585443472872391440656905839556626171858\
07755701064326`428.86277572978406*I, 
  P14 -> -0.09059359663200481790372919801046944639942447604478160900139681021\
52723864813298498196972250414725083912566821978966174779359633543579496460554\
34075812729254447509329115343644708902653573893637919267484740362759839559559\
23026077430535819246823254012453041743988972204085751183866784816257841763273\
59270549563081076075784758080790956363406417250780231082692315026504024442799\
3092836692838229787080975467230191321992191745413184775282710253772632`428.31\
731498799047 + 1.747140075062971944884092305717176000952780305410689522969423\
71406761632676385161583176181143942538359141175667118627931064863112606616619\
29353855500885917679839297153899370073965580836465371768689231764916202550508\
07355955077155801368611763087118201664965119441053021935143503673713476334322\
03415939425665532153095284211782264265418074476537260734347966540910304152858\
983578026125659572351768586817223409569355243512372644249808221548177571359`4\
29.60249283430915*I, P15 -> 0.92099451703438518032268420385753157001568210994\
68670906242873764488562593178680056433093316249278228651882132519406268471682\
83644153451611074689254739362172846166690222265577871721261980741018894482699\
23340108799503584412735153104348203067007349932471187315681770617502626141653\
75112356367319529434080243323094967248183087578228171902692012517143709469167\
05081791391202563158592402459165408092008485709832118330401812145313552837828\
9106964966`429.350028570069 + 0.271117760478612748227902552435421275519127860\
29470243658009199077190854189033403170311384439341323896763151978688888688374\
78404114416829294244223458016149207223717738742907773490450188138730502117135\
63322202210131261007095839874802235253228700207659389431398490717156722633927\
94445298929000037700176332580298115492272535201528838639187068576200922794721\
72927429029083404859693693540239226633497126234620705237074395367070084190910\
3669443448689`428.81853381377647*I, 
  P16 -> -0.94221306945335871469007804956319086223808757171189907961824547930\
28426638070142000543827765793195027095543902476952703382120523970480533310045\
39833672969859296051723756863607836694483769265007899845778745326241684173858\
28280462479110505716826295619473333795846694504796801892716797235841477941422\
58636240914994317340623631501804086548902748947848287784863379202476057197791\
9152213099994994729286904732521503504645509719918406267664429610731455`428.96\
03834346091 + 3.9167718996821532799803473990004520768747899317178172521487125\
35640549631451312325011953921304863504774690524691595260275281094904910346482\
18725795576265524731304197701000981869860539928975107886195453352304787759495\
19074435005850811696812127789777367625302259280254943807796857235287532849153\
88060877067927497791773982167870176459337119285371847743528008790038229262442\
47164553289492400986209214036085991014687715399193513178852204428551036709`42\
9.5789321048473*I, P17 -> 2.4399707668101439840400324241337856743939633141369\
30396679766295500059144013882594928072032954469512798804386563786414987109030\
17643267481658823923788415974243404876879700929107378734693082338561152050474\
41983362410543294669817948409257134746176742165009800294462448127415147459509\
40594018570100064754047583973723601718741756661579093651911648637163240935347\
82819289022177956105963196741428067701662849332001264950009111853428972443131\
89631742`429.69228542226773 - 2.511558334101051210712370045667952270614285073\
37457315920394772405768052219330145866808364180809013241287822723382449623454\
79883138253264826870914534407214634821967354367473613912692208050901632787850\
23327801519548935411244409027303607032705029047539589254064378765953030014827\
24031139233289378816045338859884509593295372541499827926541819611672210080885\
39401019040628775821662180198413041130104429389529992316807378449476949625318\
6217270310679`429.70517433075065*I, P18 -> 0.83385256157402495461708901473383\
23556398227051269204057718281286406752890320677875928633932244810568244503239\
85645577340141833664888552947241139369138089639362386079372827527678404983124\
72492217338998784966059240612972517364417286601299807256524889862728109035201\
38452341860419928477780220546483528441109709473400340985401630914132884121303\
00518152564901889578105284815831718892148709987972741623386422562832846553161\
60810265079303230012700171`429.5570176036838 + 1.2835544981811936469992889269\
84690561393779158644714164901592152950256751796532679444919822309868406689841\
30814075586642856267716113225884182962609008593223078278919739351019833414149\
11235503872989211234319854765950609437631016673492924470784595333260941505004\
26343692517011932774066916139272252272728573792475682426149642048558431500343\
22981017969845409963322343869247050280574137356146508683260644408819925889168\
071250060522434391473431128604`429.744402867839*I, 
  P19 -> -4.67691693083129820541240919890689160248256721757071114673011500422\
56875055010208024815512134095072791020306774800806015374133146611465969268591\
58267217502441489347070388525027516534099502277976529980510720099072734405584\
99576219443632868221870163559019639697188968160445656504208587649722560618283\
57901807768436563967364769700055131565174115262585072463414997126280473894477\
538778725686979285792152600086204483133152739865320871225075017723447`429.666\
0004842679 + 3.20550216317928026117326812781307186636968336563792303789468341\
94600763793975137255551167202832400713189864712576304734072821345200904347011\
45459797224561482360348569402741614340090486438016322070146880876190879442665\
62728615205026366409942395773697542824176169817459450572418956250044043825620\
49169529382409208679211101389213679710048766611536426334207137609392766476820\
6595736977266335763113022457605970588504055307798007719688173193693690902`429\
.50188977481673*I}, {P0 -> 0, 
  P1 -> -0.703546719535183126756200875472595932534479555985989182399419093718\
89024236799163233369570065576785472371883641075589279621714646696873004561644\
46539551992055866043694803513253902864271397187885882554638357915004541700522\
15995574268057686733504954048440264717357777920743051709796076793431671834921\
88794565931058033570557434276757851981447458737738061449160146430825305960515\
403872752920147380642479713037934475213988728551579896710497078551862`423.782\
24284606085 + 2.3920027705799358088652900562025021008371378374469426270364579\
51341621008245915124156579270820777427541434751196029076270270182797827427601\
92966774956859074590316564550766747879229045417430637551084210105210113201921\
08321906737905247640445578302142758092372711462382746498216340857210752350457\
20698637349215973744430030936522483599429089383650051460637699212654382610488\
01802138673714331987440201546905294381745604027237071300731609650456926129`42\
3.94526525768873*I, P2 -> 5.2737774423359037423390563903898437403678039250630\
98827904248586117393169329069132100209369241819566333492039120502438848066149\
68935090780348688953891400109564859804114914962989921253217156266613878105049\
78457236916813077338876036817128032803811308840875293696740974976333998726035\
05615911010097259061745571232647728558190591268036318099853380904707105865630\
19546173437117773709584873598792911118295747357032858244803484619383604431882\
71457553`423.9476654830684 + 1.2586612599627235634360418641437915994709709354\
24970436835123896799338598996491490725114392478464906385902749303315786830758\
02785100779833202793491494369486375976782568831316417220473039152397787903419\
62870206233875915092912386984363326975162150690553863539370320462475953804922\
07230009305308177352890171166128853320259749882692971763964307150449299149555\
80286788432259338983576134924358406154404042827336841618387276083009384431091\
535064029562`423.7377485201687*I, P3 -> 1.`498.8860566476931, 
  P4 -> -6.064177382761781880809831766465080433656104523928039633600093441772\
58609925612982416374412552703765547907896791780375435024991435118414582340609\
83889847251990715700421451351763413461361297894420025131210568139622153613605\
44362417513081663151149780216076570565362686502174574297918840998920272087009\
81248334322456754124902186473650939746860172903322912383584676553962169122636\
218931623966768169483738608396326515796159862561257341531827589149143`423.943\
0076234196 + 2.10166635344111516837962793266297106116007698639680963941085922\
37844258755914733418022587611801214561377226818194545291129488649713111230616\
99235012902972159555884060868368728038545300284909317921554510526409157161614\
76153417786774295300483561774352720486467863239635488783577498033227230818247\
48572786132916030608202355075187238285868623585763569810451995498069019857274\
9240325796511276329809230274949863792647922678259752897112912646680008327`423\
.7713373198862*I, P5 -> 0.871518418561297411645552798494867291714082383858391\
40533509486905356934753921881470323827158191934124722817432732401851264880699\
30491847470278294988701361078707257777860011525150334668955643786240619900898\
70460231145590049101898240199477030422579785669169351705820054368774917770063\
92479363558397496792309229343306965046858132339407005888116181124775096215880\
70278157851025477459965691973824095150283085455099265282102543160183023130650\
7919802`423.74332849671924 + 2.9506849151686062693681642708390897418429089985\
54167399572876382521194231408750010004783084105579460149793781058989901633745\
48875680228432982686038547021738959421797710466371772785574917507336374856501\
63825967258796587777342658142366354684129133146666425548395712714931908050593\
50552557893595265033609842370700041284672119573916912424782825745530603242536\
57334416651539095763993721438840283512437835881124575417963336516616671320582\
802808754887`423.9452118798395*I, 
  P6 -> -0.170188467836405383696924113334203080159027994761081762609161437108\
44400135328493627503353832799147673343592245651291144690162586835445128983685\
33016522817322010505517779258319068300531399216856540096953617669324885452267\
25492988969465260656177599522247029123312926831883396896490556605120788963132\
10072602970059132870116098829597543950934430937912776932243215401937369292211\
492323954395780476583219036196990991840904530619356345959828854397874`423.915\
3664535261 + 0.17211006745014657447435488436924325502836131382589049194357241\
33418810130236415561221578021691679545099665875080661391947980681211268490217\
13141813767010044831861057210050834369192346975187518691057951006215125095948\
18213887113782194661179873359188522818715158951419464226059897365213219843169\
88138952140140332353578468924485689936859964689754284246038937042539883534973\
1590139121608198496334754179362847730903383286440097411313163363869809288`423\
.8977586510364*I, P7 -> -0.22562131805691103597508268039567767525711574070680\
29959457603671099926576720180709697037119968403797093688869204594973280959474\
12206039193054494823668164591716768027435951251920443842977833630965091683003\
42760156233847658397439360384276897771931985551546983215489701390431324458764\
89044929447878234726155915795048213210344338589291950514651891813315595568779\
92586512661812805552817085467005089937266316207392036457719668854570866458633\
57539389`423.89991582622304 + 0.316254277662185439892484324273148676667118318\
44765611643685368772862452145039812752031602914401290419830279642348528263548\
42616000761761732988779634335439520053901501341895001903596788637306681048770\
53335675722585794328932316525324622374113739993313518955523734886790906277687\
84868840900019338295939509524687206406733754819365674818676834387490797290570\
14787284460275076559068122051326834733645386724923689549149207540995687692705\
9024954271392`423.9196092629479*I, 
  P8 -> -3.037382020612596409888572255281904254297340210338711818523383283707\
46017054062778847233157166108332519416458535892500406505821797283815151335253\
19642456603049593522524384657156558157910188149661869266605410132106384810874\
72080537134324447233350303307334601208830184009784514523615212468251699218756\
81381500796416984436944318676029138672947745207809388040285793082011499489768\
941755032899981155243245048397142565862228399568645272687802821974169`422.902\
8396102039 - 3.17492537653822547457664299439228499216793572994982294289947869\
31133190468691180567551917654265982714867978345023089034645815438765029512971\
25873469096649381932170119965565149275510000196735998176205040294938646315178\
53440839233746184357025821693561824333118220563749699747938692656961182979166\
07796503734937500387273216405616083175205161825796334846821873650085528855162\
8145848192568350080152463071927703835487797589475139563888762976384315076`422\
.8895884815379*I, P9 -> 11.62236619043176385637239108843496640593906974029757\
66382528067708121143330942648903315591300195121541612796118655865771330940664\
36485791307642154118425006623299724122126591408184898979018318388085199154598\
48594770349437811107001306613658469009476172290518787551759318519067399297735\
20829514842906322248564041997037604846474265267757484155495042899671261324994\
29187117444167806068810063787327750139472870685028015916825574483180910298032\
24231569`423.84956195553474 + 19.14928508587877689630792615000715857389896606\
55683101527449010970459427178454610625113347008433007167210291572619677454112\
02846644024685903528854819313498556726245489100843333488056073673215868825209\
06363499857971951615874126625538035293896290796056164582290926560986299085985\
81756140232713341279885498331199442222483991361354429321566357975557747594028\
79312432362372252164195999279693367977980201983004762442340767762672047378979\
28877079678764`423.9319703451748*I, P10 -> 0.84010633314334076982452755377480\
00760609807441908642416138347555994834818957412155590172205011411883660658126\
49640247529850427407629632080796338703033044502773371341614325045081596875851\
01693458646759198099688317912649813072317053240413455583418695749040677106931\
25690157266084357184109808969788940796179705261582064253572274425924672810246\
90132943623122091586329986091385364895263613606140738934241908558171623170156\
15579991871411918609115343`421.63576594871233 + 0.702035215686004378706415890\
97357722709635428642092077895997687736949113326778888532325200587627786910236\
39106884632853156094335025119612288767174543979538630933345235189314267786638\
63357716645526093999263879168545305080943336772043785105613464279932915690659\
39280916489309123920975415578235824575147920842963162291680275878924783625521\
30443303627712954555997049462255320483743446155970138102216971669238273992482\
0884817609170338665124148992537`421.30962973046223*I, 
  P11 -> -0.09675421607008355878018978894636892680096759934648619304050026164\
14781800429886085627876089986160658725738735110188023969518417533449967525374\
97041168268405369598563268293877172339619663428298901402326948823150716738686\
51460786163500376047854771589199212795361950415743461630483526019609409522875\
77444162884939868525856996470901184900725391434541768823226565099461417221534\
5316208068452460994485931307870852246672499661429920307824711416565761`419.62\
149267398235 - 0.013920019135746172400591087706854123364689331941837688938926\
75273115000190902430318337706701313650539727114811054272639746772713610860523\
38404382871749877047630282654534475922121597317805269911439769252159509548884\
64434232798847411181818976124457947116427959755945690741185882663963039099185\
88049575695769801792383132712824406698712130852183771206257825876496256249418\
224301850094968763641290412882085200252362147654414687881917657780591641186`4\
18.7822911014316*I, P12 -> -9.43671634491877010602228434681827616586269156576\
42275976310514502886215657845309966936657074551687057888987950871119276167505\
15911287117861653173260834194489907861187105821856573686683665465878590156708\
20034571985024567094568517540923258933035960117720106586560448816623716439553\
00641792236311013324396218714962249390546091191460489275657366286404413473080\
29486580421397488039259065944429447502056593888299917700660002530644037873545\
6641488771`421.6832868313643 - 10.4135006587114851226299903553191847085638704\
98089064346801672380411275959592860850451212936892943520382530447387920063605\
66001251126699627417310981239029959222651070200410238248067951029516108278283\
83702090489066970626451128959311085711248219563437750418563376016824332592611\
43838756946419734476114690549606421174087307120633002227604801818390609414714\
41082054467512441489238774797658243847294335332031553461742425432011669759178\
539409670039567`421.72580817802594*I, 
  P13 -> 2.237735760657851142683335481451450548851307880996893101581811087869\
04413637124943890837578433169377583210921111645229328028590409823271510952279\
50891134471710404716086986036206011434241512270345000076138205182349258970815\
63707394464836657414156540781671710277777063062288915999252393247243052173212\
35811776897971163683330342541529451370354079232060301779446199683003779835847\
346882862165819763544497547107866013357788586381665483702359951546716`421.102\
5937045454 + 1.51431680115257225813673409147890384274260986359503061229964974\
17861506742250641846740242715694779178128893713578250567400254578762866645900\
42391437726892775158719690954790432492777259858535732711822356759524383588710\
04300539206165627185596202850824739883964135062908326458003081544389989796736\
15061256244326836581893006508523139128882538986610292273499716725732755981502\
4529987171225591806397390121694040344922070933470266074954131065188041514`420\
.93117048206614*I, P14 -> 0.9327869513386890067252462992476174414624041720114\
84491158279839279967450401981200274624050919650416817720856339647429506087275\
02629561592952435235729856783933116010658070815025867380938519873591353729483\
79070359208182850877980185204306009081323074917530549310311628307015414284063\
51699633285334152578128580114013762436183209806438365680571554882317785960244\
94664179187277233042674299621610648829068712972681978371653106851005587545360\
555312003`421.2528161915038 - 2.293744479542833835994711837749905676780888222\
14231418613180401007285874260433031618881751144731638653562784173290652753234\
96091509062282813217526169994036464961147256585671932351785161359145317420708\
71320668489509911029797163803546741121716908568168483739311971435815152961771\
02540131214669500582555856243363893367870849421691756591905259534383854987663\
23116588282563881562882719484968622510788735067220964317142633574844883454260\
4943216646237`421.64349442185716*I, P15 -> 1.03119191503014988442148594016150\
99500549593640010852405014922611600016862464004670567400035435551877968926112\
11460103126977749838454659643456320398985922266068253894454508036187480619549\
53037496054936074354090010324468390189938208716507517694188259154629995696888\
96590201708776194538503013976603057357989173221196133176607616184743157094136\
57595517657371937094521009158801971698617198053681997112442565002239256303872\
67002760533537791042153047`421.3319164058569 + 0.4829676809103010479753197483\
43161038989924726614267488401119107210938075846734363014008578237872480497001\
90766887829526531259112221582253523315095550451354790060680049502687711157566\
33632516966643388022543586479193761788924999158525923524758943990880292618761\
21809832594198891650208724772843618546197635895601922638994063135543429601954\
24109226444442547095283611465463110147591399771232520992792610617227478497328\
477488866579863536497994076091`421.00933046508345*I, 
  P16 -> 4.830383950429332283765303777259359135267101529904694288302165445923\
23119549565803429524150794241042624849820214772641171471321861230381163105606\
71158167427188788048248859564462776290337033018713473268133758046274809392381\
51860945912806188364531102590005624438884209833474217971962148368644874485676\
03138105967846812869715153823194151980963462497381846107552687437336688226795\
970558601645030811460174114998997566754979820041628572336781067321135`421.613\
48063902517 + 3.8449853759972525751967004026436403256260221021338262527913748\
03857000720343236011888513905959063904148965625296365730411557749210807627319\
56161132126703497246049085225464573113465801254585138761430624533893598355677\
33074327812574793881584590116287480252344166117508199627367695721157508886770\
93465224120010891636139233443446432347787272749234939246284904122648605749991\
3001306345035642950483260285482263978276258179366565701294907011026054542`421\
.5150435254272*I, P17 -> -4.4387490410919440612558729756485491748338909676832\
31929556356684374555917709826945576772203346141797998633911595491049031372176\
72476819854580175001198364598736181907238583732203239919480169376080566830316\
64714216167261384638764955599373401891683973066977003073353859562955876116066\
33498256890500013995214049801040316723634678899875919230307314398636333702200\
04209431469465493945745858448453144934578751703284661006992995711301380795924\
951988632`421.75226404899195 + 2.20537314313971365642681278527757459969037098\
97471684167893888223182958585644014293794891099232740497805740092657622996879\
40718760267834736073588865010208415784390058368678760551504561768217312989547\
18152005073572428149776410568828365721248936362073734989961232002331788380796\
81016954179397178284007579238183806512628033047070367938866698144308973896651\
71516634974934071392029730219260617030223033575636968714428598705632073168513\
96230163009352`421.4488823204771*I, P18 -> 0.65644572115682234894730250204618\
74222589627349008584378584884705288978709044184848018319783874346679310664878\
93814106609269171771221027499223354780270489125479035567685619313362136695344\
56599579131873545296973828037824663750178833840558992542759042651728748865883\
39931723825005793259456571834563287886614049210892427229897961805440405609000\
50335410060165889992898850701506189862111126565143646404403800741018637980774\
39172654719103831617275943`421.36036465015985 + 1.621568292839697426080817593\
97096866331204745420881897940695395805688189654301638302980318116516037172152\
47119248484841123485488647256584461223151586968551346790062668793136686161233\
27156454038430919923271278847411966755602414763153724603792427008253791334415\
75833378805965306449281553643315289514378751788230242333247429001322611083334\
80798529628961318706377990496971447291339467733229497376578117123585264481968\
4493244807785458700513050798145`421.7530868274694*I, 
  P19 -> 1.811017084008813249080546047302259629675018946530002171190806308685\
24724234710769734250120312924765398941282333110986928042452341906281769388980\
84405326149055143376337447607043140958682856486906524721698164129602156722416\
90478464762076939171696763409633711438443536039657697622030771152785826924190\
56188485526884836698624298101762465987522087049905894037309109576076130612511\
712920112603395168225238862158087821205073295720824167953053121617583`421.026\
2170196635 + 8.86978766138076294184068389983438307144166521899773617982058445\
08420778566465567089249504694891263010731716225942109245977729632523203256545\
83822956891588546195404348630612447213651669850364837718838404674700734575517\
29196320386409092608339791684244061337696716363341357037324850440222807463612\
23516666781137840032338383551557827536081826930003419973190999739030070484597\
2137470090168532541306351809895289424325393486258351362357174711679515604`421\
.71631448111884*I}}


==> anc/Dependency/ZPoints/z2.txt <==
{{P0 -> 1.7249253272987215657472271722570082156552538584661556878287782914649\
99373016350287368677914817740418092024388115254030906971741146237119523826821\
87770380094541070682442980624626075440562959813611313368153194588066188506110\
48787202771399601382369004487762368548592795793548986631476058812231374525644\
14403383853541993120347479613802344089731699938977927261601012061513`348.9133\
3469375365 - 6.69268317852318124942135601996465249921006872135071956705436795\
69559319335116767131807012381983964020921787248692048806642237827689558559118\
26605645259776352789021889923516204758043783973916931905317131138679296702376\
08133832560746296711444234754073640697951561229194153809813066376631675819990\
7522716020314118805844105045870160032951310652997829257697918155957609816`349\
.3151057070765*I, P1 -> 1.944568512162128227134655231496166071017507242613304\
43974830476583986357207334053087611062451611907377629234064922035277766632989\
03612059962337975473128554098884232930714599565733192117626528465831313137650\
31817936319278344820821804720544511485974482625744419172071045642316482032423\
35136813260144845536190356517474275125029289530596564464420907035671497589577\
9299904`352.31477938873024 - 2.4634965378486950633076025678708983618347697757\
14431445901329877254536352026133639410735978499688513598088412349461078392896\
83705563223889446332198199863985798839675439289090408156935714877193743700906\
62670202020449824575199943632093649646770945882058001202383293388425049023476\
55708479581673283772089034329401561079748481896037043704875965583706090148451\
761779398182`352.39677998670885*I, 
  P10 -> -4.79044095554093567273753279449591464854225517109193405892660753380\
43719129974563142257742501302965805001526792372911347835544361569616523091767\
32047929439628516347058213867803825901575005282878250151269300658841646984162\
43762213258332339158652112622895304344923009114410110363884969011754017789673\
824143516678957084014724931644075617300217311356622363836515121096009`352.396\
77998670885 - 4.3877353505743818340644563306690486822767361561128714343799158\
83044374148165927647606662182677946760465483876040798168046980621402632648379\
53232013544441282152266327280594931167901110760069575321447849608761242968062\
17933864003023355390980341715012573736992595743877091948051656323398735131678\
08797015380148294698038852612289759271555789423487449035033786118975520584`35\
2.34698211600045*I, P11 -> -2.15380743178310731309197818056431571549489113427\
80362938987720770380027490924362783097381832084463576887416233752185642208387\
71414874207660876594967963963035940215251641481651643048192385058029505609767\
27149006289453167560305496755298907881059657660862206788938602687115753179754\
34074028809922298755393022577832872577188464376985260482362198102648113876648\
60179030383`352.2530790614043 + 3.5340561686336684277598383645599112753556828\
75418725694669870886349798090435473808936996686884520155445205078621776543697\
73284433234057105099646494989771231885363381006231172348665854451510527732769\
22351026031914959751237702949028105255272890453030167808348316472636050611579\
01292187175303288128417641335260767999319219294595655075115720576710385076023\
173827294991682`352.39677998670885*I, 
  P12 -> -0.43079703988246565549044013557277978912517193608721773320272339832\
17366417026899711982693402170979072783971327475756035653387990334927525617423\
00645169203656623305889336425343014411396905617163170798601804706764681987993\
72368864419201035747720614447811306954045279049748284165018963684958039241208\
26220402133680995755908550807075576765734186290633825525839298660966`351.9696\
504108728 + 1.826714382395522099934938515269461502501870906878914865895222520\
21815002177086630091364747090457395163959325015730722160654284638914711338922\
85478056783025179429926993069405062799031150946556364069793380310326718800723\
79731614845474299349237952716785585483402372151443190290909491860718557123654\
827823698444497855556763233727330523208042337634828664048518145720418388`352.\
39677998670885*I, P13 -> 0.00047697773848858007740216993596235845641844856018\
64031726550619637280347734949055764774675091782079696721653251796487551460896\
98500241210514633698735713811040533302806426555973664395913096980256904354605\
03901227117240236369597671112632332109128325930276036143233054770694573653018\
15668468703764267324091077791558160943440556346208733499056723903977139872536\
63898437`352.02051695233587 + 0.001897654676913455381807075238580004633232217\
38017600317434078799646437143308113062649627830186339477226704368290601941691\
09895663907030360950268596122201881341401601742474167291584011927193257615092\
27654179973490820158547770441738693155372169031769046642264728783396414746339\
28614397521319423237502542162606912515862068549943221103023559732642558831918\
6345372234103`352.39677998670885*I, 
  P14 -> -0.00927460802986827307112655588862942363677312136709702486865453438\
58837383357487323403159479252881585675625842886134779985605185554740587243603\
24599161906782289788906497103269715667335919227420997378999669984346766906915\
25201832659894327134336670143578714151336517360728506253770499161279886595437\
981633354561978042108251340058849431330639652070129238256321295168032`349.839\
29631833206 - 6.7827844309325402212875870512807253759576664593044551524029015\
14325610557336048891772546965902296966261655728712723699730444084535948425174\
25433142770339180992066538085019424243851080737551735360030449650904082704918\
29017050232002338778473487132627381368460875555581657870185988017601545357819\
09049793086513506546757519295281475348738574360954944495033030947979261206`35\
2.39677998670885*I, P15 -> 4.433443855219227361903174177666382801562160206907\
22276880598118518984026078301023601923563509120535803262384720207155276898148\
27077150625747505781560447303368402134312501072352684749614406225434507509402\
54986299260149652883165540882558461051228217844867382178596009817443214893517\
86621837740443504552978813499603936427104072130020198674563002905178767616790\
9885228709`352.23356054132535 - 7.8500587833816296181454632525284445508525941\
87176823261185368894601448122819245451560403247571764351783619186011787658326\
54766618759119987726506780004486985621925911721412923699504149821843325366024\
07110918606610856892927636224903795395130573277944495656005916841639737781600\
43538821918301065510604725644548074162469714297381466828363353554206066602852\
408581399016555`352.39677998670885*I, 
  P16 -> 0.030605585253804837889622243572874570817677773052773253869371051840\
65374907080820355062421301526282321161310523481417601008197464555153675868247\
79791260020126753121477545090894959159083406082449535484050147338178716604971\
19004389829911350249850887582871204046403574853775119239474288274330557560553\
764010916274016856140686920360365676125054789375639769712528017299292`351.701\
50328872495 + 0.2818845378086798622558706572315563325811394386442251191983641\
18065798716549275518665736870376291864918779445783446786955016767800673610906\
14825624663347191093346482443335319145998283478818598579816312942053737759454\
75633488432789112127778613057527786459197392920531582737738570902284717292080\
4450312293214955203154936133117469938086145046805436911635273957220335943`352\
.39677998670885*I, P17 -> 2.4222620595381569417850706498115757722926299288389\
61327018547904550910536926759557958197291563483648220330764312471138999718950\
99078390885741675606074591503589134318561657153942924937863009463167378480480\
77959538546077057796305109289919176101308711444250081590255980128055085943984\
50833913315484579366060167427993955466656746633001625702213068094137878490715\
853136188`352.39677998670885 + 1.54458080556551523585068519116698353033375815\
52286465544981571534579504201624289399836463722983986224555582704412292733807\
15260148747521319948350949673767846955143121607395681732723496842439620684555\
10294167429401311247835928919664410920289788168752483033078402345523863257670\
91712726063224972121688009886999711028049793174632241396322708047195768308601\
09296386871778`352.26439226193014*I, 
  P18 -> 12.84917724065706223277131650120296597966771070385139571509106105534\
45976200735970008990323738837806601143970763321412320966209038819545104989511\
03175687203742868710503168287238670571689830811385189500163066687316032880395\
84376248458617269065752110302591177072370260510824181354649713450460819062542\
5813968627338805961431271078402283564845767635922816475587904279029048`352.39\
677998670885 - 4.479172007732660404240941347830930727079540897468109724714062\
51815629724772842247459838959501061076243894440195985293517297153634566067882\
63086321621118991527769417196576086954094014773501287579686055583220203355048\
80006349579730947987884293243776102896339934917399929910121463189518083976935\
175905772335264049224769949843393250414261423612106144740475325587769916194`3\
52.1340686063971*I, P19 -> -0.00380390327767775595141244572895985555074762065\
00810880535499613301115020192642797954876298701016076557613044303740013820215\
64146673067191713685067544447839130693990604151243805100417663945000190545962\
82450631447656006610322212241723029587463416623605214179474060466953415904890\
20134668711774490444683659262504915675693198248410827731586538906302519937704\
70203829523`350.9740327823993 - 0.2010085544173001610657328321448088697678624\
79078625024913432405114702455949023210420283887596174523723124088193835478210\
39883495305824254040982896504603096093254270085816785221338844491068855554354\
58607179520562486569846338710919262980726003526250344223030420881282776853885\
36614035626081773698161195242365412643634321545218587997719492723440119349061\
858434512586285`352.39677998670885*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.2408170325111475214109332592946107019191242936954441236529786932101\
59407208759377940759246494408972013510685685128028589950949620721713211326366\
56531571881831539438959500275380014748889386521094182323181388533095494582718\
74783533679028016707238470103214276300546493604720457328368264967863003233043\
17364157294623470009977919636839813354950651908074496554374208639055`352.3967\
799867088 + 0.161491626346458596765518442979523035530828520698067171294617123\
29912904087346688304085780144687803389107555510973063386986709182223386207036\
57054340152898357386378184086042223784815070425754643338338139512803839588296\
58617940256936916571598935352244794724714953058571245379913279130136461935383\
7062292560073016154533126422472407675634184118994694073302381104311833`352.27\
6725233883*I, P4 -> -4.120179194197679215847000885138854180190801729730993529\
49818701019337016470003706122163487116628368983106320400650731426131638222033\
98253909150172328074107861721679514886157615041036027756337839829037160326600\
01017481577634976500004678070665293794650286634782674353410783170245257121040\
07468487095128812033270867893662251734807644989067237568411959109450341146946\
728`352.26356324271353 + 6.48305810258994665938700827857372984999506132199400\
74490234130079870064732009076971562762609111790902982563983458347234423166930\
57931506342159218867642088814203279335786547980587168144463933678466688459948\
27508595072813814305943626362373197375328008476787817023160918832003783935144\
31672834006533858531264555472787475704996048643446595369469336307798403915836\
75438806`352.39677998670885*I, P5 -> 0.00336515956345377725536154877200029924\
66576830471835454529612726724040190827281611744428351544941773167739356025297\
19591107983340629391241973405966006204994516026297975624106654291807642964222\
05132435377244528087349442074980316554039790084675054996247966459718277128287\
32729595920742023884156743914422429271348864687398475121434015873680062759258\
33112008180934968722`351.540145599232 + 0.04622012136504520854371800532945101\
48053059800080804974737388799203828371793118513633013513858388168463401699416\
99927634745897588414109328980750219298622579764957941617704551935406352388271\
52861927220341801256732680101575898032047417177105991414009047219003087847433\
06786384626689808421328346362636934946576020283789362206405920875931623383544\
19653576047473316235862`352.39677998670885*I, P6 -> 0, 
  P7 -> 8.2334788221649516089284505995511817156581401873707132268055211770286\
67990088112561006401469226730632952478419306269478172510632970503653373608998\
47521569477504588073502708661618482191725887375205397455212570600955304799962\
28615573501809916847632623668392335406457947777533981296475075318067789031458\
60467011690788207494558007231936434547078801207274755265651068882665`351.0565\
509786057 - 12.94658645081055130981314599798044754873301263497583021612674222\
67242419791098432130857691061023139281562174261918591782849231563089564554863\
80239376133644050842470253456736829285714468156020096928354605194955094080304\
75749075033021424125038953926069373857214337842547862800300261414716543630680\
815855576201509614511503152034971245372881371038200439894506800555380228`351.\
1860985182229*I, P8 -> -25.94239748274649180520464508465760507986061783015419\
69854690588215797468014086407922053153520335184803816103898118948919540419674\
84371398230874363364742072844214543040084344087273087432909069349732861927507\
98490234697467302080797131322822644633441822348592196006520189561698595243789\
39533380580997704639318798746498679469799626795554737223014641590468541714886\
30442933`352.39677998670885 + 21.86964591130083660560700177639628906265149471\
91884316302422521408502853257000619631956732946872652114839862497261457107592\
86213525494827605951309622452303736866621508818898235183335188784052409180175\
73401224613320287859289477841246714778149493743591091378270413111204831102719\
61182223873669401407869278093052151983511722117418518839245747302756524766860\
96522009466727`352.39607693554706*I, 
  P9 -> 0.2310459925440376924803525421194189282072887222231948635060206802200\
66037930994619909573895795551568527649043149862705819096298349470037750075021\
10649670341366741228192417366574984611935619637295265358483322853900087129657\
89502497452713694712057229051444842180325465381728740586734895914065271498976\
42482370210607198858891263879051013528304253955099930974132707153761`352.2453\
7648179626 - 0.39078431668422135772492859116116874504325164939840279818057817\
42277008566162724809498314542055413872551730766885440673021523694918249936613\
53473680764076807709444241593845729581420704220113664708305932216177034885540\
54248717427227591465827757893059399621293213446863476241384605244419890992160\
1873773392622909408742929156411830682307601326931199952186689474129694745`352\
.39677998670885*I}, 
 {P0 -> -0.222684198602900297844222152903949775519150716831436311048684258209\
35992847999760536997022543998273114154643167733575850551528910145574380681827\
67539248759931880535629969155891233152107799558655655624497249275914063310869\
83614189083098256956278049541033251505489797122329707454451984384232862471135\
405748765650901144919635162853441810386995072469896456348144660275788`351.924\
0810227562 + 0.11041871207423279755836501804656440837377988141592638623297740\
60874135037886599490412526742438504793835864189195454425112235874312671365685\
81915018546575545315902567746695937588895244682536019497455358955637834694576\
05920160829818876272376594541724014385173028974636011705882607003806539300210\
5855975680219209147877184887730605649289458881344691638167328681499198067`351\
.7369405052771*I, P1 -> -0.00202748259591959494039121089217064447057052645422\
13570556400590602408296413343384428542941948251600357244154125416563332080904\
40178765603470704992590011585260776619757929178601489200921586108515178343428\
61872749762791197698080049223007909726007813741402238717248403596825476243802\
92788182665462737082958014544034115960408827588893845118752895421888211751435\
95796048`353.18324376152344 + 0.352824236621697348296199914327702315896100785\
40030595984581508658756935070777997891085412227807080953470278732169763958821\
70561428455477649949545601923455955627935906904146236313999246474135307826014\
98426264515558639501510291064294533331806437766348124360194877552011451722995\
85383253667297646238712727014325128251399498344727851054142171971720624283959\
8285457185442`355.06105813635435*I, P10 -> 0.03646633018277628608259233911331\
14954430660036453224163887996670635617628475110621928100223903171428692781257\
86414449833117189164072898843629582038547270354202474914739738406167746925950\
21714594181671740498774486317235541226404943172380125747542462758764145136890\
98739195314933642113650801003312905014295049996642470950291016926236130682960\
26037594224641911532930426`354.85032961183595 + 0.073666905292553330765852908\
10748303464965590955870487073778345552462069805364788388735016395718507580376\
25868137675769343708398161250062994206366224106367917731201476355636195760814\
38371511911994047523912745241801979188917993839455958338192835036229831225767\
57534307588891320753801134022003775905846386259308196264314547555297021852649\
5515633965910053866816910535823`355.06105813635435*I, 
  P11 -> -0.98848042247031329465323929170551339016593855938436530758334963992\
11535542408828976355837466688587091686019691880375063397057524059409882840416\
92940005961226966706503835043350496210268823708525580604702972473841403763738\
19522410147617303916364777877353096759708696578811385684305299096291697678306\
4880405865991313791555318292383364787694635902618375541199460835338242`355.06\
105813635435 - 0.468216725669194093368949188494784563116516373069224492465805\
86656989002932218411514632522589309981307832712676703004036752657733040752563\
89999419528488642916493579313884713884873253487894636060395925560083340265675\
22046378717436037379123577167214739739155103034390602212921073573337321164198\
481353913030146620790781296054411733595438858856376855234745254207090771156`3\
54.9960756743549*I, P12 -> -2.62676862206890044234940436154549876910245516281\
59332081725007120705947720013965115734513711294686867983163396040414237786144\
04737677253340890315960633309616664040230711900768531851455241303158024981110\
88258967576928150014115408069043848222770548266363328622169823338990119465509\
05209864118491397463607525135252342407301011944977642768923952379644233077836\
72588766707`355.06105813635435 + 0.333440895424829323664938804011355837702315\
58711498873977290346265308503374060222000287123268665866115479397305770858717\
59944585679026460265117286577247614553905682768191305592543584053175666051992\
40477449343141149727221886592365174005854452519241740999558681756385861444839\
15191205596344115406747843029185652463657576495373385294341500906957041555658\
8257903006325792`354.44230404724044*I, 
  P13 -> -9.66994595340865346829087095247928246899143132496510675371156482786\
25855545472013138739333593299299406475479650855888775178892814866047151061918\
93826851389248675144195329843350364815698460982592972406426192236011820468625\
36849041544489145075156347248446267960396807386197107934259630022616637693507\
5316707998726331918143468357075449326080853846546524594426006966097096`355.06\
105813635435 + 11.58177179225718841846273133870534418665054819872334575802344\
34966881075526352462612167588337450278886645471261433493746450259744386953461\
21699349814392682562072931701404495369269594509421954781399565679527708938280\
30644563245051308143838140525153399669971720678868438895539146624406543208431\
1980264711723471348230680687466515086441795455671029848888477689264359852711`\
355.01488502698265*I, P14 -> -10.99806653135633375439141875100048312422707553\
05114246842762861883625307966876852054849174113990590661392759655490481827238\
41981284315384125481215254619055378701606874958537717090240298152891372283589\
73415146788593399898712306013389867349469101752389904211382780495631343582698\
58886471988738404586441065405943328083749201084849576141854561952875012418397\
78546670737573`355.06105813635435 + 13.45321621660804890640624216155047017861\
23872512651736944245570416239488575921157913137417746200100273927095593828984\
72141225675563976767193025622536293976265332982895018511573552165508027433393\
52993678655049682178940414448991762502716274797540583001832566848122164955729\
55208341916324016161653058863552769644662945438202175214720860800346502532690\
62814510316404647611`355.0178362251477*I, 
  P15 -> 1.401719648373013699726841026267393120689174423462106861723355611489\
89533212765704575117590025382059769029999145852855107888649983092915521061479\
15003647010687861697159211977746989099061276278986169765365721843507153899280\
53793498921770619381012604885639596919698901757950183884459330720194725842438\
647029767618155494656973482148306051063094542583314396683507279131261`354.880\
60957596934 - 4.1062080645195705770270706846015340048848907501438204702935950\
13591949717408522451109690550313535776042502763708057382450768788993864891345\
57507065897678661362001644213080901594769141715801874947776867560507074978336\
74528874522020442794587712420329899609546889195597105824159815133687320974732\
64750587125229272703127463125066314579770917758304831715823321862729091165`35\
5.06105813635435*I, P16 -> 0.809867534042684236310228577595535776573880677886\
88731655613193727862983188164108131380588371494792455945448456593285564637469\
80072062482390358122615871763335454886626655595175598991340217935740980378167\
48387282177307102365818754840572797916273962032894156394694940380657580439147\
20016441185639863680709305639857225624476068762390974705834815810509901266834\
9332100394`355.0085175058778 + 0.70695493154466628443124104523286078899883506\
82963469405767598688895308061204790218332577437529131630179162638916429661153\
16663037191855615879694809945187206823524722302653570879078648310852803442786\
94379129365374449371657016358240975931987226730602263900370990497777496764286\
52692159888418608068650462871812425160455531424880969766573889286156846019730\
47387934635877`355.06105813635435*I, 
  P17 -> -25.6726783508561054095961222054449814541017636035816295632424715205\
88333487695946736678813531724184831374740787667913334067829373486113626342372\
77424213500092076012924825267358936333335341125113265349056204070505768044164\
78274074156794713496306845259741178694820099891359120594795057293473514573610\
63607424012748683123391993348508941575588215592603587521778670243810843`355.0\
6105813635435 + 4.22628400587191787754859568095856808978167282351720582162315\
04945885997391837522140203975307932267815784217739891191481010307705582273023\
30641486678527277996602298058021291097634117883430230468852728007028688880752\
30529055970929816939282083714905151231053157888624415227502292969558738053923\
7398649380302359467568267243315361727755983995990509330779482959323822428784`\
354.5324983705344*I, P18 -> -7.4958989185860884078130625309693622776054729009\
42228989711240302024133352295734625491435559822930448067221566868802189893064\
61659514754850533522094815306513859915032787821387599687510073449606041384170\
80135183762109827999446407602092824338858538984672774097851726396426269959895\
74288399232060432174944000555889751659087910538607252374965048451900676826758\
395514477574`355.06105813635435 + 4.29205004270224766759001107174000350936729\
08070185088578273444289067608145643742618624688212864119747321704700834680131\
63005684865240191990195841658833491186532559274773012738425511759673245393479\
90392226824111293524701950310952773993460452303610433391238162022205243655227\
25483583984848269909097890302649477363233889499938156181279253477510257558642\
80735298406924192`354.88316816253905*I, 
  P19 -> -1.33024793433798157749429807600525689700885580779510317454862596824\
68236211682608537849477674477146141645034990624781006584735424647432546217572\
05096142447531043320472788985511423477849632876207366075620258364181100107348\
37631166815904706744639310185250394582126361465494210627472449090978000662699\
7977784731128121986075562971303322770840980822208993864575156202284472`355.06\
105813635435 - 0.568345166371209650487737427557875217111986874562396772821995\
75276772033537831265378385545833555788800583538095336730568605780921420079250\
85916589735040434813180916002300258536561627895458196013547445094699074650691\
28282978399886098960626182248582446591567689111460048220517518993283815394789\
790895359192195327044492032382273864204414942518400567995184235345781787109`3\
54.9604906546297*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.5627841778542114655479378570372718119629933064135834050572932383803\
18658106479573520494044850155573524481522430500291898505779068877143712645473\
67189533805069910272532658994225686581272363823260938983968942995550906804418\
63007610137234144799713321782889965521799013060349172270399880927386122680449\
68776584935649112817121415374471150225450904975685940001801420622984`354.3973\
934203501 - 5.677200885976561524192628908436245796284787648057100079835712299\
69228313735902423875125377273506949373986789770580335160093898386675800969797\
21595633470961610063381196590112812629475972647178327698215139868293244396171\
55154246835224515783172606031714167969362537873457373871577455508124775480994\
017769609318806679145711640591666950401275011747826728868111795955458633`355.\
06105813635435*I, P4 -> 0.046191410016417011599300006602014043202342176320085\
38284837808743245822203507841616658248183852736573094525461331119689297864369\
18719297458500395014996200435404615651866922483456794020737539814827564601767\
23378275990918419574259260284178020178270992531989748813606784320231339727375\
06521790342714640992092405994317363770519641888247897835321831935325017778939\
64860674050511054912956048`355.06105813635435 - 0.004335953692933556310181890\
84280394637929892644886851551604832923896572062773896759941403926463181461490\
49450769928505699464535358974517372878295034544004655035582878099245199548277\
01921887098178311425092673822131293404309362674494919573952216507523315073778\
14180462821995633763051686856454748865263264414776990034338321984463649256951\
75412600635052794118574255703553041957931841048035`354.33217544238977*I, 
  P5 -> -10.56233299985255359209470708624777495081742675470145179231330119676\
69948116647296269336659886972551329567822374853600639634611358354063166174507\
09726389121409783475836908086953594260447688853632515156124953076018844757145\
06553759485893316523864848873051213978657994010857412464673052419689555475881\
1549683636661574594362808220164662357087012612342991222424765752330881`355.06\
105813635435 + 4.391452389858200870668587184137710589751193861239737711909053\
74484628237553965636455833935284620371464327484794237674588865176005503400424\
12149612682999596359575844450426813515529099436308789613308041663727535168526\
69794000913794817044765242873583019872289761479304341218546267677061803278216\
127589789736982455103719969044937243547153905056820878522401599812517632753`3\
54.80796363921945*I, P6 -> 0, 
  P7 -> -56.28354806900759938353721173070246835251298222667080563147688512816\
95053995518972169854054578906345645914628905651056859010765703028714648599258\
41062936305275816805731510449211093906556415865603877644796311128691611817808\
47322922300754954613122139779306423680377613358007788324029189858322741917964\
7169926780236099992106511196644976953144715544098818973481327334333551`354.06\
694738598924 + 32.56741256616297107949987882239861974200581705626773299184741\
84918503735642407864577622674579140726005409790196489505649296315595022458942\
88764489870188456761659661995883870367829635397864086880327797238929969036960\
66165669196099765606835424893270847080806826531739568271106361740938361062979\
8865214447832264687976797479220295709242811421119549932018682297243367048978`\
353.93317719348175*I, P8 -> -0.0253263972664292109269445778548745347285751964\
57804923247039242146591346766852835297830372570426318681565236367197953561918\
60791899692265823359372365224951883042684093632359619607409425755053008513559\
65238302888751172128674136737050096562062877176632772876736353985571514949071\
93996472792715216645762093199695150300834548358682675565220845744200004332019\
3847547529679693762936044771084`355.06105813635435 + 
    0.02068708630735328985233724846372238582806306475827312292639657971043964\
04288263461022151732518038695741127724913125484756628571214389422924518494784\
28466581697711113347895633618702119695018660142675581889548283693503241956639\
71208081617677086874762217907408279208203630523188895087706065696938637948582\
30750334531132516587183962700734038856854628955888341387214162073723810698554\
103584`354.9536848587247*I, P9 -> 0.45762567188175925414210179960074684247271\
88656611126317815386218235496353473309434529943382929249312321532949342111489\
03211180753108965113032616117191811049827203415564964308487581345648166342671\
66324241744411577175035848286414701185734771923587198075581517804968943403617\
53004849229157844037349690304050318639012176348183515460789598024124601852619\
47201080720367354`354.74001366212343 - 1.953713626978256899076777845481345624\
08805855100171898855919790210747379844594020660595249114966303721839650986420\
68120229124515485316540478993022434693617906004650211185081419574478042200941\
28720802063504556655546513941985755205864828074169095785764388586354900129070\
02135627123437579255026337612865175908334457434575151401004670975718718109334\
198990890975557897183`355.06105813635435*I}, 
 {P0 -> -12.56879032184803314151031952741254783598068755324688641498623189342\
41665022377514553225859824675141104941501996916291453968726338059412931105045\
93203469594657061836415849813813817709580037900745945836907446713387555741972\
68444284026711996267551917670728255897437576596639254354443596729586224808449\
0310169173994533700515450601778583123355774485889962200927076000730079`355.29\
52669568055 - 20.524230834311777168209349951559270349888406963114325992011004\
60717644424350467909039580465836390096975829894144375170456338168857800930520\
12907048130469416910285713721722286719289024640187341680189910156770634413484\
88797377763298502484560556328225961037510059749058072882585520025371647573091\
551493331480392075787283678694371001449374816535789714672815124242439831461`3\
55.42672875658263*I, P1 -> -1.54098110016233156111819030318411932943016063849\
50565847200481853369640524349676454530428006447756848963352930145508160848217\
26124419024193436406290284411182373596133711939738744552908867543798850987888\
08370889886725946179322428000387881537343896568902726807659917750325729123600\
11930517248282264098114707182108856817201863600671313674373214264880456451406\
400135347436552090027284003943`358.0176159771527 + 
    5.62711125187388614003648715347613671559016158852707061408397532432120019\
00186611511755548848120307793849360486996964768603614055104327379144723672570\
34027147032707973420079982259510629598265794879576307241146661628708969527632\
68619965463236287467013383349402559710282985517191577048020288592736945226586\
79890426566376101065566649549116300420189346097736894997937365855817090467399\
429597`358.38958927362035*I, 
  P10 -> -22.4697807142588649268753724394666287043971200112006564443357786461\
42018687078087151483861262971583217634516853375655950040815184577325615364712\
54345789999039807014687161030977748791849972224019388193950702422086767740048\
43973868602285311110580340483114743481154998488527878749277976976954421975450\
62772475786100760841974755794038636168059613103324537275395285876891091574815\
1824625919826`358.38958927362035 + 1.4123206839328278238859523777246249593175\
28830018375554757850178763505766469760983644017115950802923505891780818717041\
37435822469899408675807644316536016472335941637244607411689028807969403800687\
69697396824680419999228698575534280751566642091536072586135881882462734937943\
56139791983290570595626703805630730798207710933499758980032117521046871545321\
1387937883296485815642495090212114943`357.46508280890447*I, 
  P11 -> 1.092527557814330653735113527298179934959557911328619481838211745474\
18579854466195419622827978838236593483240311065451111666801990137216369856658\
36137981355726403136245759537791192928806256695801311682844185130394369094397\
24682662942759936984860899254267025235032767961132684445768894970066296058258\
89725252161537379744985742764633798052905273065440211012932080985637754765660\
37897214676`357.78514942028056 - 7.640171207969430706464469096382144267822523\
41939449350442019317982185800271174953819281116751828516638200594582485560516\
66405158335149943195059106676971801775095325768935825187418469721916322535289\
13032497492424879867944000823489639969235115123008071870975177307830704937899\
91266984105491811902619366892151144285573730811682066417346173301191155680206\
71258940668827708091280030034249604`358.38958927362035*I, 
  P12 -> -0.43738792126602750251634939194426537507333945552509314913480227266\
72720146912413504977371316651168800222975360273141517655618202882546505743183\
25837890987426018130466821219308647937214164943753543163757568690830045500018\
30737985777916311584934718809543739718655739657039871075944366398514809466704\
95497105164915116521333699733370872393213770746765483145796289357208363474432\
634888069812`357.9732915815117 + 1.819020138319864313974209924558405301362867\
27859048423574212770537833020447158556473803069574611933549332661355193360641\
35207439535137280161402936946595689354729164916703958513451211916113393361391\
09783802960103205126048354703918951689016682647123357703038307889202849969461\
54886209628996322005719748672863886270731089900875048109879154728646024341745\
82712973612946760887656710437152753`358.38958927362035*I, 
  P13 -> -1.66055217193076676212301268261876824699937066642559288855203671125\
27259430796480077948846745987334259650289502522470775917329528284990618505323\
31277789024522150497961940219527678027403665489413803887974807933539005525110\
31379628662778245774461577860173941151011709341595911269404217098853954640760\
18945742398024205003872646708396355882128377976960698620912921632316460502260\
988426`357.97076168141217*^-6 + 6.9566599015533291396568810497503445069025436\
27455325612798063888776418984927580534442017941382845804536370945970884238323\
03104039071175270018996277789977141566669536137262697511397708174124880010261\
99918558129592466207163357785631947841158929739589632149510794902719809718733\
02652269369972277349155321613891446217608289889951630725153442351988362822721\
7344820592980077385692665399`358.38958927362035*^-6*I, 
  P14 -> 41.10274500149377724767544149201232228421190757150217934997858531252\
39847121632613388668047231489374847546748084680354190732623114628690320197393\
52141548175662759955978470562686804876350462652985933438978297637568962741232\
32730803553519216204464391296853521127161963400277035760056766300743250078631\
46222574993294854575841533735611725661561016369547080616896515637373350228360\
868263633522`358.38958927362035 + 15.7124840551448212170941883093519835608671\
97274750870692052531096574264449368801280519148285356439963693511827400064667\
84564439582768808561136106376653799522757300423101183591623946997495516020209\
63634728911556203835975551406439547825017960864015723070114205149094232511490\
57629993056130464423778790149351972204472839509939806327502243563716876898867\
2093934529402025493645023963863260844`358.1252005212066*I, 
  P15 -> -97.4977658092899201045995757557168090822869005628231954669439343066\
60107063531780403422959452690111993946955228837707201274951496877089861597946\
03632101580003037288714013650807730816427695117667680254652100066504623789508\
19591622787579954389800593567067967150890256201529842722431785979920928640390\
01861126790836518506972169621667026854988024501498414329988740721690942290257\
2575522843113`358.38958927362035 - 49.766197992166020029239017561684252792075\
18865205543850935936423249224501882620580774931939707720066806155233445529713\
71020977506246016637107102764291835471870465120230419223353271077005041878534\
04195234401489605433535565161356760829974869447552499024044822060828554019856\
05122145414538671419230504159176954630813080084237989631329084200254423099318\
10382847023129872376000233770517657151`358.2104696027831*I, 
  P16 -> 0.044145816463888616507661204763303720330469309651373722533255822756\
59308986168859044924599784074027014438959279898135976062438777870641870115381\
65711824162885726204818567614854911939536517932528052756706781002871062866766\
27665794043186167986449494383281859579156194130810160620650310966966780327918\
04517901661203278838288791657092930311109475729351397844919954233320468500313\
5124188762`358.0519146461067 - 0.14538122919679684954040240059858424421726831\
05618449565296870859654115697748724156948585416794831719975108127107966477072\
48536634768893634395863740874782517446478425894554626646426083581731420276004\
71284388073851568900656630135831929497557363349923092325682463820964442204793\
39707609826661980556055840982362091436674460650143510754222313645370117638448\
836323301381488345765003454100251`358.38958927362035*I, 
  P17 -> -15.0107940714287973247831474575398334159548398057141546904781580758\
00098207448639069047529166152287381082973917934581984430248788616618730236963\
68188886768380770587274076323609631480502060257359594792891893546368495108813\
51441686272655764489811600587609042004511210518813424036696556995669390457315\
24629155535806192232085030634097898541317909555826997701414770951656193847583\
463499942975`358.38958927362035 + 11.2559644370953952843101557909498499964913\
79959676556457092756528408521144917351414436777846086699934317487337262993082\
42479168848783551312944850027848393771399517761609325591242477723677655188319\
13818060777091876134539319839026109223196853980959721015210861333944501736271\
33930751284516873781829330857829846426037746463227516591710289594474041301887\
1103332243769592810602293210027826294`358.33564829859404*I, 
  P18 -> -60.3197773688707075874416980718540037408852923316894251142164742812\
84635956104044381827806045087916979973965830015866613952060943554287535062160\
25741040560709433561201086192561654621554940176777595485439073180748884907470\
80851495676164841033946582155410229252693657325926118322852913239758440865332\
67871535702142858276711733986963909632493049082155809371507616255058318424593\
1524231830489`358.1515113567426 - 152.728032059735813027536391361475082545509\
27833925927377948663509611670501368640758041131151701468421122973293826871402\
04350655667929148458442324457680656292487444760291335986998029900975802962558\
51312509248361660872503169399572721978731762245090487164485693368506437933620\
60466022042995642206021537413354315057126009933532042842365357753123433462439\
3456037921769446885`358.38958927362035*I, 
  P19 -> -0.03985040452586008781598792567344547471234733731737320230998156920\
97933427668645301190228881836184180302434167294782981599788034000787280448895\
52767174428305678220684069633984601784992978056594312382734706753223589643136\
68955130379827501727634389839136481097772146340125294461556963218066920131987\
97288772004055236388483117558400508847236150541807263548329254734961488624197\
719945805634`358.13862539640394 + 0.09977657959403129739039296619698853306941\
44517197766976224743276658782161670479186103459585730661159530173280858858926\
52630640573937786852676047110448024308719957825767535529228004238108791960772\
88473856885775666363115913308746132080510526454434522733517793657765839294267\
79714928451669970232760224331355426399451054282388228768787385631209272576326\
407930238612244052136697371071366663`358.38958927362035*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.01433162118626458957145695428352498564\
53885143937295710726824352032945169959325276353833284501277307823781799880853\
20282799816294534025244397532106345061716191392440436597083224515550495545655\
95935183388646709391744031933866757504977866943687050387375716847114948940145\
21928127846572707995082196903298549782891251724005792380823311073825865677951\
143466971312723873298214111172901971711`357.8689144477321 + 
    0.08185661440164052189107444529185457265812181249189399431288741314204062\
61479253534842701561574291748111582363172405162201157217527293534323744087623\
59909210495601521634785164168178489015498534402074990792722487862453781422368\
52041085991877054904142777364733721759401962014812635964808964497437925555801\
68044930620796637580122291566252730752383728994070522651316221637154827927638\
444793`358.38958927362035*I, 
  P4 -> -29.78649525960831964768542455418226624257695827634689018638239627611\
92916812442741773155388544313225259480676132843184512647686391991582276852534\
99406462769883796622785372430412666390886961138449671743296639136469723000833\
27194866920553513774256436256400746328314555892430050979527202375941502222751\
08650641946660239894357879665292215716169918857662613879049360381205789019187\
226621691854`358.3356806126657 - 39.71781679124514831030901072380238939206726\
84245374751950966358728447166386435053630962306466708029126023761897769064237\
87207573876170923722644064594834465139238103256600158335511578928266992267316\
97733611564021240396265695376446777969367674424971554353570996592124330366722\
11895701706772099904241592225279033126814175312294645363531739258944568549098\
896545789351350587896970632381513787`358.38958927362035*I, 
  P5 -> 0.0064421163076596486376392221684774574208884057114523129159432998595\
15110616813726813012851580212174395825720205570432320959031140026817236389026\
80308874728144961833158865242974775381547971826849859037006085412614937986222\
35356266585780612477115723284642105742835073132775756136545946306576018495018\
34266961149232106544819555284175328585302390253452806138954477529046772870136\
4918726138`358.38958927362035 - 0.0030373597455407681545561165558657594914527\
39291736541965105127191705344567652601946657908599283360470661356412912202766\
35157177626442623439874818793915313276330054571853871623007393739375180371249\
63530113026599502077397937708673836232706428163415619907613767594829017955503\
84090030720254874584917731827530489209034202388551243687495015635968454345406\
7756474781375205121818246421254904`358.20629938300124*I, P6 -> 0, 
  P7 -> 59.571385040205197697290257293229257062284164611174444217460434314305\
39261640780835832040919332802222276097934251696224799337423147730131710038763\
37407236876488374630249021874176093263883431738109637121771184143617726399555\
01296869854451845010577267142640668898753196090128287655182161594349794564132\
601856667386221993859936584326564379769382286391818998052287534376924`357.089\
2519026394 + 79.4349993821616444791193883553389979208575471703503736024284410\
90677971253536954451877754160904730305269161818893207402361313212673688185482\
00377046882595557401682675940831302543054277957504838611219734840652285049902\
89997950169621120386431660593536585072212630974646068278458054959756739352988\
50261645558614569343818410050271571044162568848277555531019311062541120303`35\
7.1628899897619*I, P8 -> 275.447136834015199939000774677327219777704525372048\
75061130514984066917458572306476129563572503398435805058848271910312884652379\
22639455284179803023752472991183510951265385053245810521212237504741212005057\
01523355386857580564235368316423433462872208122818060109060327086646546833343\
32517937685782082011339173437088484432933274520152973973860715247320121693035\
7300684927`358.38269655895783 + 303.15092669206306644183496964395554367472823\
12865534462549694499098606524168165041835763440842800616333071218628711038074\
21458508145940216087596390877340943525695665464282635192951683550759283733152\
01887125991719202903414710104149328838638517442287251452558155653166017766318\
70290744816740893683800364288586105615062435231080740062952125189282415874318\
25059801551366802`358.38958927362035*I, 
  P9 -> -0.196048830098731613337837365389878968495195239537020265004050789611\
15232142329455700959319516527088813546370921714296316407983686708576387705348\
06823547108638623842836889438595075698857027590833446827656746687677193940784\
46572554077712419539347320611458847412762440513640133816821345281208577314504\
31818642760180617271845963541038386453488887790110864558421531711724374096704\
43455641689`358.38958927362035 + 0.142576475829929954040339093671553841734425\
55906530293982393024700050063427670077697506801927382205936397619508316759153\
19891661267748421390600201571282110948296153310426180829499061375656286626719\
79240566640207263063923958305321247648451891705329035903549319600173301772166\
31778638530275229263872573602064045766122352542018537675898173355843738354222\
37106405708100149902484220794041144`358.32778640563924*I}, 
 {P0 -> -3.395173223609103714844566431550533649703503813912483654411413880104\
38039433830686353937257422741673557055805234221067341147047788099808056461202\
75956061034783195358822786577646619251513792475606127743525334908124448073743\
16585345958998072910052249417669393866907195566517985110755887393139749756355\
863749803212758555405372856594784296668372106671494604891989541481978`354.598\
60244093437 - 0.9154438147702357042711005778356941803081928073661021550661596\
43097937611451790633231138022910686902717734009265855272872134094519673163511\
87973625625777170273200617552606890349417880266113853378589582916183847473426\
67037000144639331406177570078163959747754134040029615216482581728226375487886\
9906295461109100809129045860641785150305785686286558643800647407511942895`354\
.2007594554361*I, P1 -> -0.32013340523475395581307348815790759618134761529715\
10347794365371306913655322053201203918926600087914514183547847030467676530761\
64378487177292717304629871206005271622674435640132169076711111093592607243542\
08440994915932589315906312360930488686455250921028021354809387921098649961723\
35394370707921051821420495645900177527354863582834391008898481290434323873426\
823429598400425211839763828`355.9459483448584 - 2.264053032355892011022695925\
27300966878685871632088768209853839454123809240880449340522428904528102197894\
82610940494855242169857399034216556723600121715094551462910997136593433350241\
35712153831913750641331157168756006501683768037618500672610229876102476743867\
29181420345509363133030441543003323089305127590342829324551455460583789249967\
7454093374969335550796850670325`356.19037239134826*I, 
  P10 -> -2.30794204525346507082055698697994819212766670599854968341650740995\
71215740453640474147632852610094932513323013430344503238420008088378251580972\
47530168411169519302664950850965488176233743229075710677343462607142848924864\
14873646803984783703426277058222629465935618812865580796145053128870965264867\
4417811280434686914286792465094287058644225560081718185362268413375863`356.19\
037239134826 + 2.575535136312907432502226380135739469577980238166373528876497\
01101892291650225147871508991043472772336835326863861158325774019748902616180\
26732519248924442731226097047844622242361607773106372063457513320739589350152\
37736316589013752366215131442042839346117215160211231129828238217007381363155\
220029918975760037095787397838982488929923178831594034471673668781326269168`3\
56.15481065363736*I, P11 -> 0.65269096676057523652904987205319696922445279858\
54650951784290045847765513125367570165581427712012077610253231095458193506336\
27357214582262765315676078643803628726288794628730686224470769356334941605671\
15216839233614921453433638055729522415155856599294622186144009737434347309119\
24989689965566512007621942813661535006435709769540926935638600005500456441065\
091512656`356.01840019595045 + 2.99362481171075956208464333469266506635200495\
64938237961856443318314438950924683689299943011990744302069244954010494947381\
64285098327883513915404797712254257301383134645400502929237317700939698374605\
70990442899218876076281805676791623406432954749116863056973812879184012250803\
22598246261768259098808373670734951133361787731530482266100500651558787513857\
4313410910315`356.1903723913482*I, 
  P12 -> -0.33642430239384827923885091767381103071238633137012414113647180351\
63813726906122445653024083729494872773761412750923531243171421543148098137701\
72528735390643923472142539508051527900676478565114325614621909759368657682704\
58113409739566468310611654679076353504378748479127897782234039540074421695617\
16755555883759772568173892553817031998193276267202490967090685697346363751357\
509225757551`356.19037239134826 + 1.81697366733606613600643234884718173826118\
62278865565373955280509107413370840581871149407358133214507454917610538203377\
01439683224968575567994608201328807334639820779897143376897438306578051516238\
14146613806667981210959320848840338207942345577335977323929191555681604001841\
38232979635019302598339258978652010960560220244949749144960247446145337987548\
2281199270059678`356.18683675366293*I, 
  P13 -> -0.01522139878349209472107255020577682295099818577996248496839750817\
46792319098957439350734695062346308726056301243456989864626203694783753003805\
54830448375578935232651561752417246313796710576111754385546678524243306026107\
02872063216067527530219371367586863559785596957642287317231798934118981378061\
27166663055063196487548509381381586800774884668270205585700718464771710716666\
772469637026`356.19037239134826 + 0.03276616489862867203110239190896182422449\
12580987209613309416336314927731651243679383384196503920046426753565005422122\
81501956530066163553186931397592584553545830580615864352712998267618262685073\
70243413419831574662848839572361712006731482654241081515419036472084191022658\
68305388500565221025117375191531526030385215278322719011728317836384300598681\
619393660321550706566412046509412663`356.17396791157364*I, 
  P14 -> -1.79899285916448064775666951323388743459116888074348238055617793404\
68632379806136371523917767970996357218335070420562748164926657012890113013374\
20543550777250683050453346397062589488555559988159070565004941400689924471995\
63789696516023586716049890115061843902753856081410303714929972325054119364693\
873639410213968990281527837785178079701018536641377055096103562051057`356.190\
37239134826 + 1.7564149189673630500817900133330699430205656266854683169115785\
52772232715240781086934225109869000425458083041144750437238413892102152983954\
42247480789813170638322841168641256068012505795769240049558243645332066178510\
27630888266075132423579834862748519352880582096897308563975346975066482705751\
83297331497785681529876308041579163974414823423052366127269300521828241241`35\
6.14928137677197*I, P15 -> -1.40079674150033580929381844336701916831831523829\
30327171430674216817467118046733699152395601999550010499225575422116852798709\
33188319626359482849694811657410074408682515937651527637593853007883309859311\
45702198324310406329044496385026309270315251403213541391290767302184327198132\
02607208027581388384328941102476463569814340756784578320122113512319900702666\
68254964244`356.1903723913483 + 2.0673097074540878698675222241008740049791905\
54173463706130121512432325309688549817693902182492130475646436439449926093667\
00147780960991482633466295408337155619178026578908821454645402263277711254769\
47444441464457696143110671154447991537258795390660558300585497762197065970196\
01826493691118086204811133326942806727985156252093069814023202457988616706100\
269043616840698`356.16440484733045*I, 
  P16 -> -0.23992854831213288308068777642210166016375274742559397117208353079\
69165617070593867181476145436367205317697459978283793036015498859786678319926\
07060317789092833421305962786830437958414533006299478027025152750503380854114\
33759075692938147533407046972892370700833970723024475162940850380921462064722\
47241692597159408629551319963778043642606081813261830546378019786126888487310\
657268022085`356.19037239134826 + 0.30919762246078793134044008311475741969914\
05789856729865336654528893367474070567748680460994989925912349384542674519285\
14941006258803047389688571726784948579949614029744195889806190844548079601677\
54575931489894377935151196685308355732437174540896609636477668993507325853669\
75570906027469412976191974200973668413639229712341337590431030125288302239192\
722497965724611866202499828967511133`356.16005906240326*I, 
  P17 -> -0.12492929155718394489094194952671040118461380839273874210325480239\
79847131001138863899674948941673841309750551191614452175074482039669745325525\
25192708133942432834822255661553839175616240977576991707928986580844898058072\
50638102857194765372365893066851837220474843973442689647021486121934661531674\
27343391902169188256916287940670074726927578960572467691422000279253271481161\
624565995114`355.90620667625694 - 1.07718801723526218247132329795859614598868\
33214926290128660639393994973029860276402435248202401444813449127865468549181\
12891369596412055295401197329518726647196882160280172306637142508488730001803\
26647588850223344599032352718377895298220924539651029353253760858980823078762\
68042061032049895053391551082018501080148083819008213156267169381382230327629\
07126857271364759`356.1903723913483*I, 
  P18 -> -3.66195126588419621770256779166438889527152422901888214950616106974\
88828421253456221062680304331165447038571147521114729867705633933841443885557\
46445032250648912871845953460367626068248018434473318629114715175222620852245\
76959835203208643373821461857431399699475448958099342971280552360547867521879\
3038253699542932092796050767000185107307947627273678589513605275517899`356.19\
037239134826 + 1.158707429470119670550051847559108451377751671259126318464635\
86330461317945706301911904438430800765505336249403879923054989003201700205068\
20544698397396926610273767482901995587716737685042244515317555451483023021479\
80183027581591110121641506636020408034499590807289061544170802886096932153169\
797129575914399071801405216702492076281653956820077424465792537371350103689`3\
56.0661745716432*I, P19 -> 0.197540075847241920350628226720621866430962109693\
24208348513679179266625736213453718484670268764170171262818442355118049232866\
60304186494450057761578343194819724474037284310200361596304397555332727013695\
33912859516288798452386220280305024784624882661553424895965149378377816691363\
61981365222414742545989046044549539388283988177248645818867631459597885727416\
36489662751126395098162432101`356.1903723913483 - 0.2122353018891769444483644\
01909203454056955168407570746313253748571096227426527640558855174905176391728\
40386760499354869965174519850622950189282495206248165225992678742645627395424\
77166420666974093308312423978741876028310335760532891228264878983444898636333\
43693736787224971255280549007837802060974115142914816406646990115451209663191\
747581587245867657301971244923483100497414978633303`356.15330819462037*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.284042464532223080658224952906000321110358909776250047479325513760\
96591234839741822141135309426574803197965309218758570768880693359573849117443\
72251839426835462963970374101034614765887705295953753175388822863414828483906\
31211409690983854766754132419215623009655581980965675303462327600006328621369\
78046474357544470791195206631999210066195798769664335826918365712033471468421\
2364331307`356.19037239134826 + 0.4762468516871885076722446544775752285501235\
46631352504550580060845618413898508256047711049903592555660985327521051137751\
66821860148087725660133404153055718483060764064225207215711577717328341854561\
26010336900340934506864572856247412676661904309240696256016984673900103899582\
01253695486293018891911624081319618876831858115350027381009473671634683703809\
9956187890635745965348041216998777`356.1680237784268*I, 
  P4 -> 2.9598109369620005502242406217691130441992415560378699007718940233218\
87643069931652851190168108548418456993895102374274857785489679763459159068114\
02041283885560371823079148030349611269221824869744335579343345952088225550934\
79033402724543226348275839850852547341839678088145741266832926913557980896366\
44510711690290142812657217433187380644237742311183089661699206775017`356.1903\
7239134826 - 0.61878707345081114079623474577945862949347116596949776273078277\
47092379785385736344274934295053640238603087522826809152295922332365260577522\
25775948241215193482775518202936517514880754989041364239923651838751390391998\
01940236727017588967755408545270033000296972321520089725650345751025276125014\
6557209558414424655270506682435372844040648089160445091768947167493771577`356\
.0122064509693*I, P5 -> -0.09929474442851771904807617211851602357496850719207\
35698836247189401174844854790160871593234273163970023256290700838817370230934\
62832929890445131411430996888534186741823560457221584446742508634103653269149\
94672095073771336109604656356380188319991746090748051387981710041968270224932\
15552377430861032367148083192755044470915203731199650728893852553215119583264\
271838418266049193443518896`356.1583676275231 - 0.080878370670010261501038679\
10595941364123495135986097420617858586511006144339797672898559996796987838733\
70910504984646299746379026074384117152417764269915138875884686149579454497474\
91138900682568934265688551714163095310841449147509308490600934173671477481777\
01103767753330625524083748409232092338177215357687142484697687656060771706377\
17705470243214943978811318545647768993461440267326`356.19037239134826*I, 
  P6 -> 0, P7 -> -5.892930980280949899955256623516692352711524216933256592425\
35582413195155469618449937618498530114223828700596158145477483271017071350997\
23773271103411632946498901938107555992115037255228557440052432762715431165191\
09411708076932714489081751256469438905364815783101784287994933560997597546014\
40301379468946155836618890623016023553386806456744398041771908505342783601707\
1`355.089777331983 + 1.169669021625093832735817222506293832966978944828796985\
85461207550993355268780088014241899671949411545902494319439537830409158509410\
31475479883829339515218351322110721559019848088735495265550712302015625180246\
33736685121692886161065024469427274611905809465567177326476230747813802512132\
02882667612047811695932520256848920833983765087948853986255450608333184851599\
9132`354.6088677650318*I, P8 -> 7.1874074238000564992426231585572377098651951\
97422875239480641723127696068508475762730923448106140987267128902895131779262\
33673736996212258031413647330317324383480102395063438244799688387259037515405\
82009024597034162974580476267496682557382122326894967444066700684452498594882\
51870087543075315411187295508329889029093087909387989268014851710263362844868\
805187913301708`356.1903723913483 - 5.907626038871126929925074477584583310909\
18752582963437751833100468680922761995999737546450568556433491604627715263986\
36758940709263844391631616108437846103303962852113234949250433035439914966935\
53758264212671081693246718127444659000833044646917651780874743025708535728883\
45394771999740539952898146442898345757920470074594519909472023236497954375760\
2361442791399918149`356.14110961718444*I, 
  P9 -> 0.5832576122706530806147727076455931477861961952635223277276998804188\
73531228941729931051262024893762205497245017021654207446861558232578557537538\
76643091990573847509653481341959488148399591944893150314208477076395691666057\
18223001824659858511285978862435637578620319289037459799996386573085917465078\
24919258121959873640563791676243254955195599058859055569239771846878523519486\
1681268784`356.19037239134826 - 0.1956104409438747828581491344040377331725504\
16993724642347567751793824857519653233158619600364047961574201387219497488776\
49617895864776521984526508772524612309007685815858674683265474700752868035414\
90970535341181316140419757222330630674595980641824108947462683450950823621777\
13979190908690335257451688030201341427589127838589615470609599281418049635993\
4150133564008088526818007951749778`356.0725468039148*I}, 
 {P0 -> -0.190352476217803663681947730729625463462257347820629602840333329797\
21754922839155589713987711859051916222949361461152149566092345984012772003490\
11323816329985279418422231156202940528757985612998731980893532551550440519019\
71276045527449589297498830564782661197675635855830101899661771940849691291304\
92987842727801928278853452114429098692404928831398242843016323485915`354.2105\
33969845 - 9.2025589839999209373482581606514565640368807662383747167774147848\
60061945001967694984984195291877799767383227097591682261802848163045373122537\
13926759387440026370456450922336087310184509866410550711582994430887725614704\
96654571094407276466471391195439021532866800034593934474585862088636879441623\
60973222648817229753656643418415466651119060635173975048585606269474734`355.5\
80715798948*I, P1 -> 1.834383591188972812402372507491059706265741461202521983\
32149092657912219874885409927581408458198205816428230054947075991715914952794\
83397814450208786876594262843817633671792929135703226468690390612335440316276\
84986680077196443815589761580885800740568410024761332076846154193677938789033\
34700029204329054280831266590370408463730739948098523457156777102180546130619\
69653558869918189195012`357.21745960632717 - 3.110159607965427410456164929501\
21022054648488390021197062600500233145148918281456496795212824419696580037230\
26218549851165191921668457092363398852099949614336115083472193103076523059598\
02660066380672656645033503672555817334230121591307085781162506966637500297635\
71908446716118474456109171289793530815182683966699346893647329228097716723413\
40730836560507967257407324198908667767532108354`357.2753666251987*I, 
  P10 -> -7.68587526136195442252159589884672903395807178389298403816076718150\
13331475974480931444293897477257318998518253223460212778184215838632916977779\
75106530698391870441037167885163265386248135880826169433077980408444072579430\
72547222411775658248723227614914356285239364017406674254501110044441215969593\
91267719365292881127582982797788477914366388986737454806652073176899664159370\
016816974486`357.2753666251987 - 3.885006942700685554388955127754585760733214\
81523150638551465158864997186647156345683380951969946392239104676244795379085\
51923302061058682249472054397172677186228857917500705340177715327647378491570\
89391295157280871526325628786755876628794569802131870450736399188008154398923\
32641865696728301163303720702283495170887006496883597819072420158260796610989\
6221408300449778506201413755973471`357.2080143813613*I, 
  P11 -> -1.88939756587197176312939044389113697372618456667333078576065063915\
40173162605222099763849774261042194544060481092179492375400491851579869766223\
11011184064717221419910589832876324948761792530101500968421771250301468853044\
88410890701186555143200900690252160781830884990083310492297988775432228849871\
66535434615720907810186305270632767030783204061590911860210785790664878788260\
431818751363`357.19698854304005 + 4.37663628955182646887861315676991401193643\
50873104533677448051252697060935892439281414913246529936499350440300135758845\
79183289726635603395361007597454740858964136386059996419109643162935306137021\
77064929302803815841448695874318801165600014290959817578353435976042761047692\
29744320535751364750082363186526708182200397523884706531519882241161350103588\
45052238349845601721681559021696456`357.2753666251987*I, 
  P12 -> -0.43843694511114550326759631026168575997208389179135693931834969545\
40108664668523687183462325588272420265023164791220768356620824588775514913605\
40434522036135669459660110337049106442311146688997803251795811063659426782575\
97953008893562156110385296862566623735479960200188535007611137828190303145232\
51060163085712143396318235548926250819984025470258301952970291495149813493389\
732936493593`357.141425339723 + 1.8226089720636199699205767819173868654387598\
24421025405881584883655929667411131537781556777770119366060089438076192381456\
23395823732407558503664954743116560343276707561300208783365227791041830048388\
76831189199139833660690022708746600052899779236101785805805909025185547327877\
42196767750294408072140839445550938382201170241327943431024305439267197788570\
5686346688063630351152915230206888`357.2753666251987*I, 
  P13 -> -0.00045439993183117771461209017870535474578798871585050775266457648\
97421203967494415409770924351958915706462802483937837610946201222126285050617\
27319644101120059648974412140259855628374715349509890756864955961197794373035\
00627406319288347305990565243583033709355559194920943882931247405979200667434\
54492251570152467973305533028269371700480749812885550365585003406801628330777\
128079026758`357.25416908187844 + 0.00029659399113173288117343522149238366019\
48714326002974280176310386637597893357651566505738521495392169333639332463538\
75406315710729711739427558858618414931449388350089536427549077672764424921702\
15988040140431705440471074231428473797318189486999017605639269822155333523477\
25776900432452562090700920459242991220892989891838493396760468723987194435469\
550581532022997106115650590036160906`357.2753666251987*I, 
  P14 -> -4.16326193057141168075751509134809038010828705679556240051085705154\
67642406824976122950839618455083746983753977523837704499510033410923081642999\
60990577883632325748810550986414982377996727337926181089982030169528129549396\
76144914244488517390640498898546976179850825696944660638772591158518304404997\
36227469630032250116069186636726338941754228697189229254779006577315552848861\
926280783358`357.2753666251988 - 9.536511555753516733990904144547838945185971\
47288346691566878520216478089097578338514067838812359412392590195525526700905\
49310727279918729921541828822310407304829680593644438483026811733607437967928\
32839496445406698567624108881909585589780065189310965891702680694346696008666\
71105398975815630867761866437448062934953906583604924621376742898805738456196\
517684465031664`357.2621829716751*I, 
  P15 -> -0.63414095108964650525219495926125566283529183210746663527034204066\
21613411019384402507727988884726162790868755664860539869463565808759573030526\
06277919455156178793554885373826930220383897136987649725989729427399854332168\
22440485221262671255563524885538647763995994022751653426968341460935143599257\
73026349644278731432961550925741928643247926859782311333813734134322839275032\
070643973117`356.92481932868264 - 15.9477801048528196622459713563370450981284\
89022808866152196894430207010262250248944650697032166255270568187624594414353\
85861231064050838756806415056501761385654878952074816739594433022364497123383\
37673968376537861677957565470570114734557963379905864640993165594786020777805\
65910214090142158778244449281472746205567176548016773106541084921397470119941\
395453405840678078`357.2753666251987*I, 
  P16 -> -0.00737531170013132462186648367822273402315028219707072806177208574\
79298972423302410402216495842655526675323105173738943068799889928126694987880\
50093995841613879084389374840328199542535556932923975864108741811151968423669\
99341509825396044552088754756435173497940843221428751432217463212404488317416\
77231143433121930343968456387845747656881725132122929343871607073220683880820\
048355725235`356.67863435883856 + 0.24573237241123496343189264074862966980215\
19202565350610598453034593211793346329902022376697915395696748860278165433200\
76891573213943096486078908305960383583318369809939614644701477760247051703377\
60013925659131300596843891351155436882831710699277751362999359546689002729341\
82909231360616952858961695569219083131249769244807040861287833409822310294010\
552368907034445750671691568352604073`357.2753666251987*I, 
  P17 -> 4.371961647279301701041683330740349206284211642275342210754906634490\
37172588792675391507236340448808392241290740040830195297009280333705438977937\
17794091504121485971484369702539184395004384658716363144459026909244669206259\
96254347387313580013744946265825820574329366809160156003093647363714342558577\
17394450072762220498889790286552308997617775547585429920295328768110898785904\
80886820096`357.2753666251987 + 0.6604767537119095860029912611904261492337806\
27897558923757563483266589462469985902720214374046237929805867103297522436405\
24009318407364067960686135399874105997134338335444387077211293177271905099727\
48191657510196923427122923510203012874556562123898592216464091256403077950963\
48142374209985305432730385858787491003866926946670513523164258067535021967886\
5138998661615673968356084220412976`357.076721860482*I, 
  P18 -> 15.16512065830684227025574628750015088630584368299121423781789502842\
61613436611331576508388256736098183458298806086451186160586836162984035862731\
54817944215174841338372065232902946592292018997831083254284386584030514109920\
03076285403801935028009878011545131866709306542870079287049282341020954470347\
5294568525034523183304693840217030932384408123916007642497617435380242`357.23\
363554987736 - 18.57892700331246682911477889218622967953044318677280045955682\
93664411578427632232786727822083926479819525703915842354675529004009772917597\
16852232419022611173431905508348625544175481676891676632992350199773415874630\
80284315488132957590887074557776213260052064326450421731013745016607728871558\
9227947599590979942479619054600722960212902212998035121732834475708000238253`\
357.2753666251987*I, P19 -> 0.02025068149062790513471696126022777836926952689\
05753122546239182441390002484522917345649090338050552893884357312310931806762\
69517824617710227119785609732871061376042101903739587545507422952849089177429\
11415236543264431922428395199126611616192329892077825368976324657757066882846\
77938450599132239880496803560207793182084813229541992606859038485120765716640\
575972965472872402176087110221`357.03263525221047 - 
    0.17253733662336107867684867247501760354848547587186393419159186430105677\
19762352018810109063328451050759122801830492945559338765718580265763316736164\
17531330423268649207021379375729720935819114498844511247089721295915876804575\
46012937675466143416364916561909371746779197715598449331640031193984085960924\
31253547185579695298178107067063455797609681225938804790639747670329645525855\
262045`357.2753666251987*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.1406730227103827388514198538486143093978400018775825278929876168367\
24487761473741077201966519410085771263394046040208958852834933520144642322461\
06218791654828356283835519686124822486453294853857198043427100670433975056419\
14690438318507658396447813889407991006140668360744583627053835172211307618032\
45597535870856336577487903756044750679117466067256235441759728436090837922340\
8829020657`357.27536662519867 + 0.1661597345674938552829571325663239318013805\
53610224633423856915236440590803205334841613922393508000725257419581518443311\
56691718095539148973098151640426254453968430873623395846324011535013086624705\
37083073146362130792798965936529518766890564913962108542236882247672004116178\
52774360332033851973664009120500776829407665847718967750394267297964334961438\
6913993015934197775707464758960103`357.24710409909136*I, 
  P4 -> -1.785500880399502847369751629906831404678905392706605783770381312450\
51272521165785379154077675573837483224891931063916661089366595001292877384371\
67706379905316961520165676973250153669001734434228246875886861330257887319568\
95241828313824414525546104718216001893137993099233289847567977254655044375303\
57384347774543087740486211323333277733428128292135955905887160368909101068119\
25128155707`357.07982299075684 + 11.59295314799926549042830634420801629415767\
08675763367912284398622088766490380776418509464357724341943597219267038257087\
77441447250007477141540242534436490763907968508504367209656414043605249181656\
60288784138336931098942272569595925632363266944092862832913331689498018875245\
26019019007205275005614226006365942530118609734905208136785095870405080964822\
93798741820316543`357.2753666251987*I, 
  P5 -> -0.009971178594768400872218002073159561344412778956546170004062788192\
89872552405535508339126220896347543673359314472711667494921267813204938051867\
16508741904100929504314938521959133367734536167495216605857784447981305131112\
99265853564500817661168298973962230939720157706007813915734300744854312135525\
79111040265550992636135721070623585116207580200952969075903020377493136677957\
87093441492`357.18011411225086 + 0.028425183629574162614424502830693539750532\
01267725434300615652001983839717764240321178924967732315147845768513984754162\
51811592127287363085205747735832266207774251211658899717316318012610605644259\
50881731905881155277061921472793953196156760043345144893228944544087011264579\
17606531027939266281173832131628540204200749631337104701339569265093271786410\
7456178242151302416261807412016009`357.2753666251987*I, P6 -> 0, 
  P7 -> 3.5618740896691444698747800598718726633475765455591200297915908331971\
71479512237608813525954869531081286670738730787842776623906877344121404697702\
95895610439475183335043044149142971025076010335851870011678298803839239341021\
07450505958253980927246563963161230747415196403831117912293604645841394954715\
13092873562275389291632856093882947758260804755872581091019772243279`355.6231\
684835077 - 23.17843831028129590371694287299178622271095094571357050819613288\
45159709417002380940215877537411806217590445144477946867506103997933050378805\
30990214914115271914632846547069036607229035081555808496081639745502651932339\
42359456506041403050297330092399112184927196814887747870309719485453424902385\
0977424016573616736341484008552018110396496377215771474755014032633578343`356\
.20058791103435*I, P8 -> -18.969949986885108192928676313980951220414587935243\
07321934784088864545749986338196199241730881463057271106703896553332092164775\
66211560867210060803098039632304341848757935392917695867392825327444583094531\
69037038341585663084653435053887791690011553732023119422700995864320192147759\
53098465366562703690158528251867633494116908210978923877792936781187095147613\
6025666948`357.17569285863465 + 56.799757558963802876863544454956258176801215\
44015368205415564700296808974487651810782997960083498101256853461423653482327\
90239306142330212140397747821827248897704881706997193743716361064286173489429\
33530050492424348480908982025221997616807626076457293745728407215404815341334\
54889884985621264254993936428847852130655966157205550731760911146837074277135\
9031391785839392`357.27536662519867*I, 
  P9 -> 0.2463644156483130871587207510754943925578205382271500011846702682021\
54787376870296469733093472047214358478149499228437306536390930196472391236165\
32100127991638856978636682806760588891173532691184361716015406718782053468687\
61825070866081562555970935693518872823204282134471637843474351426033035309336\
08320279319292821661493399899627658730818266134160391180307472892846830008293\
4104362504`357.2329895531076 - 0.30636885483269760702666905487220192074552877\
49566200804873510307265379288683475173674700924628923586060453215737765947952\
14635864575145267668394339726027705959353971105504092897438525135935520552600\
30282639320990013870901072382939771136048369684704874954485636917986256550115\
71904078616454259432251526046340119073085929481562955773356061266726267786639\
729075247112016737440563116472231`357.2753666251987*I}, 
 {P0 -> 0.0804129626588093440573509386887191463063682936267371340495668274622\
70778835811354539067585803787894110642522925436626677405068222464340669237768\
99016547180012892647059200919198984123859136042072427059124624557491898216426\
77347987687694123392176360334832925752202442399232414653575237236639564764168\
07614752061104433478088507538538213571881827246440282025887151562133`343.2240\
902228761 + 0.035982117277294770766445255732007628766138694852580419851759959\
38956526892747584762723364973922456625869239498633001741684738918827757731746\
26210409787248029820764460386106174349081929332232205888083348502235520655521\
66685282618162081076780006947993394393420084208784993206988835297863129439610\
85039033042086865678484806756917232219619000676671132933665233679247385`343.0\
0717631906923*I, P1 -> -0.189307912169424926958733674972763096886091005976729\
31131828861426576714748809651485908815728106032698925897467141680433529773947\
92406836646485505867860194399535021937701914247109244134196061497742012474471\
35886174602015715502732688527500010865862958492102336776657751764113759585307\
14027868874371996980297709581917341616797642402198992761647601295617063188320\
7210101`348.4914770369776 - 0.09061502284765539111802583433835135941764594829\
56665461845674461862262947347317350889763051028809508997600522545164721711389\
38561623356920789752417667437073734416631307922001897018177941211101101957539\
47731312643057430647638802691765516995229288272681980352973693027651012747736\
32282092432927627851950698738637006643631351864542554997968279437120278702774\
82247680873`348.51118234947785*I, P10 -> 0.0118997474005699724838124748322061\
31786098472077588031420024571254784823812071427981788529473236863766907410261\
02620907632589060340815971266285257192809161487213399929762257698148309911469\
59444554483324082554012222119521553406447187818038421334148497592803432088082\
66489046815281528902103995840390518353714583106057393721422762812135183488993\
722623545382092391455335`348.5111823494778 - 0.026593613350593388640530472949\
67333192796006595033630998954077147258150928339016711588352867487760632349141\
20693119056100483707876881914775176703263217807523994870294853727974786149266\
78134907900745916659040231595307728891235515901605046629743337551209391343253\
50790272984289642354006684229615150565995405526214164550999869835231739138136\
3435621004473585827492695983`348.4932529941697*I, 
  P11 -> 0.503188748859641323667112945649722322766951760455819049954189798965\
35029275322394909885309799009798784275073319609044289648361925087879945232130\
37643215111511474409556008667721108639777202298842238818830412705449303631301\
73933994212278155689250415628379154085660985327966247772548418854573612382264\
208901025645749789389277077748233315117965030096740523093662434947126`348.511\
1823494778 - 0.41324565440977693315997242292105854726275809655228932394831337\
18446933427664035597763619803042266027762962951636891529110232359409990279073\
20854270061435467161584361699497634111692645950936465577384339016936773294071\
86515498061766605904857708571891493304054152118102644215589465561964438988524\
7713957787259301644680872310609113598785557775630613086036275224752311024`348\
.4514034740182*I, P12 -> -2.6250750055996431016423640488890507055012509460627\
20449173356734621624826082853352591255205733551982417418623010243004885272381\
87661152555679768226848515554862228168654860314009096922084786487674625972423\
91356105086598713017155474728344265416254335299114341326458144116556249266925\
58176126316847757599642263745765669067239044329902476580943301632713089274630\
263352362`348.5111823494778 + 0.330676083311019986324963137757560939025625348\
68124061677991488863929270669648948202448728426697130869287578688259021547814\
17184851017961449178876514100501774310183642660030665008643191253171248274965\
60050198427674316197046476615262762388046503989990314604766355582983797174970\
43869802263019270006299634977654374911825186390847367908528876964644855957705\
2404269679647`348.1957353417358*I, 
  P13 -> -7.79804493619978663287312202060407781270129414019851412593028982542\
42329305666681241547562420368047646208039495421430242233960407773008274960930\
65822284383675250681625722952145581023883484092069688642671410300091985915880\
14859181374122392646960085428236754567510710608541353596830198460722319076360\
6665369429946315773961086780366196326828107648639534569006390804291204`348.27\
72337895188 - 41.751286146106313929113065602824174489569886208930561509530724\
85833136321189550519157780273153551904216176394671522867051192591471498876198\
74887746471509685696294384390806108480127495448765239035269741775923678010770\
06996485474358516593940804097516628335429096980001520680593289226759478961859\
798579555661457506793402512631788705153569962417224955426372461244595289116`3\
48.5111823494777*I, P14 -> 121.3170029730169130653955291159903126592938408313\
67107338943531725775764288897022593799681581584353449572427415997966565175955\
41503716567231286625824429402076144936484930537778063137304232267806914942820\
66589654074815588192584220844578253445157041398084393399935602790164988756735\
48459885808593597995851678799177551044978874007073487727971966080127738346968\
224804339374`348.4881341532397 + 65.23659898845868030645500137314685864942070\
08493026710684157406824615388359999097707680713140123699410349603405708923965\
18780002151820815242167785368695526822078135992572312651654605464610348069724\
18359415109581147878864477751671230898749413499826029667205927273377214093281\
55597659108549835895235774651014603820866894290097533332793156697378836412274\
96880819601151251`348.5111823494778*I, 
  P15 -> 11.17679024870789373005429766687388058702852590886240614482637058099\
17012070116187808440590092066107500200310935766980066069825917843939919582078\
51663758814938349234882122997539466613349256414059981665154907657179987624206\
49147837593769161360085087535560862984265884958797356464181661589297247753247\
7037328934595968783447960016075197658202559201293896775888434336555616`348.51\
11823494777 - 17.116586741546542253190883372664625841751025325452474309145479\
04871994545544151055716581319329183855764284675596500977700510316896669302316\
95288175651267325376916244081409893367522844121410037668066974827603764923499\
41510822392355942672858254404538622011244028575390339446932670957947857691985\
015683931547422532874366312565221904035945055542233581271856885829814292364`3\
48.48168566609775*I, P16 -> 0.49143476862260143569225418819465958400148355582\
88308382005588735631725204914402709072924701035085145296690760075028008215481\
60622884458615080440563250568567146527736412568367153171379394609711360606938\
62035651737452274528697759114330656001651263802815490566993242002188475658567\
81412495578339279932724943870153686218196664404315421789190566428762545857656\
52054303896`348.5111823494778 - 1.7325082678280854258138396685467591546221364\
47714324117619356891363010786872404446006599353848300094097267407766018300009\
01775542102321169583064205797532836923358707270110452108938444279640807528898\
45961858149157831877719429497161318209496132457733498030523786870332451345350\
88606691211780804309785165330331514144629647014736151527091661223563485058611\
817284806134568`348.5026989730157*I, 
  P17 -> 71.76667010405346798982425296573176715086419323379020970945099346084\
27541026256948270660801992028091289583973588616418065485366390177131784406206\
34914113631254984949398311438920997344585874679412197230517922827281917054713\
93481076802481382676823644417836371329517031380931644094596372074746681295161\
904531470058346935962952537708296709197751145384397728014291377425089`348.380\
7066328709 + 193.754823485226728808624989889710723906534299238947878297346002\
76576713054801587485883431824084447207115827813076943006947263837764993131612\
28312934698795607153729780011331384230813391530157724160403633181753852129661\
02573252124922966754908874169142327075513126502286361920196002381253595155517\
901223581937907070110420276190866358757931080758330684690183841041596252842`3\
48.5111823494778*I, P18 -> -39.4076259267417803639258840773945073095876353874\
94039981264262258079644732436670576310826688590417081417453451813118772136482\
04405697373402234497625593124715884992020162500929050600340640100604887486346\
62502834252537502098397879104504839770627667701720343258108132885285125141084\
12649891309469567520725627082569716574317248560887455657197709405775345394970\
903755446377`348.5111823494778 + 10.89446515278580293490679091153452782738174\
44692281402682235321927738380128716733895188709519352317412126769322811639813\
04862979340212226059742239961115730546803574228169115479596088931426720839542\
14308444563633703552000208656905248077342430760667487981034686687892516633430\
73850637675752450535881844161449063008918248798262433426601118723904038989909\
49454919839896273`348.34209101668307*I, 
  P19 -> 0.086608301671065332923550087721638737348755310882801984092464499411\
77418790046738094921929638631383631886723753773490183372454722031667685912996\
66663560714613765854033934392390122728249057887038204869015087861933783687244\
70980831442229798805317713717544727913696398272542098977264351948150273997245\
828853512747919099586241758341664119199223633269350480814464565064556`347.829\
0061172033 + 2.42304591334883638094558186631153792881177892271408007832285217\
72940096200959452462306813231345854018035437848326693177234522971935532992187\
11422836564144328381116749117648654380210703145724548164815408203384913435716\
96378299895730587622686999462054526496509573111828438452586312567478078204310\
1002494086671729064550478919605878313555218405579647050270442732834263632`348\
.5111823494778*I, P2 -> 1.`497.38090666937325, 
  P3 -> 11.313134851072061326108024318180949381012424117355164556005954395729\
74525688220928309510521211386991519295893195541313708935766269681455511953730\
47496857792318009140748286631641337463154410540305018798011141616488484017513\
06486601518437682051408421281033594877247414123102082217210796560411007994100\
455321092605923303425502170162959933153355164146865284523216607030812`348.462\
4688063283 + 11.3893508961420448851825592194129442715625597768848363553666838\
28106844845293378603280864426097077880297548470525742371949688147301361671149\
83701631290428033938220486404435454745995287195045326221018933854092525943339\
98552318856390007363756478392059559789601584165481677631241995669479198995032\
93060423678218922956097821471458908480595775267364358309592135501887880858`34\
8.51118234947785*I, P4 -> 0.0092366434963683802431895693558286628607965063291\
88708862521470790200029881785712645317794641463209055324639008831969443323217\
81784882387517344648180363517876330194950090054791450906552807618514893107992\
36703078343450565535958655416395150627931857940611950910497067296674846957739\
85765635644221248040248021068590145119431413122039873365418013138297977945814\
626726279`348.5111823494778 - 0.003291430136125497116986386949506041113286939\
32092504151356405172349750204703040982193613659406538679563765573859997602783\
31573178043364400291523122213676859549390941791140595434877652644257767342747\
01632275485532083507719443518565120459358833166534517580342390257248645664444\
23922749497333715355538402704257235246939146951841872952201630771973114682989\
1743669064341`348.37604448478334*I, 
  P5 -> -53.52338143230010265943814633892182072016444325954229599336702330925\
25005361372369093369682421083988738484659060882729384268474844102902460585251\
00149392427425681312871970953155902457447236584477079433645202264518581967327\
54758630954571858855604634496959515644495183560205206360825510528360983288704\
5063534002227449866445002303342357612442125210525170752597727081049156`348.51\
118234947785 + 7.780859973501792216144291919228154909491729678854152315912351\
19975298290917065459687984039976960686839381499670365503943818775404475573552\
44909870475139532240814970960677722655731932830589649787669652440119152155329\
94031612077219404115812420599920855659314559280131129536759455221234275395932\
403075515660246123134649284197271692942534350838339755582470941490573658291`3\
48.2273242927629*I, P6 -> 0, P7 -> 338.31254817232098311404358123309676737965\
88763445417262636662481928480656752453366421953273062984601988923964614279654\
45125842021072008211436726293837741632838016560451557506025510456978993343422\
82129997128331453966616557517089597057143423749495724253584966669171391787133\
44247671407188826460066799420805404578531568525105936083563441967004201286395\
10728279428631120998`347.48493107587893 + 388.8212410027064046886562174708851\
38055121588036659553703105043827069693207510712185987925031738338147298688510\
89772031010060864492299127361761351729771171210874953599853260626386236146537\
50112883095735914243976030508461078388119330782872026444133309062989278541457\
98424981948320651497726246843966691033594851080083552335837090707646443950126\
83244862556438173239380994`347.4992336294097*I, 
  P8 -> -0.001949083541741964534403941396295308433443557953120982394488860870\
95659548850705271705708954192943284905014945875598825482556960929436518254204\
82986922359074178009552767113440540718654077503981848327009929592839125015174\
91951801258597410763907527184596985081705102941626813723852035952096088143398\
823359780955801377102739969759842950824453354743201222685401609054649`348.419\
3460401567 - 0.00362513804841276868082333128510238592939461103390024661991969\
77342849997691229128985765980338103356812952680749105030669080132365965875878\
21626512821789993059212446050763710449825062873901133979646555507708813714326\
06823048676939694380795646283210992754930673780408126109472566831368300140312\
4362089379489602191047542520328182582374793391588282102661206754156090477`348\
.5111823494778*I, P9 -> -3.29489337267375636193520145151859927926604033225281\
84298184971706215051250600081924171379283667927970367000544386661194367140242\
94473766064567475409138793074813184066952478141838173512973545094462510346882\
37605420127778971194675817736488130990798663246932445256098081962217020823326\
05002060799318291495945644889306395352441026016790506105327455762979013688853\
48047137`348.5111823494778 + 0.7035292595689288983815322208255927996826704599\
59817488596946839151560112231690225739911401470481879666023982764802759400298\
34007216793266375202506788481122629715678966969031941073251625228016319728317\
63226352264295534330880341563077089250115057858249251267853943120860787172901\
14121484376044628815763755488348527150603157323702013939979521013406753938961\
48543167072`348.3011445786726*I}, 
 {P0 -> 12.767491561083713673284184841627434763194372508199128545529306293328\
15768805973816333908200169706920564178465559377387544416047217735658460470098\
24397848493975664287941440859003954600205739852033104811784353866478304143673\
22404576185045937019594202525036742202228370898348193951487882690711013754026\
236504992144927090148669500270128684625591735639306322746381468863021`355.970\
5040190165 - 10.0550251742603114008976514341241083413812869866708734346422304\
48796779474474210328661137527272272893398209210894797992589974814508446154106\
64287865657689940205542811436788274732443233082582362170137806882921995408624\
62714793411897786466735468705750932457621369677595205693663569797360319651300\
60883625943775601477319871777183002632471842475804637605845176671338227408`35\
5.91391669499984*I, P1 -> -4.019081094559055383250824383920009274264976112779\
20803377103107760916340916631610702367459000518385150221355924724180744024685\
43756222101824311315623058220241094638593699439895924532867517744957418596831\
40305216542053548133787776624172646617369609880957315190464551116641770239350\
22267961487936354327356074145470445032548820178694333834742390573792925145068\
54800724013473373169199709172`357.90402873346244 + 
    2.61453846582938752331619804906798102704457716280978380354383128296674347\
17532486872186358550194903914882637875466668931942895419851415806377152610577\
99124974197975348828662226753581456772453948328785370324317730274147134946785\
50900516581023876820686309206752895794374276709228551088938041292548153916212\
28833735863227224006124044486003792827830417916958112265215688756325429093879\
581309`357.7651242491266*I, 
  P10 -> -2.72381164975007819319419675373620102178340223218202678764252211926\
64889441488328528094016176030661149900655176724069731404781335650528446528941\
84276817956214537303894597389570473416910512659762990000662634294108636490427\
87927788644677530767206765059797801349421474703262607745780890707739567527751\
81414434919725457455380226776373319487185581704039034610219661864028813435957\
291907693075`357.48131709685794 - 14.9567618894186852969738485541313595655544\
20344876817227201836230311310755303672824426039909143433545370782723352904816\
22285083082323802274827939124788930525265591814239941084341893547809275573763\
34023713231742561777740708916652870976687460845902225375530820311071023096828\
18385507729534588705757415448741287665273353917878050663843648579218000111544\
5636556923512317318937767751175602891`357.90402873346244*I, 
  P11 -> 4.841464430420938942299930630392391050985147157212964388877656004696\
08704880864416651527052989413249677789761868947513672128260329984388696635073\
27047568209094509919753456584774377327067508801419198773851465587356784816418\
79694028421671077881056951725465464952292780029934872042852649174699282575479\
74204985476346625998751027761792072007140591138784894463884473726589809515620\
58914106422`357.90402873346244 - 4.094949199472154727327992703226047169739715\
06529313219793245897711367545048259840097472258268675901833193707071570176141\
96557149361827886065696756985819140871906329503261605382613848653724396729496\
33172076895884487232324747842958307588255198857039610261356455839007411817426\
96487131696971199304036147275839618211392284648954597380251757461465584786586\
18775100744441979945055820485769824`357.8026508154678*I, 
  P12 -> -0.43758147351555062981090439557978033684919524595682251795490851253\
09498142262915467349490857184031343273939917463592113764656186395992105559505\
78976104461655284945263212425986856475822310725192860155401417242214816854362\
66426330520257455460270907378562205757094020990813042965875024410185595887681\
68127671921321675028007047846223249615027408331398231951595256345267918823804\
260076751302`357.7420139441313 + 1.819462044498789082665690460772938062804757\
06508030531021661297099515279947550480054347024127506878416237940250413094449\
60192916833035148060351644346862864341156877834210159450911359852658231342631\
29846223047495149615692605818740704866748361937603024349380547133039951601204\
51049086309259418355911581383568161361480224881657004715862831234710977544457\
54649508087207394420066570607774242`357.90402873346244*I, 
  P13 -> 9.296449233543463198480290595981058281531154760620015132667031765033\
68759225470358711231774563131564091465234359599080295416280316712998958786883\
28080335603299624303087684081976452979612237336644587060417279918451341304108\
20877048765893521011928671857010588309714988466877881085611836956894465679116\
80373675225493881490006097188212702153819224679256401785651324751204983844023\
1112`356.717946962596*^-7 + 0.00004187357636324678452463075330995853928655864\
33587289394446503555689733111673575101675314738613604468621601672186640647143\
29656247274078013827479151966077803786453403275595441532563245197827410127334\
83684551492701245168871376752581071689869938174371600813618230700375008321731\
93310264497344184359210615474866436215991180792882981787631334794521781865631\
996518916915759334322212294702`357.90402873346244*I, 
  P14 -> -20.1984672052188289503252673610741612172098842425398635953665756797\
72508691039909656561601599585179948283530642599602482562207175011573180951289\
58690830217349834370692732442534753311835546592688509541972392532939222297421\
31868001811684729016150525589532189216512705608355266288538281636617305996579\
05729670631847143895259439276226116956755105991140562828629452670576123821300\
8388074340612`357.90402873346244 + 13.717852271527258634855592707346808978665\
73435146719351688804483352479352903240019507964065076222569095054036209864105\
80617870947235852696194844215418104091396278055194178219804400536738209502707\
03061202934260233037480084755934408711244297226709201615651221142936887151403\
42678424327739287468777125782053123562926842098982552133951981313005026693829\
22757155469273997000296950371748774187`357.77173670021807*I, 
  P15 -> 48.49913648397729539048094228959422629759142827982926180314095903965\
06932174263309168024642347946172689228093062418175511101242302280276597328139\
93210281234459337190692705136562547131996079890473135168374100091169540904574\
01417171980606167612152867872739903966134044896214726822714142594883418688263\
1461522541044628725496418864829934599969422542109248334383941786779127`357.90\
402873346244 + 11.70679668474806142989208464871504790999348729730717271424476\
35308524169129608905034283478564240484595741749278054181976051368249526067135\
85027583656302767703148589137258989189239277449474455683411560472740944068162\
59387744232921671312502048368418819394004701391422974438343364457102058651483\
84053362971484498507786430915932727373961565921744276097795623552607955288686\
59790757797960499`357.7434741559508*I, 
  P16 -> -0.07738992635574953707861470861504751942588360993783733047752877880\
64710433633051810927645594349097015445928656278972025238196109200940859106669\
40194372248306340269365641496947824721209013800986877098227013461218413595113\
01908527725429435853378854609841943532608541153382181136969618282918287308972\
54248591047653735935171762489246917408997672397792770482957298234519420534450\
062659365067`357.7053328856059 - 0.167937645260444102765342653890990637793067\
95703928430668816486177074229765015523669023341020290893299581706351137882915\
18192563648569436094947741996374118622031563148809238980752801915629119752403\
04037015913573856307943173269739621040939754859002910627108130223114515483852\
14341476278397401473605376998739710366958992530974558632529630041517517139344\
98956176220741721090482020549860528`357.90402873346244*I, 
  P17 -> -0.35882254603973309663653489320472981121067582983941204021591263567\
80503007104557157107174335971274239314352879416804242405860592883521881855818\
87388048573960071564066549956433349591554169921954164542033460654119192248985\
59805585568106773125681619833964304769441567155702893879828730714110360184748\
47501101098617500542268803936627842443869010890195816115647822701680302912078\
718893388291`356.89578706884953 - 10.3999771663868589636609548323905047119590\
05945226603839606391449018781625232506806349019415051006836447329983418045539\
04453844974616656680914535031434948470882958572397426285121792060731510751321\
18108941738928505762991314623036612746118597153717702443386842651909263386068\
37469211988327072174701054576216180633358315539754401459433076849993624382730\
6986733777543361799864211303318155946`357.90402873346244*I, 
  P18 -> 42.94572682573395218213239862304933754395272815097601159005265570217\
71989580622933118927789747277560996515445915259761805154277542514545405075683\
60347477206114446614342119384160649564986287727079829480167290986564026244314\
32106093195005405686962527410842222180747161667604693572520600153604646908861\
1411116439505295610030969224328485796564677405873967070425710979086901`357.77\
636271513387 + 61.31289743850072375207550318958055233438037067538618831858315\
74895505883933550995358552444380020403601072999379232344697497505070837738007\
40239088990589080272244751938657641366132974027084769935190967918564775380962\
51215960347585653106180426787712246136155148704236976259027050308081514182502\
5920765871107379284004348317437030880193789457763043142430688782276144966664`\
357.9040287334624*I, P19 -> 0.04439421058686173828588458051997031296136586239\
42201195696496478032954366491545260576242828093922556292394347772973786497359\
73551668774480582487846933410033055039502179215930019598461429188754633272709\
72112098266499423087611173655592621923617381761190628219895583522847795268310\
27232447389172659138761359497431980350109563814130036953087728825315068596495\
984426974420543237882524453839`357.65535573270785 + 
    0.12297523427676519866752655147124834855876578097668726882529894093113364\
70546510779460885167976002457550985862062196893291568450736406326499554490871\
19252741614428824530722932075006093033044035915553649393685500501156319478029\
35025401540961301448397401819570013446673178799823444812113335084870140213035\
14470775876468445341615793422803276529678411438517186186328785066848962372475\
937865`357.90402873346244*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.1229063055702928865281893161693872975797703157288168934520879700765\
42679715639589156421266049825879920348685786940104774459756747559228881310505\
81915249084815637006817963911160143812021279665172661879253335736430360271940\
53137629164983453652557034496793099039877027573954826773854694150387060257761\
85382081023061445602353074126893804881737042488477145667718524756392921166139\
3891294465`357.90402873346244 - 0.0068554544460269636030426017347641738266159\
65171791810899105357262509254491267850264565050698335006054141866102218226947\
89399146058325996930960527499730836430514423469252790774661094491707892954628\
88337851035183146485011152676068966090301919121781712319062218760449648676424\
53293544862216568294582936531180096376465965455138805138885336209252402214511\
6396832545022814096566905453424096`357.08179223486616*I, 
  P4 -> 27.527050846855964654362253021676392634141771115848380684958889653464\
51397627542243300133101181054363366336279572217630080314383844494790935391284\
12884685975046058173168640116566313626570732057872515941600699599031676584375\
08042731326619102118238519610975491243824973524192147440106907468328337493335\
68069246319817036815155443655841214177059305121715840164159503494732344201847\
71074163329`357.90402873346244 - 0.939905640344004550025336308103899176308546\
71323333952536885640720041170584474607665653457771452530985624961742060646758\
77679678633843934779393627054551063765590890286825770751102264926430435773410\
28653168807009532837641564063209437470687976111256098912151037745200770342833\
99578762202164028909372164111171546564035849922599925149169545279786196474897\
64707895703279909155105511800109773`356.8916543933739*I, 
  P5 -> -0.011130845814240507622726007520651281649433801843093999960341332952\
73941626321753492645216679335135673432323475547804414207662540841295903810805\
44688451014820897720619236744252827564760296563187510219050290277704394119459\
56950184589183985079342200976461883874460416646281360968547559849358232116472\
57145844228935306352640411745677972930804603743793576014021917360399437127414\
37955150975`357.87559542062644 - 0.006392452495453843734910152691146762696877\
72220517242505698685315308071678044123327547365176395098487898237305481870602\
07841055436964983461683317083672298157602372609356875069685237700070047020222\
51838500051009387215071278699306301529991159537600881923083544247462254256897\
78551520769576628140231659651302755083592676389319286697952992161075642853022\
03722732088532620125329504669216858`357.90402873346244*I, P6 -> 0, 
  P7 -> -55.05100073398034536963275295550336569638543663830945959000904217478\
34723394143700314150912355680684681620230634391461819838296489580525286312534\
99702876090225569555872910814881843781683731130054741083383897912557135159298\
97173037586843105088383942286329374793493207096015278029861961779606028213145\
0566565438990513004578800476841771993310772210020848629241579355268714`356.78\
54752148224 + 1.8819827140041773718223677830085601561488650359276985004234412\
78482812929979266100018734940054735183474907600369588778351477693080166039018\
47755149096590600661040304078830923658940664703294810919096361339750719395726\
89438635213648347862502992176049379047923751708237237227164071832117795374579\
9824901364521163647022581667776901140128367341475188712960387620375054825`355\
.6142410714498*I, P8 -> -154.313132513975550476565451808943181657183613604016\
46588326473355678011512472769838355492470979351397131852729145687246606537180\
13198865980329660671973986265498289748164891314346260905989953265969792235751\
01620613805687009459521059048484419063079470494995600626398057487356503995276\
78425766234421823698686936623301114124157293698340510460328742746641249274733\
9446774996`357.8617976630326 - 105.182005233997369392398492965728376591731699\
24893745426222972800276634742041932080198385334509326058589366566296813309481\
08353720784916983141535033569653459169748124928844200621508459136890145541202\
17393901187292678207144571639887966636816367767196606111603325518068683702171\
36391465923622268731892240413788290206317723675887316418822718826583918841035\
7009219752611564`357.90402873346244*I, 
  P9 -> -0.063085520264388949341445599448375072816423078298026207469446593332\
09549849573574684821297883260422215185041496154900060837823084953675721562464\
13226753483292996162824212210742341822017844916741119021630356057738835897184\
18895332734307620400358942753549116820253111221831706906829126783105694241998\
19509584202894728085329738002721617070095740161562401337267164952861280992973\
23264382716`357.7041604675554 + 0.2882875663039437618338111481133397295033953\
75652195322189169627950150199060639639910996882671089870087104174007758169500\
56905697637828976127100493342387348968959093536847698588388864867535665378249\
38047349866839663798387473735112974956864882528299350238867206743422914501683\
14009281334097870698035705894006785603832098345477343464019315275304134444188\
5179524292770609005255507740118725`357.90402873346244*I}, 
 {P0 -> 1.9007280989531892434574806431829650985691795395611223574061671709361\
58270346478250008744429867925170226104393433116934661422887845045792164091869\
25710455983945027928720328876994696129384289274837897620553601662025127105223\
13727133399701951856191304746714180572473477818155624712712933151533316711861\
00019597266606975322180705056243557301140836046179630968077372055216437105781\
5601434696`359.9801358655474 - 6.29412085947499275732532895008328988161205942\
52706866016048778178691914901302859919943445786341672179316692791377964675204\
10116499369494558232302317496891306032151341686158357881957380076114897009131\
21338799647268547439708018275450062619733087168001247957669821648964051197846\
41403476424441382085169801832819506243603419107898616530205085907784459104772\
479534917896063635382014154451362`360.33700011123875*I, 
  P1 -> 1.9453135628391718379738022475790685242128414722555004310516301633904\
63110891514200684946011617954666823067290523805122716773399157572273145560183\
66080224923767888842938433503568066879403476304230049195302880681529971106624\
39952506162472506603789382820645226193809100860739831908726273401706944479198\
08084621676584883236401594262662537873538654547975279432092967958394070771911\
4926326791`361.80501696313206 - 2.3662657537331497139552162541849694980205752\
78590912559521607016200867893954165436490796058879261218279937544626166136484\
21406841406411494329608915416486599129716618874106994652591282208564088942837\
88582354253649903381936234555931208170735355063477741627235962732178283218657\
42035768606610907408473763304080439741277154860974583524723684262703523140726\
7371336047135134075131462059398085`361.90743771784093*I, 
  P10 -> -4.38940009640462536362570165667614515765214344463564820808721009864\
00484137263088309276337264868752111665901841225398395478372239290070173128348\
77593052099851663036671857832400141486081331006712986447294129500651334074872\
87253743605687933014830318292877905010229804849102936797915778562656866086450\
97040888678451700266633917200327706879667018920237843963733012458312439139371\
042850513569`361.90743771784093 - 4.36155173576568605783609001753807020638113\
18736041496193140290156626743658018750365241481702980624646163080617044049344\
51657199022610253835044162514194490963083556590608846369632219098401820292596\
19742448740349240829607663778510847446385170307346475773563555232574892741902\
82283738180219866775125829912622727101720320674038043090517922497406908139767\
53817221878759520508607296420294669`361.83865134251835*I, 
  P11 -> -2.17521393782574455821120667681642668199939678376808837576697207639\
49732268089117516264755458383717567376521069952634776655272755173421106789615\
40876160687003323414611273614187571672134028332520682532649509842505078810972\
44089050509894112565734122195072276618737561091356292673263984276509503210398\
62678671738345950674621496018305891346840718376496359998446485343094650572665\
485768208746`361.7543326130429 + 3.404711893185114244652283004018079070985619\
18814705025468157234908728098471975443538098768649574432292795337449987781143\
47390344992734125282254936634568986868498703527214829406095117373236532283850\
00468629660338000370877421703522764636192010951043004582936876886132486812285\
51734902732792331947481993171148519297532437004006409176763251235745475894872\
92751658097573966158167723619816524`361.90743771784093*I, 
  P12 -> -0.42827848845469200045420182616836708224059005839829984367408834403\
61488426291145223253406568040066148473010892181749071942625622270559365056977\
31185908663808673277961508180297224675996164130639094781666995329410082064146\
80579864779264869154867160988762317460629575648453248220918990232573497115786\
04950784396085141419022078029978189761227784831191515891015559113335090529064\
166874663688`361.4865179893968 + 1.826927489464804312311103634983308533959486\
21834099897276045577802213857287679688180317678858407570261236513837784414702\
91066217411964039314930348581311186096891210520889289142173738226539118062187\
80850699183826575368103981745690201147607051735688225036508679192988108266098\
49159388769829540143925208946982441816657300592629434667085063920470865403856\
52211461741693376188475392015627882`361.907437717841*I, 
  P13 -> 0.001024563717202890049981867145932565169443810582977947667285221874\
80072259516405180200655214071011991324720619648674714989365964379064277113973\
45302462077863832162580092535701488544949320447222120129463484607172640268526\
53307902662657641583971536336697260827273633585863458691585529339001747415807\
71320024231873969954619319450867977637755590301665929073182672574278700958107\
91574359277`361.8096746909606 + 0.0022167518490013361801377938723833858898155\
85767223411296499147429264480350354546114140345443450353380763446867668414173\
72855012478128682454414686313752923637488177475113729941053359320026096307749\
32264964591274650238579272475600821270421635189272377829062007486143433487262\
18555229235693919644700837439048430533277487482027853386737832179244353117136\
5292445553899959160991998617816731`361.907437717841*I, 
  P14 -> 0.378869792606876585453287892208099525475920046820739731516732286928\
40007400149429513285231224358723617033198760830292539809248290522114048741760\
98578433995915071385352162553706559029747149250356845416136288395035169993722\
29733601734301427532605000141289874179550888064539840865203264193377076152448\
96882619715124428218401302302843536568219787733248806649357414410424908566108\
06822503263`360.99507229703124 - 6.285740708404113693249600905451529364090452\
96854930292838613039630930995816643991944473345118216331686841583778905457700\
96662660625158499402032558701709255590667139802999886848206716567923740169578\
13199259556205278086639147369149702859906589407382337670348899559361321726543\
08589790422616006162212304328421008380310414893204869621967125231456588395016\
07654057342913071783641144592277941`361.90743771784093*I, 
  P15 -> 4.600614640650503710618012782006484901083140821722793555226575580561\
67842297944770702170087266790931899397014624931854732019297167177109681878913\
01524424629701800343294975871100829994964373747224130883421163328762189419704\
21104144943329657325285827655804121277366194434618113722511071959426892836795\
79643773999466234814435198848777704948231879809685644650371663258336804374959\
92884329639`361.7679200813037 - 6.7522538097358722011031101574049044309916863\
22221200135720240571128904746602956565472341274857663936299341260144927056003\
22369182409411735848701116312213862660569960320920128653879147604167409904171\
62061379405576483535823805703455766267108299140128149359945405925650051799196\
44586600460094664140824932756706296592387367283291865169565314583021367419332\
0213117756634258571734298570935607`361.90743771784093*I, 
  P16 -> 0.037398813290499122501141798051681360744065261527745950289500427157\
25721884570088152901216050115909796042829578763255547044106956315369595240045\
29385264152485428709494328357288776445457863678048630422056716387380976959851\
68094261367993553156664117109757267735325042603167318461449263414147459164418\
04199123242384522438049846415782613669450486667201242324027544321970248450370\
91945217268`361.3343093663647 + 0.2881874716019012799170665751722941506201915\
15740300253755978971750485116974307342591868272825320348765481492674003207428\
20555354954266420163914469630676515617927952359733417271111136647177746772787\
07455531934779879955388490296049144231447201165260513436606416891119591633388\
80726975980681721841660387085343933091490314543653547602299782007158398616548\
6184390726464667615005437494114411`361.90743771784093*I, 
  P17 -> 2.152595016494434769455758034249801721456663228077556816471022243600\
80101379765647165370690515977479862662393290208644292190690531055783194531811\
56773208015951483040345358115861122123401277971953807371547510014092258139420\
50206313593333927046141849369596649834823715184090427554599757087474359033128\
66328563150273471581746365464928570118666684001489060079612401536289681749921\
68892645608`361.90743771784093 + 1.574761516977810396421260194719422655921880\
82724226953082782533321405657838769437225023007457575336236329018127956670793\
19233074447095432721473508561512334876788061572172004640304653850919617438907\
85009365459824079986684219229723168521341493375480369184057828707741084396640\
60220750467747623305409110672041263966005509610347005428534749808883855008795\
94605609327315077932992634045856049`361.782415125084*I, 
  P18 -> 11.95031820371237833689371457747608695259126424896458413069093135699\
08838990963083385051095646197991969649030051458947706470407515288841694001192\
77510604376729887040651176276601012360867477769885924509627906511709354556365\
81367756571720880757054574625088209372335560997731832185194389879926330526922\
93293165028706770353828813328538071169667694167672876381954797859281962385345\
26974567765`361.90743771784093 - 3.086688856620611144599130973442160383868234\
59468316597235440135820952203748493998038106080706097752915015918022592138799\
35044313310181697969556241235470220313340829272255917599728145543402723056606\
08952796985164811191875585808608026114901892128049966733471775575260176934204\
36632277104363181329276637370925977898960173168892713023924664258564391145126\
70594468056554919187798407307514527`361.60214310057336*I, 
  P19 -> -0.00816292723091040692490236434007165513512224767300033469183772565\
08819603327071106913226134006043151135794385196225344405814313804554484785361\
64938623671382215468636795544432854137681983451993261377384384739434317611977\
79801216899069769160151105120950249687631946218665680877669619744685751509528\
98812535985693673185475700191322494091025382598736896756713963766806563379092\
507070336238`360.84204872430655 - 0.20613531476983026783303379243092364040699\
08764462678872363621039171596213529088509357729736513330716184621190191423094\
99536461807149524623432865226428925231192554267450756171655860513020712915688\
30671514894744415990924743939662127636114414490056470807180253814227339197521\
56697104144129186012434903657709442484751279848202349713954080404930725258966\
42979439954829852399466321673284572`361.90743771784093*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.25995394216670460593966260668215617686\
82416561946826452363256400454426865515493286906716503308524623048202504294508\
59200271444591891405835134393883828724463718813173872605896110921100699584744\
21900927745440654768047983343086344545669507659587242396686261175888500609930\
38707359670067480142500523877943959415536800085065951435599858636012869752363\
224606913798974299106464966375980430783`361.90743771784093 + 
    0.15882472391689813521146069424654398366770499502310627488960270237570832\
22094649534047110953412063483377287127651192371921263863347819985924700736601\
94578319990703035870731181748815526265585935652528446733755864123354643728568\
56842530826924999857999794011274119589465580133209625544745052789571178986368\
23965814092649585409457369324520947563198080362988215466732751787826658730615\
783277`361.7446358459666*I, 
  P4 -> -4.196591155207808832584484353323781631330980099738904510697399044087\
79050714929899149152061127111921298699273113340074803351039756544884559169011\
51053342967525466719781491781220576721289316400074364484506508369091489607330\
83330937990260862124239564661213668098784758354384331545978643382424868860240\
84667999632335870963038072658745027484081264702389759689111335165038741229472\
53941065463`361.7808943267859 + 5.7801640662749879785778585401263146106699480\
27067992896973125776521941791555127743455869422449367104897906908166684910633\
02832658846794496429557078113090459686784071883601954089023469243910034752027\
53113590693117216604381922562330424374882271672009040239042277960024298867673\
61583864491927367346010437346974225846870730673953721336893785516117450828166\
1176600990222051228477332634997954`361.90743771784093*I, 
  P5 -> 0.0066998636267464464646262532013023076013348146239372615479840032541\
71836704281930674937737374803347360433649653914481807902888347224432775062575\
91401717754691251759550199539488067979012219280401966279797276609746456164223\
68364437563373936600503767338319244543325558478484679296698954820578310406422\
37262666101614200331687703036743254888302402493482553497841788716604632488451\
0079571526`361.35116333322264 + 0.0495033509275225497264757830172769519856267\
65272535779936755217760086205078718798734497108929107345036829596684104064184\
57699804921773863430519632500137740973278730015902225051253179078926732389613\
91364846999813825527244233816926582841185855037729694431183234164928970346715\
26666185143372281914336047893433163147892075991330000199757942024336926477103\
3876623949366787077324017703263059`361.90743771784093*I, P6 -> 0, 
  P7 -> 8.3873681739298455969036319877598840842339630752412007220051093837829\
54777413584470214772244653533501417618475010391196955898857822774804816130805\
95251403725074720286575756277856846651119659728233007554156841870153132362261\
64541978828469330711333395928959202024600990926723089726178190443463871863110\
24410678775121219797215031352625119093440877701523902943628184472249709240450\
2832778923`360.5868331757142 - 11.5382647392970098925827352995073064379466361\
30396697567755515642605397272939691653554198613790363632451379884705430980024\
31404877801397536326453654639627464524696002393440470070477556249921870808785\
80031417111369886586507801472952654244062284159436143517220705510653248143165\
02706965357495596260419207823453907166659795584184537593665060955827328586421\
1091008550332067889549245826046872`360.68055212688023*I, 
  P8 -> -25.06057206210623129666553462957335278710538585826102580080634842103\
04892184815744957036405473165877548905793340870218780687217886215632087402916\
40589193608926216280607165376125106884092155746639528301236687959275929240838\
95118449240453011563998444057444866439273555011563639892016750840310758224610\
02646383641722814510556958330942342258467738208770365423726328824995623080521\
307558878178`361.890778403849 + 17.828308638815010746603549353429490184880814\
32529633007698751726140101441735955142388992309895808206200484841054875675875\
28369368853599239055061784590483847741483149916140695448701392606595400902873\
68178566414088476368335894576996236872035414857803106543165435455026638190537\
84879803966260453811153764288630912321467241578770509286297642797235003247893\
17214774258850121091681765990740597`361.90743771784093*I, 
  P9 -> 0.2277034593917720666547619694231496772693748932680767509021633915298\
36122511532761981999355368898158809746544848755741775313821043451719098923468\
79415121331782879652578612632318652977883652048773213957912881768210714881284\
41698375882543166329349832338856836931301056394141621204934054842134002749965\
94074068191888683760147243855930429018203567089471747322481943712527915927318\
2588728443`361.7256626189793 - 0.40561883157649990055214244756746101755555671\
19435742134792406044075879825915948761334324488386620814108170091532085262717\
78888782630178597069911885824441294308973819635003940546714405594694519718251\
18571838633935083716872951303183520088020383831596858918242485063271761774285\
44197783558095076317694143780486258528333023180723046588452243096510502740785\
79904629412634332086388088637586`361.90743771784093*I}, 
 {P0 -> 0.0145555218926859053293044493044914730368046476171915869076411759263\
03154595122232603398849772973545203468289107590295450360507934259584800648531\
06317854968563018399244250043694638367550767415200407168654693983929867904771\
47367436028084935729634069922895548774190835267560650107489630308094054496706\
11474336292041894666920815203278829448199435621026350169414787649249`353.5245\
527862071 - 4.953716723430204889773184146505885680823631112631513913224308077\
07353067813163826829420774289274717004511691174534030425998471202468405599707\
92403660468317210111387448247880753099182048404337082953264130635230282991709\
38644086154113264164402841175333800921524842671452968811154099713833913091242\
18636478950611999134239821177334526057103015659260122391422014679562228`355.7\
393862697155*I, P1 -> 1.40218085015335764610148266686970843713436688738204618\
72770730057964703401814436920728583443258640164310786156333066336559706455924\
97866742301393977928739422814846048764610908623752268437752132451981370868371\
80843749370927068947734354014541327249469170422692099944873995605745248885243\
45204887034768810186850982290931847748762893309266077118077962372073509793147\
500478621668018402425623`357.53344932901297 - 2.27051860329914172684590364037\
41506350150536306414869384247450755496235964504211380007817154619512747144531\
22293958196901246844070979366455028033667914425881651845618761955523824853654\
56180350082441295565288566515191734622716834178691615641417767513977102472838\
86833550738416230061985197710388790990022361313218079662346055449251548465438\
711191046599463082753762387502999324321863383602`357.5285158943177*I, 
  P10 -> -4.06605559567027529251888692459820216382561405948692378076711727419\
35020663471336178655531161344676311298239340882084555529150990397208083327319\
42858850696381473691268348811856528527923161082063725875163728326018087030302\
87932123712107290886072856436542722747005683471481754149595741095870358360414\
71755619528900277386913288385391290636774825874421530223758326577951813171552\
216242655547`357.52902342690606 - 2.25941753088461930112169785441748982939516\
20196872544585441222909237402797507641624263716926723565134580351436826804967\
52089063516276609355899941236115593607932503835603749054854156362982418838367\
02609467429370156795700970870094386344691369847384832212778900768701329095616\
15928770655894790344253818257733078631176738664631335267996937627563029243923\
330421829207206063967259738511583952`357.53344932901285*I, 
  P11 -> -1.44435081682036683038378472528997326837920963533353685030681786412\
46540747642663256510404697287220995403666164807458652025469572822945166426164\
55654838034281217414052266513852044473191506227774180860171027189607680491914\
08132804227203180415056190876599228090324421421056362626237100642132163784258\
53802947447064450132521282802966570741041073979709853373274413967142627040382\
417747906876`357.53344932901297 + 3.15237092572844132818399269447317784418900\
81107016876278216032624993100950982691217739529660041114994541296359062279179\
44324288077727122553904587694756892698240380166005126857993478526502489499983\
96980052698594604193431916635619156080611872204450342905832312473147542928576\
45597590491014695884433384903618992286066949838682429724072108064198968898125\
545977146070251865080196876012807025`357.5298242831771*I, 
  P12 -> -0.44249333303628120041009716530676048829998927010824582232850687872\
50259056057498470553618922238477966306865380211447951296868101192983858562746\
38337184431060079316720533764833016924710955839268285086054401814416344813374\
40390268237050948458237031322185810983697147733057300712830032046896597117567\
29257203342325484490840940795843086269315965930183505491567949106695206802368\
664833966335`357.53344932901285 + 1.85233442533276884753328210041701901610174\
51034893863438465239253253562928830121254267855077469729514628182659997969638\
90775633650811913437581848797183308353306647546433972978773050763766752331385\
52755108838231330553383500699692025355555529653898644267603850705132231688176\
02688232468820971817417844746464367699759619304540762892097518011817792981079\
047642951538147500577872783981412248`357.5316309906837*I, 
  P13 -> -0.00680656043658172826311165646626681670314568350072363422786508045\
08535406465685159382827353062469098348221067856520399180675418960895239705582\
21447193946359673322481465585707888879529055399345256289637696454759074781621\
50899780518200363214559052885541186443646038682643272932413585852994278857743\
95693888021715280705196475879297082114778223012376420948815776576955923676006\
271651828773`357.53344932901285 + 0.00596342451808792510141871762315615083117\
73890777641673146837738379707838888247216736430960168473550624355130400142207\
94806244924472256497812248182075248895349415429723436833924774599514557560384\
20658283884452913992340234391410343013522852006490027933837768488188014125254\
14781880509809433090341587429548906328513651876792903997064353268012479205684\
682649808825648017705396249180398046`357.5242432616767*I, 
  P14 -> -1.48174761855253641820167077709035861041846617908725166344144615832\
74988389717287562119445084355240660489539659009712271916162833521919605645214\
87401845531613745160517079164711125322111358081416685104328891737084227008637\
46368492133630579502566653272428333730645334016726095058232502910720831715826\
04061541015330281628568171722037271438044307842123612504334012412652329641347\
2745077236`357.5126860739704 - 3.82941696017678754074045646280700927735433377\
48809978504059485410187223806118685731355865305716500107577448501138459729198\
71457930181706090616828465976666955851060996744148331818297466730817297216880\
23100211092283646432003876686864733780441230367538381893106357997821708149680\
03669806741691990311998265288754634391945340054735340856881879098156750830516\
88658789158687027667224086490206`357.5334493290128*I, 
  P15 -> 0.105163601047505917697519516065051932869107975398764645948139437226\
74741763357920785416467965016425910062207187400989973091982492249176789201870\
36008617145896465039207409333160232382442401003433230537441100591918309521212\
90351760693981906635058333518178951242605348536223858878340501884019705239158\
90312134624304291697010231500637274617461770707038642476175193954886593409836\
40051818387`357.53344932901285 - 4.512639044056404874349373454100968032506170\
93477756362166148548289530458472121096559863364086892244484826252853212182721\
88887568235210048256452384743429715181707440129459270939876500100728209195528\
99629932596770858494119042609550078842766523622142249800301701278158844241416\
70024781430505311559867439870960413220416982262874321301316878739714684291979\
90388183724924273478921458044627303`357.5334144466253*I, 
  P16 -> -0.00478221861156105708988754132685574720931550876044618946068066284\
92897168592781299927113347660067859251565661792673125884760534175066735529483\
88286122466718450915337332828216334727920381530554375399714409605461075451917\
95043492094461126728944987239333659978846370892085818330134875003960918817325\
62873987979982895521540749563106686324541331027865417686908205386370842300233\
650265780655`357.4049575435357 + 0.336671789509166891522126497769202591760491\
29820837186542237846140910555333950646580044825577744820179309598145813043175\
71470524665045293438984731627747150397826485465152822304152778266947847846667\
34910330512206088699629921490152616753254477156122628065040840341912902649344\
71632625373171214214829259551986298992285623136889093185544385273097454418089\
97521736416392950331417335233363297`357.53344932901285*I, 
  P17 -> 1.665667286519213470030994306957321404940128873590258415440344771447\
26025153196608976644041526744718940444297488779104106850325257707543253055649\
80195094188222906922498327970997319637372936926632422456363104867792472564859\
99309187756359346160624015598765038508592571444610600143080305911125423261378\
23203066995335784343351189251980067578441471244474193437722289446018834462672\
31509822907`357.5320096228239 + 0.3215436499232548423663843459417447934736026\
08726304933024793396855864696319759584184349921907970685039057745048451452076\
89503465283433983692027522175674659860265904481177406799433570062745826707179\
96122787354112444041890667202956783225669215455906814079591733013796653899339\
71401558931332930268089850213119173434725628209556728871861083206456403287930\
5726698331722893505587804163415351`357.53344932901285*I, 
  P18 -> 4.738293273640275011088375102562189567091381601908212422985062537891\
26418343509379626814108393575428315970875347491060316124048862830082127649916\
51456147768464996761907558881406411687799390959374302971479126502404242554216\
48690084495041944991455350890360836779931618636103090783437047550927318388938\
89431878321410872000241441721099559716124397594663581317605230055746302559856\
46000585354`357.5334493290128 - 5.0014906495528337236580827500738813796833892\
34408932227859888613584678655056884432412241885807245766837171251527889878652\
57530356467565137530638218373434748228253345035217173512071220730148423041930\
41331701427846706961560507486725279656745625915303771949711663951710225196518\
16603218371724105312627349507438927227259800275020093728764615678804510758742\
0089685934239219008944191042523423`357.5258208141102*I, 
  P19 -> 0.027231119447020523890026847387222149593605983639655994195881767289\
59270379449835492453609681649269022802987185108557386828611713521530408817484\
30440949924736698872684726141651844766272893910806677790292919990255289558978\
72594969712164930692449347029490448824824186771522362861256713865585001738571\
14229633139059452969521460287180746523404441382637849476589786913610558128664\
98416571559`357.53344932901285 - 0.235517447342240638412373838865438359855944\
64200223180560797577534677898209393724625413906669411147698352905205881239461\
21747305035377897921566826641340036200391302329911911009221402213679923400637\
58252605981185803870265272735579542108789531131932204409814540898340883032634\
10249567707962671957883816114458117478948636218360880793695136915800388592703\
37037477685060865766667985806930905`357.53264981641314*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.27436542057976335856714996082256261609\
16880874211404448148199480883673197201712521741665004384090348019113219822744\
17594365444172648349935468746622759396417516792752037611227200038019335957085\
26838756152945691970517791039664107710565303962184358408047568300783569325671\
17492161601074276896341413023327657147814333023913216309171865151239990955942\
737922295213283658102015288642834572998`357.5244692231136 + 
    0.30552027061629266169738007010590384131380015256360399481318282024295304\
95344325754798804807020585058206183457731622500810286886782038266595820754085\
94586701302977078218322960272146564886085063671584753163203294920210154294531\
95639803027808022729330111160015842965788541433708119448288907806293569445803\
49200480746743661375164598304934166718606246001527511832907710929747437623541\
303756`357.53344932901285*I, 
  P4 -> -0.979129632283058092657949372465183491280703264739875949463611047669\
39826420807080818401535337356538973583331190700455558050490675739962408073396\
07025678703998115854962102181196061147047645098503556225839483898232727572576\
46097514523327551385566060054859401320698356513065286808880480193803352384307\
64359865252689389518115925255700101882139921518576263742806226156788144009683\
92465396477`357.53344932901285 + 4.503989525120853996413500748321115685962044\
95743195280909506727153785429242304024441164034108180949792677258169163929674\
79745560894288830445106227083012117536136072557920409372583920013497005691102\
81583868707640444955042090124559511022930547790128034622365541436634066924547\
58124689511209783292683257888991333857661799189677351376581217202991655918467\
83175081444939157632311082605131681`357.5318084662981*I, 
  P5 -> -0.022949015497927072557041185193416774595373967376615697920405191181\
63763014809018094337095692450398003751797200109706012227198291618872702244500\
23034159220906948089711691668924332498428661988887306258329994439591832670605\
87701606727686088862026829055817904058451190937481595227019612756341605237602\
68505707763468512296078302873162897411643104979411217336279169188497914279712\
47193252868`357.53344932901285 + 0.073039124350451412955902090379714814465079\
18759845753794150437965307915633336442150395137923719528145480875120640266921\
90478743421890263988268445818441878058005821497808230779144911492850870134171\
73851457218579025959870580916363241997729743764650589652372563734349827539126\
26296909259643763172442823054379928033718334433261796132089117935428287544689\
20062290450915176121992515580953294`357.53100962392585*I, P6 -> 0, 
  P7 -> 1.9292503507609079385401958115311905283961436642246718950119419293698\
18215798779573702387761967807072881873443772201395903995727387711125298353662\
16251559531439093660129726275152174802740652151069451131075708386140435126358\
82869173712980749255505899790467609841676680368361254400473349212703859974437\
83224937683957253307840313837495459652663143552400715943145788868739`356.0058\
9571475166 - 8.98003083616140097095902320420172664023940456073048420707809160\
96712988617246732022450542891034738956480287598673118295839348244528943951677\
02057978167791128041579678650511792729691204883669485505513060203448321670694\
14083327630616316137053822959744063921427594106661132232646043211167771823669\
824680394807131521322000321638833907693999174331684222327208969962774328`356.\
46281890602927*I, P8 -> -6.56036595933041336086441071174800993405845674517528\
37121680906281817735511175638756570734233315230754236178657874078887200840348\
94937366765323222669133000504949945445380068693271992557485372915385688146964\
83626950933090271989558254098293983167853243843786395604170369734287717102563\
57316239217350883446559447164816013238159856036937997696687997058660472316125\
619616363540938283257232174`357.53344932901285 + 16.0377663867156569641995008\
20401194307718366964620410046579786507946566893563965125536701910427447225898\
89371028205086403824253677154021563577755070043101536583795811049758246747711\
07890461601264897046067834997482569355619170756814050026173453505102085641352\
73460253299345786432043737874051372792275735898434379974982102384004899162337\
377087336190267987888567188142536`357.53022833112396*I, 
  P9 -> 0.3357332334638347125314340636384582404929988450093201679557469171877\
59490310492457303385089471097701251439178134418607119339435043524604282820674\
43571336481768748456368591704526789842776115802072292501258373925394478447001\
40506950088570959217731305284435730055600741686684039149354782323683974415265\
03366480579613720933348984181451821068956907388716592449613800198801582759746\
8194439326`357.53344932901285 - 0.4333927561724284687682688856344052210221001\
11717479705276477260008664263855741254896835858028223611534472419097391126486\
97771247560557451554214694052865365187245438208679715159821973771818935457619\
30096228675128181979495278137409148948410130932904875770867993786769535428277\
00620907316312108056016221841879987136817678068178828524356169084708323645258\
9147331623804609688307859720418625`357.527230047933*I}, 
 {P0 -> 21.635723577959224748578925202985742211628868979326180653884258957366\
81281313291734176920999502753143967371762837364972221329147827512132676856299\
82440290318539607271585767671746085495383201840245672704547945706698007777518\
77543044253169390766595797244989723657505758960678192570756158492444688282182\
018356208027402033630355152122881508880804317434798760105372427357665`346.499\
4361422107 - 36.6990371303801421261488739751269977962036002954158937106612143\
11481952674644396884770533092921808686102712462485995531197237457935010533292\
90001310681706430601949617489129685723865565547221219418646122732865202656871\
45633963090833021989248111817755239229557810420301872485138573946371431506947\
61813235905618246400724727891661766884301201540298721656583581155488242195`34\
6.662830504688*I, P1 -> -5.61332865779845734895840484141539568040822883220274\
51695136276091241251488994099939602648076668611595088321742183638664395285125\
40919706098721469030203368398265001201912980376642037943047174638387646546119\
22325035684975919101434952999708125754339885776793037730940121534137590314142\
86905992797552326695723268955974289753730644925470070211377611674660732760902\
97144292`350.4768688218958 + 5.3608114148404231547495555827552585109821996724\
35996935148093309975256707788687772071340749046539456575168014113931567185353\
88970490645556552242443719868122051479846449766637904380609812917646681049395\
68567524499106922799474225795667596200882640956218102917145075637641190330778\
68168402754431196428388601150514398385684132295067096152369236019752588972398\
39464502531`350.3895810445481*I, 
  P10 -> -20.8767139940822290950992427107067236495067177378202413813648793141\
65833946046464306164179986702366780621088194301718107181815853718745375092549\
58291532510995561913328375266697736145637034554205218743575248573780802729780\
91853030376831061609665533714324838767499860462795220235836744919431615367005\
70171417637003633521232672065435055244989791297503280515809121944787941`350.3\
1739566135604 - 33.9439914964840173046333804547912780829723206191505920774236\
23174929054107424301155920681722360818184495010769825846952150085356952557629\
04397818444368240388457166214432284460065855927738066875404043226386058650549\
36399618738396008085498920560128893977494916217586187511999947798669384520052\
60293982241029524509554012386759588655082777858285023753745731658893659127162`\
350.4768688218958*I, P11 -> 6.48094156429887383692249253807086819993390758136\
11883514508057979069583466097831271227016940765430309624363907725822085737937\
97806019628512143102893416905639005316126365743273527361327119091286374192319\
59772817474995471203366335361900936790466510855529636956626911313609931365836\
03513165761530108524166365999877000483201982982421252303579176801001489959448\
30000395878`350.4768688218958 - 7.9643136968993278953651739288754708817564322\
82280688152510922762605495247697068457886554391993733408265872134077030989204\
41949839880951847619265782507185344221039138282917443898144198429154257290022\
71472674717278809765702886425214487958378158396437081188281196877844997494703\
22128879760758392575914333840168788304910029266216794354626181428876999306530\
775857823986387`350.4224548809361*I, 
  P12 -> -0.43751752183162201881449461639303642591966544234852569463931129263\
02398758673661045855089820548156468654584158977512856103969791921559354923946\
21546668980508673374137841047680371791181858049973941331596091810099784699183\
69286599024558859150692150346856214867394729199410687393501735435213501626159\
165978350330415541699496388739739307926306909280363178069906291192853`350.230\
064780528 + 1.818956013856487155307504281431582120231995286172315641666350365\
38191163067112559071097051930663133458747120883659644486062319414326918814344\
68079106435178259550422310207480154562248873349478379702327497571503012565152\
45655390067100158363510801881147682777104522326012064312603219127427335453833\
284299123470270822101527474916398038773080471269104838575890283960054149`350.\
4768688218958*I, P13 -> -5.45955940593868109691336713395542737365660678057164\
50233493884826851704932807811452652172946708446826677787585119365616156099607\
44500427640826396506965374539925442782424156907758434513970336735265910586331\
78448947384345015274482206478991728847623252723662296598200790363506898532092\
76594859117227864381811699145864350756783896665028729925879452266609889962644\
30423193695093790175`350.4768688218958*^-7 - 4.217163423034347117379626473152\
50864071214084734581898037807306631958046737877785387711236158537456272990086\
11555921785054121491926538759124631572903332462803700232754667196322498743698\
42308978399688172457106679025958548219168585282867005400682033579804954171896\
68001624053313196159571172505718624379055844963182491017361031936641810241586\
083067357850633534298137071327388028183`349.76742926970604*^-8*I, 
  P14 -> -42.0276481982737305933415783399052805199594034606930377723611488781\
82752707296304913376872570806551863372213080305764105010219339557630016062985\
81343055894248300390920761862783315455154311321347233628653341586095216575724\
76275353864075575325592654401153662516679134919219959637581909728974094482942\
87498235772632652731882789134739586253034217801002005636063044115318502`350.4\
605936940104 + 94.72550742269294612645584233275138803833456570340512318151840\
96840971272566235976749541270598287319692388896686285096437683826803732470527\
49645129781036557931005129772998247280184640768609672120060251580833964318798\
56249974286408108675637826028842221541980663351118174308994230152012156213273\
4574853931352421713349121034414787291533017578782008300666700387206160200674`\
350.4768688218958*I, P15 -> 300.102090501067965151296694244126836333121026034\
97810232775949689929105493347696985287397846744186017867813616553578000711825\
23702316595660980349839696210927857006171767706885525214911074581059316866709\
93803607030771613906236476398398751141761452856951241029066034366079126441231\
05782378675592435752713099682015337563851661402376327941278787722744002951154\
2767980836411`350.4768688218958 - 166.062787857457483469677635673056304602450\
40725607038701305143871575710288926745756030750467482930330171881132273205516\
57218524956889474094938691037772201394663227252456097727541438240870743490145\
15525766016003163226307799183447942328432137434559131922890363928965411789255\
58339817937225196594418639802186600743036180487031080400225613752382611362879\
1166867914181374297`350.2970560455206*I, 
  P16 -> -0.02783836377692993937180285781008652805481562608932655038411565793\
20703843310962429223380210760704937614469000399736530655241235293356761679399\
83826598804107086941304927899639123052368281448039748191910173528019293736687\
80104383560312862491408192175777729218914951153124852637310937860149344650565\
15053328057751040520321639635876741384552393984213524271074439596097`350.1072\
4038330125 - 0.11075373431968454280410658900744172542151549766843813322138128\
57865745777463888684520355709414618610014936037106285146433085773795720306306\
87817775888901946281160305133170904392240219070824721061912442824717258794060\
57494319336242125297044005915529123784317158763363958436822197450976955284115\
9558770830365118198823117011388289213697665347974159847452462426923808849`350\
.4768688218958*I, P17 -> -24.624248250860810948629001892851935888445265591659\
75483902970971931020924972534791910631548253676714095535300744340297079118201\
49442465475621473785751395149702761843352352683174057765031735883380207414399\
34768463579668356321480421726832384847800963307405045902284232325911077506889\
67980466326802292716504985510523858256633552438078193403662027870241738258196\
3689832402`350.3332971510191 - 36.6909214364139295039250042001886059113004050\
09676019312872730046318120529789298625267883276393261407282243519060811297072\
07713431346708190898763648598716758733295536860512520817728940943936337783914\
10215683422713079420887310015867787867898848435881386424204141319160901871389\
12600443967849355369944474493989483619015475188314202159416384086945395186843\
266699882339482`350.4768688218958*I, 
  P18 -> 502.3720135576858253734152672605419959657032224924277536391341463864\
91113278030472208598681665113600216820038925407021598479595494218404716782641\
60907142023818589720022165124304715721363154664971236418044484584977956227820\
22167746132367329730441967366679815958040918865804002113045041707267781885414\
71485684525379127797220577171602643224972721278064400340369718804149292`350.4\
768688218958 + 110.9323737287724997554200615845167772683008644870092573253683\
52283239162459435326271007491907700691364653652832634049394650335101586452862\
67289177687141666932901201359407232120610252771712865641026953797464062795066\
48478093780804268761541196107919188702151673538057182866596829142445893992349\
94173625600639760762844458734404683714228653652694982912493234821664140177704`\
350.19651503597885*I, P19 -> 0.0129535902975541066939435630490393040557784183\
26269767497209082891897706134924235918417810637541173520513942078602086003363\
59909311716239951472672220052254224982087073738567705006908116824034861030459\
47385020409684328465922704048178318289079301138289712021374438882991032752950\
54386301650490051121128586666612284962444752420976025917735563403656394312479\
723168121986`349.97542550066106 + 0.07970430327672614579347614978901465100724\
76990835820874801540367800036724346920991000909155417433295966489584020242472\
73416473103808498266056525273503926036789260484864918912530309379166540610628\
68035261805857965317203835361552230792251667397562321379798152547380476872766\
24221628274608948535035436598295397695549855170539018715621860429933803172792\
89501812525840701`350.4768688218958*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.0446311138182496699973330256764543407475984894993264623123803051369\
91514586652748418108985201205082993453532414865960107238933351160591994612415\
46759606534982517589040425120042138458178061200854428761802062557490752198534\
45260854533489918283124245833477306500221971911950142829062500395422743211670\
40110539622785826249011692959205887777972737858148573479527911235051`350.4768\
688218958 + 0.014561467366799343218675402150489587147520241973288736388223083\
09511667289235593018505594285167848115206701738102161119101959859930236224090\
24103889243915438711617336745426208717627416976327196173043006140275854662428\
86999011230278745461043470556362571300149129174848452641225657207369917164940\
969947952094933980970561543525596312539010909737830873975261528040547218`350.\
3471813696304*I, P4 -> 97.075335917909886782177752865563523342183120179695814\
70803526973593586944901120329983719673028554259106762296797624662755563549671\
57904218505021451562239774786979268553859661239032429433012407191854355689454\
93279749663371278271322372995834735641491884765964301679262482573458658816583\
88486763229802121910587757979188012436987181280117234312928111633419075921700\
5461681`350.4768688218958 - 65.1475129405849274273607678591748833021783451571\
00518434235286032603434429936692949167665494906354433662874645018600708354835\
94452383560840018593746194685186677409110208139005894363272068426602407205370\
22626870151933196748727619836634906147851398712714838140847781512397647896539\
65236969196158247214976931238336525477021933277181212747940218155406226643684\
439829303836`350.33329084415004*I, 
  P5 -> -0.001431307587831664588352089926830871615934168407250218656311959237\
13954771774846923641684109287455965435982455416312744050607236832802372741051\
47893292320778038941896753993875955966441043371669206077357529242819571648741\
74810918220368740829622857032558878043826214819357490638335601374435408567704\
170174231156075967431218853294604048920546404520202271701224310335391`350.291\
1711116412 - 0.00266395023396525602092996560781118943518693888979153134478717\
34704890885317255591955577307337394732136086473480013521474313125582980425348\
45543459821818296310702518287729334682550134542688825373658040383562034692895\
44296383020500739958176125799397093812410419683245884893723920672208511279956\
8132626640248619087998336758122090848220188803446402753284657252303724385`350\
.4768688218958*I, P6 -> 0, P7 -> -194.150553021960590505365600484428796138179\
76620420943404396863455440449541265526107630986325285493085612394486354228897\
87851126688863385571413022128423502640341948615433468409506814052543189184508\
81801250937415589528810555933166312099984847651750007269048480933744853973725\
02121662001008840556703520465784199603900144134215495914124053852271799556411\
3217249318304635857`349.2638604349512 + 130.295563915535146836002168731995086\
64371589583889672545673083088979930103254806299180514053134777304354228750234\
60686870177002615632522295689058130472915611602337788259696560646647720682797\
63997699474300298574864487259500225653065808447429446129964232838046493583172\
98901111953737809347469965923108236446407234812275890731672452373289931078903\
0303998930495230266472587`349.1602736123662*I, 
  P8 -> -1270.042084102078522461920058807106929067418878228466265724090314775\
73531425496257469881345107128043473190883936468860686562816052762079349032324\
11676276160488604452130139525723387943961929143788067907415442329354479815625\
18972996274828549035301566037744788224245860534780378206086865823042680276949\
602254622566735043664699526592990228927144298337600073036075088885310176`350.\
4768688218958 + 184.205462433342550656342075690057266756478962595120982488845\
92948145076312634487804329563519711949572467990945708857823167350609974558856\
34874005040767598645925135221196182221468699744898642727645701424079752674678\
57245437139181428201328771062605618921948057312011360863785700698728351518487\
44732065918775228477002234688344187530159993521530820766813377043933267021892\
7`349.9382864286849*I, P9 -> -0.071126540033667746016134336775871060653053505\
60717231526696517571553636561983295035686801418368935462578202379188786260122\
94183557623174291751902360862509614916980313707927000466762366147755956550109\
42943913478410546606083994496700616776121720375040559674138062719805670680534\
80486953082150104076688024948937372320296762223404746651240808361703777683765\
2334572584586`350.44421338419045 + 0.1677422972371258809835723047569476934521\
28135826007384843405911084997670254467683148975161470414630939781833670990128\
50822802226332311095300041676311654390126556901990113353489885341120325849117\
36410979269830374529417612561374579299666929216473431069166834883201768210613\
66339993486982403015947324586003814326520908792723400142507140700249747131036\
529382605547659439`350.4768688218958*I}, 
 {P0 -> -0.142614600900456782081957067626548980446799164539572727650472079473\
81621718188914394242110566192478135680829120477702196893836603496736309317177\
41774764947038813379707872829073007238657527911870249144861888609508450798771\
81840957534464189228047952052689929354500090207709506025690956755308708999492\
97660458315253333254160419514753303370025672179311010951772180555973729974835\
17331922179`357.760527382771 - 0.24368111607041741291854563460620630376828926\
07456880825856940739592968839438087007390252232848323959047651426082563502148\
48222663178679923326558826362674333124853901514324928150954901128078773933371\
13197913226920167390284376225543761233082887615462036184096051750487012948648\
77912035340041507054380853356626985995635903468516379458440495198803222178894\
782640281312771345535346142531485`357.9082049784479*I, 
  P1 -> 0.7970983665108049769725507138027849629949328677316728685674495140922\
07345393118012112740938707874364250737505769592819259020879264299566616643541\
84382275881225231177175976153809036449348592358485362050343015603404826371745\
14045155167032617316808203833467033301761901438567190158518777471296213198103\
45431770042569807120063912357949043103527172905202595056179240338124405413174\
0300985599`360.09949638039734 - 4.8890657782608045142479583241363738920627436\
71108179183071954118468975261440770260004194107584552482536524841980150682702\
24569802537084133450704371057196556046266245933370767734824012920099418322120\
96090522290068087267769473432392499491590541933677564349481699432238466250033\
74381492194755170923494875112737598817831348516181116139317302057732532172699\
5307276732410227654500683073877905`360.58246342160066*I, 
  P10 -> -4.80886021590728416001692535246204866508202092342426959439761160342\
83600300613310130666883754107689399900414246948099975839676068806264479251662\
49951530639260940350050163220800044644590160902666999735528374905713873485107\
39329388137872257468692156255395200552541728270609989521752797214606919671169\
50210029033642912158385086248176461322077755449949331089549381167306115075958\
931437851121`360.58246342160066 - 2.32838869010550817467531968555194096038190\
53008001897457924955938025878128200557436919543971568378283307898378743490234\
19104089971597337293341448390517577034794993592592605247192759421256121994904\
65368204718562350194696704823664623614642251964231938429200125802493513310470\
48593135591818482054688303839266602668413592795278662159266458453353240097372\
695608466437592127038264637788209918`360.3817295560085*I, 
  P11 -> -5.96531316494453748914648839042202090786329418726062469730045488066\
77238011646653790330789602541642326895371683619868558905986968912024583315693\
66867235845436382661436518630402513217341600048404628112492484618969576634727\
30438387062784235320182273283739645967138027260114744168110003938488134710494\
14292730445547831804035781530719074509108967461097340332885934038887258125013\
299167408657`360.56520906559024 + 3.18386635067639936673820075479184178731661\
93971923538840638968680983551318828617030820110745804018523362160249552048486\
47775955777248300691403311585386946168729405462358910420211775231540551737329\
87555832204771393792264637489448881181330278800972896516099458148683272366210\
09389993722841833707318909210485423429937888645729477638684298217633049516110\
330227065825343425001644126784499996`360.58246342160066*I, 
  P12 -> 6.143172822435890813963951129822107045627903062325295469172734879631\
11983764716450429857776067115460042407013110537853859205242216744132177430414\
92937222057113295211886448263383154148801149798732664341346283011452334881177\
50674958182510091701544244935134394683036853206458220072993449323930668300397\
95550936581026945906552467895785168653424640601080942262357552212291006525041\
08896882616`360.58246342160066 + 5.112237390921076342359557117487459176052557\
66733860058838526594113573573048446975830032555656997063868965092352616157412\
54747694189797883489299772848356033502189818355290539092808192029623187807542\
45048772638087911627637170416242718766031479102953124183857724404298231372544\
03544213780612787746648821890449245431385761310217171324260623899791194383363\
97476369053521336088451130289701554`360.475559845056*I, 
  P13 -> 4.090975181044596476673628474278968690543486188368435990742470616481\
76698357558417677185267997594568794285135609001047077479597266305775504096705\
67560449339764994793926347197771517238640057565483646410728827188362707308179\
42415065252295991033427607562405786482488099348391060809123613831662231498349\
87671349300587477195897261920243340208101843226762188170145650544929860439809\
22554035539`360.58246342160066 + 2.791310279071030310715337692644538053731081\
05386227358885135107268906306524136710644510973825091590104463021812356171868\
26186227857475744502302655602239745420515609569089269650620773480993053734758\
11256106366246267737544836407316746761927534197868849045830319229938676398160\
51263765436659130895038672298939497950876572414647075329738483913042602056638\
86602947682237791711296672885889465`360.44467465501134*I, 
  P14 -> -0.34208251011515204020520551695540889834210268693849338933996796851\
37243579211515919315415529196487125060449639303329161329927357062833312083901\
23629342973348010986004138251223057086743885715492116680207548954317444853612\
99578030711484849193697266104188427463426229881260164482301358129131839221181\
73401299001864838977499290928672016117783321672551137030453422976538708872970\
381915910916`360.58246342160066 - 0.09190915422014469965679360320932111173515\
66891046834006316737213260112849191565172546943214546069408522321261877813392\
22864885030403010045988557729835972814805214371890188749953734948711889173866\
18573497175606983418944395970969644667243896065877595745900188878043258662109\
32967697250756453437626483185786568907179134445059748485657058279403205784856\
533892690000387267415027255275351548`360.2441491930411*I, 
  P15 -> 2.003632842892303295092475351947799162651153785127373816460053456910\
38535354529140657348380308175798833656806339147533885507848185488357992514726\
01967980195681822737451900788042402451120237893008770045907272780510265300607\
19027612778351803595753891470831183360235489794589041409164864546952796700001\
45466215803750080493316838660599432517073062988257703575568000049141547842117\
65532762558`360.58246342160066 + 0.251296024358864286720475323404667966812791\
06185443719604928368566143993847566232091193964149664352813865843428951750436\
49039396917565284013758971222158840602490896610958980322676269115554343148100\
35941757707024220062691342991412351713306829707491672295392810268084850923894\
19519409325223657112213844567928276703216753101022329603220039881529542383740\
46211482154539396803562368218668235`360.01452944342515*I, 
  P16 -> 0.282433336633635662247903383658225423129932441613432927702678153288\
40586849799130095925489921787303751420110988179231354215654774740663813539577\
97231372213252063349743282826689379486685108403785930252494074347207685947786\
63099788482019539101080293916086243385684689856316190829867817730931697125869\
27295832568690385959493004772251944242704123396031317600793032960056385975975\
06551228795`360.58246342160066 + 0.598237386778008242977286863016558996174926\
73238030986092241952053713274821498645345202118206651372492402142501217455263\
99999024236054720276228201915331324806221594258007176490799140995030881185785\
45619465901669000429642353421647943797157082338634591902960830076686913297586\
26112936814451172552830373116749131741446544098709652496618592565636421492034\
88007895205884826674526301175911847`360.57449386139507*I, 
  P17 -> -1.92981186383153648952699781191372994630777335387317313704769073765\
51487974345389798828865748943228030115056308421485640175063155119208094309398\
30999383443570634929352820658568475350312249943666282271426264061100098080538\
81161375905655199402521028034966851120082510465164433877298256525040998531732\
02387712300388081512879365546798927042960577771281445335928852415029147695103\
834440793106`360.5769815860207 + 0.879649347466385752660378877424196243819082\
09318482395777836530560788083129160705420283663375821680790639665623465526850\
44590623859247942222795866235012985638965572441030619755013626731980478057700\
19285724728987824233511575701121031955184332868214762138197746475543867870274\
16379525593263799199136347796014355742735491067983709851397360359099311302175\
82101401982974027697074493771269394`360.58246342160066*I, 
  P18 -> 2.129701966206876831667391772532623243313253788159086606055760051915\
74045081826739670804817670904015451645113472959388061503630233971104802913709\
29251727750358997319640716559637716473842463661031948165442240884747766664058\
25654816345365892609018741386532482867176340912230478010099465639452172130194\
04608279414692155264968174459034799251542253531366879704919210890544931233139\
94128594267`360.58246342160066 + 0.197387159485218801902165863799156742782615\
42201310479644618877541339334923820717192742945303734845870683051030182523375\
99513651924016683124969709207923666943555254096870359008716378681338244627857\
77899114458730002471011499047118288282071942691065833270454762314243206247676\
30033189462463009646254945358826389572756528212379121506225892446302842968798\
21732629808044137966322587575849172`359.91003123402874*I, 
  P19 -> 0.166284046302827913793567915787428039547629559173675044773632667276\
12299711995490584295658104515112410478806517606981146401118496800591414070532\
31045497926147101349021699093632545500238956295355574773373181474361079306589\
60418120905864762596774513919065200898025381449224794554889851695016409695627\
27216047153843552000554888609691803274645505550197779209178187118318103557326\
11719558023`359.79301169644634 - 2.471287693334131274252359806655729029014681\
79965662731175175653634601227870105783951883749992231199213418027221233888292\
83235865568690187986006821824476862792498890369375649588494013380889506465541\
09089349962728744306243470603308667623622705127678704011725529915204572207353\
43108522082463345180971359048281611867837545335638024583578059353611691714303\
25576977144713307099350574739591332`360.58246342160066*I, 
  P2 -> 1.`497.38090666937325, P3 -> 4.01558634264798506494704316192991719233\
57904141568944302269692976098633018510944957609575229790961743916100857973503\
86918857452897564693406633477056816443168906132579291891880983660129026555915\
28899403262484638938852035160791864588848536450152900315802343920623817242447\
88054348544983160687954051025910470106341432448861492658308390169996443908414\
841638070606785137253450828479418925803`360.58246342160066 - 
    1.04622711102930582706427619605473898206485719907042703962362883341790592\
12089609539633977176026639357512487217316877870028408665209840623407466404603\
77807491255583039394099239139005144897634046279248676278044114354816180540164\
17023530428747172416240845988492727974233565676475598093490842122465921031582\
90306213214584985831603957179368053997340137796969672044096110944522930235361\
381724`360.40033443350995*I, 
  P4 -> -2.634079932173043758026414538594948235439361224898683977554210528608\
29667355798233846793984415505386677021528453305670488974650085156976543009266\
64644744219596673427121062588973854725283858526045789703475049243509785237600\
61721264185544637293490684482516878421321436157802305290524183590280289679700\
83674890455843978903804774217897318843799018013198758844375155951210703671689\
89074803681`360.50713079280376 + 2.503867809804248493742273752897240400371307\
66514216911069928069286126212687029903778763151819749815214901694667214513474\
58399637056175249824558803321406637620438421838014055186932650409916462065476\
50359307322230194521494016208240190097011461753982664383146337283743708128575\
40230709725056390052713974886080915619299406648309687324921761581658811482306\
55661176930846805050824585489175402`360.58246342160066*I, 
  P5 -> 0.2677235025395970804199482579634756230347621317858869476949350365804\
70967038518873817838838530277322833216791451752025011431921732659519070559912\
13135280039796032950162440195576106116843500752181553158181201007380052875418\
07846581095803669218660221588241208427184602279421154798713216295911066311949\
34700936401375777550884537434355628925278643743126285719137598334056855205114\
442400332`360.0673350333763 + 2.341823557586963976833448394181070461635683975\
72551834688810106663014659810556691916315890265469917892601078082600446019738\
79238299314467547743472475773790533062620263155965840277140211754907836806198\
71205990899251990420705213183178450248484043942833572817670886239078329469062\
66788877212441295356872787993607166800657351724765663962152999647313748965386\
59828442353623031161053904858059`360.58246342160066*I, P6 -> 0, 
  P7 -> 2.9159860182043956259326262822361169233949290020472465717434737426231\
13464292160106598366756467191511296002851536608620674322756751691277402491464\
92134358150401436631879735190965564142162204774161082030961107067534164377835\
92690891044647036565804369603369680333723321192903021920757198918584954890631\
00608518251637032493895717100892863552523244995941943513431335879985196901842\
4132738909`359.2482841088902 - 5.49989944550187668200492607883886982933139024\
75756689588481785736232862434748507760219823716447081864263437124930089454125\
80493525980351731833458891811672265221506942825826115770527475927544567203244\
50668635276024682926894867461926046121737918291857634229816407628265666766270\
69570834993313005583135732396281456588031073371337511469130391397927259712273\
856651750322418057837556443279014`359.44724885148366*I, 
  P8 -> -0.264699505941166717321341338088801935723845766066635081244345476772\
97979460690612779031936362417926104502891095386226747800202969857165613924772\
06977467509335070115168780382509736978348511453228675758249324230793896306520\
02877870840648041744574840644988881144957633052222335020669666418457595966846\
36050583692519469426125911687987852984828893615206853380373012488538493635454\
77385804639`360.1142919576368 + 1.5480790934880196734925152969023929016864613\
89994165525859865898574709670823639327440522466239007638283987700099204124890\
31005400391046493271692015372682127807677499629499005028608642311995774744244\
47487328252515150375638086736740488124000976263725367013478545661635360274486\
50684800994303693954847412280790808371621480537418107892157824246730412444334\
6345124018422699158227256643427123`360.58246342160066*I, 
  P9 -> -2.837025296347853466141870221881752484353203036648367551162784743233\
61876668838581902174960444952850386456479032358999636147035124781439707686184\
43968424436663028603477952861768722569702078050867828713408012594439292328385\
50852086839596532871889023433547825266077319284790017097014527589861856292896\
07883809695484338891766173600948597058166782670883176723600182017045991305144\
38113888612`360.58246342160066 - 4.078818196270405234959248634118183220561808\
49422451429794878556551502125775905263963095198127195507746955398791168696914\
10306471708549933865564425261116452411319858395824689865778278490639261382612\
86241821940801107883426069641399178729550967594796128157519569831037449322551\
76743697473734929804538700942748040785429771124516279816109695879820627069012\
26713790794319600283255039188585804`360.5417314738125*I}, 
 {P0 -> 0.0006356349400756477628149322890727183351319588543608497894499492344\
33297778100871417605104313808057113141454060456636699663751631806213898662992\
97684689779668049264789285740983030109404805328928620495817426028209709036250\
28205744713331359846270276988805626535481347307346929753634188279328009519591\
09126043880911115685022180627091568557748962573735031791111842509386402676184\
1225613582`354.3547252493095 - 0.00272059303893392513997723723800534529828653\
66167905057767157472867111996570385452340184709356210156714075183338049892908\
98987316085504454810206855581726675959294046307742776746816165056488756280608\
60471370866230822771937974445562246773674465823705713836316849641504381464224\
00710857409855908585991447981333163845278437546320076862394289125753327148953\
453209593711176909489256062732779`354.76604648468964*I, 
  P1 -> -0.063018591334234209308491043876769452955524236060075242849712037372\
19777575368405808824575714540828257695566275305453094099399032117724722132985\
42689994376032688929918294938494702931935532494949939786320761100075280511658\
68079921165697975478578661949592520937053043319001650405986690892123788513929\
65364975957880071579363076657551155234406879019410563101745797118670117678555\
77888004218`359.13670048953026 - 0.084728833695923860927702414397808547946195\
68458176315253315881350645981082375671059257947492043917581979712516496904376\
69401049501802146908826963772659657250446868423425126923896112041631408115641\
85927005317514803155767385800886229398242835730278745092926438173330266822697\
84495748273241816838558197960306022977025171608056030900424206028380274502327\
11576615174820641293749140809919416`359.23702146751947*I, 
  P10 -> -0.00072384571005017434047552346275138987784843960515946262693242554\
53626710106741698245507362801016670420866096106248967403583758425231397861133\
97827148178804920613038911367540820115423252970035092692956197921979136647037\
67435196090169092204651722740715474913801399854058162715224909083023593371419\
23833630208365347252632616782924024687777886238740928084560089772984460489233\
082909500538`358.5971449968233 - 0.010406832832217042522829481507370497339578\
35924553671335823508662953668015642039972618976615074773767208385353880660739\
00733399644742349781592104517697789172352362067597181319071665019654236104603\
72198466384877992184482547890590312364667716897312908394254859168168250287557\
91286772505730548493234524078752717793511101683913689020662679484428201069335\
7355352323561054353317751185123043`359.23702146751947*I, 
  P11 -> -0.01987386762670723425907419130688127476301096435178972377963540214\
04289231722235166264156821538357273699932240415015255143273395544590762320041\
31730416356101936819092901718392287275812320507683025587449034207512421730275\
60142029103576387850995525560076437229072773003015083092294300885405382984865\
36130035118399737485976036102584357103914908037300054352254664934228158403327\
454100263935`359.07588245185667 + 0.11588945171395426256488339594904833644550\
67136242986822845707520948405638726026662740330677132915135881691212869294573\
12484424518127554713971523165517129095241017269087001750562801135261884718562\
78775936309839070507347814729657674615913416195221706821989953778035753521830\
33445255039561520873824340816614801705768923210358923440228616114541165850740\
976028724452685098202975970262940698`359.23702146751947*I, 
  P12 -> -2.18760010255938774452934822111704891956639202902650432507621679464\
82641996452313578277624640936505439898139263060253204628242813232889259923624\
70183011913806376606288665510295572039968600610349994354252753455221291039427\
77509086519501523420447777189576874799297859642006988170015603885166040716046\
90839771913030275324209774700647770478468277225849208101717683991837020948760\
01036952939`359.1949935209829 - 1.4877810462622070574822023325267436360548130\
45372257811255622671540581393315707444004667260599124939128808533411432381861\
57153639369259069017260137079036086716596210404605694922498032395558268267435\
06506675610569257978355318761887778446501621098927431708116826950413029730686\
84874085037758417157666548369777496612778284991821263314157724650160628596955\
2072097513253347462962878543088678`359.23702146751947*I, 
  P13 -> -0.04074096870721307940915433885197374920713829577161889912466023159\
92930827198839604846576839952969282671727745812995138388374158107834260158272\
10545749909689493608370937497713890907139312818326868312321261061355297663886\
84727029357109311553147787112157510662896315069306818939559814475647939328518\
70542420812004006408042342814401826770888408712415046936520675824189448350094\
645981879787`359.17841067558203 - 0.03504204522028581877445714277211218432205\
41028236350782581618812738144446451980316356965108423573489775472239300662192\
20557089319530050392082674559463024215269085181986429099335110561241093283566\
33831232106215043119858850356286318529496976484426803547451283500628771115532\
01275327688039304580640722096589183420758463078968875422057675465455989866480\
56466853249063372988255292684683057`359.23702146751947*I, 
  P14 -> -0.60463146463383046600396137570221719465102639180068491095131679688\
71183496975707913437795530384471545200222005732481787542468323252224316461028\
88345472928002653827577799851259654400647189865593225070960672445741352499582\
10758253514659910910111380045094745070938472315366307195833491782161792104518\
49580556721824070442256735457383184989430486721885079321305791313901178752799\
838158672438`359.12795004150297 - 0.87802445464652040815882663038095341734847\
06051577012701714159519918469061647956976989763104063977926298515079202950292\
98537497847155291881753433575660749961836676142776802592056619625064305867553\
94700012799302653790208908039780212890407580965573344932101380016969953516577\
72375930646184973738062781430283477309190891000088857705134383869396718472235\
241068106129182419575577327275996579`359.23702146751947*I, 
  P15 -> -0.05706525525031978030878540211243349925857111113681165719171643791\
34795856462777128992537250073808500956519614852721907733693535120607876143101\
64647141840836967449300430744596701898372082874261027537459436206062125550084\
36090959849942768326555247690356133523284678356090653316387539634294113336357\
21556942066203706238006855222975172147488653216107723744307031405187705563570\
390649043016`359.23702146751947 + 0.08025917629720351842148861770347345814996\
99982193615296434886217036811696267345003182141510324104137885839454077352684\
98234369504799347207348113484042682359841743305667832221520056092111735459149\
13029578487753958539367629984616101135791419097746645575747641274461017242515\
44161439555466642807063322043213235554127851002361387028688788572008609054877\
997864526574633205681688538594049226`359.19210034907013*I, 
  P16 -> 2.829611900244083627696963256131974693769446582100668971182782370238\
95508894811416969872016249310349929047317532145122730635277105657434820076003\
82949113089159347861738048887157401445154696740341186850818726355920115723525\
15749731637768533224399710993081625197102548460455719368052740711072582478796\
88066577922005281901175743478057711672436865884506413267270179900472484000052\
20030618358`359.23702146751947 - 5.305569935207640776153282355007541428050209\
05847125009071217473321261330700749511587526290037315024824814832418318958400\
13020509016792884209513535768349328769302398576176961212584672685696175609789\
91372061466835715076263459666395810923464163839516147861266581500941607733653\
23127360595088891287860791444848094068214632882975428957058039309724552846429\
99338429674295374892990240706561457`359.2089981477279*I, 
  P17 -> -0.25407859625467330009770817367298393935356495968708001016615657338\
58879875318060110532443869672994965839535439382949975524950770905070672361830\
79063775473452251475679751034437114622392780682255610796559976361901438911755\
78112297477781053126636071008695690535663582007432582858862499153921313919389\
55226344841031747801349265834834508189440382489767261444005902514460911780358\
091326825234`358.9264277675011 + 2.116637612765147669835542387093436981889232\
18895043205556135796629730215471421509094931161009696740572097218471480310022\
46017768973112548674341046678348169178044685133435873220657321811413769874817\
43412827505459687841987841836519736688054137282748782687942945357235916192699\
08326773186351760226823462937620062183585570915779842157201443328592455798112\
35404818950781480410351355517128981`359.23702146751947*I, 
  P18 -> 0.007897642340196015673077644493004333484127700115667302331347693990\
05791255719672322686830178398635223117409219546311106113455199287466284221565\
25325447469358311698453201790384605495808843333679638749878881301973223106890\
20899012416765542252402680935959161004173751449898798009141654649380917988231\
03588586161069028345013662246573861594929921392885744612330914287524539116945\
97719296212`358.6380599820635 + 0.1005355306390661609744944790443245667680234\
97062843579085434597019262498706516804452333888306650528242198098438181707643\
03080232309176157854528647150343622287759522044018496313706046997974604910622\
50354591974958335004429936697111824343050196960009470202852366433836589328399\
62548978714383770044196966990606816402787425689882996981462841872205342979068\
1219012023807790981343747546609259`359.23702146751947*I, 
  P19 -> 8.446326136503509489532849917465212568589384993439924124049473933225\
45308862321935630845616407930585694575182696293041982105734150161765029111975\
85310859256411594400539781041178954349739324937899471707063278854284464452261\
85876914217473045029107475867642271780542537734666474760839316105034088548391\
03030316785475105387721717317437753095900681523265393114473511816756810421089\
66956440371`359.23702146751947 - 3.162585105405840692150303150634410279036035\
38236718371840077821397401938610221327387521036315177791489255556616902450127\
59330758328583376064884271925880496582095775022640774356085742304092368284065\
42816037344562631066035608650292767181578388456245038895538839491378437814160\
77369492104976999611974726675363584434706732726111449256779632960271851291835\
22581097109583031978070892504645257`359.0395411444243*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.022934084276623404820696541440355714305441590632657684424416962934\
14241397072861706815773365803806361545081986350588852928989529484216831533865\
11149016658693798689233011633222692852237085731557584172399481380175987431535\
88319998114474334665720503847195693423560687716796860205681009101811865570404\
63347683271704590408848178102232827191484492715040679149145619131753642858320\
1716995601`359.23702146751947 + 0.0132282333305926115818266148526426192666352\
65739799766478799233151664117130134561267875220801666027458843573093348542443\
45875679969799262158240658591774594626907688319064590773330752243742164804055\
12345789403529069552110591316658671266778464975892559892253719672128756157209\
48477144602833754602114783121346657464627557464964882731139852604155241323224\
5867299352627983421763221227560777`359.1058654619784*I, 
  P4 -> -0.683566316405272840017230899302230689871256130917697141930281064750\
37417764452245408327321462056831230256914793380033785044513224755032191338757\
57836194776865066778238239087226056948053134996549967632215168771678830572590\
75513847579535572766453688156146464462694699262454929624384784890539401110945\
06281518800731166590877024313927389628582272126368918664941964478735188895070\
60138223444`359.2311351320903 + 2.7359000906420500557324933062395758254353780\
57035759460927529805114204345543471152870376766724663756599313432975116157891\
03046720261695873806208116949351365274632022578361082279170728499846331415319\
15871529979794270913965089111051443728832031847916750132892799132994626194863\
69970913587943405681297730700574526918471233610736317636408860226810292037894\
583769224571487827270509854564184`359.23702146751947*I, 
  P5 -> -0.167463662006122130882030221505046457287541104503097667413875766130\
01824557310626112252064020909769130722455535270115774340773764732975005671632\
92563364504459745349406193409443419762343974925083604718973754761806432379884\
33830328145439254556117982904849957582569953911337908202599884240108848480370\
40068631181919061646290192308268080576480224644114386899446444511605373883506\
29196962849`359.23702146751947 + 0.178956235233760665832609046868664133917160\
99071851583753160306832185301080649226044899572495780637794186632447218061874\
38255178585448170044299495344172224434644303656908259474169621854266880645828\
14961612628639792777340664605889031646195875317297277735487050276170043604574\
03447642547434084131351421580322092520138861827826239495422075527960925705712\
27974735062237805543208862184352294`359.17162564942123*I, P6 -> 0, 
  P7 -> -0.000452006791574903792896268474150132451682833276283029364318538358\
65891102765508577591009925586568193229114518385969743371602221794433504485638\
62587132572995068379820222552191112340663756616015156387200557498533232268352\
96554433849590225351254296847891069436531873153122033805004174793067830461243\
10443749016652269623233080667139970242181397612696355182917622687948700319675\
29496823082`354.1242058854949 + 0.0006790334047714582893006063193822450709582\
38997501818145389324131167141167729594553478804677459670939246718100811502236\
61300519331384696180991615172484898110263725583205209404083971637889139381659\
48107572668302802628324380974883655419068990858232375910904963061167329031360\
22475555040429775046144550590731811701245123277102559200712586246431190662786\
0455534485035588578549139709329689`354.20252083077634*I, 
  P8 -> 0.1289790571345841151863228501508811390678697741110569953197855198966\
35007823266690719886262168402564807933977526552555626184659129420956355629391\
43415606665121483554631313149381047789942731202912514906107244629637916487671\
75043890662718579837814360656356208797232441807233946842484999499876423818481\
61737416940617658933891956194800539756471946327614916922767468404668560635303\
8848817373`359.23702146751947 - 0.2150048163826957319753371255599159721586551\
40167125111829524979926554963576578780084383985556013045289476489447890918839\
75504892052737883778807365804014436212050991065971980758392440433953747781229\
51911287791773793438228332483801464073788964203550802886208472897913985795291\
54616491494412530871609115017685846622723609079557519014598971458102386769965\
5018564909158189581470343112754213`359.2025909426461*I, 
  P9 -> 16.920095005207134852927560365972910539410480194414729135087763950047\
70541135956504980397588610338667830652137077304564835479689345744042920104793\
79250910523337534399227167835820020957641802541767810097313277014625805513805\
07318442695625829384061331926799438627401436709920044354457450990449863340560\
28160443895269624904365794671934352278216663288453686855806926265385940722136\
29762857443`359.23702146751947 - 14.82491752403181779409548192751565946449941\
65444264889764950037905195793094492077759900204920795215567077444573519358533\
05605760642137845104622208717686305660138838329525986757148720577990034382922\
28363316685821928429170247796726593321171537503753546141720880788902170085241\
48665890816563379616031465992667729090417146716641963769160130585531282098039\
016461183879417619054702378088380991`359.15371085906173*I}, 
 {P0 -> 73.894975267436391750998986847123694775527429512064509179604799365892\
85572009239459073290422817788014026174631904883003840866487073125050260672368\
88267364804425449503526297125396329109040196481429419936911239478150418947309\
95083602031010397309654397510117678987716234558508146548156732427733664474208\
686560827983599953814370588656528759602139319487260137311217553733883`354.305\
8969965433 + 67.7062550735153909803636898676244440344435130344864124392878607\
48111093687460228389607924669577090705103977875302818400260576910418093257477\
46259700970300584797859112535316424770267867544252251160472602904293789792216\
36864173229566010815233490929292749693015595548850529564992639659036212930277\
39225090434254500672964106039028526396574553748030046080945731563159593724`35\
4.2971864115852*I, P1 -> 11.8086564963993177200523768998701973476150373899022\
42902557860295577132670951440111276663516510751967549550170929325865168571481\
87074601705359184099749960823686607482177116494371530281704158468777913082949\
04769216841967044811153338546573954405369079860560632839512864615251707220002\
65311657041397468362822614994710709313523761631871740934903711245817442166286\
6452556003144726538975518004`357.34954536865723 + 1.5139668729034721646617499\
08609448732241477395027666904359529668523579255237834552599181577401254569364\
61126537648808337663598507052088497307099483795015492959728257568326632006407\
47899548434679851813470805941168454561090720536876380395204544726041520794883\
71710012631744699846981839579176108840060694002098464686471890509035782358541\
557567598144263042800463592737100727077851064060907`356.85609557057035*I, 
  P10 -> 88.30843151709653580010091655472974690281846719506953589034403355336\
55788463976427115890899961905880913897405027991693851982633158337493808418251\
27046604769539328122165874263375718243863706372908791124414446141316144057877\
98436656525545901960807770671373046168164060150357613654825449534667759837310\
0659966647563325964152287152697497590225793940638743357177463875756199`357.34\
38150399582 - 31.474708886856071625348118517106527918467203812681931114371041\
34853414862494833885290994359268262014505201120357099615097473886847310583070\
73851464990701976766668043878731425097085695087447142081256307314828547008967\
71302122135801317034154929371320656668391509026858358105011080284430925286072\
842605544611440449477278400057187641941954393206955469201226913900847532799`3\
57.34954536865723*I, P11 -> -15.749212538439699106426884497908393817405524455\
55923484884109735950231274740204482278178103165213029110304735191156959060480\
02714999024388910054462539757701089767525438734988516008990427187853671121515\
13471167423145205022897116358980395253246380742572180614469185909304796312991\
42829597445619685943589797261207870920433235505354192937473266800614344942783\
63085303294535744431090924931557`357.3495453686572 - 
    0.03441561194959362687186226831983962150095501939341394741069694207514998\
74384260213608765291847081601803437449384545573781449826106464959128401945265\
04340147690938399741277237877136111918456572493353613669555525390812543290926\
82601603701947855015858687881381177553446408053398156221932694110870422219485\
65648624823657172053378868642728263724821325312475200456630785581481782774534\
932218`355.2351940301077*I, 
  P12 -> -0.43749911852763885665741388255132607062385562213214832319309000658\
80725958947683159980083230488883111717614298286544714397737408123884020166659\
91972097045352346547486980066497031440334483178903482999664555322419217998385\
09224639653173149816696039477697774104417972277421108665721459478292873352715\
69947772012340480216686335051130103145038868606192113681701260438576786888219\
268154008488`357.0301146669141 + 1.818953974161435118459718167184662306259913\
13810323648453323424715667959412583068810473148592556180182930575006184489919\
74690605014905880973946454702121398344489597077693128352520387747206218693419\
37238035003080746091753999367495557811517566043726986585899874634032199520271\
31497214108860048778612055107419398915173772833695123493691259675043070521015\
27291971580317064391964634876949042`357.34954536865723*I, 
  P13 -> -9.09713342258527417656078965336065895380848303479664559915734354995\
34412794103427250689230123688543313459506078186296901848709461294320666091417\
55227386418424198630652241372932284269540670758573040890740464799675383914313\
21778163256891945580029535731400933494393493835998100285418315955592159128763\
88542795969889232169548373558782526708421208035348153385052484448494831283243\
33`356.7820706474016*^-10 - 1.16196816389151154410490013398188702344082389223\
28747295503849236291520312790080541362613306035653801324213387641054111776783\
12869802610473625759312122452764915203605205995086257058151313590974745753243\
75585307339072956513362250529299179711816903582787692449586395780832679637179\
85017217993875444406271586080407352652594367620426514684571897350279304945042\
2332507926231071561571`357.34954536865723*^-8*I, 
  P14 -> 20.28638585470697412132908936432289897009413271261437439499868274419\
81317573869212973773819717900119302238190301991066775275354370506762102044256\
39136513645676807853777472394544491501851328255414716337550516530334151281066\
76900530436324898569995411770830902749309822560795767795604383912154272636885\
3963982227050914342225388727482792254782092058472491936996030688980315`356.62\
65650075017 + 373.38295999491179498919625210467530022282650946118805010066216\
32630843365570179726798359114127602921044332019113999692573686182937541298111\
31024388323330797828441801725275461137314726690231124803616028862050090577249\
61899472010083781259156745526413297044870695779824351321669833782237754384718\
4964843501895926171148647275795213702466950227032748732804893615032228951555`\
357.34954536865723*I, P15 -> -1891.014935535095953866130930345279756287040587\
97947229600264781996270905954269621649546794659526269603667188291979804041156\
51994589824386286019359948633667894618048226966842095185776853493242459918603\
42721422282358467440106577012527672692306724101056969594859391137399252763751\
20161116193572684669548753058122324520291391512897956924738440759698767804094\
6691428115330978`357.34954536865723 + 165.60985548282437980401313856369145878\
40381857901239506447613452550425473666414352357799861789289329830609362539847\
25279204258034909632852730174595030213597419050521801969129939565572156090614\
49884804664121824338449518952204893443047665865627210990262225594738801429343\
24909066188274328497803786668318984070805518979614176710466263490021485377821\
81072323142292257444941`356.8295350012896*I, 
  P16 -> 0.067532210859913331789911623470621707674836919794182131973831303761\
72778599414240663614083462280673305585074724433248681171373122738555389842278\
06845578334340130400279162805467440693888114650645237661522306646757010788977\
21571572037964708893146903228636681513987864937823191692978102652526242169376\
94556300570561614285840176868692361119046758718836764070838289530215913651861\
97733610387`357.34954536865723 + 0.031351052306594059350189576257142880045536\
21325954672544375852160193991465458372431625688820135107825815797075800847952\
12075311598481518609790755671195804812578697854158320560622504312884982582026\
46203012386924820172868646430246252192203833261786916927803404880944206072049\
38051975241387544797909619757178376502955679802490584794155452531043550559301\
72495444635545694940584770398334684`357.1674584975855*I, 
  P17 -> -139.321193940719513326254383892452370484765225817911750895495432386\
06867594615746844681135586715426431391734022124879375026102434011604226789290\
67070963290552133087841308999315719267862456194817986461241661622055160038987\
08189709908526761030645800622989408641197396670492737859945428758993400221506\
568993710491640035221874871846094730591876260994708224386440600156184326`357.\
34954536865723 - 77.540877820709329427439498899773564104720069300284005389365\
11797834411102891070207741465337070787293960739518343146473261152088350144502\
72920718048255098860441148591073313589688385939806687579133831098833549643303\
21564077045928076900655233068688211235705506173530061597355735888809452818034\
32524595665381748338380544700301416574664820390648265118099864799817111895069\
5`357.1972687714183*I, P18 -> -2291.70410710975031728489797511524850414390314\
64851604132958427979605222586693438506711416511586275049400409006020768626553\
25296639984718760024486586614559158210008341581640790282214818628037169034666\
29520023778477866164386363737611830537721157140253974197386556202138250488950\
76842344054937543490257831917856245163792341999212146926845875391015101024130\
50337673671683685`357.34954536865723 - 1689.871366925290720943926844265976513\
01734755989975367928745524633835712899549146431716692992899902788216194944355\
98674907712663185124026165694919591739615129512589558978516901990724207804929\
95370862434238547116091974888291121907917456547974345341506323674530810218725\
67161808011548237977113613021821996817603607968024759479377306627686167845113\
7644151948481401883883351`357.23708915195306*I, 
  P19 -> -0.04569436974424903240993796832746972715118384499992688357125882258\
89318799781472010562407529094581517265397906126653385071106699635387138443516\
23037621853853856518920672908200315114910386491398997419754430973212154820951\
55543797224303194565918272353131658583257119380866430485827433824961885906568\
83009442444092776537312606466394181886906378126101239671152747817282128050834\
321713902496`357.34954536865723 - 0.02614901366044817647167745819124940318376\
88965534751496130167188761150430323592091294598482410466776440842569228887287\
22463565188138528008848197089801841119406414285061346231712067982752647170916\
11386867953454625312300508833061915557556748751952402182912925927092745408445\
15357784301300327465685503989945024761470330055363957535068468622774653058734\
999721222430122298483037459244403786`357.20154584493827*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.00211809445021626827538382563422105714\
18347149726241908996861570826509158191673849890723293232582685950259595570415\
74101750139762310630333175657992142032202590967618661461368320230363373408179\
86079547757863366438867305938549632334615314161578548806320808913032957883434\
59603452370507647084596600739428465279998915149977257395519032392566401955733\
440889112520082197767886660671702979313`356.7983651208458 - 
    0.01984281305070278547704716942489228889239547218305304124768668514656171\
91249301535070199500183130978696861260377738751040463495430144380541235278089\
21792184167860017747509259802648585001397078412709819479603421434564109110758\
35543796819085803933750644533053993002411658553034815308464023425383759752389\
36826754851464271243801631989225175266357891834214046306282488520264561412014\
106408`357.34954536865723*I, P4 -> 205.15367670138842057293714634732115262012\
73260836251072866399456339611953621073922539597028525954028384664091094155991\
88336609742408618348860886230652105239870523264220965475751319528775190637566\
52034784591683775867808583221777495346028541693079150842899818199979852444202\
27328954649255268936211283403460604964267587400879649743363203425643078313708\
34520428327265034599`357.19726847937426 - 368.6095615611918620563727895517206\
33727325238425887454681025640343959920488504221551212606649207446523419796530\
07321107630074529041059682678153405389970166460326716560355375669534540239567\
01629982711081264726947357900737024951357711337451175618884707312372695323954\
08351793595439229909003872098388138963902256406149420524306226642437291604864\
130430642217683517263013549`357.34954536865723*I, 
  P5 -> -0.000017742457878807771369663065922721589746474173449009060856207896\
76908632184494071327009059933693931376424727326203857917030697368706916210817\
32632096475352687145928631055046262733447453000035334155814105771909105263770\
10208478242659676624624693348806787466282980226653412699948994506952379041003\
45344812833453411072434064206621587970799745178824812231401329152783947331940\
81082264818`356.2217365977675 - 0.0008379064930751731057644682991789568453982\
52733335768147719916245941608962271668108061289538275392075792694821069817331\
36416796186887887596570529336875184023545965867932999351282797713008432954798\
55650988409215448047724156701837149319882970371317922062881597800269472833585\
94064180779495136840882490314803068539503224499572309421777352257109446557169\
357184642184369586654082956522332`357.34954536865723*I, P6 -> 0, 
  P7 -> -410.3074124874232489267534707709690708751814984769858941036917008346\
51540561659095929944244517296802711770237350886819499737835386212112325124490\
44743036044602759058952043845631471475962464998802185777061336628070098588718\
55201020206870600562833261602712364468213255484446307770382896293831630017064\
90737013626231213401962298053142661021604340557872880294136373226472011`356.0\
0312656005224 + 737.219042995165193582688250790282463148118159734016001535034\
97679408072651826163428689568251696840630838264552374649251275696036427968868\
39315406113402220819639476866255655447043262762957633966945572010671412002086\
86248321584150427720560275401445306164505560105006453782964040302825787699036\
71976568161388605842899535271644561026942221416011195095395331536414581231413`\
356.1725802944495*I, P8 -> 6837.634531367087458062251444931099606351339894488\
54793912421572266757982934595007224162880737057851116240071591917527833419864\
07935871411437932396385842964881786283765840148306991901646944991944308496390\
03050542059895346053995810787962590565610120621129544860827081188858869467985\
22461769052141756116965463786797718349324383041812312737233193375553260983408\
2502483492104`357.3495453686572 + 1921.93849632230430010607058629958732627969\
63554176829693680233138465320697919266006400523727243568947325751313743388226\
70727181420498187150596544993192872223706030813597052717051821729222587625975\
13157433881749933670984094461445020935627228957727568461232127383398626120332\
45250720632697348908371611199984939867951181215854926698881377550141574124513\
10674456317218255231`357.06688602230884*I, 
  P9 -> -0.055787553560249973092230178698765861688985571398384070509945026765\
76390086044320907094576530646223972608148936078728753808309586756413529111233\
15321554045489890772120306214076708524505334099440818043099207227429874370419\
82266256679305821449162668345720375099259038982137274917643820904802419837410\
23346609817261352268428577312761381741754870298146907131837095939198410034490\
35632221623`357.34954536865723 - 0.104873450999437403952414098826669502235758\
17414991325593086074551553319610925230220846820986690598436002525833759741430\
54948821011961546811100876901498712308033420261922034878186957254124152787156\
17357931550759154806977696753709987165380383263102008681585339783180352371283\
29190035880827847716631071311450918159365012003764614595690815861961453680909\
51846034151136486616503330012423667`357.323075762651*I}, 
 {P0 -> -0.212949221359089651186367877480877985711000412700869965418116547026\
75490695090326884510125605930620274088894528037370607686607075431076337571407\
10818291881977010967455277671245758009957492301074675289647218213793890171128\
70802664240098248871956100306286069156951351550623760595877233291065286072878\
603210186165365803326089774764566205385695882232114766489728835464551`355.327\
6914945104 - 0.00821462989177158273490759685879018150092520982677405001922393\
49100484481658101998451908403955248248362516265057924639409661139353767444674\
85973481797350082657766542440450292826470621438430890945023815794870227658335\
35160730295984659636184403205384600332204744542051856336373408488469814685382\
3633443761430147113392807341860931704657353667774199916404539868537943723`354\
.1592857238804*I, P1 -> -0.08259754187404446664799185628951544709053087845134\
83660796764147043904446883899274252070747480260675435985325436466871820059912\
27737058430940752298322004796099617654272840679404477156248766336304889735277\
64284612030210267683692226008384440857805464526943989618332016761687749617176\
30051752074875315045772465292667601924135789779738635852976012051566144540581\
317373465944090195909166828`358.5869028657554 + 0.315799472153965780883473737\
50606956425441275498375367384366537426776720079700438973343972742886826002351\
18412206551272346857112842466924454925690679891839869962655420191422076383077\
92253133261790328623584153421678477073956470513530141978589933746014753457582\
73552139578277271429641063504613774303506164483658653632514146106869314576105\
4146936338624489662138769466686069487491763311236`358.57999963076765*I, 
  P10 -> -0.00270899829782999741975387271179519850700630182665870677317957856\
23781826888910272819361146281585944111131520955531598140159743592210625478045\
82928890464194564824915597704574555723326855204015917863881544554061607572865\
72671249443942046103844208103216017889114829565372630063515111530492758089501\
60030670234453312919289956075372038794743039345866314364293735990567586286582\
73286891621`358.172772421566 + 0.07039959313302454556619700792840762603839533\
55773083939498472325395083026966254663870928652109900020885880871930664574184\
47499826490284100094474699948267541021609473450600461902187765154637816941161\
68279093507880067860474935211668084471037547568430890701683763521966701035446\
58639026866238254923962096781936010047634593747757133878448735324946700816905\
227188690806739388285923585850689`358.5869028657554*I, 
  P11 -> -0.77977035982669565071451536861760489798547458571597657868088274216\
93612727076746655143068827285171934037075167733936204621476563538025622559509\
28751889807263726313028505454436728513189126092612603339385546051645791408896\
02835390670381488771914635948106798502625370657876678481262272934242124463520\
39986814410872754718746847869193671682406055424732412452832587124300713963139\
321454821122`358.5565173431455 - 0.646463327982550181908064822617892148305846\
17249359897611445705306749170927682565761634892042203620860820109129236921438\
92498460990616923120531575183579406475382832567516328961140261874544230290280\
51707264374933149078205445779902166961961444147913417362487174496314609080578\
69570050459653841666537639735840895406947402488043756546604129361304951029462\
78803191341740416550856190584605681`358.5869028657554*I, 
  P12 -> -2.62639245554013156188709924711372932005252590985275909312499316160\
62324386871763624262063933045091399893997065340961628790150963392352053221934\
50908956447172920840213055556749334790294664524049137233467649933573287130121\
12124422046454405003319497612792219968125162954906294422374333908343043434915\
91109268847945282085711136339955198943580261713001319054483151564575507012711\
352783046159`358.5869028657554 + 0.329421839145229904890285689991836170661279\
71711814371576631791154348817846283642015772389470042617699638398490326273219\
96215940846039237398577468472696055910040997196606707568437644419842836898384\
64212829271611018776376300644939659246423535202294097159042507369190124192820\
74012068429595529448493157471009349145454964214600867286188209126193285943362\
20420170005831029106396325092623424`358.33573801300304*I, 
  P13 -> -3.46928879950486841392075438668752836362914976635758772229201006722\
92143277333669204838017826241929330443192985877740564426209772318111351429207\
50530601574618068144706514122352255721071030587354203870142467611235318944283\
85632424435252003062023683807372792173971370932660475720628891823866793863740\
44203226353554922093134346877258320258566005438310048806522337474212185156629\
719501843685`358.5869028657554 + 17.21437221810282799939416976140093563439714\
10325055899472021610474287353408796425884310493716395000064479480518351843352\
38706568496670610610128599408599252691185437293329753949365035354866255989445\
14016637460513620350567248356824840228028690096944152026014404336628864052467\
98332464599899845462913810457645161142026537309088886744376278800409685310727\
587312104061365446158883404013624095`358.5825589325506*I, 
  P14 -> 7.192858890095848958015577274746286721469681420441536033334769192403\
57358766144598185339127298666114192013024756264636161836426126959133135395899\
22097181775181032438249364917957076880734242434335016914174079695843423949962\
05051415351929675727603150390766965796477479601507197788706270838329840515586\
21126187718447054647000911754072151443201454679588612481131465915194033054223\
34171844565`358.47306678651677 + 22.39298182069740761352383251580221676245409\
53722645071555847428595924897285026793712447879507877991028368935556331552017\
73707264574192436355436838397599618011835902357139506932967195080979672314365\
92215060228711894686421068816036640195061351983178340405538333294579442744224\
41588679070829168260537439106185669935008541537500555593594217503930923334851\
883291029130415076418865500599049247`358.5869028657554*I, 
  P15 -> -2.19350670708286295661249459609902963612685559711111062764858169846\
85704089629920432834872447441090181348938903224087992480908964673747303646385\
42687650822466456008545861113775263656309565924140276376328587795745203642807\
77728209686716087005925705271344209032182815420466472062707410306352318106857\
05747224859855659427389780932923081837781815764772596745003710692332418204404\
910008132909`358.5022232741888 - 4.967922040342141047769711551160200024225852\
87810219797494140324941042216107811140473110012817667996945517897016161729750\
83904194692311116482458764845802229543716398390260389949947282900517754249654\
76893534593225951011863818688222670353576059251974299593133592061870494932954\
02219978230507571872293091414079556793267364469006902335085962482585440319434\
21776220084757721194567628877679018`358.5869028657554*I, 
  P16 -> 1.032162732826022415070781656441748090947898663657604731498805119475\
78264617109980949488940180414285373541144286803497125177045919351005285164523\
96226982770863917215525800717840599682754298040151332909479503973777100556064\
60808836491303542412920226195073597337367594687530604550972718130808126155541\
85615971978818366365679494622536418962779650727809823464575964921624597806141\
46126663477`358.56970508513575 + 0.522856805591793749993108070631517092294588\
06014457469697569527100925645151147267395862174151181001056269006462520100742\
43011796044770129595644587601625704529625502667618127184515121598865017952863\
31357966877157560200936947885146336946742269571238056531377286049672059422238\
67137466341678879691391584906341821865174748281559087175711524185602725634263\
25348839617441440092483444967784913`358.5869028657554*I, 
  P17 -> -14.0991947655127781582309916677377563722268331290592363033322512792\
38409812840356081740064900165311368774332526866287831908450705603262522469864\
10180153465308143831843085536299026623400122534114885823451304718953971490541\
59934880625702214236263703513243355268380845834412726678783569451485934328333\
13560921350636680461910777512891099875969401476993678732728601035510066450844\
8026411113449`358.5869028657554 + 32.3563123637598532927231454474017983160684\
90814715731737967692449520908241082075875038171610154606303717721185509015871\
41717395702302255583558712474580818122942643737335072863653127456580715119267\
38654345244706557365518311617416011641079554817872478626779055987104531102911\
73949175944079511075034079589330620705839428343766377279184380879874081126670\
7068659634453710802129842412363310401`358.57265553390505*I, 
  P18 -> -3.25819987746287178127196846052762495907547284611144489209020013086\
82722632151287338433811502476828999307122669283213839432007815586026173805218\
88122529522901734042870863888516379033887133745343775437355134407248869409287\
94546190046178950736533368206537410836446922259266513987922674592495572874521\
50610772722828096995136235826475140753972601332613342427180059114347053842983\
010126249162`358.5869028657554 + 10.37236141557174650760357461941063260566587\
84243916015649131676539977479145231132258339395369847936675510404604843644293\
87522563478811504658250254751762394237426294457371594928709272582230173128478\
86095496843015388334490516730858473126393139636601453834187924084201752213711\
00663220826659966716452847784853149006919615080683193879839362050801755612499\
292335239386429037018949116067282398`358.5777700724591*I, 
  P19 -> -1.54029139200331544882846292851241810707058601120255153361082085016\
73934493791105021764382884628404327604885341132912974232364787484978287317196\
78455085533502414735664337352914190569619015718890644983627322445988663668383\
27072479887703577964016603401539941177167863663339361286800247839644441769868\
85792306314055313211304626717123543372187952440741893387901566710647751249641\
750414440732`358.58442637709425 - 0.24331230746162260690113496513024502846902\
72968935716303803590983766050807643534835781388033010887172004330154992889136\
56035363754426122633694454534891721108830752642812838137085577136200434332370\
66187984270641292587080902081356048693799045831014366997179786131755589676112\
72627477683426613713232578944204240693905041152479045387049083220287841605185\
822720371804862333289113532649800773`358.5869028657554*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -2.573692035890646717117938493300583895381806830279873643308614322388\
69607494767029771724793597027150225005446507242534573660473755858182042714474\
18422690886482436562987456594434302727985208984053772035800155732339872604519\
70799093398582954455009820479990346479379569907285898768266921642170363614405\
33955041708395542321699743722827534854677582178270819486254959740711175661244\
19608606017`358.49828516946474 - 6.115406248083354630757552637979609325872360\
31287487741215275295323880054983057665824560271536470378067987936047563938879\
62046515234402063435728553226082860937450499987777892857534123686079530232537\
40261782324436366387035143638356305026135124929423677212284432431647299438403\
49205372065136276004714145312651284305545958787727833984456563090209580650262\
12517400369601807614430912855862773`358.5869028657554*I, 
  P4 -> 0.0292849098556931726438941951857490963137789130931509260046472254981\
39667392791496841670735374624990876162718642826485677227717171389895583704018\
16919025275350309075731662338279459018828854958462514204437656448927151675454\
45004403272512855057564951686568209088836854633079870831039406122566764346695\
06297224325268044819625235580823051691940539949535064041375118430910425871909\
6359299829`358.55901955598983 + 0.0224645043177779963467905806510315036188199\
99381145125740413045435500213475823712652665392575287804157972587268883532136\
26653228804415703237750879686421321394728911573959770143861536430648266581542\
78087127180507805800625531070618959480254888678137089300023884500340861970079\
92111747427226151501016142157429490083717532465590603705117837551458110987173\
7007333263613763578311791394623247`358.5869028657554*I, 
  P5 -> -5.995793762498229865819541222347690086372056386553926445178095372068\
03822839812012112201029376369114968858229656746719433140287654015713435538981\
88289113368066456039084973885521370786533540189245868958276879694893329586389\
07577212511624294227235311826763394127317193357189318051862003039371157558254\
06008631813988901071378350100032128076266311633159594112452713564529293572220\
74279118487`358.5869028657554 + 13.065209468924855290516187522433278671714258\
18254437915163601725452487677723705998058269107498509170367474584568271867643\
27378343235292373809882059795158164626477073035295468828840435415960193090744\
35912543669448921950601201147694969137248737352977074109180033110579824404392\
66322282082049953828701091833224723925374408656799958392508502425811822779536\
43915950974918258953516850264376561`358.57168819252115*I, P6 -> 0, 
  P7 -> -4.460516580814025234842267296564780861579371883540239343065384318348\
93479282596092811150041886045086116528180036528548947905260801641903446519533\
85819974267562492940577465027502170989673427297117215386459661958256218895165\
16241204887282851911123719341372839070354214293353462228571513470190600465934\
088349721152330153143812240350487507054423212186356619818531875723641`356.711\
7939336598 + 87.9118937782972052725478020443936602828620877091942021757343180\
92373252467376018454776284457519755464801805487859748950092321227842488328754\
34970002116519487209056403331183600964259232401281676423006003021110660467158\
01936514959192261674391311602370355396653034163762053909187138214194387670454\
38170502103850193407123197023521569951342054110537242854856813306126220025`35\
7.71475482764805*I, P8 -> -0.022929970940297992975089790401273215306916215763\
96128622840690232738832751461173648696906682334156749226528778363124722931226\
46429482854563797976220301045070557885993334963806213766287394864072203823158\
17029994025485369505874976358873756909068125477888942344044893194716968875386\
38026214752492995679700893810120775702893164007200294234207730312033634570933\
12560263979358406626845051973`358.57741086868975 - 
    0.00739763267591854052653486772211554641239255849641740238062006823110541\
15485853073338898631744709186053391693960761642504071606071905375715400500333\
20886223309558905135994783696457806931211861214886073118946164746290010467799\
99836972912307405357641609204140286753823717307560128018460172148243725490242\
23468937727034688734556470332620143035310845588004040699236550433305772470867\
210137`358.5869028657554*I, 
  P9 -> -0.041246159656517378801856239005277197634256941513599989748251674225\
68184466949497520183268995106041212627621157334738594943524695443818224361053\
58119119052384945368219186896806938709594939581564947284014776147231091973052\
06111181540688558451121286694786424574770885901209369166300287071331940671438\
88485286125974757163006926673287262347484880783655464238607627282688074528598\
7584435348`357.7935897727052 - 2.16582752991760286748925401720061122409740399\
64158272909757126692027023920488778568217286276700277029298073930091889708381\
44823776155060079650093928523978160390226907614949394800581140934197427097303\
48353733831092596786085052097453862758755361199354406358684887793221356044059\
21808906435857361425536279059099281189715141856309349358398167208233277934721\
492955940340459612722878410597594`358.5869028657554*I}, 
 {P0 -> -2.674462214114119371766191916631823551198274271019821406844876771564\
57381637830343085950531287456757457257013903001275647320691102830419745227131\
83611422463856762885697267287128911418199548562522768295075262689835280194917\
04330168185618865963461085853755484596050486803238427222962018894658114139254\
86294727285775407168913214161748907405006670449944606236702718127732264639917\
69633736885`359.7704291641585 - 11.707471260138384967098353512108439578109763\
60159893528396519046708810015864072046666728762731836178840579487944397118614\
28118463424709522516090837181096378803291398553397007812598836516186249863116\
86896673964434527590870355126292784510607665765741705835178349220342787420213\
43524008553739004608359554480352657478999380437368908840031784474075412783594\
22695990503934144610234643670077042`360.2038807290832*I, 
  P1 -> -1.715084137525419247454453830325904377014720423097895783380152616133\
07012784841191530960159188090485320377992750541527430112742458604441145768737\
91783139832185311260575482313275392959387561178352317405386196748648434999474\
39929263114045067319508118429017816996723090095327217440161320492352494746284\
54752997043081425675081151457963862422308936154773146069049054082637925730085\
4876864141`361.85470734421307 + 3.7475483975649141166591716677342629881665197\
69636946683005407616316840590636544892403517101970762864492381660284392063168\
75587304596843242995921480008875875657318389428645476645927893219755359378773\
60391550672169744410514433803577502568945332977512881622531913826835267808010\
48806470892983630960289208791953051896520603567125006286039089899883990084689\
496422997885201821150292162692453`361.9478651518635*I, 
  P10 -> -10.8565631425335612428209396365235924687541493116678106408273415825\
58187120149883111747955385251166313322708819964717744990296474899702443543894\
45461759113927872452809302534798083780936383618158661337899906921626122860512\
03653075124375067516109531349870859489870344840824278097624970708881323502156\
81747064907352048159288606366667309540690396299193897669350385737601056914265\
8231257828648`361.9478651518635 - 2.90502735509774180443103313049270897998679\
86772138065218624186982317767652599738997302827445981445850291049579135356453\
02926075711290612028932973310813887942952430841182382513357826248099269325773\
83817195979964864749564269319332346657824248194910908110651171747065055153697\
25431706656821613987755599029759671512218716738361532369066998537015794669223\
13892366396309079160399849595983948`361.662756079529*I, 
  P11 -> 1.635065691946538227250444458285433245529574438735113959351436785615\
36542548227600933114388896271410693302374719071908768011194804701819945636892\
27816219759525982006683794817634776999246217487549593212578726946627242976142\
19317195093871700683726790287212527382980305549140668521830192864098041529571\
73201328766909112693515630878519291018403674201090447904038425855895037583592\
81944935696`361.7220111940052 - 5.2044656549048257748769874323367518948779399\
57006454273217288809335012295556518228098408174617061083455822767531538676530\
91211893610588966765653086431826845438752025465639266436943950280394152704028\
92787442869327598398462647140746667315842125205752613979520070223937434540544\
06492196891293840814843255979918108541044488036716885713672492143294492955791\
9600945516757385102543981289645514`361.9478651518635*I, 
  P12 -> -0.43628157730057952942174325671815241822265846311699447373230012524\
64616517081626406926248832692698115603005127132390879112861431079032917249325\
34379952287537945116352467057259599462095866941010938071169010756139681407191\
26374301879851783650352825086023109417694890525340009825470452211684540089757\
81962770028134098791179062109277597801068792315266556889714745703964055964704\
755914012303`361.6217583565635 + 1.818112863595554661837508732227402919444527\
25970594084258300359383895439006280148772457539742063747009146198834855228020\
06029559705009726805673779573343177525501990339319528023170073476534319316475\
02365034214437617077443380250378395730759022231338034696435020378281665925034\
24523084477449423316726767380520534546824917593393554465627119522157220874304\
33583255279818867741688352437353745`361.9478651518634*I, 
  P13 -> 0.000153466278707256406713169709119297039322859411136304682291539757\
73317243735315784334226906146707965669523492547288773806986094154757090132990\
50405445461746694184933712659275669281960149540990528858142135184810229847292\
93715502285278808181964140143001580774387371766259466157578811845396641239956\
54494142997713457231317553263985059395698884488400552183406893384194752983070\
46980543426`361.9478651518635 + 0.0000548857306862076307794444175522976519496\
42260390003202372677200543339236234474693271570065404296451762589703008968519\
04505030136909886187695791804249910374905556528968565876830160422416524345144\
30586997528990524199195313128671513260518703653900131148353239908173034572639\
07326303063450957802275351418953186675813133866930001692776705043557533829163\
5718962520659661540539397888527229`361.76877127879914*I, 
  P14 -> 10.21286785720643659350487207970885612601608195466116373337284829599\
51593961947581565809686457883889065887789416177018162063610207997702114668602\
89742706539373483398277281252527881927198375276427737172884782680873539247217\
39063369160577299171057283898023690325496198526715431854880646864345404976537\
28016185088806226479776168300561125835509569005750477582012000684463913867405\
382221782489`361.8552052230523 + 11.67844605103212967809365847266319848803050\
75792488220677813451106641964542513602784824779389083059924605542677010457354\
85000322972316460275005692175347870197092926632521927251513376907208424387210\
10345657895837266850680379308378927286325413528578233963836186425702656937705\
54262031967061779229880484085378933517759973506273020010161195622008025151494\
086710115573532916159278400028808601`361.9478651518635*I, 
  P15 -> -11.8423013017685101580178764879701931167434715848238785302964837809\
97682239660301855108620713201363437956613257835475274608536900964223448642496\
14447520381282301019033359357249321697394180881614946912774932302762159343625\
11234672838340127625321998341201096580599415648990876435189742360239997582276\
09961903163689037640114846225220509385236941512254486748405264304282751436134\
3431915932958`361.7299147900258 - 24.5884312051943625243380230346159329091119\
01566943522800085462314152044619685414664224245992909647232724378434082042511\
79386759156791236316834432358253384936900008398830900326131196352728767020644\
96325926375622406163124588793533160489612689858225583368300843792853165128532\
36219396388582238949184932862608909080251578688814610437221367553419562501361\
6098142856490556782601689483260606128`361.9478651518635*I, 
  P16 -> 0.028374638840277233544838172951907842012018751924295566758965445132\
90991790693580522699452606614387667623113194618335963589131363069658930108200\
74685716954170662617744199610865212695921955365991417296600753003434132691262\
50502869200986125979762167748483836143612339691864439819288025137893262490607\
99238108517083557194456410106026421312592289503063383022337440886448302478494\
28461163896`361.3911975061574 - 0.2131441785757785382026484129529934606183242\
21758308822194287278521490078699351814485411532816169305512382244245695598382\
70530025450272223802196404901069139368081217807372913265686807615277816474566\
38538916241559646738678247277027383778533262643694841565748696630257014574727\
97748816204251931356286749879173896799670852125500483946999986800772196615336\
9421340168686870380716529515874454`361.9478651518635*I, 
  P17 -> -6.54136626519971589469777740734300217323650327469158401971324215736\
94061474771428589687278708329382712990805393376189157528273393946845484729082\
37024834778133333004557490236364451169672537074396936804704981588263174093581\
90208206681723793451236482840646337809752567258311564405357212649407615579748\
27511851452839730269731789895730277937469757885079049995109578328913584029577\
638143076229`361.9478651518635 + 1.024368997063333504251134495604245879551825\
86330581254493493036128184084906594440640675869109019450436233271480753393685\
55261238756477092983915142720579911763841365700895876859500855678051250304281\
52160414952750751987348831412565289814740436149501465959631412269766972092386\
32960905794663588055341366116013938107223735860253326549155852064087129273512\
70945487960593490315962703730949383`361.39591309449145*I, 
  P18 -> 11.03568871554032801749267477100092356955933814971141415727137014968\
89116517543556473030174133096376726240665538260674299038149690127573449539272\
31166839102417958868845712282867773581022279287829670448910464489533215684942\
38820317183681094871514312432572389589710008375994968622017836436528783828674\
51270651817796500959934811237961661267626631664268319456621766498374300733322\
331680943394`361.67960847232126 - 39.4172709500366900154224264460508478285846\
04261037137693470273958935179806062608150108149750669329012024953428471501636\
33491964902509942370479729249518687153257077344577138500537260643567195140821\
67486468640574720501157995158459375293035210199355338534250287617735265881986\
12135736906154914957493092047076186118296039170996546313723700460204560013580\
2018133287286546214729640990140246223`361.9478651518635*I, 
  P19 -> -0.03277975784454804469205160391379609045178303969471066337399849293\
92460004655476916519356455610608864498597380493141160612765020062295375524562\
34127069539748236807858588641919869246989564994355246955508060565595430106682\
26327150578964837981640156577097367962650917568928150562658103451290384806835\
85593530008406699893922677390237366804013778399219979378816394545737943186438\
116970687593`361.5897658455943 + 0.148568160758090142216427984881429605676991\
45133687348296515693699539351086759451176379338098790784682655707034068632099\
82157773069426298996396851674664903213222141198533536509358385434779779968095\
76516327869670440402523020076192527746866603467436246567399653721909125239376\
48498449727931815411672798288766091865280391348684985756308789170216570897457\
25976650460298140094116509438431515`361.9478651518635*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.07957064032392060206805198128375206170\
81226696077354810042500044747133250851745296050961985094530280067659112188411\
65081685450041447815603687117577883360887248411142168500722548417775228465286\
20897118267809900563962021954484258907701180784245341996350154385981911570348\
88153061759041186506780696566904701637835697806296258368541764353448327426778\
071450080397878584077459783373722329804`361.7587790181176 + 
    0.14616930535527206577603962036325663147626881509940609431942543070911392\
06062878019857827632448950390443035629018113979385520346878924205159705026841\
22427244534644799312255986508011031598310275313099409748376027700894272314972\
27001583601935486350271331065159122043665553447897046901000672850303406359321\
10689297568008057431843677502806179942131489859154010146862410751663133394420\
817067`361.9478651518635*I, 
  P4 -> -2.736697948507353970301436602758667842898205330035785897133099478001\
86867211905773483997832295850978268955978643211931076195663651382261474619438\
10777144620758931794290839943232066597671403336880230705941091430380933138251\
18996652029532738287989918498400163495688116649181493657674383166637259544188\
45637504242051400765689550638138742833270927090001769746435932962014374973756\
58951992478`361.39936680736025 - 17.30177012059576624598211874027565328093909\
82753423341859016917050934187125794218993098180814759744706254983146977446026\
56898011770918292031555546130781146894663128938833950518305369833382250185554\
39189497723566980065752842091524356055844025930967337282948391140953977023954\
48739026906045964290393493916825795749113262980282995778690043530349582712958\
661997250308323151847077394524366659`361.9478651518635*I, 
  P5 -> 0.0121102441139778350651529477012914731092282556964926984853553968823\
12273293252787258645858460695030947115707722716659394364618706305015557111804\
05202702883383026891832923236827471990887790700218955461535879017925894174003\
58143660605502017739416156442004975868716595923946821776911117722059852558099\
27458279417045484287601761009196074769204148105628160108761440350497096382845\
6904899115`361.9478651518636 - 0.01617412043544959191027424183994693863755721\
22448968042761478381227408245574419808446292888360396957333151395721631635358\
71966765667519564431068827200028390091061866242497647354147332613435147100132\
26625552117738803307527107697199296607105934029968070375041377370951085413689\
65785579506706945365429273109062700547628900215619524614921835350551871844470\
345230622133297556217339361043389`361.92147552635726*I, P6 -> 0, 
  P7 -> 5.4667228267394634344254974688772276396861669219792418251316877947685\
23039073729115605307172076152441230080850121821493358836641722384065722873544\
44397649777762211776008754642594978264052840933538156397721278095150113691191\
21937613177942543466003190665393243048879021540365272938567851256591707768502\
26032328587051037886298341520855245138085108260723111002794791928640824197657\
8443360028`360.219413493853 + 34.60540189667092374232353018269654028229472642\
31912874984541107218777142360123909164148937615444167393646691877858262778361\
96631030683981425103096436189439944150617954465631070321955598264706128865178\
12985629779182799955226822987344677318359806193585023533618841205614874488831\
39384013742918573176973589208095257993705958431231146636135926267209551993812\
998840080828141002164433637982601`360.7876072734153*I, 
  P8 -> 9.0085009070109639100820822822710430911756346137225278927476355216848\
56843625612105297005782792441234526824497832375225323056211252068329943160898\
53940573697388698221037531820031325234025093001344637878924650449805774605362\
48045574560791840042433583988257492001730349311412793177620521200895118275852\
10542692949713879651863599507794692293882983711528374671399489319415561539450\
7496058256`361.18912089763495 + 101.65251542152703575857919221158849886932767\
32945323507140172547882680550849430837569360151156455565759491142544906038750\
10996415374223735242702110029025133882828060903526102882520251017429328270337\
23349752480859740639800593391616046406273711126152798244445595173876825117651\
70160904333254402878890034227263496854568225805201870827830668319225230826443\
246335944357225088384128027577816639`361.9478651518635*I, 
  P9 -> -0.240866833711652063970939054704635469506668410746840770351936612882\
23339716757078422552881636003399600495098072490751436590746997179987471454216\
97637660582211201439393165917297978745077455593417814775086034077769589699321\
59561948145847700701674749549905440314715536152934983342722781502475546608178\
63099012259774181403236379909308679805036592053752487097986529394095407274021\
57141649132`361.9478651518635 + 0.2439484479212636508630501673097091276793671\
51942664746477140451449159244353736404200659202851801423607870627587043464718\
86954931392441595675065157604815377664188798431138183240337918149343624894345\
96605411732456229025028883663335418330106840194150786910018334895811877742017\
87526550005387014676788002148994906245124288536323137951463723198293037411163\
7874661818755210909538403021770687`361.8802213460041*I}, 
 {P0 -> 40.993497395968021714871124098095455337705186284997032370448341494431\
73928442354326174261448445915646161206379093900210448562827814213828277106249\
21921316624292946283690806398247240125870697177183868431980185150277590049866\
05052415586149107044951833310413730771449993135438878276493342980281315277577\
032100563086860285556527706877925357007665249999867862799772854040127`355.137\
8071358016 - 65.2675338298323200944933724793323754254205517465469275684629202\
20637345849805077112648106030672799767424999053862782688853190325011023162077\
47220122816004718833150509284801181941016049231536436253286069747952031150217\
57823845578016907070654966391348927250757436550730328639340052303868967149102\
61747093485085936758285660832542943928674622895391627411770071734366375027`35\
5.2805922794414*I, P1 -> -7.6508119552616451432832444600067056746739399862678\
80229595364498075398048266866917149557289108499695629211390894237915042975061\
37109032540486763766586354831995148326084692314537139765917319072949895471745\
21518967201982283864797165491013570847500545789418444229685699265168744381623\
00557879304907555997963253722679328013369509157836805972522934107036536178111\
3560930387358246087648411025`357.65023162172565 + 7.1037536266614478296196467\
51933698747373794340185943461159449706448559146092740883193324747957948001691\
34350879035173148505655954381982640048492268132578713789994878330511122346572\
56379649819407911167685240489248176188508712694299069617977259279896525774854\
99837779212122591748122083613386122754422596283106451235692545680473192328111\
9492918095851946179719666922258393314031570539646509`357.5682147221771*I, 
  P10 -> -36.0282887544470227487034268427436554099805929615495394042700655230\
62171088269347788406273599537230288046318220418560322311725361345413927989356\
27594084140661508033885228395437483384344047734405636224952840666374102187785\
67582696613554637931958233147159982041022953544705900402164889741586541255766\
92502602674645501842331628195915593231492812294390029469464303521290647`357.4\
7430037884504 - 62.4478193844234937596414553408974132486586583454416784961265\
81544207945951903859473832339557646728422356494464271757226024410863613383348\
94830153619429171281137708530699306173069947750338515138049045187901120922510\
97544354425523335570337551191777926506388989676506911276219372751560279982959\
50372540757700631748252026646806135822598151544823329535596540046093142760558`\
357.65023162172565*I, P11 -> 8.8670020115045220047804222419275665470208537144\
10364262824028980680769846870297068212651993095470576104130366808411413882445\
37110660538339118428954891711447917688217384226853569678395589670026969483470\
11312909342789002117554227338717593054248740891198480066132995056914718860001\
19635269294274450595951477742645964329928760736953426657841148762468960864131\
5973242525194928796736004069057`357.65023162172565 - 
    10.5888147844554925921309107971053004551942457974493942614437334805412731\
03676103110195257452826632314594745438567810488351231443342656402554803872156\
07317139393881661517662070401183321712234873171989290713983513264163862412171\
02599364233748311187806690805613534607991143468345412577451920190442058777917\
33234125044212846227761173753477060766759180211516867546712556335797666526457\
2347399`357.6082864248897*I, 
  P12 -> -0.43750216476590077414484714842055038919112695353550784197250042696\
29794572053504675488306186544133563152858807045701973418567074948130477379763\
05206204067084719616550824218758279545153022819774841018352732005474186623222\
04771840420294353972030017987122154120398924165693947704258726075687563881061\
80762533133574616624994685757370307853068220371874163396743920944510802683676\
949454854303`357.32433687948424 + 1.81895449085722828863319684813862891765389\
89686593123811717778859941527028294773585853933694130781217800942475131122524\
79249240022391673783151743945106830778008849744262851146775468745101173117227\
05511473709737208715084108033520953124544499669660931098006843788703108070508\
39075802596310310597654732158024631022990719648673016565387237388392695724777\
357159829690437107596388150657585257`357.65023162172565*I, 
  P13 -> -3.79549942807214585604157334999349334253189401314142611271521638429\
44204810038130096100229915243686809752736907498088582384283776045514662501688\
40612157418888680174634697701002445921381514329716636888781452379120940451135\
47690612509845043920390921313695535914923933492496572903371418229180490070224\
97759129466354096960798027227900606927934905541655588600375698154751850677309\
5774`357.65023162172565*^-8 + 1.878324949361903665568522307594560583563453262\
84474055141511250435273096066831101857213004143454374110333834565726124970190\
41896437360173730977735191642585048369355073900686037544699175280854403602650\
11899569790674486804592771282928284338332415980331254963307666030095521203765\
81618870739531934157401795777618927860223723336992827229921268571249706076375\
20641754287844340956285`356.6631397523654*^-9*I, 
  P14 -> -111.898412740214241214611465635532821956030165152397477636901390572\
10481248780512162141250631549266536598198688731147955769753191576646997629085\
31182374811623329162030046410003766087084145543035011742484333849580614863144\
52326021001835690184318595187496602293874801523258207833455045093718557441102\
403012155348821351027238480026753215605420185744153912094470380941605575`357.\
5828096904876 + 225.988783114689065057273126620845426142660311004697166092886\
68246581550681565622736354782548179610454689577027718462485379670226046598651\
51847119351635248877350316210324152518711437597952670157032261694802416785494\
98424526422161464080598241188925321580042686814571436363754414696433824980734\
82702284828216879944572557886469058707513066064635572859070817253152449764482\
3`357.65023162172565*I, P15 -> 1011.25845126246477893585095556918640383804934\
78696758356165708894008401680827799913658417471631413236028328170822152777719\
73648849093142385013667173315900499462339043682916557648064342209572830271676\
19372019831161548676189531580106573451555058779624328986665210372004876050503\
00031484129081387704660608718255644158534421671622687180815567911520676217492\
33046992430820245`357.65023162172565 - 487.4582220821203850025501262740498032\
76662566699960690505436208754544253660064377206650925860101395656514313781681\
80076554719217645984305891695295291525457511143092762258496930927449623521274\
25806033565905693272002743011687369510089941429661643549433134262542310422076\
75093878903256156519479242799633104257206835762018344577559654335691854996879\
385405951346076451111435`357.43246739069065*I, 
  P16 -> -0.02185257526979867110835796442962246265011058111127098242761718289\
80586665693279557463737149724427409387745204884832422822273430740775278115970\
15157104991447839152685291872423196314319489289814696943843736512654412255391\
74665608072602665974630199806021449923326843153669137738905183284174834379735\
62440700143334256046108153678351626124851681402117355041094336437643424716310\
102079733761`357.27049178739935 - 0.08204248390034563820504311559235079845199\
37608192250908213274499678250515218765776832227833555879660836244133855489315\
83475124156814862787848503566740306933487280742520083487372374786744108880181\
49632614874532612000098653635905223697558503518617872638852135027541632380812\
14266027617083599978078688508982600053958459523661925750162391263696905796637\
613632829529379095597567648649936207`357.65023162172565*I, 
  P17 -> -56.1018883759424824046250377112527281839989843914190015874913564462\
80986066723466354687682835291350823646553927855656401027252918487885688495272\
52532760817630268347898466765935874205358062926842951428550474206462813519115\
86851010781547485509419112197759769260047997485342519703639528703701354918937\
29590525706513833328191403438805242402493197120801335878536296748080316`357.4\
8712481523074 - 91.7321075631952177576632152869807447961761137963330254090532\
30894105427446022137582861757867747914660203817978210869275117060346749088137\
80045917989263449735076431703721533910418763389620773375859229628592030483291\
58613158982193841770706852944670703492808150230604176569196243609240675784973\
79280666838624126529448995505138245947099744264084054548164719503216979469357`\
357.65023162172565*I, P18 -> 1621.2995059376761547551263071976051970884581690\
59174475805613940106849109711249478910486198452835239393039918980143324925034\
08626623753216420863183810531985567745653308576902345635828838001581429060743\
52732578029577047171025503419538947454869161750157016674560624892883725354363\
77380930401708058282245230447749703369079984785574721224994506153433257194352\
125535026605563`357.65023162172565 + 454.938373577414406518277725199556681298\
73277985142123294738882644865790400218537441039279461718049631231773178299907\
40916800909794990231784081847771843114543062045718629600125006222477005182916\
85085958963561773920794831661283458091133415276154830151953546822387886555319\
85818447744818662255576846619694740624273041673846023891236031925950276530110\
0236795463203911260076`357.3821171848092*I, 
  P19 -> 0.010462843123938809730393613943963967028177839080465374486651577177\
02942576111013975557187151585261880547589612463770304552774897927190756225814\
49262464926987503269335927604383880542918540946304135113166582720207092618854\
19962803846732831741079137190497262126805069379554772470510370043395239593178\
52089364037895173472247042273303445661197539839492240341575034456993384232078\
89839953926`357.1397288238887 + 0.0591166082412318004690311300677640037485971\
03759374657456142508637503881252204868519597154184209291155435070379506378030\
91213092818030599020648314991305399464137311085737941128022614933602262574810\
35532304191065860485354184658768209602825181071045495081543941676575296664633\
34084144399939976638758989665908410828751520764005135506332501206873528694926\
3312516071012692134341454894930487`357.65023162172565*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.02488606763136257986378773081935589079\
11974622803704898598115700350673909363217525753245361124753904828380310584861\
23803763348130357072440467963370806923177937232340581384980894092959360395582\
07144527919079837667052708364164284850956971546334990366775490564870277220251\
72986871149081738775533076931444668973053649511332197300130990057591319798948\
092436212531232310525950702129402437587`357.65023162172565 + 
    0.00735182354125416115875452647744988824423589849691909651048532272245585\
20223383580397254422361828336112333276613987255429691801316685586270830361416\
04147868084871546539914093638506259829250730182500830460484267730171818844190\
83833954829199385566708784552537786910369281158061704407988702611505865789967\
70259526368479440746374590397008473197341781708631687558183884636315723245485\
911677`357.4011315189519*I, P4 -> 242.700466483771381247723259831690150482076\
10801793777249358449245956277901598662470522469500937793615056613148105537772\
79305462859804611857874263376412038566792868639914076828358614952687158529732\
69429499041938316187538701400812585724191601096025096959060458334009882341180\
86696332365261999556678749099142307772658487539481648169560863348394861370879\
1227682874390618447`357.65023162172565 - 148.43100161771555666765862748458621\
61912365543027777251628001390339752085514870672748568698528986896680020811641\
02233127760294073662151539045980507517637791465530259547291666303216434505413\
68797746431879963861871927643708329083803381042170927552634086855427868290870\
66660486553998715506136358268793300163863033619738095048260688986528752324339\
89680320435587440160039018`357.48712376675957*I, 
  P5 -> -0.000633830801922789426022827135263522500576671055102803008076014873\
20802087949588688625998939027677717571178630747248927138716226458561560340350\
34457318920542128438531821340178376098897848421315095094640257096856940419555\
06262973133602831629669944044334495671996268738544162970787841914053052749621\
89625896887088370369283421326879808615566297936517772660165251297276080017562\
66280601008`357.4803619941527 - 0.0010689697278421324881481758152204609952723\
50289894525907375548713350036944848496584751501357290116822779116736172736185\
56533701711270247592205073558256375384849129638884121027113087871008764705140\
76482412263297326048374674764717390019319723321014192965509495166743851170382\
86300650674592486175360323475178794103618919583716225795676637608985250314274\
0551494481734534148451278918013108`357.65023162172565*I, P6 -> 0, 
  P7 -> -485.4008874870612072140177215593761250941782897545476519102693467168\
94382672004283449515424925705536652574459037705597432099624406872145831589335\
19568558649518803431439049433634318134611814474784336194274177736889945766439\
31203486002833436163813415888994864136516097883475815058485225382413409206716\
10086539134861254791725208182979222897707012791084825684878094652403224`356.4\
367851993714 + 296.8621653168608062522210009345925294502442453512825808951652\
56234866681169151318124939876645430611459728846946465164596197249990015905319\
90916132234486460753256347880427500953815422305955737498224885375291865833271\
93361128321917721508842202427334626203526708790034157829012725056008144438655\
87561586611400748407128588724034009968966700008863017447109237782552293202831`\
356.30616478973485*I, P8 -> -4184.2532664510838688121953460664168738221410070\
28408478953409394549541276908542212337428476829622714446535104394887985657838\
22905511020304658303998775936202409766443983451113581975273856307496225841132\
73145901046219616152460566866623415923433754533985136168236505595010794968504\
81874944472030164585105457366830591158016963153850377579641182836972549198941\
448282359890669`357.65023162172565 + 368.327872837059347122168623460551929341\
32284749840621614453913626078583622973850647212701906616210457054531435513198\
79875765900290894225518411642927689952766068694419087297447952669530410982410\
92564007896536032490562426442301453349062317088346663175737441824823999113197\
55785298765778747410775989637600515536693888460234778744286730337848965694466\
9730410639052861142655`356.88855894421044*I, 
  P9 -> -0.051120181871878894268685845036676119231877940033313842395837006651\
24255436352910982864346770841715807309000066768936208607514793043918364762674\
78084112218391637878192003709124895140738119463143379658934087834081416593098\
61960827310033001338413084460035864294197659246682108485208564211337936726679\
86798776896074832595955912269894457204070482053263229850868965200893900125858\
89879146516`357.51640873525486 + 0.125441897131565567206583713393532498478964\
42301259559706456119406837163834331403162441856063872393742460762353663247628\
94614864616028204224397998204888150856215458923143143107662226625969232576526\
52480912927837753151407772157946533487572292037148958387554820617835083148407\
54599829599579721413126260236434771118392196590636238195709650144071085855876\
21845804289022442656504053694740079`357.65023162172565*I}, 
 {P0 -> -0.021358908407583825426971307815140413741365521737489771302450663593\
31018152883367136636502545207369650699063411501545437116694101048551221813303\
86924748601108833184107682217520768049033986645833877050170696498135260748864\
09630613961437561468747886179070315583993259598172154855440861540783657244442\
681702132021265963533961975152597803659031251608077941186926824821559`349.906\
5125575405 - 0.00830705579168900420242753996322625623297201491299250263286563\
58118683129665066196208715101809946352981387582400455113727441553518232616399\
00201893804968319710878436398407415730800554506270065668845848508401067295477\
32142926893791199165652772426545196216326118603244054353270468620032377959002\
323652261257873279866513015069779486259338251660609308706477931525299`349.619\
3890676141*I, P1 -> -0.043795615657491278693048996423303062532236139350746966\
71076272256462199163296990973163358441108618605221557877522372575850043176857\
60466401468209584482467220731366940622574453842383807769076094607190491667623\
22005150965137000937790580566969575216691681721924207515293905952576075261310\
56807954315046226223233837475363573922391241584919265872355725861393573731146\
00579749500299733009691`355.9832292022077 + 0.0976763613618296223317648674944\
46050581539152895404968897178336563874441980992970923107943255388868110127111\
76296116082521547921636136162993076180638707908392667890351082929875402385374\
29356518843436722979744256429466520608279589630347256914383189172799944507831\
07215367555675233399072112949039104903155764022299612035467545824031676024972\
721394500473156303233664491575252211720566518`355.9702328259648*I, 
  P10 -> -0.00274729927488979200946019440927111871837347378681921915775318073\
88566443882429849662746168293915490094662691910749048646886130334940990327910\
65869227417292939581831339373910969195130613587186216933958516985723917908434\
54053875044581536169293843389727661403642614945346371604328460952715295443997\
81809147307916323349636543469560504197081489134832169495595585035927664312943\
045717524542`355.9832292022077 + 0.007063795243643221126233005554535598042367\
83501955352827199885375556887470865035030790554415935558749358907141625466024\
08503788364316386532989847927495498847170885983766430207878752440692121982644\
77127210406373166928273627862821529646026372815128888080732274021606664893346\
83242928262862575386972813971541048002184752826480398858226049784115099499284\
83051415990212547858701535430778394`355.97813827376535*I, 
  P11 -> -0.21709736716701255145040333780958781797208087104920929479687605946\
07592320451495504784374414328997228416106248679252613290818986927477637089127\
58995923331446217665532826506824854010337039071133196823748596035859627367189\
78636027695305469530522204629844232962661854931951034748966858292713870521597\
68080305266737934377667294713214303863474263269140007044340375193233447624609\
012788571803`355.88558366139387 - 0.25131460042821795482519694199297729747482\
25545271874904932299672219031671481611770973497905318894273663970787578295532\
48486780855117403641937231287791419566327133617153427714980177717182168138594\
65375879338099136484779169049112177738917345991623443860573335022960033552397\
78330056106836689900759753976874953063578989811459843271857339181097993701199\
213148096339121216033069737640107938`355.9832292022077*I, 
  P12 -> -2.62499973802385448053667690753247725448526797113739974843755793431\
57079479715412563224112916218534010843846030265076989612883753303676413075648\
81705180317619626433074291745817535219995843827434348959206159451357643124021\
31482999242988018794555677490865107306190447359789263838821185824888351979951\
5416741660015109722772468960176724503205953785689375343367953981911124`355.98\
32292022077 + 0.3307181839283739955719536083846693061158717943457283050335292\
94967343116474355279952449520008871196970288001243376195136158781196558926033\
79466602092938439611976114845475502973999743564845250833102778497321131355190\
67657253892449076885896789479392319627560240732814012030193123170378725117824\
00965855433326398739519665904763679660265936989478016716281536347842134726`35\
5.45537238296674*I, P13 -> 21.95546023629597573806051296092364534106251140008\
22514082428676906377049763951102937119911159034533512592390170038858391347425\
35654016088744497228101430446462530734376659946989963869297768757491825900794\
20104848255425706738200768490438847258513007523362402827877103595479160594677\
72672279205813135157814214824739809773480293266950332352130442006443015746566\
36585535011`355.47889366025817 + 161.7835851127841420176228133094431364921674\
80523041149328779368437344257762931002929672417539192597464577481943892156564\
54768480435522791679030669000317635588025981698818347030116340556047871538807\
15663547886423897701962829861278997356338947128994337206963139155729262900824\
93957337918228546462982728834226611210309755061935677448554522474493721267037\
485177030060794858`355.9832292022077*I, 
  P14 -> 1688.045246896292140974714910742587464204955770542466471960618328596\
46565587207087777949777939565428050035828484771467495904974606445083603132866\
63986288253065502106795220637698742767743704345817314855191278189269191292053\
29057047334126302046749568394398593837832061997289291915662114472926382844302\
305789143237002031413395950513494716531194417540188132574400621911719543`355.\
9415015904608 + 1137.36444604314213546379949706320197971267610934187098203860\
01483283869915597398767915442535784212891816832972060668762223800196313243913\
27693915459083608798494178478604460199234460914092268831978867377966357169232\
44835383245717900184631706682142125160466559641887722229880703145667703162171\
64888890281574403910790323598257202085872786061841207758792328337010818038812\
2`355.9832292022077*I, P15 -> -122.367620080614315149534244707297969995429500\
57166586752882852152257262019330818852523888909498700657194238855214742933126\
73033762380751811289650033712392650082168208993068942154902878748649134886959\
94939297042012716831737571352678252237438991524534087823977765405367883897973\
56986214830262503519348548546485171153042426323519253136540583812521349933896\
8962214604692839`355.9303910593521 - 93.6133246963330983764529300353371392170\
74039913410531621928104702569034386289091064393672396437336392573866472325865\
94028821977513859722222465390412736958013163882803567178319366573991381247478\
39701056558545913253466838965182287138547518807372531782623896936281264417736\
62967713089343486484954177888210561845595255862754156558815818302118667595306\
304300176892476985146`355.9832292022077*I, 
  P16 -> 3.371885412503924025467641837019792599240670705890594761444256171842\
19095808938238891638954157064693845802318086175594267597036529409694907225879\
75194525572780598366890517049745235149051165388494591796854586539446645445736\
07165960221925465756913513059531543311264003947130532581213697231751954764057\
571704795527096393704120541970430246903216828001734030759990992768233`355.983\
2292022077 + 1.04760248483934133159197672999581432688892304947226190856909650\
30369785141266331041721598334293818981469281525067872896922145994017237615673\
48992381471288551382975095898242606907017632646833584278077085228097760652983\
68438231375779209954935745569019629844210648471721111972463154555822901948929\
5592745266013048470669899977560108602227774554666804911230759431009818462`355\
.9355206182846*I, P17 -> 770.607441122436376696710772351008814247409068962173\
91318664582182677699841218433262182178491593917442579153229296163061490139661\
43610233967625970522427040659279709993805545396153646140033756307391669800052\
48774009983180043125164336802272287748240757429950363013798179873656381994470\
96274061705586391167974868403720395247226056575833349595395874396505030459180\
1450011154`355.663328891953 + 2954.341775155810262487999235623176855217188625\
00795900153399354613544139685080042360604907933819586632997284388559167424009\
57350338978489953489823243456452246033204409843077032780147773058018539297061\
91588163262387983053053623878196360583934967126907151575361526315469718713250\
09992439775189094240508250482505048904861405491888660286174495979345186543748\
2490927202506985`355.9832292022077*I, 
  P18 -> 59.71272156594461128743736311855221703341693801580974013494710333658\
56056547385594471998903056919574052936655684712163286023211445463137107205173\
46528228102538408691832436693914902734505905955658492111245207969022257878863\
22451397553226918434132120001271976212458883767262689122048402887687127492953\
707181560602447229718679715146910903143766583807104618956307702521778`355.590\
0083778414 + 302.297470797959860277397368179876998941942049667262819242733985\
44438637703589809541666766136862454379750132999439066985856914370234526419663\
46217732848051989376818691963488735423182467837448716829230314107312511616090\
21753363395251332245033878477524542747786110322397127711429668456122888136914\
876599183857173022852494055937722236463126393195789375740569277211646197895`3\
55.9832292022077*I, P19 -> -4.75330666155568115365259426862037650748731036363\
42509876213586313508729373388046102844560250684568957197864876106089117871114\
39504472188725811884034939423189385214876607776590500444686455919734983478100\
66543616133159920850437600999130228903088588463946510317955082127115329360948\
63504409687583047380512708217604061863751904034753413786742708283758021999245\
19786944832`355.9832292022077 + 0.0516903431429434774631733759617669240621826\
64256754202381620204846323803993058020606040057229434135448217945154895537303\
45557568942225990884856895062961058305155296259322652020072123271215491929906\
76507344331017534477023315055140253854384657059866560757571318429187713376114\
86793113312331607901623986059668536260635333088659983133564819411416970905813\
222871241323979`354.5113448793552*I, P2 -> 1.`497.38090666937325, 
  P3 -> -41.25708257843279881516548450273188150366103603788750434630509407507\
94510732734740483522674262046047924865399121642651862542630415961426578431923\
03326469029006335523475540935787534395018351057956535696601832595284361824542\
88476341530356754554779046946188411161957557975943811534203787467044965265430\
9084600219601818898920167374273363179223732998516931326216010266120994`355.89\
052734125454 - 45.88951944335122146516327749301102645738636571319243192284770\
37739177708388885705076444211340379333784535391961316644084193464285784558526\
13089042868887474926466619096191213965924858069696521657517978422741869449825\
23396075155790337468370642024438013556529221813972784050917397145154163479100\
5006419938055946541475605067814213605551275529049531985379312455797942540027`\
355.9832292022077*I, P4 -> 0.000526938947167019619201286605875025154954838273\
99788469983997203711921209865724995913627718864831791455223251494082746597434\
76387728125803913509830136723562618979035206231156266862356504288929944161573\
74215431412577960261295958242259461187983956022527975466090067546157230290671\
78933714200993682647860931375549845626410989328653205579088086049571369749381\
20496711254004799002069546665`355.78020402354974 + 
    0.00118952399809557805450531399131072349039235031436743008921048419408830\
71809461439638574371801968874394665953690680139600283545241933208871284707130\
45603938359936057746059327287039282684832752829877161538326440617595054362024\
59612069785951061097419618765268354778018949212048623021905812986791763645362\
87987827982033072676373611703998747473464464388266221555326577219441118572808\
93823`355.9832292022077*I, P5 -> 28.38523244899084197718287710722197652451798\
74528197236587796780174837282980060030088045829913671571921040984876633955790\
00995650577932247761013271118403908714129731437343851911995865900571914888058\
28399614913198552054942544647744202885951181548891200262982542793304021956937\
23775667910522663205629127782998914486708179531638375384358407345779721343890\
6486787728384182`355.25332782170136 + 406.63937478708338990101610035117764227\
91738229290136408190937769553566230313315096106780145001854757096423318543780\
69041958292380679039478595905823497819488136937334677615338432897385262187422\
64346155083772127033741148306454761775396179500316945503331146521901824694883\
01592745288488475790060947829324938256761354252809423169192972613069748007212\
19490030337817593264571`355.9832292022077*I, P6 -> 0, 
  P7 -> 4403.5658841145598063818081256590290062556383298475784754102002837877\
89812714290061547752708349739315772052383380607963503463665466459381897777024\
53207433623995567515539300508887129050152191870108914786082762759769206536603\
55085621700922682614519927851421145768639835047871609682349528131995259326701\
96851000599104164076374240971772855106495584745697103706239732791310515`354.9\
020036225244 + 6213.849971371891079862653364328116401790911399296459385895220\
22076265361654646522791836623367319016125935985452630350756586215246364155927\
95407286165476858709053885757059705942293389739390476307022248560918207156253\
01066776345131181417697563464282768980455679467195833798215567989155295583796\
87352201357690285679987164940613535182595766402471625169013447802299592958248`\
354.9764319940275*I, P8 -> -0.00015563840608293420000834225024815200672668945\
47423767636835013932240190977910616921308151247292309188871869642205362636187\
20324881314462953244527859285498456464561486119725777179755760266922881119790\
63331473842848321398793131320792708553201269279322564769643173540923763522791\
40604887911461795066259300883009299589304696703651206357929446905816693656701\
049574339346103947231458692675`355.85154091861517 - 
    0.00023099428598050897285131701044577857450914075507806932657669106156488\
25247392958131693418088473588470143549250720600845733601425522430676944941104\
03386463700310979611876127564750579136025265158230043156851019374042408423721\
67409052684361515509113186065307448453936811916623194241861242994638276708133\
58493321058275622022931806798815533252005451609583512601321506004663324442540\
684336`355.9832292022077*I, 
  P9 -> -1.218090150685063899308829415756542457241972458164903339230752300799\
03486642117687666002221657111825719406387029977794851018113108009648838423342\
89041899098438012182805772977647046035241035717621352794345917951657453355289\
09980817104857288170673981217052831671695649817623928907033244296452090256411\
791374380115864205704742215276623218740900948490217235796710262157084`355.575\
56702459664 - 6.4923874395977213069496427737257486197337113397057463087090308\
71508324510221700781935621840970712672465607721557262525133536838041572093432\
69201676795324525297452880749380015692182450880022609005059005397616695530963\
10195276403836643205689179804344390252677528199802765375313328498440019707912\
01794199682879124421223480206128028785276829604056492077962336879469975713`35\
5.9832292022077*I}, {P0 -> 0.145608028720769317673854250712704763714466959626\
79649524909477382960489817710026569114854164030326697299887091924298727523071\
98239648357569643834484730311880725498457242119992744595351253713725217830023\
52951061727611074887109096185241595497286495590280786007533799499960577602002\
53371732554526809668977896945001505744768467187184210237699516673723073503112\
563071658`348.19835965354224 - 0.13416265976164156130974388741293030825039565\
39707564222737234539196537258348548873514513444402143559684473115439092266891\
12031465422553307053367741417465121796363355691799274927156651356161002184626\
16502038058191548023010300109819213650592052299782816833310208587776646826582\
81121731155860205603852916175746365695739456036119425290293950118883791889101\
91883800606733`348.17571239592786*I, 
  P1 -> 0.3118397546589135365256918173191392393193627437082573037403550403510\
37000158355339184052392812097019180999459779931975070451180512946446137154375\
48317229848533230412088501094833543226113865501677534566294962888409138773151\
09541883494333164458472067391058597752424303032320101907959055240824893159111\
99651530571924388362757959193969778546451914481335158116919262839157`352.4992\
797725322 - 0.042691883234735788904948948427003961017503985280379694290351675\
84034951508877957350481441709834918890618347551554676982358542293574653141503\
36285004389372205448105829277823439082533859966704531732000482176180846535061\
98136424487158493226781163879683643177214404571386727032719097546744587837174\
250752621994483218068724152679789849159448555929463229073834799252771382`352.\
28455185829677*I, P10 -> -0.0443502744456128872407778039061140238425710329589\
02402677322458570979819371809107374980952433188949884137090273871248461206197\
84274824894317621114254607250285180127256805125926473561812985697269055650290\
37859336554667773954732473477956000303282743053256879012264574516320211959171\
39177905671727276342766711892373059683687610579844626474268960990870683582503\
423518295`352.4625186451412 - 0.048157300123940067147589522706248446472556251\
38715953975877090624687690649191635063342271742179449865562683566848748602889\
56104183059970738726582663636896503971752116524737077802980073590926179797631\
29314294356211776178019432509063571168665845537329924101536739058808623305550\
40418598791829841903962830958217965904596206688510545352220173403925349766813\
6827573672517`352.4992797725322*I, 
  P11 -> -0.28895490674127816046092479603970587653980007809261461868987039160\
18095515169532582923741729649399585087809183502021193717831310888998413772250\
86698783024429531669210295619887575815701204940148414310179268209506102728294\
83368109395213827546542929196163716188043193617181538403470363182404956597382\
2355861077525913628251469623699334323252658439461124706852300650227465`352.49\
92797725322 + 0.9324932745781725213330893732483499231391249313676577811493341\
66722724440704243543968864288115722384444799414589405542453796433513581785983\
01021601512531790578305795022682098648340816445543222733765186082893580016564\
27863849276203235685732910018415296669489886659437406252912443179240502184741\
8350089598195299214041707179590611918910359718409931589119818488367642343`352\
.49087221019573*I, P12 -> -2.626341031616343826406662502237251514442321977670\
83266424912273938843396032135379045658956980115735492481856839439544506938300\
77517159614360454947065724460027932962509545747479258787075727062320686970251\
82289405074050694116025222182766335514525726041354793056772904725812305776920\
00186827357470774014720331412347169500424176603254035855136558715149514232032\
6280780756`352.4992797725322 + 0.33131620031782735888265335594155915303877397\
54121934746968371395211947771044193615316454491331968506603508554139679154590\
16565758525004491006217775674505751743972385438754618038044264723567036827992\
71319970818595265676209223023567795734353799095857086769906177734936424256251\
78279978721770826950389861980477971689129507742704670722910994221027476376832\
41941535924235`352.27017464573635*I, 
  P13 -> 15.71988466066314549126127190692994763849115397500217423934089878508\
52045677240833325900023666808782689864155782615311668833319438379551752616284\
40375070069407665140633032721158076284646956475568165501056519830750605632681\
54305441384462608363479914249982647079503419020793964599618133138187531852680\
8396706654879786131519940110267839426063353218207474718072449162227092`352.49\
92797725322 - 10.524062672824217711178603580040719998432072642356337591261993\
32833934784222446113355331941139573897238829668856656279049515505503469264603\
81202910700355585218625255701601504537160973873732640873820976324750712782489\
32142425348002809422894265681788451144436402058587926102385736247901013782920\
08564359209718557090822662734507825050867728897410081607400217311740030948`35\
2.4483257897001*I, P14 -> -25.95275967235177711026305364989165590369740589990\
45167257560422801534183017287586965531245559870689813535728571323265796307900\
42443836453675841816202200642084969501788413625635740152668713805427801495106\
19629498810443045070331959254910710410048054943434039858495889947964102633276\
00240411851303783654114195689108359280839425945601647933878973924393539530529\
36141076914`352.4992797725322 + 8.5000567760045509179406836486889792664414484\
98018905398884925260332212844254961052931842763396848162207149134865551428964\
56282684949763141549600854971180446095204846426343369640466778346331842193826\
80987519572358466500347540366014663333108596357022672804603700043768344632591\
07735128067562596121991788139693641835606869880308602302750055294838684072903\
891168332009637`352.3979703041104*I, 
  P15 -> -4.42118035087953841808578594053254648103750477204167318148654824368\
00084553332223006558697507681894206473708608526326035328916598105130586346952\
86475966201599468569157129421418661753038721542009330674594360265498600727105\
47779167514843132591555362095423857345602606193453508991567868613039653319926\
7575353697796303330930344886777643900352253565684346431337768533522441`352.46\
755254949255 - 4.175141978155834380110925929267447878811592767601655789062572\
90378109611347344939531939263321342582699290972590005303280517596820743700498\
35536644269207218100706309637061453714773620300910499582837364595116974294723\
80995861369836790330492994189390742582299514793160097278457758521271385547801\
702966640079567715018942477529476586057563088954791810159501545945321413286`3\
52.4992797725322*I, P16 -> -0.91105378590105278727602194348381428303881891147\
47079931184011402462117255718403382699448950222901176136907414749619922251761\
00253845504995029292578970937982391014951484759248484668037645122734123290834\
47934461873726139498895559279089964272748106467235724321055658763349292815836\
39016505055203476653594311734557640595427156259594045582466810242570783773936\
62463418657`352.4992797725322 + 0.7844762404605408492835240946330435788683713\
78437213973176945668161799236727605570364346963535270454903964807983174498457\
83041363213926561170601004311737585337356003527962239302227771221509658704533\
04720553929192957882500614824038406751144728017875320150154668772088646630525\
34506640809914465176993060050171247928869979886528118615233863503840401018328\
384514387125415`352.459855747233*I, 
  P17 -> -37.6182357761560047919289245703531385704865308691426392216337198171\
76212598392093216442165853182618773892007295649265071615498867813070125337614\
52578478516577218326578565180684699832892457970649510662370207981924580667208\
23058905699368039257668726220550981680779322972862715594723596090742595345649\
39280510920525085279281505044202209291368720673393634695498952804278828`352.4\
863809129055 - 16.15468277784170528668756067875354886550041506733961662019429\
90463845708972827208396466343535457358548800428760337431239071017013057486222\
61566390407416166515522716366523904263651557359807470192428503005859272666959\
23526093139722173542597243770614371562378611428599989254794072214598257705218\
3840947342906686802180316858474217429512009301920701919386177708103994860542`\
352.4992797725322*I, P18 -> 1.12484589962827981012890610647162982288517190717\
95934363250775494520397801437534071579087411295184704245833336757781321944159\
42184929289678970039793361538561527426990745738271319872508658223973123486717\
51892613025024959596838614795317514054075232771412219367348217137610210108307\
85398105426231162872881067423950516532232515398752551758804685783372233386472\
47200856693`352.2103786735396 + 12.091214906629512942828299386512775783885505\
08558607940424660128593110697054639535992771000350815053161344739494400746819\
02273953109440497198618876591166387600485027462748658158826710000346920617709\
54082391234216765477308854507539894296823016783329383687442386533655848859511\
00527461041855090270206194014303619479720941679638587522122657328077396378892\
0154875253812999`352.4992797725322*I, 
  P19 -> 0.842095119886420578466137439101304015526308003494453786903443041317\
18849629651829237380135804743383242927604128090313757159502193046070405795307\
35679335249836656689402328447872681847817315043269964124999166748049602807918\
65681590478611601108168293307157393582492945586473146319111494337240047276697\
951501505494875085706654649179166135085582780938928403496885742029338`352.499\
2797725322 - 1.38275343053193532446946737655577800015158226118161807368416427\
61811563701378574933880699237806153274118146167043691499839116204844363570401\
04915983551026172039326296682006476547347055826625124591190869226954271703244\
70514366256519361157957695751064671710665552093229363798000623324704804534100\
7285951495435469713820539369356704158560071583617033781688042303367845237`352\
.4797219575163*I, P2 -> 1.`497.38090666937325, 
  P3 -> -2.677072347059427097821097539876988052014684213479592957406407439942\
06530310673314279273698141481643750605463247500423591523397279275341447164916\
54219804053294588967906412183501301236575820576530237157382811296708857561865\
20836125518471098500131719535610133487636167401038785987583486218515597509445\
550255066129489562635797294077357925439095402776381405568309970602463`352.499\
2797725322 + 6.63023864717390408465858907611729137972360134208624480214885179\
99428829503660648036041900586588017026448906346602754677226218993874842709162\
28942298636209821393339356469701408070039520078676296923938062648938952414024\
34636084388106577996490724282693923685059939657476813480203211950064239574082\
272630934532106019553102779403885224650530142921468456897129133815673799`352.\
48734128711425*I, P4 -> 0.016406340358641163001284748474162208570366789600018\
42313786519807302392476172305138545119548202013748236673626470630278754958152\
81096681370499807066343780791668274815606883634674643735979008674880744003219\
91057920215966440138337607193113208835977075465122010341763524373422965179718\
29226274339631435630479781905877917169567798197401113986043439489245575025729\
3508092`352.43974913956106 + 0.0286572932175579088477356277376455633345883625\
89292411271544690363917963020883993356806143135343486191176574387576371274995\
65155710649775342270481443563604205351290483978501303386270471881703995073553\
97776740343805341526183574870140884619546926951950843279581053373484052645476\
59398021176898271663848977468234801743857030105639311922307377002635096615537\
235066247933`352.4992797725322*I, 
  P5 -> -0.531456667096401791888168978657218078605811718838090373035049179026\
88681280995117127365127550399105237842255899253774542478536881517900510976087\
86281591549134461703483549875143884010922793668420967714678381458538846859720\
73749958940511122689315319721889359805720848795708384023899041355156761742495\
169864738674056721172591840050133332294682494209146555136353795610806`352.070\
09591005186 + 16.059336533624093737484641128515434304561648550074310148007058\
02012350831303491633964447149956729187015332086647813339344134429568512759804\
23694187874679638644888650306057587537400855941218360229642748152822145063845\
44396198339013495486212539369762805378530743393282232946178079595307079269962\
272364549049116868785028715417244911138207688736682852388154247740877518559`3\
52.4992797725322*I, P6 -> 0, 
  P7 -> -102.0967724344693090898905722695155614918990305279881447273338827763\
37690965356964514791346786186079317426022997164284562417786546202114509310263\
57597345112875348786160931418159240741915427367136107792119068028439575239857\
26868200039862798816437080394725105379623418079518416768318434714944578550161\
09450410436446661449781975834243585486036616004039437548483111487838498`351.6\
2962561625557 - 4.56886913137265488503988205242384552360859596656466949666092\
11526694879051814599238006356141353179754948332406648020369433375951174078372\
59437517691685457111237766342933182806689219392285597293588409304960256912590\
08415874564401444495160743505105982344550628355533565883303415361469788274597\
3223275325597159321419097630126964694985244373070457318150946157258207532511`\
350.57534929707936*I, P8 -> -0.0064807499506791720870511668208974434062639230\
81907226173409582642111859488504820830383217188229078739048243600379971594892\
05980634340227820257118722607092732476704499407401711569384487755438902952921\
70895677397445790293495505239145653357785846937387941893245450403776993192098\
13542887146585168532069484980686878105552829019153867506748326130198282429526\
579659376714`352.4992797725322 + 0.019739439855623024686472302902288958807611\
55969791280259723585484752495868034365511110516643412766116293270159884282644\
18337269681880928228097084179478529135365355973816858745982075653841707151935\
67472492816230604171156352252786438193678981061964689460873042625806565530240\
56493365954842782445171942556804816047712893616388252187893032208356349845532\
54271889590304`352.4901764444157*I, P9 -> 2.093746264036453735684505791206638\
35210486537485980134937213426170889410323549267536436149992179675697901102897\
60324015459613995090785907360090835579889796199197786181837092826881422616090\
70656714321697228850731523313049059175209333477825359561895958196981866630046\
80190585967641200469179690759412610959228027190963283225452306167956646420266\
0264734002275858518444474`352.48783700485484 + 0.8176895148155481747428649681\
19342032176428383532102763890712951587938217282481340457160375209155303991235\
44795986495434344697834490126515027591662703313101441804419041008013835336486\
06182128270017458695733943968936005970131416640806034710392171040630213724249\
94375949964100368921605674506942568235227473060429211277253729020303867173360\
598990291036935198326921207717`352.4992797725322*I}, 
 {P0 -> 2.4235029111507762641097580246912986542714967382814360691572885546354\
07931959947693435028618592723942171980386659171528725761290137731471716926066\
20267874539327012193004905875901741765535952277481611837055200038425819017213\
77574756250537571335835305718898397121523749769634524774214792111379969388344\
75649384278601231097561027970554230119737783191595294935324853267535007561558\
8375007395`357.36132320031436 - 1.4905332366798680913830764230090019863060245\
12406906985637160975196126124870001771134722695871243933374279380395688153984\
37575623573829618806677925561799996124778108800746327118834095984864282357997\
82917992945740961103279232621873554684003195524603536800168387753894362437990\
12207417667257242261094668483154816303026313899682778774081048285243499705689\
5678904143764880988869343348315577`357.2323618813025*I, 
  P1 -> 1.5899497126309512723645250923056895581164461767420394202449530117797\
63852142912283941283342272760001308207885274131757043861133736474770331975880\
59411291969786095484611578178222751145996064081436920647208851160508101228214\
36486588154359743027700570238918984657275712109521815760386551921431633657285\
43244226663635381605628175961059405054578078360726279972359336929887389660407\
6950146396`359.14652105161156 - 1.0091313485630026596367387587753831639612364\
49976484252510304084867769686872338039103051440237024756890310002251624593017\
60951640333965340235041874545751762416460289530552374847863585963452467438099\
61222837205084680367868515076838042556036464219315980345721635374500699660882\
60580823553596159350046163237403271311835454541987016170471644163486824872403\
4108938982605278531987568082623733`359.0330441345139*I, 
  P10 -> -0.41739468502293396981249433234848969797235781403559782936579854768\
97866803149220948969178939007477567050866383276340809088906612565438998593593\
14721008118468503427301967595466496539136769648059015401263774662841992678008\
57459445363991635457256246351492358645924186415967824742854905058697590948046\
10867410160502113026884254028304114779307639714746674604816143725060057721658\
841158971564`358.78773023312385 - 2.50497070227575433910098747494595707304547\
80113130226129480878649522541787330528949017642861514803172113231407767151468\
02228032953251783005915637056005814158364463901970278908903948082217138265694\
91771291525541214645022504576338644845053403190931379761824851537869298848655\
39531474530385352571752136924202915113426686850104066849735778213602037742893\
788627533758105225940644267901526375`359.14652105161156*I, 
  P11 -> -2.08202446077437831523968222436804665642521425480032362344508905394\
24795775461245339899275242090788190500941231151886602594959859781274782925893\
28560928706188101890268556229747714557410522690151931591921072149396112163950\
69295239556580803098640160476874688484210924543976443745982851401355888454708\
06010670434782518811095764376367325454441954479824257588602768181261306581077\
273582658477`359.14652105161156 + 1.82902962503083946028096814412385823712707\
66408187116258141671741922713242771099226631756680619932532784997161373552334\
73096755379930021322974645987930963457582205721032825351281428953730578125157\
44953516156579286026088827244303770493266708589983617653740758766037399677484\
82347948954587055001340327014902250909127269358170638297147864411380841108387\
285802586076419731601600930402413291`359.0669034433945*I, 
  P12 -> -0.45547428490216027680659122396679325143540457574571365222185163196\
40278398548641175288668002052769957007572844074847528594349873488891133834186\
12629130144737146757116008162612701426293248120783593928391593490624234451742\
54225430358718507614933735786425117581872553616619779431389058404326081898108\
14282803694899450868257725129803958960924516639898928583547501054230886514765\
789664123097`359.1465210516115 + 1.617189984095707434207557035705657525747821\
73060464235379714596532636931767689914299544626397632871117596953030542299277\
88085455187814050865984062680554196823388604460421709931021818957562814749056\
49247384797733947652605831938435410580856002923777023720671161707572655616695\
21425960937185283313635554516803921542850498777669496296745850907571704946823\
28328754570731485534593136113664984`359.14203798417077*I, 
  P13 -> -0.02542214159792540594919903492305020511579630693187863091542721464\
21383145984927862008990876877963162924177150298335901242805773988976340161619\
20015239237184006784821241863329501983476488896361589183373547967592549312286\
71106167653944413167101632316442648372578314123643801275954272515198944951810\
44094425262159392087726726019501723278592489747269417040476263323175052563046\
30637661908`358.9065238033236 - 0.0901763139232196957456345024308071987793362\
40851541011430698993873523530127838685543233517890231622868649758928754422731\
36773629737892955009509004722572127460744478122345791542219935884970787652591\
65473765851252961561958323127501498737172908391932347034087290215276408125081\
52347074477502580806806823496326813812287830695068656377837067196310472708047\
608213431317234912523900441811391`359.14652105161156*I, 
  P14 -> 1.590224688812208889231703585482690420581487666843204812611411006308\
86388107941464364995275568511896618323767548128759648558301012138803001155372\
30029646209316107660682803229182845325069113435361109479912886036001003618313\
68678900183280693819469381057687757669579258777276106286855610080108467501054\
67435097955307390786695214156630391777573466595377569216901702221992254829379\
55176831106`359.14652105161156 - 0.807480719732348181168856698233027801800368\
08894185250705956552211034676630985582554459286601212282339935289773478671914\
75704662042857979493986462444148137757398841046548769262021862673484607371533\
53914050206513124374174177126840629043597980236987834872383836747917082362988\
35149154197744903429108761532617470569601471896963641827687937008961879157789\
62599530445528332311016196191850427`359.00465547368543*I, 
  P15 -> 1.637003777266835648267243896762602007077901549152676803683156119716\
19162674469843165974034084452073334455828140239915000795782805717862976888527\
60103529746067025560036308745361860724202618986321549219397486293695115857933\
03912293948871234858543956422749268767060024104622289045061009901605083858884\
56310976875542249382118258159843943383910312741364461272235321685656818647709\
24027534937`359.1355804951569 + 0.5722828514442779799907089274337069452288999\
12131242647105892933687964740597978066110796233253158640518371643344795382285\
08813985425111956183252684562027336245714268663657470636280201730711267007894\
88633679383848897134107797714430254037212621601576588469708199871778648513003\
77848677804610158199804195690584651696113972786691715727978618154241002229251\
4365419204991830643194982016748937`359.14652105161156*I, 
  P16 -> 0.189310592427091455479690703267838902721909972996297814420631759803\
71321378497142931030745433032963674500922194571055668114292343346272002136677\
50193077363756344929901064135161916629201958613408654588546428120998896085089\
17865151130673446912141311085428285445662685577831168771584959458700165878505\
62959706337538376616128250546153556362619006473142008608395905707285069946171\
40955000748`358.99969410933653 + 0.386358366497862954216337824122321254196630\
05059644378176520833022765064635641012399174946063675210808373417020196870721\
78510121475889069661693297237328453917730696181591767081200222102029077920697\
14486595430045714013694468165738228087155136434812014580386404829333032489238\
08964989365611444639449461524313242367323688724169630713550001441021813195585\
10090025010651510109570143897387022`359.14652105161156*I, 
  P17 -> -0.04963794036551536045845508590304655621134926594028814626505359505\
49864871730261023038244037080513615478029372501732161946102164130565752573036\
16544909923701270441702895195578845180613235452940486046719789302400608307030\
47072863437521508156098569411010508021617280979146477890993987595986458373072\
40540152193914645388998772642843906518449811179099074270776797809219630379559\
258451962293`358.52983887457077 + 0.91019317728789089078425407709122309438438\
85069320962654755938730693880979553629653654967990733324745293465049534303764\
33676679726547204024609565310789630058242451436715327080233649682192638298094\
58820356246428416445054965087231931863188958933271066224848748162266713567038\
14768227912670293486520104243999874566888871914122340012078055178681832057006\
020010289568684226726878910608489093`359.14652105161156*I, 
  P18 -> 1.269719839441062098394885283153838167949813364308796388717139314937\
27966935293728250812781985420804955914894416698484863696936764659331323781732\
56418967358202247704540563701142185056636458126309524330411530095775177724858\
47883019236699718439591968699601522458410512469904348513910952400195532989076\
00024210703940185815374821315409909831760800213424633318865575550136060210102\
13957188622`359.0346361556814 + 1.9734385679622239597601074852090550134121582\
93817058367375188394762183728057476014776016521915682830942519876305521862024\
02178666746715619972785343320913539221179621627446833528739298147267359093067\
87675372271292753468344451004223984505055093380735477746479660599519587058090\
20255149035816101981741155592081117971392240906137328835202035300019170415143\
8620646960280114709442836599458967`359.14652105161156*I, 
  P19 -> -0.13792966828946055727293116257251297108367006384733717471343012065\
14261669173775306184655527126559968454869646712255373488530278465396121946205\
03422973004944592657151853413956283308157762192787738180253078305882413675204\
57935711158630520602805703521520786280265567876861507292130680488055823550268\
94727116233922542709690786674330022053900509564852085188329763696578136009676\
050096277006`359.0029426856806 - 0.275026035190303407299024837217485400989075\
72986941386383215890354977760981161920928861415942729931414196769023842035143\
05607364470219033068737371631586823427619874467126735236415863434533545529933\
10406618709040127008991124262935543089665126104030658270827514863999193146743\
21857001998416917778171581244678971273443176508020271629732352893938351022805\
03060528770929236391497956380877433`359.14652105161156*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.63531127773931724504505263963296878544\
89838948115077535399238217006213243745960404468895398900528934767796258080609\
94912710017048970247086255100177847654045952691998005120422922173194921809836\
99405451861579009270107633163938423809458844045015508424239851210419279149237\
97292045674336980806452548117226103304156630733422918323614664683599925455299\
435839901038685314864898412982989408404`359.14652105161156 - 
    0.07241004393359199127803475104062935719647873927563441258142182092506163\
97239496657190347441699148949166362032598635243412689499357481258440988227706\
18425158327004945535709544873232619186488766287635275973124695501963053952110\
99795088882861244391327206674685830972835368253375592671015563004516960731351\
41789724316088953561501286547996677526196396298062650819376839079697106831721\
365899`358.68381487184314*I, 
  P4 -> -2.019799583195417438752424134468515940286144598617732604280073868093\
52591901954913190141292147533415079032437143095113319518556345418122767993886\
90020977135719823976543285993404227376302818055572433690948084340791479410988\
46608367100581919668504006285930083420572809167477799251914811577048280485321\
80647417823714066667234754074780325029693274948387893448941264432538770000174\
43308384461`359.1465210516115 + 0.0826052430515266928550737122464243321864862\
41418035070497385692843071010892745014272545479876036556199649684692049575407\
09719292321786142189449178405147871044448743956819249152522885401819682144544\
84677396745341255929311042809433316856516701142376678060843494367822439523919\
70870377278016246289155228705154481007894279636962056419792354276536079844441\
6413510286420530296943886332518125`358.34072756964974*I, 
  P5 -> 0.1623600490045954605169511142125775337842278200621683679854844682010\
93023721055928201469769732611374127584225314785200889195268381306722128256754\
61850999894761319099356195725024547638261959400093688565614253569230086139820\
30662729182203304480215091455266245187428843500997457013706142068931383864476\
38636861141284730730117397156928747526231856051510670938965818660930977931953\
1273036461`359.13511495432465 + 0.0575613874519588702019249243393125041302607\
53788199067525353149415773422087649407438054807365013957998957771451441850052\
29030697740534641769974328613093203682547248057248002182877207720554584457086\
25000099207175840315702453575855887138459021035708486601624543495953349165678\
35626821877573183984065585069792483503671047957853669281575967135866070650940\
7071561919497136704665594581683192`359.14652105161156*I, P6 -> 0, 
  P7 -> 4.1540287096161599980020224261731848218364745553342524402842798481710\
13506729247515120732937647229040501735336993757776471720356233141682550895495\
87730667033886785348325013787490892915644377340104937028420072915983831257997\
01648030032908147567459679369865892727004810243240667690541657202336282318222\
94477948789611764768682254165403250473492505194371120712475238770471786965577\
5662931414`358.06014984951076 - 0.0895065986343772802856841135350208278703893\
08552388928740228385291112417160999656862546452769701609579775439890837376044\
03317483570686924305276875710995438767815027152346973902582101635802910438731\
03258178618550668141831597526465912153486418449705881007250735597750880663404\
15297891185793879056581949797747911211770382036675671676605027231915233779237\
6059805684043350955920499077071464`356.6928434301119*I, 
  P8 -> -4.305252848308646744893332899666293896800114026425619113531848964537\
64413905854104513671818066383818751900858573804900449104993989731884664587728\
49085524063676091684051563476619214859643228024161172447851800907151657072682\
22309517227163186045347938125538314958905216074442957024379875017728829136374\
83049062617649847524804764447345068142537999500922396104012837198692099357047\
99102972477`359.0913190739095 - 3.6315960611707467982121897477281338628289039\
93948593032802245263551474565722756652135186767090176721744446435654408142842\
33552059367822636905066578464214801579516701591248722494944658060656622702186\
98914750903335451438444598240655387676629132228575772608783337540928322269695\
57591455055542914323356728220200527243630808035365487273480451737461227515158\
4714052901631354899077316135180927`359.14652105161156*I, 
  P9 -> 0.1424254300336054815105432021347520219822810052737157474458504816558\
21550167297572729139851746389894892652568988990244415425269409435733747079639\
40083667935572796930357974457012764481947858439537353619141836664091212672825\
21511229939269946204788247224194456963068228432794383599741354042300361708175\
21257498273375199751774368913812578472313697757477804818606265924189382482889\
8511292723`359.14652105161156 - 0.5879617173483248551427936334736668573171078\
44178002935731756543485688260400085940597211487575975432362060557551254997065\
57890965596146909703732573396592550485755689922925732883690394857361331317783\
67796933522140204202985617624597436104236697550119303698469392764871895957341\
97161674396956714080093895671126861976056581092880356985308740842669066039551\
4919514505003024598197378801443141`359.1458278802996*I}, 
 {P0 -> 0.0177003742590986317377591971363161913807072949386768276488483172041\
18869261454142452185784565518349073977673413698307619691635335706538157464003\
65411545283829232679033367924518480671828749387233338292875028259193416405859\
20926019118253341892658423085910195391011316401258344975399994137777328806492\
56171167315296786007476721343219224907280344602113084009270221342077493094000\
5340107495`356.0790658143639 - 0.02884429907663355172850730253394547965367587\
24477319575990950932407771666863583401426788262192892598181533386562751370782\
18566683919628841112270960830155667051092164054896057435386048066077265931327\
63936936497041869962827218646378957788774517953350124291500637021654072064740\
89375534768964345848320238069158671854007294893005269134138303520490625210610\
709154353227182693203589069516004`356.2363525426327*I, 
  P1 -> 13.393897165895187675583394653073507071377489008441780496278045453151\
51606413302292512686040310220997988163572516891425554987316280933878728488731\
66326354096055107095062254713186056876890504643933554883946023841702544975859\
66898479710605316693725968282974640484123273908477341885131237427811134304981\
44195961781505933351841045602176102601924773454353113781123435579145294531369\
82068174526`360.6226974407657 + 17.322092779864944932028703821891043002925974\
38371273975965686642253931247674471532249088426772085891847882446500677961746\
56324423214363900083101757328339894800498359072098629488108501516169414493196\
36583914524413054460739833219400952295928904360937010224573417505564592907391\
83072108480218467527241515219951218910672916523221227372390991664956272890318\
93124179224385179819031508209056031`360.69181234131884*I, 
  P10 -> 6.055781468304664907067262276243272045800374435298141627573345670691\
10359012213833543653505136987195766342835978785053768649159858390072810078923\
93665692732383491247687956835489688939403705556730060944741726592958267180601\
42280240519407571876041861570868512514699339204582834743444892757590427212976\
70437286034832866414447506884770421563085358054142653446484737468103651013879\
50208000129`360.69181234131884 - 21.97585358285881649196758305544593477257753\
40018166630492574334089549911022733222206500256860955754439681508405308997542\
94129463006312170262107570790385531166367704839432494727602837365297021673350\
72611732219977792081662860312215632871586347966437080728395947754488117365857\
75691210440743183591918258778142194561363268421481581302365840805129437986034\
788889645433452853643841577958667827`360.68396218022946*I, 
  P11 -> 9.134075677471921573464114586827739599577254421947684858815944875533\
15630622977209573601599492000417731109368184634635554125091641210826828052632\
50234448661111777991506594533505978103064372641834741969852972864654894529302\
78070946849816954569019991078854581634974134317954134431016021566970230086286\
85918928236118444069773495364867238366413233160057485421309506825671145512698\
82049253712`360.69181234131884 - 29.54691909052453796588408947152866196165755\
86265696737179959422866213828492986404819011828596987531693074760608324589680\
86462314409945905458799505654875951863009665156716045672152823860870476993742\
04556790679949201925167932841603728531255020914241723981527588448250291308563\
52468743362461786524155342448305496114447268481975466825271123893828935237525\
558673779760430210780875948856562702`360.6817970703754*I, 
  P12 -> -33.2382201647590135180286562298183175148138034756229009534859333482\
01860127704447530614986749890075982163946383794293374822683470191008306025982\
62832730756511629320953226774906719677878206453311897768807889594300867981897\
22949611826411967856886016981511177498040304256803537835849292073922170972935\
73294790986488467238860162293509332792909666419303702806063264923801419794828\
364844339667`360.6502602968607 - 27.17602839166399394644961395501699613275451\
56469253415699101195769413625769259152673680888820659414245258292066612432864\
74524702655439831261325930171826747739867763691165176795346045309427800486129\
75316724621141073961749748225904688550451807901859452338714817086166476355708\
09660095411317013582824617841263548238022238230795544086217289075336365222700\
888258906262964807029070174876845756`360.69181234131884*I, 
  P13 -> 21.07977894793935125717749680381707545880645408682656308840859021324\
09107100799458594076359884353003346854517020207629004739250265195661607994028\
46311977386843498530156617708009492144305842612793351695980759578796741987417\
37583063997002406430522459986832816311142314047462633991265708260201159763594\
00560249087906407845168651672205921322858522323009654641820740148715651004026\
659529807237`360.69181234131884 - 17.4480503734396822934457873785644201669229\
57755538199545332842054018535081542748031650522454569509198269276805754228233\
45189855695398407520618438132432224876534306538521805830342287976466895038410\
62652953513884143991816235474999555420086076224670575810123243711144634180792\
00220407100900304196554899078412553342458946328946349918047893715778216148622\
5450230426662469033712997987459632686`360.62750397289943*I, 
  P14 -> 0.285095683343992736670226507557886164470400136618160334242426389080\
13412354060291154934710267340429782730307466830161145751769528001894736070735\
49949142060650713013519888619687007015755320807141063640326048065955870850902\
15413625107150011443382501351459848481216667906588959498253493475366576430336\
36030995744594156270908157869311984064070139995710388058517945647378291938380\
84507179857`360.6918123413188 + 0.0132282710585801701389409356374885033866583\
45534478913123542898314566133116129297764338764420804648228411127823261281771\
96157581035369986850839326901342371797667118194681811160277564053825099922126\
78534139123289465493762039203627983632081412080927495169442215698402301976934\
75089983381305815590580936439664816933267190124432989779193963481273992327341\
1798235008818683435603127183733252`360.1745661879576*I, 
  P15 -> 8.821105541729321758760770438314076388917748974479821058601422407746\
96357968679361311778946602391202437805428455548570980837643119430385229373040\
27965288893395296040909525615056098743637095822112287023848531327415328862285\
59590067355616501131215595367034276004495602544610738635728605983823200078339\
75440432902397595192920920374560241490813220674442782233550681547681101370435\
00565635588`360.69181234131884 - 1.279622325068859254783780131401198318436333\
53952781775670804703298731626497247157953491221080260041435018870230718480635\
22667184254614956546030462922580108948573184937472796994173957008994296217931\
19206448013292577698541895204530689296625550410317049219606571414447612310919\
32467379828285950569321170826619961884019028439512661868122048024440366584834\
13417535418856595572675895059714091`360.3861623194436*I, 
  P16 -> -0.25806863860233367206481711380310945131712090499522533665207571727\
59703555403658178837949971183821618838892986245382452902881570578268357848693\
49123745541862214762819054994204797819863408155215743859775784101616385922058\
83590434286963699578434595692789427269044343951672866516667256986598460304715\
02653508784959477813252778210709998323501947896540242867289964921877883317099\
338306760128`360.69181234131884 + 0.62409286913482967514457941947724178248435\
04479306514938955184252138553942566448609328295432160418845702933525287698041\
95946921147175783598706695568328432493051111901162383970570691069538873128320\
15951390869667921999271030892385149136000224949378811930768964874419349663464\
20135340582307618388159279903668626148667869623884257397105563987883611582506\
786413661943723918854939919659425769`360.67513423578237*I, 
  P17 -> -12.4718528453338674462184428535379344101007567020728390973155472435\
25078340169279575979582845800545366957466403361466753693715943276659614718127\
73472630922823423569516208689315322688171514407092762267116867742149095698344\
53510148632999988525942353374657826872863965689064592130089762373355317623267\
99113524678174844942033974744231479326749028229489817156861109197555592041193\
5206670047778`360.6918123413189 - 1.33873432879986725036542545445014762186010\
15860323998931316663817086019011944656214251046994119913575410430549075468494\
48590059960200020960151601036813569470599837128245868824264269827246360415449\
86984675736486776960742882825315908060526450675848103049754144462110199643894\
93111080339594410737515508305550709436846674912644410266222869642876646520605\
502976574605572522639994454551686211`360.5347571422482*I, 
  P18 -> 8.829912284150467314630507744725660720868077752618202402677666432776\
59235908834154110014294699981727849233482836808220171479880881942529238213826\
44921485782722729282205181573798936776092986243907952240844746977515604637323\
18475886153934755671610747028677186728255156942746938478278796295363465033428\
06782818456383164532678512557940698984497077972594057657490500768937968052454\
65054727612`360.6918123413188 - 1.2967429446432297845449894155484499141956974\
75262723301221086097217834742960432290579286386904957235703551710048003332088\
68338847813311314420508210359930455295850813168451776683793905431739131842107\
34083626211249370346314137109373470304547717273237360219020377346935150926172\
17747025110849140611401180780907093249121902328497738964625422488420674833383\
4436084677621010170106185933736233`360.3889138732479*I, 
  P19 -> -13.0925726912693409977174796746507264506793225802077603585622924033\
94508304639185919563585573671457855175176366689652285035920935953045589021405\
36374328481979884344294671762684105232451155492065179656108135369242766612877\
57475268443084738622852047060123808171120715170948644422646015191609255254934\
16325682454864497460096786396469714996044377428650814217465187464605095807776\
5240539985816`360.69181234131884 + 6.6705148068276495668002241133403779623420\
61724304659092914049621515030989312090036004067194403900196933111576603491115\
03347244380610780340882269403401759269222352277874880922712207875777130422520\
33170453850989114225283795012904248478955085667152945586659981416907350725267\
19534162540512297908780779403880385006571976662647431098152324299695966758785\
1984820925585835463221385811628238265`360.5866484284376*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -1.795901786805892515947090316193937134185893391023570235633984441554\
48663583491045681902798254104396762578272334407390125536373740017935044268532\
94299381754097937708491631141421925088661509056297916682223407864135884813210\
97280991481110336324695089730562149089637302389322022462349236238088576961964\
63016726376215599017016541698223933816227936283079827250916268314620857884394\
76321400547`360.28404946541104 - 18.72818358742329017016900603132629369908811\
46645077804362431417668705037525345120641388017017224536195283288061791510477\
07149542128598532783164908097521508227513634330032492089406800246095151889227\
27830045569223132336703351815344124429320793334921702984399700753936012417454\
60306387492192261094578433690473892635511233749651282551428337014335575885962\
196983828977843736837802398817300577`360.6918123413188*I, 
  P4 -> -17.30186474157480036902785250805023277574742282793034521508652469225\
84784985704819601587437783763764578662505172456923325502391232551591307132026\
58740710530189107665781848435923237339995677412714236359797398766776273392468\
82077890732767656873464329733990096693707703742014206427191082502911931811320\
49833651456956666757235219159325931772628525368741232975864026850019564850878\
955607994342`360.69181234131884 + 1.85303076878278506144573472900968593720434\
51680654232737339762373772747084409979519062934131291648506529546618886401618\
66400225634365567473571195066710340251905767637153693519760051860931739068329\
63193824975937508311872946596982523539957516550170975742641268484039697610692\
39724583887432008461860297989008916269495646934938390499281152300691078495648\
458305480795477628740734890616751945`360.31309088749447*I, 
  P5 -> 6.6791388070241655208229727302145827367132378985469999252900529687735\
05790624971283155393820757915506630507639161848860487359078363130720172173918\
45815685001759501459842716930279041044481870828151974833751272625840767186123\
84801888353771952765553401615072974154852405777355420087949390420918641034775\
68570256796508362241028957673609782376723486831500281977150315376468386942909\
1307038595`360.60140300804096 + 11.234380661281269232330436931759614781856068\
10887571733927794984463839832183409273231016648933643157038801721152039848703\
99006664462251162832148427336302586239326609208759181270469377947085020452236\
04627422994880100912975412467735230454449250213904981512345897274273376410246\
40643752341664367782258418416269360316938121778306677823005176742342366999719\
81702985287303431474332667663587873`360.69181234131884*I, P6 -> 0, 
  P7 -> 19.069950617116095219350107270013727813050352665478339369944734554201\
81065752146418614949592894255763730658880716246649003525576034769906656422856\
95019639354130943460172969820821271758494080748040626325510115730393417941326\
52068497244115009216209296352267776141030519283908655402581662693279782835543\
93756378771122164137165293022852475595208007717513969973725321801876770411021\
01071846846`359.3910167378373 - 13.534580939375413562939961376392192895771575\
89805599709484255538551836735505599139943061648405725310369505608059880576218\
50741040202878155636732138323765026274122797279662586000480123452511991837316\
78121078415678354803563172484034357804278652162002709190767735070542330201391\
46747149184952299398181512082462348684531328901518252490963671947873023812241\
02113779140353407070282542518085388`359.33576491590696*I, 
  P8 -> -0.589266655814092649574075115192033453457168942169012275409368842205\
75587537620566172157558970662544248696166334333999157544812351112763491917090\
43954197759911383954767072229678806587927740198022339551048477211597265033400\
76043210524466748003297463513728314725509915123171487034062743183939611957760\
33423642242628894641172547173473826055133561025344921367800839510897472892572\
86989249332`360.6000851342842 - 1.0057014497465494882894505071073224133161980\
50833690124847127639290044389661662811349618903965129102563099026743038212354\
83937392411572078370463772369914446023929951115633962625446495740559637826191\
83944282772205468809323196127716652554434361374254528079394693448691366856021\
51069775418069876322478163322693653763487123376700673150646451118960759889540\
2552955909833032952882824899021028`360.69181234131884*I, 
  P9 -> -10.85920100320551299508933122906191119213738021279408314397618640324\
86968814669295597537077143757679662746212905254172466205954462190136224007621\
70373237661876645358422028971874052540968447043535618462454890300166017624292\
20383020865270178503930631882023066156375473371586362663041520067511971898712\
80768638564582639406322342877485389660175573779340527233036828987090810699309\
80360238152`360.69181234131884 + 27.32289361053302171816516732847149400066395\
52597019406934890684777332737789452793389755875588336227806627737083512910443\
70511494914098970208447797292651583542982138535761690796851987196208229733156\
45345256316584556799261713872247717219443484143436262658029406005787251705409\
47177436588943776042862953530515471789289396988923519911693007511146262587495\
42174381247600634804130897303933469`360.6761534908784*I}, 
 {P0 -> -0.030612261266117350175680235900010960355303823431895045672040410889\
09734530067237687107837308596275781928080673991368724372615780691306205869226\
32080627597909596438482551373313094317728096969144114510071640748839083508590\
30660258909471167283513331618837364055022897489828223885693937950005888873072\
555035508862112678980981748936944424703075483374176184261077586672258`350.909\
27705942084 + 0.0523509657535649134576597346007665386805370214478917146120894\
69566249514060295738382284917353774540110531074068623134322743378819041395798\
47415157208585871612030512600080637761661836384680566936257925695075792361848\
12044753757760646768731683498572503761131318574417057945213676560955726654983\
11617748766917871193186729543319296059010860519054388509557514372003774067`35\
1.0773203373225*I, P1 -> 0.04892479165565663385911438148752759817530194918333\
50002043903290422366115736172492765838381771215984942404626504874988344698300\
74945186698998866331808135295906994575062369131999294544183254145167580494834\
96841888242017796623894063867983300190155309440163857628919746558551328465426\
14916962779922762551060960567740212451703995268611153733339126956477098346332\
790539960525224722435483046`355.5098491614617 + 0.167117655537124836868968948\
46281912673524411852047836824602109156338124943448054449883089214839066170863\
45173079780085243098317052751273007673105935016399240499060653145115494872851\
73781327148501310950488549200046037391941575104529664954272638583150016711760\
74202940911576667864354313421482308861686557005187008381207245509613722365902\
68660715267629046096339785602169189060779779673654`355.5248499944953*I, 
  P10 -> 0.017313551008711010593174847417523399646735417256849226917329985904\
63077758360171618605722352850726258604838804556784053383375831305070967472639\
82643870723381309120222538008434190535266201086404898096562970260909449787280\
94323531525497513062787193894738351423353446133191995492144394380731186498063\
81386227544080588317465693645366416897244855499921347504991500209765148218158\
68629839186`355.5248499944953 + 0.0101240669635618633796217596285753999978485\
18492929586345980468385098190782738288130177518848134944020551823507150571202\
10272131764644768140730762519655991854176523208312339843795471801536787026940\
18671904035520158686245144900102865296837345616780427818855201052802941797663\
07571515339150900811186307298112001503389858067235405705498845224128361052005\
5015670578904506019915549721053571`355.3814291657747*I, 
  P11 -> -0.53400023950633333532855489905345596704472595601882335266906035992\
77770644899358226721143397396253774078752019474305742551000240091543160976713\
50204791101363667764723282789200528554229641326232875623948834455217974502000\
55483505757887391126371483066934216225823557018464198015591304140738262834200\
4815018204267797321524084459807220234155743033041526806078890200763083`355.52\
48499944953 - 0.0818120703863067697586896150379709143644820939133851699319557\
22107843792795551680118515033092877094144785664956761869676823945660814589758\
36899204792486003417585844076495130530353265246150479772596714254029968159420\
19966960970183779762128375563439262035827383604385137647746540686866651410845\
44307243410479158042288026002456055127349160771826072031055815444990804632`35\
5.08840479056585*I, P12 -> -2.62497677177262669745059205322838399586767209163\
17335267460021809482559633903751325005733731009694664898105959899115530500029\
29347278663409423084542124100686112752913941426225005481883379305315490043288\
34392565902264283333994315871677042831285979244506279279330990204715501491799\
09560121892836266400232608907843728326878918390816053654398603527121503551809\
96137164627`355.5248499944953 + 0.3307215482156212415408337366942809581361176\
86685239981471306471381298527741929990389013929246746202937139643881738116046\
72847883494737022606220061298828963600268287625132100238343339806827979279158\
12671800184630538498187507043576776400468602817119231243788525879502709444793\
80536169671399009019356283759193063727288025778274598141604203319965120668326\
665215608208876`355.1643830770078*I, 
  P13 -> -59.0663557932776728702965885936055286862203176210526011313134988120\
20617074246054627113642082119509967626243444121879611593170429970267535059778\
10448216518857049756805125626157188945001112296614892982374357606964874002235\
22165326730844827700441946050976037478538901636798102243065763018045568717525\
15007259708720554568116135361689612114693287720681441484517670128274788`355.5\
248499944953 + 17.82604145133647206872073121747448509825074840289320057721126\
16677032765259241651387057179331966821177175299840378582293580839925418329483\
90846263124796099972319296871280071826995278666493519472834291880529461948978\
02453948482429209696824966371970998338390508009558252970144482901961737176481\
8090087359775008243007189904219651529077896476695815485969675976174153985804`\
355.5219626314304*I, P14 -> -279.63963528944606555784782418506603364908517339\
03213180710373849228530139338965693604684538818457677792783438180231999048416\
66823959839380571363565674217103981181649928396719424524340806962066388387766\
75408824819250651992006795960412861258886759884438308615972460005821315547613\
56597741929951446981908973334706647914538052046801113293721654431531924148539\
90443288015944`355.5248499944953 - 79.342447925949012906525729083484175420749\
93347870385888682472430724764093498835241130192995528889574517162992976979915\
68551035228567855848348238747695779031488112621504512154574086148250646986763\
06649333455524682608039054318799902141290983296600148323441193678019634058760\
49354203232827997872115443368425733810016093999169181436210392001016033757943\
2579267081074768991`355.2469682347129*I, 
  P15 -> 33.37263186144059675621148177609920284325887290915417616112370375172\
09095984449836130609074065176347185105933696879324642916145844088674959000275\
26208461335754028896579172393439457675747298276996988039189225612497674154785\
13343272456396835157338862811077995146406598852988062623254110965886077097505\
5396791578895758192416908106488160554701405902583421094396176191812146`355.51\
487100999907 - 12.93262185138631585910759367856084893589969276718590809408194\
25820415360756321671105874669540178127716147701894022944376642841583794210811\
89765655180215136591245787937485615475994645761030830829727610588530774912421\
76565114762197531177240184959563557547451526169896326795873528713540352132110\
6520527462278998876594055438383956988178748269499407268549547899167888809693`\
355.5248499944953*I, P16 -> 1.15900680834518492165189417681188600696025702472\
69402463165807762446105397025923976375772683338006370769573526192575831964501\
12253601384523474624597102542765332892699382348982816323042898862310777361757\
57209552220578844547478868152379891196445399415684594841201965875050321266507\
33857497848816261424219251017518015141558826301915874496267841385603628447643\
47753947951`355.5248499944953 + 1.8352061516552911275823063609716655671560691\
86761221233651395002883690079136926374569909411507946610474539681504339045600\
80924442146206296706525068800721673359794764698131323307218011905923237151395\
04642632474055576071429259579020388931743937396644455537724972721889451571350\
50900777079777393141711691625574114864685396786755034770230521055593782455218\
263847613802363`355.4869660164303*I, 
  P17 -> -235.870428733089941086034635499959105538952278662865049301438231716\
43790628008844533160012045661577498913507969563498024762330606786945276318906\
04861282151630468558979956746291225602389032187916165136443334752097633767248\
04842675490544274568767461259933448588482806192239389193272710747589600197871\
606688114774010009712326340490156097606350126204677807016292400401957973`355.\
5248499944953 - 366.710775995979023630760032769110349914052507804322280173440\
89112411024862544849227970758731959474216829464766314224406907637837482080844\
35691835804287230148222280208294601732369751326691861973716902848624738038164\
42983934135933369125634978870475126616610794725365900329913621260707406494258\
78300048994773787869483771147748165115897353101784821548835937024166904055945\
3`355.485675899852*I, P18 -> -67.16699216162923145164670182804629859529685978\
61935023495243801803566157108731146581160482027593975857148241058531716637623\
46128190343510019991891043207024839038272605439974728241336760740441813679122\
94759813973049194064860988900754883178662115337694423784549667863863735092454\
54861209330575428064452354701281964423453339125603347171309930983546309939005\
68354864020765`355.5248499944953 - 24.751333319412214643264125837150598456463\
35441172099346395494780830176074346088772226483771697858843741881176868745892\
16385454477152525995110289608257510771292436300659972926342482398133666273274\
49575084065477391299732547841056103452230664032817830783135812889204010093638\
07366061975036688313190220480704510824982630022537156876018540926535532610712\
6003827801055885601`355.3019871935051*I, 
  P19 -> -2.24361039032176612913501660818292883335695103239291454448920119779\
69934519656761688466736756605657083575344477192411635248321355394616702313802\
49387771478428361331202893955782259211252083641724979967242760613566194016209\
17936511849845852434377629540055476810059776745046218088085043348232737240937\
687944486825457509352504098532499420817025841276889955844556678795139`355.524\
8499944953 - 1.87222759282523890274727660376318156014470344334446191844080431\
64016121506916947646493672896420338317639096549119299968712598324698932938469\
84683885220295056865987094406024437669004895181275993302842565866972411525051\
56706533454018007892625050603791315661391352169254083693857016444223737862118\
4757192062443857997494285056122462421291738256652285171292245820902031154`355\
.42832785953215*I, P2 -> 1.`497.38090666937325, 
  P3 -> 14.668282550677305534344753282613805207444017851016022529783318165416\
59041618300011744051860847276620834111487442050253501974839009394615722144931\
53111575215219569835111026844853536451607763646006825439079613054663053892585\
62363893869466389239837845298543864238691368149025401730333835414884013421753\
721217424189979581896384206390526941885021300706083869039477928827205`355.424\
7105106511 - 18.1285440986502221407577328987855428986298672603350189825252420\
03275799662025159121552155457800243625772130140839423153381079287731898358076\
45528157366696755620544008671333336766003245249411199334580733164753867035042\
62789317557375406366730723130924861568873256578441366942865591801504624599052\
26943132422560692309320886488842858742857337757754093064734507414563208817`35\
5.5248499944953*I, P4 -> 0.00318858580252670546918307643757288044412837230323\
28687654214435486073179309088321979135289676057702300638777212151529129185207\
00223265649322776077205242771798975514760791851923369320963201854437934219127\
11074585197617582439483932285068777108219618955296815962650067953840013741762\
17473952412654407006515650953385839695701228296382681721941689140351610887775\
906015896134003241625291068`355.4051933485147 - 0.004604036794011386588659460\
98614044914532772549002886753743916106253312423296035871799697430077704233965\
46715955848529349844453985402901270589840544835313698377617484701784633354022\
32067630092203153422213441653278289947595947690740329838765087050051510796843\
63772484437609599096074062587743412554482976207315814734384251479409309453197\
28002016477523379463732620501203972070419946330007`355.5248499944953*I, 
  P5 -> -84.06427543049526569132044518936497894517757767375220251514908582716\
83690846775052083359603695208711579338284136282657593181384689017631809684193\
76429539099748541422023485752805505913671582363368583189672263701377836981761\
24529025726796501591507600326772388098193952199849663947870254325247846290597\
3453045649428097581501277860380893861739470766842277438590601685977571`355.52\
48499944953 - 43.592098982217538008622097239539307697663559630889901232162599\
32374016039409299125978992758610866253742296785332068260119709197464365342858\
51979756437938000679029917716763148369448313377757521477545803747663065468732\
02821280639684323758573911935990740550800955812865618276228167688403922236313\
578496969402422428458006048372461689951933957286065760928180154880292079723`3\
55.3628695999336*I, P6 -> 0, 
  P7 -> -873.7752196092774129881445631638885666741358289755734991998146016686\
20480499539128213215057232593927133581207501584014490540683618227031792330447\
70396407436145353772205026905259662018892433165864087718122413080888779111154\
53915081779787316141316854048728870096670852635823018143832211852820727147719\
63743863456112363118545233008144410197861068365328293305151113638733473`354.5\
404660195916 - 647.6253082181151544856901484221932137676317808969184986186494\
59811535946570450239224493060295072662421515610146132469034747674522863756909\
11980831468970242200777808231236147027686613842778211591242777406206554300916\
86941115730448280274437292450619570941094729025005140320374167978317165785687\
45230554903492247146228610073852391572104141286946610150058940118683745684396`\
354.43606184009116*I, P8 -> 0.00053241069146448498916279313434670821079623382\
40658103125113073775653451199317386786536678967828114491550444094641180456858\
93930283640689085107518493121075052281888986734615143459471447906302414305283\
82891841967965527862425153748441380784694303589055634074277110240155622683930\
55587868920213445345402300826820123646432960788243046473759511470863371842992\
459433236602267878133471474785`355.4973693546599 + 
    0.00187634806570487206092192988779154487897776224849800717940809565371941\
21356463759850257590426838810724011789296632367707383824285587522914965801435\
28719156892310785886673979319202662139861755712288648383476618771451323046866\
94046886023407799295767490672039019873872333924356168198580306781812506533620\
74032604894769855355168506992819117820604418915478219604074951154254702619515\
162403`355.5248499944953*I, P9 -> 2.02062121115448076098680258050587693495919\
73660430991564862033393010932933993017545316619975961867729913483978910351060\
86593227441610162012025192101395703666792591316175287105073230590178866315010\
04928960070974106984406468618656760003434413549173589184999047142316451906407\
79351349811414821890220490579274167094506836114545268790307398476893414196663\
98757702868429093`355.37856854998626 - 3.522303277267541056457013741400576996\
28014490331017137004818973263685555021003357252064964353303706665742032875309\
60111547929883546016558686682293304601022479927248942160954471118894703087818\
68880789453060240783424892226115065634718396339411070982260584927130223429060\
70450870660795118728131318044358489921469734768904418713379909259356108140430\
3798430165955481195055`355.5248499944953*I}, 
 {P0 -> -3.595447376773120487041953131794028855871217185792303963982681780858\
53644100905753439353449027123973645762891939818093307214063561274308241643585\
75729381470969743032492875920412328293426206065286458343886992619397659026196\
57481383956386742102636007890810212413778766892922013130261347661255823463741\
632110191609133841169162332749354915510041397717607627460582619932199`354.018\
8685206014 - 1.86123306633513885489270811822733873931171816730629517661981262\
97822568414655064722545660493805795481784405006085078596523568375246416122515\
33475985770297102064619099269202797480310494788593347109539555895251588996382\
71435363274155194518172533293035836080743115472661115278643887120394140182733\
3042544240039004482594024127034592234920610965150709871650013452639069204`353\
.8402147503177*I, P1 -> -0.06769633767653719864555409365379185657657252869467\
32803333847053316564623375106784286745373451014354604468111543236338601796713\
60323473847549955067325147452893094839863104394735916489991416742180222128808\
23018488643548953738012837871043019234730464064362073838851910744335651652047\
52758129036242502433160906364770637676700824874869906496911497917609295244310\
31720041`354.97610205870996 - 2.393140554129918185409734553111145549451423441\
49589843602893769749043623115157901636638858077008410423510317585965844181004\
50630943684650591606497160611907013983947395898239329267649226518530384693986\
40342302644584215599770855879129164188110579782971042414740385004551635100913\
83103624751653925790150663572865607419559055657945317212890935674852004450374\
6422650276046`356.2328921015574*I, 
  P10 -> -3.09774050396628763750879371799365017368190823252139638058443350354\
61474064967696904516425202931584616412255564735145318403800778375358329410221\
93155666192697905727632267796306120588404998971325976162697449384118571597497\
60450070321128222173649943939947056992127439191320282739135586054772871607057\
6232193554751796058015587164606149868036078318262187258314260925583994`356.23\
28921015574 + 2.2856815710062832111045491753919918229962798529879393719884835\
98337260976380416949454721161316948563862347793333359039284496725346249526546\
62286160727239385126071516367591739490793028502826224202358254382155755516987\
39910579107036804391430578420525461222995182425952836572062660355941922748553\
73373019466730754909613693196570076344337270470870375476711297068934315873`35\
6.17942242961243*I, P11 -> 0.433599066484240031264034805030839860987071424573\
44477021803619054974327703401498485883901323206844714465572348853126821236865\
63950841881913731422998059796889873573410115158049205945254818575807225778307\
03248112843178283850125628816555125948312370974565436323339804873306626313542\
80728620661763354287307848310494236480747065850363846870498694567619834041745\
9967072846`355.61394341405804 + 3.2233969863535418565890506591216097758506274\
97542741317722413288269672107408273258901192742024120318330486652544347154603\
72679512028981111821619872633618612582815639841797135561377255815577689863944\
22966091944070619645932751443643610904141211078003720955696078970314728869540\
55962538704973507897137792182563737313531622334914296428647264924709744834606\
930707802811206`356.2328921015574*I, 
  P12 -> -0.38987015757286932598333228730609137391875565539230598789938826492\
54408328990817264086558233599694501478752039341327060320145661508389417046415\
01619321046927967390439491174243156060173731391268920154926239460207742393907\
44275089528371196908035399050583474715409086105267570957905775185582984099798\
2079232614720359861015820373061032409639164669672496746316477196537322`355.78\
329879448665 + 1.778272809454524145555302513811536915886390483018330419040003\
72387336817459894504513858572405717060407985461304486575029307991973570962390\
52203233368761237630058828162789708349889001853482944184235515002180772671427\
51391703127774505533912898464495894677206835251419730656487838776206324407683\
842231133155550651757130742644401253849907170857793871389604113571445378941`3\
56.2328921015574*I, P13 -> 0.008549556270859628553824505791528413306162035499\
91558301311531246305509345775600558624513860766196589177691114380771512974001\
45912005889208560645746848310932058328351423186969047548249492141684561224867\
25351711624379172287681757786665210937446406640311701474288039429376465626001\
61204625241839485643762697029365559668457565995762886269336338955091768780678\
16472651803460652550122196941`356.0555524986597 + 0.0179949917326997222434524\
01653099143400035314080388173036468274052336410289169504946877067840251282784\
03205676088411535376476849504261417888892406322241543106445368782973054164489\
50889253576575510583024938060881650795584624469624223267885609042351653983460\
54220860350245500914995154479973302621086050130322983971588851137127237480093\
0526868195622640094439714743442135370190602649115304`356.2328921015574*I, 
  P14 -> -2.74930771410948502836749689152591638197747493586440348886296769526\
81898902886585200574185840708534061636990902596423371525634297060227412300549\
58419998055943518389334938158291135922556714473252400234810114251032181137721\
56589617542527619767913245932762965956782194459598424404324038564483077835207\
4314062264999760466562691038616966214387801750392321554937876486576754`356.23\
28921015574 + 1.3623159747373668945255716159460024153292218517399749497457033\
13830711112726949890646727387255942729033204225690780665854674423006382337755\
74389754355002307269428598521008098523857111309010486802739463254316647651456\
64398312383485532114241857457850089966054091013518320911662499481156063767035\
74203230277972220914595000334782165946926593666865694351868875148163274503`35\
6.0681975538547*I, P15 -> -2.694927794780051732601793542146383675603037015560\
43050132392522571463109065223018939350376891751201645764778469198700985170667\
06431996697936807421284764111920438438923893383998843289475652528141170054254\
19239244188129779271335349070678660878320534362295282730411762562000549950523\
39329591886253449122181992635067572647495451542206675579183267739306080982143\
6683666216`356.2328921015574 + 1.87517401986891565917584786534769256487157689\
24271963215143833064971048589522619764977925310233389114824416156189918960764\
42642286500372626991501796290293058907286238210474363565992868865450790438019\
18165652236192121108850550460099402470187019342658506619605556325818961272268\
49160175578305334567137433597887781536111738669269311559115102309317178688171\
07398947676794`356.1640386427832*I, 
  P16 -> -0.19612812360764146982847033696574893665280847047036723760633052517\
83212774012061226213851926546963565959133125357376837858941634857615548523263\
89219760500643790014966858522763940957576396932664245320493409685043436488595\
89937184469398031504279020079417416726872924110593980636251768878680180346373\
46729821882701982702082526139607076886205312760111601073925064099828249549642\
232958164982`356.1097938247732 + 0.308608542024514939984863078662517079632987\
92775064193331926093141998259697914868554283566465750260377859742133771283960\
52149061083408620420208347275112517803630959810427236483138614613131163503840\
19386997588660015266005968697540491614708495383604082045589946585273964630409\
59795911795169302592698600036443693876284609774432239751749708056603762356289\
28109074563953545252800833237687169`356.2328921015574*I, 
  P17 -> 0.194340061821471559371086047143871263820732965690634717148815003257\
29196824279674521779755879657826874390157402602717364011825812205099795249303\
55360894677862105049345371797406874854667061741539896545643592262527199507963\
90626783844337002536601966747481457609959941852305910774311837695465710385208\
61160037568807180752170597495556957390264136926142267905476812035291065801533\
75991747593`355.63008940581955 - 1.351182441694834503409845906823992181791218\
31874500488664449415297518916934051594673639664958768114322980943760556545898\
72140423735956058056762373909664158069652574938959888408193901999353332070148\
62782225470689814961230779756954884988767071143498720561814824974041874126197\
60658505121980445039163209662439314781800065319496869024237719596453526303755\
7336140867427129`356.2328921015574*I, 
  P18 -> -4.87107339731044182628967056162180433720996879096769361212352958427\
86039860540905897311964035497410726814889058878144571847289427959175267098978\
75031363328342155787600798195380988668064016121470454656563455394262645705415\
23474136591971948493169859487562629675991948565846406159221389062365196260337\
9688235661532995444907729180070881447145875358612621302765044377836676`356.23\
28921015574 - 0.3815382225376293338131199165240513725891306707834005369194972\
61728313353942547559492293107339857428526357591580333260897165551544215926854\
31652097125765097116301713226083003045568726280004120771863902099093294445440\
58571908217973612389986769566336710415287495948950400734981455280356129831086\
28403672374579347513277238379381263727127144204909350170941123088408124474`35\
5.3938729086885*I, P19 -> 0.1572929753970530268481843142873201451880410337735\
27669739867360892551619138356292939775511176887943671480109284097501847816900\
69150736378657812328786158855054398334361342872391143452882510420113886064201\
70626311832301321969866496834223365215515967772042218926973300851762023002199\
92227680565866309697829844965544814638730569648275056903998651841082218263389\
778389474106590982579244482`356.1467185940682 - 0.213324784054779147595009682\
77624016365106661847960885511487845738088349255515048348528810298434845400702\
34679606290043900113072070302291559534950172630107562255165973810862207205013\
03994038456396247102910539980235953328254634913618705767672033954014315050812\
44809492609209711313917493385681251889541451317357948302249172102914135809488\
51800388945362428847003905048914552106048728866804`356.2328921015574*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.167711681556960156337805195675460763641812360549022599093489286790\
55339552273071188893999911077182665743551366457476197572485311421913386545253\
56266210497555353756986210212205531615382869753767776976871346252915075310760\
74705429649928115047342214445096698050932977983455571227641070222886961311073\
50745217452505785512731831462302389621891709663455810635877239785075977518780\
40196876868`355.95959098291644 + 0.448624894467531612401320428129578783972951\
43363698121347690439143433526029511842299374008302159138996873404657755072572\
36458349876888693567569393445826914490750951509845886949933727458947553138857\
56824176128624313707535907523097545807447671697564793967479902300900391470692\
57400550286221074555710277263663125346773213779384835151520645310190245594978\
72914450431755680599193494766069997`356.2328921015574*I, 
  P4 -> 3.5667420759830307583499893723947193375651337800241583005717729925473\
31274393617948964991052150639708884467632252774925040838045455482227296372207\
17661187991821570311840183421804382513485414847269048632748632902263131903706\
79943146824724810445963045321409931583214034908274644437253821215035885960165\
91232485305586568546327710527358479152146526820426248315452286560169`356.2328\
921015574 + 0.283050799213215753832072866607484852706329227926362915211386912\
44868229301645153784539010702236157845701568001654635409964813831205159548437\
81263409874075858158989713666171290355939892888112853883603725326605570282374\
94143264542692635720296603594143845904208516186709252120078623396698334707127\
871467831328752408352493091070014600557759443557308212185205683622543058`355.\
399101925693*I, P5 -> -0.0961159829406580536735325389991559058244687221894442\
29069475801663378107020477561296327436796022545121398866040949228060149793814\
42811955101756489879568811753432603318696496186512812943915887318585231458766\
16546523840361590701638987430117610838607545820923075968839740295155042548935\
16413443670426250395406298860986498148470733121262771572551391213003858396202\
2396054046963049956916261`356.2328921015574 - 0.03698965903607692362054624406\
21599830682026204045342396435388536401193085846018091725142285346943252932324\
58998459335081704507740745969136535917468243461921332463542568695656972447587\
64558101449900547634245061804737001560455422406050853649754142142811078892149\
49078765917763944334067640573421219931084976072194318301776421793487466130408\
551296188094431689078075889276153207704536854896`355.96850344615603*I, 
  P6 -> 0, P7 -> -7.135951066291127632411015806437389114675255366890603065391\
72951143370006421609334257328431716854452775320075922841249838255203231334184\
83189549622952474421611714038666773650300322484163952718061196676154607402536\
34491582428897832432588992647484744668246571041249845373797502375856251293070\
77610211841057182368798043861620003450601695649530157022361657291090239553265`\
355.09054348816557 - 0.625264449244405303430090595551107457502388754191012925\
72024947494609900173732544145806876346034706798129005685443409584827721072964\
18692181502564646244335999672875752045025460175624931072719331427943779679360\
52162727764012672769330846589620532681058308428337159372805395740212341203882\
09956746852858877479250629368555306314407935776503843572837002831975851777962\
7031`354.29607183938583*I, P8 -> 11.45171813312192874761990237730554491641242\
71354110575767318464514731106338562622960257597939675104774255615321037193918\
41969192194769486893227892439434220520206139518658364297793604312268501370670\
47196465003293045894027995416280668309488311219473225495120519819896299896779\
24151141048181475123947136713720949516286235505854129715923328963332240190619\
29733630094287334`356.2328921015574 - 3.3090693483439342180084267534996058739\
65079955846036382475117904522010881687481378634451022704608966350654541129397\
15442603787016048596669542304986277224412078924054190303015158436662999914607\
49052403726370769827168316201636827622034321021528147761086221042989070335052\
20373247260827521628629360611716394762182032691059338762766291910131086753190\
235062366800837435473`355.8945056607585*I, 
  P9 -> 0.5248658949947570190338625213240683356977671806644354895936502775253\
28908477065673462069526125276904757586150640441956199990022245426378028526062\
89788435543670769394103701169683362570947544201835607473397708585975466174228\
54190197231275030215000224620421640302677831176972137514052471974198971905677\
75861218465197737110064989371155687076876877301253368419570127141992685851783\
8269707695`356.2328921015574 - 0.20968355633819238024892773577813835116511734\
47656795269188167536133457423382069330265822321009969612566620000524884068513\
87951711144937430480725999854566252397447795709836935833671525053954418348947\
26442312220318421803271268283072852652371516631677488342579085233377721323099\
83230551745192991430292310616130312238732734309636787672400430431461564966987\
299581862175220640060020203007923`356.001749198592*I}, 
 {P0 -> 0.1188922975813854092479350946414184552282573341934294965168973191821\
25677986808442927795428710714121245447683990209173140499133467209661262134543\
40921705169129130991086010687421506344305659824315119661889050547758129337090\
97149677534121099608040954973467268065264294044404787644468771260370766973493\
29206887048396831467113951215150379143876234801144464641149216365584`349.0507\
655937734 + 0.057919515448018256980004275070694320692851851061285997153661925\
72921216767631887336619774820581128290572662228847763991495709200640524828622\
89772777856361166802306141660960400620628667356329544514129146709177928160520\
28876136736029383436209767738570787919444495745489059256453265681103091505276\
655654523305128374507237432108016873453937163368065700931163026347026716`348.\
8225703618619*I, P1 -> 0.2301174769458009697822105696758805466883969125641105\
14088498792627701429245642486603959886762794603718608954558013950400912376512\
93329960311842022449443472553508767117273190889336895377089862595942540764778\
00923614232091057594690904963133720234278605342123556418208136439528917832376\
66955636041662871221241587100644297280243545392499967210749178269302427692746\
794165`352.57579277182447 + 0.11475941280429827828452577990158092556342165814\
67942195166612213333363448125779146815287167201685780733053981008074097296002\
29454361514479340528485133505494824898482112067983097596632409829644730491675\
73686344557872399777722828803575147153793728511829486304586124832194683097271\
41833213221761631873269458135178786412751800230526404619635783076382097139347\
39302129058`352.57737753517847*I, P10 -> 0.0191568623742457217698265295062075\
25180591968052172257213790054012001381207757957790402591752753801061054902678\
31809360147445282285454371582685658853713184550317511470602536416287384944939\
23400939949324720534934758518356605419258622191448239429762609908676351467804\
88515997996959907213788472000930801998293151706273844183811160862541828228623\
480599383304057591962021`352.5773775351784 - 0.039322650992242348386533561318\
70984213061111102017458738566408027253873948822427204910336208802578508186371\
43385137297658663800752069483786620419253448940748765435940626968014234336050\
77900093678278065462382757257241541131906825826803590134398979321004126923826\
51976896849310121199802674784482068214507332105820428062685973643787155582924\
5889102988044030142495049557`352.5758298944172*I, 
  P11 -> -0.62465641508388485971032819819454818941149414366995719953763855103\
39767688282074745896194791711288292161417262446003114249886814531033552833034\
22276757619609897627455897112454503055604839674327105376306147470620635532940\
74002607983280663450139188605580940696019714626742480402973146483554628248925\
4956927353636629700978335276919018446557284123239352583774591003378493`352.57\
737753517847 + 0.496197270841759365074954420771589750611038304309509274557710\
54839578013749040760376091178355437334389959598200325632472803604430625715191\
77469156785961394346425653208654387766170770748874441660021387529544776510867\
08885218458635729517459015176041420411439930105863963093491267450073025823557\
67667087517049514613771214175941340341542959304457415248955484885216945389`35\
2.5733517974054*I, P12 -> -2.624711451972793010523042232564282751379608639379\
91136688216059956220824255760012301273343219167961552389035259493944234713668\
61591626383097684105395439399928472639612918874891873709565224885848350492034\
03793665305015200579541571172970821521708763155146780825482720257032479768062\
71473866279809770100179535249851930788402398189054262000634227357930548918988\
5974453441`352.57737753517847 + 0.3309307978796697968850945597190917493171813\
12202008192091772912999689231725728345716009757128405862161044890970065776543\
12274435626537484822481409790674874013509087865868271607619679269985307237802\
07516885900244835378374670538988982529375741044788698623877203602657220690408\
57018509794677580584289151584949750938089960427290447175239148727645467779472\
205250578283763`352.55249558815706*I, 
  P13 -> -6.10587885004474197805095520060349003488023988123790501194535033833\
10211567980930929395911514577195998592418123453386140720293720348922127619005\
02305815386754512067553358365950110495193933837644677729861213199250429906264\
86807807422023396608203954172601823692013610282195665213836185220355080786035\
5117871027776431972743211824872740119419830760390832173056228649781338`352.56\
302031680985 - 27.62382483465807459157020344683284096181775923781253014278075\
63088380424056403315295909866029381362470974175026791784657464899465367559130\
10962995629332433307027478056165619095709673889751734574612253144159086193914\
33409406886657449147307332970098616041167066231457431606773476651683589354541\
242095036526617083269563888795132112280141406152933559418358530868357319466`3\
52.57737753517847*I, P14 -> 55.6242200438570623786660075989024856133308962352\
33402618143641442534187129690725461330064156060360703569596103489701184655285\
15126476567615406483571369515735436405654143058800175501405740498962836856867\
86209750149250656593551676907317864655330857652968463557609703695638417773113\
53179911255082073896108909189661354740029708950139921788135869191571689527143\
229037791692`352.5759309795578 + 25.35269364120648032975537348314696612407744\
31778237720252774574449016370248834887443862717607419734448786653620550051522\
17815496124424059414025280211163748183124337636537662462224995368990699871023\
99152980429379254819328657491697653501978180834104995292799946321521933369481\
95697789802539166185185353246209932181758539042731345760027494947315478698865\
39020072700210037`352.5773775351785*I, 
  P15 -> -5.60709941282478844422622484607350877429430691057370109517210961081\
25527971447934910579784408462106111335835342729788982003867279085173032826522\
52294827790565700358961326640445500514342057081719374849459588757763092288576\
68419778852269095700170398187389290216565372955535340431294672637750326726565\
5006253825079493818586453097018903216149868361141568887956993514157398`352.57\
73775351785 + 9.5962281335141352948677650553450143612426178645655235035063856\
52576665614706044200003222791443936641922728930468664529859915059382818452459\
76140978836706134425846458878169914865770508000256001587926168007135181451348\
91742881214061573833321373002765481240351838460382010292952809180832491474790\
3333751778290534221066519290871566524926323555570044969775818367344136333`352\
.5755172123193*I, P16 -> -0.3775409244192981147883741606834819099984759827985\
52140644550937864585386002050140787148314972753465112498213781996703138081712\
78434962686223745824800093208321830762234803605439893610249518548263391908739\
34536319069446042219744408179672729142541014533626038362916372028447093545031\
18939610093738163120863488019665718486960272932022738223365689842564455828854\
491799996`352.57737753517847 + 1.42067865422927999468899356601157717075454380\
24093934518384985554821396145872637629931305545390142793828557151918132475270\
26471772878827033739258988682083317372143369249808462098242870272008887262503\
31636147005307338210256331128990346139283965117346679763438963415881531204591\
61965359721605212189667013014444578209358490765664270528077337235744188650100\
59818627007506`352.5765435397902*I, P17 -> 37.4049150695668524070487907696941\
04005602683437613317314277140534657339370625750579387117615486012723894377661\
64301710656799738670362558622430271297900705408278151409828741524571774772974\
86569829018022254968266737613716017475467509785418258334886653697346500098864\
98102356268011421013234146411145760736201423293990887016872838335858253465922\
747340999021925773852498511`352.5702279339936 + 83.71219073868601364488770521\
51192677793398163639293801450159993040219607361823772881699622074888035641442\
34647548184710162275651928987585669451090083681952947389551048729421641877175\
90306864868073231523942394640642252065700746173575462603208538555997766782238\
48511580818305370292617030619849132380992369167916644280371307582510252879718\
10070438621931146195118767939668`352.5773775351785*I, 
  P18 -> 21.10603517331489367929154345560177010752079059072085291866740285717\
38314896821047182883072461983774304128709878361788109689290505428138662647703\
21207902929329603199770051068689429059564468393533624000842927030445112262314\
24790860081404598167059528138135115647272973784184044974954813755918811818602\
5899544776795124846350670867136035633231427550153069750603978009876446`352.57\
73775351784 - 6.9653041272134161266316728538468545548063407405324382758658906\
20224196932893445919545376094936445791471112996115319921025605474268377700349\
32535891491299433609829651863702054483799405822989817220750930880368112384889\
37710454030951407543449024800227888476662254172899061188777845791176789936661\
03963277218553783403561457842376575404599833225061834196681203403420824322`35\
2.56771686168855*I, P19 -> -0.10347601690982901536945648084846876315313410359\
42643467976981499865959663758118349950907154331051491282304421535222151331240\
82707249899075703097682045525684057161257071851505695140516808017889637624468\
19736017960043401072859244727107036315814929848249776400041693561829765754456\
01832664168364169419341466044071049792830214267713243667841530727938793814334\
95739273682`352.51969425058945 - 1.975930912358167750969505923991179164181129\
89772121582229992676001674503640810640630173533999087604219651598571382344801\
37182467000412626621029014217488475645314254958865475379688585454966170917699\
10149404675072872944845815106658466712446304886203426821783276077211741099094\
68659376375178562434937440102637360761885793238412358570284907347632090962499\
4157118912564547`352.57737753517847*I, P2 -> 1.`497.38090666937325, 
  P3 -> 7.7818357601811587007489173951665970275600247407174504244685380343911\
50337287369828350734366890654416228535207381778996798836029311820104347349539\
75908511181389888686112252606292346229288717312055371836611462085858552919371\
94524139618988798766638665343587302172785551598596031553840995488364297221866\
4645154436352571677892465905610086198864292992459905285967409178683`352.57436\
60338859 + 7.3344315852504183209982717532408977020219518309596832097981346320\
08949764655490607865869170584466076668998157333715885919438173783356180868240\
04918097307410542678484104933483165237395864609928539193105151473926706480057\
77320694448032924910843952213874742268472455396411269920946014377681504094796\
78947644110166578423704274460534048569724124391386900909562726607589466`352.5\
7737753517847*I, P4 -> -0.017264355120334182942288933391237928975592359918438\
01204268105483125452926369754734802642709226972531108846782128676923735200556\
09829092816183899946533771942478846881392131566298451180736693131996690469258\
15450501607399942730621499087685375584958141129946195831645343998795158170767\
66132438759715804740496711885947093917816028099759201539427379609863151579442\
6909906`352.57737753517847 + 0.0052127073761193869549148150211064576740632859\
85018795772456427526047939948879767485025958918448411667919820398720494844619\
10105759704700626728546863250240026988752581525418331087820158512117855217740\
46087780225825451729950491404383850492542665691585692508070021193075563072638\
77574338110778977137667923560414475943125886991335081766105472940497316851312\
26435590519`352.566827055966*I, P5 -> 28.855118226639523270708629052672197351\
61328655237915633640234040885642988252427596595271517422880467812156821258565\
98392146866317527164457162627944301216228630179616633262108060752754057905935\
19898113650037711370130716410964031072160961580717461879330816203044131104440\
73577910459056075845322518423758213465929464281281496078520841944887721089446\
7078220970229940951677`352.57737753517847 - 5.6556135104371102936323974096796\
99386177625949556658038765142429936979595208968649603893218085195505912180039\
08283697482770879872496354939163779930175619597601847655169426041630878202183\
30038597955209724483624715385619980835807846859380392884363700327581504673723\
52838216383666412191441132356894451818488788141092468232037214053630043612795\
392351566492021059711737028`352.5612171395921*I, P6 -> 0, 
  P7 -> 161.14142009513263838853638831971097247144887408525454734824879601402\
94877926721325737825171047835909742905623338918288644583580664225459667386866\
33463592319284830363573603397343256401456250942441489877109753922684359560255\
08557156337789840916194136837412319741922214428780546659430104016650905462543\
5031480407318422427904051394298949376368424492508934857922991151691929`351.59\
10462813858 + 162.30736537605299519818688148871320889171939848393527603614426\
63426381966891112779300412859955894987942158177952264693669804292163341568984\
95626382180535489072079673777266851348700100944843335614757279550764357240956\
21572253014443447591305907352871173017223429196154596243171166426302349549180\
9880575590498784452754069057363879105402904161186609577722820006858168406535`\
351.56627005883166*I, P8 -> -0.0038488204727026282744245035485048009224593233\
92850490204766578936402236058034896459047275330271365744511339769108848636274\
26220745932262962785085248266157762792884093365118638848687051916094830030196\
82175279829495033719354786916883430197094539904568340507802557687343477950373\
78051772921151251062559400877402742167916702098575378364299622329029089471490\
742650033278`352.5703723739406 - 0.008438817856625405542778410704702667758905\
08600424882988294979797725419336679881962292233323605586385702140444854051726\
40481756289143802877763692952181269962228248768614059285288800413181831572628\
12729747500945056077615130830178317060678444375869321034683490824854232332702\
72804683204468155887073466153282373068693734986095616834765437190052800052952\
4936989703812298`352.57737753517847*I, 
  P9 -> 2.6794293847939113584643388119595973674249843277473169458958797952717\
91069179157812450186025271494909548699684022383390032092093410451384625895807\
22137343277704529417067600868360089350784991120246229671294683409455889488755\
38132410242307673363847468576583193672840918044283225901814754225694723337119\
75555814697715173017623752174812505322983091735861135595333844959821`352.5773\
7753517847 - 0.61806627673293340688958613776143954797088150030353430371569746\
99617870456938194041097085788596680616106912344520189043097637675842230921434\
19640254207745474833721897506804474223326307684502575923083066394506184724701\
84492944987550545738910797073471507253172010795181068076146784128859990108648\
801363294791378127620893849429681873800007467712099737868641665514738233`352.\
5636115291148*I}, {P0 -> -0.1236664414823206683462074368584267752235879080292\
33013619827897021459870413844538406218907650961077346325322639342755916699248\
48906051090683013737739044377044981311193053970968570299184885255599115421699\
99110476939714122104803682572613522516107014758808534019646355100023139720469\
82092473317335059816640457586040910709522483347830343600638320893682985045718\
340075057`354.9353046793493 - 0.007088412938717783837972500211111083958584162\
69544849592451039311970303936969220335104491148205533497068803357238302864828\
37868712693688162175509743622390843868255398633875965968012192525983137360386\
38261723453556310069278907985346650851278927650063061921994052941639628989864\
78286308624483032792068512903318630503006892430761797004067602544223859462610\
6210247333143`353.90717901893316*I, 
  P1 -> -0.065118206178713740260561322115688059517764246155783797513190823964\
80730220404089087823825906877195451210155042000046630437066892608505240364653\
67915304715321653931148794682121307298858774643651857248280363137648200941972\
73638747806890498097070027213908621442790549126216363735151613425118216656177\
98552247127959910046070461125674269521815780664852161856313146372997888609811\
25075729403`359.23671319248376 + 0.240194745070110286982403102215254648334037\
69039703247226902329307275546570047859955073659449001229415862028082791936888\
84756649716513102994455933464168681683203079201882605707937374068321921723523\
17546336563486938042227222899051213832344755687707787039058075301378646101929\
81761067184944468040164919066077314264757217694063401007580238812849057305382\
59706861992065196590092364604214776`359.23432358530084*I, 
  P10 -> -0.00234340089092685020219418916616793961794827720814878237247465788\
04844491305985251819716595779614937273434969340550660634384595991739377273326\
68243330534544954720943401110581550310569623555538824681044137730442683182489\
41714262172036199539531097474856890315341489572574731726769970598743305214343\
49094264584073115569163204831601992765202084841618315104387821510136229809198\
851441898255`359.2367131924838 + 0.040896571112568226492141220925619700327844\
68722999299885581365244160238419867503433190151718537076714251582224649342962\
25765249056747762004947464365821976765458393070752244682268168541717172332953\
66828686556627793070020090521850785886521313798417023737393988005529031576036\
45919932828008175877679683930885902164094566638632421820797633770737123972630\
4912433431605843587972811180916832`359.2363752105059*I, 
  P11 -> -0.58979745263472118868054910123964295123652306734497231908676193924\
20425720402288631133962609768172032073133009345305863696160122639270578849267\
06858475206650227866896124198491897191707376572377322533394361888746565486545\
34322726057961324358492014742613696349714322734563280093592478025539254710075\
43665372111185394534079266654204948465854142829254024721992199771526293295410\
052880103864`359.22886550936863 - 0.49828949896936479984851760087778290977683\
97538883848754616781572112696488517482110933701773650479720804259005036311289\
03919783699431260343879546155683775658178779281342685917196248712874306368245\
03459610180059547429395033694454313573998830038795844035521560886455984508472\
73471130809500536992739733303087142654362454990662178669315533916330686374409\
025266884377802596215113448139737019`359.2367131924838*I, 
  P12 -> -2.62519483523075955758595579019676940718304068020774557973275982983\
73523524204387597024593765606863050230788797879012785827315136182852742157728\
27511084386159439871900426292543297461981210607977959643133345393188619360405\
84885834235794772575431247214483576121600592509987130827173997061504629438436\
73707739321185165244426502530849621579084388119091541655153592127522741108091\
86527875668`359.2367131924838 + 0.3305112657012823657058286080637062093426413\
58267771244455343877093453200674244726887395329613016237205126065748518423889\
35385654968970952387293338702550449880304212440401392807909580765618680863895\
10704946674338551469365843208786967682244623313105050632859120272470320556916\
45703178126432834812291345479059171547861747020529250910613417734411837590587\
8058164520110799191935588430656041`359.16646911728816*I, 
  P13 -> -5.37794647296877827524739188707267779574833982998628534404042593096\
95101993533033411684106687259564563728861866795574639862027075922931308355425\
85653993217756080704435617773471055846967340720193952832137251459213026939709\
60381719520197508908328216973401652731190018048885743878254209564271098165130\
73487363557987311436850825057078042188168246859939023178859109163185685533961\
716105979291`359.2367131924838 + 29.72419021352705064042466517308294670805060\
14831431106214441151507112507698982974687551090276320854783216275708934246413\
97001713147423492170926708664262277128240858036985863749687946150941041563336\
70519462103644186800467518654309185196629636774424667021521376233445255304308\
23979200459274813116164299369000439820742688400201651707087648213680893820271\
6217495753168166754195896264719694`359.23518772708985*I, 
  P14 -> 23.90102543902782179960116937867429618765015210119900433251815906326\
12034397859345504995779926423697626262154970977709309608036022218508997395270\
93858265600654172097812884131950499181406524228735310472520493209485204157262\
59568782416188929554656853160941036039940378882874324889613596785683495499823\
13765167230727453354358518836273674170229568626750705486011329953023734335929\
103995290809`359.2113297973476 + 65.43466574577169675486425190596823013705840\
15681923851501374328666025944028341443767609160542169841336256042296408676065\
47332707625054947043286679041719218600836196177115893632684607258185412941645\
32673004043943272739352358883488591051956198186034164953292819729418691812057\
27496148922351448859608324361216694302133914049095986723246008797527301867079\
547027307733408305902900612324150764`359.2367131924838*I, 
  P15 -> -5.29651958333271016772147672418111755917989789144448149032775463990\
95219111794084228946476832424421654709008785190915476043932946659265052692444\
61789618343721688275934423501343281006710204183937401773394970613335810641333\
62958603987145415220292612293022574065066860081084230467565097321431569422451\
13668395734108268845844510109903282335230081756941773268066000272245093152824\
09877197594`359.21727439135685 - 11.05630523967893680742398182981347725235116\
51332324101212095173572186965212488188525425983779987838946788949737263961167\
65237987339806929204855673918370977831600554466792418654043992670176582680118\
52932434756538274531620031464973175173029231375969672120938819196906890579172\
84600890960550133657178472283694330500735680432312186303837594119427859825256\
855680336253738000434401319209801733`359.2367131924838*I, 
  P16 -> 1.361861652908247194135250145339800657925681508519709284444584613224\
72880825211100942777431457319160602879620802281598323611198036689569200426275\
04485246845538190826635789867120139583303335287466299393674685475964825159146\
98023571723832127551589490092846428948336548204190672042759517745046320663226\
37947855987873567662455427032504511953068499388831948385137053320395853961340\
0001241772`359.232201618997 + 0.671815396793444574362493580833899608964429606\
20131646398090272845698289450198072080716587180780378786738642527715259584749\
68655100759404880350424136289339845472643651085972527674624520418817468816730\
81731930781328960983301517037942234053051498488791856535037052424755962824649\
42879966854032296065562967034212889743250357047951800976391962797515712090320\
05326777197651453641031272008055`359.23671319248376*I, 
  P17 -> -38.0215525582311247588194050482849649897431788910404451773868379018\
33747618883410197502825246991120886664210197956028800809497259600874127237278\
92777216389859652490545496824361379576848218758672000506861266701108892725018\
27537045293117265146494903302520197159638064047875716143093204176112711422727\
16503029256209858260394460951439350700991114285752269964375811555795972070796\
804901676959`359.23671319248393 + 97.3401944613689413237656835834792002300451\
56928495797191652557725541308924883223105728935642483215382806279643030313877\
99619276405131521155173765423731941149591048419434692059137762370636530730936\
68896699160043891934365354775120568893660453754220964237843325318640707412486\
68760577891482768569369262194783239011620191682004195370050885579833504507252\
9012850384865546010749754760339480996`359.2331811090379*I, 
  P18 -> -6.67365264046763212765149814569562714736170869453369544130454251425\
19488094655881047301789519165240295763472612262912586692238233402513175319902\
11787211645967117715893669417499730478802455235905036541221938789420461363220\
81227841452336236611903693248208749288986492753215546835790491229045745762704\
77534974110213489451137202697452744836402653593136639754879791396048676880245\
088186824423`359.2367131924838 + 23.59772399764614157237100868532096369032302\
85651386673311821773105806337805818770533162676467171617037495881375869934165\
59961918284019975809004785370547136963176593766130229660338966363415632281982\
28620550233068693819468999667447544861680100708185392200462440656201142653123\
20782561233271072089485333051763886086461277815890348909429257345560007481282\
725286759102587040511424579912605109`359.2342115625105*I, 
  P19 -> -2.02294171283505880577218232337721868685293954120870814341532886250\
87898612767517870037869106851667936635764489832218860142900177628495331533466\
69183737851283783136014797609745524078150467615731584514546073001280959995374\
05152075609151190166825295635471497988899496627044332086984722124560579903359\
83907804763105009382993607700943742604095529023035803282485370010146632343836\
165245017055`359.23551122120426 - 0.29780968651002304627619102040013293218597\
75099543761424109497285503741207678055048050564937336085703560994715578977376\
52795821286502446663538073402730505163512075444334175428291995528810566164445\
07492331126060179664527589508508102573585208873490767815194367705850997341977\
60905942899216465976715017715181954122485800913220338710630792363401952484684\
268645295293585720882850956668415212`359.2367131924838*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -4.638405330123839197291142600791235862621650261135343675681141958003\
43002955047097986175764071212287145390074846042518997123374192706210478285471\
66044074464676190177489079118429956363743134757462829974825271495051833190852\
38888739510777509617104837226500926992858826226392695420484337661028366136444\
43051372060513559396978915858053572990746833329754200185398906563290326753172\
52975630993`359.21579015660166 - 10.43173249048623645376248670256645761692720\
60853590273137496470670641204063853675156237584210996972734856822759207889568\
78233148204281986670538201944249291997281331574583474783653930753046866896469\
57937299196719070456845462827254076289040085877628346736518630777152520198917\
52175327897501652347628932213881014526851676657248352541721659356502763972093\
498735000388946403424836097028230201`359.2367131924838*I, 
  P4 -> 0.0126805386673741529189962589114985020366658679311884102592804569561\
68226186944287614466825366547399581953310980576238559261985171591997612094744\
59542567564677224786647196320593328397039579808041538339868060154767297022730\
24602326441933466982177798561556422839042268570484099675756062869713662118531\
52470749139089330223942954774698749120955474556052470152605672132644583316287\
5311287691`359.2291581189161 + 0.01032077518737788449067890604780314133509130\
67579304146026912944708188217871277280796905880300381641459856617449232284659\
24983662255071612931157730101489101825849165815078644242528041396011847950342\
65617423800135179208332016206621613973634789667906177463474354514046695491946\
03338776607865378502268524269981200975196440800778561244203611902922109014113\
309607908189522371609736961866038`359.2367131924838*I, 
  P5 -> -12.66258121104480739491367865052856142503668515639511854330839755950\
52200052556172867211008180602405686212386385455277127886963797217599187838384\
86690545402566926918205916095512170618836844255534153370390948802033452679655\
43611458241254605217764012254727069199852002117879584593939327296351502097310\
41289691896088246234908123795383646194308334960826958543066513005982016597509\
164272442411`359.2367131924838 + 29.86511868223075052801103682223522481847421\
67163724850695223632847885341956664254369799367661222477403863848391848340886\
31961392620194817630010614896451645092849185098783378878958760284775410369519\
80881482063640133628471534106306929007296018498613727346184291255688088934849\
72023276628257955207687365675183302023092847195733323999087593251552381742528\
149989849003991426338158568489829429`359.2328624427804*I, P6 -> 0, 
  P7 -> -2.914105140673094350882991429314320630153025807723124270454774438104\
30092257311665201701223260707683663486335372300648043884649559704974172053283\
08539932305556088739650438782840701384021479297343602234571026338224150425476\
58553600632369864931113840481772422876007643261468629016704674557819319164018\
30470471972250432798853051731139794578447707369800009658246971018171823994173\
20893816527`356.7432214655892 + 260.64865960785856556376564671819660622542424\
73479090190600894628226368493847060295384097812596826103328845628873719221295\
72490754908249987889687232692106304921735404351732749835399966010547810572377\
10304059147590704418718355361658437832682740347771132006483148881485902761714\
19791822500867223895594571671636894287892845450269692690081329969039929494653\
69451986455159616`358.3810967134854*I, 
  P8 -> -0.007643256745548364747502338332558785176831339973231899871984335998\
19455811243642243424756681448037185149465815880069685598964926613172371187438\
68011963240272553337785569401003733372698032746360211450519041292857045852901\
12186723642271924554929575201675611932757231547520586284561004890943100558693\
30987171265537336228247958948702357519153436203785931100106124373995096014009\
64592029029`359.23342110615596 - 0.002793426255734261215149436512738356548404\
92022245357639775732265902371419799943575599362002815863107869839737724286770\
94690266422558474865353343439911265522066340128323783163992115914031849103800\
89308757714382480882780316573016582026412182260560976116182486684098044080856\
30847803349090086154831214106826145081318921387261434186636638738267548459449\
99271947835483826340503804874004358`359.23671319248376*I, 
  P9 -> -0.081229332793353878818104484132770107966150118968529533565748378395\
30830346080001479162103746389443611476557491527718771371615777149104183756191\
94295920561715971593215473675767968320601795989003739366369931645526592195568\
24007623300013344422389531452232884343410551477553380563153486238597835376679\
25212073614073078209940869628606499018131069228008894362917998478225402048551\
35227198088`358.98764178583383 - 2.840139452304760627626507739400681724053613\
58365072459833372270708916902627527641153205221038071105870595304274944733359\
15995064856061819935257889350365793923700253053244542487981240734992362816920\
31153821768295159981843883201767803883372080587681612495175049100128960616181\
90064977067060640866614931919839279054279082967686120363728339714658487326981\
04741694862330465435621684820859063`359.23671319248393*I}, 
 {P0 -> -0.000261079398899755478987122448859633237098898574830513523818963328\
80448429073535243491299602392313737744969623684339494912224166439522044588998\
12020854873372169436681475899844313735166814896246992816706031131181632611239\
17666146873089795043595845442966154052610215230662390730927604243000625809075\
269477384577933004411342078899599504706579574903898026669158573230788`347.831\
1336506191 - 0.00017603091723883841731073243484097507555388544180034693202353\
26682705746838575003993432023146356640286239107545194894780738575704706652001\
62123288697081020164759204848861838115781583134340678728445755869581277859547\
37389282463957017183747658669024395229938372171484307765586093410777637786259\
9114451622619496662595952992892662918373799339611991774650596124212569586`347\
.74525910296416*I, P1 -> 0.03356518234193216082981712504005311068778719323947\
13174934953255281344890276888234194076010324791050694231258075121221918439749\
83582173773170425236435119292831145779664769813032168453233611498723911774667\
86018455447655863752324875643485003946480896914173791863812507585670085980757\
99137867068072662658822510093634688071758925327951531387884118681311288178878\
61827916`354.07392827271184 + 0.011419878736776653617481930153998474015082457\
53049245001084691378476853131560075727305318218428918421970909001127712087822\
93845267853136113383770987948650874161389536063250534748764444408742652848264\
94199228026153423718297934285054548959480811550544432519550249903573908072807\
25695020460575914287959076195200246624764542769267240298700322917431233637642\
4242396082573`353.7895702232232*I, 
  P10 -> -0.00112522294312655642936883557496719812541755442452572004573589357\
78796713569967954861623336054828804438984680241532996965470650743084562637809\
53051967633752121931880091779249194537265043052647646663721112417978834223693\
57513239254152646843999031511783309284587539492412025513914934096406228275923\
18831808278748177118892705231382530482494967344460619596310009277010489733182\
655068954912`354.07392827271184 - 0.00034133040813995596547951750136117285998\
29036178418616574595694828049503134569561618487570898599124763759494503644744\
85660138841358649214927701223700938124529622073543700764139285216915599081454\
37440470494543842393055595368647421791191079265055653969508114947371071095831\
41144087893373434760395946510647163596238749331999985358082964630989547411244\
098745654466365205092264543178988859`353.760676553349*I, 
  P11 -> -0.01658051119326076057935745060859075885290542819924371154445894043\
09508454020697435374175551935475783123628664616368421659367230999563999811465\
03793076142854501636803375669505307336019851882058693284504755553326679696874\
81937276692138789212392322587297122940508904709388146272821842775204768667482\
6334400767657847310799762532557165851842746694939245963364022121946886`354.07\
392827271184 - 0.035827993919391882265632940596522219270468838681888249308509\
89784240982692360191090103075547532757806109683657998818752181684324821288587\
55505366002638784169090713077378200261531033338161298819231499011089388785043\
24733933693959203774282440792211309559336607710829311080363483427204409182158\
328215827023890163182803171253433368576370115444380923235835873430625982818`3\
54.0708003711264*I, P12 -> -2.18749675148761617894736324175510269821865156078\
70700188146644588756882997556690736022898531597242252809800776763348100556865\
24130849942903971740161610431546320678692878897133924691131925323879437197006\
41712868213152338073457821663455976558890565300867742409789641398953886813916\
63712674344018404514368247810901953142875197437919159364854802621992322609853\
48649681448`354.07392827271184 - 1.488225448741431834639092766407234917092737\
31999351139393893650179170746290503739407812067360282292526209376118872303593\
77678438835887740523492883843003694465983685886604698760114448854841143728046\
31094794503894558193005169066997682002012010193796416644626786465975453117053\
66505338076617983316873561066922224854340252166581404033719300486828458710155\
666131312038984`353.9339452733456*I, 
  P13 -> -0.00202339773485870834933732379135688969962066391915703725570152545\
50337612012675627938173161913317203119359324946163846699878677064445803295109\
78634864680348218734104342814033797684754249115710192008827765126563181273389\
29111003391995438308232241790160815570109655142859675885430189354255646056549\
39502475686834626765151616751414736631073858369801051837513460724726498171063\
650236798846`353.7638475185344 - 0.010256353168393619999725562155477957981741\
48561101840030424999825870734326764281278654934991956423907203736330794221722\
50377541306284248602435698910339222905240392563102190184582421863829832647834\
05225758836603624241489900184302670311246268593446232279442447966576830309191\
37064702752425863192327873248084377819061342077953476689262423167567775195665\
8952771468564627`354.07392827271184*I, 
  P14 -> 1.756917083434591275178550209218294242090280015495920442933170288125\
11591164787957082192975143028046494311042071421654805770315509794304527056132\
04762565369781687967549304006738066837800426470650839359317107438245686913253\
68520285339590327544220943919301435195291032483643568118551493285661905406447\
907228049245014604587474172671438307354350037900972813807750924196082`354.073\
92827271184 - 0.5460071053491917682717191917606451007710400362623112973441484\
50049991187774402247965509581203561020952548591203769502529853191365937140111\
40013061789870126667955918328703947976813485397477399618372652858851451281664\
96029844462096129038780604670264749378478446933102308648354382897605966119970\
1825434798269264979590212968150528310904412412379567907879564880267252403`353\
.94156556894796*I, P15 -> 0.0542452363401615080307583044841954991307935067964\
26978555238420866282676802265692492821674939545835924225388934184477986108130\
28320545363889827608317589214199476251708926300426124275456334353188803364765\
26486697553628447806462064220069375752754414606970868138974942659104208949674\
76957115811705440761082028546208262116936436694604018398403995094482108716428\
587529758`354.07392827271184 + 0.01775837651361801586298925930643980481510625\
82918819203803264835172424055242087201321035236700325461231283955070068711722\
96537120017329637883255945054336725927084905391651127899782870523829147296093\
51943435095672279796085438787986537995561930920951107430715382547238081805746\
29027659737219690675541532732991389539670004033890864811663558957385441424631\
6136934428979`353.780025614949*I, 
  P16 -> -15.9092967769249439574432135714269834716700792109898012831313143953\
48459320131633280876006806085725543580916647395868243415663774601913174218593\
99292162638616148101495206560527499712948718482045501316892509688991128789779\
01941601594243145136974351824840074502278717965467027936539548602922843342054\
79497710147322561858463733483679849489543747313094378952381841545021978`354.0\
621961564021 + 8.227994650755252547387204385662367721957249080054498094362833\
00408798830935390578670605634287391228208640666684481936027358605033501911824\
46543477134817189899120772337403796111212177608793514476724980750858184925047\
32026261283237972842115482091872982748964919729874987561683772201956897468002\
799889282063946046183613769714043883955303024597870899712757033339546259961`3\
54.07392827271184*I, P17 -> -3.3576614822602885170620612781908149448576726961\
35639385275743055481508502216139428752121867800605045434718759361151480507209\
14182758136786076207406081842426120829187116725659221012681540229833343531482\
70326781408336892343301833185866294829314566230204863146698681827585016335247\
30724014439409351932521380550302528461501682909227389097351948861469756214850\
665881312366`354.07392827271184 - 1.50515637261162764845372765150856414893232\
21049031374052206836352528139635064586585872949449017989340817838472076388151\
88118805359696546150903696608989671617721573930620267872430154372171824604025\
05011880384473030017597316028168409794259050123940478670655820393963644639131\
16406258870855356267444440696041435012950610760486165811818000766064164789381\
9041705252034953`353.85323804651057*I, 
  P18 -> 0.054272048000542756929195505366931177477768090001000498527232375407\
13608000190509709709933405889891674960078773490037573733223568133834267357632\
45134096236315426424017548153459315553464817736283108159750640679578101263074\
00019988133158495256842460590993666279992985165470782981605233118804740134103\
061826624316468854203654054590277466353359689840228578050632630281899`354.073\
92827271184 - 0.0216700739366428755655658138928119570526555039366936301748608\
18600878917364672416923788677195094740035026846899585250692425831061391412428\
15526332325356156208115774163314660614581457687780161282272041159192386211656\
50191082726355170505313296655683400241236539622732084842251761621897385672347\
15190361537635767809635556924424778557904075253414317463302438732409258284`35\
4.03567909609245*I, P19 -> -26.0613627109284743974275623782126825283703130884\
82948217248227471082285606296415603105770315779728455814286682393892325519170\
01041445675288674371224461239598871902113107888722012709923280650045733366591\
65189310786763470075335574438416598820518662168700336210180718887031729319261\
01564524459138138534246899595180883924487966511087337211958279252837454501282\
191341824178`354.07392827271184 - 6.52793756805395644018854217122279451133735\
10123937465685372955905185270430761542960464424746132906520227962210529388497\
55047884004403722884975873121729885972186955853731867555600535920753017407249\
02533952396181091221063331207010782489866579753430775334530902607059926186573\
65775782582627848207346674294051539092102453060015125722144165490861080442541\
21018619880304721`353.70941045252096*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.005098125458938026876801713641836201602418611570343991389381335076\
75195525055480865717560661039442361347332150500964013036976654788574849082772\
25758111379302326456116260479919691761965722819190046634521064616414119496934\
70689513142449991705026063312379935637258268068342664067776309981813172693536\
16640729714415626277891445153364982736698407147674684124578190211344571670318\
2947727516`354.07392827271184 - 0.0007317565257879513739990016589471348418958\
26793373338168481923319228048705055647288728410119998207869372734636405817341\
20533141557942280646452838861859374219005853894943104528373056775354404904925\
18312035742421929273984868135129462804257645091768110483344723146471900687489\
82210806893736007924823013558129584625036833394296266845949404266332894930938\
3256703708514763808432536160598842`353.5402993613184*I, 
  P4 -> -4.158033251533466273611638286184900144435469634670692118663142628847\
31102195759536220897135455934057017603397400118203679163005040602380525332718\
33732797756991440186646081420520664426991537186983969967068860769339661175864\
51650412303896826682102105523042518974517066522707178829065380289597352118649\
271203801847270622077432127030991759481834414627302550142424503125617`354.073\
92827271184 - 2.5307433852795526825085567206132087729367522225897405816256808\
62005134926250349091988184056420189118738589332639928045398897042102836420597\
90259020258530567117835529229571898851525228308720675939171508890557463043112\
38869991845679417133652195667597433284166611237694197932484109466679628798331\
15558267162841553846972203857501505511893066384470462960675186392429691598`35\
3.91421847611593*I, P5 -> 0.1278345016524182610694517021199550812571627549475\
82268470687615496955020604183117468235083318072253456009817749904444533954129\
64756340515667541439707602319137430930787053088765312799932171594502935763679\
92835794181037052268427980533503351135663705060428821126023706074906568928747\
05629244249243623305369341577501319725131376652600177203383658155117994638453\
342788246`354.07392827271184 + 0.06185540322111627816547545312239591693357141\
32391600003264308338561713368020286667292816612725944080949219163663893239868\
15787494480056426535162573319704503316381213095309300732655110033142666136586\
96900658886708956310787336561977939968373257440608784810916459784344360497578\
13024626009586220894813690354115842440044237486718801531642949952508423300411\
59261380521885`353.8694204934411*I, P6 -> 0, 
  P7 -> -0.000029021170086404028133651044480131649312348743596468433789920957\
93470221995848848007689554793120525683627292886782454343891712268430179490006\
16769287254649809988575184448056090723259330796653317104888983032956335742997\
39256071515713463670247281430390976299357380449838888482829310629450631361315\
619078176113889636401861678764903811383482806889021979784508750159873`347.406\
9748990276 - 0.00001052090795465644319227070077148420332473157804977226313048\
44404010321229084648768209686813033831383190104810782571103168419439237854396\
73604736027725997820646495171296113562358913536052745427559527268225677513167\
22936202903519571600883328963772141218085264932157941197882534849743095585913\
132973508009250988247803022614336374500962584949857873645860947108535132`347.\
11978009394505*I, P8 -> -0.14114926035014524188025562724034191900059756670031\
40175058057655718883719214601153647121123748803453880205908045602096046016190\
82545734452684984586268589961917369211374229040909007656159179458661150477797\
85314984216416561603369901602600358666680096374604107560621243406858471356486\
36036610572198558123197327443532972380149861313710125162238406378552549672656\
99549809`354.07392827271184 - 0.034339254913380237691661139060355554729235064\
57326728318417283595080146944064980708334140284512552309405591993996874883000\
54022798661267892935410776236854746553322469750687087556697312573095582231328\
26798780340060895754168646651238946055452878805301599732720700112432128031736\
10377026915619637485514020471807870771020777954144379151670338800761169225162\
7858984067978`353.70127469137884*I, 
  P9 -> -66.56700651526946414894635794380868552678392043312925315147101474886\
97828345555732904952449001065493386962354896287644449538016208256172050007891\
18786199384883897924657112851080721013414808129622175405773033737893860624866\
26665176585141358082570881635198682100607690630606335410581947737372490497626\
9142222087186639844226403254023329253087122468963780490795126339974953`354.07\
392827271184 + 7.751880491379649152000565009593517976361287013990880200364175\
15580221767137982151838715535384094562468554758075232903305588378605234104904\
92135420314525016248021796569945983425506011514526819065272800997764903940339\
62292332561858147657548320185580040010744872931429409224263799474820932968618\
582570987731976201550713555105420457109629969176838772876761525032113653388`3\
53.5494575564756*I}, {P0 -> 0.01340342537185747878063630172850066362237858068\
24998297402030986836732097474688136770044567447907393285859745746173280814840\
86679663751827998045106912106759228946489581423321617264070217458921396854852\
85745986775170022805100855697197409511001283942930792721188772707377956949134\
87911951844885589558739097874447151469547732264650299279548214397777103746489\
83157550103`352.3783194628916 - 0.0703062854179406810480118881652886242139053\
93475354442974683945204954923559470582189866755494214952848440056038017186002\
10887956693385066587578688874144042239727309135697533129726152235352388268218\
43150046022824704902878438706813182992654605406320599770780084774020346878858\
89374154797311295435805257695625923447181034687744026550463734854168467427728\
065190227368454`352.87858366225447*I, 
  P1 -> 0.1699110859501697107306717844816866150241948429664842231217723715274\
23258566082079890487589014372847486355770891678807981370838877984086451166759\
66390758634635952648905499624197525237961889019479995338213259397024043304097\
43363233297601505504106695380718670210046132696466107556234401504323214872173\
38518407602164127398661933458716737421671868960518876564982583386977379091059\
6965436451`357.9758795713118 - 0.08316427402745043386551970912514472135674292\
99271092795756214495732689048557729824468435778465791277709739522909935761190\
15897516447663483443827661721293323307076981468300180296886902922765624528736\
84741010152689802191755257504461473730066084948426179529809862886202906023700\
47126327301778466259027199297573614892092990645913630470026324482215330935798\
486337537057886894715280605802912`357.93638836572944*I, 
  P10 -> -0.02325182050462003842536730366424137384911842961510946581335908159\
65317073909321252794394299954623513680258113302998669139661510369760758315782\
44126982570162598820083344321386802850721235400724247238955974282715140199631\
99233640243141275641091330053462737858948010316749596551882989439087104127344\
56044661271767334999599596945771817484194138558248658201197734424552220130451\
370442982373`357.9758795713118 - 0.004432801626153657685861401682311059048455\
57669551429510701430010553132181357395468230991074047172535903443574550720485\
31654746611411157707767031015647549071858465878676585415653703919477765091762\
29932608411100336450946185242638735865589221886266490547335108502756779566017\
66130471371983169930391619323905730604735207762971680994359706523816677715608\
76989486728297489902838140104767659`357.50123586240346*I, 
  P11 -> 0.010769610663553948619300022891734338336646338727300987487007741493\
00983016859313494740661831244808406581281802861074567377335863000162314413080\
16051890790824601590002023292939506187511547649302256712513589729849532268598\
85825654845533299468507016210765455218369184476401113566815497726392976001212\
64411814060756808435172231404140484687875012950110894827822973918220903031065\
9733902996`356.6095829590267 + 0.58679112716013492818684244369552016504956437\
32949595482003212264169715453448654022443101552818926762947541609881147514129\
87603643304103726284073566667746913308006130743967719692664882399781409697558\
47315837669128953614575461440691874319162710085340010309980264996729357343207\
39335285319035967060638534529949847465039764976806199405748397637402044210686\
058406880163488287555254030592992`357.9758795713118*I, 
  P12 -> -2.62496318681762786854141255622116724724923147868917001489647968442\
63420178037091433010894308604020608426231186965988171028955859068847671865257\
18685140676665686733491405540101455752417855784700079194834105667351151493030\
45777092866970507265553771363074758632812737215606934431347056852607856848521\
24708254521049275020908091217219254053320731537276521960911040541051273472486\
88826446713`357.9758795713118 + 0.3307386029668303303247115030765127782006322\
74010818644169823891337442163888071662511245603517811636235679526038443320828\
00914449842669298182887848296081954312124865791051874337145826272231808525554\
21805367320699262879601219529557645409241568535812045839806518284032486613339\
65872844310128206953317640392807041719199300639528210157064373590778850028471\
6588387514385618546567389527461812`357.42148447166505*I, 
  P13 -> 52.21797738876092351667162142691947842622745425389301260021241769298\
89760969949389923089060679143009657848447441703878039884606816730787900730663\
65138856349684522745475817660181328302722024404706528013152411799982040260252\
76862004542271793556390560661150618773494241021514363090184799825712893078347\
91811493538841215133511126373310570729483462288484223777227328640090018147381\
358689999699`357.9758795713118 + 2.488919439046985207866440036975241089376292\
85843251760225170064466327012988714077240957366932818403937258249155970144942\
73565350724846127378439145678186883965819691395333749945247301931794611324671\
46758638266231265959553408560006274351214584668943849333171330750348738747092\
48579806417158939206118625893872790138102966056596454351440145273238911851416\
63894879042289214969555208039097361`356.99233569245337*I, 
  P14 -> -120.041362502168061652273231939772636040037048406591376115189186961\
07813022189709672669830864631867619684099536820437622510248270702912593619633\
54025921417684303580845643116611029984086896607641667474132313867296603781899\
05429824376191456262809836469095169706350294492527747459661433311972265106663\
697137423185809333838123590276346310953595792159301775708000027407302201`357.\
97587957131174 - 170.71125287474095915596280609462517321109662278625474344771\
50071842390247112215791181407520915149557012680487853511554779443469026004390\
00902596457507626611408221223692338439489012139026476769202245817598330910387\
30019489045460226866726908876588603009811742596257129282380898574219276283638\
03512842350320530725075962446726745022075975790282008809876537295040684996303\
95`357.9486813389387*I, P15 -> 3.93358205255905329380562702798354416175771038\
55280095194946315116108467872209120863901998789371773548691465396528947355354\
59139857562341502596038025173767466137058471980395507754324199153504134893550\
66623155643357245503727390519115263067490143457252249364716486981072927366671\
49463588202901252652464166954995164524276231216192601623230025878624925720085\
521475600062639250804854586933146`357.4036037372986 - 
    27.6368024754849035422037596127626996240703412548438270371549413301236192\
33855589535677448031719155075015624590010882905932218037882272050667196707157\
58678229139822591951709563755299987167340129113638357236056198656235315187283\
58830397647261654477872223256548538096857625979877110487822747127420536571541\
36848683893947240911295033434287328778955287246387055901006129098914567547843\
6519505`357.9758795713118*I, 
  P16 -> -1.84573701814140241811202833460484280658631889490274004433655275254\
02319110799099611874720615203915367596646274574863337644085577973226483868688\
08444789981552758285637443419631053758237712246314380476128749807220556271680\
08323237986644656759182698205207392370390260299258163072968361581264799202609\
93066785802914834502549113669226746538324947611590739708076791934947286772785\
429059447687`357.9758795713118 + 0.765028367278386241519792257316196128357515\
14769131335903257365804010144057699812271334541661908570507767608033464750954\
81224378857144716474512296973269842623127736561125492638136214190923061459087\
16350707422703193775117514846560796850226861545695722261564975163480035311868\
23100318604319367448382661481695768042522683593322063109848804971351435851484\
62249119040038832500973779634170032`357.8785284445923*I, 
  P17 -> 34.33297266895751803030108421545022499244486841284412743516394518862\
41941463212065956356742497196740380076580130608763786925442628845588751775667\
26814952621642478463790207981844070077194665892098123687441968444471775698857\
37196158750077278623365881145866718302382085300371577388114781266181071681412\
5438540996317057199213193266586539235677560218993967008675133515659556`357.31\
35873443606 - 311.14813206694240556418216924859884201530951913321035488885326\
26495041618119073976206936678181032912160812060697715819810672264208118750025\
15023290995501705462976960350694366611947305677081041655236519712130817109709\
14590147842768598563582152594852676541572202500288160463490646418945327067969\
7737080923288030658737354922706257340962252446065798875930257106274078632583`\
357.9758795713118*I, P18 -> -42.462329939282194586959257596143377374670130816\
53843886166435594182972989413968015298037672993697016831115569587327982017550\
98020179650955471000800086109763820140790729928941502065113800612167977016124\
79044008508591161859487842134265134107066346634708723169484081557975603547877\
46803462084017879031024320386658349087956027328376832087865228681142612083089\
3874795684714`357.9235000598901 + 36.2487608081772512106699812650718804360545\
75084245382537129804965893942731029332461010321442463574797826260692140416005\
49666958014287989465647675884017743353299243112196684615671393438400384355350\
42913585123756803711234780500516296898495490799782854204253643206928013162521\
53423443165024845671274354729987648855585037946094889713692082335289997265946\
3100674668542421386921400180704254996`357.9758795713118*I, 
  P19 -> 2.048557770900613617641334048343290216723091761344093322688608640344\
23555436023952154190754020655878130678590962684142808491945536845702256230445\
81454903801438988898991675145646064931681779380315335668858171337123182866802\
56929506086255963212205884344336950010333226759308637589977754316381592656802\
65251999510358829685461363175035154464139353367796319657622284363162419743252\
67562687318`357.9239469003808 - 1.7431619995305226327983140577505125186455455\
59058566545332726310484203111554793484876673982632109033845062515123678679532\
93169633526561102204113320333888151887293525377746225312385716008302199925081\
63466392929051522381468059719547928991883739685018495366309053937931489361024\
39034758728853788406133758721745772756232471249707036519761032636589739724868\
6411019241212049525769999183987775`357.97587957131185*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -16.84732252590272359550347364753933864063414706189344191842668386871\
87426342951215145470391326199565585686687401545418171710719818794606822234469\
05450023406372568199235430803785490450486657113196366186307483942761032296596\
37852427225264966342282759273825198727713775742486606301004964443340377507266\
53638191090404910611549008959833278411117728625700215013527167998580037032346\
439464411371`357.9645371779591 + 10.32418109140508806640842781053946763303812\
39135293601170947091221303825069223739669588353204042599612076254062432381434\
36394745440723367948002466234340194693089250321968593521347464039035870061256\
30327721728717206087618213347170554672641461343020462585027379510874587571731\
58873484967697038305521879598869309059189071879875226652941802334933330707955\
528584179948913628462476833288436895`357.9758795713118*I, 
  P4 -> 0.0071482920342889149475536025114452082281221963746288562939224315634\
01995427663360975517617928791750204612186924365743734539493218575005757091849\
96460108584773280628636154880912617592786022234890298599180001517842919618259\
06125394977390029175372181668935636618451818755786743209126230463830938573791\
47499474499158872883031714054951320394161553832617618637143819346644722429665\
9652590086`357.9758795713118 + 0.00067828029051422143360892239573089799056100\
68665124765521281284968882914589563170802890562529303440289509280538177045787\
53957992839089168501693908695827398882850401844210062138924346560801528416096\
21039038899548550089365940731169752722722794715399093230242638958715787528973\
41775111240283839504503599423073292231611739783928837191801590740772179530363\
081080308964624293789330298859951`357.2583334548234*I, 
  P5 -> -61.72575204565261274118937202141074409350965804406054467226155417737\
92089115936247090159044256395333844096352716497272136027803117821774256730399\
11266576308730726971888237064173063067764696564506010729976283385208935383248\
19746929698129473058392345938093562852196281109934770306823112729390959554504\
59187066803063964392512092444089263335151170057542171142606996664961112771836\
04850462602`357.9567050636603 + 40.556141457070179513286017217758076926973224\
49563165958151808726077757737697213743659147819674485244413468418330157128334\
65109969654212542595927230140951555722788928081000617157692361025790361643717\
49996064415828697578683697093969635340518856305833343747487716353433284782705\
00559884413812590293444844391153475714044249074525120663092586564646996782046\
33808511285347320414917790132018566`357.9758795713118*I, P6 -> 0, 
  P7 -> -194.3148610969637739870488617150806756568635117223854240373225976077\
40733125740238821763194035007113061437403816011776970914832731084490865818635\
87029329959090603943077944894230706722904302498085478061915243398138283332402\
74386443101531737501870790406295814361255274772039006999476510395864607365977\
62645594301610171185558990152836484362882720782700774460430184998079226`356.6\
5167550274725 - 756.284396292099788039036027153807201830822109454696629907648\
03551479346739811590710119644791956800667583366155702441287862725062599960259\
84704895767450739274298165931648238685888434638130571153325500715167014826378\
91683773874731784976635516385549312939222456852963943638489045059657867995796\
49448370145467007353154611141565780643533787294772901607386568510593236034394\
6`357.0412078443065*I, P8 -> 0.0022223065379834496349256838969354510692378379\
83757805997966033665090709337704602291084434752986725774253162661268440986151\
40612318558971989415560269459750994220598927797912224585543279142686887243033\
45828353817159008223645915298436067401846254640839496618837161216384816285222\
07258190362908443400466602588128337220027407677310347077163791039463549049130\
597024964828782083154647938129`357.97587957131185 + 
    0.00156259107975996327738077030497036387074067399624239365039030713499904\
42007358340602432990317524475610417715452720038378494615418474850698772766468\
13126682136279222511806020841245874637246968088259877948563438601715768743129\
84674622465876869795245475922186947321581537561311418677347628970667132006263\
28768357010043099024989589053640372523544417786695071378740147660737418020810\
126435`357.8397024403456*I, P9 -> 2.87996938241263460834795683676691491408981\
27202785654011644258369292955480436559810499986417179198814054521989386593743\
91284926559737445008150655418097286916489260645781000756893199173883843787298\
08714261844278151162759340485636204609101466737587966371211962007771282154443\
73382761824790586678547250189827036260047330203441980505279192163441245081414\
004320720445670167268991537591900839`357.9758795713118 + 
    2.38276713851317361207201206990158969064435905133011147677365762776077505\
74793500127494676582917550683946557917030422081184675962362556175991228853325\
83620127824949551238100910705008775218726145128124301294691863063089653708418\
10427062771403674048371981726299409430674560688178392013557630322121193063030\
99853576309249919653774345250797318783292020741072453421526700308044540462995\
932146`357.8693119575216*I}, 
 {P0 -> 5.1831767909145260713263964378405569187304077232329042700047675357351\
14184048323651434702861266481517282618561398737999533530278635488939549750478\
40531210440138926909818082928415980687297251060594465755406926007756291862461\
19158327934794680446842172832715924489357829963573669631636704356399622186937\
75143256715017914157982976219097102625947910752068754742884129424246394668299\
1832284951`359.3392342537923 - 1.12705490979809318324634108425203288607513835\
04641275019025157860979334752985896927724878946736996175181189059690075519184\
93068953199431791457333548165846370593112359482883381324118944281508471124180\
07503278787479568468209958897154130224121240869563773713920370868850016082523\
63675187212965741120985118676144441678179778314303728080846012508486640782891\
396076387187590446563747273775653`358.86019788001624*I, 
  P1 -> 2.5585275045457700766415012913618711096848062316677924717516920435521\
90511684363329776346706157239735909430150132116969818564501703015461816759536\
70051911101010063296173926159244580974588200927027616924035456249261578028136\
13384228441631080736586214596805147031268902937093510217673284499536584227944\
14558412652127767244963322676083690608973126789417485133827750203496207194287\
1385698379`360.7955797462132 - 0.91684964998426057734029977188071557890176872\
71567525485486210180202415629817615206594913851144102892043294003271183823185\
75805489176481561899660500897036605534282047091943644958269395012319338033469\
48057427344275252812673285843850882035462234335744126809503906232139978183782\
01273896080882195191253548930095830784958298794732424805855749907338065168594\
0752568100921181567391498574368`360.77935207669145*I, 
  P10 -> 1.330588025867059690308348434389592205876548085708742619381177552170\
40546334963457630023137197212367534310161915942871923797802486464782337872848\
40044289174784186729659446790893741838419094234395650126631675882576322121952\
27826508197676917323355859674971649746368072913301916584832493848889490022048\
86443256497511580593904147749923241277409598069780264179551706137212523966708\
94586203101`360.7955797462132 - 4.7092296872925362695948432817253741171685444\
98977708115611086118852943862994122049238881201187293351645493389004549174579\
96758261281994740072700835676258172240492118984124878863622890601928883151334\
91578245406284611845801335650016893977084572974845068897484461689688959142514\
85782622513615731307458016345058325263775842215759312382445049314916231095978\
0052636162441611617554971900846967`360.7939819162044*I, 
  P11 -> -3.17989955851689560056663956077806063821885837181499854355558354205\
85583400068884408104562176362513051099725754818580886708315382062427264523513\
93336423799611902520732664226180099976843558035241595902152486657590867509262\
58626148337816398095260722986973379592921891066173632503315822036699231946343\
07633439678322125525932345331563569154487056107861184137688280994869394765440\
140556720864`360.7955797462132 + 1.669884249475008090080597638337233379411241\
29016702745945526916294632994632671545473637411139726795930121794640403508179\
05323350962182124836668885507553440588272958864485886561609179695034234293940\
44176916577074446943332647735118991252128532224740708667893494037566197200037\
52935010311906133422525296599517626841816490431375669365906368475844996757117\
10752326857395506221166798657845714`360.78446595565697*I, 
  P12 -> -0.46346657341845483626037613870200768842188702693653417269791177654\
45044785168129325197842392014354525929515135653876981084009373638994058120018\
15352948904824115197091608891430648089652787666291853536539754614490515722595\
25552444012108676713774307912663333527184794186596078891462234649293248149116\
85017975953071896304812526384836994990913496035574958633368676747094207047009\
098792763929`360.7955797462132 + 1.814624607508124615614201419889375865125950\
91319342506910355277592736364994196426572165876400710302910588118585269451503\
03911381699197038703796973521302777187259513949339895310142385858482261211928\
87225424084969989496808272651477935325793292331478606628189126131971404487273\
19748853785148863190568115785242021201753200292869498861654022731272770653305\
59004616377181321940812123490610639`360.7941429725898*I, 
  P13 -> -0.00594616411249021522766979244598606766948581203581104512318962829\
55875885663832915615365459829237537581485049238448877279600986853019524936316\
80281902967675442828002047274831590293699188446093673938105651193632578422618\
79320814146260617122780505927736185734437249366593858583713909996704461307566\
12755092038168185663399737014742583999939982599558016626071682886392649504806\
665599893885`360.7955797462132 + 0.002985553121247224195318252266506695011596\
34462861256737770262936765259285509722014531267964861054742594453226272521950\
04993028581239988019771379725973856169813025358784207739629716839168926679419\
85132194365570626074926667433779174389007630536733498589125481473155464310168\
00316544840963780439970605284673610126647820423747720397003706048668400726949\
46421088170041173075990644017082059`360.78395908309204*I, 
  P14 -> 4.509784366000604019541121031894533970260573392240190005509490842241\
46693633196416515339199155389496477465498872456689063748342291593688039540490\
10819096827867038320645968963779595414102836677322312769584506304853696641477\
80183933684228195601087629694502556334416907968721019646527370182971778970576\
90308521813516594879224295985568950750123513913148666109170137701002360286046\
41253470609`360.79517210876566 + 0.370724582455900508561419074540601301412350\
27152913970892756240053612400408179496099351752579179835096962717862703656478\
39398375447031181256395465320768472731780497318061427393957211544724869537132\
87321849025190392266601332120018589987361880602846857483504365376697711015457\
58400632640476066154991067919865421273125848146277081123019980157929288079560\
59643806472811434053510648887577494`360.7955797462132*I, 
  P15 -> 2.279978833100658532460365421011912715012033377690770949172701247534\
13727497904035546968893856826212078722581254778013915691715470727002509385090\
47519582464953056641811028382993460997660620532229417501826524577238858943117\
58133328826161424664715617123036096442630171658476649704363437742387685288224\
94958265879521525448534391694547121646239428582497235005557484751364461363726\
36843397279`360.78348535757647 + 4.727321470009861440907657977454206743162935\
32722524277715119658297815732193754397674421328098329642667879586321004286770\
79284911157325163647815974536748288660311878682629833865623796554758126244808\
72318696142969776577318443131329359223418801015078315026919321335738621335304\
41170430727197276621376715273431380086938276234406053798589900963249696870609\
63883155006507073628802852204533255`360.7955797462132*I, 
  P16 -> 0.197551339911186025712151277425296592710224445404289517221564220158\
05600441130700463603447590018518657221873928883869856819134654205474434560249\
37723870346434145661187588756621877591793794808312042887186555677424803467317\
28892598443196973843182901673622340936000960922320218716614306632483637553871\
95493313307089540365550174754956040012650310036278315223839610413120466846947\
96722715624`360.78795998178805 + 0.257740813544362469065056835682894004309191\
54833965422687187510749067075156835545909571374883590038382955328912813560408\
62661699426427791822117259625888045728530930183316158805141994477033157022194\
60202798493033955582315635631886167292862419220877233388573019977676240848760\
25945030724081400013972185869610372976913910195104687860205002618354777576918\
08313559717250947327784619974784849`360.7955797462132*I, 
  P17 -> -1.12297007245996694721109037720382713369123359127351137776929716459\
41011076529088161660165535533054667747095568530492021836595373967755013880256\
76700658253828695012767883657396479917191982176913332824952928860246493908784\
90730422433210241935778929909374119289919278497673125452313917870125706299968\
12606178430519250842244458136529958687924526752625724557297438078665029890841\
935906809629`360.7955797462132 + 1.573760690843584890123608329680703719885240\
30125651639920145771109788666336838143230886404804149249818519297696399826953\
99741813113044918773738183516201809667805407914926950759323250273188566472892\
09635412244237305874160731393317526675124132443763695735128128466362124958930\
12722967035486786943994909227833261664485294994582569353847304438881688205886\
27577719350139905589868951878818418`360.79143240903346*I, 
  P18 -> -2.20190556231896556670009085074049375518603669550600196354356613047\
99928845758252852051906001855417559409465988071767958802835442119725366107898\
54831678121072429913486872070119883257154336569394580924541462752341978240143\
12128267499242656778145798435647511870472518500611189188732591740819796654017\
80338944413299107034559739369905636103246004384878962182161637155406195602581\
522080719419`360.7955797462132 + 7.474856581232667671686365063823556745001128\
43992507213984014757245598742407109239069785657911049223724464183901820238912\
59722417917789355380912266988129745757249717238913185644461710608918367916193\
06491298084183971054410670350229341635499330909697519912303767121138115068328\
02607849763885380782779076032047046640659534046441591636057111115342887787560\
53531907869213589277717171619433756`360.79391057675076*I, 
  P19 -> -0.12289111839381758639692389611706894617523661248789921978990020807\
56784774908285241001920646421296711705175295117551595788660800971902589239890\
86687881424569723559695566724761894013503038275764623335371988105416108060883\
37080566173880999305738123042165567639854703624586152040842078586992899219473\
72892993191418076978569162613821385645456005901547469762920278712609569516783\
383128434634`360.7865185126953 - 0.190659897823429463546717778059943996586629\
90134631794030307054017051608939871390343833260581532675454403541708722665602\
15395457292332147477795156836681123326599514078993036181937421608123158155230\
25475621831832292487088230477210980230050053374716185571076382957461898448088\
94886114198790732226549092866541426147683218653108389253425545131018833962173\
48432353302166677040858165107498586`360.7955797462132*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.33324788702605435587930187150779731355\
89330002666631062988815556999768677578090260796367625968725006303867955761283\
54650177520975488074635267897374424459803276338638915445793352587962515664420\
71739531322666414899554224426281003868212022333803158890759939951719660928298\
04613643469283404084154204996420517426972842713837200630110709428352070152517\
753607257846418407971339821518668015994`360.7955797462132 - 
    0.17999539047124447703289838379146376462637660419569526189931555833874941\
21457011809438023702303724313850943403847229530548492345394528464675795303318\
70835817161248840320097732706789639696929030414474691681585322817540118111789\
68804861875388269649900684717223693446215450401237281150890329829643462003365\
85448014923346976552227673079729036176085491534784309540757870327793202119394\
805039`360.78477274203823*I, 
  P4 -> -4.027888519327895148741124485668800930287505324764373451935473144133\
61754450174759811041468295312495522982880342767317756746638870702335706442099\
77382304389932665873712231373321518574813171560160027734617978376939952134941\
09985416423090161747627713607656689482508306845260847280812021552391362284673\
52299333812187289384095739143505861465895459513281970676376419096556053365488\
62712505209`360.7912506831051 - 2.9982671920428580934849673958913556990041237\
02460931130859891877883264531488941395541672837044717753852448768600322975809\
44288658648340715224114190398029982085681578708850621721706974731550357158181\
75017635737394257262690151389031082464132217467421294865479274165219048668733\
85823376897239161154729503556190849934713749881329081170827829267845080015755\
4650250636602441799320157806989223`360.7955797462132*I, 
  P5 -> 0.0678505311726676714155191014399073034267824037614174449349087300300\
20032728487761374986430491385350648822240708250867781324836265943406296812537\
35048662906465894766278506447514528878881805914713017614983322662130374815762\
25102917050192209141499885653010097119905049658152196309262174311784484303838\
43226217020876448902925839034510054636684111723700357414790031110457992765226\
045431028`360.7955797462132 - 0.010638379149512207583572188938503859844243471\
35038748541747176895329163354137603857636120838428280239356269094785434447214\
03836040268878870176604164747833935604761713939163313990282608358215282988743\
90159275184873336284197819598603309028482198102089363540949430167573022221093\
84734951633831970232997221346518872853132142554235315581160593269093772398099\
2035124493837611038005604162026`360.75924744193236*I, P6 -> 0, 
  P7 -> 8.0907344715476804764852481961020626186235130589943232725824470445989\
11816933217157934062354477512521680415647715786219680905460521899901738605130\
14335561137306128038549026260369945918325532876303047156370458358601840642035\
28829038809369473334753315272167268061566854308013999277976471915535427103081\
26293008217791780967445852247095930924774996756908084410027822468782322104837\
6468566717`359.6452592476613 + 5.98561905012517987914515940172252051449471833\
59552040554823952469499403148707147580830670666790020490116157374781333908625\
85989642223964828835837011932761687559948322051070798632570123640735326291429\
13161914940882926240499906030631283873418123905559268867056594650788498785083\
41313506226769992459200548829179944777259164141541486668920997318131726198799\
136519587011113282373404250862415`359.5533921206729*I, 
  P8 -> -1.335664652411677802765714344106649538897993612978040466821220340615\
87834357470425649969439670872168812832879377385485432995911190285181555030359\
14800856596242387351209706426097278119043621916205345459848545038153466048244\
16580943703784983251988675980952084166016038459025796070307647120306789283827\
16873826145261189448329317829338107157860628645283716788675021721462565557402\
72604091888`360.7163193110515 - 19.523225028406442854939796728171654271402690\
26863551337409165559424936114689380287898889194394085590964029514735990172682\
91593755098586168483743388777742616972170552051230703939222799480451930877823\
73850928547574754566327333741850084895044243144304178966254212042783809568767\
18666992583897670839369802660643540830141904558362853684905383930118472827867\
12446599721062856277305006874964518`360.7955797462132*I, 
  P9 -> 0.0048953403511208708442549682659535523424899474434224540970255901417\
54249325856994197745302280896028451104348760909374953493866997578211973664421\
67997012132731438125028649635215730350336054411136344653585806585910808931481\
77575055964275492592763330946189686420113833419613631338807498452979458808514\
75377287123813764798074211218086953389331962221564298632101369648517921890639\
1772325274`360.633097176905 - 0.518980289421437281993483984115564145711142318\
90502185886430182114957513182767943445449790612704644513490459466472730080495\
89863179909547522642282476029355173106368841563071011940318026117034448983301\
59514715872512302778624843289253915303223496020468250934717894982427418341679\
63700115936289246998011276392139779296553286059408665317791513120077969176167\
14398414294626843706306296374294`360.7955797462132*I}, 
 {P0 -> 1.6953335626611537876025011261571944411869875173820056311721521019286\
62605456326443975511127612783595315025159700695165750071269255439534119844682\
33265907022426150114212036966228682391225281494868953796774078424299421423331\
76260353975322741762411459164388274775751459299491336041644385137949348920772\
30248178726495172201399247465885175205737395026355534554043819040061850759223\
8983849241`358.61088328071656 - 1.7699133281723772214786989666282396426181985\
34426280527761473786920702312827208339425280960863232088030054926742755853336\
75787360213567723709658595500793071124831090387594666942738505630804536336070\
04781683139965005881854871695833958282679628580912477206234926551339191318951\
82096300660529851564990261492749009262276990477637008987595060278941953991124\
1570893110845885619624603917094808`358.6138651464581*I, 
  P1 -> -0.030366948748708526407906009991868969565933727669664616842021772768\
66636885522998750615760466336984475474806600260150157549389910307902387417123\
98654821721711207574657751044177148857778088753690234825729072087278601784315\
32331824901666956945477009715951564926201087875746423785271413062839039154501\
81242931924361698910078699817869346513418094268339053850603092411248343228716\
79348324568`360.9457152243154 + 0.0153707757301098985038579543692144754212578\
11314482371470957754506018319314536395755922074724768740875732109045001512180\
63423268859353507285846324262038049262222624932285093609938891114312964885193\
55258701430752526403866657946259006052547645095012027883365415692980730018713\
32127588211250473261874989456932104306609754015834253639632875337371482328482\
266840789317183864182001301140158`360.74083706887666*I, 
  P10 -> -0.72223316568673116754327106778482924886849776431864358291565615254\
68879819466176114965994515293844468363868764887973236118839616474875659446120\
92142370333261839816340836518068096166036804244995083820616376241111789544181\
76371864814632930421235541034556830078221498158944785963220907408281951900940\
12851144910686545801872109005940717334219622757359280210464093279859829421465\
34280842581`360.62699929602735 - 2.173945126012663113101585760461883202218518\
66413033480083018523245533558500616841432907657928788728794393026547153328118\
26029495132622714294935915528305268096126332592197886530218831976433117242774\
37388066344128969006598922176253833377222410702694311510152682222004509662529\
32355271039636674243716680201488384283506621789722927831017914060969733142422\
96691669629384588320924322925596176`360.9457152243154*I, 
  P11 -> 0.037320171702902015818296331920219420620464256429325445775672813699\
34815302032086283319463394716059586281060339747711685209058984682181739746900\
27558728664399861473931605844818550657523990357796583245932564149203456143084\
93744608617259370558718880616705418018837472211838105328018154432714302587332\
98950854544985964725588236383459554571424162514504517675812833588841802104790\
27474846348`360.9457152243154 - 0.0252379089979785741640084598854744760109257\
45019449560658584094319854349009773122366601730091965142591625162903948400101\
12147247747123259022987458737100738410208440943732145944939429124562668289398\
93694270425248037025880902193604042080674779550116472741507366042665447927694\
70486276883530617710126155194058391982922665010803052958308280090371158740937\
8700104216073244042689728270378195`360.8083422923603*I, 
  P12 -> -1.31241893860181595143369429443013254042134126964142375479358778079\
60557311104208224975517172873889564050870623966697130630500569465881745377405\
50919704467226961747873745127132567479477665281977106100979982081739605048052\
50709928229509174179276951789886822571135558591838709371145848267644170461730\
56615917512929278452561660191416292206013017320773148025154654186979688308694\
057300652916`360.9457152243154 + 0.165979690165071763611187386485943371845581\
80443493235924673922741838408271458007085108289047620421691299421048461726694\
47513404396087885157888911942962927365846867180063654651452652117172136297687\
11948924496736562217612349290542953132343965945013212835436241266417020512972\
10316700351174730737932529646594153293307970563969649084623391849856886353121\
93515626710700365332806418664106414`360.30651599397936*I, 
  P13 -> -0.53973653435598169968585412603406025151420925148153899033782982179\
89910887643148688244505629695305690704320420686841049906776963744441916812080\
22015948611761234284803293830719880618428051697475212050155537962454872096431\
53674817747520485983026838340190070268990778202454348577084465883021461207155\
70786146075954437069040090986418680385424618487971591083260168861257981190229\
066039506113`360.94571522431545 + 0.02193434894378661235148863349198242537397\
13115128145254727123905794470581778517012645729675839441539940050699138161682\
60133746268427165187653338287394938986987418568815654355396947503320302098207\
75801851054595762772487045841317322811854785309612563844623753263995184771713\
12304226968220908879620387233392037991064810430539329617314253041794181774483\
124514276562825479688246970346305573`359.8625071014311*I, 
  P14 -> -0.06297870872592619354390644558178955898068403647231396507311605656\
89688441597590994348837514161291228768781069322722378239477371652174658113431\
10864438724170016475484097344947283962093888291797222566886906903476353453824\
02609698120548283366956855207188782243883064187384042478898315693556074744048\
93805723765257716846212603974205513697617813956598372978568341920575370325589\
14366827389`360.94571522431534 - 0.002764734751430258407318110229270251151192\
93473137674853317603056081033286038971478909952787216396552617496944816578251\
85331835563750687663861172622815168370208106220278192132210216454205293499566\
71565801134539151801490325349340499811015999394785202109030044879481239348628\
14868543855739928264863383606035014420721124510949589985729867053506217083425\
71493798436051408410985056484512041`359.9085947858158*I, 
  P15 -> 0.311158447945459762223258746606765048606880572549700511259277523197\
73337554866166665684809357804209682046752725356336764125702775399394090019409\
74562753595865096310557776660694288623413416980419620796428150416890896354227\
89431000755382731000631706963239594260652750679002265720238985044891779544122\
56216797753408613426929923686302800269613920829667631450023317096418596571608\
27690207752`360.31663712120155 - 2.641574062750972218470035054445922601369178\
05760976994915415204144032635716154161767707322634992145383201678251043765016\
58608862706083688799755353153783850859525111236036564527468855728309256091516\
32880128523300890640240038436018480863704902478967729345389466036083269833814\
63075511238066634973413448109465663637266943836101833446715846680983962565043\
42585425797999927011192662266951442`360.9457152243154*I, 
  P16 -> 0.900444653036558591185115461142940701570522732298810334409672241921\
20332644304585937814126535540325450147509659058197682235148374778787228716634\
52282867084848157651051050166585160458147612162881068476279185736821476191301\
88697160888668418861793919092953505559421047484035602220124245761541488352149\
40405049193285176244163613691171205541775849772609004422403019078481300193229\
45790890035`360.58626592379926 - 3.826593579467737704999514168359323580701875\
49815681504450133682461085047952218675842966343757212542469761184503669328261\
89464455455860664464780084710954672558523827342847240546902335207355076385662\
44877624487757629633531728135402740017722427446055007548662351071391176025199\
18210926782725450661775021870616626007165760605352535822974522111306707416662\
36670069503222964927069007655427096`360.9457152243154*I, 
  P17 -> 0.032794309236508635425529526004108002132143061068804972066432009289\
07435473421634265679017316556950588359484391895038972410084492620627876827991\
59501234759536081109129505998348776894206236125656605398710051738018305005068\
16471312153755391741580473716601695132729483590088567185617113400123477047518\
34348600371485329431586791331008510126179020615466761514631418884472738911183\
02524242954`360.9457152243154 - 0.0064170916770798899362896634421729681523850\
75559166472731365357848769600027136144331615629366185969459467789869778087365\
66230317081632517638317346699115040139407454062571097046744870741545204885115\
10868401964472306145049354537336876300264259966275128696785180965276881588509\
13320426055337986721444438065616480432820075445593526153437845964619378964364\
8085245809818072966227915019030562`360.4602099913452*I, 
  P18 -> 0.882981286683236021701668624075929276738497062577996830986429176706\
81865282558967678195404985875164793881345640470263220855930630261555762297635\
71194096599035153170339792490066669144639306281741603267638826632796928603547\
32791131127412211978078577331320036741664501833018527810818653720821000262799\
33595218471421491998082468945960876816961376548534559750486993691517782717019\
40942123827`360.9205405334588 + 0.7117006882572215635706084985871768406484350\
10759261534115025639533401422604133435422345747972563176228491651817043436451\
39518478966127514324427039294367176996459336125992604834763413519287476902869\
20922253080405237912550453531823628437972072777234644473553295149495634252781\
58226994219522897964032235558965734660069582301476162885730787670003349803118\
5734268507523940829722572565446821`360.9457152243154*I, 
  P19 -> 4.806525583181500843854636541080296892578602835601348776547063345976\
20988029270378197550656733173385913473152841752254199145511968183790632711969\
28957916658239915082174012938929762396060112225951377194538636612265479601114\
16704677368337671819128021387383103725360919298610441781166852584035648436347\
55259765594509442916848342756906230688002819092106986587293394012818791943142\
68084893716`360.9457152243154 - 3.4028616456830327004072818175376992594605782\
80578755485768067734804779926718935467113439477879857475563366824550206070123\
64300166932946335597624995233306313207046254826671452526331802600773127972830\
19597898077948381512784883671529507587504492095587212609150121761347500771840\
66492705669747104662991202276097202266730128489607284691761647683009760925378\
0679699524009599117411872086692659`360.818189080406*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.07898993425504432197526564705177276817\
68429933157993497202689983292147731117007087168386595570868514769642224901744\
37439739447428482229819772142107579238274186726612788237563479423480217108376\
16814380250802797952416328147549457972534683699587299120829817389366592414965\
11635298282710165325648679184593352035409188438222418605805495150404021597900\
454994240867539254199872166965234170899`360.5804885683388 + 
    0.27781825207549209428098381597025525103908406092450561832157493265031100\
37488884058235973307549061489081073746488020811331947492542019780986288383120\
14098457297130341463055507827441338877800447794401780486687107020975000827758\
78520078790730606911362608351053803224457529092927133183897405260005546969766\
35539153659569633099492731747240977923057623422344731305806867020883901618050\
427843`360.94571522431534*I, P4 -> 0.0233477103713980858659598192009996142383\
44199864232109291580244339467249983819717984260042496875177447835546021212674\
35735977568319496695931478067903184038606050973569968884129542664408429250736\
55498552098449971355114520394986539886403145334656242426554823698094033341421\
39498095345296949758089372940321107004140698017382276123020184730262891865545\
0843552811226855334254611466954331809`360.9276772174333 + 
    0.01795033230166789684709345255944502827586472127118644978161452526864317\
32650230071686172850634532986291010611471167400715270397386413558248151861968\
00535278372191820459504983736826539446947116519794761499039538955923046835280\
75501429412256519785163089170386629037453629854270090521948391580394882020479\
40393879087839662496099432014739521205802449929344466426556550917700316166264\
029545`360.9457152243154*I, 
  P5 -> -1.880886220394852662903490398914357694408633450138632191863843145255\
79767143751790692995688113649626782817354716470221942128974433050644574317145\
59147952709731126430748062075555669124310671496302620645179020867029052856389\
90962854780097662312685865870502096912932002930314362014035244228608837418929\
94786995622638187952229974060583406602328820024741076870281323048821554707217\
69168958008`360.94571522431534 + 2.334520316357479676632977810837683386220751\
37831664015580972769824443928029291284963832876260822537171451338494002560015\
87476706208547594956456798035353390151145158425294999148756262415282550330946\
97553667079458900208986165950516334125513164275502267836603510548572109727669\
88116087393234904675321486035693301763111913085483493976935140405713016052477\
39501963560524385983172098496524011`360.92060446119217*I, P6 -> 0, 
  P7 -> 0.0934503035930259506257793924207563535297712050533193058239726124878\
12261786086511500689469625212569373727766360180330258799854432435260472282235\
14037971352956141445789723814154044987136109601710920801167476359792006714827\
49344559445319333422136714972496708158569771164273740439592566646719231509257\
48852585600598094355934171315247082532337998506734539838064817200803042440884\
6823798375`359.75655321861683 + 0.0719210400172133095174526942604061914101494\
04930600425613489975039175952272365808320239233154111637866343163432606441670\
75733319822356383536035509741765173092148069521601174269426760848333414515921\
62166898349894323518228518548599017849454903169083547968921693637771035619047\
47801773509550912089476496438745464065823554109382170852041200009903000766438\
2904877671249391309153211630229163`359.6881215865722*I, 
  P8 -> 3.7632510835937435108789435005552636496099624172939890653066311057708\
69119755377355141661459954410845377787912672300818422361154648533162229680986\
13435392829162810897491493578728498082048640758427366636904621074654884947699\
62075291853469245722172101066763574118043689697664943746984564128722734262953\
58312981731389652909435640467997787278415056689768434543189937860954478199305\
8534182906`360.94571522431534 - 4.6714658367032246759441220820303753122818695\
12493671652381309139947821244751240854155244223104811829536383330542946600099\
57253081860005071825486389417128946888164128817341947351668435717293076816078\
96741109789842649562541951897968199317392591081385071141825870954977533952342\
78465542653617840057495778422768292622434592106924837051872056063876297191286\
2267938628630112776680481243098498`360.9206238278633*I, 
  P9 -> -8.240550674827954662169441240476547113921730719819736915006366794858\
46507500926825566340077630683702984256491114347295033545893437505395650141351\
16669966671730523494638717351560002218120688109310091363231342145450735729785\
16326038350693623666436371310957736304532206324952742043380933613560492931726\
96419980463478510262315842601139198411676427263528768675087521357584724711548\
11777442308`360.9457152243154 + 12.163201239363020028947375715366613820182954\
48952295703148123569994134098644542829891326100856387377329141688314872123646\
47349792478583634959692774978860863213402497503030335981233648343633846325635\
53860733569264858277550542433989524869225147557936383352957466846406586700694\
07655970394324236648102178041762645638320842855105607955993760052148712965196\
60603057551960595637962143718324364`360.9457152243154*I}, 
 {P0 -> -1.374795815345171885799156214310193842380576872447800626007909822024\
77671464996517673582938293227532594582781676108764251024086209833535808339709\
50185253881720331560882971189592325844038098988541155164457389438214515693982\
81813691900711272249344587203750975585655480492188540282164034390755245404489\
82173169838947700630139014536944947180477316570771096266181543031700247954381\
85279962841`358.11971401702436 + 1.107206452618268075659070344428275587579712\
86704664026158327744356521701667544443908896538822850971929641522860508964721\
47303940416295221076091626246135556985381471001953841222351635624746125280375\
72170264137488775043095971400900461887289283269554785310095650003635617334587\
77501999155034475519667546687347082821996266450226683621680109743802727356821\
15173390056283388542622140769608259`358.05469883048374*I, 
  P1 -> -0.291987618826348547756567928718129282440149644300227150644911430368\
98930713543054670072662954430860775915044872598058882150914216885837900656029\
81638526289962636245516866085027768708150368309191026745263521090538344670772\
96466541552734099473078478783936499374858862444817741323893321877648147061738\
75943002846559903004022256116078927565911440833148589480357535346823689157876\
90942222342`359.6433420381311 + 3.3828258544269864751486615783367379955915748\
77088474078537814476244017464043571098285333882457286444716065301097887127560\
61051529209573868772422181630030585518121126259891036203427831804748434978266\
70426243075127535064610974475973037070625060689281600929289059585557777933785\
76664352989613879492505483117047585238604581993807960560383304966061074128700\
2099786626188161745287879267311246`360.0670387757569*I, 
  P10 -> -3.33167013818831305231471106974252925224292763036551901059034206871\
59420547955705102306981087637412744979754525690610565891132383092374930220682\
84748009408475109432417906392405176861842054174065325046498818380637596085059\
52986433230739297652531929228842998642055332292318495428606623198728237375007\
12838761572918658010191056525154550957578984532822618091625601711881679506567\
901808108643`360.0670387757569 + 0.162225062511943384699929358395785476088410\
96907966688197836765328409964783721777345208421772523359322685953249008854740\
95624327914927840084372089520034276800720056170854485892274682597319731202112\
70380632137924594445229339589438561217775671515817107198509165847919082532794\
64042060473264035940086232014002706295729612804737853199112545461869696277452\
35971247259211659893802651328022051`359.3223524561957*I, 
  P11 -> 2.790769604425556976424341125059672843076625743838011957688032798137\
12927724143389953496285031308211036326891866215539922332622418826024582448355\
84073394269071974576492144866725881303906359094672353358049698910457323352643\
09385345636669249640451517484685910860603283879636526415560507928186662390458\
71807464408842368878199678847769675109204432409130753613698511760098413330911\
92136053535`360.0670387757569 - 0.7555131703925786413996402106106137947700848\
77737370277455794701083160100979827397755906505035444193827054439607029136849\
62612944722729521310226824221553149459009159886364775673823750046537794012647\
47275010774056803992310880095202038601586066132181457931024816142583737003623\
47593043650108294363711271145856048045891903294076953595126607781305704012055\
3138129767900939755396926737153362`359.8176782123861*I, 
  P12 -> 1.243071062489423007441392834984087512497892783504484465789353640935\
63789345450244778926294281737925033589754960363347431093511482866830859968024\
35437846063163248541979074710812903867775844217904075376450868593556844468185\
41034278391381104806950233529386489962813119484655122955228640028608865562860\
78378099837557742403586419074356819671707366847354237203502073961315944525348\
3219032663`359.78007657788925 + 5.4814140812273252090312967330689793990725098\
16422763132893908757459412885953102232619930639874640197924623238943753635885\
57592116593072879541806800830275749620144889067459290365453816345625030398585\
28693789235824910774950332793553018637170976572240335692617991220962538021509\
54284806251596506060157017942373853236962767881412650260385796250643058108695\
4272314370715598201393859218168775`360.0670387757569*I, 
  P13 -> -2.34303513737712479917892600719396354070977113396221824942533817868\
14796734147643406605417119304664164921388318539694991792033833645800456783774\
04830453966392916620777347171645459562633180063632980503254416341546734129264\
12867046955188453856098369364345665184488522838282674229937064025378341263065\
88244890559548074883433612712785505460276881427888568873313008544898123268868\
083566969988`360.0670387757569 + 1.884101390496030327334545494383651307684426\
04168418141814607494874153690084657895503211038147995852571533850367379790009\
77612930599477312837410778595985927872929495212053320399721310095113054561565\
81746129508433732982577226828019098539032326261868149282270120041137878033628\
56684583279332130821640869529553003349664852484968603210232711953687042796058\
04955645808967019476136558250305763`359.97859702185*I, 
  P14 -> 0.541644717700993515897387534688682663675665732166309087907359286565\
21825687980717325536897887894214616714516404543468502716004896467015068219570\
93533702042060480258934840410304190990995188363404068862023852238730779606147\
99775528004641458334623489798579913683065659447532257864882206925830602925690\
01799909886239936825107751921729991499959866143952115083860522987860533817784\
80173593743`360.0670387757569 - 1.1051671140109982547700353965221976030344200\
58552658269438519003573665094339881834235137727525796591028045668123578389149\
72201448963145572685696206090589584721001883151740058063916340211906498192663\
28809351657598555576372219191958423307110600821246441369058969724918955235819\
61506174743376529592802251381576132074412960529625117314644841441689138228228\
0185860692632200723142608434883208`360.0430479254173*I, 
  P15 -> 0.643641121843664958236026366751706989806869988624703872810859703368\
72460094719635166815471074332297493533033618426853257627000531098622203918704\
21877020476894610093519233139079145741977443568733107652653294481033212968740\
49554278378281605937029480141211010958215969417726039787103514575649704702015\
31967433727723659860344206933474401449959222014639267897367712498514568974761\
12539610604`360.0670387757569 - 0.8442301432547854143402828355466725847524564\
37720764479189878747069146382150967378839590085564189562294615321699970519024\
75198053759215639970127833768209889256761696708444525434978142564470650757340\
81275092273978965716192963232811441342560309636378350992594816992890799337780\
34889827267813336296062855469223522090550506924811392276308222087223564325214\
5289074310235001577654180818043048`360.01863816893245*I, 
  P16 -> 0.128976832527437193050007726733370752812473143992200271303860999029\
83608574553094410935171425327297002801887749942949330178513601566534584039038\
65615499459044969814602000096225361323093874728460719725790921231676779213614\
01583473049299143978190471576411963443666364552118715175660140685512751469947\
00895095087232027591410719841506306036985665598508182892590644684183612186933\
55426985331`359.88955686546154 - 0.834414519824349374134896141066704428574437\
50295804740013006557556292990206927760563844587186729382575609444432345493599\
97832287413116789079606297573406408076752087503869797559992954203212969465717\
73873738305793303218304880043173881946455746201710646574072604763891489239728\
52384156057426238425322836494737007956543180349429072151294816309038861818934\
83746963406589231034656015873192797`360.0670387757569*I, 
  P17 -> 0.892524752955480442644592072941875346421857125944300585041282953482\
99425004150214900558882548638737312441828703264950242947038673405160728979063\
46222971660105094467775965593769090476947253118087782995044441543449698380108\
54071509713087046366234837524647562139649487811203622610700195480466909027447\
88346846766587399173778207973462295453188734417632278873186175917590648503097\
09191939311`360.0670387757569 - 0.5807011370847489130296856802257461441714933\
11972995198449007771836449609676155879173441622595058765409631492669632963859\
47981282016239787509521585899286940617473464833693865093892930065786341542135\
84004577010733227371513858695875784779925456773715777252177649950907009731142\
21615674802564269548704380575229853722830289632724998850507191816440771394029\
0036836063977748567514557533858222`359.95587876685113*I, 
  P18 -> -0.07158005468680967593373612538540232397998507254823469649703197477\
49189667055351525974426592120137817541214309766503598956820223406498622997129\
06043669465336946481602418176450782301396677968570044415989885220988505350292\
97724374876761322756858005013225510659892483938058816017163600630378770807299\
49154260630435158677828858578634820219995123950678187777476382034253991473087\
633840837978`359.47625279729084 - 0.94129458415433782860609500407229986013002\
23791315921596832753969091143421690811132065321706281414497636933532454346204\
02656502070149593282185807677080042821812659526665001020878751000378571437359\
78849812166075957067671535835090904129304244247481612878632465903229262603329\
41508222377365144564328069655810890548719077208379901650529818140153800217046\
512369059863961816640315357134528893`360.0670387757569*I, 
  P19 -> -1.05425715345537077250115628181174357836412141489926527902117993997\
86630931041230987567950943132362022904281322365133079939185845522896657180774\
03121795970484721278495423640837993314599758135172927974879822379113249832683\
36307501343157208078502326851315089090428243488869024843105303712782716072900\
99310881210668431830596677062961865646036842517179609800890074425411878375785\
003387382459`360.0670387757569 + 0.394106052901290841067446722560661713788066\
26767609689746958613772680654282182082004268452776776854693587470140351345734\
37491852489905809069594624037456605445844287915050371149902370895710135371456\
56665857899005150560458835736059188186626014595189910516221095742620568339878\
07846425696170483602474544596728979122988178174424007037740809628024314209407\
58513572795275277883386522304632442`359.8775316434538*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.77228356825104144419558455550321767226\
59036172046419109824453966405391454363757021288196847387312780009403058641269\
83767714051213274198079731312334449847227189342866088097461012279249793538014\
92426632958233731205848518615710636409080540114494453904855139004348275455474\
81907000439320525364354037648768724699457034399099947215389632873177888878825\
172246641674492653764745302176822038865`359.80124557458834 + 
    3.08839309616240691194925807584094316292622568274840036841992549369266985\
57043734459448106881938036251692819980405142285289487831615649719081705566503\
14118858913599462010973675769110589116886535596186995530170631467900990860446\
92589875509780159256106225851443202524187453763197580521401742266392594696751\
31128307434037525331172595895769754468320941967196234330723226848236873495721\
169778`360.0670387757569*I, 
  P4 -> -0.452487765502689345916570243575106645573156486595931017532838626752\
96841019058171977312648856585632033477679067525444004743057323142996720279122\
60977670022960368654970559959181633119282090583532305475806948103632630842114\
61088012443152965598263683528706873049104603875276395877010362073174126479150\
69541061020794703018978494759049414923754799382632609360902229249454822974721\
23533311338`359.81385409159225 - 1.703101733619434883698132614909073489967549\
25828141774163875961025226872145789324802376298108904510901227986607697431821\
00996536956183493662120726930996563239831443632345931289871278816764041089642\
79168918811658435013124330402814585430350052094217185815868822689066952728491\
99677622419027969960166841171179605452199218322976335114680979111597587277928\
70763488838498178906259643151524006`360.0670387757569*I, 
  P5 -> 1.0226466023802803499927741584681704706096474276968165233969251192183\
99196022552546160017005382691286008262727382023589660764359522170478811852160\
86136728530066366698361321366059509105007269042540992531432130443523326438573\
89296055728647287794906164980079689107356606326495640597111155650476325877997\
72252385497895234975709763895513196463686149738045677812049948136782939136996\
8834667468`360.02713769763903 + 0.6809228530503231711626388704168095138194982\
95701052753383936533670673805651310176349267906435702744923613010234385315655\
07409533353682933539635150379265222205194301056756772863226270696556874435546\
36164462926052852675846775993873294806774715203042014964311062158328030338452\
72727412718014248145922245576905099131582059388595736606165222932451997775593\
3692502544462321370840953575856515`360.0670387757569*I, P6 -> 0, 
  P7 -> 1.9144080152916171408737916989577159152609551408289184235559444858783\
61538968757959398892046133984415465375509129386793501491688521462393140164414\
73801316900989707036975024832472226069823228823177249908276217494702518340816\
15387143841886479461189020265425395687927427877204478874895247781614494679195\
92086040089663992229641243924161147854678638859944187063659482583288416236633\
0522697013`358.78946982383746 + 4.1617122781611284845974225858255718874653558\
82984261100259929561899903448949765720572277190203201959825668627121601161493\
35378309760242899671990240049209302904720050610925350933492655016079013485014\
59699354448370341407869190412009937158269072746159683771181070215138085733729\
68922507044068382391749281631201612065120686605682156704229975567503332492949\
9577286984157362317227203723982429`359.0008172640622*I, 
  P8 -> 3.3684774436150129812804164932147053638611547452500716802223522508427\
57089662625164129501957050710659712295966769258091440807099053747804453320980\
42880474978902480827420009661741763944270845561146964716643669257855417078364\
62248993770849000192585385601686487674739953605423584206077391069802585827727\
59668024168711405834419725159683106710806091744027802583798843146224702326456\
8182735987`360.0670387757569 - 0.83927460952263434243081806678333878247793765\
61242118203240447942370863083580089970149035979667026574688831922298693804301\
83173455768109377200554961132489444390650183057445649188562936373139843125397\
73750410040975039213361519679083748228845095529155053392550896500338995936269\
70625901775733442665129006485104592317824173171536705428267666425183531366072\
441180897111755481311476017362573`359.8004790992804*I, 
  P9 -> -1.561531302347251658253828003431771174277935479671240149977525767950\
91578415203854537416633254446859979623990699134800414781815126523113894566003\
83879244693936787227802611259974978673493746690588230233333620494665911922503\
97584617381141311855793421633842307459121883699585989619901227753661896652279\
29211061546636739418656368257435446676509115666347174765876792042843659045994\
11209140635`360.0670387757569 + 2.6542717030694279517475679124128213958687377\
44215931392306934305365703118634849119174029739668686672441307081078444865350\
14208452624504685506555313752990937110950703661062059235550745219261224500998\
82652478987412023079494716789956966047460035926910822599207329628234360414719\
23793934588222991833685974343041543724873101642679820511333258118265023775031\
6426618931289626344970619338386309`360.0340853452282*I}, 
 {P0 -> 2.1163744997794943337175212716208232113424686172837995475124631769770\
10344188690920329298089681346872473991612748007160525321516706791082734350509\
60662006514777779114828949196685017976118177544322471315728501381401370240921\
59121471199110211763297762719193183590115080918576181564861453069083676257124\
79683861696596762930318798208704929936482931823944431460293832090117453744522\
5857185425`360.7425964859236 + 6.10066055783205626935755739483922818084687411\
45605817343057671125514602731993064465926319171649281485283461940806870356599\
63965577353359883096892405234081264464850885401479090371564466027602329388024\
61839361436706914973957151854913046577827314465313925550747342391141531546367\
20210897072441517491478414222514864427100121118976868671395258580217860998076\
416345181815100579220063004331626`361.0503199654534*I, 
  P1 -> 2.8024965663103133207190703100840568226290939192587035346884674695114\
35400508824398054605634976504338866267936574845475841867339272012842962147471\
05354579801618220161975580132645373677215432396100154330197094440418904778469\
03600457197588813167409255156503294133910659419147859839589307647738639525787\
20041844669838769652449970631257490425117090502676752657753568305491498701796\
5040164696`362.32471606397485 + 1.0956749651696133510366281264190780838862395\
78098496636488984915174960472486930688176649903103717119087455329145149600438\
66680288761534428573161982243657018140800456616178205129361189495486792273460\
42097670484372607243999637110614955072386886540920720302254270635925406228676\
31443956320198643023514195864535184638008578524160587526721855194202003703698\
4633966511543175330418778498790672`362.32495554875754*I, 
  P10 -> 5.952867415557743700322036243130579318138059609354028234921924323155\
16661420014565658123632349672578667328577009816065104304035958886394713589087\
80967690900943962149323414748333205114464325474909349066440357044631577330446\
64377313408721948560478670776761893006130203484838275841697082987627070194846\
83203761461409552149301343274568146223635102120543180475963250736577571398803\
18267781049`362.32495554875754 + 0.881152830989325127202604625324999353544071\
30175960015480561020725938921828160962831250881451513553604077374142644172738\
18011784128773657097834323791549048376357756990544008862036522945265216627777\
03942284470857282869682746234587370447773840228361404005128868996406235104969\
85010081022326717916038024725030765863998946987928205017755116286876843961012\
12274848605491303099758832738950153`361.9419204506763*I, 
  P11 -> -3.88655728892095658869976796276625682049579738902174251213932536569\
30713073935817418588070079351819456069935455935185270617350486630345214092067\
29371740188969934036196263613284370101699096087537758507882491437840199981542\
18871414442045476867040653441503581734163740732929706182421512304359278960789\
32074230115986830376771750096252683466342556665005550574668786359695789130862\
847623540968`362.32495554875754 - 0.96923392591138806259081256555382441143356\
38952656574294934740480666887565997383648022689414074498993887630395026280126\
34046468455984783975923091149057321159222333834683212123071549213716298581726\
30810064755069651149073624009761658009947150500646978542915470027006523288940\
57190751410798196113325128436826441309061809564722680882616786742649842960809\
688243773842695148935389144713829156`362.1525494447482*I, 
  P12 -> -0.44019613743134449201368946860889622670354327962008372119062728780\
24078236998771951293407619507272872323309682091111563257077669387562598113785\
98934484129253642943154039240936072046504056047209548633680722824368073308538\
14555009779168563972222058535873781308945407697818056655020513629037493575118\
79128105829610034191553860591122161909017007311331963836991100979061441792075\
787582979259`362.14341554574156 + 1.80631411894550320793003100160751154144870\
98150174340149271897286007549603239773267113777797415605728635392827356115776\
48053741709320311305605652975242549767882813574094638265408941416363391569869\
59765730903525401923820476906140432893266039442528313846845448967770206864034\
68209905929923790284034589388214440794924118273118137681100047347022372646157\
325779530268584528448516386468621549`362.32495554875754*I, 
  P13 -> -0.00199633100325506943503108968564338506196923483394183520565117419\
84543001618383159155705150421578478302664620052408651914075065404486369374078\
62823608307555491079368352719209418496768714873102357887734713126471520313162\
24515818105686244520549747688722173700910783722189223851003188153928462060035\
62550301733897575393232722106063435815472494570635887706788062543783330153810\
688644178718`362.32495554875754 + 0.00174245317262373046629066487501253224192\
28207334646784554978216228146731915608427338062701062253967334189688636377109\
63595442238108243649600129482919857001181036383802148461066181211664104608635\
39078356886398448939664945695089873864877857245550756778546165629227784251944\
22348757161102508318952211060325239908518950967362498403456708913295629927558\
226726334950625012508632333788030075`362.22606364335707*I, 
  P14 -> -3.86867943077050493072688933904569423331369658690530033155596871898\
68233990096050660750702294690595854002075179338897938838614709919429044399634\
13870906518949598877270172496122018237238579768458102757964129910345605507935\
06941318670392649934191116592111306830314808812050458393377093236118952882289\
26855155025000847209880512969487626169124614693287783357789668119319685651150\
055587916339`362.32495554875754 + 4.73023500367130967787154268256479784346186\
28275281422395036457598691573893060527390074818237406381996027200734488950803\
75202303235004142332879564133501858494468872647323110028732654441835984045598\
42911241093282397371444021002026404806757588876621242268356173214261764566824\
95535791712003172800361023281085818642376229473967985671068450597886300201342\
415594376156465393027405435267919058`362.2661957163541*I, 
  P15 -> -4.97622326772775629578955162126479014554447560827377302389454315356\
27052137786939550214239572179113400410963850704082948672604208942480461994404\
93272928837069088617627227993254208075802853621224767451654921905680319654736\
52271014988652055911452052851773972988479284330691792753180384767045801676788\
03044810270819017289104119849340206189877313811334297891043061540850858004824\
71484571373`362.2148710563008 - 6.1837907412140853586955844573836598728776499\
17595011937556820141253503393247849091357728386001850272255353691099736688382\
08482591991220011059538120934992555900914401426300772315182192832323244716973\
69544452345883468502007904196948685965521277841144275480798261005853981617301\
01175120797041461563433409074940687819132849904616846827171437556460784693709\
1362284491778889448796463444257652`362.3249555487576*I, 
  P16 -> 0.287690765976805711527115496180781263619607976835980348177862329754\
34035694786420684206281458285797253774635235640139560276846380997091012088802\
39978938498341378642778930781089460692067332491045108667690944388994715722097\
87607115575126901506829596183543795880972503243982705728848948952532147850884\
14944252226786528765779234250275143723478681330245101260796153753405388859429\
58788290119`362.32495554875754 + 0.055141254703638480902493441473381273090645\
57581726174995134645039340197916948178783152138604462885040048553203067471828\
88594521384899013881058223509700638170858640693163442482901762589922285865692\
78711309364482278048036340913372290531270146464592828099078993345672835033267\
52249304380282857474000727307716208910741145125482859826787548977804144823404\
99457287728694076101956251169104358`362.04722370497313*I, 
  P17 -> -0.84578617218792734697011521146392639448523692604201414379866029302\
03394337613290535844287545474323666830593172996007769060593047290963904601711\
36457254125865216339800767638292525421329386434691866558215777221980065377281\
56768946325563960516597351359334464091320888975834463323023399782396264311608\
22109978458382343927344693784203477993739681937782511083221527053036802164612\
795087546171`362.0539747637539 - 2.496501551723602763334221476230975977582055\
91966399228110206901749127944749502330111928723612842027398895217994037889608\
60141978023994159214118389880547272292231594159606773149817441558743598064885\
85016729864113789943170105204213324755964314475458820190868152816657093478318\
65103317031534448541456837346726930058393174526619795513132706437211732176445\
96789063494352517200751444195530178`362.32495554875754*I, 
  P18 -> 0.506247736391825688274503827847840561705878057337077782383063661377\
67738582799474345546246211312680984754503714561041346104834806011115478697205\
78904384652978859233836642881183801499427969114312042207749779764899231521947\
66328985357393614910766109781083405026933757330114158759582170100906696636107\
82769415106660937372977092612447332593625864880138087092727573286844410716847\
81400635981`361.42108171839726 - 11.80370668076211275296082743985313322241499\
52400272217973962000434390055139954136219373275436468490160412249153087707550\
78352250674479180335366887174559862837991798686714126676904380433284433101059\
17183721313983543411374750221423881059294376340560619847648595155618164980823\
72857300231693391748750191028404809139841495160438740467213206152287312431292\
197325323052302257450471565530149891`362.32495554875754*I, 
  P19 -> -0.19962103167781842528752551998570645444150762108576733551840441950\
31175204868879491406585272989945967361213850508425303021586875488950915475274\
48339861658084542032687775164464618322299718708253142518522197186944962830013\
95957673413246626680983984608267976326310513900345808764733198565186682725626\
54501870716720909684350694030356530809863050464136409007214256500131535575144\
176340923312`362.32495554875754 - 0.05488510090600575381529375182863842467830\
27986846140975532620230237654783183629367284919211053348881220237281483650466\
74603625205404011101677835541436473079105257872898605571918446237580080645586\
31349803071648236704384257728433179261554229355057927815240993271212739272297\
93950637540020342946843873153124542546174231148581281631817374896891528566197\
209298735891496467772421024968832871`362.19101168649155*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.115527272790819559716404099922511029360636585699495822270838916627\
74814508603246158600020940013626181323894035779295454797918889748573750843029\
70754030687308600517379317733187826260040845049536061856731726778156323306520\
75088021156234054941580701193732246381763576083336686386337513854622176916080\
31430898379227694239900150691526942687670221377727326424491866729422642409129\
25716623091`362.0934404323404 - 0.2856035566145652441422871573283251843919923\
86156043155793554078599876543048113756317029085821213235435516351210408733519\
73251977728596198046632632971064463773392881725903610441603770975009340976568\
30314632716843636619098597570790767110089564856443773150760730983163954357289\
34310028630369330680512496246340966705819832850964990584485216570956042763430\
0851528366612905477728447407173335`362.32495554875754*I, 
  P4 -> 6.5123696197951129635965520164950738225911379801332988042485446330342\
15010181949547977026786019574633369861103861930141576207355176490574986490312\
66556297166757245356915040069457896178286978773636619366893394289277739065854\
52661262842338061990522863379957049591511750845120391848507849347229742124255\
81284249711396828710721203664589344847036528724024213004190112443920833061280\
7975397373`362.32495554875754 - 2.2408564875361756594600769960363994587553820\
27425728673119478980970774904294618341762182377808311262298604111735282891775\
17032445694068645477761885900603627208997221223237855321479454404054666723002\
94044418266851821356329928994595399131706622203893861656873280854403081356906\
59746045911332129737462995273470734870256528606660683904488677690279705675118\
3503415856548397011633749136714023`362.0575690057566*I, 
  P5 -> -0.035409376905270949181881063058139415170405164234876355623237118117\
14973665893966567847871494837912863306292970221853950999564662412391363669864\
64296918794650317386089078718151932013762964304892912250610887543478047375655\
47192967837438692738105507835548443129686703919281035180314206018336780897567\
99962633974198249194942799288189261993811303340471873486981433153360083948727\
07761898498`362.23824756440484 - 0.036930186543033551777546068809002114459136\
14686111641724479751363250081552625515927046626398356907555801446959311168685\
46883297490940048026019611588441279253107266175017961572591698818932354059514\
12615167327726855954776082296746053228033598705896667353021394003448352801038\
48387507207857979454911278236233540727702007825817098748317207900555849133943\
89367814452573326491735035361181849`362.32495554875754*I, P6 -> 0, 
  P7 -> -13.04891827455467024612561537637820920140735152295652122475723828904\
51761164599656400849225141280958705624710937825788614856639698028656549858523\
08558423142312814413755133656502137233663113815815034519729972933583038572107\
03951469260091535911988932501248737370270903447472263615945482375175022943941\
36261333496886502480023738842853463346841380892949679900188903445938558739145\
60393058897`361.1441825994882 + 4.4827484156286593561294326647171758600676232\
34810138692765705447654270729181044132848406051610918936477093464375527839913\
92717810923030055933642625922094304667678396964063833546299455837924723240695\
09401188044483574557435936173199625251424128864873009825762465750919789004951\
95227787678514163965077975179522928409228567080792164511639153334157432148646\
3170212263625865952649181340585662`360.84284564267335*I, 
  P8 -> 9.0933385984225935944581931052099038679306955117722250797237447627139\
91370847189593083278041695014953737357609091684816927764371640817617711824010\
68941106765853050565028026674886171127434985537729540775645437426238571085001\
88291528796434640902215950605844254253277267337830933652583406194621516335549\
11350033970232879163878556210969468808412263502383643366897346670729938278059\
074294147`362.04425634804784 + 27.9766928053243776614701387942839266514717082\
32223205225623380298132318663761378479481149979094205809550688371933288855313\
79053138141100069362859492269142223150352330736342180826808727218080884658412\
35936311714999882356117551808086217287605130857752442618092114625682194467908\
29538501404104284900325267000169446886398959159733985753927345174616993308995\
0471261009247462299894175743691086`362.32495554875754*I, 
  P9 -> -0.309634184295101432632836858721748766665067715734007155813406288821\
01583103745134125947744010625554546017148001749254575156075466092367403704514\
94232965503868537028037806793816743073932042460246670892975235734780049557527\
74936108626288982116451042766123445364620134942831323027710748911961629307800\
52264483239278413768248520708934176102642632084998394649495686842846234518060\
26512057942`362.22951789390777 - 0.345637484679089556230267095386343765810112\
85901111658181603301180092951574215733927324706087019283315226783301164143327\
71424818319257650490393523460553536539850553492831601758483816226933170366351\
63996684852495827764970685281143344240675659276612462783219432119041139411784\
03578020043480539572978739891992832198840384843988755662517965614361798061516\
80124420764573273698085711659973686`362.32495554875754*I}, 
 {P0 -> 23.559216028190868800365146141550582199522027812536295554874507888105\
20881063682315228441160497637219830837857681245418452758221678290219524222123\
11630062100797150343576320994038833895700635199949491437971936330045178996569\
38265575920084728926968520142934651931376659532437616245397746421508839575134\
09629559239144032032015329487185493558265204470117604033942256958284170844923\
47158607622`357.7090685810119 - 65.409507623130334354933863789201134311268978\
64128942761038431888826811888926330146190993911376596110697664590415850073154\
72037652950495061635599587479080802939060668034043352654512935154846799625941\
26528960158021326170709398787634110851404688447383631806436036171387628794276\
87781097817658583008507248038284282718821037445451883551864973312114744366162\
3470676679753567`358.0316392797122*I, 
  P1 -> 6.5001967948731598394590499111773168720796973860176839021333129506881\
84553473304613301169663349714551117612975028077950196242986899457961393700821\
44836146772488204404843878192821617242896117556031381080029240895903013476320\
01922126951054113049265027637633589728147564342517813313570834034485079870297\
24407077982591628529066686738158200939377487485025582008085748103910160233529\
2529367255`360.27596924584446 - 7.4878543746640614658431793551384693943272013\
19525286392199986024009636975042146404854076286940102409784204940754002653424\
27656707063181624447695437922172281919223636266833011213109886797706788531240\
95621654515363092383542457339432696660024643293434328518177738911395132470649\
70508541978864516183254808276026928665007438158154736079957668404381623706654\
5540766893921009272226425580242093`360.37035131460317*I, 
  P10 -> -43.7733047707301202631034794815357757963732678103330460329794963149\
88602811550048147842207101459580564296284690367997030944253701357528534923858\
08779653398938576398961732584946419887311844896926704790003585861760955299639\
99392736268789969034362508898233993577452287412453654883437133424188995087055\
00186519565333797928536884363997736613301802196895533976719754213119703542260\
7043453458775`360.37035131460317 - 48.095449071658399949500552083190572049785\
86086156111904815968309627393608170439902737147587263011378771408743787637278\
86357756952626256151864110863334713314193970694232427877803633208791616104892\
27673693668116318300486151879372013570071144313462819123119487070718405054366\
33496246133002227620122232271549377860029696642330061711672278912264030142054\
06187121635533669229539683922752372453`360.30147726788323*I, 
  P11 -> -7.29333468990248796546379244315497488869036275816578844648760938485\
24534846674437278767061944396021699067440966881679871941779126304069900610132\
75320475734575054077883580377248938951923597675608212829085491510152337504433\
57092785374936912688538657038846859981472963541024581846919606105575509498595\
40383943374606553483964453431740070198029913439745790645211768429462224401944\
863708522238`360.2421840872598 + 10.90266050373818170415014305843769758342475\
51048754772191401125016663483163719768971408357389988674193137728383162056685\
95327784996458916826008179399662096451508389406525255035725632876340752920757\
03115263484306765815931532563674407876879252698383317666885451335648159006455\
69824766859403384870051808354046761936631935666679853970627906700650035068260\
63168250839675338887372184314428203`360.37035131460317*I, 
  P12 -> -0.43749727818893869666815941860795920258099654286547215244726185541\
06394561946486473140348606472144476474871725303294748227208664241854926027994\
68253569872924529325999816695142046136983536371672209109926523771498108328853\
53653495885484621524439870106378399086968104096797592680574457901679443872450\
03068014535667059496543196767152651732351256956088126370055973983130800468696\
719707953051`360.04321564661825 + 1.81895566334835842876167215989468598139054\
31855459171073349639324353297814926791251690114411134674439026269295809109705\
93060217785004199833907268513249723557883048806440127620192415924113990898044\
60949844368679863924162878230051902266866734037274068631231407991987026930942\
68202739640367341540237498115338735264081737775144252483024571439942218301673\
202115879026135461391253231085762371`360.37035131460317*I, 
  P13 -> 3.668557166922033751408016122202780604303933723766258516361679665412\
88007657838709839519642904679009787284589025623214024254056140690022835253743\
43137630818885328541609553193919508382513563617015911183692478035678645240497\
10094462357162394834372803597989490095703115454125937090546263135898847721604\
72243128411752578600558788352388010215351367370962241497602600808700911744179\
406`360.37035131460317*^-8 + 4.8027374243675292139176766936529058052932284754\
70943775383112366333670101005655348580213810672247411725233300039824501878671\
51513094281618372007316878932303434204688692828138754804516502942001890650186\
42911608169541228412399129515269418191232559501246729285551120357759515494017\
31652639989568307535194693947847379692973044900197266006268165733492221286025\
22003180339012699339743`360.31766915807475*^-8*I, 
  P14 -> 29.52924127736486373242355799890343901525490374239891302062672643032\
19573456652689605336926239035578216073086589275461687027969153131746712625875\
30561095169061586201071219905038916205105163026932252424938260021962085670888\
15367601786013234071719246116630384906023108489437994727267358892500037969877\
32929529095743067649391551327243415666468880071777689784550152292724312994365\
582448852169`359.8889440844274 - 214.0140110770622902434575246951777458327138\
74950557820210233290207615993539652972943491882630679697738203377336972362822\
54447058750869664535721607814294881531978068470747453918326377387497423064630\
08456716079953811646345142330278051101285541157603333833543491140303413166631\
39219434323886747995646353703464562494839503092719361910974626913952976505453\
0572353328390568963193039943588227819`360.37035131460317*I, 
  P15 -> 582.4444056377134424104315277091860554261410824176781218583351410178\
60365066048214636493190131475409101614668071298594119100795645518952017079996\
75857041515731567272851584856679571419675887263517374202744520316631078860328\
49857471576257235997277043559702641088057681328832509252494731869403905823664\
64043498935796561157352916036681637335875514715496247165098022371605897075679\
8836022932394`360.27025407178127 - 703.64888951708485762615357886359918229398\
17283847614675018545590405953155980184157354079353076303516888366420767034476\
83889467729004151924786911539924283633701082269055709536939226464826933245019\
39896597804396228572900453260467372151482077471870993375989201059081979510399\
99995198454048701645558700070823535031801008326803390445307961070979250947749\
629891943097586804131849349874223397041`360.37035131460317*I, 
  P16 -> 0.013603252068674531366914652448538128525790271971343332184660426910\
99772282002297096492361219246372064737407728412104724373059977186002038048012\
32466653863734334698910167081393730626618298681676651864973878458017351613369\
03145838657449592651408274692659055433690708463070089406939440049095820696879\
73224681583095746663514067325390620226399240697700696889002198472530541329745\
82320049055`360.0695230501922 + 0.0883533970235604076933260526125494399189785\
50013585142174996183792371769971099929171890298558297554512084726754163779233\
97428537330952345481172415993678558654791245928456441341919527021382427537202\
61734833426428087211056064096931344551683480088243947939327971119128913693749\
90220714433784586550561859805423467869144726626214885690502129708109652995572\
2494927152913911848843502627694379`360.37035131460317*I, 
  P17 -> 70.50144705294353766196458025716631178639942319030249337082189678613\
13835204208847151354804667865366635981035125818813622888563637279084366163590\
13397508789041802489499389839070349688662948056781349350658588275811261213984\
06115502067597119842797916476780480308909505999917020231438957864205206209253\
98795004978495430517278348264629060330446761732829806065294761669144175330153\
302868758119`360.37035131460317 + 59.2933441221635746050777774508971627217991\
27502166766088087443942130211849445094957612985809103114356073294753328701469\
04497011794467962150522258257151525357213155546690291596667661902923911553019\
50032004439125430608169774950827237136779917983009131239835240829975089334030\
43985023427565712917139548008087582693014142106205829683903089584194196620303\
5083825659989560624722062045236249113`360.2721863692345*I, 
  P18 -> 1353.382022784215575695281864798083038386391926023165605606042849449\
69751445126492491785701625097253084651455366659849185020999959020825763569273\
12894407371291502224324379863717293113735233357272011086452997846642021761600\
31001764452877864054652662664087548412112871047843730194708332062057081750115\
98930920342197799702124015309425805291026608456487243850440938344732843213799\
39960830078471`360.37035131460317 - 213.7306037809574913265286684215121400876\
38732419386736597865658388333761808215912969605947773545261486813246576870261\
68210613001563590244833232308839642601895769909501815675392586849543910243631\
38285891793767813033755010244007917665606451209844421760218246258931850452790\
83311329026045260561375235089589129002885669942116285487187596588722376895635\
0402805546092809331871234937835980104832`360.08001966825975*I, 
  P19 -> -0.00427130230819320147185733829044610550357950399786962614225149366\
93833915553315029733344415378728908899154087688162747324888121754385107991904\
71379103459188858885791427373716608044623384820160098931437172293133654614148\
96170202352844098680696288474395992012431186092186534997645744722232321318580\
13841113880464990227614141207737273163722759373956139973560117965927564981716\
50901923141`359.7245734797265 - 0.0630670372490036766624431713810894192226972\
53475544365163462542158720224957098889540025635800314984670404069098650649142\
04566262242257866299432277954373271512985955504931233451498497869670882597844\
33241091724229404250424803208739203107031368911350586721607203274383040601679\
63834460066438629256488332682218448230706684072096111835458669667491156157796\
2834186171966130490891820603478756`360.37035131460317*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.02521342674709401211307740879564997070\
26994324723831569589120870432686657227263225548306209382760115196258895574719\
24052729408256215324158292143629658013158747646197230528320046148532089817613\
17126425575322100053874683183617513317116623157900413276477891487549653614550\
91603417884805086614170961991947267724060371091051162080038122691948429765898\
248390206895476326651640952269366642812`360.37035131460317 + 
    0.01385103423476023834341170927779419207822218677599939932268294464461106\
04437337027509974193826015369050759161135968383439061222179802383374772014043\
29891696268992960384098071901973731083241730856933002658318763596833557829928\
14637217718375031141555781130404305913317015308934660036130094282189320691758\
48411954923236301480055902954695072730203669827643437313733412283548445196722\
786576`360.21238353429345*I, 
  P4 -> -156.8756355928091734840053154783555322092864378823000440249627828305\
57149689282986055570400514888448659652703490721658230304836331265444509868964\
09087658051626756734954266576089631773655772914150197309410962694041960678190\
66121687394125960442395728817218490621345882011314963915157208490992913033427\
63894863511646997309941745070660664532836469980980232085417431896113057757829\
2732774970913`360.2721860117645 + 186.530077191433115020803387909576801309505\
60274560608422790917437327184387282626159919512423642781706103177220955232478\
97195558264774732109487385192268848823031662846758863660637489265554353101983\
04544244187871746048441318190438405025445238944915169013279045150116213795005\
79309506315091875110225897989863441713486852068212186363688100456961877576460\
16921380145967100310638124013272612929`360.37035131460317*I, 
  P5 -> 0.0003060270741995426362358751964458232966782371958664631849760637204\
24168637911432245553309572769244024749632562327548665040423059581644084587910\
61600118217921189063308063287765414176848396236624455913422398270568069293679\
79299856318571948035859697424888588955308228960479899703919815933775810811471\
29120567179804275423260093113790890991694485807834458484814918165906883009462\
9332522629`360.2079884439643 + 0.00141796124244718470616369499705339523779000\
98384351675325808057453301881343621703712488673286619361957310839752234410863\
61542260368694356203541435850977448118381624575640734403142943455806506306215\
07832719562395532282531437912779092316238317138974668103159740407734275629454\
27183854409864376334358789784389641602060994611113315438767205698371424663734\
989184912281983825695934637433512`360.37035131460317*I, P6 -> 0, 
  P7 -> 313.75123891231661306007898155874474581510045478969139580185398743035\
53789132298873695666277685285496443897400245692511246514382694406554760531313\
36466428407570658033194200798637731922488764966328918108386351144502302665888\
49490821444774842158856196910126332822540460052967285852860037746529089179858\
18567753288399472012574234898542329763881186133614816482095882244303873266484\
305592047417`359.08343182385005 - 373.059950024346585396010581733911891922930\
88309477554347074063277669767732120707113584769019499763634481034939954628683\
33767837940120319491770097876562485865216513004836695842700887965770453228723\
69834273469942864885593852198007428971334102986805823332044955314508451293510\
41945504844553098963563863126111386178334124988642291114168549438562576243796\
42012014903344817687840632400672848554`359.13894357949965*I, 
  P8 -> -2969.395598334093181019348757871169065788541060418984510312504091350\
80801306847182115204854429374398882176680080002578916869697359174162785080266\
44039296991680984191615635186933812814075285196539657663954524296064417770195\
00603609318286876679538966949707174266679726488483375107479985882209881990399\
16120194774381034039750486082591140824263754656279856109838195982078616901730\
62643943586599`360.34011079512095 + 1692.277792010948792643684316491703370052\
83506360947294300255874471767743574144934945680997425503676405576505336535543\
66478739940137351716288555691932625314024165483818963786887293300495869332742\
34290102615576229191639233675177012187894120643992280273014512798600065217584\
00640059842678055765916819745762410814741542914660829893358018666561522751678\
32092782578237709088143347278165232564208`360.37035131460317*I, 
  P9 -> 0.0676906134295130984137551820375669686601491896241225217942730625119\
44335379622908203829400059988516717232072441385320159865804403826405218939093\
12891247141742775941034963767497489786850327261205170628514958385486701779298\
27821061862604873214691878230174396596358497679527691728378633451922383182231\
92166925841943809090513959074240155661879091850174739786739111666910729599031\
7293866275`360.20936302724135 - 0.1255375439423431500212805900035662151239660\
17591578576185422058399824186731632652631685408816231862314694779333794781428\
73804740018794994674339315413020242833521528449524047898252300474746642566854\
14609539319486239166225274531779479262278113211627041929122264705618736048370\
06942643734763910626758019206879654215135696365657245741891127238750729158145\
3257462172534412752222968176267419`360.37035131460317*I}, 
 {P0 -> -4.223469014288853382033651737273260991758831217468105124386671373938\
07613578144161224884023296982862267357253189173244812540927569036424308997140\
48026662360792496856779675573660360837724929404151649784026890607277812723947\
69678687342053413831175999305147343864781920471587344169190466317036401751910\
357696164180689869563461911083280062394424356523888824376337387797269`352.736\
30412508135 + 2.7601992691437665693924787222237951490041617000445424772281548\
66604468559019702518319808047976097774205837495426867207953392075616767615567\
81565047001473668906673557171442683102648256334785795503024036448005900628388\
47368214311409637629546898293879180396821468648303055592025979952000677688592\
11397347895507910106566212438899515604550644146220497750083150171098732109`35\
2.64319948835805*I, P1 -> 0.0015747287031453105983665302344202640100409887372\
16899044379139068719427199113389619402925567709327378505918789315128963882739\
97322565284955058673891931014942611483699195692715425043398752179271520207188\
98977313431044415377960174440342322657749242470934471451152538322573408856203\
71761301230286200453968020076644601395945247522782714181062265520589403866832\
9909711318780184190586612569`355.3497674764355 - 0.00356015545956286735095975\
18657888414663443837542656881002278400014169448565255888769240524454352009783\
16077026950552639740939443355554084368465250013699469940758386735949477912247\
01353832400532875301787676250727641959437332391581664739494562166215134834235\
46139324628960514593247786004941604055805969105809569158973027089546033273316\
722696155439043939082561895506071057232490234339725`355.53706854044316*I, 
  P10 -> 0.434382824815388568925263165033469606203241358773876756632826225768\
28654742989581833091696015179248068890958054734522147671812368252161268682503\
18549729727855494921939782420966012336405734541703769242260790461959599257787\
93835015850933695210019781095124716825593785057608508226590826836988424316595\
49241829973650958970262388971606547408010284794816050919840167054376`355.0517\
6896920403 + 4.69955277212898878615001585976143320533907879344917973014952077\
95095499019297782158259099986917860563174102137833288935285251375976429640157\
24413715112723016235251853149882919572665368680953649954199908715549092205338\
09890286110500745933663239050781700209265273502712594874984126448813072417677\
4292156568843654534108425397216526990037012048368463906642875369308578136`355\
.53706854044316*I, P11 -> -0.001478151744314147160313375063322303898429359972\
77039436550191650154868000073326996550544615603059467126035813379335138764402\
19133710972237434177644777784014458616976135932249737088403242798153978180731\
81919395236831478337311114615439708478571759195964239274056324795785425035324\
94737989131276598405495222644193863287525181247919391605542265866555341271501\
22778975360966621195695405376`355.2733811186675 + 0.0049331175519202098835668\
08770843598865197625237224404712574246217938910582481037178220176693067906339\
20018807230346591492466652088315427966952347813068679946650201794775580738913\
57748792839278854360422010106251128916160995218729005124774552297681471750663\
67137502396349381917720742257729538958413201846912342586134405459845067268642\
3096340142047636351595898862479950300711401605472341`355.53706854044316*I, 
  P12 -> -1.31250392324398771276932292718498802894379633477929056701342068354\
19445595923059926897529759354261849743908164937262900403219222903399038571231\
26792869987923000341177730899407832112073352383019743243733927868459482272668\
58580780118027381286448763670695337352581897205491591343972397905705476798575\
6821213394367402806939754549952477828186288993621844467529727012699346`355.53\
706854044316 + 0.165360086196465400921871067922864962362927954156232164424398\
26107549732078909449621154872557653519452790958869500198563775168448840155913\
48126531097937264834701729588415098105533963998813792336391638494176945748802\
73464363796468691398175167256424485766616271783922385596361054736159012570142\
985140462841249015481479214904945158451640493009897106160511674733329949092`3\
55.1820544482641*I, P13 -> 0.252748874889467699461644059444005982039717096000\
73215750082248755368529396050308914658938075862262162643382204879271008779902\
25572530824134496232463504748821750421276949497100640868115435052996305898726\
95062418957204626825017036868456716681968282967433766970560499811615435931149\
57157283303400277756393219031960274549409567145016612059226077456254342909240\
5566897174`355.53706854044316 - 0.0697322161617174776071615981931549556411265\
01269664188599542484720012026312208130959273102559230949643805929886804284993\
77983836032368551528011524098219441077502000240901329093921181445299100330149\
83252589759174197519177792143874222981181126388414831866744435315217585669668\
07114757006554886496452516266717699113248157747637794207617868551884692230153\
8256390080495245022663101590107033`355.5040663957535*I, 
  P14 -> -0.01359869328036854808648471648013879499887262900592175782061689355\
73757676530736366919511291165764775099158969624464168374664013184146795152823\
51451321613960673324158305748269373676178528569631968661778891166214203097084\
06361396985864023081714643468067756847998290557712096765495853816304346433929\
59564378284943928289768231412632330334049908867200886894344903299348655132309\
390659895035`355.5208203982722 + 0.005960071054691602314770704071816883392015\
47184485869158906468605373480973899091751542319072528107113961706093220170782\
16105327440587447941752783641136621000213694780276359849984060302723893746085\
12841161887514486746151674209554116845246055826475884463179857250936543012797\
64513138418513975201458813641822519583968122024922928844396942184637917283107\
06441384435398992295186607149359765`355.53706854044316*I, 
  P15 -> 6.123076685366144179161022924648262048939293788409475640470798143289\
08391093131054430581567559136099395990267633316618410585270798010320074542721\
27069860393862998959993845114084116709444114816229040083085901447903210937299\
87205753507736893839430662100842206577800532533316267631398909019411775411172\
620729585784175595142403541164448014884081232261944351514482782402842`355.408\
9488732554 - 9.47626259412867260056754305117191729225131594019012624356713795\
40526370389681794055886672573090991305610502945133578743573889921825289456450\
60487851102649510195518862362909882081598244724423069146110894478418344031469\
45315669740749574507611961043262069836501914909312358334506205936492076393463\
2470436153210077464106058199939683143197466796887168783632920464036252634`355\
.53706854044316*I, P16 -> -27.27578030603432261769773711969633853343395582265\
03537992909086796822035492967521670042397604530510758924474670828762051662729\
23189494010806548424896526488510318738277589319150426037501034941417915442801\
32744524390851320579725444762298617117588049448487238883793895223651202693054\
75948264683231169664225303902921244831494428388337425385471497099982566334905\
25127353923`355.48487049875763 + 20.84213803137381066590618573310059289196576\
72703886877181036076491731972025141341071388288962430267450155911048042880975\
48868569399681658685705075566850357515840648026770645056113060975193195315201\
21760017164553152025625486720805596986701308084314574777271652053799535471929\
18800982573531370308220438542807913372275447852564106504936321784534448929496\
80030688211364806`355.53706854044316*I, 
  P17 -> 0.006272687717769405258945475026664754152341720927944299583733357975\
15013167214764498376337910089129634075805440722908876564827636174405400376463\
59678798140676564756452966667476037523780825343418195482562996939101798617809\
69347229584340616196288930380823072220092455224790186849530048208617334720436\
18212728794982980723904582509381005452311466577448907340119684093028754224195\
60990402488`355.48543479843806 - 0.004759717470256706119355666969146790875294\
69832825307572939527999638030510797664216344556559926519781020102739488154540\
65694184425430498287708814922686917387826920275804814335523443300244146739709\
61399699582560905843273943279913916041226044752086370493201004415788370102307\
22062707791469477295474115811387324751667163405056668995247731536071945266513\
03897703383685622978772349772073743`355.53706854044316*I, 
  P18 -> 2.027293257878633383357779097165276117906834552794887013996832922166\
27792445462890055816545219197048313150312657358822004335208322483307704383079\
56118464245656129335228952537274074691363164070721613876103344203910738412679\
56029807296980291515187789189726805631618638955260323188944822225743989050969\
796729053063875138331967647913591209841831304199459946673651596184256`355.537\
0685404432 + 4.36283228216057108631435514205368461426604678423374874454111206\
93406994677484910049321217222323623668967150068654116358346639344698945120668\
91139665331044778705612840430669529612073373001975857167837697089053565062454\
33082683437386059736005196119303678365715304887996141980177563562745590677249\
2037580955493019396236499182520661315531769779640008500552633829087859185`355\
.51779536278485*I, P19 -> -51.36364285541078022836483492156616846096407519981\
93335584652890374678985932841607034969757884387147968423246736089212411049585\
74959101016357963116346551658930085643747279691280536081854931709343711511937\
96546902600199677641704246531587086722034400859053261910693313471618179696110\
21681912757989109888791379342515131687562630105904019976378621508447350692231\
59749911245`355.53706854044316 - 3.614015888551375456534924280326353412961160\
20298647899675080116250842029647934160098445912249503115194949314251762446669\
84268203930476192282001599752258595491488797138480783953171040392336875966715\
38106961509591230954688566511473028981618490672364423062605513117695711313530\
46709072597906890070472526580067971133672144853259010959635590777708764822776\
2267195557307079`354.85354611538344*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.067833445387200349111350633062922834597710967283700957540378257947\
07326778406744041400761044003745463015155452373234276860948200591937200678860\
00449294535511943502461253520738421192029285952369360237861969848361925208080\
55280750994354093852660271789910800334359239069181790901720726078019663184188\
37942797578364681292969971821185882557946288637689302087238170191788640676726\
08394600824`355.53706854044316 - 0.122637767876691416665434410900552971167064\
18896898491623098701728606946415700686209951064138312878149938764938282974090\
98949737781168280068619094529530229978413330369278262617839081301688078663371\
23338517437055353391751626226899675824616554137887240557106575816966955242728\
97421115948752554699438444378003245093489325648311507169023954847513410134383\
64842623121950756077607491476836676`355.50780822854836*I, 
  P4 -> 0.0068073033623201391043348152711351079682467985293513621649363036354\
62289452179220173909753831799857865756729197291995691146067043862303126625831\
31773809198359809884581480218660654498242798280345093249218859186798530090883\
45567145335535618926795969467704703916924899132590119709333642142136673275031\
33506933629763584544700129795680034395415598082326585434197884332107356374166\
9780862705`355.53706854044316 + 0.0013724571642646510550864268504306466952729\
87406562275691925224194469505712922941491780011426212764469411953154408242968\
88381382883101204079833145982344079261607649007116442991203610503997831171061\
72702475100961357052756338825365811761461361445723485693935951405222517159241\
60396841391338298851935963203146848186566938397483685315922521842206776815635\
2175953794644790737613956091142709`355.17887779983664*I, 
  P5 -> -11.54295273988942101877349551682586060528864844294423174458863707574\
02507437860296851693188645678663537163045136959267400518762162397931854785096\
19514231063627493830660147150610427918408580553902067437026385512114918181545\
86253981533027747684163644697173978918453611550390404175869501378989812067145\
4745678626868690610391727649036600573451963767041671427345385333911442`355.51\
77945982602 + 5.3637833907169549429279367187871132902298888399519613621091084\
26774286737749708165301025254251332287758155673676003001923580241672117038032\
55091467878336519079011204957051539628390840104070133535618567506314943657199\
79419582516541555418541607836831905809341283754417358647213909852192013697430\
70672147892246889727667484579701055864636672168843100990287118060839540029`35\
5.53706854044316*I, P6 -> 0, P7 -> 0.0272290965091540367387766988600590124499\
11231919777970806720776269883964721614120741731177058972471242813830587866653\
26654682968711735412367892565210350455496232299387498215125002552663601467746\
31444283697152911557165590299605901504185913980087433758866113129840536443190\
99062282578717887258700158768322552892656178966918397074246548828425555608893\
791604652182549437`354.44398538681054 + 0.00548999098252329327947375937535452\
33408065541480591101128315967328784670704093395321164453882152905719347555095\
40380656037216603258343659521966853743470084512368547423042269449262901315948\
48905173057657906205571262656458612974137936908650382766325525334149280889397\
75939562118459523682317782284224474393324825600774753702163859654027256895382\
32259939173072619808585`353.96147492477036*I, 
  P8 -> 23.085948275239796013891742393278322228096712627798586356197488418771\
49076666953569023762847022681662358095562070903119115968556799083064889841256\
01476277228095459239770309293817135785163713393300141941004612438856728230860\
18912636488392511667318537447985203885405599277849081930636129039912946763665\
625483533809347134101605377674641282694797841609636011113481593127044`355.517\
7950101662 - 10.7275034176988348181980160964240803513266503687543649686271831\
25639370742501409555832685978550777489650303462946749335959104806563963514492\
44649044924737316157238617400490727136750237802988839428270129157693304258088\
37505344786929246016846430322757657343134074773117641938499175220540003797098\
57791915936334332806966275520650475132670176111554176907685166293020025859`35\
5.53706854044316*I, P9 -> 123.03417479760817933143661543060530195760959062387\
19252366373841751768909773569261084617618914809438847369488483248917411617815\
58609997348300860654435059429169582666378232644322721107931158441699992093629\
18505822332896065545225049512736549859983079049182841364622376878236196258897\
88237903327227792373865177749429075144560852259201060319054143868030256347004\
7728105006`355.53706854044316 - 36.865147006032638468805680365897842807178339\
07086190819439657152947609910015870318461664648237528546836837350925185191949\
77230701989645309783415589908839459151045652357194831595491366008900618642463\
84494787193477617010802281509971825482518566210636717301579606650824207223429\
58139912796061906971541444664161641867123083345814850152972902601040947838783\
1187262607720636`355.53706854044316*I}, 
 {P0 -> -17.55835063870353537145005755653375226723704083509711174704693737451\
81604617515854362898063994676053390943205206732992495947520336140199784320699\
65583161238997553279106070003650335546124622126690630402793193952479599699989\
78516946978211717415256724061434185389491323459949611034587524451190887148804\
9427971521899800036936873937013064273358463911490771065861541765750339`352.03\
88088388425 - 1.0919416323270140245730202388084692184805808496205990412086951\
55885106232592947987688563413338669577105046979149159415692522045612488274269\
04621844990384156331211529886317712142498970048258096251246089806838460693953\
92910212366615027645477378296114606619336555486917824355231763634237975117011\
95798041102273627902921284778444675657037775591976896100862392418518304259`35\
1.09798851212713*I, P1 -> -1.051186765091938922098221474814726764053524821628\
40574437206972549193849062057525898554625220421130954465019406369029075935128\
07943758322566178969694821800388622280974533284020500701722359084749842946545\
19518683627489627458883823503366400336797292496744459426172864963432045624744\
92200189316436161321099268289510343223507298108758918275473881350647108793427\
502983486`355.18034263925045 - 4.87663083371549442938508095487381487211809408\
12984000188257566352788907177316789624040963397203301665261853670434439889814\
17325742685617430345891330325097884190447815022608829411186975059875488883184\
73687377985044313350811427430630459468982021456366202824479351091250556583922\
42950168596567535660448925546408940623702597669676083394609110638888660822649\
00008676478963`355.371442220064*I, 
  P10 -> -8.58735245477126797311728286028168880450478662496573292617480431282\
73290200991091988611542481284058544278224260596226956411393692641733007734501\
95747906262696241048481107213991734056084984404161436760692746726258464752517\
64777364607884265572501623002236577521583439173809772978542531617627830782083\
0736167583542643434160244245939649870594412449386605405472298713667712`355.37\
1442220064 + 14.0415054609023518752320830609730162365987521203139573858833424\
64268947058217288497887041914069637076441456342757116139597479965009530471907\
66293353037502938577268587335703200046765378891051104259149262999803663130427\
16769072009685145762297792446056615258507789308008809147168345572833549898884\
52337458183141319795898497138874113453323767448892909023980612362821659184`35\
5.3462786010501*I, P11 -> 2.1847261795630959725219388532342807478871164131690\
94371435813108354887847211608153021446413717767571897536007162092359229175264\
33392785842650710273916652743645390476087986959792837926859805531081058643263\
75319530848175601213142867097041522794335284437643025168567909517312147697105\
00133196444207652126246236156372713648063606960678401159588813746373685329973\
048803808`355.24638351172223 + 6.22651542553237054856527885892938230446667408\
42303222464006164060393680076639202441686044789630072005478423521137059844133\
65019797367960086744531887025108523325789025804073710786508151980650823048340\
89934803293279877333220627166706347073335860016713886073541421296304320381973\
12272461562804143648181221247765316040085111219338535675558651485974127924454\
38877713878849`355.371442220064*I, 
  P12 -> -0.43721442747054745975212788778845089420818226571422561616189291172\
01409327986230842497499436140480078959308913134127092440737553084370288761806\
51495238316520811025259912395176370120235804920589401840090680908105290149939\
24381947980975967840648715913819800814886334301582815633514241734364862106122\
3171460136446251959156195157333845451407884490173641455033984466665826`355.37\
1442220064 + 1.81921916539526699339904171430018959377698333698863429691039433\
38540391595174900800360691157919982432068203533274363693769871058495502845607\
01379406626792662670084471864015920392894900385033713036583748691997604845691\
31909757974552151677917744820114638708834863690783684823963465918294013027979\
5109105080875092810999832080642085667578105168787454598878727346843377484`355\
.3653173501288*I, P13 -> -0.0000289148929926238032174904434347068756558502717\
81717822583185790996118383696693670608358113426385954469783860367634347688579\
85804779404178878666370454419863069785546927394450376198522807033860630916433\
76078417290597081904605001458992266927905780008672897416490538753588460276835\
94605475680130690755092681695791542717301030639125605576091779934680558277697\
1982820944351424064052828733`355.371442220064 + 4.725945553459229737560308244\
66820938687040154486655540749499658635524059374551956028313962638414058146660\
30182948256387530641131358444322314709611032160565200641179202923151593820823\
68814866265388523203681737932885466364373923744817007057916836550324658093667\
85949570283112184515830633453010519790086932180741538180626327976020811513578\
42295195918687615109448308425866094794470494`355.1324347732759*^-6*I, 
  P14 -> -13.1163701364712111636357970936888133855225882037653486750278058677\
44787322240471827155453141736520002132753803005776410150800279184532911944751\
18572199005000453085494904574234002347638912569994263646963743512902069705327\
43162574021005689570145192818026786716668554261075652306217766168841817262984\
87705703510371286959189365697980018076510227671925255143670185182633458`355.3\
71442220064 + 24.172264937725758897999744261286305869114799099814145822370104\
14833764915127547509173229195642256437300154517207576413830258464981676155497\
66604841115738108731081280918351987770148384591949748911772949138496388996992\
76940286655129429690276252985624383372639844106392101365655119486192441569429\
745784513135395958487914364001562495955625368750567530241912829250735205601`3\
55.3497520563159*I, P15 -> -7.26789298998011421036631840930583873416013147790\
08212226440381302576634680846057296162571781132092312520457234685255373451948\
71747011934146330364819877607783428476889186818386745273028243083775815108629\
08008565850069781923296656464848357542289810958466477185931123914740497952854\
33283892166775296109363431206251095426818267613970975632371562975909785106487\
93106021464`355.371442220064 + 58.0338595308096837021576732577135569449654652\
22498627300615629474853847422321684658500746012852130893734017951440466333321\
72234830000505040031641151632062147653119034962016152871006054051450585595592\
74396717202917908100982001249942656760219977739975734485696954894854484338388\
39966367557443108063426797282933255432367123806065898438435566296957992710616\
881464384693572`355.3713935534839*I, 
  P16 -> -0.12426456492291571676635418107923709052334913617716430854796091530\
23996365665350833897489469442558317376960916254649969638264670147412185922394\
44490726809351031355417098913169574041595965299826620523476380199420400570735\
94207972651607958690278164226797422380545525387875954922170675422316077434278\
09054460218347457133864385543925980345661605869232909392142710706864611243958\
267906770912`355.371442220064 + 0.1270394570189633853918764897045733654788351\
40973284307772688952408092741696377653558901758084297036602881834292900240698\
23212585818804480900255574504037707510055596600655270354004624685988623709960\
65084396309235296077536492225635948987639111842583504046604559105223224054156\
13161591396085914975649823059586932975912519105808675960175200477291526480156\
895568819026085`355.3282633451614*I, 
  P17 -> -5.73575448609687525180082248314573987833389849734804996690146359258\
68778703728651495397600679661722461019756959357966343943571882151812511322851\
55247870322412494691598717508678428366800650453388072907662915583452856791072\
05888548541086518617660289629717555861469321285023304235288585738369823668457\
5028320330803498603432871500100759964647104101135040790810518507248953`355.29\
11643031719 - 10.225230033479717967363196225157977549982882504160025106200803\
81842444708035895445827137843425885874305436632521213439633054858803291165805\
53156552762473443099932209960007492596566583197188085809634356677290312735825\
62174376606940355949939325722798048399028593849723235112817742877611868188980\
359687938319691350363217468299795962772306598645900635077854394426648499056`3\
55.371442220064*I, P18 -> -65.76549569466987152823397359622305361613529420604\
55081252428856744072260242788630178429137488327556667132628797334532666524490\
75259599146730888809247633295401406882497015656899147837730450206104286948639\
97172030008483614984017303809181317109508816746264410996135557631737437779310\
70025347959904382360923037859304258835596793187886592858761025207167754143224\
87669300687`355.371442220064 + 58.0957968389834892324840733123610595590530691\
32265286911457410218241972446176643612627985426480162814698890513162899085687\
25225414152476027359703786415555099883284033993855874870108593528419971857716\
53906938038789843122827733451875166772676054380512550696012901335125600896779\
58022794664381500664894524391049630355022914659431962379368595069802464149808\
445067621223033`355.3209192767982*I, 
  P19 -> 0.095212252637645438432175423650894268423790882838457495021304618828\
73122817224898551225468931183527055877054005037827188779110599185742620805872\
26479624848234953761344408008691893001100614131596863886078520355611397955970\
16772015784583118358061716225330550856381720814594855172080716579731112818122\
60702829167857000058696698586729335724699649855175979331733429877878061154114\
07710897328`355.371442220064 - 0.08202914962999593737395754722248776773105912\
19358682203492709174749140000281422906284696577635045538082994030329722603911\
99105424812311237404230690655640057006713251507957389684219297578763535824828\
27084794502685400424278026072970637010590463205598963603716841488274026440566\
26661848642745768494604495076356771888739309630474091808188467231003568307689\
253764229880268980310522603971926`355.31956327964707*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.080421080480711170057324851956812456668121718272632820940388152476\
69679629066905869969457613815736906997726062492665096133929497920090702896964\
68044547410614276065271779342135541691921370479889118747598595149369027030237\
58998630034179878113315568259008998063159724777955058570592491145474944670683\
91344734701087745848573433957739309587717136683610299885773810998708158072519\
90668526486`355.371442220064 + 0.08036425809420999646888812835438427014656644\
65356240526922914754380423234667989976258756408919134604423063158475187863274\
66712139350592363811851143596218503125937164649797106828272400063490002436785\
86249236905223103233944810254216916373292131782630342486979518167074710209797\
96412763547906907549801742609902204574208684453518683188822543918396762599537\
353271040576233747276416620470396`355.3271792022658*I, 
  P4 -> 27.062507612515760818223019789383400023348989342976900594712438576503\
44420830297693626407936299774506268797698334426100250758247320150526161472105\
50785140932594445833837646890018208626710562475180256366537008610925707620091\
18533819008767840967591277561738435749823097641229136275645113280646777293057\
275047288244003290144753170874462448646998857736864363195123361982696`355.371\
442220064 - 15.18405567747027835256262993958915617827264689139371626053342893\
91408044337201139531076577225127791175117213559137132206700127749797812999186\
50967894243635848425746402408189841995452713913084594143131078039278729884650\
50494609126741601100126724665223369791126107017926460731827595124769976848028\
2914096550972960641308142415986948227693565133911714855590468005565185754`355\
.2911828579522*I, P5 -> -0.00617466987908372185110121558117218411137057661813\
03654301691450013238365586638208715449578654723374063106776810155783836943002\
79582889132261533173619183329438070676211993037733118076271243262208917522262\
52686901072731068898755679936730364938897797435631953534738082020765148069125\
94181194812473386884626244665873302289802883734899297732604119052673282605178\
12287048849726437458383766`355.301511955168 - 0.00957910951601567788111679325\
56905041037299686172871037831557837777654090474209649144405475894173944387087\
28174112449062579895857764569465787115049704555559900736127938640558030480028\
12934737015897408610852639486588097810048411275470508314460876014144434103605\
12453811903523525056701807451523977751474611559138628491281330878762504322852\
882333821351528173747710234415514528194016475002`355.371442220064*I, P6 -> 0, 
  P7 -> -54.12287660759077228751762442014004558837756014875591152349799329295\
63856415574617992369955878533227982289810017363071347727242954389490374274536\
57390601431236277431197617709867278002527404266612683138762868687012897003460\
42088477972352271136002662892960975275254211562306354831326113537021618006719\
4770547757431793732297676975748397225473316656219340412685958603137845`354.18\
7977963546 + 30.3656911232136325850976702216868948721097337060903045157105663\
85433484391661326943637627330728219520055373967454680952885480455471533477446\
50924106506476014281519672198096252252704408290661822430653531194327282688540\
13051306229662349828440740362670701299518879202874265990754044317961373606552\
60673999673476870520707104086098475734414179520522350247851635447370456027`35\
4.0372214794349*I, P8 -> 102.187898123336309095018877851334582500193653297376\
59250814229202362251091046322303470030197413641102396692302538054872549571995\
61282627711376055633924168143453169357844301388846655013671536937875729589131\
31815681074594870671397620897604662110099264649936845767771560940128322348815\
89584731443796607105463284049134582128320687786056866968927701184254529465251\
3522482388`355.371442220064 - 193.5648379202251643337502463180070575730554679\
77817953587927809820347126197516254657867289556358170113750804761370512775056\
41044690647427059058429878702082520382087862419576961476142922746361498174437\
20102862177774788325136075060637942870443864229937915499195871020011772234038\
69568726447534332330531475216958248100785817436571797976005316558347326033392\
68434004559703`355.3504959441441*I, P9 -> 0.280400881542984362094125880540123\
01805479834531799044383789255964367275322376265670137563303085826474941627319\
43554972953576319197285687448188303269436733152710947943883815194661068507766\
66254408115315107821826478669596843477483024708692764159497928670177156578765\
26444363661967606247866164445403703808434040024007863916693723640325617448618\
1578818970107974731475904`355.371442220064 - 0.042196702313386933673328715065\
69562645863574018730581971893636708928564642150866014109687513436731524864831\
01961833119014454758954343649603760717725329287494639327423177904026365521153\
03581029921437776659245635242931665828781267603148913000346867752417177968694\
22721907723894864518334991408322456706393563343118521587038728348011959695587\
02645083981731211342555054199121996520622360401`355.11657431554613*I}, 
 {P0 -> 2.4883191292051640886687760067600466844479470026325068607707050506005\
23858298964070128650325495556906648710853356663489182506065960898274553388472\
41759679146499141608106171986718760787099641189798584678043834504579709819541\
70912140130376554552768535364316582002058831858126760774066296086019857169319\
14816551941547778212321779138691330754023577965052436303169715606698492524449\
3910354507`358.7089783834995 - 4.19975480407281233587930761106011556237399104\
61854726508846329614474129904150212739899654472351373314707683171722254210160\
66301045070826239893863027011402304557424413321273804843794154399946014487383\
69873602596204592376381314911791989479669550003931263157383648740952154447433\
64086960203635862729597774825522526239746480500688315907386977091658168277953\
878622695851406444298737413337022`358.8679833781723*I, 
  P1 -> -1.906939453504985479001930079504084339102885738977437834236994803770\
02328423381638847518493656108536263394034955252651190825827602127744729097441\
67227093679242356416127579040167788055793718883542995659748276861927154553124\
82541137203628450680899550675530709176023493765054444248966496416419958664202\
94894111568608923193009163886418944417982295192417516521296715547886708919196\
58848003743`360.61824615123686 + 1.777666264344909802708510923400647936142948\
31405418283731703922051227429653043755466521219563732519726238030724092510153\
40315907723941436636832910973659229234059596714257046034744819902989997353522\
98018380565919735173289645649891216343179663584463539503904365353814094728035\
29447728535246716464051162567060531497797714334291813730530582529725450675345\
50386698906710680749394659365010094`360.53513601445684*I, 
  P10 -> -2.31049849954269892661411021100976854702211429919800238366277239011\
92760475222432091438171214325129468771294270031032450782105296198205902613550\
70263797900479044570148748836286668437318375369919303313468066425837468081383\
56924515141375981598503310840841013099841211750151425069294570837548176274432\
00013842462452730308449562346160069366483531396009685108921153444027500840028\
772484764428`360.481006744876 - 3.8487948695441155686398678551527025043593829\
93984039798204713844934826686602056903329544744868033724266776778552060459331\
43331608827797282793896469002300210606154120623143571520120309370589203781160\
93621726626726263360093811619642893284295227181280401500659690307285095397827\
06645383647201168438808316885639313730799660866705090008064788422268331916009\
3581095273241528124598030011186854`360.6182461512368*I, 
  P11 -> 2.146758052813527394724056592051306382452853917526393384624854151104\
21843097561096718459849490960084322136168905748517713412323516017868023713876\
57632232248095750983755404403276683401733403240300313480100425087582217687001\
21657032130734477272741849752122687173661794016151024414871107116587579931223\
95117079864427019995904302189582481571516232298512459654386194023673465758726\
24864367556`360.61824615123686 - 2.670929019270976744455825302215932245561128\
99297767657951114567546279913321213069658926774281772245264484042490657267623\
29917027068729946301859344138062256986923579800132438252206332309301078879131\
88892439464135842094230030878862445919902037414771127246479499909037119098653\
34023879766509825576221065783195281040017950245591166050672539778873529421287\
70583232977486574675104390865146747`360.56210061644833*I, 
  P12 -> -0.47296943517061116242732300349289092411754485602855258536023663655\
86801172000015926932137961715300005804296236772977636560463656531789814746049\
82509419283798937332696330803661473064464504320380565797048562880079870137467\
38273300616213649528673796928396832070776725962984380814820570251021629897865\
65824407329280468488195737110573401360029864653240809779030733063495887666465\
01378467255`360.56742216477716 + 1.822499387663315824135367890875724170967427\
10859382553822996168148871311004699794412313863147612379042966388844456745064\
24079020731547318451356192441317049786453765807242593057288882233343606745300\
97293085517607027112162245989185809511206525493555720574089324237052884876963\
28045426162351539344570419049996945978221667169597010388347602614870664382165\
60054057744488157473730092697194476`360.6182461512368*I, 
  P13 -> -0.00980378769339771557515567919898796047099630438185579705141225237\
92757454520835760618681939978623797620710623955720959800172269933697803607704\
03126030527643086502276644084529710133897534789212444193986875197812157050013\
08100092970827669949089942871028553634470586108746213685773416309267622338907\
38065317123905581238301074418751651201936425584210472164365045640378691647071\
699434938568`360.61824615123686 - 0.00086383685880835287986864229963748234427\
98829511310790908310296377858710355215984235802401651105498277314830643961731\
65902573808950699868580989807326748177082696479535292883213391823265291924266\
23084739408479443822476942434303841221311967022124798417004500355497936383305\
80706601445287868952872296847825174532691847319343031341446139082604771011207\
626063068424909860764279450167340387`360.1191554246829*I, 
  P14 -> -1.63302737456015348064697796267653859286886849460782442027225182996\
33389032170911359032565852422573715153828153867445267403892375152241418055980\
16008469979005296603053627741650186569481540389333949578388201099104234296719\
81483067015439104838659545919303338166464199271185028912536869109779612812610\
21961649315226443866097039964795333451181406170457453272768846713182186839163\
748737826023`360.6182461512368 + 3.636455191777110124530233101562601533637837\
43455815909344185898048386616728430531992579707293987722807404945729617354867\
83334397751265201800983779960333780285651269582136072102924710934635501061362\
44744666671783325903652862129105749500437491056242664074093883303552873769774\
64109827734361000493144980427965021494853214569736683871796293692862987844519\
66310338319241310362389238181851986`360.6004269506031*I, 
  P15 -> 3.804415869449251408819611841046680519265761821306727349522108580034\
68629302464963048965645977788473391435544079888687031608885888053915707508046\
18912784985472398499137625813712280810168635777331976073878448999348944915380\
24705083519085597214858030450622905362180218002556075732694657534268054800228\
27950959100255662152226536978875408699039338434126717407360032121402205919813\
68025927364`360.6182461512368 - 2.1994620983304248638687704041451672376461125\
01169717611047764364496203638558998049035446254351466198776696128678788426960\
33553952438414991468349642511860828158379663516936252799963111292398161011280\
54745949399980215537889313666759145982805942241452317302993521721722081715372\
60392774080927612608682447068978902157628444169556975126129632873725835509972\
5294415542440778523266178671592468`360.47555623347006*I, 
  P16 -> -0.08164716158208909209205755764443162509523354633912703523814435329\
00325487283074305602037130628597396442957087594114944887012505224387052126287\
57167452811364723329035985841106410370189678212147633384563477693141468091919\
82076312170745969404917643499485314477188726503769159448491763381259580182371\
12642184328145316184079914129168155590030852717998512473040815647241022524440\
012528797418`360.3142659714081 - 0.329413099317156855242989887779382747802281\
25585235360026501767916832411978506431714609642179263609271176121989326985098\
12922969544107732595403533559176872035575094350483785250925102311718924359704\
76497000417992021754180973002554204176647041919751631459514043871153041082613\
33938716418908543152653811027366332875536383279626225505394188404012914591892\
93886644724865054778636642090086191`360.6182461512368*I, 
  P17 -> -0.98059434820310600696333972904997540356836997100213855401087849649\
24501926130776913382346565176873627330468316700243298258892836071341520929793\
19658728061077952311801541679075049028493685230099888085980062219755349146109\
93954914448118519730606810831022022606391401901668375655228992845359859174592\
94337363329005760473220590701346920832391171341119976937630112933176952467902\
493797950843`360.5041369799015 - 1.376059469623829449954077881969847614099322\
37923316879666844237776031995845632319198817117159260775850044806118027823154\
03647950893451805051643500555326549424976616962150680293617493255148427952883\
63239314168227455356712433796684496052994522009567401218972168849438738608322\
36115268317072457790635686132822133248027634612013227847555001364709275414889\
54364918613773142471218148935768917`360.6182461512368*I, 
  P18 -> 6.377367232778154999598470250097489387515063342695393543785594835591\
11780836282508405575348575561476484375756820258433286244195350166150100118575\
89739975771749688652252246932818377545760589038386798418349903609179618643711\
87993436056610871533485046285378830092669467797653500660041314180591480593520\
45801025489734265902558999673590289253651255462149252769416696416439851488327\
00388138764`360.6182461512368 + 1.4228317653814117212519228806441128341337167\
88068471029059751171981919950216139383455639002830053714161377869221809443659\
76937562884434229781413810056260641357713676807988412322731722838767306287535\
86445413103567981989224693580624165084018999942698933892863198567125110201855\
63963878051792726377950903381908391710766604155067427528591659247799559594107\
5077952664995777806930600275701798`360.5061169659929*I, 
  P19 -> 0.037178869096298933962735211954798503412268074332549236405914588658\
07055499968715215109656870787087374810613037061681132491668114284504863727749\
71220579105185065358416107930247010141521386613365018706288522766871689052260\
76596469755134010205663970433236825023200887737357280280098648959792274526447\
18007238875121456422927262173255482274856364525211556729971102103051577914654\
77572997854`360.20029913591156 + 0.232890788253039357889377484018958360098458\
45232798797867835299008505894620573814380843204603089617691858845811861969761\
51082644237972994134794220782639124298201064372339537216744538251738594746626\
73379333014317260928332739359769002141642975625935816255690214676496951455017\
25635661130085075440817676698804431995364506461268579616069050984861259349742\
26629629723738880429002163292536026`360.6182461512368*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.39187518352209615409910563857232599022\
18820840373480949871678962958195909715103553075813108213264878824262242692363\
68647491816663605148028901285083643008334324566797633944715056667037962702171\
90495171528560566226391598047676240844263400203423556797597606759314423403285\
47439424183164822910477398451092817643244334239590807145192354951233670261744\
871408658504443339760187474309635366389`360.61275363497185 + 
    0.13382200476449766913786068653809931993898784500073841094434404855180514\
17672960244732233723136466683338286115940497258131174357126959937220496631189\
85757098681733208275501580125234455286574930416556776419439787232664764200423\
99404096672996619408482744408676161622030785637637148450041533419042112606450\
25223806405939484035212110646766653920576644394509870964145405464811709558484\
508992`360.61824615123686*I, P4 -> 3.6606670987104046679227689411029811285565\
97617810562709430968589118120556836201008263011787983740455050867359127935828\
24909670787675121094023439858680428254894476122108011919040485490173020042690\
83473195568853935311614771769351514470165221844272616870035993635808744494036\
88341714170456912847431977719549387443827944031715870364885562608289106716337\
0656063283776469298501224333305994908`360.6182461512368 - 
    2.43117408434286126473243399814156328265330032701153487815118443986469886\
69290613817609160111989278955851993080942309438536171433638200529830708431288\
57106851598021981426344725931418289811258711021597459708184692695558847695665\
45058724739466233613777402248079984839040363986343195416929351257216581885994\
50315580588222686261047252347965009646527942210183832502853895863031589008118\
772705`360.4949641466434*I, 
  P5 -> -0.036751394859368912282470618897778788508922470133112367698351826578\
16918775422497531378525177495953059748537850768022569663428365078817815245461\
66049975903671509593532896439799610050977715537809217853081925137505781383583\
06895082803019675196497815020940042723221345010223633549866629173423196870448\
15917489457836096863722605337654951706325140988607570684126538374525658151109\
22516264756`360.46415754875136 - 0.068577916145654448365176349943786466288381\
13576402593913630629666690494978360729778455358319155194563204351174862760150\
19212740686099476585029991834879687218086928353550397410729525497790359362936\
26080861246616642246199158057413233938242864051950061618491147537980272127945\
12516051655608226778430064265334889453164827288703812706762627726639224567219\
54933400545094923594271918910905873`360.6182461512368*I, P6 -> 0, 
  P7 -> -7.310862321821962898960669327303380753318750248150887215650632625266\
01161970108507253937263143097201778753150868843519885174829976619235331213861\
94308212377515543900408114506958898830415785969707389560098682753379474927092\
18961059214950062367418660063840729911263868885398644985509548974022834563569\
49649045111877096117034795976252127531691243655364689021146381744442375178833\
8563270438`359.4029899110791 + 4.90458758434590945679428999707289828657738940\
31541103381609230298557983189296896024775003526919266324176404732498863328999\
82829190609076646191715806813043587876655982359706440597151767066173577626376\
84774594197442342119783002652042818672177745917272325048867260855436447856959\
06207935786325738207865405608889549115590819610912509418225376430728716943935\
627927119807504736520705869969201`359.3011480988477*I, 
  P8 -> -16.33018978476612149333737422612674232768616241882481441308962819637\
78882074042328269107772273260089466687247112552324346537260895061393606396313\
17457869194880051064485865506685375998785543032577237516944200131886167902167\
87603811348167323024510000845087286373758542069517500813028530064755225755777\
71541654396966732481338800094483861377573439863133636535999466667831359990835\
26521229149`360.6182461512368 + 2.2288736044086407656741940519317527594998476\
78778009860559620725526879823916982888564632621408966610743674311613803232976\
15301497222055450430221817340710764630106307759869343477614524753930658323853\
20685408724814628831761824561384462534408996902951507487440417020380868535345\
73035741357826192521357760858668598555541671592040486323959591487257592342082\
1475276409325990847893514846755762`360.15497331790954*I, 
  P9 -> -0.224896181034972212514441877523926700182727188663144715959156802233\
73505104012243092169520220538863983418070541625717137864574722672805064400949\
63838611448938456053652547290568693536451445260063807874947751685816615681488\
04833667154463370182447563511079870309857445912535308982443955268771651358811\
21132860242473582346314566036370292086852196613628247840141550652957017431475\
28836621863`360.6182461512368 + 0.4973428492799549803708773690796429236049776\
29157906637516357128664049228790271694704391074096991426068990965009464878755\
72971911115224112553014248873104760574819199406212463091832599164451454025988\
55992965010936983427004590944894214042160840261061072535209993568483735344488\
01158400822750632254097798318560670203861969710808028985964289135525170561918\
7593573806144933786686452604435247`360.6000741452433*I}, 
 {P0 -> 0.0004564751044116411044896002857023835308169768688640341828576412781\
07025244434887296856298999351718755919841018451232908611876231094066364501515\
05736588448237680648775043938939499405503207779929331904952972177956541016046\
76800688229157874356128207234234121315016404566804990629912693608588986513600\
84282572974808317520875621729563036526319181057500535342263838418062`352.6809\
8377548665 + 0.00121524047265617750558996042735742214865052402602942433030175\
74013609662979381912617599231306589117085919550646400976606302464950119208258\
05935046730104752643538567429269741772228743154174640571478131641266984028872\
96405651158163138717212851417854396589836962252249573139572655770965490927476\
0171946796217124969003521629908639689404499001079832727967039013267984421`352\
.93850981396724*I, P1 -> -0.0428176290692816583933092894206867443610635298796\
17506287213097791088573495243868595092956211598376160197201466224369940762848\
50792970533057935966457319457548914053262117004024274789788049321334009097634\
08010222304819969111797361569200622733958327981202853174134651575654066839910\
57841028978555139546358235846618258602306149912317164698870387864570626670256\
2879165742904729347445064244`358.32155210478084 + 0.0578665042080948534391637\
80400172582871647725615140735204512367693667267224114856209556501140645097636\
49146684661859937532471755585576924046082859619007841603154028989641248160582\
45220965406026302661363953125128138733682603135894631960033867280051943132885\
73083407170083172568411195262898641172097208606039065785473647974941133641979\
8527990888885074439642955184717913469261416646680518`358.370466745853*I, 
  P10 -> 0.002964705100932722392517058464621262759134436400733888854185203178\
46403711133627917285834365026251197146350013189743481808966191580109120966136\
90763424592940194655465760248458596476647902407613069833184211288567867800240\
17270656018052318340865255957507678566370697711046508233220839115077003244151\
57768183022668646251157972000460632183514702869469324740536693817122385672371\
43507747814`358.370466745853 + 0.00383515131508810698002708009569701848679253\
90860825527871968687896382228692616308176359919751334383192418791842388193311\
28253418882373893903703284534162284032869737671942660439923080535016996221255\
58107713236593045262351932714277192518296516145514099100238715750683084141497\
65056172511478659131455227015956702968055397224880966552885882918293415834315\
328940870532861271451026258051093`358.3434032267732*I, 
  P11 -> 0.079536016725778089673391925554133611154954608647974382421054369662\
66640685002144984522187428261151569502469190427369729110772076482103588163932\
45949497449991091907683823814040415243404884842518009494486430609053616404356\
37959443258789204983835696915808892386987074548773086139752136069960925746915\
42966779312011821740824098051517998791923728978261110598256222089140787704020\
2542278222`358.36926460685555 - 0.0099429025295302623157145845649957541179580\
21420070253669110372843232436184135954497827670627007511233680166819870171639\
92066983681749311004700557430455720194431213622921958419110614512852711506535\
04260446153510643147259833010932344769026862374321437632510527362037885243087\
31143632559474940823043405249095326995956988126966628507358545739141715336307\
7418644943555446587055462569325227`358.370466745853*I, 
  P12 -> -2.18749661733433821286941099085491184470576638650668555033853852229\
99364531638365276148646676652596948263000770592109726117924680888858516013739\
21789554833324373803510208318485852826078541389950126519910501804080601051930\
68025373577664028207521827820763404361832914155932364933645455046595257311237\
80744262840178479618463110991238764503443721832766282855938480197676840368086\
113542184771`358.370466745853 - 1.4881135608854075585124800740318777774209452\
33354811812221725277043110293568792442644401735879002164294098044544551744725\
72215101610241631664757197087997006132729974484689706290298537610655109592306\
21922338771278299599452807926953959254291286798559270635068548709635969103679\
40345148682696019873656833587567259521932163351151126758080470004180186804416\
3595503661228501734205726143132106`358.3172075707947*I, 
  P13 -> 0.014937002335135777107743714407420729095433153464334706091357238958\
32881223184786552294590440595461487203810487312123860404214732695941385717185\
38417602728052771561756632316188349090323817624539608729998178229627646614545\
55051167407109507937686757392856887993612965285313319592243409532683087292776\
86514871148012240399651961343775186043133102635445049510753686153566378615179\
40087042827`358.370466745853 + 0.02629900005349885283627509331144860064384694\
17229198142333601499101731902176594479799718358816383936180988473955215079985\
13850688901097901483008514336003102698420954474242617317622508950619829445091\
69205373864295213398364826540746502076894929648297479516649939622538689766214\
58332322001042448549444915743351441687842306880600758160842322346914378844922\
266195183834042781312979855340333`358.35142170165983*I, 
  P14 -> 0.417818338189755171234681788618796438054357747106319907335161298877\
83986616871234828408972762729129806191492088357554373271734338614893437489168\
69551611108768181810307573037779683392249256733235953540249819427468226491330\
67872457180436150451410555401119570625294043333154622104766322209854099225330\
79229286198367146991427756787311351085061821754339425283147307004497040006241\
52172268575`358.26716824986244 - 1.221703545624359159165126225464427760850218\
38172621175623055675644149903819388506715191180412690919527086620207943789955\
85100601179295452262654741852932346289817079663593209439713134252038815331282\
86909310696675351143933887514741643310220534066061007860462535251169539989551\
00424444831023080107061266609667931189436112781554630089887836028935322911040\
68198493547700237117961520258497156`358.370466745853*I, 
  P15 -> 0.025154154073173035096585933657724802295101620663533049538619608717\
87605072349845044574045570323106803169016423769881891210583606151173823873463\
94424595843099654780178755546567049050712937417853701821977023008722093584374\
97093320648958098829147517123191248518912978207058797935397356242152751677639\
52763677307456196328414827014661103680537414152048051847587634641019102945496\
14155097294`358.370466745853 + 0.07733781687634997335863666641252366266133955\
35857658395761732341579696417828350052931977015124912699147718375364608453519\
80816352288215051590251663056187369002484984137761126128293181554786763143131\
13394582349040279208183177312229039126974894849973789221481586858606655998515\
22995453296428066969021924377580188255500114522206196377115337008608933628042\
329778275368569335971083230819909`358.3611078057566*I, 
  P16 -> 6.243967437249903425558412208630015544698647732295607347721517443441\
15712976425242792144818350579984735529094352335016436410201745345967090334619\
11972725491284906780072017792921142510959970401073071367384393821894470638227\
97579864895477996349884679006114694581447040130078219587912697270109908184627\
73649752546468937690806999239475661178394596698143718382398182340268902551732\
85988317826`358.370466745853 + 6.23119367160002672808119163353701034684938700\
62413995280960235525059333780339467134432305887691541636214998566524182798809\
49487218582169955806149936892755231237163297825374899544301093994631777577730\
92795079341254572355634159306279760211794268789189490028537121545084594644243\
98250016421625061596843445915878641150827513023144089730257799246475383962473\
190427957270945328245166942410359`358.3346198840277*I, 
  P17 -> -2.24271858983128876331328085416933767619755986768312803785321911069\
18104310007283599678383541576684909610203011925260147113384024983501848109323\
06579587432868743962672539992516698132638365027408817726468816489877712083753\
21166229345617697578193829205187880735765429316538498750763080105688677250412\
08903482475471509878473593705087746304548797912990160514170774445483221774464\
839339093357`358.35131476904775 + 1.27987091145128350043811768852830354181936\
67587202047133231898639257685569769690996851005165378520460791126190057090562\
93788673874756616206256799645947039551000451132909364263802705648915347299584\
65133971464954573263703024245240610055062178030679740619531624562274918899139\
56800159415901699225993399527196742834044719787356437867988673668128368199247\
061164533498127226195001400543128024`358.370466745853*I, 
  P18 -> 0.070547818660354018209568752444483631701609771403595888652872687634\
53742225045092883282033229383782639513490529448609658268665188089056292933198\
77267921835373667977189375289503484875267422747803911582173870711520814344580\
02754115505670967839244679486181092398447049227352029104976209876935366378187\
16820413057090046608992655162049030774494553977598825007049423310618855110132\
70233976349`358.37046674585304 + 0.044230999788489995603017470113661215675886\
28063372447976784286332930764895394018822368784681817875608233446365118686657\
19241186944169836508117292545832061956982237853877800688767994949778019339565\
19341218960183368518760902700457007551769713774955895028438929407477383867873\
48482323853751206332624735060757454458791888402445867007587239310504416904233\
89657012324972321422380498556266668`358.3126717013516*I, 
  P19 -> 0.842634696330828010400279032523536836564103471201732268492543138570\
61599029781605289950326068672425877952402639135000891093499686076467401447583\
81760680114681022421640253789283796239891030649234864704649042515466522544883\
47111168254265465847350644498564891879479910135749384259086191539282359962162\
23615443955282506828856383090790594337414278929060212560280008285002702598580\
21195394448`358.1952548853127 + 13.204748973614033769160069392918214780610877\
79971989647320772267217345510105350634041265426761593612378757025051325728383\
38605456292858310164253587837095589164452780023895122426533558784937906914971\
48962184510856644848465407487650080653588812088939302592410411445116356359290\
80824372877190454740918073407706732698099938541000317954259087703107249898128\
85866305672371238205584970174451999`358.370466745853*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.01466207722617758517713773842202713065\
05376314685229505668129866783298230198563473874070369493452325987700548473183\
52359574456256603075849971876011795237452902813260900463536891305459954640019\
89780792403861548987647211249152272331390200373344956974609743173521446457207\
01265894039035614493685144426719027950977267230953640866881098025292351858416\
046099232034095228267579203755546958999`358.366962184935 - 
    0.00265607049539147063924471614423941828448856648277504225061572726689023\
93451340794256688010521152727383408255831000417416211132291090281561416971816\
28944844200999366136077444648457745504861378523327995425669770759091074863230\
90209747507124959189884371034291040230434027503454323642604564119028928848795\
97814106146844737198702809457122300333469559405689213384064057346017850706815\
550303`358.370466745853*I, P4 -> -3.15519232091647264454367085169013463504853\
05263161716582169101130607055429345218251674772585886748415581301748743609859\
87609266784687088815101440950805374857180861744819754504779314655673489575911\
77113098941382803052117629150021043593233186514007930556053995125387063366694\
58064890473297479832274518820130516557489784921555779335919207305285344233528\
165786838862268811046978322795335658`358.35750715056133 + 
    1.30891711977016396349707461214182934113905338362462317837690455134078737\
05506710438703336324238264655246154304204163265454866114626404649325470903793\
74060900372781951716821038953520887846284334981044629569900372730897360822453\
86849386390285634535413619212825492704491734360911444324981973957862263452357\
03331070920658180775556403605663425053752164153408672627656326219415870442877\
259433`358.370466745853*I, P5 -> 0.036271356296430517753843588957186713386430\
09763295374179194348866891195145754737647536744538399745519051946465889302743\
64679524575410544870592935109009900337132056872968741911570168906519296190456\
15053074215279437607335941165815940723810621599332882271753743094085758169868\
29303494577364150523186902453345938643167584068935645228370924106432080370863\
39132118594085303153072762390589707`358.370466745853 + 
    0.19907792221097246395676077807973472711204449490475367501976007245183970\
58955082162013846673379143928607047416575576906496464100399997668082720784787\
36888431172427054203180128622137511029550881427736414022018442817515400878316\
63362513966063675771440343745157918231485578475109855031992161119262897301223\
63215555732125644775877159424451728650973717349623971922002604092280814299145\
317383`358.366919468997*I, P6 -> 0, 
  P7 -> -0.000247171416926758638907196263098848546577815399281310918120263193\
70335081544005574239008162232155432855692940096823197118276535639589089730218\
56172438101440393394880079034320600932040224755391314436876722633748525869363\
13410785430643863747882337053147397043377495341606743998210525331840649262949\
434292094106172727280700420463247600506091715551180947227137040308952`352.802\
6165588808 + 0.00007529629646406268002962104336245731261645833279886144494872\
99951494510282447054130714122248334383794814591724474687333522358328760806090\
88458974202995437448623931982527291381021390937168118601837125564544342059181\
40946995172540781262712203333642298066299255163993677916580858375015093474028\
61857692895758428887233307451179842887261283200607438057389286725380980996122\
528453480048229`352.4806740319036*I, 
  P8 -> -0.079120392416211871503411300183746533868818178002536831405147846007\
55790776107676277225402019457139914417164268798517856885352928333785056264509\
98303514965235919601989825172309245080302261189925253573006458841730135683533\
35399192046412692154287453867105192027099136582046641322997737719488300483236\
24368541206665470802155531769347003999469451264867793715247422480400649602728\
3279379919`358.370466745853 - 0.191277798408161909560466342940615604450345484\
80753638896719247956380997290111509303197198561814179102198876403526300381163\
11354127967456875629307654445018030625878460812530891392113345774095176877962\
77581572054696155208447037448478058799814310242317772661706626422708473814766\
62330071836420253114478826150370304985360757776365709781613430065752781156019\
55089871066920961442114881580619`358.3575553459437*I, 
  P9 -> 13.610314449694898618004053670264909955910010037517029151336280407409\
75657889437040819428363983668206072130044529469321948846168151679886820191225\
22475130554741651375004381933592357900225765314472367933656360124136190055321\
43135176242704116958817353843047289413009628883694870162888502190303188925387\
34624151057215968864720698619179323655261129416778354016548051669211585772480\
76969343333`358.370466745853 + 30.0683185709161316861180470179434128889053198\
97857180388271109483139836632235036273274047840125001448521781527327547965449\
04911806996682483773869438762415038960263705677679162859997986101528020562266\
31573730581508339670756827127301094841419927649468194593820218327513383111829\
27760312467858940386267839439432995571804019322913887528369824769362562708718\
2781410457220915149612261075917421`358.35599691271494*I}, 
 {P0 -> -0.486912213830742679646244221406338648589559359146851920184090021644\
10924356747278429480016168455681711512428620299287866899494095526710739909317\
50366768951047801201837997123512929984315542889971621344244011991296201207878\
71438568724161340285798894265191522289640851937591919853423113463457682161894\
963568661412206549964454378091936509646187715092771969071199789107851`353.828\
6748080756 - 3.46641016851212032730141051810537815958201356917769320598916461\
46194702567026274053870037789443358666460633672736437192865905271291856452037\
46689850408050685906891037707108564226327589757762217952121670045161678160644\
47094207085592976236797107097449539994467089402150681739386389139333769978666\
6978891737049285902134242827300795163753813281716414113158872937695578608`354\
.4742032839112*I, P1 -> 0.007235310793320742369322692051891971470198043753608\
77091023152913439140410381041332078936035192744974467841602678630315994942101\
98327266628497547682297607817420124095772226014437799761118457249905390026507\
20998945355341629109486463273925988346039196693791297201521744531801826175102\
46792539238188344874938660379769968073277981069121579843462515244353981148348\
04879120633130150248565224`356.15077500156724 - 0.009142828877236935922116794\
08569787050202126095150394701976894375808810657122885058674847231770426616532\
15096848919772425429379328140900074964238316434398457915483903752607910675879\
66042090523746324343596119480457839679181794710434960380377278091359990153511\
17226063978148604064391401802283740699711473207238618047613720278762161298793\
63397229212891979053846682161453618729589988263804`356.26194775513926*I, 
  P10 -> -3.07890040819082477556178985315368052806172884605689002196311011199\
35245820718240467942252570986458311101386329480202392980293784661212979395800\
17012799863877687471943189304554497150559351842979035784698729161223808445584\
78890075687697427836852749180078035400604052482885861402010652713164277464319\
6309792985287993069324445043574995631873149335004537238675976887405671`356.26\
19477551393 - 1.1137658813636947956195844206176958726775881727894689073949317\
10172488106574350489206938036778435228888856701332678635955995302127382715534\
92738862700322118755381603514230861923684388688845254346146805928567262887625\
71521491464114278700618879336812322157377672115452768151098641472946950018142\
57612474835828905108991005285595505756006397132118269787626756866633980838`35\
5.9705023874648*I, P11 -> -0.007984171495024430029509592968270575553850158705\
64896512291165106673847663697541185485828582913028494872216672155313809833290\
86072115363770334022805778107765272229427999494260935599848585345557541780356\
47578451489701902627370548533520569128661968890190487798575866189191322216338\
59048590320542313349819117600692748836303913570269765748527695683019381992961\
2064361174005104187078665428`356.0963638749061 + 0.01319754438881289816182006\
85625537158406169917188011396169846493539123217807859884592632598996577567963\
70529972462737032508803492971978186983650187058396170428877454187104778661964\
44957558670601537588718184881191290622867238790884032319700825182174191859934\
49887153137932910654379022282920116031592921638242790505304801557899733215323\
288136071853578570635752067580750833673096938964996`356.26194775513926*I, 
  P12 -> -1.31249526399495229933063526855268670423337448872007565540046802088\
15570426758649996177654007572214628316520273507421690743505900018555837404860\
12325074944431305678230956865016583373191716824861531269729523341480593509001\
67091847482222028163422290004078135742932067225393882668913258934760085150665\
5995235960631224872107072821839392781701144945034893242513574833783235`356.26\
19477551393 + 0.1654106142176877385109928501249691965948393510271546165175733\
09640017196328441891584989226357824799613630557399738005920819837225824698299\
45383084624878666138891125615104164560370022869718068789992151155535546990289\
55685999309632459662359091581433563495799169499004954150521650747582731096669\
76507116806791100036487500378038602798176016266171492097957479633683615743858\
9305481979632054`355.6842527184938*I, 
  P13 -> -0.24591379164196905067865331350189536001997871876924578703192742885\
63167493366471469707871195097675643056413934419929767116920266076482475493939\
20728127182457727766368773691626295492142936272329654741202178228001977168316\
50123172594778713540550955884537410184469535183125208504185025180637539435509\
33761077793415636529887332678213135668717049507415941544832275214266067079178\
273656213215`356.26194775513926 - 0.28699395509847575334822423677367919588979\
47096876155634661000358541543232439729112173344651386683451221658774175240739\
71074943649665774201099332142396197449707743962659047036438102444420357787506\
62766403799782233982697958140750401797552960296834777311711752471073639869922\
62154746334004400733836868133317547112114254752287426511245612367762198419122\
430604042523479918114901745107302141`356.21600262705965*I, 
  P14 -> 0.008501541399948085269840578485335739819094804024185843301268615520\
51764588346008097726679741822543205666684387930182841806716013884185133016814\
97493784332653234141750727164216726224852935931875136240711442843445730270411\
17766744858058091159953952775841222723892888804158888132257470779894447705091\
44035587300691237994097499520189707541069787325255486376275697266950265254031\
01147159733`355.9045935863964 - 0.0296565650661117797206229894877209458688024\
55999193512870540234208748579432565642707816973574387653005429836179943434242\
85923316423168649947686961333074910394357896070994380962647556708997954632360\
59561928640533292525681440469055986965091407767091345777800766275414618891626\
60470918440600742153688177302820267103933083947612689097459221260098575661659\
7484277101332605691818471308065511`356.26194775513926*I, 
  P15 -> -5.39209776156939521540137908652039272714237655634423587204780472456\
12620351105547752120724447497965290670882503092919574510026307436912190004581\
67007822649095596574413765566853344359811186162805646164335993417689337763005\
29543140443886957349758191799496546617374203905494859621675980709524922869553\
8172593409765051387694245484074614678590780830775192402467582553722582`356.26\
194775513915 + 0.642206630467690521875889862082580789487113246386465200605961\
13873157314840984832423270961890477547562150907923268518890921474309555081087\
91731699680156681263961742885635046986580292771658314658067908405600883956862\
64097329858351455631540117031210205898171181054798707109672560092947561645368\
543518426103542019766100338314294073250113223626760252389981459768786314715`3\
55.66139799789045*I, P16 -> -7.0747221543473090174234096690191096671353945885\
07069691620377396184806825370473283337765550932339122985201397350088340037820\
70690835500978858194921639235992620436305609140770260713373243625665008112900\
32040789764679981058297930455276174273452028632195858713757169341551161583283\
70482281961683706685311548493014251310139178675025062618243947572322547546178\
904196198127`356.1491212105718 + 9.018634478898821420680182671377839720795366\
96740401528625914245705418945765197545710894945510377951417523357988891407541\
44182060314691073484006935384854455982168227726181033661360057380857795404701\
64264826236820684966775090037557671611460262978878991859210257679879641926850\
50671293575232608630587573226014108753144749514974642841065466248672421434469\
2882634164886464`356.26194775513926*I, 
  P17 -> -0.00070413335288669709865367324599743198343693284036117952581847054\
04783766966710568734153248928644144474295529702862915263142213228694463090610\
77007740546074489071589361948142897501463698459966871575973258702175644398118\
40051005597918238491358671625664847721362465255560503967630279727376541387717\
59340839082181885150454875328480037202717799997190295546457213229975392727349\
978149192557`355.22007080278865 + 0.01634552211008585740650733636755596232487\
64544404239342965297677461716911235409366734879995644932715520365405095466366\
16376235757031989690873353117094588029625231560313855627795192836476671502807\
77982668610881919278207910237712432569569950238314811218657189942117952523379\
09952302339810642745384706342922830289730452860272313779800382153347610967846\
288633305708846272816664165838807874`356.26194775513926*I, 
  P18 -> 0.993605942806315041529861369770682768700815247681608012457866144109\
53444166075375794121552683000114845865471013748574506677645135367790215399881\
02824231770521439650941949167948139029426713365474569158801995905615093544993\
82604291821204426178348570828103035934953603700511665647793177319686054669563\
747534052431288234756899980092949987522311981855646655162009196075037`356.040\
72301847634 - 2.0914186414824734027253280211293670109760306036702492041256295\
60487475310639136010160303520065308451716235512096371866068406101114130462707\
21819833579452069111623067679699753412625556459022318467834284295042385052392\
61553074135816548766222582460785749712265907738066967650371262020031624508229\
90840082179865988344942062657885180540447652132736574748002740488496829046`35\
6.26194775513926*I, P19 -> -16.9053670311995014489011619351044491639313550768\
66698408502284504482319704372828320382901647717720990728735854689795068772628\
09137882440276999860619433423305663519891537850971515050182183752671473283265\
68118587010594512899873973356257501956643004156356735804197181584722297460298\
82351208895755364071238020640484934443973311140533020440084233486399959669425\
687161970223`356.26194775513915 + 3.12520976520919582555907010352670623049319\
72233401509874243241171197573500983660840625147935427989782153743260424344269\
31599677990488635834637272745333033867082237450453194327251192902241383017437\
71377022874260957289322455304954057116131921984551794036817986277286326196880\
11401227105829670268100237804277152356371984888307088580157574957938591696703\
44428717347750279`355.83651256926584*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.118410392273987490025524271364013165984400408529738108222662860781\
74344829815069616740439475801533860040545509939296186360074640665815894166771\
81405866356714497648558391035405512289237594034720302961604993967779281347958\
08258817098574256726066572909313772302923242180900941905279126668766755828459\
50494338150835148195266272550598879532764740691068027580640474389269050839980\
03205697675`356.1334516038928 + 0.1636836316597165551246282585917618511585229\
16515840067089129475193239620750503813973770036908947592734620708487832732330\
53340904777001486220201297429643341158879043045670283041456461881233576902624\
82018001404188229238068913445057078484352055611071823230875994429804759231993\
49206256882088793115391466258108321717246268447820198254555227322703478589961\
6802353988647488174016404028129331`356.26194775513926*I, 
  P4 -> -0.011222086269185142074025271947146484105258316731133639074777188724\
76700826499296043528566787633692527590606612761075109555766648687271288380105\
78387716773242814127141818255735513811456390035987339228517885476818058706263\
04728329842683171043391300075521323051678699087531490266985154149685346107214\
79648890223662460199748976280134048040841036810355143782868512400363568281363\
89230686765`356.2245297348745 + 0.0090680858620883591321785850390201416759470\
96295247443065570010616771788372183628764934862233862920037675168307568528432\
77356627778917520848360811740123495415559889752607318133327053999730477601968\
54141493128939460417374742508853087960491593134912540984569041290152837922196\
24765510042372611994433067586780693709531664167002669588603308582788055079492\
7763268262577590511955905986739754`356.26194775513926*I, 
  P5 -> 5.5330368206181122336704086308121696937897933803980046170750842836041\
56678989650095726707162717912312689677880379531571850770616809293518064553662\
07556007199224787828481115452246753106938207834073837655334342630615814980394\
55800118242581164777292646359869055465778937137253583926521396413237035322472\
03548911586065924519343402534198799753853334054362112151454625739247`356.2619\
4775513926 + 2.62854320335763331149684729307354297961057022878054814738928503\
37651756850561106620600638467400590526837550895485202350025010140905354321065\
72923240168180807228411400700379895472356580383534113336347417387059704785215\
77743740728642943506092598054265713247891745696669638789026982567044370854784\
3818114156563913558591169456481922119855401522889220755239899203555221895`356\
.0407108944228*I, P6 -> 0, P7 -> -0.04489362564009188328660542094871093990092\
61416496002127821923123097045572698932131831966748922093536537458807286803687\
82687947230377470627732870201052940172601721340460991197619957067652873951858\
30774005313269511962333635675004961648848950597551867127690788704843575400797\
41579656590243426582455339817445552822410128022696818528052496413978174969045\
285009538873497224731580229302828873`355.06055960431667 + 
    0.03627334575311923130412091561990915646462227043253930913459592606756279\
44300300046615218911749373241628223097452669571023401609297053455253310290506\
28143472487577484335455436363931696656650657923172487419971491724713366487150\
36338100282697914707117732616963437905449435595259364015841606947048953924290\
40140541237760252357172710720199078566855149010343520800125916288628157771605\
386573`355.0004527695793*I, 
  P8 -> -11.06652047950926181166405594146910034923637921296404143720424974911\
72300254156213689818022998097151925972596215152174214797953167232453904751407\
24674722204749832867558198944478841880440036259263077535717059726114505247755\
24609682694274892710015682564267521020635483348756685138533131836839571481318\
4536155370618580176075820684621942547051231728072452520007144263089938`356.26\
194775513926 - 5.257250089223775863077330165808919136593258355697715752156723\
41333470539717615135773808484697386941419873299927310310822605297169710248706\
52135865177478187773128368063914434331274549571621622235542063578135793289704\
26108580203296850001552970616187879519772156729997186505335937995937454171450\
761804212657711482799386433044775854023541161082069240360003903467565357416`3\
56.0407086460211*I, P9 -> 36.693599080975401636118780284832317819812101056261\
19896688097425875818668853981644660545825026034783311421538977483969467992614\
83070180643368156888229595383144451779423411267265646077361600913509513781237\
21193155663450800643320159741297801280490374533609718438130245900393167915087\
77384462409092624268529711013081550102191913406624077197017108173625152057469\
1790290753`356.26194775513926 - 22.195052398522977086873335531722049168883894\
74925039887695478189861516618977398051257385356805652567825471982792681420032\
08397879968881251338632550019249958013455310163231848969976452471463868722571\
55098100794355345081472040111771415979169646947864409383938436112827800750181\
00873913919345898171578760207749917551334817635525289294269529614812021845282\
6998773521903057`356.26194775513926*I}, 
 {P0 -> 0.5242459545313838157124613432083507841774897286578474383025090012440\
10074990425903736895328479748108261881110495688304495840029748167433033715613\
41036607299899820930193521789228307235807535834826535762131702433141306162126\
61316778601577110582367866031334348196822412669194904036865758937003292039349\
56402737458649135849669924338340463221497919329021587378967053474148194014708\
9649236747`357.8072519206707 - 0.34996368595455068456973320630434651499832391\
94592291451110924798929239086060675700037276089692167121494418059296196469764\
20302883291021426505816060967261101814025363726592598365957174929530528048903\
57316743958434918281327415795160093941757454398067227578214544363421700061445\
53034959504923370103707320730116347555175021699948625464608014459400114273125\
542327465478731618366926205419797`357.7120253181511*I, 
  P1 -> -0.553701930133133278524306120182418803236931824230598151052177452571\
56492574060983566966480501109974323151039549514478883152203306465248331385628\
74154453046016815987385631845604002311991858298039753085731612521914869745714\
11977802544627447742919359912237854028402987361740032583534353805315525158376\
79707486768332235075084311552925479008096986243162698641986657142046558805714\
15042366058`360.3561794085825 + 0.0436764074237164674712019626033969480257226\
24680877729171775743365489552396273748573191867489388997612072277495297123789\
21781682284030756253953789417836647496788376555618535679655816674018687257356\
50929921599584213340321142769828691220734153853587953651371241264968319775061\
35826814255262561050625051949254212854354346788383707831163833379572153614315\
6444357461373179388025738035534754`360.2059166358016*I, 
  P10 -> -0.11865282942606210011861492583309920613164453586557129656535911277\
70278520062502690318830743722618298344436776364501556949400102450949680957328\
48097987173107673228666346158596092034955621958651183844813048632400264829200\
24892500496521667428773101286758095227604217702945737011244472554679312109257\
46982511079466185586141503777638461211825260284793150141462028104482538610083\
969931950195`360.3360685794149 - 0.175896540174246424100520574918754831677309\
21672545121355741434353206537104863496290784329027360454596044471430911066539\
54708580813237231206539182982630740330069830094381479367101435961464240082197\
27822136995791273764927957392755112320076326300186291289452113002742262416043\
67032902961769656421843994759462848072485796246773804058656563573054087913669\
13468202741808534851315353283356202`360.35617940858253*I, 
  P11 -> 0.640699879753609872064628570480217501612648711238693383757658041046\
81770977423359591695124381812702349693196390541585847331116327483772436130019\
95796991190563351704968383511247328539317080975521721107189331586254409356638\
41338976461803750117748262430534780210058867423105593788458621144168732191985\
23223808419251370844220550110238046383429641679804498908832361115571346075051\
18713593691`360.35617940858253 - 1.603245027512109349525773084107350689351540\
80039920048348903762729077568818221273476884900335928828511328350003343158982\
44598819480239776041129789774262925861390569686084580956971121678931913165604\
66451318824248314811489797505308365867102810063191933409630660694193042635126\
38685427754664757458968717842430971276350530680835977942153835815869383988796\
94106998130848804179450439700677596`360.3510010167643*I, 
  P12 -> -2.54109211101795027102639707371309798737612521001086842319732960639\
03344247686905522244989436888293833166873668090453736785484267049548809358604\
10052759025366730990306691855507667237744548190548484700358372342121667814990\
94754014927014697466665253595590979232818090960851671568236621679267125894725\
73603712998591457392552241964216095212526918903524600475870661931491142161783\
470228497284`360.3561794085825 + 0.350217892672052760799179534219285632707919\
44651373806670267000476534058461666631265239454774523012009548496818063480520\
80646324347355097397276215549194798253316299884028351973635675970576475166484\
46942563190614160388146991642361719423133846738108693013163229657510652747594\
84484767228582225398662344843432569220725284509719410995776238386984006706344\
42357094687161264716829852492970027`360.26411075517575*I, 
  P13 -> 3.996581121135507378244283693116063256034238157334583592382390150790\
04888558944929963328755547930548006694462455183902399617698112405055083831572\
15338335731301597427175086538748777498934970196472469679981597375022770472226\
20553827674740998011225896179474196670025916294976422307218343071591623894947\
89006728147417187109823751869358909410633380505861584323726401833062180319463\
79744421419`360.35617940858253 - 4.089765216232367766769857813137471007309028\
51420669633059649245753636561170640646841962519868861798133687238815765606375\
58223341511400078558095780669727941865113859621264150640070179633885286193265\
43175220461152569510940722338343080750415215401722683312179123021601383587407\
15680162713560022988832465398927322124619916808415109113047523795951650873190\
59170396921250124912628009044299774`360.3429720482727*I, 
  P14 -> -1.95140430789419181408074591891558228418090065163753356069079007622\
52933432784128852820945054884436779173212553943327505561725717941318073595853\
29315803814637542869877065679802391861126672627024084006554492767139100180214\
03310990640220373457387925769211929867704903071380468616703592537597188823380\
55654610901454879746811484500465899014702613899053630063708659882970994046901\
973867670394`360.35617940858253 + 1.78595712800874589853859880281170990755781\
42035247957405768636536590968234231033515971960184372194615616849975680701500\
91662357552544216410549110403256992777939146643705576280037281250293479687235\
82659968691140225707427335227526215320709222852025040435324226095033962443115\
60229943557850548839814058313040138683308700694882313030638460783548630162887\
139921631757814365698137115542782782`360.34138521996044*I, 
  P15 -> 0.943618152234590165134135898723676016314110052078962380461032598588\
00845393204286489970859410728330993496043557860874427435049020044287555628565\
40972936492485268628829166679953153790921411976517070164908996950290385730803\
86144956089274691284277811890067782759893924109343659035987561601232905298566\
55976320600948588509467336723427528997231591267096975567538475889693921169525\
10703950167`360.3511367249583 + 0.3679693870707961138661718969698295440319481\
24441851704247881794616989289087997410839257983518426600375764149942505164743\
13769593732829746439553822294354950945391050050948098428321390717275644231882\
54816432300456281538836633165316675227988657501571605014986789048063150088865\
02007910637201175992567101675329240072530013235288724763834637379347463905854\
8072240242851292943747190457732335`360.35617940858253*I, 
  P16 -> 0.436684826861992030419947083134513166886569226578163888459220412710\
02272726738341172218938155445256406249041714323546433606979155042576907177169\
58598649742105315881777964203423991980554689273442716747070613977500091500919\
10708302700248355652860578364415045035747083971535918275214302261152512783913\
18367765020537588847744494295708257145835788029277930371917748343523362643427\
50402234491`360.3561794085826 - 0.5104142250862829188702656370767475544667256\
88678942377737662995091065390951218776460970394436773776733028283781713673424\
62827564864188469869318522426871612993258153289733791827502758307759777624477\
88214650216267428072112098551760268750848883272648228064988210568188737545041\
35695469536257427053108931569516258584233613978584807030017644386440787119768\
6764229811910883225205043059296486`360.3446510045158*I, 
  P17 -> -3.98085121230996165492915308557428107647946395415802670241863181667\
70741088242064779467838103702339624360480104112907899371851176231147639887806\
78959250774491900350174980201721772107011803412502970576564872900294276540919\
29469156178636606697840169491726007572015187164833059920983838030459618161422\
90590062090034700912701049723547512377828610293041920389970794786931000323912\
965391055551`360.35617940858253 - 0.12279090427489771985254089029304703461235\
49207765403805963808897787450035082355454942815486195050704522269406493341582\
56688398726879177391247882661559044639740878108679410903739153602580065377315\
76125963893632796389582629259378877766866921385769531326851081103555257946757\
57109888805869940765957642446284991022961270221228655107512105189136204051212\
770373432792236037666781113778451401`360.3304753932807*I, 
  P18 -> -0.70010981146917007811881969580040466855725679436452468325490582084\
35269845323461751423637734102715853740819620507771366305776334884957586529777\
23407623223925384897802470989901075359772222234677226528428399827693125523614\
92996522294927428948200348589455202147186311389889906917005194728018116394541\
53495871920339324245360173502318152134461645023762389927470761571103132706192\
689443991166`360.31900538658186 - 1.93666205019178709910928523031504065927859\
43801314802953922763560937885676767517415942864859027044333532601644720337002\
85181317756619771668727029960740783436288422670454679747625960326218277306019\
10492396447725447104771923273669627179844960261043770860290594251339041485421\
32602981392935553720509292235951131672821172647273749140118055164956987464488\
967135313691282310168423160726399131`360.3561794085825*I, 
  P19 -> -0.35542876044241844099474921610849437848700328157480609056093800547\
30073567088570304098919970098228239448392558499412795302183589552823125061340\
18485181839827829781045330037328565148552079812721805426103938897710049796150\
47523899475515085975386043764696554901980323781704522225809837864850030385154\
13419381581981365900038314900458020836625244741880096256694869644741255348549\
123035689423`360.35617940858253 + 0.79156541756487343164752168991430049728498\
07498095808210267779831684970117523346955999378337823557748208536577487233707\
01274659098836091989962125783672857177480317849074072145881629237552039766448\
36025389568470037105266287715191781728249228832122471691865984638449948279214\
09751220325011559568787526516127001848285456428866664976043863315578436888914\
998994146831357678992301389361133348`360.3503085763408*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.349782676245437198855245477015341925057054592885854817148122641266\
96252408018910686869423858617187615434786646758236970843929603219460632529894\
01433129281106745929356695774874185334087219457250982904216126308300451005823\
48916706084692819606921246142405711994907565691549484588624647268889418567820\
67867272387472191188566557005636433022642366716885953970612776690005627304370\
06170793588`360.35617940858253 + 2.155320770243650299241494653578884973269807\
52273765346390805837508236631260988753518701522688006660091980468494329514682\
05039654583330526161797930275633222447368908413410716116728733287270849433447\
35444762733393630153667205887407660968204764055695413467630265471513310421866\
45810221524191781472875691589574067831064216581852913755055492319211317304465\
72647561028864523005080970421144486`360.3543437464901*I, 
  P4 -> -0.044701770898776763237813374721875056884850000926213363242413898739\
70747708905913808526164720900353053090617493097703854985566299845790109619693\
59536822393855492775141394914155424001385795244659837790384043362483142672097\
53115539418003383908346949048729403461326886874249132517580896765498543323536\
29346599663260146501154602794736135880268739729195306842262900541578131291769\
00419286557`360.302180648306 - 0.18249162382767195282792702825820395349862807\
06727929966664853143027208670412581893266369316579823491212237454913357107202\
05676112688733544841122373459265547176441093287718984960937948043178449508361\
96466862555999577988068211654166988501177204801771272160472163759086378234077\
71392079896498089932669328870766691044066850272661195843004817930368818551651\
309230426412652678916733204677059`360.3561794085826*I, 
  P5 -> -0.692256270138375440422490356623951297025874793965152117341637121239\
10152350933095029671730681158658460309059828700150371442527326184969100726401\
83019884887471190560421746271492872243228652519017616790037151198912245120479\
94832211033898382169594676632472363536204793451270485678023347248019188083199\
44989696558419786245394181869672285303020689089742267232532288707157172688632\
68234988369`360.3053373578656 - 2.6524311655141789800816486563612509792634841\
11674195310039193986243209300603674760746781141633191859981891688623783630888\
10875732251946753246921678188875509967835435840062077415637958043431503395149\
12154741602763409793900996285543355634933487099806002876680359867746085974567\
18084252713883090473588782622404993794918125417787470601892107989497067198924\
9720973247111409326891076881861583`360.35617940858253*I, P6 -> 0, 
  P7 -> -9.067995044816257446651587504371725407245633826567709267687444044396\
72870698844714404073910718494400813857991628922340321692193271941501103812056\
96096327211898196949439670606998417762329201017307034159440665870389526036076\
16407493294640102075734365467789031042001863761275681542798614283662231690143\
40863728219517900440692692314554511134479198164503803285974200898532693509207\
85414666564`359.42466146092227 + 3.615776256230499031306830173281609400973944\
58682756361535591533061868366479113317251626161868252765747899077752435344716\
51665705335173731228986213076347859390172671277613826441708587655988863619856\
10978728075984445825040826261822278917625096411432073862415430959999277335228\
27429782088522328990251571778018343121204358906992086727930300006754353373826\
61546268418494607152012068245269654`359.19450291835756*I, 
  P8 -> -0.133744634453235650826210669979622463605161989995901781238444015895\
13239270182968427641895223893604111724005527965706708892025642583230267857831\
94179321146856271074509591431006551514802176459558388469087725089990926563915\
19989051689388474289602780106457823228728502823861039345856193918734547978007\
87175899340918690922925424184161956338941277419581807931033497161210560042397\
56010418011`360.35617940858253 + 0.165290963155519385318930826767877615066585\
27284135728142941696829666629918795736982761188837315367743575695788618011264\
37643239240011072562875701085489761309685916464420639123957315743700958227944\
84711648928240985698682784285103060682320216918582564336361005910069867050343\
82938322817128664050695178110064673078471914014346003556309625491739957210750\
56862059810732546986985200636278551`360.34529307223283*I, 
  P9 -> -1.201336927437073395728725691266860915345575637322986185041616942973\
41840941704743584011850356871506505933149549568067919210944417652307667715087\
40380532097697338077640361919691311755145119191808219237408813653155811117904\
86890361209658349116836635560876916138940269592733650624669290216037107135280\
87692679936015340281001219920730130221763402890675025966890655531555249642776\
93318369695`360.3525054050516 - 0.3514955115311534747406668696844442960584154\
04799249401600628846920783758314676744925260521299263070719191366755490937140\
02695667191295739228569286714957652466055892437718458634455646803413538637366\
34129552193420478764962621563970674082249406713882153972138457826445983541993\
01942443261703616568084963600419420175725021615146257153505997035634529615489\
0367220648522142112529748449015589`360.35617940858253*I}, 
 {P0 -> 4.0740209932849737533311685762066982426234717571584310616601967857688\
12289581333725413879069118669491645217874308065353522547641445584143230608215\
08507829630631353519132642699993574826611502279563045471865885115472399741681\
30242877282822450848087536762258169838306633605430499463598613626192287249897\
96527373435004265317141831207502881807621210391236488390944772091495`352.6536\
375056252 - 2.689620738313008142663704680380253573164838469728263671663098176\
08584380514972170166949238064136282118723974198679985999985195463971939725285\
19038866044004979260850882967782472200969786626587541986587304057559812352437\
09755860738586211914668512895583628166243129580582650323477554053001083083339\
592089252768910274006150533285658222373238166522780468639359343967277425`352.\
561756329425*I, P1 -> -0.0017929996415928579503257861798832225443098904319108\
81091279410206481204381816954373799574374498753918169077790185249650510140300\
42500722913716368739497686848298184056204318830942886368214677657328231690303\
66006694471215313593669904895861367180727919483095451046325960805404367480542\
35088195044783833276828626680589113925833682230147674666031170312573380775135\
8136959368798664741029766`354.30032684124996 + 0.0039058876464853571992538545\
30077481918729502721492608534092191990577509156787087110291728011443984140067\
74762710080194226853833706135007981435584992805066437663353901426428500740263\
24191452098369519774322127958031579499906448952439736173678352214978708430204\
95170536941028667233614831403091112844142069578355561550184535797113588277204\
4453699546695780335276907829454173869355841286962`354.48610334710895*I, 
  P10 -> -0.44135660243265260809338323095495580150017683755871008443642562905\
34329100004108952264663665484625000585531944414375245953902303019959278235504\
46729146588576034200058667044851937726384601314448232473831726510450921628528\
89557325342218634445109922045261813079983985363689968960352254572285930999594\
5122050195494627490709808019207326757192212427330443981831886429353989`354.00\
321350262027 - 4.545082021400181230069669953174982560963467331621009499279210\
71739051485318961741695536784575594536075226795323027259264529714035270004390\
91203784993766105906524692210426414804880459811654148628335422652926579412870\
93719491339962262352864713049747279113803884221101381584111301198735643237424\
099471180976596573663175852618388315064247669219247179582247981136060642163`3\
54.48610334710895*I, P11 -> 0.00170739976394810900267969718516881460680487979\
86015755432080986124791129107351270814979092983803203175802448283856448820458\
12989693067142233981443100509169623994942774029024093210219870519971445407080\
31170637600672678017207745911362182233705108920435877041985108284085469820794\
68146643914431041012931831568318529190609735568298165351650263579924208781741\
280610993681547452888761555732`354.22611922727725 - 
    0.00542294470489616766360278056747207501130757987141328827656153060363108\
34938977919965758951704452969180441590870254613316328686916608937764347081873\
24609780877874999277480626146259085974902730655944360504525678950014789817735\
14192269824316809105405580568151121176644726092608296098785361495702978640373\
93086026613908974726562015035075303503150781756694244361112715927090799077497\
590873`354.48610334710895*I, 
  P12 -> -1.31249503477047337936646393438499921259020313760980463725082421991\
89437626370492009619722419924785010885742923606889889803045353600543549823149\
80996438149580810524908097325478378466721153037653544234090253356705748664498\
16834462510661702040062078049177774272127594792702824763355730989134723931137\
5591636957646216362848330825772042469497129978130448834683111412684358`354.48\
610334710895 + 0.165358825035216630378891837796197769616258572658040492336529\
88415607952003394203654042363407525989936947406425121791124295312971467321525\
61206412269530453139760737450061418028909539672950604016173798536318190559112\
52001603277003156668680138118345050590301727297716344001376610976735757694532\
450463843390273802411507019154096745652211460330007208205091288614819140523`3\
54.11248001511166*I, P13 -> -0.2615553173041957425729115222280595604794131937\
28914684814747239368528104660282946005854130771618994755694433645966354767469\
11832813296000337000064431023782351163551593221170532208379515647156588982010\
51657037611576362058803059858392349687608585672457347347826134004672598796817\
83288865269194715017386149161956001403570063960162004627321724146446237846361\
817524964616`354.48610334710895 + 0.07085919072730851375338582972020860745757\
50038875610993712921486415175339197907895091571598646949420030656001316615557\
69661747773891927877040287101086802668162610093568878422916643762227999428216\
22392905531606793643424163083929401434310237703735180421078700201846024901661\
51047163738108022436509374064885729344141475305488037836470506165582197942529\
64797649239823747`354.4263283520265*I, 
  P14 -> -0.01458428621722793596361472612215021416353650322886627286115908896\
51895657576674139342861391337296126543315795004405057040309036249447877733271\
87764904402674896730932033101759419020126394135299708151637077062358076047097\
72057090350257796327867279459359930661175405702171231442278641858251237923299\
97287519491894723481106572840493425635623841582321118079230382174680633565193\
893359405455`354.47233690965135 + 0.00623161802081913225442872978992741244760\
44390368718600381111703066263106331519410125398155644672111404406717212160195\
23972766877417184479370765779672873621930672243776784140500179279478576853165\
98806260270667811505225402853567511299443156618195851343738707336295355855834\
59628152227853346163316373411820643704463406307404547944677587899338675759468\
17223883034465419271948663068606306`354.486103347109*I, 
  P15 -> 5.649709018796500450461289100122819689486657676365977286401327582736\
04149182985358402317156108699425253602256488454818716918865765680303241722341\
81276893437037860450041064423170861115894273238290593110629268192832315570294\
02369992945584491410280424149604806079383097486087785789342319624855127333116\
84329478286868686281698018833165568641523560551844319610637208317241`354.3518\
33092524 - 8.9242312696754108429563094733997073446670994677096280959456491839\
56723710055833658348587682842338080614989125286161385713825119740549081536362\
87961706399690657491040469914324776915817635851299881700555326780102170972006\
38415385440456208275328949835939424602425409401022921212139056218021010367144\
76163409112367778146157948091327973133085312822850540179610493958224101`354.4\
8610334710895*I, P16 -> 24.44038758602888841800845108659566176685393082986430\
66277696458588794493169999657618992049838344746174554739845157318580747623855\
92494199304156531164396490591196871304763577970727300372240260145679245732369\
43870813815595615959884502513476402970323828425675086909328867396643972140906\
97835566188869597982332595892485966672366533766713523840923868379338327448878\
6383227`354.43107589285614 - 19.220355687391113520517461270593153030238567504\
79579392749146507564805915635218686365682486670967518354906427577187841958275\
85723122958917934882884659302418279627796060560749049354978931387585395367670\
22270350340239414020434575893672070877137373584977882056811294525858613758498\
01462607795202268866666768526022341591993020595511768751844483210560158140966\
477037335581`354.48610334710884*I, P17 -> 0.006747140559910094170540010943003\
36565686200665275998326291084550063785885916059675169683976891437772494549950\
43896755597164772747532160171153055348151084825414934334353736711930873510610\
98310611087280529973566338723912975650358780158538950072497788881837828850314\
41459530856474205712699778731057900643206313200256758581575657589540428106814\
6210677164451074526392080653879479397945046`354.4357175671216 - 
    0.00502184765377256484724566580066505677337572839197698736028214177746506\
57857927401983819745414088009608867201066052335054907370434139892496721962270\
14521252483817289864637129758292227704453974426204916861468635607034357998301\
28486087642202124129890996873377062405139133928431255465122880632004837967487\
56378514472676366030323732306483433792106408896515250639882631960205416758426\
635483`354.48610334710895*I, P18 -> 1.935680386973764122529418706654097428592\
10852997580381977812256997710428978317875092997967337003134170932846274314512\
53171460753185042779310886096609255518779327716108835313975511501532750107686\
15321251763179277095946278068837196026156632306327172130002997467780816962833\
42170915782073033650048028043456990270917510409891097541571442417014618336373\
442544721127350486`354.48610334710895 + 4.06652888036238068112045101220079021\
40928806028678268940265049018549837226089421051487059183336725243154294227822\
11698187110426053342483344898375379396632260445973622608964206289202513150347\
16359585736145245801971758194598311864629295306759622210943896429054082589111\
12456593610916952021151957461100495278924404584125482851244631986147549154937\
14548746935971477366584`354.46650427597314*I, 
  P19 -> 46.56534931457728717785271536276884589962568161332276921700714983515\
63401566429705350314731289688404403530661029698752239851804251916204362969493\
30659387112035747560769436381872731443973491137751760621565280756817693149661\
68701974690430633601055140089997974703585710364257197549008760642480226311339\
8662694506386319774247116509300736167659889826823758030781718524393639`354.48\
610334710895 + 2.626289472328867933400888148913143579455056790845209819089398\
35147007914707914877020774279674608526070892716764475465985194025684466387397\
96437851953751725115461060941508728745449961011225451995046963121619739808045\
04424957872873304341553253606600566994351516760136468560500981369963316445721\
15502012261714048765558260458813183248761800096923708847660810994283121487`35\
3.7087625185577*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.0695201376626328272727922775909592857132000450536751172727155025583\
55206978588773188922561777131897205816482877816511522905465724827749807299425\
50622744674878253150160095795761133083620726145841904369996524360877521586448\
00163470781878710447511454342832113179684042849735130515559783688368289411946\
39028782371227675356737592075872083680841875209249866127107758335748`354.4861\
03347109 + 0.1270726657185083398926531003072936042195354493530344880715801833\
25056493651282831422865848041571093886361517446737195244682885932508361230466\
97034900703470673621292023128633721366050032223608635756757058766971533864448\
32677125090591300732259838890153806848585310157605849721476649768007853874642\
94173995371170316744606605971232165627922704380641775109856305743443166`354.4\
5813210413274*I, P4 -> 0.0072574992099280744372280564931640374275813296605424\
60906442464126559965623400914288456368821700824745709638596842453968519913129\
87130094049550279181525607241073141035243132618831259634363132900468571238261\
79728061591697341412185679514725565495639262905371358578518259739026557239877\
81933993999884758545892463616486815613794372015446698240908221588147362935652\
1140573512219325394885009`354.48610334710895 + 0.0015334496767095669658651025\
59202431692328633600666748086346005793409048933173042069471204971653589250180\
42149525305094422491931161140539098885350416898476682081249591689496551636254\
30932794904986737318412418989442149442647101151902299850865257903650170640963\
00764122435223771839000504127449093528518722413350129961077034653898316040022\
6672338988626145987800728522634607804846549018844`354.13093033949764*I, 
  P5 -> -10.75904165721540306620292603212058908035478760146463766426981248178\
47854171375166921407255672457238483788984674680837249996491474276816316716872\
13287374278994224891913020520555959082231927828728472547589423974726931945477\
05224697256939759457673449152594952448099985957784002891960018012427582290379\
409531861579386087055150338366343088219723183421246874051998370749565`354.466\
50528013413 + 5.1212464193479831794736841626612111356688764640164169590598446\
44585529927849396617416890080982184785828681131265980426320171172603100471453\
31658208275950029372996309305474280582941319867180855036077535886889600025893\
30182214918325311693504570810076155492409807957739428713427747890357024687280\
80106080786363582089345954770137811125767244676405236068585683344597595477`35\
4.486103347109*I, P6 -> 0, P7 -> 0.029030163165791963240644959124779500420292\
77835237793876945276920007908187002327049116335385089029729507430807951671788\
34358386330739345110871817968557186320251295788905025156075514259296324772779\
19879824042533871388982862235292261567402351158911861502573299583763671988584\
18597216328092230417388893211571377258336240845637195165623149592597820379017\
3422145816667097`353.3927296041458 + 0.00613358703742439051350123497770507233\
15334565342442872368661443446263929273177807650457545922765430848733850349919\
56729759353754525792025246539171735094740752001131659602282952977859587207359\
71866133016283749404738379562613717438672514711785589739465460810225708217280\
80967479784177148225542190907624040321215425985115610470263133637383926921639\
82139811076052845509`352.9264403447935*I, 
  P8 -> 21.518034591121236704428727705894228089688961407522051449981773804037\
91996058230782253294292745002312331048720984802188591745568418367373195609046\
27895571264283139886135097444721004620055916392466398548165388516942582897744\
89718599713304682616107619945467848800251491734100058934502298076926739894599\
668320248313964402091597346472987531400394037978545067259135806381135`354.466\
5047326707 - 10.2425687100655314454811980941661407588729396196080668582568124\
87462503086558571246165403548924927582772950755587568991113623994672611515407\
38145766902904653746057767652836899110554573035597683964483169045159624059513\
74744756898074977530182264673221900746973228443819924556007123169836893861699\
30445717678856205509125977217813290067389321220636577922779430898575600875`35\
4.48610334710895*I, P9 -> -110.9704757434486653843463492696991103362996081988\
74345771464038513119827514755756981059903772485115476152178543564011967906816\
10853337839352007354074857625984175340783297638224328482348601307182378045929\
93899861090054381039318905222662116643813125275085652886651032710756283709991\
58633939200754362124370917384723052386388989792468509497583995030228901852205\
476199289539`354.48610334710895 + 34.9394479638460465166069217037208306101161\
91219074676351331349347687399538215652991176469847217492835057016026418756271\
37221455951727423465592344297356274601283796601441421810856142169391127811581\
57765303911582242533578367592223646180567542023018438760077571032266881020238\
29421412721257262644927558523930530209381631121361980906813047136238804250950\
629722807447023628`354.48610334710895*I}, 
 {P0 -> -0.797354613177780184563875280251059246351847916347388286071971361351\
08455942979485100908780356422737480769821732817174879259214704436272027224687\
24157158153903158868421943951236918654254091966223389980590479599705315624775\
47110436495586883952492640635896010975115813340980084906415532931551951964964\
71370189454447800573064068112828284644574743426585551005797566485192265692931\
30946033377`359.6479197720304 - 6.0107552972125437300596873852839831387642458\
70380490926158705140826728392059799177103714473526320248258687329242933213708\
81036633270210130001152234315593046549880153206244536784644488139137714910174\
18479746243164806227562171051735218829922444056120351730474007136505626693573\
56848858815427102015150627580668254924975719014996934017306672442174993110575\
8184857077826803515220532047721716`360.31989596868857*I, 
  P1 -> 0.0013508122156241517923559905180385097277571900639599734631953120252\
87585173974534538633511603247936451741597969225363370275643295102480227540124\
41683438130122756445036727256269207692261921701168053976713466059360980967700\
47143949993095269244449841738949730344730350285133504827103379227722438578347\
51654158591221590149242635175881686470285269875616820677826242618119821468471\
9546791944`362.10872593363337 - 0.0017905737969693061595133690907321728217961\
96645624856035856288082843136914934449017267162568651272462387750504604376373\
40409181686767118566958345685443593511853448119157216075727151105279751924556\
36319359891909660170862683356006189298513930609823768135725421727081498394750\
15146339412133801995425043164176425004256785299580783062177234284001264517534\
991762677229338728435300849518669`362.2307785829803*I, 
  P10 -> -5.31851318479429171608405515839226882996780317529512678455381648699\
64264988068109212488385795315899394088333086792074953387373721851526045222344\
74030916701193108110315603627000068746019198474243400383434590906024129450313\
90093355009197424514866027097876517473543589893325877558136027943785427912231\
34033982283529003057234999583891269652959350306274924444080902688696145903476\
915994034506`362.2307785829803 - 1.970447261601596012370661476007650744897393\
12287919689109689640952507124472066672171080731264597763501084805817896328096\
22621309322634137371589090091757220034987584117495233515977716676293125168485\
70430586853539507774118040707048903472918838647337510705584318189875117271647\
73124343028809245550402711185170279134364936416874021951318351667313882583699\
05598338209248191661071759774403033`361.94804840186015*I, 
  P11 -> -0.00147685104306768041045700091437033253776242816304847410567749345\
18676819221637546175650854199001842013580208923941040703028170150812661635297\
70978460750128648032668604409656062093214492251793406519745162844302011881982\
24813593452330741063250219798988933682793212350384657195251965733879406265602\
05662307999087342959864456180102703056521299207041798697018573579901751626271\
420844713925`362.0533796580156 + 0.002573502311458397630618773283119636749043\
71905959538123348321267267745756359325599768281360162780325145317328283314736\
93430126351905723091530816593940459442950675284161917158031943143051651142987\
49734894560807898374362797636809954149418271502580526903993697530080029620896\
03819934638216178325482883036975448654808591522564279936852213019704366613015\
15184576325159635109834886252202011`362.2307785829803*I, 
  P12 -> -1.31249984000818435214620493707323496947668720476609921906684087392\
35083089379761887786003277393925483107356078032931046149440972812900173623110\
36738339678380931466110921954550377935139386262057526713025300949178384005224\
08424343681442138998508862462065851189701970933520246730743282608936464629182\
70260063485825686074246914404963803506249358641637090027154126368291668077773\
449573646887`362.2307785829803 + 0.165360542816851928290751043756876903801210\
65396913113788785855382229384773297681181867839652949610402202768781157789463\
19759465413191837220913358624204349560236577086815022636235013193280125718235\
04335695179561970547205785897846774779366224499286279958956839340648797400867\
09197328303554882090025037700428891249071539749821762873859823976779988234414\
75253574377842657096832762312628322`361.6656142540272*I, 
  P13 -> -0.14323227527877057875094147691043603635099265184903548393400301605\
70349606551918333185785642145023412631312042178587417940430184887292590974490\
99290264908132949594855544029115165027183238281376299320023071198314463728911\
89258144883691119734996316512243449175370141241173542009207569779906358531242\
94936377676467893110978414302103344135728812759553470153405964630791499387793\
94906092462`362.2307785829803 - 0.1645731661428016572866164441279161055187885\
55273447322666291172530860563740447182591225210240051318007834792735665746970\
82038326818495315079913513848838676125328472343498321805527187143891572718536\
28127496457236486615462534156808085140908131472248919781775223480651007827795\
79513924000443164583734132021856470055648079510023320919667759892775580751212\
1196999427463590917882257000097344`362.1784767573717*I, 
  P14 -> 0.002680384949565659533015019610544861637509685877030733913436391811\
70100217564543498232932191633558327757000835728365393852720794178899899281394\
17426785658639336331192331833329879891304552947819127882375349960136385999506\
89485322631613853723435169746047607820113232083594284328100517202198370194288\
61775250776274462761244320520362386536582101158972505077490620392610928145540\
2352873357`361.8595681462869 - 0.00992503040958090925100556805349845897296814\
83469184096869118335573802720152612428592339906653084329572509731901711909277\
86919257766697874614289441683019913610116465863405805039629465424299718160680\
00063881969522283426038073580587955818520977443465972232777943733813342976305\
64094436925872893634097070977037642289691904855156149981644614974955931915628\
626259530545175085488984400790768`362.2307785829803*I, 
  P15 -> -16.2076402091011684202117182623331961411892280652031797990314543195\
62974743457812212135244590691343655855066221952441905855789189844986424638876\
27975332559135774547588836001306221934628856023977635303554497819217072187403\
79872145725147775448735527017288643635240858087800561656306416389813879672260\
15799229116806176668619098126847394077968382627768017240134402903743548947422\
6590969958752`362.2307785829802 + 1.67826236246450294854724619807526737893686\
99257434952672937028432744732264787951588072153799797988933343779916371605090\
93939348101323021112200021526991049553252550144425389923132751115495464062373\
07775478412470395261641367734974306973888253531933933387708780927590739463289\
81455459855736248624275096717208741728918291537301148662181506791161032686783\
590847779047536402190740992134556628`361.58566915258245*I, 
  P16 -> -37.8520179751691508587983431239569377342191060744339942083546817557\
23605787118720867269154618877258608714246392155934401971267227553606824832570\
93890398213738133096355955814267064757333975623578826700774962142416802727236\
26630314773432003953544568221841481986123239977774830037848059634059754035465\
38170091151495278183010353560117369584228352696972181084686970417689143069998\
8901722265502`362.12459331253 + 46.008360374105302767023168514261963139066604\
47747471921005947868394215267784485468651749337042922039015199558943789978559\
20194794297798690634703754587529090541031810268836665875470851728889663125426\
45881448742592174591178142415647064183596843842244098813702179771870677923147\
94777143277517372454928248049773737892148614106785351002409809921851941009948\
45322129099814394081985249919377402`362.2307785829803*I, 
  P17 -> -0.00015116500596803327857147412908224015614028372859131523675164915\
05098578490387044364118730487861614048800547230617300633563102776990115627133\
26817228195621941975144491700346639029235523687965054115035494445571893903528\
11899154511294686227423250644284997374018034129778621430076628573568193968653\
39001599164358202951972281707806186901097573990583669877724054855461727153777\
655517233741`361.0181530130248 + 0.005450009760520309072614374202232184876381\
42974332364022881280176945011540682323107532388879571739452369865341740878432\
28440506809049630397124184833167834319526583305844082316222820096460983180145\
84470109898453414425290468877365532286260182604474564682735491109717701947971\
23507955034149576842833060850295398418647368943367859944761450812112471529745\
40367313557640494838638342278163605`362.2307785829803*I, 
  P18 -> 3.078052670256265689748246995323374561970148319589995210517657581858\
45125966980255212585148729722481932155110742051648031858611406932408389994806\
19680125062341332019343105872472056570200119284571029112657975237534179318430\
13473571580652121872756976894858858115969631191800077749857800857224213279001\
57394493114273001200785233801620886576915492087671030688845069927950115006620\
36518622578`362.01969342775584 - 6.228889505058300531019502013007046411398035\
30320136966323584767298036912094152605775750164016382234652102495444489365703\
18012849532985892884504483073209535304362728301093581609921280437648657604762\
88891044969116627151590999346946069927472681534640841281370404011208049326752\
76460406207469238337091711448645637159368588955959784160156286782886583893405\
19898777018650323625568505007983308`362.2307785829803*I, 
  P19 -> -88.2308533768239148141022950200688319783136803056594192870481874134\
56540075401118071407568067943994562314779460643505795720216356384907646461916\
83004995585427656448448506157610623498355077830020694995954443791684071888207\
51703142470155439990077853639120358837611559365720081250401989830257615182053\
84825839974891565369314938622298976113207530979814608601967725708088607714220\
3511901888033`362.2307785829803 + 14.2040963475542272401339711967629993819370\
45857801386483709058217195556242007860803267856724428050631727831508517197111\
56522884155532656241676295243752007090202366211279223826287637905510762457535\
10695828918074341850981799629412943591083966548050755730276818977733309402165\
65491276377139751635026514275456081126150906972708437759301335045206819191651\
6154966257337136774062367513456427035`361.7640154717302*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.067624805377500717039523561691243477110432927112062052527736928346\
29976032065731332683324078834837252856269761528043790112999536931847235240676\
15448229604799013821752900940672787938280806245601585007746964390739661175275\
87125315256628500078734406235439635401795866109102059603920589478432484619619\
61969417236743976387880110758146646401817307838685922256717878169712520031010\
2678778708`362.0976297483081 + 0.09500971774382258141541292851072776494595168\
43615521699740855757869525248595361645396176650328876629164330425388118168072\
85456125294424064058264706292039230892030520929481433893887900008386498474535\
15937384447326401123789561565679465780821970866314235114162168741562869783092\
99075466034407909752713079211268127661558134288867596325886364817827157951070\
445851225696108168210444417649012`362.23077858298035*I, 
  P4 -> -0.003693021272765374250157811291792467247730771207793691096926960313\
86542654142265785321874129302103752951287624119593511829433412502076733039390\
88932870928692654204611358873573666259182357932224619714617720450768981772954\
87060874473712142519116489782614644352649693001412782510174181984167189339081\
15288957153975164040833442814412792297968607291313737822978346381270416151430\
53102691612`362.18459348643785 + 0.003079178466735263213737994635923726624253\
61559355491146861097132504692232267204949707838316302194749870488506686517413\
27000362989263767255803884934829503374496355333666232662722140421790107680391\
22844467078107573670315781870938122316507969004919505546919871881199310644694\
17705057950312914726658118664873024956020518369856684180636849648021027666393\
70966185847736784515544757812117101`362.2307785829803*I, 
  P5 -> 16.480070280796107631933968321389627529820487819879275832941576811762\
11900871578895356685855832755178312604937069248623259151681281331652467646411\
70863211177288603403466397887625659667773058274327251698519390792933222947132\
81182718712959557187733609277641676560568504380052355596969138888166746464504\
75540764592032688359364808199577577526260045713660796533499449155020910212278\
14876692706`362.2307785829803 + 8.1437440783581503239872259405554618448371738\
93862709603773070825590377284940389824049116326428882285518654427375721624098\
09617117102461943655909968532151720660183126174922326898344826163727913496096\
66231812510516787978487172413499170227593025697899036349744122911016675005349\
99119771238825751584866425435748365770507212167226180040436602791480671297419\
230832736094066526441246536992514`362.0196932331099*I, P6 -> 0, 
  P7 -> -0.014772122100880916832991004895600632342402329176287939882610594190\
53552859144255906415308851923803805736686207132988462292019025490393908176414\
71550883478510807543535691639123304587595388159135300412244897149778986071691\
65184035624823727953536012026114657689366008609523121887792095590024618997314\
99774526366548206792444924856463035513731613312567606846638626233937551845136\
97304852597`361.0275865838804 + 0.0123167235902499524497928608919462409306962\
11401647248701916434728033385241767837900320946539661998022096957467255007511\
26218442723701432179569435605320378998125191824779842499855541914082408367202\
73594204290022796680111676198053364907312831620756987384400387456479586530744\
45111042982949975047773047570996242646166456960701609210565769641815952488678\
6035169543670040068795926455456071`360.9758916411883*I, 
  P8 -> -32.96016958670078229314978497733604672372467938861100348071395150529\
37147373093986689906083326855272441339704219467688782334877795457473371373106\
21763463885553528346866808163951002372826135655176496459215111963096872529088\
67703653531489376676460821949746028304713282331242635443295483710504619504618\
32049753265414399470669182147520509522235627083425768846834851961897300953178\
081664234069`362.2307785829803 - 16.28749753992526878392115727726573906654335\
96654786415631206975346705767051884900641652763392270955720233955836815274795\
69245718452498500816290528844025970263279825100449626133309533347649513492653\
89302140483391246403509821874816964933747436076206545074485400719473528288488\
90302310500405344288382104798795563301640420405720512252077821177478009066199\
930189173071557545005319822832578268`362.0196931620507*I, 
  P9 -> 193.34561199604422812398608786902390167957974697603419099738991653855\
85210327011436283202851440653589429626343627094804844503159774273881748297623\
42816481960298960909058913173056092089916522678978130016287542226423693315789\
18207349455669136404949172674530672362685259215171954078282541050344134565207\
54067818924509249904901584402788284790765716871860138324536402518199446188587\
646935387384`362.2307785829803 - 110.9545113338857182821824313033043103323061\
74505705322229993167691792986991874982082791599167070846150270470296096241758\
30818445574733163728673082609988165127331737059457212395705891208370045055922\
83915619950605879839871421175314041320367603625970574634178411554019120963161\
67911252383199032924227855713349062217291594661098970086657478118801715612486\
1200432687841633510001358536140077735`362.2307785829803*I}, 
 {P0 -> 5.7055352870802701543804029525391820049786941323705251206226022485198\
30502217410316600375196223377203675452601838059105013637977288036811399130476\
17903940702949283423134213229680647060405262797811808555267890154637301963174\
75127620224406136289631873291535170049257120174390624527736257070198868504234\
13567927494778118595556274969360186083191382033722637897803871014865`354.4199\
1948840104 - 3.40821162789513975917790037076735817803136182541377390772575996\
88648105704621516545313611377625964711808183509575218257408581123630389320290\
40004214129467704569533901738119665314586328187092505006021515499917414334294\
35289272273523552592073714700726670704664052368889143913277058420161419010493\
5760911413340396946393005505264716072497414430171544185104536044676427774`354\
.3057375932287*I, P1 -> -0.00049565493785709578951200454706467962874692604611\
52995433424894387624696540213761408523746884907062410587479968740981474848854\
76221533819163199323948071900271455231255019139619392357682240056745031691550\
97693514878038399541848474023812642302073409999531282781652913679972692881336\
27975083281919278278648436490361809147151607418743683010329539519981443910015\
727080903638787213201530626`356.25674303394686 + 0.00162959736324772929531164\
18119338308049329978053866618595141390209098098001727000946104860745643628055\
99894638569989635239113590786751735880382927955733571855288312241356645951736\
13090844115483691450058126348954929880283050202366459248625126376586611422386\
61159975275821406870220405207198148606554510713370650730876500362675858366823\
530601191834915947551332931457680631501306538320203`356.438422094977*I, 
  P10 -> -0.32172314569883863225455009284779253141289233145997991925411202085\
39977739198497744743020029802534641993008859754697396197216442289030562312795\
28654644618319963509431007637005493098127062183828125575385906222881578233052\
51562909533231215672198705271920064940988210047989390693712731264987027322872\
67114486453085704500933836158423534067013784225587610154694311995650839346443\
188998360709`355.9271781550646 - 6.208412437364423896142923900424629911837962\
92001214491577754229845161782623117854436144467863782184301597782694709031889\
44592696596030678420822659331935937857646982587901555483439920903965569823778\
71832188563564934435893713264618294203596995675059501736531076909419521927520\
71455058738877213724469854453392126834285483376092458890631616442548183704626\
7280346533502603`356.438422094977*I, 
  P11 -> 0.000381076699039644127586013286265329881893499913509365424638534633\
69688870457043926865872697213554002009488328430692638959859347919816182697700\
41210094320997106893545207498024265408242426770942935873529055621688614341795\
13036511588668320170107891578062550402624208509276970684142186552533729631379\
87017099190576910246248248324212198792992201565846232692912627261945552607542\
20905903265`356.14999402094907 - 0.002220806120969630750220431659808427092063\
48302488754105072659401723862254316586908297657603456437039835231247100325349\
73044489016278046976038334923862384590561175183781968993840578693727195875564\
54629808530990277177097399381750667076397809255306037376668047384111209050551\
31350109890142229279535284833895562153017279172951494581911736033990667049130\
8251237280040023069709323058269453`356.43842209497694*I, 
  P12 -> -1.31249947795377289789789016425906488401222494225114257246071318574\
18961647295316617797645443111234935204455992603425854362832955290355628331779\
81017451594914679268006268532073735513291947133460508421460256212948318441301\
03955421718986960263399691984473373910340327260030146634149549700948772745202\
92288566789016386554532970360923541027258148417436725492608907054992257763286\
728053067205`356.438422094977 + 0.1653592100280712807052969152397457547825977\
93099695191549342854318285038405081618827645231341653435395992183130175450875\
95980646050391062788240290731777367779211995144039530752691437011569756425375\
81379939482223921103610994954460288967435075610391097874496650688575377164181\
45390404743391465311168085397852516835353464913587033017180255656460771070331\
6848366326371149442679531194405269`356.30756148067024*I, 
  P13 -> -0.18958581420914333074637450900308196897284768183926611595559286826\
19154104496947366084119024571553211874754049153240437326439618404377552034510\
60685769406276367169042813119823425526958337419510950933440486696919253774258\
73378827788371014917669581605013000513223138182875137505436773471294250402965\
10377321961677427223169662691768977323525186875456968384825133779107553558268\
225306794757`356.4278181690256 + 0.060644465758617150497483494430196546819386\
89792292365728187583994451089247280448461451536034177924654503352027221324938\
44170280195741021041552711415958347817183107097712176083025390732238250170926\
83645953247325512418041790946590433253133950732563536709380329250932178648543\
05746495373015335324154641742687322526603085908826949167418473372720944473600\
4087852799232511519683352662430057`356.438422094977*I, 
  P14 -> -0.00753472965748154283312911340018170372399949386179304381972897342\
83895172723585553693078151774354057873097136335555660943594411844127723285843\
11180646421687653812684963075469652910739423819050176345238631343614882941459\
34067054339795663098649730164651372890221879585273372795864810292939741833943\
75748346133448022157491042443524970657958019979877574964312421452076046396510\
116650815539`356.41265189415884 + 0.00405635361818583422566408679515597252584\
57596703457649475035350343887721719253743625732377546858675032284200858409457\
87378994707336818060082506971628927877923905429528521462741223892550801907071\
43300022476442781393767397099951497673931550877770996688896352099833626503960\
44807459852405938065166444582451777464640554309387166845147904087714795422966\
529996804524771838173934243230348643`356.438422094977*I, 
  P15 -> 11.91621478280223272748397718885724369272026874672557288704011790328\
31301580844956939681258218020648938786115206241696173839571702864926318560803\
41994056237982093042905317473316449402916911220049591666393947293805434761510\
19320229464192505447420254595495866849969295481901743943989410736140993397885\
2458543806018482133381637485053794817858983489233499345743597141356825`356.36\
33677755304 - 15.531165791718302841790985720175852061767038206633502397977469\
57537463688178402224110436193545711475622799363346776124433860800816991016907\
83802383526258557808070708829147575502712304181779596287038424808482917145785\
04368850667452319642151907370427229156855352417926749343664783423787542869481\
22835275780905178612578748103966177188083792426506191850982339948840758001`35\
6.438422094977*I, P16 -> 67.6382679714096184399154191082696082401447813910131\
39083756933436687264581292341184181632285465815166778855988590116956507398861\
33421034110263580360783721258920377285519460913270463947004312058015287584045\
89203109292828843695037567279443513507436969659413449084272246134108736246502\
78604333106474509293498164487017300577098199855776499997260613154937664392234\
379802156`356.4093002368583 - 39.74925493825937729528265840948255486449823987\
72882860523425495358411115963958413432097152342940327841990444139444181813635\
47591616476795024203102024898971857815289906357855556966923969433524127350064\
68221607151549313227847695673822633612189928192133235755826255722910183024706\
82181639614253919955482349766671678239434495283519275161350327992373030313159\
69553478349158`356.438422094977*I, P17 -> 0.003382027067889516145404152941771\
30949995265646483626042264390361899703515647501036516175899892201321016702068\
27512820824889005201414913939990222778590864772445149662438502756599109927305\
70045059590949601688755748486668971689626859163867877139103085370234805835902\
80697301378846217223931027268618586388068831814036331727581721589947763034776\
36842529349937254410106114413408920243148996`356.3889957765988 - 
    0.00302600660449138130106898057586046039296657125924094063665719124971479\
56471568373751410438679480828909664441976102944952813049266020259844020868226\
59833849107442431628777112739943993184896861588694217900614804171037671757345\
87321166548438869161750913955909657427873509251711773864993748504306450648778\
93240900185070774178893270084295497691528896264839398717296200862186544879754\
332136`356.438422094977*I, P18 -> 2.89516460083282495654427945669448243163556\
31026802532382790687391139418566158820064072137133899930380600235757621186660\
13592173554179641117056559716253398194588298453248131018514943136307749021776\
67328269392338959663632075060309612359520138070211089723306977155204093703443\
94126847303145000497092689597396699369354200894822175520229481490943862709068\
06403558640567812`356.438422094977 + 7.82898747593160561998903868010456285896\
14764900062436805238507854815166789727700461064331059288594661389512639289814\
30373095315099860320069711110924244323521048864135614879515028088179971368282\
42570751931485335331861847141848400023149509195887277249838196607231283039524\
02536657963162091385347182251435418145271341264998136640757470733025763421861\
67880624131402453452`356.42430567741354*I, 
  P19 -> 115.5306566678260326548318160091507225598409509797488473037213451688\
78488637625548362413489193273954329584906891958437803127304678239634840274502\
28217111636603698252304592883924109147856340167343852569610508852320892941939\
94000629811566412233190867411339622330765863391181416616154182876538909586920\
99244112915382982785777322980795920389672639488771274673130165183155066`356.4\
38422094977 + 22.389977277152456087519070860132395374944505984749600554836322\
99374085378327760894533729682085199014721852558447165424993857277508288582389\
79112700016181381073111388268881591674194302026532716118364647148492758320699\
92546943055020684662160897703298220261546325691726525975972932522825933594351\
772973092300252665087661635640496012006280401253945504223688768187834618457`3\
56.1756178490128*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.0552152189435152277689947933378820353196391577471505020895845889599\
75369072385208464040643417814491334880268819162077901527371889301682266682397\
89613732285689792127211623704515670828880919132118940799599254254129128784369\
45940490491708296034038527181761586859029774242660364813289817309380131399863\
66246710445447427239652721822514497461748239307452554473276027452140961304506\
7443632742`356.4384220949771 + 0.09094736152557664269405294704620401142494127\
93968313724764413327557713124175202015969782920242183615264916677817715141277\
40583227219350137580295568494065355603032496806498825068586258656317346689511\
31729880513984650253751326982459062653301852748060983597204655365432724045308\
28541462406208021235352352452837361268657488609521035910794239839001636306503\
059853110643181071402987780379474`356.40798636530644*I, 
  P4 -> 0.0039743670640236750606191351242312186956723284441174629644420856592\
63116905736909887934385619028386610387253672088995899356015029201351394964283\
83120871548077630962328269581840748802057631940844752218413868831607099388990\
44672958423792959237397489720759392998537609718966956930244775681575062627007\
53398011211606281267772021310567218925982108445314795520347008780872769953513\
1591879559`356.4384220949771 + 0.00047183212817993121801895470968988408451457\
07802198047937211268875734662141754370826622270814167215634160634500620646053\
31924029704636735399259037171156178080955554732130980154485949970969135805370\
58639756624528322102469087960515758468561430868809240990447737779057713714628\
71520368228566908678925150926334139764624237107390104878007200989935753470841\
951493887144606651086741906826338`356.0626773533605*I, 
  P5 -> -20.71356147343525468900720874710676497732283122914750805983799086832\
10128778914999726216391912164434112030921832231155019526539828501707458070782\
47980205637922841678413497910027014283759741006517064055526903978924034915163\
09142607911571625772383806278870565054876309646012368447970631582887562589050\
0974202108226604320848474404699153666838105971342302747166740658429306`356.42\
43057422607 + 7.6598691789278745456046797626921920641740835062565774498428837\
44095646113154963049293768603434653624231731734135819077763651615046737322087\
20660787418752326342328273883002519443147974568831310264318049703898139303224\
63597173939320171885779066731018706203266624962997882603116183170705122966839\
0785613998836569092993682427426580553636543119562209827371068861499837631`356\
.438422094977*I, P6 -> 0, P7 -> 0.0158974725764016737919306007937352342786000\
28729777938541455915401919805192797842715279713193064980327611537208260362938\
42081239139554197996433905927509966113813887492873171358645570570380523041434\
33821640959741062312290597649314814670169888149905115182205078226957064409891\
59305637028211031869165756034827213731734618174952060021938934852308257625600\
8891612981829318615050339764915013`355.3561465849795 + 
    0.00188731232092796124488494793474883149120473756761128332788020551645758\
60194047817337515932122881307799063764443283632950610243914287983390256193791\
58586732392586498527391657823240708715784498197658281541387115154434354099773\
88176198812601077468206496795363800359921403758203455318898918530712912138230\
63678936524755255291540640738195374270687258578209208182084449571131253712785\
131803`354.68138835168594*I, P8 -> 41.427109168908381696870593210676260118658\
94429604877146056498706375552738645418397087433014933994266604049399759060273\
05088647713019839035882681895446741362300628858968138440194166969959424299274\
75063432618882399876661545326363200253586085725963655295936965529575056479656\
89646638102473288556361724644855165233440240733827770495460129522547452508683\
5568196024007320831`356.4243057108249 - 15.3197518467853010836828102266118006\
85805300570164484890240410003585429364384970098435634724590683808374036355416\
88481790532048256170694806835190744793250943220012776033309809945430918449437\
28128041553429440557976811624794036405212997114816830068865046991754776322293\
38970324584516050009493595490717602644610901418792879101758244519581809638367\
132550919545975125090033`356.438422094977*I, 
  P9 -> -289.3181232646424619566013057196264612339471573250159461070822031892\
56417713539561466127812362532347190560967974358399349936383314442537885288565\
18880152993222963348904819107197978437754989663330548086697000674987529687381\
72849440826358910386455101873051377232586166120656882951411036680419408743886\
97098436796657970541914345339943053147443542990393140949445490851740469`356.4\
38422094977 + 49.645471345014303383090394428027847973537962294086307540364551\
10814889456874592505768563815808628541837961381406767043997588361093589592130\
21074354566891378592082326680077279253049445586994623229381789371963722551752\
81076557004521081701053322172726283431051821326991307132697726673901280516363\
583298023227465471096519009198827615928328071597832751232709646742614884523`3\
56.438422094977*I}}


==> anc/Dependency/ZPoints/z3.txt <==
{{P0 -> 0.0018802555960314266319907996443590076735328692716425024889102712723\
70641442601626551598380613946515995738388326962600935520245264280835539887421\
89286867909429960168736422255779832407957212225837030912617412161438487709893\
87818085600946354834424480813812992938894340184374489490726115917128512242079\
91955527682977673282593102976181775156853069973132099298175148817541`350.2570\
2362460623 - 0.08023967473066314554426411447574118998960759442106251975556599\
47118224097595170230803409357911400380056172141357864025761364970365923878885\
69626342302112630262417064260111363939076397855254256382455268731945507684367\
52594017942107609238942419661591699913019326573239192903787521816063249126775\
2800315687283363309548669491612538521558069270664763620506067753405389891`351\
.61925551847025*I, P1 -> 0.14063716728379267058729235342235814552846656302481\
96399731376723517000235728483767683363449777985695766497083246667750331679310\
93144527024311554920354165051958328170072345012656550729795138584136724869499\
96630633071568264237126052597007581609028930338394306450229932199389935021119\
08664284345576809741345417055074964286831335928471714823811952267312670240370\
074717921327003575558198757`357.3737551640591 + 0.167307192670124807244532751\
60426011022395799828333538599587489458795752614790630527341336523404411085962\
38050252231172210738321287597343947583815819937414284503211697581122612615440\
77576790276045641585612934685184319801930775072182202338515484393439871798999\
35751601358440637868547616178848511456064157631906041671843346885344937463231\
55137166862097136630406279826734134505224975157242`357.3483106135635*I, 
  P10 -> -0.01809829149352073458705709790049702544760284878048767573816807915\
30382903145931427629170862618352405268347969462633971750661871824609428837380\
11155713742009805619988477432722262717569057815731236638791453259921318484501\
01759019355230415708790086091084722825881908322892424224133352373958620125319\
51133785347021513982902520267223901436457239500915603180781654280440543078732\
059453074695`357.3737551640591 + 0.005111812866680710929326050403319243086759\
72960767706833761485082174749592940582868455792483286066422923254821042348575\
10524591411670819871323768317655444840704702494481070190402313626543040958808\
00198055559782264819674563949729181461789074481322257685181701905339930662552\
61954998831010114206975894093495237442151083190482580390663441311201385485261\
58947871142419383189783626124030252`357.070446059283*I, 
  P11 -> -0.19853455731104749994858336242642493698492524093223596631716346959\
18904571578498567943982364787316038667087103819326416497237945929141496437451\
92290597746182191917047300251312246411182599683171797793711689459489194600843\
35445100200777918973848717485455768478236433646902226143331199493332146455202\
24456148069760502302143846026598244601833123185015802266910705921099614388124\
687928488551`357.0351331120477 - 0.774440469324927823719614406859989021105132\
87228345526176827368183914424548486908629763870833433160516500345227471376068\
58515359586098730041154216951790676012380689546733916165122423411385947292739\
11876904032737782120096377099254066453736379517403562848164364930040273754268\
75037034626464356352123779150421953936850293694266863830559270445927358886582\
30562439361936938941922446942541495`357.3737551640591*I, 
  P12 -> -0.10676541753273657991033562346415002596864006227370531223767224034\
27079949853961398144352538351556171264777386961576741356865491582745300609623\
10210387093802517785187119537766286731234213103680524532576371512621982693105\
68536743367098494292883535583258457220650769845023225917909687646632641991464\
61833969699136768926039860235976612288222206796569014311030182550588962927756\
876421885744`356.0654513571148 + 4.443962324594108855434708139681350959643361\
25533356613810575647083695853380011676523689707344847490348754513183028902962\
20755569787759098231307193868189895762856029271309830847458329704016332316666\
37045980428549459807239810609230239412732739047501928703356707495973102954442\
29343405341198227212939340461638604022103070377295531431567106406695243694007\
29208749265973178288845530771709391`357.3737551640591*I, 
  P13 -> -114.767203348587085258572375737750439686221300169716621064047413667\
85820650615108060489750734196979857236556342215433436300938541631434619468119\
33844506452037119060637900466335045853653651419236821793293555644292387833959\
65240307975997905825696732493337625433687763431422020811256476370248839986484\
036528864993575166112147652844184341720963012347923765458729343074797393`357.\
3737551640591 - 64.3933898571057714176691337623049079522449871459061585063407\
53230573971164360241782185258579906200647763854201260011142476095126785174621\
24801215779812712789849860752671583419415062799160493858384134205629860464484\
73075501222115995053331301332862903178683629945973532731793998940608076201117\
6079829376461963168916805422729244825735177419688069201213229603083164585674`\
357.1960860392641*I, P14 -> 351.962817541531300553088261709300277357602642524\
37104233095878633028681474056852360479440013026980639452092325869318842556828\
00138513995824549959193251700484041115790710157847839978522401969715201681585\
51545467575258979707601294693370061100967293770706069564781073273591592998872\
01625798897956761370158505329220693561916358010987248552460680239415172599647\
3222576736424`357.3737551640591 + 176.072023909607903478857942306440091164811\
80406840208238006850315427235688338946511217602228545573375942993616913977630\
43165866188924291163160050710988030358426660287292527307572163556782156430743\
53135453549425367097736412789397975281130062348072379919751919530663155114048\
52125867932914572862164525475026488599220740299092928206717855209886417444919\
0638049226662495567`357.1675002796848*I, 
  P15 -> 7.656648509949083909705521345436389615990999998678668030931123680857\
58349218026095562218451734648506584634124696673394691987466269445700527998284\
45107617187170591858373225267556509148706727980653642405077653087990051366386\
84576898564694383166139222103444620375050100923142105201617652042953484174281\
698116798172916060118289937120617239001491127386493243896729201592639`356.731\
48995864585 - 60.338221909749201791191435042525627871664533924415764461875590\
39776676731233264619543087207941480574413504736940495541288168429184574844489\
09910819640597253669641391234262130614589256180772926810064440301126835085716\
33838014000260887910515474183606919559338141670148622223108148605240946373856\
331482082373714763196600619993267575508827462621812795591518568881754214161`3\
57.3737551640591*I, P16 -> 0.258100068588593044624714348836747839878501277233\
57834409212685711570776671070678565609682644983630287123416771101845563780819\
64412533320112417096715994801344906681672645653753868173495876191177658799938\
63404697706157986169901288521865733526337759575357692181510435130847149497706\
60367158526949614536322132239497737153066065722568637289296331916576747673997\
64134902686019759553859897146`356.63239119991897 - 
    2.64808457911835958987572788073956348854920323887038377814110310388091221\
03550432008892841801074621999266096514991979080996069441355054774102531552648\
18067677428239898314988601312698467483651174284689624147949152173480238571686\
52411389057193412076140566608082041731412771333882745332661784283582987807559\
27215821080274421108958927312536437017562114266063707327749458500178231936553\
620168`357.3737551640591*I, P17 -> 221.25954962326127859729129772140700897709\
78553016186223700682432460264728537741208477503918335781714516182372835874657\
32160483312211894438716954180892562587552907588823094331683037131857526866561\
47849857568928884428288301482898919163728244614772609340233801718354782501681\
27418342615430876600357249640945099874266763583446873667325538647389422867450\
31481236471979631846`357.1958840859577 + 547.27714363539250256683879653144715\
91379961080849681321321232781118988474500196903952209106320488514900248453439\
74175184193131754377739971890737623755430882100084032872650137462067390911582\
41711830516373338009627438753136366227884568113921544602126549272019600370166\
23469903396334600774603639090158425318072353283950828839768895156328940980010\
47144771960545964013694551`357.3737551640591*I, 
  P18 -> -91.3019220960254635663452866467799192258726977871246703414894024776\
29813304995916820154087348716662188110783723091020034734708945182846197715965\
81722031666797293928589492185731892633373290859610185588688225419858439446615\
88404912487285540433656194650272562955091861819053460571815966739199204390481\
35151973158133167021302101874382376923102771908559688975342542481858224`357.3\
406787348711 + 80.37868035345667133402193999887006776428828142477483783741212\
25566386916221726057439666561463857391751718061846377066121654227057975504108\
93594438111879319461829104501047931557017855583458720037523806859241277694880\
66008299400041116780852761879346715392583510026590808673434215566306114411724\
3246213852779187244351369217867490817559719455071857519867635038478120393952`\
357.3737551640591*I, P19 -> 6.27892348870649035753947469534705029894435320544\
04866370258484430884215514511016981588827359703598614943398388593001451810391\
92067362569401672567168625233832010324200146682216904994183202134833700030622\
01345443854518274280951446279036642043116284211823423261667116295835928272330\
91363028696905697542982242506363663695276720404701406419966775187879232766238\
646611339354980239398922281652`357.3737551640591 + 
    3.63366798039090867187458612779068981297066048674788717611072017807955792\
13038044815325807559185378388568847608762006565462699787714366814657480671365\
86658964243025313478404767173921235863141623727313167002542201330254918238256\
65336358507979188597016251182769154694755852632205543781483877943285309125013\
26297993378503916173808750376894790718899625218866554792243242467002299808990\
384567`357.2035538519926*I, P2 -> 1.`497.38090666937325, 
  P3 -> 49.555131614621789349737999252736359908242048175047302870206448532616\
01611125323680038474100665953847135774646618033695932573383047316798379655347\
88706231666431037909303676767346425363913340608483736808675601188743544230419\
69724699697150232126862329420237899025928096825307004185994259628318925996169\
052422477443476949115059997482784683781035184245682149728228817038937`357.373\
7551640591 - 4.27735744520883801612858020809161858443122872516616127871727148\
18907368873862033469031719637685125582198122868077789705581139416046525823610\
65313204697957722463860866591435086059849777196385139503750195398686190008697\
57923069179934123497687463406061392587720286574417811985313853261390366406389\
7964238551366068422087713769190923412440327427096884819337686713118026907`356\
.60933639206615*I, P4 -> 0, 
  P5 -> -133.1266539056542072433562547637676846506883617519197789477906283489\
91804651179075942314043304123728843533580135393746561772202537472695193963826\
61787601105681017528695902589676623202529826638178688876857650434606746028730\
22849338400174193706101533717011185488586242645867689720084974294458281118583\
38926850988960944526403263318192239304048865925299366489586310518243469`357.3\
737551640591 + 90.39864325796527003998221900025773218084279579866388257875353\
34098645788719650343097977539849242324885943660330848653389811714138763794433\
15181323125852396131372743156892015224833943887189697562836153688223448031669\
27926401495518419696373814028687401339476759920798963110946106741626842247505\
4302059999356871868551054852787245082181013912755255524901820920350471402835`\
357.3596135053403*I, P6 -> 4.743141663117191525440024655883311990474857775892\
51423039907177234035495859354061142830544781763065297716393141422600031087353\
30352351502715114779339211465464119766199936638094031202654127082134318888404\
53035597558724469639837846641322034302521863069322454614298053823038588392491\
55768313122842115788057406608563394444380829509244829029535819877251643959634\
72228125552942485121301845036`357.3737551640591 + 3.5045477655569083429480166\
75469290191841576178680023931063072269424778944432670165141591261729766571065\
89779095959118803327260746341654546069590518341350726909294460739739252978631\
06818954221795122134852920395122664382732851106027910427934778087451673531725\
50623616016947357854805956963857186868907285770223031737502479598698443020667\
7391552589123524357244458459515235385288334823294189`357.2588954772031*I, 
  P7 -> 998.93982774565394780113931730543467828448470403078611979747821309202\
03167793184099195090693549774106606434967791140146104660927287841032372741633\
70843977511582574313601034784916121647867004085557524079096778546325061454155\
32298133363762641053220729236427722289158292335022585388598378566759965705286\
4898557333131419939438925229818030346729000983754762854961223253774238`357.37\
37551640591 + 1081.8371126010638170923069517402428015859703266828339495208352\
05723489406629397989506785190161640880019986961907252008493485057655645128195\
89976945880898683019869484379529193873288245518369100689907885906220762342554\
28097514362350727550871430748232152217205692077649089241783215097066268972131\
63304649906703425411786957070202176636009475149286745080342451735133643824632`\
357.3325726469838*I, P8 -> 0.002349003540735095121833254547258476109867044702\
58318498140183566096143871659323094871201806975536632213185071205327922657890\
28254018447528291016138928272501476511483121738221163803417359479700841098734\
44558120312677586509073886336535790356029097849980790401073343752722237449415\
97681653622295399277755462364597601684037639019390930111959231236168922836562\
7966529564`351.1156503565499 + 0.00078245815627422147700260099174205886117928\
31342125104104084162611490375637387386189635828354384678813292023467072500739\
15412863042992384195279285719394145404990716534265568384976928123701738206007\
93788726922147687385357333113827310472631816590512116185199613994530260515268\
79390299000906132306538979207160702995362994068653175378390581568765553072572\
8784175894987`350.80891313516065*I, 
  P9 -> -10.17031077692744580604175530184944490514417482042814826051242520838\
46868961844869470631757315457890946697092278529824490447366710111097207701226\
02970088687514427931077446425031079392035142652702731716678978257621860926880\
17398382062285998898879464368016735485269523148729936108888137872092431763675\
98182413028330483980935719558952533086015861663921247868009167405568473640384\
541056142964`357.3737551640591 + 3.840614335366900614290085415776337390390088\
20433520884730825143070126903627502443984029424260907812446458417129638147836\
39501782480367249402987613745011825278358924559521199492694785383067587061769\
23870981487417586973535702198851729667702970844588741848445581203483324758741\
35132160048999536702063513706908440964282440856711640680681984799106785898121\
55594148233633487581349837098785272`357.17271168917944*I}, 
 {P0 -> 376.32359373056551686928481094656686245658880670956208057047602484759\
58253602747920137871385338850087564197421308877748954904090132983010956194606\
55625640974579963658555781412156178321807653124397689800113613304133611469300\
78378880336945933163697370724705313792968452910250506710949431644043492316778\
52854954136634544208060458626963629065515001549937137984865298875519688205679\
148593711919`363.6074803740487 - 72.08697559089625097053316234520240048136346\
04231869050579769837714583207541143285882142316874705837812204747642453074597\
87602009773898981234946908670897128579439598624014179787997992669572119230474\
68801449383735772535491010572553515534906467419603909245061321138714035889647\
12023722195430895835717014993839794914173741293132421869723955725616579827366\
321437466929538589924680857619411702`363.09729582981794*I, 
  P1 -> 18.882892956687350215215117432621640667081132699269973293482199632263\
38900734153917826731608103890959164526536687235866861985734829505327898458815\
17306046244365349485229347783800394609431439755772736765155361033624066917695\
64282907045140927564411210487968902405986183441793394923794135035252960503524\
24703403266217757699516967870325604575596032122953449393578075941546133053492\
37783459235`365.12979592719716 + 5.159111490606862514290274312603495663773066\
08298983270822534606878628299652450398651975933791687533214162630895704342492\
10578690033878032918689146839790970869365219599212911064647859951416968110670\
11796840604621342353163583221009965308725069896919719854735364167632321516512\
73554995095545661389509112584350733925383643618821515273817152107092442571967\
09206110061186468179020859968748572`365.0020282751542*I, 
  P10 -> 105.0223130769126419996441593554554544134794984096609290233460609499\
91156885349257024765168299574138551824149014798092009307523338127798502383624\
35552339024872397737335560877093835572696973000136688733374750037722864237690\
39552333482461578378444177324661709847893692878573849779871491752600557629579\
61217713278844689983590495433476378370881815295331037323923055552734818775421\
597541524679`365.01454546288466 - 342.678541742499925257966756525124184092085\
48610444491810600987484269110994785761144181998868058079360924632699011476167\
80431289202571179790670344820470478807335073495072298139390390499134886332991\
91338970590186914004134050228573753372430569478966028745105654603555878534403\
63189710323545808629749940087511748439393601639609282747582717131144683448693\
14211128093781813677577692083695058326`365.12979592719705*I, 
  P11 -> -17.6452916551864892236486447757073675849000808167475418092605905126\
49152667358473637645891361548066054065799096774146154810457529213440717352480\
68711883630714513532196883352201834722946261949267817336048649125793533191936\
99451146419103678651102608434937081141592993968398244435144739557850526583018\
70523912188452253498652385121531531585362717605189047661547712661387495447694\
4512965013691`365.0633694244829 + 32.0890888511653487040256106827596678731710\
73536782820381864567504198003366278026589292555462065332854409680596336558079\
97445672000103799315801203703106456549943217775396959227477687994338487976117\
58479483966823251016887607939299804993415841135960542483974130800721250530320\
60636640756019012603831085789046057530464706821409255347095621041087286356323\
7071353063232872720453465833258328936`365.1297959271971*I, 
  P12 -> -1.31256025509985852925291509723752506677007759640734188212356514319\
66389759112838753900686869023253973701836823354525739191923048925884594440461\
51590051021165458859292484565229775330892216575610023550575716364730454336424\
80988369890647720691834141748900280948362596270729217257156657970251975609835\
52161921532262312699331961406659385380810752359395705251398749283220561577308\
887432129178`365.1285840528741 + 0.165388870983554467273583361464513169140208\
81288211044555786740621570069380980949093790822409172103318960469767596095017\
84614160123630514011558991749323962831163582589643767708490346106828196590170\
75864977663149451839050978051381472069002376082634904873869221029053687538942\
37556018819363537025487502785177373483439688120195985762332018108317564371288\
77191587914847393777525785406822171`365.1297959271971*I, 
  P13 -> -128.892447975106454042639328963781232627625227451994838363908280531\
53597194698650379237294544960149352393744423011422570379665011994281113923792\
85100662513416904066903539955883357583466627007853412734860949099099305673221\
34966762121728849594850655455888829565063676356211758027989183474333986681480\
20445521859498587645630718695361872774072144898918452486865209528516412315256\
2164184896607`365.1196748452262 + 44.1480103924981698201164675582800909973130\
37508872521232166563931663785769729296996608883650832538414035933775687906662\
84588280181363809047418361757823548171842233647687508562419226460189691890907\
04423093859159814577591204172611765619049469496168317241886563988953421838261\
15110447172232287781044553950728849695747229030879239987091815092227136250486\
6119116839337159644643428902772780083`365.1297959271971*I, 
  P14 -> 852.6219875689198170815322770868413934289260067294490069430678567520\
34613951239534565105126683696865004572849829851553476287542182772852059206440\
22329264890986907738661198031320224816240340365548387066534236271469062111677\
22731192602952709066794374948571405546051812823997228806294332403032424229843\
77721985823474962704200656330369917725066340725996983633762636378157267374406\
363779233413`365.1297959271971 + 1132.436577448022377542710441313413988899619\
93292996157142065535426053856472662598205248085313218646758095926426421351461\
19373976135355176163705272005844862207255784346614103537115501464975626363558\
39318933334016275511323813990659643154919182035208119722678555242560944312895\
37724518932644418784946218434045582058408094830472411729003042824499009131158\
926740874205244270903143445300249839`365.103273529806*I, 
  P15 -> 0.655722007267462457254822995002289474233046423483951994682707219334\
53165357666641266814109682020501303968050526998916920344721121661660699348983\
19963113618742083752810233416189880838488672576502592146268824019282559215333\
13031882830175552694255981138813840742241234366018444941415180525966548147543\
69885974275772208969139409607743712888702067470163722144033635932442170330791\
45597807815`365.1297959271971 + 2.7349067559407590130609178321744294410689552\
25857920473512823905377394063618075550579194692880902706397717361642509242753\
34116831865733442647424431893774877762753918110985177847393827360470585925488\
54227996354986786936764387240794336108582131384037804636237140342424071126338\
81456504383921740909282244103282477206568400919233665157471364663965768877286\
1841835208494236980176569922073637`365.1238804038369*I, 
  P16 -> 631.7294118869447126899182605183848620592711211018482620790103341980\
58724296461761124971368931470462999695534170796957100047468829421278103627864\
13456715198627368076498241454631083977403180297815376867664629786517658444264\
04108240591767006430050295472656758627290632394956496994506218608121320282348\
19257912552598801526077326806735005604758705617379437253859385076378615867784\
5212403021472`365.1297959271971 - 8.42140061798686672515311223568665423853892\
06029707279264045521498801920959431609911007384095043463928081756950307453585\
05107426203788340240169115165106174570169140935506797990204054836233940582697\
23099789010475350228388851167631952397674340251515697974847860875577978021644\
83812295408448547541333792506062623801025489143703788600057039543248336430124\
060803008260741842337548852792982267`364.2718445163435*I, 
  P17 -> -164.357575090972065645840489728934769953457548048345647800394646757\
95890480367447086353473787042172477514300605711127594483125925721618053925437\
37671857104293959389057123947184535394659054482662383003644246203674337359832\
98121836851098254375878975208840672457307210214356521849174764911049367311125\
87743907668888452895750615313317048152106860407808065125803652269411805850480\
87897952225731`364.781734634029 + 2119.74803091431704276733649054747233528080\
58021056112296679517359493069117742444774119214858414961431190188698312357408\
17101285168188288528529308033178513827740867093013494188196039763785241877574\
31631467743053963819865407202023756584326276923106360944823319604286507793770\
01771063724579703190003586015583040977801495420692859381443414556987720763518\
881225035933533825679186201810545419279`365.1297959271971*I, 
  P18 -> -0.67737576848938087697270594824093716405315966650649196870594554088\
63069865431071031858475438909940124074185764897410549986661319245734284890056\
26971211764685387805107831908063837118198001725799369059475501462452030601080\
51673407565254380528732453070297702397831677985701391913038890003167662293992\
59812501580441100423665336624538815795540975452984597095858747439940124489945\
902633991287`365.1297959271971 - 1.328831591663598828010134927410275477214149\
92579734114732216996265321705295348616068717314076698300681991835885026563173\
13869152588925543745649655760851074614124734904724968712109174450105996991787\
92372150332479404317493405528101478477007216639286039575862627185142662101636\
12513832587961702758701371404703982614494358197927790544278993258585716400588\
27729456710888770263759236794397961`365.1129163497597*I, 
  P19 -> -140.528993600410484368958242877172116105338143919575210539957166918\
68184335054513978722916213086262369116260040418899958438521659127120717504834\
47992951008023475213615686052914668878335495405455706840240858845286468424744\
83419276111752008458631581321110940394418801384366672560327897791584541207893\
26761952856109608657481966135348254794150804530995878370966694836933422620784\
81516764562544`365.06996640626807 + 229.8442526068068570361412708158577558503\
32284675629431300262445343213103549119760535023107892216963598272886339828740\
90128363099581627942224617033180323623305211193260294944058037340748434605152\
78640433423892448206716565854329454694667967782891986146505921929127319914049\
46421590636617392115960214439353410435357868065729272747492837674681697109302\
2557816971903489766860593421487587530783`365.1297959271971*I, 
  P2 -> 1.`497.38090666937325, P3 -> 100.840123231096467866694580387950805828\
13780653684888234339041405583967500796224907479471658402148439710000353347222\
33459154281572754492514169264862451870878937147510889436727654242326937890495\
90531714325104953722754259226872023773702985246229679213837784894127406618425\
18755982704939545310568751436034689752474979203497546931824748841672589186343\
81490709376190386373277266200553034480654`365.1252071105248 - 
    20.9293344879008717291207682903511663463588156166092078683800440062644057\
85783278556902428660919197469307893264620682784529932564370238149879420184246\
07478562416292770192784175977511467073051882490019073322134706561622359548146\
60281550592430726653561310316917908342275508863542216425596219796752141289597\
82570102294923068417549678765858394810354470605883027166631752081904219227875\
9272775`365.1297959271971*I, P4 -> 0, 
  P5 -> 0.4837932186917309666212825045407487228400666901923898670209331098811\
51501087624074604062230524397145741667612664814926403685754737418589537338158\
39928810328604418726450359847273437584345545095658702424577914937625621042834\
11222181127965399735070786153352741004231369616276823472543408632454604863716\
15970049172625435130053217211446157726704560364220951064375942421528426421385\
8335723143`365.03869498337605 - 1.2231302517628583054115522312983033741539048\
83696102629696976867981233262343463098466361902973112028487466124821032526174\
95769717616464329820403051657111724075251357267255968931097154097504359549026\
35966060583908167092348148732342208966963683811016159643825188526841048665299\
82650004378687742946725588891202611267543410209568875135094943222022347077004\
9139380310751847499148899896573008`365.1297959271971*I, 
  P6 -> -608.1018270688776180888906488077436185288403245113609391413206764201\
42914860682817108990164667521432986988460051583866467472402784591250004584913\
23630936096846714627866720767791531830463319831960962192137884389955076867073\
04261633663152021907866114312140707332114968834439082115934130037387191142654\
33572092511029160771576627497121106616379905249723640789598165425998956962358\
4710837546938`365.12979592719705 - 371.77217226936638339509282425499317571719\
68687387065691905818328349535162758973551556296141730223949121420699246065562\
24182178438144344853240000573298185983257253323132346759100718420478127126407\
21212991591952359351779753939717915684458854573390658988835955984332625524309\
42418605294525240738409014548672174172910396270286842117421560901967758635804\
289596253940680104902732478953159368964`365.0699620673006*I, 
  P7 -> -1485.356898259768359693981599048109446616908952537848852949730863443\
93229819563189885298759418068269498723308623197864268924150136267633010711997\
07984400315223078980925200557792992318203371696421047319254290516289982133115\
57840324678098665004228895525954440409172594026509518486502209699955419636809\
58289907664260958391059434721415450127743581341179431755507580862238023725915\
83850976259506`365.12979592719705 - 5090.918938006030196187021018324396789914\
41643505497862396365993982294846630565880551107316901846669652495922380871738\
13927868936434333306453900706787016631371866234912037542568971631038916570587\
30428577061829574268587797648363427535821012264146188346291922836168371257807\
03856695712596559541290839054092912324771033301348043943019924693716189372578\
46257711602197283255450360417541231674608`365.1217468849664*I, 
  P8 -> 1.9354851791777596078432846144254927541095437134967932877093225588781\
71364138638982391580216163909825553456513349275319800289215159740924796190881\
15233258248678529646850292211049261045793753595572325754364624097480233020583\
71384822392423183576162194990964959564289465863815989285395139320573242059788\
54938524902200047345889374947369887185306962635431582490798104109518165836376\
1747689528`363.7873859385607 - 4.89258947596551489903478819349282725776477568\
30379274849666439799051088588909819073976506926469936670747123039768330396684\
47527933045261293575758519289813555681685350022699035216349574673396860249954\
52552973033585909319719267100229771957713622453148424520437013804566609897904\
64486853488681842466871337622683034340673974938844132502960607388058963612485\
788257467978336562839853364455638`364.0466721845167*I, 
  P9 -> 1216.2248832906010844756485803672031637576804564686493783492974784779\
00295592679251528682623746654975668224950397934496912950272875399723636602087\
20169620480301800605550881544987062359431909807375938963981673972386352440879\
70978718910825211923166476448847407270101545840004379516650108162457038852273\
66051704490609868300768355334558384653229671301401390964951407220450154207566\
2898483396979`365.1297959271971 + 743.573576466222740856749401823670539422372\
83573457933435344208211863873415318525844820150241171045077295742982535382536\
70166202916444679767162549010557026079939755886548159119896281018159216408715\
88149222777872266415953612539701085833457925035450242951295573661131818786303\
45263786077728760333487377197006650676329407635242203262521790547370377181919\
03480313757855212055155027132580549841`365.0699633659998*I}, 
 {P0 -> 0.5155389753306487232547607400400378566216501997499358421330400105762\
59067833830295219557370434127883006216927223293886867422067817996269202597568\
45176452632548350536183511131440568252374796480932848011760868256550711882507\
61322087888766639404311579670254819826909927293152694888606405794805514012926\
15124167223731279535586722789637444479335346410433669061238178017010643861584\
775739351`357.4850279780657 - 0.003913826324973272517654940213673054227061741\
13849128101080641461375391328898504133151772556082330882481618858365628138430\
99631059839242733839606021315241599041202080534403020500145384716376330663641\
63054686725001533055034706225327172503819194229174098513237042717165484879659\
63842055378261950157036601248305230488756929097266710086267072980718284756021\
79287909268896089598367822397119`355.66638582674875*I, 
  P1 -> 0.0381694702134205789191759945493283603870826409498119546634496222496\
73890125925203914366574645642875964844905683903755021950941233947031808637319\
68595178591204255800666643211369275635855462057926068947850534921393781733173\
02387399301226657016285085027723624275908397631858374802861266939040941979480\
47304538190341972416758643042568067188193275514356922391712712415283252032543\
6594841619`359.9504002953455 - 0.55305161664790490074007557348046672137375034\
36788589905794106905102668790028454322585012304515273057691881119722745960419\
30652361207835167706709629270972790828467358376493797374698968987628101541478\
30617795287114305598478694197433554677688509301273504437265574054928489287103\
12455242899126150558337140863588683993964803677057409785280211683070355003172\
336044065731840388652964446671889`360.5636311160522*I, 
  P10 -> -0.03656355857353717605622036362987039910259044990903298707017117952\
69405259034711024250092194338800176647584618387768203893953303535419152430316\
99380769858618319376599400113069587553960682347663299631821571602123442879286\
97258621174353658592807565992804195937225189098012134640627140257652460105031\
15259295145439296208896372639764688925770491164490442222369769416681671764538\
020708072036`360.3103539238772 - 0.115413202282092595961268174816861160975191\
55482041257600254315098378787548677952928638981811159210777914100089860534408\
11311037464414896206365595906029851893400956888742200078255885626894964286007\
57636009284103774592333915062359220547453856978843674180065181953262085400582\
53210417320768182786725647980798124454381819657432921417547881612935674208144\
45596213284051958521226320212624413`360.5636311160522*I, 
  P11 -> -1.00539806943846641439967847672917571702759997609266049284174310265\
32192665641877923617595122908071517486077343843471557613520482004623684040919\
56139960638421915308272061735434946793623001705347955607242561188196236185795\
45486051053475487787977671191575453483084726703834376703684862290676917369863\
15032639096915541555043028243214321868117670280044546584578875326805236753202\
315562203688`360.5636311160522 + 1.762378855845023474615553932345287821578237\
39631930807928802907020234076454903480594943187216495608451858395342565881578\
89471544960178114078470203654136787762795702750018149994606542051187586765118\
10992596151699542487097341463369754821193459230192897387594172013203808438104\
28769737762686821868047413459743246468423916717444767402801245620126639907754\
78411269641474431859569113511790341`360.5325310341135*I, 
  P12 -> -0.11768824296206735219430550206663978770093775581301045927350084490\
85588661521243551751750233996780529317733005873994928006300718617950065000696\
89223804835581310513761874413192893404064638130483931287454733457989063338714\
27344844124764153773629249594396826013196449459389063876976464049349516203000\
97005060351933579426458751114977152797183848307181552526423323165092512782209\
62460439215`359.53946506068837 + 4.448743030657091339105578212279941074403705\
62047607828065613707115907227999120705061641815461184386658170562210426521298\
87250141299436055600469721765575853500920677629756266387162025651239025425795\
67898892159384591518707908875889951866418529479735999970974680466726334314335\
78062946049264629499456530445154911641548200770039116259435448728900879705767\
81233637678171447441815052081514401`360.5636311160522*I, 
  P13 -> -10.6571339088031715456584693477727378583811596057473793864722467661\
87053970865219823542653418838853969517792837210905184190295093288795013356731\
90132875392458284101550001391063321712388174642332317561597809976020647442879\
41023428881626633035059199698552239099982024619240782862692274944801529657623\
76611849342352288225436591843087699978920055738298292331270774461998763702116\
377645728283`360.5636311160522 + 17.52046297058518917465307725692974917404858\
19475116773000028209671065258745158732343693910175651266691883345322469581074\
38629808726359828188914390748503966589423209202183770135329326553091734681505\
63513594582733434763213382127478385901694420511992979084370604050180067583914\
32883768759882198786393190969025142993768593600041846358168144693328865825650\
231183782664926259793710800272463342`360.52831265464056*I, 
  P14 -> -8.13449402658818211453135854269156594697530244072511419532780835228\
44811037835313208794458536327608812305577525299937643367417019145489539934065\
47133378940748829698051373184751324788973251808145582239277468932075270544460\
80517571846103699522880480523357104664458338100521262918035887746571599925717\
74490281561459545473010108621193246922967829996815851692818385050243055309967\
962879171969`360.52915821989404 - 4.88609331413207313861987641943087505963986\
71977009355877732420606277933416188416104137945666059287209534949992143571583\
53586633949697544079224153763651005219135002094824713021868846871655565834317\
93109529065914151046860563011737982804491295232017358248226943678494677704212\
68160821440936157233423333521441676623080726653083364956644224883156357104551\
646594903369747647148096784989590176`360.5636311160522*I, 
  P15 -> 3.052502005342442328753039773203749313448037302681412957670738558115\
36074024579439337886213975261768686405004734236800751406422589376370641584368\
32089853809528597041676420333721783614445944303057759730300715994908850495901\
93970651233870654422468711734313638226901382218764720754192989771019859174203\
46692199014592019362380001632027127897624376849983331730466828936941435522158\
03883326781`360.5636311160522 - 2.1013612691658477886845799408199085608584608\
50248657370548864301369778850266588665893695692107409553782179727069527481169\
35841061321632711385036259856505004136824739959027690706420393957806116017305\
58663844635342646216036237228678720446487568105814473242317870614084972358662\
61291572538479820507490893612556991137625679552285563725289529671127224544313\
0849703546690404648096079706196185`360.44338752621957*I, 
  P16 -> 0.651339524638639389910794742575983103929526814637631010177950130143\
00519639011113286920482296853303054974829402977885730669836547451796634712122\
34367799861764686150800173621965434119853397758234681934733383957453957384525\
65923844067834686101800301046466232757606258461212980616159848608394429988691\
43882748396444892814946992809627094520306681936407579864381234758335074978021\
49203497324`360.46117465407184 + 0.821900838621589297181961182347044395758481\
01666300467428500342624355067252679661649732500324479304859317203303823556620\
50113697504242820918872048103602455038814579105559723859318292754372321827831\
57364918884157994131285438028041776048542120628636252583014247154099423017203\
37075458875277264920620497782901566743262542839590354477356106407908071984053\
14232938636845288917480417565865312`360.5636311160522*I, 
  P17 -> -4.46087914963878481724831436876291890448313908425390837703026774865\
81236348661487664159855134801749850313710145775342751613635518202826330856304\
22559549604148578491840144994980861198098301578112919970207590779543084750325\
60672545427660589320302667317684966328800761048693282104233729896014801372990\
48854021472139280430985620141295342313433049295838067125676518014156605245230\
631495821888`360.31853114187004 - 13.5434750927417507477619839664709686078535\
81666235159513507596254243126413276210982325039328279393517689615099836416739\
61968156924203459098938155991698628077457307258262964948775045487962945738234\
67949076329425594847718191925439510098530016833999272040888178725823992489215\
95713458233325734649474491751154903849047892102346618699998940612945504710313\
4150827965616657162085677352824417701`360.5636311160522*I, 
  P18 -> -7.48346219859970131754764237886002051941663586285353749471576978084\
14896522904673053607967981385233071040428310787426234352998379415602103652425\
99415333429684939159579010484027379846630161655896262667003219972093165671414\
76102900006633666669382068977305689143038366983718894855125039961968412694153\
17727429493447693084501741855062460902481124735831701291032314212352981305296\
892886444261`360.5636311160522 - 0.883621965753272161139329137879771002896896\
45056589499064463678648139632527564223283081119323836766366888347635969854474\
42538929477107552261121053107724490381664740638151240375427696838463465515207\
71429281126653269879098047237883075378000768840470781068239039878613828819893\
79712403304612083830631696622818322918819944091583636458942518819201096373601\
42809489983452208359397334781497011`360.1773373646314*I, 
  P19 -> -2.78557914233841318867826807431971253195928864055391109253152261401\
76398098029157088232806019263390288041533243935467789060005057560053945582922\
89748346466506883150972863707174646689896686088295555670105456990959352778722\
19882380332554659549308892413701077401401140736172427463340894112434857407824\
50968058309771537650167137197521348789055880774538458103476860167937568817402\
658947124205`360.5636311160522 + 0.689798286221808704822621414553440540959419\
31887491384084115738381441696675754305198454420786365068370559747436636000024\
72247137227676196405485998965163158316844127050088963512148747079554688425019\
23801594328862168217886051086412496802233595090529799017417122614841037872451\
53518461947897512312183871166979206799257605018090641868089488346954415476803\
73037021483528014299800665287274529`360.25476916209396*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.378647407855880587882184357018374534448575862621581004879943534024\
34494285373075770729097341076583988810917775978543687492545143197162446454108\
33475670104199641035317294916297888569702828466029172698578495685365995213019\
64848728090664557679431698285067012164654042756230759640131941356356615549849\
12665793612569664686012465353786908999279749807879861220927859249928811870339\
95853258721`359.7441374311744 - 7.7560165297550661085219630659070121725972883\
97055938978626568709685052076482590401478585338434107748996089703199019997708\
65720156305148428852461758606743348601051761168264562664421922914401687310494\
54134759742550999154121039254417547712204514201077971590212012899786084633639\
93520553011643925859562048973423238868704780996382090421005431812554624085160\
8082832120392786810444666848347901`360.5636311160522*I, P4 -> 0, 
  P5 -> -9.611760538029559719624378736738239479693171827547540411021291646076\
16796191856237017732183271314011494623006563622120388403729665356730393829931\
70185687392538824481484967740804255978951717109845562413145458903657023236323\
53676482772744948386493262963877088500032249253147160560335138144922559052679\
68259039316256947980924875637840357473582088800274470112221271141045579263047\
95923934166`360.5636311160522 - 2.3709377138251293438394161212337839966299827\
39332946943821029012910071138533877811609243084640490817217953699757060236115\
47401450451460436311007142918305300027635911697798371346557770119904789566181\
88374055652422720508435373345869601477664561934112161470762289644739949236210\
78926243965215334572687221726727872192949784496443573300476207221945355974723\
3765101328480301396790774976156672`360.48125733212544*I, 
  P6 -> -2.316468045843384569719618281742631891369006610883317610844799067187\
45327670380373245853682852474740061026394027620110752499200372944480262099538\
02421085176770092327883736370948316952099217256752446418874557457947844979256\
55300382074334182812391139735383474449865855147410440516275789992147501165794\
43632995844282720498626469813071569603999882067731353339982325587734290297928\
72236914221`360.5636311160522 + 0.3066823457904229970553552258679073685107412\
68820660738875412502835407718749267627092125776797187545129671278627572421009\
45905463776886928303405873694656834281030503127552538363783506983873621398107\
00321934736933380381083625643316332439785075330739695208634235101091256506635\
19410178052756307567537472989558349663142503627946794893158742940242806997251\
5375785738913899188065726555840186`360.08482331756557*I, 
  P7 -> -22.31910366599586616576727112140773339971607686306699383476069024524\
83698137685867190621243084690597158591351843786959227334337635566127864242174\
01394044304751850396574940139662409381542632703221541517151890375767239448459\
78303988776142896984904240211226540148005770127103651077473779919471455572308\
51072641235085146900708350500781821233983563109478304608695512111876043111220\
386838014929`360.4620660772185 - 27.95480771615338658410517423691905016553100\
75092575265784838636475947795445128315208289579071100481169052373408270843449\
81603488265235958086006729941272599713980928391219083525724989524145906738989\
92872090473517370996190322469026431396082003233019809061364283958206297616304\
66457497178301449816405923578495794408462671125216673628673691391950390698799\
079434951318349897879184885328981664`360.5636311160522*I, 
  P8 -> -0.098987980538902549017419518821760824315423339366584490993979559411\
31365981379264438208589059799224329502152504633744387350864775237253976375452\
49654736318472195568033129534634945651822593637637793291225625771314965177867\
91881730220401941353934189526384987289934372362120918435441736901203719501581\
64071548179684778879356326232460264994218053141328760229260293602298893917517\
35271851828`357.13185689304726 - 0.025536921208782182787754696903337646637544\
10816036055286605298509745589081852784171979929759927559778248913740657412908\
77831455003974443394655482233658515930069391068193627125328097654921960035299\
13402334026982484568880938872572602046799534409641521511787733762614551188017\
99311206933940572390260004056882666930449628325786921607969919936005465788947\
89492663324463290696938860651844327`356.7596596076274*I, 
  P9 -> 1.8463706710686692135100628777741779389126240369672129380670950549280\
64284583537186334707006942501356031071928425893899745325409584318499308898410\
10443554114620227231194017298074060885863791008273043141141160705909662261406\
35802434334259709029393697312739215331440856471407850542871260189668826665561\
34402854409175730021986468642985479700538891063877695466845289946510661994405\
9716981433`360.5636311160522 - 3.87219286507380876488595802612084819383866463\
68898910677058560561731502867714607571969484954640332105009888947116915433779\
63142640516910963894955295969236030326455148050645460928537214668271651404211\
61142536446222289188341450954109016356791551175699079478763932710644598506684\
97875799828493839453757462206930657333398226971067687214344666854561719114775\
166545976289752368875503964007014`360.54316492014135*I}, 
 {P0 -> 105.83403186712179528072053454545677866262186454548021693683643792141\
58822526698612088684430616454637139401836747186557734443295890105541206526661\
03214597868548707702824944891352038640510847085966209969245610304419247042483\
39379686159828464055516721544107572279721576736639815489506277960308813521694\
60457757733345867230130268531246777572356438198789028827960899958591833481922\
20951698574`363.32558959452695 - 3.426826767168318751865205251117247063573191\
02201985220613583484491403597647532348181145997186724980878739372038603091941\
62379835562706592284355505065916829313546912595565014522819237979624977527194\
44219353237226308616162814729463886647126589765503607042836578930141891774585\
85076344800189457489510551167601251477704609611194967954188149413201481509208\
06684260865037127561249172449558839`362.0709162821181*I, 
  P1 -> -9.680622639462703541364136143609699670877104997253500760352890496990\
49792752147592151120856291172426456943039420169454986419378923213012259237951\
67952544285983784529115497610437137851966532670176152645869820204487644304340\
09991376419868593399151465307069146198350223280276184895081374155825610397444\
91931416701280971636349306606378084474927044339652424651177622691898961970920\
30035200872`364.9083833442203 - 3.4798872420082547126499528865702160003306406\
11606433633909438632947345351769188687661973873910046526576482340426306298253\
10886710858289901533299847598541296775119491474505969021839118571278060885008\
38119247233842125892851143094580100734052574077509789387993085819757395483730\
86148069735892097397997210805328540136277205528110966467177381539966047899181\
1152139095894829679220366906670752`364.9099490017158*I, 
  P10 -> 43.48204275306358162747993531295319387104976696972167127392126450829\
42193288277441172929821832728914701698385345793791553510225301434375892096335\
88097175424641007036141986401791056426066394824301019838954542081402086063131\
11449664433826830448910214893379876230059933610410585343349354420902527731575\
96811340244643572153217339124240285713226494874987380178845883575039373251759\
713111652331`364.90994900171574 - 88.9566567990912618481516263420537890674502\
22761696449428038123985607571818945195917347653306452760779113238308656777300\
29027144714524624931892520042825488143301326698966001104980071839314687687351\
96891802446814339814212027963184862366745696765136228175392993070566008338661\
97470644456344122752671098048833736606695351065150709486486780023930266066481\
2504081928883560540350478284128774482`364.8913560100165*I, 
  P11 -> 10.56965862068499162153493077060412741230658075954600846926333726319\
21362398517838619945786330688067096259014574708797789255127578343271837052150\
20110657828992812146212397632413206317042309705189172690278907528522606633326\
06797037609746883658215342201765751319109794024250310015733309797649930567667\
68355324970403112432298160564953269804889913988882324165598151266615154862034\
91770502348`364.90994900171574 - 16.08626308210645053822096605670488254926452\
15877004696307337178426237467843655533087536990111501188001723144805702560058\
75267497729604547326133521706719259437629197656872325808864776388605177280111\
91598449381448801416998346124450289850402788060114138806492962772748905921475\
18644349894354009958171535170764062306814504384428932121446542312448266198230\
507401800781750182256270259851013092`364.8701578038097*I, 
  P12 -> -1.31207552105246826783180326686403959998691058098767836711349179619\
26124420087931100016743624491193593567876784121200406185152075887160834254955\
68257076905043705766068396900308219172688181072340558850721201493228641348942\
23322867887499574304191490444778227969007282045099035172809957946936711104650\
67787046399862584859845001418843271160553667191748714947700689133988845249221\
598105293291`364.90994900171574 + 0.16583398812168847589889495578523703701939\
67539010056237163868303198077883669799016211459570122635274402644895506445982\
11586559073101896655551222878201738002365528041114387456928440262626665473125\
31733710772215476080203833593844816171556553624457143262659674503202492393967\
32780433824284276566006265791253130578317963992110904871213459836700653377289\
323968226414338885667295251199320607`364.38528338004045*I, 
  P13 -> -10.9272180134493504212888167918073772316335068594648613636045582006\
49291142377333856875564317473642143769471202691770388345881488763174114626716\
00746017321226166245616483156954367453215472012881087716700177813950968854403\
93704672510513546249278842352586056739600175041582525195069422041397861676352\
55448619614459968991064685187007700569780529522014326211672564848801696567414\
0346572915485`364.5420526225656 - 50.7405508546454532016476066961576345136061\
11248704291560096534090026728561920606172900144864626631549018916767560427498\
28361041241405011910028558454251095035419738552368674625023971992065209374417\
83118339893273042874796848965514977456697005657775108094629361400705643367295\
39616029021031335133774422782241168764914739318206703022385369910560385349556\
080182607480830477435519140335765445`364.90994900171574*I, 
  P14 -> -82.0483679017996953059562694388293639832801467263000651002336016839\
60393207884785254893940660147944588879573198400184730993746471405392954420458\
99055717155150622540913059406652142962177981962962349368696459905835471263566\
85673402274952787833661192150079597455371365058072000807983028507114348713364\
76746618383797843376244962983274830998269059216987812780816715180114762193830\
392350788575`364.7043605303474 - 188.6270436234411298413467115828605070532087\
44570426742636264084628221203726039818885550624455373637969756033013734400850\
98182082554111843855217064253759588093425901574781540211880561024190990835804\
62639834835076618889224841132388507289809264499743887389620210203119941421968\
78822177732120121481179310247347091308591866974007599837963338738028535632420\
5490086191822097511975847195779914249`364.90994900171574*I, 
  P15 -> 1.999638372038897501011483907706150945978897825265376952520263173803\
27290546976284529929106315591433345287720522712993859697655013842824813783951\
82605616340580421020700615303361430629921141741084359076171176976005223906000\
21680952386198668043255498341369356513088072606056929433381887564893640743508\
30003790108997792725460238828947850054337205761292968766472665198007011437528\
46410468335`364.90994900171574 - 0.397557408202654951667215057454020660794199\
09593697033023624937754921235114936104377772160080658649897002805617650579955\
43558824887910611248627744876639074665952220358287378437969311167037049656802\
92178337825388993538448327538529667427552142963449468913627234807849774782924\
95395273776194886086223267716548649720943298383866213810793404086527404501181\
54574844429879374022515635450633644`364.5202923532983*I, 
  P16 -> 23.03574535792864132324749503540122614423358200802455697728248043544\
83907614062511705836812091124878637956510589348590796044407797500795557123371\
08394114296079721062492893972802659750692297187767494150663204297992026132035\
99811530924755754952048038962945111153326236586063782971471113589799854053170\
85964987079074936202925686248039876845681008670742004640821669243437032059984\
444934876123`364.65839069783067 - 124.480678201752200990462490777137031238720\
15180145067283670033316403126866431660973235297464515016022534607351417715892\
73333540857495025601585941256315753407930970317054856550465215698639298693552\
11399877259443522591244061727904270299840504437102975383449341639362314031722\
39169169398888264971459515325212468215397856672660172090702786303885044079982\
76316414299582381863335438769829597093`364.9099490017158*I, 
  P17 -> 95.08802648455342518327357686741685735730218656297136400400419350905\
81776771937067937253619429193207197775751660552946349390193603081007727031294\
70123740343141109115146156193808826216065120468364066320185647162385295383973\
08783426875703834356156490460440248928253655177368661922336819278744067004107\
00162727443358332213565929238241686403463107476937009238907435404868791338524\
598847619874`364.8821611284632 - 293.6237211786763183584866367531491293234556\
05498094612837970223335428341496359553577235366503592929530601749797782589457\
38719365225717090492195835853097776134245635021416409918445444534323063683357\
69382578786474723634154116270273242271744650811879612600329729290272110659656\
73010141875438806880325986981908716774076880159810203713630126769579741653411\
3106983841179351721438709696102931345`364.90994900171574*I, 
  P18 -> -0.98122790751680042875211850713563706029688279957131786453068758391\
91436795736687191126025169773098090818881618425470990838402540233895746762292\
87685074396097108088786315240882048769449201378097209029642919155334662108572\
81077901074515481631649330073565780916611226143027386184927118005992349966488\
81529100909859841581511467303474910152201283055310774288007654738128799424282\
713567912355`364.90994900171574 + 0.45262824141097511684173099599466595248151\
03266820010718700907536368734663977688197195574438337053365472644893058518213\
26184912704054987427339077747060235871929862576161293647595383437900242739558\
90190414709677109852195688952532527177898890870318226758110146062977261442031\
67733872703230803159907265293635707626921399878972136841098618661116031186776\
735998117367654927785744543690531793`364.71550919507183*I, 
  P19 -> 39.65910425029791585888150291682988985159557688261167298648618459285\
47541419124930047690371472433342970501109090500042022051938213658936151536046\
95962211181375472693020003289693432905780234149070929293000585299791416923402\
16986097459226184746553637180921771146318102864390549883947448122455481043734\
12140235978654019772023820662876605138389991873799213281534936236943820947564\
837430341415`364.8387042524218 + 36.57987276609152765972053534768155266542036\
80133610545128380275935174171160585652116753155800230139312890339256177665005\
35141604647108482560489621541791473847746769320125733736921689903802183762448\
24051344158428901662131775621839225190277136246465116988408544118715738319043\
40894796766056531075917585129462250642886645765603280306555607341944742661422\
016719487521652941802872987544038047`364.90994900171574*I, 
  P2 -> 1.`497.38090666937325, P3 -> 3.39940026498725297183252981234704716837\
66759633317522289823633306467226166655793445729410812977145708417447601619558\
50134064313366192826515712767709946049122289877379321339723296913651046450887\
42342657080866904723715749124498175403596417290995808955230201683738323432600\
56991558488731384685383994062806862686714587070639254128098029212463824413174\
955845339738744327495950049596286201889`364.260538149596 + 
    39.0972667282870624482051884243638433675443222859621306447899091174290233\
08296917731611651495646940304548735759800378047380634574304054094768054213147\
81632205491020146247455252335185021110978613087860604084650450849196819200715\
47710423703381330959697825403378210225805623671101657454679624975094102097908\
62753844266608078977844452023347415876137272484227027800969532388265853205100\
4111647`364.90994900171574*I, P4 -> 0, 
  P5 -> -0.871801001581447915755617817548542254637951265947427010121780200860\
47276881145435905353193035060351492297129489603646841565243075915077325426947\
42421391196135850072238650229928976949916674885932040434720068845804225982537\
92807827899603569469580338882912756150152596796589234927812422940713812788425\
37634505823686061079738758479528800731282406328501958562547132303876703311955\
62068374875`364.8974267738488 - 0.3854294759130698550993885049624639057055336\
02100935338016182846199860559883140256716129952968293257408559485138855819085\
00066392849951258041334488064933811698546263267360853458230061173363092314746\
47729914715204932791736597126508165987796623305723852300021739120693134463014\
66314634309469420636516760920655087814023854515896803211345766072998421455864\
7162328306430657014474544839901687`364.90994900171574*I, 
  P6 -> -96.80302225163214097919469697306883244483830495339768283163122035333\
88946882337821261154266376127892274509751599735351369207883200345728233070448\
08286732471839024878086593355418715170627872821738573529841496906851225523527\
22798538474134414291437012558769768940824361348823665193167989273095226721921\
19459944502346773124639522401245152710091152596999614742989436523302647392248\
156279029023`364.90994900171574 + 104.867630124408988307975420345117041049148\
92506045988939862356401160699342368639244615963274334741143520215597523137871\
45752902136663365033876088328166194158603918025061804388690104632041049394621\
34407746254100408126441559424175416370841189029075818286122716360951235684544\
97429688468339388961115132803786549143151897076935236674712082080948486652678\
97206033700413984360717791023082603372`364.838619656649*I, 
  P7 -> 36.960383806959604625328564364741370136514230761808072454338503033872\
20578556419449921374612288547225901798423109683644255138400913901612867816498\
52306455018898352211802806901891863348444448794243521276138145390763914570219\
12262422626507146437335144975343637115384159401966817895240731382293273614710\
31784334544342003975024012967681845971677552426688040875063958367388945703446\
22409785892`364.04338842108353 + 769.7924808546643779336597446579814852487020\
92222675990079108582877349034997070596625838943032030751317701058774023981228\
03521339017323352523500875304117847321971063790952116834783736893007640870585\
93873319994753118380572692027095364354948545960932519408040462629011653506843\
23256860534098840800552270575002233410829295590790773153002075679487479528935\
7904773562712213011474129442794086145`364.90994900171574*I, 
  P8 -> -3.489184029755922512805763921857498416541426788351350660182021500759\
74387502227580091366573099246684306366565221000089208615125238386703621545126\
87051851830553871977808154094281735170607671700209399036126172939134852725969\
99840126624017492151010566702694204352264035988117485541728523187456852009534\
36380620883224760584698304076184528611204362082485900630784542889711854293677\
35451661227`363.77185323464374 - 1.540757566978141790103746315122544509155279\
13631614963329690487499336240206027310274010011705604323670224021457361698554\
85290876980809031854466669924844939190370847460634594109034986251328243628501\
23731839970140107350089189695602632695938393547557221032648633816531603891990\
48979935966152315119860660844205907508026010646918968011268140700620792070573\
07272498147789061834707941532253876`363.5460746542058*I, 
  P9 -> 193.56140313143694999011060832126389003955960649465532410136921026549\
82917999240115258089942103159715903295605387960657535794850734423717186130966\
98922139349881779317031481431869019555858967565547726769495526528664669932449\
41151048823856587099872198669740718150506166459060276817986081396677693413341\
52650495216049168698719949463513442945538190063500291010108259698773036418879\
158879123137`364.9099490017158 - 209.7874667100201810461469375899167823759819\
94936499029053292920394111852216298284129880834777339025457277852951760565275\
83852662831022779500848421983406199659645733776247386940457876961422736673163\
13344183808842855308505003950497644862504159438704391852420707054251207173918\
78566145638044484668981778812683380421531132502019690390417674910738386389325\
7224041656767010296925003751097220166`364.83867025893693*I}, 
 {P0 -> -1220.047943314163554793924596533606027997262891972020794218127176789\
56382982996264026508951808891162868040506136117534924619230657934606049373785\
99754626324155129624143137147732216968780273919315557596917697170590754394181\
87736549237746200273330771238871340262864063634179264482642999056573156432209\
115695107287102006457289067659428111506723469224096337203729743053535971`350.\
4763326217054 + 1296.05827950535147397227094314823083802344020490255205876255\
50973736469075343619319255981035794970493426982784024344814887484608366533775\
17122623079358359949553283848583384001303695027757484813969156631240231307503\
42549004401870157650921957925701538378091689964187161437036763332881164445231\
43006584559226650486300694698264464967378691307040671403835305868495257493207\
11`350.4790635158701*I, P1 -> 1.958178324359661429925383125882848890066768480\
22023808377085163674908164883135327419261090367612355590864893538791571719878\
81810652205742062905336269552329742139993455157333180181212173476491349093337\
51725597334875793137734676305558668568010699609325572178969570390029273548065\
07029196254468958018277890235692852563644646111841123349372535362018116001783\
7570930837087`351.755226697396 + 42.14425415489133123188756935154179062889156\
98143442696700171921735384557058901348977605480100763524055212068427744430860\
98456827770001333198702734918885477601463089950206678449037449586860378159090\
05218316261934961645391908733249542669771472192487263501931856571192297317094\
80052061716108528140959718715143652985223882460196735149777454097099729604680\
04228027191937218`352.7638988781067*I, 
  P10 -> 537.8091032818761291320795137196964361940318242303403177759980364915\
33895918616835869784231374412925586459812789396645518913726262775827735510466\
95725107454632769406951863820363198899051061097390282902749863987491270552309\
21413929147777105948398243356621709111326786454029874569887652106427219870418\
90029543419855419501285470724730767661102018508880417962246395860528618`352.4\
5718065209536 + 1575.76293601898563465555491199482537447963661536200449859284\
75462914509006741780188093426313569322912487232452104278053281702966065867431\
58595234528269053432812628719190589913010835074237140932546711075249401042675\
88833268127235574305309520244057507610897486570864765687393460705433034525173\
47498104705173538470721819531086058532771741693900218400776552226350392414461\
66`352.7638988781067*I, P11 -> -77.515187013258608459906028923364004931112036\
38330395159180649721827833382758056249719622595474976933313974582852730761732\
32702834884636549853888728112825740720927470152981463344272508513101884760720\
83566272192023841828617269974555207882832622174147364153877241394807107857435\
42786172931501692570819599002455168154427495007483588728800536822298943191256\
6237399324899636`352.7638988781067 - 14.8761407709733184025808367063154286691\
56730269831552692113662538121739465124806345315329665070305013859057729642828\
35242733369844897045926469898705553069450857731551603608292095829102327805547\
22898553614691968611447154527991644833036001309388140104717415048490511262494\
11404200868021566513207867207195625251502973604530133378711383385987789384894\
582936565726400334073`352.35680880281*I, 
  P12 -> -1.31250065224407521428830318523036703840832673744108084879814737197\
44391731699338861328486152361200159024393317920791708078642354516421790251261\
82275581356322933910691396829093991822599182195026571180183367934860825439226\
05228926368987275951869364908291647499382850895441436526141723883901899283451\
1217841563697689386728425425728481529473107127557599896885220660836946`352.76\
38988781067 + 0.1653549427360687524842300258876373541081828279243796370042685\
07372103017946091895320334747448575233883082541204003304271960198161400362323\
03699054351339637529315715349042848995464562357373585027723435046326181300083\
91935450651109057296267576098062839264756163903085347758748074940028972821441\
22855624553436858808336409323043758761441615234608178381709449147423666987`35\
2.13773743486905*I, P13 -> -6.16093472291520487872001447737484305603438889719\
34954083350481992708306697744619728705234822331811716037978029908512091148832\
71756568619924603396142035337946219436769779071808363631706007297572595288738\
33883678116492780967439566410410950344341639939408446823120042986705451072935\
12881855776916955685443013421355313206267590498784838766028858613634972236790\
39551382955`351.26553388719213 - 431.0650064150532951581322298834808357787374\
36448654505918348720860089349549093262042371762041767203809594010810961015074\
92840136689458898460139587287988640422227117360373617342211695705557654850952\
55215589442596491001216910708948183460001657947836411167938629945499822530475\
91388780007186523330411811904498641728010103422475254445352989115671632467933\
765810586917957171`352.7638988781067*I, 
  P14 -> -198.141842738311139907328624727214176361208483489117575642689825645\
15142674003728451212157910147464871686833306730316683410424605603933579444544\
06363484309277837111159839642027596531852582195829834993754896298466378852623\
21980254197741212027551237839309271841593150470616089500395077859119218215398\
933067723808577442413896369007316477072761215856046938501035374046497985`351.\
25564189665425 - 14190.539004863075398300167628692317694919267351013433684847\
49883840481830109194203630499443989971092180934326136253209500052248678970020\
42816122784644218455077125395420294636985171749770642417319109896768178626347\
44611433262466386515465742902007521529950827276773520133358053125065883375598\
24109005088745537788177264155514743958725644635854582752230673006631466894095\
5173`352.7638988781067*I, P15 -> -1.58312014679853158403533344082157218728209\
13895448663083975604386208405749211958730549620302006738794087576563667764401\
79013640434310086181407681693574185179035431891918627123539192674306372492549\
78454240177271824695904894171163234742296719339991891142291783346995221982063\
68787885058325382175105215363492027690690500536702974613811078442091750564691\
60150810789829539`352.64295061905517 + 3.813257918606006359969354914811166678\
67927801555208556557604143018737920110133154421095257683899797847119884563302\
61443037082924141442198067549798028991758734876204094690831241585217833685171\
82496809164941474920224264344558595355022913470276527419567519915872815010103\
19607918169649004317913502456354178899964984370148017826969331278042738465756\
3700072473863349519936`352.76389887810666*I, 
  P16 -> -4308.58494953501679433968909732273690050513798750978473731020895042\
68303724536689468923950764789081280211235091413017714837884414950031189418370\
85930737517254394468218808090614610489905092823110791220273181755258202088892\
40878985385046668196440138047961317822013066591328161825144472901502168377610\
6302860842546839553614532964964837179448057958063190136721862222313026008`352\
.7638988781067 + 46.738359399310927275236238141589313246414660628325302710138\
13384738522942607854542626375113051253157719601261001309287415413667857196032\
54165399596188086176165547638323489614402860205559662157635754604255454119707\
07223751890667690007298320181657954612217185438267606427874158689791467856121\
41578471671134358808074188205161225416558890270468121383456402835879393044578\
8`351.1482277945245*I, P17 -> 13856.25664456695540986741822480536224736616177\
32221765625428778574035629630217066189238998420494762745447936025435764868186\
98109268812238803272540409090334185273948782927764158031549610653992681963919\
93963636054396481984597975017836443796330429941699335710943478256432341556866\
69846195376369838765264880001308571315867162070933599920061750263263733901092\
39106009571372175`352.7638988781067 - 16161.040977314183790500091448629117546\
30462435440483074084812074838028719504703463304451317914502795240739851632156\
62535037744448045136731379272594402970298611149279066716024361888199979938394\
80476752846822700726236072725539079993130163778020158435247309632773302998884\
66495977752498421756666386812675758498900033930446422800033704911506704980369\
2065941390739096545392986`352.71661737976626*I, 
  P18 -> 0.343382746962452932642551048248535717607725746459157681420567173479\
70276685632363560627245378469004297321913567983608790710788143983398816739664\
54623829404333150378617439447733216460789689951265387320500575720507351242251\
42661212223741275071622966417783753831323767511914879246350128652475057894499\
208688337705672429285027237560055175821518233163166493373765322092042`352.282\
27758295486 - 2.1625567694481409126520684250201355509365927463161832667410517\
73601488210875522216499173399126023330724527195704460550944519129356833012970\
13170300703689739480847050139938133109438420949372645790041384966798902727275\
37985643570832224686974622618345641035567186023807334570284644081173589716764\
82070727183377764287650280977540338266847328192826879261522144111087425772`35\
2.7638988781067*I, P19 -> 962.36788152600250607808301013415628705530988316614\
14590620889270543650814785517654977785485218204822910508079969743044072252587\
11182191858850233873800192032403714217796889246572434790978423408060815892604\
18817989438888766879880419557187503411286976174271537574892460093727831586072\
07265416021288390863873861025914234682613524301621157066085894483493372736667\
24642744358`352.7638988781067 - 1565.0936145260921913906537264447784491526624\
98703700197856847810395893835280865194833716472598300334323645802231112713547\
73212956881747837293048993141610071752859444224663408519794233332695065947901\
59064210751366577963842109020357108877683178358517435042158508361176279140501\
98738524577565514687661956741968025844139038941464154434575435550305211913613\
032541104338909686`352.76027071495*I, P2 -> 1.`497.38090666937325, 
  P3 -> -36.11065945473573232050370890168065056184055367984901006941469455207\
71894371567945373646683989681134749430237842071055246929122727858719014303682\
03436869724856897594551954525026831737187809714525792771859273263282201854564\
72793695932981098209259309841203459902841268842654061039671766937043386939781\
3915600289181327991525495062485293402372819718527751632646253242688354`352.14\
00431011427 + 323.88057749617057039365218387167742525777207937061163953026593\
32053357005795983681099350006218176803619741188137686428368724754570183819536\
03478721309617353997779291242655889624048747488304749006881243779952869084773\
95930375965713003285641006828099834182017611166477576663299036206299813183475\
440165776512062073269928495602724652090153772994991891083802264129543218848`3\
52.7638988781067*I, P4 -> 0, P5 -> 1.6307005518994872319584038035792189250489\
08723536668934837875495842832611675342923614010735532746408212839131799829304\
07331377648818382379159704039922477683142270397390922721927537273137521359774\
49043841778402083008951894084193482760665893823774321566766408735528522694903\
65995538506337244419231614475409193899522069139054249007493884619474417313364\
260962424915056746`352.7638988781067 - 1.034370840124695377094807263229340288\
19722184726698939615394344105127275323542425323467542912791088630461586734451\
42163545036024366703924657755726277081210863619562406333920844800430431362501\
43617925093920821023146531273804888133051710677008876162614511426082703442259\
61132778527943125020265139384215876459367733751125863115894927015361703024186\
6524685475273946618696`352.60818932474433*I, 
  P6 -> 4140.8641433494435198337793413239157999156313105194823844313473612317\
64434916470470374507699135356979821263537301280140956899836206921787370136925\
61331243561281482259349182039997709097870634327408011043783522329581750733797\
24334897236293448930752004101720466116260637720591853796084239380322970604451\
4476944404898295961439624036565307122839042600664991256365680384595518`352.76\
027112207584 + 2546.186811972743995812034235392067062562662763556867600713262\
42982182844130392744841593776476539831300256595825982117053488226181075904421\
36955539926099271779648438093443304270042036612939234213528248674486522700930\
07246935063117784533789325848502705492802003977431882853854080857333360208799\
43500631527900197185959040528601074418147202694210567245656825518170825868845\
9`352.7638988781067*I, P7 -> -18078.20137810705307147604715927375027837168883\
98560529083160518894559040700231708523359579721345395409923206701307923111332\
07183752522393180407006997448294427285709266998147226930412931750699573543035\
47413430599319717382571294976099492327038474975782554337697183038520148223233\
25842666384714429190290485498977445933675342851047723939864964016768771113522\
39654597652527133`352.59468939108314 + 49928.99167520557843227798841319218618\
54539285180618943009432852222287019410922538932544583379451666482357228054175\
83419429931699312591507624484334777743148684878297561520615831751821543253714\
66102559901933233073746492343651787994829912535135641353822603983422988934661\
02276395662218027799407537647387670584262204255053196949271934181141872802585\
15248256271707574407510738`352.7638988781067*I, 
  P8 -> 6.5227810646296675868329052781813794019095375436752184718907767022491\
62333868360506928944582805918507971323440329252232162944686864114175286906165\
86202423194748042948951851289319891408115336450198411290647930286563491531720\
54054505258711883157915193303028735844151604798858095395355023452299045821545\
98904497977280450106986023061478589627147195176372840058669545248824`351.5996\
54346381 - 4.1374594319348064457452876689142134114515514842379405479886874642\
12141991191071130040543450101132933612110149955301087721634393110767790630118\
99475987192334230265018356107486309015323463296215731261383774644077462795433\
05228435716014158333556867403280063117478622052277780566768608171617800333186\
96179138840699882288657902087961743604284758089603503206417725774720276`351.4\
706616088684*I, P9 -> -8281.7123508174841378479377241095522452053178986326608\
83421376255547099077629740026272720829951978952576755065917779178959435794793\
78388858631149395541353060626205853400319230517181247953410903154773705985619\
28937389770896771905712540007852898576734003448298297937629757708336953042736\
80427695945040293862368968131979319855647141127781624691039202350612530350293\
085037364`352.76027077929206 - 5092.37881537776207460805538379056514419952346\
35158213583717343984064506268896662046804816846237451041987327655654176631450\
21608290179747823531008870103244819602361594117150214918723866467400141932753\
01912017003245324920274758710633615616891155814685621323222962807171709869353\
41527985380838179295741353599751717060360508258852602684575239799073959174478\
9262011019632622`352.76389887810666*I}, 
 {P0 -> -69.39658854203927145717179016819633380944926272633377275363080674699\
77815348576857729208037520186868323872817211502146819381388115489628304985270\
20449178567577962179189119611329346437658358304272783618350923374953044689418\
08640249382544663574182469358444612290276410334388181092636213761962672858263\
71187895694585064578788918337090816159229617450666250130138663434356704877267\
633751880514`359.3192387474141 + 41.63343813916109965257681330524461758371086\
07543934280000881024984204287695009487719933996090208355481130844288431012970\
73133040476496026141904000100663995058024428289730337795360851071471766127420\
89682375709821209330187195336571999677252157209739473946060925742491655383735\
36567961918131281378012379648062186922462190371611347836584056212040636706562\
805466500985775384416296075037355124`359.18323900074864*I, 
  P1 -> 0.8150323871046476284758821832303118283619427984063545890099996253590\
50454761672336770528023369364373486332258841506922446616211840944952038641715\
46762616330639757294293360332982258172682698220005342833867756146571037073440\
34037956214714491781465811652413365797470279960977327547754980073301613867738\
11296114680460428429070550855599501137634145174558455897974962609281384339825\
3556822127`360.84891106440324 - 8.9608350583951920506956570313148918171880359\
36909840828119766674233817740655672912980222173838596852717437465641467137178\
51122931869666852700216680039712724832121224664458070847079801904556454853352\
31368127147118841438821099550929694929951332368231166941961982853775949004669\
44470817708005553295970663750197237649948610223592617692504214911878836395454\
9306709495805446837643943173792811`361.4327088194528*I, 
  P10 -> 4.106838599075107709718726755763888835356623034022410971116590336453\
65214320589550359031468245454911506585607334544804526416176080667003359904063\
09940000146160103177898741044896800588521086535255522761155711029770736970626\
04096080879483139682100599046768030638319019838207076901846210439560986610821\
80103059514577280852444557258679429737843310013331316663507216847190037547376\
26041772063`360.73835091717825 + 75.55490586483526922557674679919606889192348\
90921818858984458847475756867855637171954570076645572432606891064484339350417\
10373434889226722835770156166465911385884243927873882141176017830153410101901\
71820995798026593072342461662372796926052465586385488245341596142923837331680\
60388929989222046784644458667986130101887733438931621628065890531195454888258\
246445529957803895976058321880053129`361.4327088194528*I, 
  P11 -> 15.93637768519471138420779975264471183070889881847102118002873903162\
28243618216101280713488468063286448246550730955808198065317632384976669859424\
30781867779355489143338654884963373815436395808284973590132746511758776830688\
38030797522996872894852004585029616536311666634358734381638821746146026031635\
23096783989643848304784304960969637799811906403559626746341465190068028723272\
386042704471`361.4327088194528 + 5.403982829445316236522481850149119508303824\
09889645480041267210799205692442158239473226087644960132498515443205991394864\
44998567468421953005753377710909845816899698685996764160861625838687013429578\
99388278693410948692175469909985198826384517308176612201503681064473615621354\
32253084457124244579681378734429749607528425692885677672000735421984930156474\
0650030693518390506925283799638679`361.20098884531455*I, 
  P12 -> -1.31332787612710824703128189259071260225801686448102107449019839746\
95330829735994517443940811889077934267793315670057101916696400221390251947585\
64906781153745328460078513736146014268653900878963425981685078779478973714751\
34792460666085787237696043537059764997378019429876199507651663332124561797338\
66439111170753494450186733086774744425362916930462383871385116681918732625121\
063965115603`361.4327088194528 + 0.165956157164224744593723299094917701795148\
70862506101272380660329100031604857106646228348386102099963805490900044581039\
60839204050037277306879617305383358658797919735993991723951810520793557175705\
21666369481770147995613570187942370832692388068014344504409494732806465906194\
71114974355531058890392569227859384789415568819029768835540615914355179405691\
86548662592099061151929812488753786`361.0959917860118*I, 
  P13 -> 41.66606566845282534869055014169419891074659158761059945677539186231\
07820040818980609950779155281967936901881453024871643422469470799532094645408\
21398947971803171189541864221193005546337072096338525861702703218990385367920\
27567354725089398286553096125245090618410511100056397525670804710364713485466\
95218322786180569944479129277964824350310605591649866346572816124182234442023\
71197851644`361.4327088194528 + 8.0697048934666934069118079139424349834509665\
68472468561211769428147605734382967214832276288671303338333067354750287446591\
08174410509287118641925246578938482703026004969154339578153610152007681717231\
51807030590051242462891870069113941329332445619286309467578383600804787188932\
63723388098903687422966569171061721433482309020538047158877582494002237304395\
0012854460964481048753272120169143`361.07262994123437*I, 
  P14 -> -53.2655295617671537200029072609662193679990593980269336367182487472\
54425421121131416211158800001706590994023054755069794943114042144780341782140\
00812648836083780680200250711478488584490948642839937936528339107982421235012\
52967448640903677070331896318407250435526921052657273867533841483484303535685\
08326421645498903218472488622306667028565075802380396435940983023480123668466\
5875003964316`361.24089590730307 + 126.96836246673577041221725935588385080921\
89323397519225756068778245422564072706317454138022994094019100227155419499192\
39172734341185151600403078377506189062979191116967377280934182270204473436231\
85994511186776833722367765404049232319344551965319687335721327024249782608737\
44294550703929173930841024621945820445245598786199257848944898472402845831614\
525515682568784047802129436397639682627`361.4327088194528*I, 
  P15 -> 1.707099610029695361284319823287933217436149128863498655187082817475\
01402934768584829258300982603381055031676434636239785411470983153208414815919\
47166558260031686396461733633078803716119605304371089396428330317768726349887\
66484857410137487388316408647952723921394255310853700912996955435669774346999\
63181614042711624175851825417294690485612480878274209056482653651929873216675\
26372817789`361.4327088194528 + 0.8502406953912517989923595062283734120783063\
09061138333074629266493939546819303044105372413601027575115971337621151529601\
02365160269889278940504680160463764904279233741123916145448527145518247614827\
94953363807629966732331867941182134876365389054457123788655784386483913433357\
81778166496476038623542564292151420321718079839804508815156160464023870025320\
5136393218086197633805236048295101`361.26961831632235*I, 
  P16 -> -29.5751428183228353966190428540482514160571680761290678896601321946\
23715260348711713726212870584975705118002549779130147243783079048631610018929\
77925594076699194474080746833600235105815046087899054866117053078338124908569\
92204722085823017786946911988032558102567604715363361378745806516372373922679\
50814293730741899676219445153625685545207405712490206821961256185841272454271\
0581789204308`361.20501234657553 + 85.461108613192051715676376684283960534147\
07903583712267791700477566186468883130830983543814436511395661366148090967874\
04692425681471661016913505049725471177581107550432432092190940935902606306380\
29898528171679472248208886830026001740750906008099382167417364004199570032855\
55409795897651265917890388780222399067693937930163539232100343408528045444746\
69073292143363003927171063465650501818`361.4327088194528*I, 
  P17 -> -185.697739544616995202286508953070247275523162152802035208197274828\
94866571601410912852209275850590958193057733386113617570904212093765189390481\
09407661869744405472366466873798556778777148447214498378361639843110391876398\
17087952454645693118062473895026933740009699163216407211016546753232087432579\
21133593296373353430588592890087668689080083936598803345679207103438972862472\
42348772086469`361.4106076194186 + 89.820052076691459206660073967667729632746\
90215876708680408055887144459251953264812852900931991588269766303257211469507\
64837982426465507136605559541404381029218474073133515165460855617925700986186\
87995924857618517560719226526321457158123572772337434412586914544244148824735\
60430759588844858285747996021316951492391384493345280684990316004851518790957\
5347811903579018312786448248040035338`361.4327088194528*I, 
  P18 -> -0.98583322115572054437737618601555450479872376679742319515934456663\
38855086703033982467750521869156422386195773893370803608598829055084964142430\
87226390251740727043765687609154522745302408300993707507485535916479605950247\
02421616064618485031011682081018599287023192149447114842365041575479396292768\
99140926325071928227827530222721438374600430799908073156983950728662292687473\
430746238064`361.4327088194528 - 0.225747387329822693038360088221612822642838\
75013662783306106774989593845252880196947967091552476297056129045669869612544\
48289962754864846951825244758103915840320468210119290307931790808711114817207\
36547429106592748226442334917163840648733738141577325850514968626279973331489\
81110634485655120812109064068232563062856256954827188968659137243432432902677\
73877756696924281748608158732674429`361.1145540775775*I, 
  P19 -> -24.1405478275731636511783350712408637149287289064610068652372714550\
22776125343664564125704696283968159485379739243652386575801798821655741253929\
60340133077165565304671062102327380955132970383267429899687441941084830101059\
78279935399954515992832749366375282600612772496023766078592734239048484205292\
14486296301334337108122645459621845258192076766784141863065253224534272802861\
6700337081928`361.4327088194528 - 30.0816731712889401601432486648832705421372\
56169464867959586023452356325913443927035680002440152141232041561327576505773\
66754185858986064347262790053646666654756781769713423913355425645971374336344\
57090498989443581178565866101134528718059264325300990971755869095683422543068\
48293291306294546705247396036865346257749240550241570570472321157186862326460\
1492158015730949172911846020535600539`361.3770924179626*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -30.47939739696695335736570022743755301297950188637178019987014304849\
25030622446928506393277108283761064639210741674798920623222552478317089384775\
03668670895777351790114778549553872782164490613524471729210785984817382499532\
68125863842715622789189645014287316242811115939088878138673048190528408503384\
59989675874450930372569946341866842732129934196564920199422794386705840001297\
733383538299`361.4327088194528 - 9.999070023935044463207195715566769840553367\
14266955822632873548798520769255248520626256707872277191538262902274985552143\
26792167106107450119610829343232488719733055210550033996056490879465991427962\
13751575406701917571077023652554124148829437975689615755808216403924262498915\
02591153180910891539092580209864136497450420529777559421458492463532997202848\
04956449135041968627125599677643391`361.1943480801056*I, P4 -> 0, 
  P5 -> -0.425239403237921646213793727997055869416900283063925052194801172847\
43777055007639649596409999272934203191564426412365189460350317269589918208668\
77466702876384386809116744164621090609337117097210864963963622575072989304059\
90663909449256961914802478717519795365295455224581325484942825412038374117544\
14673461729456296186857595639146720388546638401453061935305706586217672927581\
24860358827`361.4327088194528 - 0.7833316660633366672592944097801995379250266\
82990970743857853114661463765882954024822814485276123511178515320622837093577\
11201385177026750676692221451907666869924684790159928062562711885466237468014\
23669800811486423236165393523071822760647836170267527513332132969913876981247\
49455707411991621266943287402289562952563251909460172672711786708409102758668\
9620512222389923206680257215220893`361.4041886435468*I, 
  P6 -> 79.515367297671383531121136943255816832443619754986875379523241779882\
23258167701572733681964116252463034039554341845871331136359818065837649549627\
74449899854814385164325185669765240964544110215134387138862790556867039575527\
35792658497863393320331504451923613983972062826612210585675377818345123938402\
33756925566292144137464796618379936452612949877017863577831202586582401423179\
69544921152`361.3770260948957 - 63.863225987914780229804339039885101193655847\
52875720814430975714215146404181365451554290861984210159598737781375166750520\
89954784640759311974057849342814886978159412661071393604413796987255576207468\
46567347612260410770570553032214675536933670839977755855758980867684039096693\
84024990217754144183555502933685316519205694927706384966766151627662959408273\
23086357751742264201646441143075617`361.4327088194528*I, 
  P7 -> 354.51095141624206957860463932653403777916832540152882806504804556177\
86246815310744058865674979539678151689887568906422700522006515545932218111452\
89813253378761562582335511972965618361704966469131716733713003010785832357605\
23558774107011151425441196882567229308286119214845829827212118273088982123300\
61868009129226397336963995645506653883792854409778755283910586842195181277508\
055212036728`361.3526533835703 - 372.5860560099087478316047851531767791846584\
89222486139877704331048064984072568693221018563693432867823703319635445418561\
50700984987648326410430089779636321457517215089598448205865361530405309731962\
68442179066518578168514674774315439009123038526693323210010979545986228617155\
00516289048277651137544304865662542566697422460928322840159882782140964068386\
1153116555298369382345055476655835662`361.4327088194528*I, 
  P8 -> -1.699949447149017300239680651045966602904166115511593476897440716186\
38818973522135358612318205271212615086518573338989849235376894498716964436434\
38984508521170726315052027048710900994230991237640459566172191603109097406199\
57624250809623166300513446673040936925107706106854750766649857378255519056727\
18472476341547379706455454885267735334420314546830200820354014705502412042083\
89199029175`360.1099047496974 - 3.1364646118111137250141260345293147810451991\
69507282453003996918224570971410551758065869397025724362374452766540650831188\
38267147818676046692348367970260205181494479574980616749036639361836986241319\
95710569298302459972034365468818982826927377273951280107270686852696050215597\
42100156793644290131956915536205117858201622082356966658364456616928355685857\
2160258122955167979629654123641608`360.2795930257213*I, 
  P9 -> -159.1015145343589635761870158551117167261994847627070281943368879395\
30231604995227082009368977652379917313234920813043974787702600937888235989041\
72657011666084795010999992633567869146533472577637036434140422190503144892522\
46039278888323811271552013206354132526214265353274814570588980897256480633117\
89127622781262065033528327362389299136462758987259345626838394915956814691181\
0830940529379`361.3770403337416 + 127.760904392559263186639134261486322756365\
83657147724257082416794552535853494874150740516061209753073365052565306619399\
79054942773242411675620374026133540035546229461157623259112849029677011746209\
95414461514948486722461803485762263214860895677492057018229152441301929549683\
25275636784007246882263877133983303177552081634408074327294468276067093519070\
97977983492150028700886182700957229682`361.4327088194528*I}, 
 {P0 -> 11.317281426103836795470912945716160549730567802144296982805754313264\
83223400292361348540613498137756195267200034586774054870350078758667116580201\
50654488864556543769617775389747173755312040965473781358401414517761673768279\
82797092805024793741416601621265752066089288469690095070954888937518951796268\
54032667767876638741818178063326879994507390908042366393653529835966053733140\
49519050296`359.9744046009233 + 85.966390494173082101136045111654430016664835\
10273485345365726871032866833129293012747213807487882791601047276909103849277\
01460914663362518631915544486346055336002012528160310098750360464957590234331\
51908182918395043928353923721610301115101405425015627498114948238036136985316\
15662358754211497791185635859939597085834687228121756873195288345682549196709\
02844319626745044476246375227315234`360.61157224495884*I, 
  P1 -> -4.379644307363894324645896102329407407105498516403723747857939648208\
20867558326336361478070348807862728098850600332122778005684876535106610773351\
47915166269678262887448945377791215504436205401973482277992235514773815034675\
26403646602840525911951630294261420538356314909226494671610623470938020828208\
55352289432957902642929639179084745968548713264290005268806029543418616471783\
72025786011`362.19337025255413 - 8.214345445513443970375454059937533803374493\
86331051872234763255874419391085367278954834759068865910948888087229845201136\
49185051775420559653341320035650469792428603775744348031117587528213587033414\
21161129043251970422149166355173172906493782002182284450919901143281760269196\
52881869146895751416189600954870256909595271478269108261135808277017361694987\
90666464234229781642379904463691268`362.168714704629*I, 
  P10 -> 75.97370531963230029966857802948383609692930271742773633099539011149\
66084853609599636364658508448274381817187828766276853967298468265355249756778\
21863226984024941517076792650331965402167060483777585739556043094007251394323\
80916581665053250307343383422720178533591533482024494072592192131433772591148\
83403738735800427620200480000559065444153057282010946804134514931212688730488\
999542405139`362.1933702525541 + 28.24265622435727985918977222754069124971951\
08602342546633006014976034997681273698037985509078331373143006219931566174711\
40804877657391991675271812957789812075688238324179017461660935078731475864275\
01047374761077784178683498984209640337727472361316560380506996211640748340068\
96883430414538326986038506289796397828124895364132576944229878078145619490673\
240708991880884888003894527574044529`361.95787088989823*I, 
  P11 -> 16.85932657849095621345725153337797249385155003245165749360899948363\
23452995407776090181929258758822493475531772535862486777024261731976949969439\
30308504637558352587891167807316811298900718165327582079799157272552651826659\
54760854465663591114106187849953749412466595674841742837303888290185465246746\
08285958944929498019999445398666585212054949887358019597795108377870348316348\
445252042932`362.19337025255413 - 4.36689741022716088621447663278377999950263\
25504342791958534471573698346400487871678196507981103932380068652459726911659\
15057521110246277902159952743830408492807373454484876390357477610623684063407\
13154030053898134126305526239977537184525879837162365904412023796060247465722\
82470749740909133348223095825948946596820306770542954974273989683009505406137\
662712892835161021630264326370570396`362.0830804962882*I, 
  P12 -> -1.31235182757550622123751211247216313442373433512285524859890775213\
54552705536778003940475041911105140748189887349488597874225619668132990724331\
35801649673317079174069964784549473061661302346562356780431345728507758547825\
44633590606411476035688488711229334613426688866142455918720175585457413359935\
41234007113520630120219470030362751060087006751338236408689776080806831045396\
902275466967`362.1933702525541 + 0.166251240038690198601257160109273708092318\
95624195298139324105883813473065670396727789079178450647771341808223509551609\
74124759195679477409103047584302958320355638223563698416034077657342489381772\
62621667458635651761003559000366863990324967181567227365406055678826203763089\
42628051621958601389681895596544270981480841158945008468570536580756629810708\
43666401072932625123893284075033519`361.7909402668626*I, 
  P13 -> -34.7602170112034332339707051532029600200628352470635345910144906329\
75059212522542412979237810373911009491813583050999261617071065728092989808087\
09673562977259089234147184279354336404647344142390557570910765165368551318009\
14912847638906733554558659183871929196236633320686863925786516170791184926433\
20742563421702080163618027078464072709515465166441371832144498003077823743475\
6473527881745`362.1355425432936 + 28.0551767590541357314652137851837853065352\
42907532888595710894082685701585585354992278066835937134823248090563794333580\
63018246470801797155095446779420277457298518470858542461156183460591095320845\
59419243817563027428926288973730992212710945430170506427740046447766844177343\
59042478276939674632632714474738987183144672234892100741132533173980429015319\
9162240106159773033256428974911517359`362.1933702525541*I, 
  P14 -> 148.5400421772646786632645647968705835694521750772403705125715821600\
12185571703088773015312333783821584779618040839344453874596384602753709706468\
83210756213652605878436348476686072621099029639565299308122853701443910463157\
42958969721682730573608886496852669707890213008455271708092629067072813731855\
12183776604260651798480369922194669899856465803217628180448698297142568245847\
0276925717941`362.1933702525541 + 34.2198703200386760908223861118691045118159\
56220624220106784840629556295987819986908444572118658445303146008881492159307\
16494968789071522270212210995351084166634390223488808823428973521577395338202\
54087476141001886034721662095529436898786084393565402823954922092024046413785\
71051348564277228252504547373212067869785620070491942196185805915416653795101\
4173713123023175529765536024965055032`361.84581960478556*I, 
  P15 -> -1.91110325169772761826168723342855269048679828174079582833859679831\
20323403531870904169834536985770898607160895991768140558571606536900136290352\
01847129390552861395501960438960407697076278546529417752024569215379182082177\
66115848488996028046756636894154018239699365515380840145008660836741461306524\
51000672377466063894872435300401351534075463854343365903285890015735123034992\
221138062313`362.1933702525541 - 0.331320188272170611749833140512099907734160\
60917710835449646957139140783969300054189267359474757412401962426413760995706\
60758708305197223711195730280135246492002496542962591211545810499343879787389\
56643650089503057389467545271424642358035637383797654809445028815565569094235\
86390895385700508808479230584719990361766196917095838314384714751406932438805\
59556365806145339256087736708319263`361.7678546489853*I, 
  P16 -> -88.6702003989638929535765096902204502060391201569690419257695179604\
02680855567693470289860490382823518392432526530239333214685079182175440489951\
20971989283367993585157172395675404733595830049437640421377661790092854703938\
04137236388098228656808346815816856493332685469199894934632213318437907756183\
05907837770937816190675343980427979502329478031703032123000053392588206730872\
3933481912701`362.1933702525541 - 43.1137510038496193539591800469521269193707\
22310342799669477105404323037683324070728225144781013462836203531959223406724\
91331226481199096403089540407702766158579087896650386114848358545362939422891\
15009321829608098792893526604391822814031932591927001153217978291529416838481\
89325140976307217663811312183265459857534618867310188545930098383949446442372\
4052583502515323717433216017240873203`362.00991829005625*I, 
  P17 -> 132.9209529314988545070910374888008063425608959656711078164324977592\
76359134624636102021054306991766502436221523361880205770221611983382222581292\
60992646859999925155441117540127611554921631625370303211283578675866962882513\
31527811856635573803519957619463097048373908574414490404105023676565326275133\
41835778981098580328861591250710714167440185578863719929815493369976545345519\
0599111730987`362.1933702525541 + 185.978204378804975781753646034708056440636\
87295670019587331717925047965374694941420864901297069587935785302053103208008\
36368857989353357665112930559345876071952657027546783066318554758834658842662\
46162642014350398343071941713928393435190660717402801742983897053367241704927\
68843363829629558275812798765559371544178501505902527059348737091761292400343\
5207376885861879960227805071549586633`362.1464501097178*I, 
  P18 -> 1.025689153356654618054693934279222088016747949968821055442101515232\
47230392767062384013179809275390745082213043861790946434114193904442042398645\
21755008798063152421492627029372861832835943365284759634566238865830897702773\
70670080117439634461726025824571370925955346364787053784681883294973568265748\
10561906009345685123489873579740033247158602722722639992400769593337945670771\
63554513212`362.1933702525541 - 0.0664663837417548944760486843122092165350646\
80439329952764992931779145636145924523185113400312184180446977041047346540558\
79366466640828583217228119293923772506520039241633254868734017490717862950449\
13401987212163137315622198646282846054134818351876498914914980817987780202712\
03683558023739037296736152192985718951771531393100001252768277726167218008472\
0646769217988594004764261357879942`361.50872946233403*I, 
  P19 -> 35.67742264116461104337493555169329658871164096970231141899151717112\
97736034607292443480316329491446721444663556885908312830056915549979117728596\
98732175962938645940442423713004516510546555374810827106379288986406983711217\
57394791017804913743701894060111380883037965322880721940580180715969176790322\
88403791790276620871174033003759727442050340000037762306977360464235458052903\
641655150368`362.1576537996584 - 22.19835147627640870717074076449130250957184\
13881537202112002769555193904183877313693827935119260271334383766430166165840\
94536752788129689224244063358111109992951469501289767036545389905941479187423\
23625929197184699820448742516217589944814028794279119669549761486858447529242\
89974295347032035444695738963592087085379411861088119890640208034346864683589\
161179318042712863606454977707809978`362.1933702525541*I, 
  P2 -> 1.`497.38090666937325, P3 -> 28.7322881459537786826827483868969719676\
37380739665198001971112175968340632521556580710265379787487351945551672101985\
52063642698764959417266459492855956830270018828314013634710933626907170976422\
83547663210176519584918830482114255789959098822064653402670526412467525212557\
64181538155812903514628913799715473931627437963164039491026040894797122323740\
8249283069077024986768111187469164937394`362.15818008245736 - 
    17.7539276537902836918866345556115597639089922769619324561675708908487545\
64723951656555451294287268598307432857271607298265876449516901634227187484464\
46743559260346156367341434338406451868852584484948462076261987379189020369540\
83621068164107331286680886165021797950635721296714628352456982538813575242879\
06558972873634552873753429709294200041839184317693300447255222112468206555554\
3442222`362.1933702525541*I, P4 -> 0, 
  P5 -> 0.6418295067576747728600186479526139553595603347179767394947284444771\
67220574268236505679267851976627480003876630906339094535340702959651022915577\
82987561403065774892563283031590372852182810567010671425105740842970167578276\
46165698492414742983261228960454714461290629393984601013798303585086396377033\
33147413748649826604313474474796447721965544605129277099813890558653826399245\
326531518`362.1933702525541 + 0.640047847989533075635373864664825309884278485\
64250426687801477167640664112394947559111469315402758338614147479037124522051\
85191063354416952035062481364460474666784392023402113047496542636186387633792\
78458207850815044333662407558979022874521142942661586455014989129779266623648\
72845095376784574190893585395965969660055724218652731971614948415227339300624\
09019896488367417996177673950469`362.1133083453993*I, 
  P6 -> 58.668582158464170673859876306472175893543741189835560679723228673676\
29452005424685711543137779425230792537296274245324628099421592073212165438585\
69460603664553684819042776155718670576597219270458543377644702984127885595165\
63566783536906857289301282553350192376562767171486118895053680823500358411575\
59761062336040344886391864065001514777033653063182372474894533505735081842091\
966481398`362.1933702525541 + 94.36018138083474747815292722295316607272173616\
36670894971835248633876200337432034304024017423998582943231784850252258121121\
69407628085059258301378033128133839218331897239093678262918555621050352301052\
21119155589918510116619723892911189521954707274073902122823758079965587138172\
69399584464703813158368849527497891298095588178462520407898719654662067886457\
496114682152730645686835193767007`362.1577083411518*I, 
  P7 -> -474.3560464722719557365888118413627250942554289609907079936812691740\
66796590730382338375595044500083036691171966217177362458046414695134484038249\
92364989359738548995094973565144137639540626612523472276507855620218872289834\
62903520692789670160776978379398536973192858412069196877295203295232713689278\
42011441614379914580848266837045554500024355450593731146776358123720272033925\
5437685955279`362.1933702525541 - 317.564122046952994777640054647928409325178\
27675344362661616244019481764978284615525289659904701226967985762738090432239\
02504070467693095373824212062506792544362463349099739206688574737391491297121\
15846490125011860753896581897491666548608371894218641391778477116100148045721\
18168847526103940162717368760317628231985252494888669041211127793403922711273\
59485442264105849244749469939182049387`362.06207210242104*I, 
  P8 -> 2.5699510155903846115819893368642205089590506307468294175955842373204\
98542696266336708917300781896745303300903287221555101184420756306163808532999\
23960269408532796527008615674345064660344621985880296968399312912070105429655\
23612312192653454514132909457935512237760032155633648985677060464173638639880\
86146292732386156438527582627583286403931215744870268110722844752289375704197\
8492977372`360.9909061546565 + 2.56156719510608384057762370992513210642721242\
38506554496686284599602172838883466479612631959632149015389899865982475088222\
06166905124120110538866366647688325903952615798004098040178586098075942382239\
80619344031670837980519650643630206800244586716597090068920812707432166800594\
17893546486383062074542401119406779296210943723870433523063436961092806294063\
688773233538235991234330346119543`360.9932245551299*I, 
  P9 -> -117.4125097079056195487752792854831848074799854062794677523748986771\
81261077189489817232437544096707192663549409313374486666035935554582679473325\
85135314907619072986332619404245681788760820120033637298765153961414004066576\
01010334709358055572232553827506095781945626253621160869264481041606728687728\
35619631123693947461350547846486785242990049878441273917654460945414475712618\
8928196242597`362.1933702525541 - 188.729964716127530204438755359614284332842\
45903002532350920917560328789095530071077730391192444425080030586317836516375\
89534526989086551712364764648971868252627585842200566803954723636557576485902\
82093911707740952406334624756147420131060451263641478715292867764193921123923\
20549554491593864361136287191277299485913997347379916157687174648585748877508\
97737147985126859263092080151245541311`362.1576632436725*I}, 
 {P0 -> -546.8298874228430505037763311655522688057196154246023477085169035858\
74308289349922376385736563833254273623457524241775603430484833556782369064634\
85065707660976349772208642243363504139004128174853473348660121333385172119470\
55888295018606232333603873521687355916404923083097437343551947490608333346391\
43568176610493150184450501795491798341476318093397513184753644335166186232455\
7069264011513`363.8768790638385 - 450.319279668339919137208784868537878632935\
22686452311488634605546684020047634127255231897860360860249339671812483754597\
53621912035270308961685703376124528021014695867362175634315747837463016609915\
75891475269165628629245201281973705163633747224028578245814515679445440514791\
15218346910526799892752261207283791223988431754036309488155521086504600990733\
6569687726490595397000116396644047128`363.8009414247956*I, 
  P1 -> 17.264594626196214139745301003088037156740327459308586930644753968030\
61356032923233342448237398982933959194094300115546887819429646330341416541466\
99329561566160847453644004199593490374923357065094873656728106749472166674827\
74082065012421402997476359190527012958481007296542377053318750658315759319757\
12907045611311549826343429641627622441156239625947593098790042466904009257005\
07351650461`366.1239339312126 - 20.256746492867820047984271736620852077363841\
16938089525570347328170638212922818197754584287641710505615159284744049734313\
59250561284139385068676474856351496948452772251359175630823360985439993873382\
83215344825921489605457447713777982098480995150267632246128909412448370001371\
49205115952802083599928537207801132488951465958514413337501844258076865675331\
1844427891168494254363013566164642`366.1421102304396*I, 
  P10 -> -611.560490132540850364732545229952986726826113034931319391528851229\
12918850422361270762805440307856920318392501118336957300952279010056829531974\
19760294498848226732908019887569207418721908058281494624688634575663937194004\
43968494845815942746007885688058385471669341806216272331372361012031906381362\
96244891376853733595437725516755203115420508392862330333742200301690603461794\
81031517589208`366.1359516830391 + 255.11423329559098601268217422055271317826\
21038781322338422142014946072358114199199330394191418964966878839805049922107\
60715949216709703618755689322077600902154887349729015416964017591116201992347\
83044839577803974493996824379868849187055481990338514012566578167563301428135\
01953024325505279654406260734395787542503676346128104697843935637602121151079\
829076954720586634102130943262799405657`366.1421102304396*I, 
  P11 -> 29.29277106745442066140163740470023935790976866700470118204411568900\
68733181104994173359515045679124298946171577626336030903978917540832003322754\
68244488154496116806643227272090781308304831010048098822374444102210574831943\
40234597209652559697122375292720950469628662812526436275603995252865750710818\
10372056040074381901710139344259087642227262616904995340261689308598675687972\
242170923658`366.1421102304396 + 40.26540414608502958859606096238754089741400\
89655414521913387886247496889967645212738467621206003761038704786607399666712\
03689279331384844361335606578094094239111361361012426805400855634933306754627\
14346101981601338498520463823319405435531064666832802334362267924861858842568\
76548972577282435498298295658999374534278191226422683049736287333811921267948\
312800606138082914346275232672589187`366.13097910807556*I, 
  P12 -> -1.31252136425507132004919560740213288544560432046695743507031085403\
73819363754638873590321115670894099920118900829972443419318314443870101669677\
12698506290920262853638512939094481758739879868773161611264052021876922550505\
11806145033373515775253502513191391711414024267018251201113453154940065542037\
91816175329356254871284325983274758338865364530655903070291889656626742278736\
473732400227`366.1406694990783 + 0.165351287373759856655269187404828251361482\
27409441656643663286777524742900037857691944011381063366123145398154772267636\
62065234070014498911134214161602676916039446486509475420690038395451637405956\
43226941061255406213766551816966125135062992373321318487888692266844550758613\
71040099113826220593524495984107852087714776448164362715571303357507704327332\
22417312795222053339877127749060065`366.1421102304396*I, 
  P13 -> -95.2640153710094472195184900998283483007991808584116345846784985522\
44099147280601660739993348856839683776722204829300817276206707482620870393639\
05820203493991639907649270008936103390265948114046375875674662568604305367770\
03481141251999369904886405612399536922418181780071489349555377724764119578481\
79637857350217221013333639749422645575625641830707204050348550294219697815557\
146430753104`366.1421102304396 - 193.8747566892905438745226518247818667030397\
16385366801208524054936948373822197458486342648808058398128914607360635612454\
27764462507449309814764306961933598400680458052919794609677008444843714894633\
51095090967591213504835342600436773131309001522751585841300980963152908775365\
47757714623314698413281291380355437365123563617303044812006685757005787442262\
6905704042616078047458790761418524169`366.134757329232*I, 
  P14 -> -2788.51298126142566684946175009421731052746561000609687143107486173\
88556414760531259098030885511296707716013945140325650225324686515024928076705\
58439135773114097087837813358345629512551879341557426364430365247695394268908\
70037415559537068753306016515048393862975138703993196670896754303070137604875\
82743100820892030589293592671167418808787413859100893894677971941076782852145\
45366699610583`366.1421102304396 - 2218.2812260694943806537346504190945365022\
25283876807836940314810574164287909627658577286097893923787687602177202636844\
95220816688028493164219038486863287518411541321364861446679807755611780615965\
80765883797008892078004412748202083909481726689768204789571385637736428807469\
69766114736130596619937740508555305743810176419871608857614452754366182827935\
212044711476046507701294256309350367378`366.1226231265076*I, 
  P15 -> -2.35514342983000599523001393175068020997305405409756752606527659273\
15067594123836781898159389625935641764961876147657439455780312173387892630898\
75203892192638050704328658333904402952872865033352823670006531858642365227961\
03044891406388939325374805687481939367816763027133275202562521575767058125984\
96125382146660315220271069712554229293340285624399690370233842019311048512884\
214009358585`366.1421102304396 - 2.282051618314844769132663704130280813053132\
32132991891784540187213647564173016717074607017923417565230274837732604160814\
41804024053641218872325613566224125551626322057169195287164045372169260280181\
90525224047659357017919574220025240931084761666266649745858160480051074072566\
22501350108486510785449549337327664380405135645805380439789892034064995641112\
9217868261112317643135862404296437`366.12615423940883*I, 
  P16 -> 1301.584834097552221029561306192748094119157414827298808619522185606\
98004347710579138552141150518229580503573894280629891094855257985964185239201\
12424610512860741873867461419436342249090226520296547309998340145572679394802\
25413035301168796652961228787755344189525498869190706299439014717693218579427\
50165706661549686703737862595195999712550836139394957418340952452788244151176\
77188586867108`366.1421102304396 + 401.18723736653273221371542986900199872263\
75247412858995087508675311181253742106646450192768210725313866833865584970690\
65924545378443081934603080382359876621504865741446353575815744459049294845816\
39260277814788868678264286663184211964032922950564234293609955819384072534429\
79197103610224993825187573377980074422316373484612728188715288317307462405555\
740452664414943391446737265166928555548`366.0926261731331*I, 
  P17 -> -936.274191311173114447554032437926920130509705177123565161049269963\
28698584842393879657117457153088511094058937583179628001787641579386067250528\
01988971033383297410978924345956024942877044163890565160455708660489880164824\
79739463992836381541361310670194346760176687340502906042857359580668257132730\
51097119214731031532327556962865836178243508921342950505561181743253680321532\
6057374394122`366.1421102304396 - 5262.07839074922331878935350371969873945694\
48036617428080723114996494842910942690520360168980218495024948366773031183608\
45806315506571904830257413002992579631744228977581425892402598843027433671083\
14221261239234052146169844694142181233123683878852329268243069103914068971050\
78702321003319835036912115693708240333118165952333816101674808353937004423374\
756384508043857131299302047274797957807`366.1398240200144*I, 
  P18 -> 1.497426702678089403721599933494839224501764104003822562422848373134\
35438551325904330166882859759567037395617884284776906629544287199392929992199\
50671504694959230768546545597649775324238065536521309714533670859582153714062\
03313328915288558282143189487376534111658295699315468224316336493598517248283\
42783320124757796691454790222143099197531289551857620030896711863972073197509\
86507920506`366.1421102304396 + 0.8845951771609437105793544166490591718126915\
80423706449391442286808883595007019386794781722510462952672513023414052862324\
48912687230411885624544535131823411744609083672511822096199660114491127096709\
07076410496317193080613529421792921194295773301885414833497424346327205831254\
82709091384880015276335935427728084508970302743420682272181806058778911692895\
8247805965679576731206493901098957`366.11586648222254*I, 
  P19 -> -440.562578376404764701072363662974339811481200152821038427583937446\
12051908392511900771145655058165547622921524841972982998657824721413161644115\
93046936729375461497330735603635917097458309351375781565977423597064646026127\
14305097002416786449819577894774492288880618340492963723026567901065815586682\
74180419080088387424394110012923790528540498818845731609680831495919589884765\
34409266362563`366.1288898025285 + 378.42128555504087753924036540285772903828\
06871821140381681176663601192725790392035891185492832305364655277077873217311\
41363876512677836357322419534429031954382719741524307015793738194740754621223\
45536312792575693367905981365388664229294988228314445744987376286293209507589\
86420066195672573665146184104633451806312780880655297840671872390246927059505\
808595892393433294004803922415673363128`366.1421102304396*I, 
  P2 -> 1.`497.38090666937325, P3 -> 53.1278148431569182397668410101898436831\
28360136318824439904340103600242455356194033764162783591828322477038664257298\
58127086869037180430834534549216215917653941345159709048832502653896751271348\
31613926809241457977346198311203513860217136253831965890010055867091040023224\
26817459362305191933470006949429896719140137800649329169301040824081690777325\
1855625164023192382689277823458947442276`366.1421102304396 + 
    154.406477515235773228454169428424405974736608532504796346089581007601041\
73684676262096801947949343920278269574740660851888039974548278423235801516662\
83053050828343895279205957237812698107579522884950779067488548389053004867734\
20097233224041450994930176142947331955056341925653223025138728576865629068716\
90849759701940392289201183229207690973565068791222514181534797242501425963203\
24440853`366.13713089809386*I, P4 -> 0, 
  P5 -> 0.2884045341268109271967259965419473039890186558786713683726095609006\
23233790450055607691245212891316353537021008644368626545787452087470732959644\
63362274637863996484526005686389262447038458926680924852476553737953369990257\
07240610882226275482749424070776372250368212223366555603969652675302324978576\
15519819879837571018131885783512471630293678339806946889241533736634349040866\
0102647315`366.1421102304396 + 1.50644511744712925400149759498331229731027128\
41137658678345931021821023139202670819702815431321544666467004901483393457671\
13935323036289944519683904672800266210277318574199707903290795566911988811440\
50137577607942994447899461126136911783132409007419907225437581734252968949575\
49344856313486625636058048557850264087483426554693716898196890034958287473310\
644405574906561239404820262238675`366.13960427246036*I, 
  P6 -> -1001.227526556588852355849305890016509471617539259010041732383000353\
63927073257648168991037382441906689047436555239449525912520627419037752231312\
18552593462401925601128008094821705820344092795006424051609746617788600340740\
06370134402297050055843660888745740275940811070136469289754244993032553808095\
24636659107022113762222023283984053956428439359272916348960033783678648210057\
39543835525286`366.1421102304396 - 1165.6028994527993496097471113140136570556\
59798816016685220283753969940821177464549841790550339387625656830489110425599\
17613056917812799099646500858774541770200732949562127974287506665670097833983\
28742965114991019662522045789889198911701537589880364538015261139097633160490\
42790910417565579813709877026978081807929098644558232466705532765151179616137\
1718447694002678361861100943888970299623`366.12888935690415*I, 
  P7 -> 6824.9842295991980010974556773563820700089828521962533229049318053386\
48012365008225300989737515869276715183047541086518192310170909270734497228999\
27530511621470693890989812110532416460328249647718743884391001032583199405506\
13227012597980320984720342975001836140517089542362706167502194431183085026821\
18814807967997117679818838575721160558850962387895996293921133542655997666560\
0419731816709`366.1421102304396 + 11452.1187922192870453448687097311745996339\
88343912773055520569106700298068773209266528961485482281900277463290503374731\
39509723688301301213565223450393359403777214287863558557736580180854606126819\
17792665539278469897479436620564392895537081061325982558629874403734517810319\
87443230388077478549267615378107638516821096583261251362389452861106649374133\
5839092572908003124089865891907617278115`366.13307973390715*I, 
  P8 -> 1.1534910429615486810531486796760540402058789902581459928088948915921\
68560572005390303979333814005185300639077087666401417142621796963946210958205\
13929941768575123587080238194630663132695832966345406316675947102083974799135\
58378837249171682572772394655006403203287448033652665562019040315327537091744\
44532145257501276629128943633942338559381981115958371117463864103820254869455\
073319602`364.56417982476984 + 6.02577567438799756931048083068906989815444011\
78876235217217305131553475965608729363120813550433443691009584221030422661532\
96577725809323752407925535459331072661171162464796962776444062389378444105009\
96361476428315784607748834244547283599027623984687954384001410549293831420126\
33553764454512830431264348405727023762476915975884818613482409863822822549102\
103464100177464114104303752653684`365.0638953351509*I, 
  P9 -> 2002.4422311397050337785718958551590847904896890718934585112536251140\
79667840273763415793401756619692179515322499215358001659745811343619433300192\
79638627440555795917549406958726453456380046499532653717226093537003115825978\
43310701445961120200111718650484927133791432896931398395812380232499571958314\
17197627727654536830079970967207011370714112760698920009087472085921083743147\
0334289537921`366.1421102304396 + 2331.22906830062591866370511322837704621273\
17339011959335389634675378344990737433682512758943862488193064485883903816484\
97031429772565962731113485351434628007924712130346708115615171191670943699662\
49704355586933570074008966750375465240947105125976286971308019228632560871638\
74039105277888754007404389158104007163762574834651414943412360166331592644353\
748718828995911494465920109957866763171`366.12888958005084*I}, 
 {P0 -> -0.998336568134976297449898880346726419596879940344965284842379549662\
14791894444300454791475379699454258979290962528547181017458405185950284059078\
63453573668888116090094297759296805649607596782684666024368208988682194638277\
97345494317165525681191881956469667787919491735540556551754326763128072964835\
541874071465672680994381572415670107446480078504095168525022478482578`355.593\
56576111617 + 0.8121708241318845725264410199842879983060615161289292685439805\
92083955559090538200516781567351669516908977988157794598251890470881881757505\
50775920046384243929423705201457753166787559929250322191158209129971603430193\
31714567575871847770174392534259302163652723834086756111747417549528842154316\
72161345178552596334438737289729353772741661940061831396644102060998059872`35\
5.5450209960393*I, P1 -> -0.8151333665623793339279406519093800950524089347361\
81700080598820177885794694389009290648924247579289569326218784470676641873581\
96874584044780438946073008155409182415536524944440765701307234787862210164906\
35794894468481406494477987887267085525813747307863734925646115892526997381700\
92769432653670124766698658884943276840820954111355042840195309979998034132301\
17998999086334908094952089`357.8670270851993 + 0.2557376597523812131268946608\
69289845936924981632975200931509133736539824343011197856286485828397423539584\
17887589836794627627148737855610695516027355182555686873844807122790577317012\
48393250768900183788862577864473271250392524080906951276202893029822153649816\
82464114635522259099760165381476591992518857548640854928342337355732486072151\
7506464663557534144708298169507429866198026387692`357.58147932432576*I, 
  P10 -> 0.263054368097543589483074307583639367930683597287039804405624917574\
24030499036505747456230731486193756641512453883387540412861844988104091613203\
77761317317717539905427388226116803992981024179343183064904515133605806362034\
34500230582488280026856943641529465760078198248835325465851166228769884339946\
56716728315611859151866283191342627506626085042700065414386098276921430778422\
86016126033`357.83505505006525 + 0.160269016296717923738490814642363258379165\
17767598328261616075724864789957790373914500099350072311576546390973625256361\
11288259395389240551237675085095239042980377905719469866928764916450180982091\
17008155247817648233437639795398213497324038758261716395319809575127913404781\
11126593873243365111132907512155722190677058096762260410996919969792448425069\
45019552510732175411138860482470546`357.8670270851993*I, 
  P11 -> 3.192930613185937450303221195509338338720718416235813951747408797173\
24673993424752625861497036482019576836697722440099775045708653489058382986122\
72720084200035580719708728083544905680152517842545918013091295818017070363674\
17992979993130465202610262695389363669980027611942950211808266615345204123380\
30065198337761140080507432225517727484610930412033789601531149565760667608195\
34713001396`357.8670270851993 + 0.4961371156006779077263164254011875468898257\
92510569291811397204246333178392277570204275215240316077758461513625222575556\
61750272072282067183889072785035678674194362254083654862113858017143448079716\
52631624055251509478012264895545766750991533127803376541165745648822676751364\
46083755314981359773542272378385902101233570150328746048683347923287922154480\
2563501740299221161982589368093754`357.51368697925386*I, 
  P12 -> -0.17842151134016681715540138544955918660949014219353740689560551384\
08449794503078580166238739691547537208522977435801285692089108591304995052945\
72494156177665641675627747017680620525909729764398927401403048023900608570329\
22582096732812927057185959641504286591145998398792902472663238945236803528173\
34964615166292522295996742152119897868434983775120550867950260034414539258265\
16288919129`356.920637049776 + 4.69573630885153659613553748309039014174042662\
89624866866984372010452737564117541187872536793484529830743072944271460639818\
28155541369449544376855571174661547878285417064254339334370797030037757150251\
58418476827943701665596212128628202080871778464573349522273077308365147258090\
78538394071983082353027851820169570777892558421680623687593134368049862790341\
949696086619666744510029922992499`357.8670270851993*I, 
  P13 -> 8.479331071073555047049203770463116290609831638765500521693507876029\
39088754266074005172592952216833100676782078991898613622792088394069550638425\
52223761498706913786954150681849564292331836715711698715333876727129996680505\
84546243082481576057722121206016821247802939413200299911629226419032121660595\
01636681341496236979198581862505694740496682684476718238833310026317150506878\
06624476679`357.8670270851993 - 2.7421283370413602702154051527491833946310672\
35661956935393055760865689433935335416154305570032532154373858778615761148239\
18546498391924695945724862821388670166694700113610122875849048191298083048373\
56897284399839051615826358049069447953113754199570494692259341698130881447866\
08639060993357642514325021232317517363951479367180769240910933984549876834042\
4908514821951850810237053762949124`357.58862567647543*I, 
  P14 -> 1.012940754851451475325056489211914141042231614305205348857560065975\
68952607227034148924751947979678242022892082650148599248485218296343970674388\
51947633785773209532421159851503601717215761375228286688409764217340345491490\
50842847101680221605426033992119029290367273351410494038655591083019711697731\
08421755085929637842208301110285245765112122497464483829089017584008781917417\
14767356202`357.8670270851993 - 1.5706538083534020551378977249410103013076523\
96845755874595790378947780235642147901587029794388064329900784136990600085468\
40744240742202120196619220492461295789555509251110728201757692788541776049758\
53074485847848116456401130094367424735585265011221951820759288573744432426151\
21911317525674274126965378096203243512011600158458485179069728425625545081535\
0156916904666130224003181742795348`357.8303181942571*I, 
  P15 -> 0.644197854839187707542016503952879811261674124987692632546907076175\
84201645719365039419367927760147591309936950211405772324288377428714568458706\
85111427739622717160820732596963984745870891980410086332756715667739842526508\
62480258217109113013950754296746789774744649490382821293492346502223452153767\
30468376117877285497289716767998334125941417303052163303617191405821253593171\
71139741964`357.8670270851993 - 0.8054428811591023705250833835121261094372667\
11112009684398661581045017305866312600668157197485913950453629009624434717609\
24394868246483644010900851227576107250813704363670107444780264463548455761602\
77198335477636162649469224556297724919438319089668881099894324040685773473279\
48313153832772727105788539791935053129743178031385671638363281473626531536443\
9821213533128776537886276622714953`357.8103199977916*I, 
  P16 -> -0.66182484247567457815372086287292806957397996260054503313891347977\
10898016750542493889876217075422216898228348038435920458577665590192083441854\
02841731125882448415137248035124338447300600482827573905556235233619097871691\
97458417398843609786027476574949797882667909820479687454094395542414109084220\
46233643185496992549499660892693912757127416386856324346095256277049892961222\
529041835879`357.8670270851993 + 0.189887104380213760097712043774531228393934\
91496453716871421648479447653043898819176081753353365964902339619993530287590\
59304533096190491662341984116030836475186558522620324588206687726869584735555\
40356228553100368012786532987416295626541234397737936623548576627167997070020\
37785507347979954837606889485140027083565825438252778691504795837276841903468\
29366252668440586704085952073954492`357.55982807759074*I, 
  P17 -> 2.130666619118289299681601068671072072374139111462539152645976756311\
82535382428448010977429949116658702357500715712934935237446012885858051464856\
40499376256757472720888338394606908542935079121220974329653276887847449209170\
66580083776079802179196136708923607335479384506071369465633322937168511082463\
70127630381238775001124556045441069273669593287941645336973237862015866139436\
7393359275`357.8670270851993 - 0.96959803438440928862402066301231460841426704\
14636567364203026355714433335899325604581457459579500043892534372535459588114\
85457222031290625692998487393336972478487857568407474109292405211684249534668\
09596381052828975248787449822212740405596404271426878793130293693742077648265\
72035776453960182467484169822073327451281984359046973916324595085704982472146\
275701589593739774724210403631969`357.66230494581475*I, 
  P18 -> -2.11269245673425071346579841725042395409186847950932059461272970533\
63041069242081459003025567379643403359578646697737769584251671483631626962417\
88522238348965902184412318673426855732261900670960155221992212651290124610653\
82041308885523574499079917422186407868306639121116863255080032767912502376059\
04663566465636355058665674677724306997991720233028404650256737468814420768705\
835434393408`357.8670270851993 + 1.099688271225882514057777817409608518701271\
19399153580542944596164091521237672064651178574738475657866105133244664373866\
72596779437001315536115103697185546091939177839239766010608060184827551260644\
05097712096688892034740837362259115167860784888731986800379003215785203342132\
32925255189112808605375284346075225840026873625293978227822725434271582490826\
10497930103763619559655048624274497`357.68783657842573*I, 
  P19 -> 0.165754107751652152158579830714628983730509584464020500402981687538\
78131232449225353146942111910739719085650309194945650137053677261338127231533\
15905171430139585735910909251162789450793420510581415832937135582542556060214\
80858383094337432013537069265594092689615622482536338326716076650405033713753\
38904969395120317099134182951031096579184811793691912923707226306920776610372\
72792867835`357.2634908518389 - 1.9466699830928191270135654928675820570597615\
74484797372660016439902314634401834145687719606524932473298168283911638158841\
15001158207029219523411499590542089202052918785014234139216425138669105388361\
31590613087138209836906131658860274619768758645827235603365379539445736206207\
97155571013256658157885898705745876111425286161869590982312034263616387875831\
7676464037612847008007921197696443`357.8670270851993*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -2.183419938561663205257599918301129762421285468146466066693166767476\
95543674089221619696226486617899854622182374877761533029223692941854653685852\
51624185875063793295266326202086934755541102248663794817613490334165115106683\
77183328586171527573208314266643406571011274017011578387073202541752719852105\
71954623405235094158775412675908396133862930356561669546451653690404305787339\
7480495517`357.8670270851993 + 2.82167658231221637543245382358744818322900206\
02377679312660909043519730487545992339548789965747683136224690377147730044307\
88823414608212633585896049732904387095894245859659880125730356873168633744109\
92888451109197873090538972323267639050703934588333833284351745420885160515888\
81757175548561385411140697900540270332238840162292599452579096535668621569237\
186366046536713988738843375860932`357.8136137084199*I, P4 -> 0, 
  P5 -> -2.754039957667974256744880406474734214217217913914128878783488292182\
25560365455530679144811794724924567762774868188117230900270856829000879990732\
24041890888573812417993257401216896627386695328658429323653381391368349538497\
25931013678903488999713787389092359232611665729133967235502218899000006831055\
38631023569022089871035637485144989101858528904187465902480213348662410253046\
15467848276`357.8670270851993 + 0.7423812024322720832205941594795746535679790\
14882551943090084296463447185980097940007671307735087615865468580651676113821\
64560370796340369830294719757139898055279097029578648065735786205284391898247\
86064111078831336148190730161431715285851772871268246826160151861523754851546\
18767345192898554930244307792504033687908084547313344600257287322868711240738\
687622613784402517029429187020873`357.5442086300364*I, 
  P6 -> 0.2626613425995407167485694985817646292815301526195039498215001083527\
34739408810652302585454124536292321050423283626903960174719493682580517876562\
42287752697922501850607289649358394439116972165046858726859619407192070593885\
27643297450496562736894818357778246042950803776048430020636520935207479262724\
05295520062890282870985935854580751899780909392940968446425270967459199160204\
8500473075`357.5398896200251 - 1.58558599189559919442037366156827973457653059\
01905348233628050956342495329471108786927149951096134224289466893903692519052\
88877183634295373755957736586523420582398587673471683073341497021427591928034\
46337128507100282223711347844123065653700137584894465147089120692920795805283\
04907910868822617956401346508221248640862042682739228065707517786575685712677\
702067888330941536891555359208895`357.8670270851993*I, 
  P7 -> 4.7637225320150855477914882492492514413488233369130840651286283946272\
33242404388683934119522444662374662532334633142950494376127762816898207855576\
80563279517377361417017490610852144072327339969114426264991304921003683306016\
47781586293244402744242991458213452743769682461908859760244825816152744040448\
42851814658964924821431830579077282428509303459927421544201202025334210417983\
0385693795`357.8670270851993 - 5.03023874283390901266075780729262832736882312\
23756885483666260692625645145889447997923577186185807409055703644100373806001\
56130431646586817867570064291545269281691258680187316279191818168895507495173\
50374976735828863930538825909789250124325211455656872637733941194509922559846\
42097721245703521164101319978634519686615396394458842872400753779905386420016\
653079123995211477580298329213961`357.79213035759375*I, 
  P8 -> -0.209809409918629862135024811195776362231588941712909264515614764134\
50139448037206564442791472568907689892109128371350499556456711874953988267631\
34510162613737537022041739556402901757621823727983405031371646191488369782116\
99357585473920851135402703413400349605441148687405197369849116084972592574768\
689957603872818601274368227074403663471303393674112040948628906740626`355.397\
2737376457 + 0.53028383730776640262550598071645280056620743763011457062412334\
54338493117834986287204460567264535140461265157409187909711537555146732078634\
52712932047563220935497815505894137388963733231147074850359230540220573377598\
59297676005268626036769817014550748394297905420148956079844829226921479971974\
6755295446425931549919251329110146896120494821229747932978556402541376622`355\
.68607921954316*I, P9 -> 1.97126007612269340677119882998150419592177515802235\
53789237916791523196951356022695074712642498170386138515513368491942671867898\
34045335026614762260669058853523439274100602342972451630312175207314892650370\
34748210652540140744932487011861485034065039794742467148395073004133090135539\
78786878521108058895060091803762782561756387427650861484676262279345282396996\
899493350908653069707598452`357.77152109933905 + 2.21063797287529482814738971\
61367218611089117421319350153602292083893647353192652239152623091606677639957\
72957601907980530649848703592353950404583250936318941186882319955539671670225\
57404258448500204408371021495961027230172610971426615056131519368923954148582\
72043861739069317803335505987888385390986651623914199377773150260504256825170\
623009693732845457062906557723576480026749618191446`357.8670270851993*I}, 
 {P0 -> -0.007385802501756692684490455180000963993440522145108025535773546567\
20182848765455387197483350414236404642796938445805368113194097147707794343271\
44231153498208392846281128118339691484701784722162201388425012631760378232572\
99736702554863862112734508850904000971848595707676443408992244060698527047392\
74129908886820193626502877819969540064743998116995831541345742061275897514918\
89117018036`358.8095026220847 + 0.0789001186276758333284556420212456375397900\
33125313453417970206380640451167961527164308200437287470122578228027564664913\
67235211887474483728216784055563324880624854542063578636781022656087460113317\
31829494312184498512222537000499402186884744369797094165779511700883881506699\
84991953526826027462975157539540482877756086222951685424284528845892990782315\
1041670579423740301148100132897342`359.59410554658473*I, 
  P1 -> 0.1710262822264633055237060855751252706631813424527344830880949174953\
23769134377700118638382554340370357386948667541373223306569887897601238498954\
96906099017316094466149188259967840668919615703158696160107809934335137867932\
34636698869121538029649069292182676115489279597901451352133033046637654469564\
93333512844437271630019623936958301066408954373270390717494780122444510244648\
4240097312`364.9488912544346 - 0.13384953514960520892413172849367878320940147\
63744001910607590456289989530660008313925211086650388443885398443729849403606\
05227108629625369369677523989817254188524077610148319271004540764243362582874\
79722920204338598842057094684024383405582552420654008391681146220140671882343\
66012444220288793597903643191440562505082479727674238137844167873093597052651\
96740758317479726578702716069247`364.8663660337314*I, 
  P10 -> 0.018178041054107048253955354406095439225458594360568992198795611289\
54123649221889980856024061809896191297157203806016199441296692209416955747800\
72449610748215421258168283175988399806945000485643059391221167941529245670732\
51833635688660835949052730732993323596473605121507237642225531085094913457511\
92580621877466683974555487400101437461911863177083759472778987797524235154295\
26887505059`364.9488912544346 - 0.0037865653344819503340504730578856990725977\
19804152388635559012901001819487871433451968746847676887582014054326932252974\
55786771481323378554909407216101309127662155299978570574099039862039740996362\
92686868900842639129695256803969099598808232909537115458546436666555107185255\
19525748738886802732251184467350628208703299226903112918784088993618251378733\
1141579593221164647510649841997256`364.4792144970138*I, 
  P11 -> -0.77594667320794968705564641163848473418907551896292300368248211509\
24807615851096705282335750059370079038848196690994333506658335100407912069631\
83395813181287799671604967537008743645000280104914187247863862568383377785815\
46169943992495711569447762222595702277791302871508232802031689401927856340312\
28775645979157687253200584286598715809873011574376168886133543273564404035397\
970938542029`364.9488912544346 + 0.170260837197667153147425260081607169432915\
30108191464311615452708354724533285231850885896176565600060376395336599981967\
13084609916848807720691361258067534999976180112209617589449315684361588039795\
73455316494918745003772378113631303691793641165674282376533046040843086915390\
36690975297225173422228769922890922629039837188487928280562560277276655434636\
80198454632348159474891112391622873`364.4972768196223*I, 
  P12 -> -0.10679241577171556716338489316016615260588276711394780901909582086\
43110997038212853929668589294969379522334486948492815146373957080218414386161\
41586026652938867792165000581587593800260307482464718820904356378866596324043\
50445653883815284462786721893977409504635938804466688954700769703115931643347\
40565610014497088545785656975483711866312666639824630183287544381093199335703\
92218157401`363.6272571806856 + 4.4439666426238580948334891498669357838554060\
34588486191782856366005721515516019247232855744257751803577365181315251799615\
61856160156949399267138395438197158364683746661938651640869283296041084561159\
83874913122810272100322526719387096484855525406944973205098106182623743785042\
28113104110390255099934194825837605875978518934023336016478319066720621768910\
1049287787445351608932177639298481`364.9488912544346*I, 
  P13 -> 120.5107583448547225899019944626888138947945954110096918988670031208\
81383394441037617987510396882419881508790992301005484240545548316426608121958\
04933367734120724420218010722722728040901768323735517134832256322325188009340\
96341404609003003531161938181028232479316954253351773807019090849329409060669\
38507678605741324360433627547868917611609613504552915133602996132406236945638\
908185127904`364.9488912544346 + 56.94180416247059725729458364935058530848907\
19150766386452956525595364759689473458236526638116473475291310472967586849247\
93336957041604373845400922294571527752849662430845407184950530870705194992736\
80884368706506502787202592960340242163074701051979358149607914533506091598431\
63014487154910682511788145431019038974537486884600624790218304640340238796000\
298386683985671781076002282705284869`364.78250095167806*I, 
  P14 -> 382.6880498651180123204809414212900488934767551529192341869219098221\
24979226203874499360383875321452263425928655033519629122668828586536143688592\
41057544403033551043667690640186417226148258315712652154806820806592401960356\
88767050147639430622275239647474372121482911673295658129575302984361794057624\
71082730052014315832481097375699548226067977266193510821135379583598951020249\
8120150906215`364.9488912544346 + 128.548033199423925046430312602206408516160\
45947153397051121368649615406691836977423533172694357284776061792594343316356\
12606555507529126764997400741394283900372420388741223028504641279944895150260\
20737553009962893991240932828934427423283367110663691402576673065696537439281\
65435295278798515785299978781905537202390828902689395879109326162341800651833\
44218451150243250114083750895680179121`364.6720001397421*I, 
  P15 -> -61.9806492664374190723059812003869848646651116783947423108567216368\
04538926072523303210438440184209469595926862143355120547473978904591390350401\
01496294753935409613279381771597357905038660965891797096083841344015686307440\
65392079325023030749204510212809978379920725548897184480219090473936450193604\
43350451931731974835148358041010634492637429553623949926492502799318339677458\
0790329096873`364.9488912544346 - 1.32500642004311873679020027472729446473449\
27481843035722058402638471124311010617381282235965142893974157886781477062754\
61459071119758484077431709895512424707018068692685071964610567709963770517411\
95666287643778735459678133972607068672907416442540900032603825367534917462674\
22866034054232608247584171056740255237780634603870743194422924659214218735704\
156935205797164698694125257155709304`363.57741469030594*I, 
  P16 -> 2.672455492766586170281587698211651567605684817489506415000188146417\
38246692365774766201251358964285842588739426613999692231515805882625769572294\
10177441280971216412796632141863831254919638155306924397804180730616221410033\
01971178293910879603727903266193769602635141317019012548204487890719108494092\
44459964186449965358834498161659705654926319348936421968737564814398178852272\
13292977602`364.9488912544346 + 0.1664696728753409542352613826741648323502814\
93273736578516405633309481697812795734781954578242737425091841151799999030099\
75707996142827297912645077196747687800808001603775915261079324607844768375874\
41846339973178950344062225646119795906708902608808657598090643555890361106054\
72257825756767539002015877915064863050867746122469431592776175430505621940964\
0493620638422246708427558982247342`364.0272257575*I, 
  P17 -> 302.9910516415733579579395950367639843731083608276627174293497887788\
91819605110152165789701521954279905064536667918586754607899974405628824742835\
34339967997056222409812550635989325797274335483795190167490112851037770850543\
60324768432429917732323361269339972750006418246283139126984228271245372563917\
40970003512406737970805501056608944160073426106895589473233008305945872516757\
8787995315589`364.7927025232179 + 524.296308734269144893216742136616939571541\
63332959139935387173729263204136715334550527215276550577158157894699110879678\
24628584626751253870533849730868074038105095063553299135296525055289071796984\
48940332421336031816470441243151438261235202491346195606416713697280145848360\
95789334219738665659108011648619794358534753220185369672263991089565668683451\
70343285599381576367848251574513889071`364.9488912544346*I, 
  P18 -> 91.22104691640332911860453144562457954940003077555248049045254470571\
07381058034880970652765371244192784019395226360563484715186005663234898293895\
32560068262543208577930749711537811244443948522162114227040731931668616184879\
02620253921729980853631443289767657057823089489560360961954759697383266796250\
52143791288718838640345011741834226150143239448944580205280429083610876419236\
715835686217`364.9348259859575 + 83.98074781514849099680975399237225365011596\
67666137289918226013460003869145467357093503515503210892834237068421093825222\
29180650593273284715235381759096966935163857127602535118318187089626772540713\
97312468951892903882116949939431611059616022829668323020093704197716857118280\
93860045613250134405005085186418404111961286427925101007055070911614936029733\
310994055128669543601315604383353903`364.9488912544346*I, 
  P19 -> -3.43389404985588988471408251326008319255957947934943911075196324327\
47254322475011470727421372863602478310516790887379629924370720542291431477873\
09849361682177480876884717696911478399891669666904739049804745760591692924167\
18963459164287641553448121204583013362816559499525850199202130404505837086294\
78839284373908625196435060462304635086692462618746818030418228898270648295873\
883459202869`364.81910369420484 + 6.44301348449850100778882266161738036226607\
91222868792228021585727073450236042687242335030832494714736395652044161669661\
05891965669041414848839828812355442737013244943386006672143766457592587187750\
50040376834887159067152189739984269289272057483994601350462435824777779774341\
47376208294728377581699860062261537419498537250282925944690114754267100260559\
164783275624960037032597310918629698`364.9488912544346*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -49.76592035843477222255384939402332955345920627788442456136069478055\
77130746780454503474267244329719310482864962636525149235916781443422405160792\
66384835965007199196261781867531636197453270200446133201405453310853168503102\
96375200733293907534129293319933560757251744499847993574356868214306086317336\
14734286756981383491324134756576206076064358824166484877146484439861525383070\
879709157278`364.9488912544346 + 7.826820942725458640860790499700275972682920\
95407984781589071858172205974798515673709962011698841271467309852692011703484\
77114805317259366263548962535727681333078894323431070881278553780362499379724\
64640558810231969864534848100828160189553220059662974089203129534613991770371\
81879721302818436141500546748402542084931082917562811299827127278714984487919\
94161152676851348478684267422823095`364.3785507001129*I, P4 -> 0, 
  P5 -> 105.83925955108635951546493018216763566728786683696445573703497356893\
84646409406835463539479152579194077340031585568731510728812208738586525875901\
13846900186982767935139181795824135408228692806778563704823281543841210700377\
90460880661651603579476987817447804934677495557227456949744238227494284424853\
65698212656313833995361610013922752715624550448979903446030830543860726026036\
335183982934`364.8833294197133 + 125.3080768310470419956683027541937276802586\
46758528486549588419342742069219487288572111252341748429722635397631641437349\
94667992171589892139508965209787887826034206532205771037794363364139447477452\
19124505819164105852004093321880427348213345675501358312945592237378341935918\
76526662183534589414740516428067566764543103204952389899383616416841857216653\
5586293208004550465983106919242892428`364.9488912544346*I, 
  P6 -> -3.358042474281441348782012881952537779606934703106325463070567160741\
61101060976486471289136582221544731387375943064669068924426977833617107983854\
97973616518162157626201345173061465149723624806829443076130788729101270678371\
78089755657282031538916651525294585930644067780055893144776844395098628456905\
47368477097088912723286597781210044529531206476299485341530517913292338940103\
23091625405`364.89144978985547 + 4.893829312126130872861070040939639658433851\
13547321408612657010589212656886195233240349267689520398729202642717461078549\
08998917458643139300099887790675843724552126835859315781514170479072445052302\
54942925596789586677297242487213742120020036058771490732457802329519993773330\
19223192405567638397357006714896126717249025186906714101557548800495622088526\
82270946553058924481919149258646144`364.9488912544346*I, 
  P7 -> 1169.3735738548551959323313538999798422896128581376442103467326640358\
83950086961377972866073189023240389241648868772276132353819459756304213473953\
80185498198885089884455340984268269617648452710878976068553429200105028535518\
66411796097114972902432474560306591136247568587407336824566918254514855837485\
46554447050932972720022551595028726032401310449862890121736551363142577535871\
6237848034293`364.9488912544346 + 956.160241307060708438823449324286355532163\
02478448488579863671714843190511883361091363645337722890649013981381460563260\
91903143769223909586086674972170565983717928393702299517464656416457831238541\
97611291317660882222295489262880068292544199454978282323096358235027077563189\
28050419750505281622703456665590193419648661478644475689376709867122616127238\
61401782731700536091421845949204031042`364.937881058548*I, 
  P8 -> 0.0021612547072164633840329867863396878276262454243595956613080436074\
03450320650658007710270503474246414931684280304398991597135419352299869673809\
15372943206493188383400943861770243940629748300511328898914830266912681258405\
39299968269263408180979726405336625735257966564645286577730012816496285072840\
38216041115563653588961390561258222803028138956802466757069081874008560584242\
1283613815`358.65759677257887 + 0.0010744137602712871586889702987930746429274\
33530457780101209158947346392701722816909622153780427138875745560842386273646\
17660471912947181419809504469518240084607886026835412944429640491104676532820\
69149611472041100098332945447284291147780185435291731138983011397777227084791\
91685597159387091575987291523742818707477861114378565613845727500581610949938\
597033407475402472443530493635111`358.45963008872764*I, 
  P9 -> -4.220381750650731076705965356580489289914902845755614588629194105324\
80071534010776787517154207843878147983809308137967584181540391765297693297873\
60162181523419918314147066599711421466172586929392360799741413759335848648517\
32488086284368532753631106979092799269354389282924999691129684863280535652894\
94485707637275411585475414379304909429950784256799343732583601519855216843614\
63142108416`364.7035268699428 - 10.094032013701312190828805057263654079337793\
24335916604442845154940420012745459875617599441505282343707372298771150408960\
26740092915472692350794675325374870370675256199267939687291015536600942809270\
86838108253894532046399114627594207608993907456846469976872194454187516570641\
63255053374187186663504522083025975317842050066952943732041909825535348295743\
7769083514759464876299175312544766`364.9488912544346*I}, 
 {P0 -> 0.5599166535671741903006488357208362104295290882171196124251936126295\
95975282502543474715702348917371441128650300478095716119978174925599911230433\
90876453473465597735789428098702947089763922150256041133676270276566548357681\
77774568985241591987710522853503587094491219606411669838622651312354678916636\
06827431060960306427411878936114883322314909929477735664399924512486531069153\
1161241918`363.77975520261487 + 0.0669460949064615317347088380032570596030762\
55294175342366010389813471773037232547090594593296570544497564251461342841000\
73630679908681604245367534895104344238365708604953204644670893590268272446480\
39886622129285012775110475025054172431193349804436717871862622066819827849009\
68004533525943983003039254808441503552890267625365224413465139512336894544376\
9693071082347751647542570679716869`363.1178040998297*I, 
  P1 -> 0.0765095918523397953034424611092043068351986263768280995017957853959\
61696836285697002694406032468844120573074789372086950887821042219690581790121\
72506120702508729064320311561586697703495907153716091592124542631350529919430\
40686441735747118684155790307509263820236737897354225659047901292772505925236\
91505382970468050168083020312092341806310671383361474796887629972912381833648\
8291250399`366.17848348408904 - 0.5754997702356196637231590890040313022979289\
82436367310004289546246121067014525546946057474534141356219552222777759682077\
29368621195612482706243367045206309827762720898726345631365216756576870303679\
81836341383248126170517259815874286775590158076877961698890112106860730801608\
45892961788288441360868057587499902935770214873885295331557557541801807279297\
1477695750467632370207883248565744`366.49498821145204*I, 
  P10 -> -0.02360313340109523287805573983459842539151180067999385605329241101\
83843801418116657412715934403800488888738240700257260182523498667281782730126\
85891955426777393104018871449275157729635723508560372289156411303143856403001\
29364294311507883373795203387670183155879913069567456044872197057076289459196\
52156226866952419585104226885586084608242617754917440094544463638992958315927\
999929455457`366.49498821145204 - 0.13041220820682938008545852189917993766836\
55921287978004305048601668111224528776619117611452533604517398187643642986009\
45738319503051195516926663368812133520392174849127678342321364306157502732441\
60131664767993727724525137590529231138364261571735842897772782332794364331583\
74328188416666894887231273587725279416453671674980374357132466783306304174630\
967399878320076329807726649861742715`366.4929519358222*I, 
  P11 -> -1.16788249407344269489844471441768407410759545049227536607774226234\
59598153546290214087172520980425017616206214861753163373311971102179344313649\
74436846839579775972540028180693423062698264523800992302916307542096169113686\
37795265244959644580898059380096498625357791600927358578435252538013734000915\
29915517899728866456169747448848361735932645227095235521452977922645533589030\
0736533836`366.4160802928645 + 1.77330439968513440136860430341171542670750265\
86237733506288304508375946900810880727399528170018135221325922993882016542353\
92510102269581380223789165385479198121782771800979291079064458934170623708398\
40773369559983815279373566836894240300781555078429553361392269539192026097172\
46339349718403437046755655932825503528476070647513271703205140898488090170295\
745446884461441636888172969946557`366.49498821145204*I, 
  P12 -> -0.12314336295034502231365242510804466570030762372417677276189374864\
18941965657332224679690695745636816708627644194221263787239408424819910488432\
43893523589056639339864088792511216611969692251041029953000301232249482716169\
42184282055184884633762218988208711433642614511157127259527398583151000700274\
87124222530992507545766196391969107057514883655062363208541050902778949751948\
689107488502`365.70068711748 + 4.44349893806803736534665734583561762249073150\
40705232082557331712808177935159771558072973248128627060561523325432828677213\
42612825782433569857416347846842066626947801973240608957562152345780926568983\
84202512824643355812335439653398437512346608921623415567615926291420028116100\
91031745341638044411288753926790252631693215942282325391015860536390118577531\
302726488949348605864415314886328`366.49498821145204*I, 
  P13 -> -7.65323472193918719108809524311208071216153969310187795045738303783\
39282489369596339131644709042482391052421026937687284294985559513778769426525\
76583733372629611457436470712595983587434059068983829687696556850178742637657\
43586192077047747281016782843487759942382256802428385974142296780752877645757\
43811904755541436805273502577311924782608453998233164073123481758935729313184\
45621232714`366.380099729123 + 17.0705728477580725587930395929625095368126228\
63119629753871927812797222913888784469634596495557521162526748016465524999220\
68306542664260786230833372823220253791860778746758230995409882353204329641486\
33625350901045856044153103101281794814450830471543188789696485570270011553514\
19481086903558142610415838027837573814888750325048743040366782715704897631052\
4835126850484782643737802677750955`366.49498821145204*I, 
  P14 -> -7.52760265150366304799661418088749596528281277967871381366775519455\
31492264143302756686404617087546039704770656474032595996573948147275781636058\
62281880222284618433467017293233968438700491498948606355755893562702637056236\
86434361166417848452155637347048943441076889061031192083434601346097896351343\
26713343559161403558265315249066983559658268195932752329149153508029554620933\
658074989552`366.49498821145204 - 2.23313421566189650312512887449561288373799\
38569468390774274505013504604676082179890749989257034768004814944632648757177\
27635871603839506213247218445770131576484989377310312964355868569911106477738\
00921184939578446517394670438754862438791430925256360736884393827711537402939\
81095619341536017695979558361673741803304346699046028444353788453942670492202\
638109015190162003707163140587441167`366.3280506319618*I, 
  P15 -> 2.250681882185449225077934017592339478446798153433693114149397478859\
63379618456222922455096120594401700677020085122101198298146959249371664809646\
23288600559811363346961747866992101879344743433259510137679760804146850810841\
47696572233622849222606656854642533847965575825245242170979837614199033514417\
97057773554988378490550009048560148980508095891641885498559655495656489306146\
53904290821`366.4431722315554 - 2.2952866280265941331571796917490248546228709\
89353691159171558393461688150542710841115370057451588776208420781524717545743\
93482285712923340415635251495467972647622461998614869755093225521680485029439\
25398822559530474479789278154939208438885087687940275162570233761586545210169\
38447592735045112711713937755363303095591674937942592077896003510426962820596\
2925546061992922163235499489592838`366.49498821145204*I, 
  P16 -> 0.670049523967406737001547295391252974725228454404840487676745623546\
30206318651256854141858023598571011760660157009403700826699426398037493023901\
37943113498508501549709674898142804599521466042735384167031892490607145529765\
79253363807128463858802850527351888079323932997043557090400174819481159722791\
14177463521227404480392169743982136427556691941181705140739841142099268154012\
68556810576`366.49498821145204 + 0.743588710796805007686573826440200253260547\
56980199482849167661130006923583057318916431072081182054428637766492429597651\
39781779350998037335464179620807165730697176204220898929163953580323141767427\
27978334666471291146613624578065694763515035394244811202929011183281693959247\
80442102061955290257669409977367167007806171666133097420647858432778836396374\
73336960979663995239260361527630467`366.44988011098593*I, 
  P17 -> -6.43526634506648608286850719050729350815690069252504670654950871206\
22771470924112078302376686749587257249144995017985776120238271112813832687281\
45107860820361075815527872442911161205420256698682885305211754564939164455443\
42911024348161305076465746716977407419266996225911831297903826407381698928967\
00496315367596372009967049767592425226710609972543139321901013093770444715373\
324968279535`366.49498821145204 - 9.98776201900579386917878928397448187022837\
36080103587039733079220181452374621578756747094238958327453698725392990009788\
25985023099558668396666062928447740634990847255341499172448735262757724917843\
10669588704636089027356661531794200252478705381222930053097683152850575935697\
42417781124297322680269508937329382223254429549907803991588456839818199300819\
201304353314674153973248652867881417`366.46475395899836*I, 
  P18 -> -6.55818604987099836598155815405959307206275914567756483866267707345\
32357086509405042276477537395001044698947596453252728105425379934225158348750\
74673482500335071178150106159281249379183035637274356412377146338416307848765\
76916934307977673251515109022465011264919112521616571883367953693036477196231\
37117635725999942578064682208800234221306716174899694581324530829397123751228\
418146839074`366.49498821145204 + 0.43074880402665991696267965941810874269532\
17586395843923800476099798063664094633243953244872420409232856765263618520630\
62777559544226158194085147941392684270841913840146730974303220022217508582980\
96237901441641394042137609826018173577245670299087478409838476400210283227174\
88977463244596938025362405243498036209618727934230305011092098611074545268703\
784244193006813518319296207887276539`366.1454499563228*I, 
  P19 -> -2.61594184919215119773673920839026610898088503871408998321739788551\
45301858863041498217541107644406600983546592588311066839778307342937905471712\
15997406100990392121605475897420117661889850214092686668529074192985085188738\
56340878569294436206496386489112815897884379117884166639149791753665763189921\
45659571548393653115154245006874346923568638311610811007475075848914548874932\
725728749952`366.48468954315683 + 0.82048468781702962096043298473915837015636\
52284011122991627333483931123601417722663668496096966756452465468519404105589\
39479151791542652683200743107014319631192422519686102689529056488273447873170\
82318841839545367182772101298439444310323040571857030480201101779997573076286\
17991827363574367365256513006353854069810410589469902532453851709436364553326\
566921954212851385757676180999918747`366.49498821145204*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -1.212752901523161141245836959109756933164611770808821175709310500135\
00874136639476982426126177194047779437740815273441858588552311765484238410692\
60669248166414425399347875752054934248201456131248962862288491863841686412872\
52091187065097496579702984857763702417583285863533687889923886861589423638712\
13060947426125769135048567455513824997880634461236519851202132000954652198012\
05743917787`366.494988211452 - 6.97349386772985694191415611117225662985443485\
53741211639511393943629125662990800434080029877883419827687152887773019403437\
14091799419572918450858198237692676840609352811998153513305137477346547205567\
64450233099853579501779411746845733997440137455687755234250361317973884655465\
26289347241696921919971224969733922517103599299970028157840332476226191402047\
244986810541674041942806884429854`366.4933973318211*I, P4 -> 0, 
  P5 -> -8.612161934535183206336716504603232485248860210239557350067599283668\
00118543510037826924873084589674330031358135639597273279009554631459516664802\
90926890098283122834138152355484515518949683165396492994810061290194502940541\
23105360957605107841551624230837771822755834515861790384868431001898421879803\
11849255657405614625112829910772864384717734568134923316037229532800919355831\
74030045148`366.49498821145204 - 0.469276433938149350988218732224276504587557\
44963395562649337045387864305559257409727180099871083271703666499519654827906\
71835780611370388385936713837894091865607178477353811296843252459884627259857\
85696191600567292736351197953265337531129095226848973118876684234580358556282\
71820064628112023463826341912844485524396374960461786292639447596151279770045\
69369465657350234366058831191565415`365.93294011158395*I, 
  P6 -> -2.192985028357659191836595063921061647615385613538807317637212417389\
85887881444069241153580271245803560320239361079872502677811463306470672647615\
58495282624912206097563462959712178316038463036154706577606074670694328988575\
27212220285865454164626512586919542781264768128481457151883249242055099636629\
78527793827654990715252547531756230589052739402125381820352356326538500391201\
681277826`366.4921097464051 + 0.426306356639520336356004100083102330324315879\
91286473799371302043716209735727979361400436984446616748750390841067255792160\
39456072615951608381309820824328378535195818676363649171350249496839878634473\
59182420484191332047852763761608026602099701076011976074371937629566650906781\
28439240081316827195673234088432475992911250161088343832434893223232964531161\
70392471064620458022811224332697`366.49498821145204*I, 
  P7 -> -23.72380685840893435919877642737782830287292396197722042870257459777\
38573652150830045576638545747878841519391780577195622074414858369900410339843\
03573206487369065753426544438017735331627253159607683093431521802327492314054\
45267659610686279246384501794058056069310382314745021060808752703274498650186\
94719105717156250366762809225620557863629453814808930283809098966723294240295\
443281237266`366.49498821145204 - 17.9456581313924260997344610538999720060832\
11749600542124488700030460420239989609306688767943154239476698294168108682317\
95495656753731354166108667226262859261157923654871368287429266230480586830653\
85149454159465524364491027933105096256695770899848114483262547143493083302619\
42495809851954875412728696284118919699177872236756604289117796105926463162669\
9390250540901164581241970193652421631`366.4265522794737*I, 
  P8 -> -0.107535948899094552997517536412177843906893713796674679076055694669\
07654407502559425467137073534935796241725779917126970258785899664568172957430\
88771354893479141040360929318598165457585407333243654165310157017632971912842\
05846773349624813393035585705889295880774285360555536249018123893372086585834\
62813713620902583008790014733202073849241799594118084818354343174683103254745\
24249404826`363.16919262857914 - 0.059356960695641499214750889295373205905616\
25352253837095892678524916200277328961598003666655427529393890267999999060098\
37409329938528352376992972282802637889952286784710776618798189196445267787540\
22815016598502564368270327016342873448229749784873380099206423203527928871093\
64502196379439719907484251456977109420231171415705127794903035155529361586510\
97199140992829741972799287724437425`363.03959554354356*I, 
  P9 -> 1.5281459897079112353969037362249884885082842112064522677885966045233\
58829308624504048544854806107331757097767425042444132421063266315991285658333\
69222732708479367139260756601242686305479585296304054554339830433679414496120\
46868241810952865619358866500964006870483124812188555871124750278518822216978\
10090973943608129426517186218863794018233710353972118149132677217070954496575\
5535949583`366.3680548526639 - 3.79343771922126467616236852256498667020206636\
24193156169315231786998186376707053368319867154056689880702634557056312823596\
09681718332237628262299755430308460209714269705326234250469115700655077471250\
24748410702037597419535222891922100666925159473669270962477120499392570013571\
50395611487274744650806615542864235506509683992251184907585590811382603245568\
339528863837742359914949289296048`366.49498821145204*I}, 
 {P0 -> 296.95975975454125649871185622068676292160794128592225417461130634407\
28482175696305040530249521510346881576402723650857622508570092253920235112563\
83043035555384038409587479583912684837467671637301586545038702958427711965353\
15008219230764181809820404498135204901598138005860955844226001404807527940920\
32683648969514319049730172741211516612577005357899139377367623446264838625089\
535798430399`360.4785164572995 + 409.3891114930665984491971371216651318994599\
22718892130848530640376756100451294524932852421235544662147290545899150242679\
21497222603805338910768309629735487573272445416628714236526927240449763712922\
07904052315838362528020221191186078193009245198322013168821545070999693156556\
16504053882258441538912496256520225916525246955796446367531944500103459422427\
5582950575902941013584386322832669655`360.6024494463705*I, 
  P1 -> -15.12715716391227336393207574645328939457924789940277297025630817932\
50610932660449989128779398819122264461313324554870043098066147094136138947713\
97872177235749148268327794405406476142261371258958342550703718805115278043113\
83440813560328661658068637233009019759003443396305507225202382227381942313578\
57800724129821163944085946503773294525601361756494108770181095139334365739753\
768439307993`362.3806221174209 - 16.64082324530263592089008135660812867805454\
53021754862054591684787399087367222136893959556440219525186631178868252197029\
56593731068926833601027772440389820317611391928250362765386779978301192089447\
74348514816572274961641660251740010526011955479639699587414728335887332743014\
90912112143926711084862909683710867490929264506436561613081637587122223985431\
669776408447486945234388269851928887`362.3408204298515*I, 
  P10 -> 468.4141614203337718439917646180255800610592344411008344417573583371\
26759738326277171640652061821542744431363639774024504172822452738150534812033\
14561461573973387117832155761916767785742808159151802675112223602037661238427\
55265717227573015998616280751704634478139188728367441593728984897980772783405\
93256656115406918857823629144570882750745703154558805985701943006825114830649\
0119021533479`362.3796881280378 - 66.4098933424957298163083205788091519087728\
73086890785733804493275811889844160029919902536902026993848663821876681230214\
47344922881922858750400710677445850058710478421997104643212207182750768361131\
79659264575431997792072413526258558763084467089865317888089659873082583702551\
23653604350517766766445898335839581755864294951173453331182483212203393198411\
4965135939447291041462198402023393292`362.3806221174209*I, 
  P11 -> 36.88723566286666560007778857267919764135700942492209204786796489905\
38527514072070507713003198399078596587008664088972494763328721963835955318399\
19931353401890247142517172564320690240885447267209401685036467355600604887555\
70188480950889744865736562639455541367785100013614987188067032406639649150500\
74409823281644971924193232470241155044660945987810673061768468615002719266254\
67231369819`362.3586477498562 - 20.235863962357837322323729742865664559102849\
25390211698413167931876432512292745787314938974525730776480063149205868932892\
50895922826697092809651922456592392523850440282797122490123786043707399872991\
83789779311504163890298861797235094146530486123876535493761921108106879593594\
91096255750626113012209896619508279753908246383412778082427906982577226657669\
58313568181240777633594485103807952`362.3806221174209*I, 
  P12 -> -1.31247325583507821498832200519638242443615274904419974307549862395\
39917129124948037102334710394861379170943258185993890338881278382719554061033\
55864214450823416182120392828480963385803682434994408770820449182403322651953\
09007332698438484990908634469966145762764265918182864695296851305978769571219\
35030281440148208124431820447542766386313857444422189009972580874419186892210\
964650230955`362.38052672419474 + 0.16532805783866510632154261976244044638710\
64687498421692887349485982607676627381259738749979213197605480963586768701483\
08957706080837274667260725269265186943794137505948342816911040582237413300167\
51558084945652007705866668558423488064617904017021572389449300017908730740260\
14079333458221247344543238220728222717900862136149016188995873708847986720528\
620875381213341878185256024389592987`362.3806221174209*I, 
  P13 -> 83.28873464146025532329890591045418139633495691833035272955193828851\
10243580258603418233082979205050929917082100829254707667517471083471968410176\
10815346975572371276583801388113293135297419381590447309193792617155144503421\
84507885430680849496351250877788491477098674033818217460167465468417000273093\
53223892723114458513253406539806573307111502158436361261008232397126732533982\
425206622321`362.3019287073331 - 145.6451586290142512951303283557421479579224\
83851406187340163056509337363167161660800519245639573667995384701980533977616\
22751268649418832227398099135350739786715979647763902479388493018476028395400\
55126071632447324450119551149089806146100452291603791048104803512125400826658\
29167997791304260173102435100905715495090388829316292048651536404274020388276\
4354015504416081035410376472130733497`362.3806221174209*I, 
  P14 -> 1868.260568524034253578357550706971109755961976706877017203363306040\
61246355059769989455216109769462467339480853545872671220403453080998749086139\
77856010002931780411629503142515252799912559146793676640972869020872072805722\
60149715022197515451517767156020701830064715163931840422294157590333051742554\
63433713412313361228428121078127020020347568399181506813279915753371469341094\
95262963572707`362.3576242514128 - 1062.8224706552435495548757139789266998561\
99088671935165082280964355605438901700458618878885614799334507006384688090031\
16304559709284407170143162210177353769971517085387418692649852932244885367636\
72568279845427560055754977792371147761888039155736739095451526262131206466859\
18264948606002022000296054759454597601101741678263827854053592074613726358097\
5552935073603807647990325888606118686366`362.3806221174209*I, 
  P15 -> 3.010971135408211847192440023053776146722568504872070227754932775241\
33450658472436148634295388767447645726068265749652027230897975214516541918155\
42804693634962155956840617523070314168930589434652745930806541443350853129089\
03629133523758016832102806101999675640930023096886141025082271447174169151164\
12660609756209173987805800351655284166949871503756360365617581198861733567779\
42129828824`362.3806221174209 + 0.1441266052914261678573630214566752803154273\
89566740871710887527947721303973019323630065954928007394012734275188733029773\
07562536844491821494528974187477509726136964027297364082800744025065758979553\
89578731220853994307746845615889428235457704856482189350655482054884126290866\
84323673832595201448490094546421800705217512582785681094772746929096735459990\
3138766485599726584932955929197224`361.8316814613626*I, 
  P16 -> 881.2063341521371139362094993696032294544053237451495690378863416331\
00152151613101956184802138318324435197726259953169941747439657924471054945747\
21467775127718093841419822524753199684398648241219991677839369711360579502494\
91569257909412288472089272534898477289285715818607322162245650848811583579747\
86964087021264924697483252870087325227272459532752342800134776623934845442434\
4039746911023`362.3781895876192 - 149.895510118988360502238849786224140354971\
37956695673545768721779573583329923189449774864433366529777762823506880914345\
67205998136211819714065930676167725048399707785391942989761265492585141559538\
01149108576988921922146024310886774331266470214651293188484963840767007082199\
52185953310074235060628962904342578236861736769598888802071981764868812276506\
80953993229889965096629830842695313619`362.3806221174209*I, 
  P17 -> 3156.438149839419959058770265384324605247948884809540211972611635893\
68428842909333562348664386364399259448263383136594096958186191214259389686570\
08576190347189083245594684083837998177996756223409391103533174511308068419744\
02029732047050551791498834652446504525190649472049449837820953512096983612360\
52386064516429438893222289616458993219652097322186193521755887858012444108412\
94988569137909`362.3806221174209 + 657.88326426160925852413562132320387487769\
25007251730298740868785136332610484322651523132064614905543388734476777935773\
80140342541840775640978265272243248361326767176355435162991644233206761290765\
57767584261232404122390229418714772031014545771012938505603799989352497648926\
70499187510603529021958174346721433583929898616731764106639965237541136528110\
51566795068311074745402623173535571512`362.1843013440475*I, 
  P18 -> -1.57043498504273923237268458554175488389091650690105941977068043365\
51207367732369588667674504889836731309325976781565701140688508457402578649128\
49376874384657471445468661690851641981681905574407497249201264024583737742842\
84420841133284659708466456095494461692831568841248016161250198379609983567399\
23718352451221274586063066407027821225128562816961612393908558576756529201662\
479698412181`362.3771176715315 + 0.299049903259679093595669025124098571964977\
16393295459620811109720835157300540853468497480907264419548227953641629975505\
17533161793246745980991684658470057560283874942691378614864642137817128389760\
06068028889488497672612573132284782175851870535742878810864417753065503896642\
74344770708652058948174639235846051405127942327902952324646452796955306620448\
91416846129075496801618507858584884`362.3806221174209*I, 
  P19 -> -146.205507009846945432297364644014326567393166703712136098891887625\
12234344072889746002561854561078622221912671492989533068367569199627273156200\
87157660351018055497020672028516887728443799984905296536032778040176831407162\
73820243706211067266322799593856931772519304301373997562905233310598824009916\
78933133041211027196331322880152396355779860555830877742669486746154377567422\
65836896257511`362.2736787048102 + 351.98706866840265540641545514708511450003\
78201359724955720921455277154562241127155327969115718900450915844079444455366\
00459072228794088786116947271575865450626788829583037357325981673966122245060\
37485220511452203810317145932879517807247766055042916642256154557093598223123\
86335669962233769903210544460359371633807426046628555526156205035504808514158\
850190337759812841858106212574508270681`362.3806221174209*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -76.22728204352187062746531148393826588500520125499909394008602367825\
76735874813995915898409516291957402224168953295576712056155469709405195435005\
85422889911777978828150484282931603605654995771886797518102849322184921504482\
25268649326480970726473959481290110235598933504856231315201258205416350612490\
99380672381354716251841560080710108664855093762511927193555291555111111413040\
272337715629`362.32089691037896 + 101.365175202781190889943126354437151241511\
09133209152069647338187350187667588987279675698791821859661111243883868267770\
90726140336797520895150208143008366550182277936670159079436601276297150839939\
20665399972252779176803101485648048351758111284308731097482378863516179919724\
47631054069354313091938898024658331180071349255865568549733853566459000443617\
96921644559729515473845956480716574998`362.3806221174209*I, P4 -> 0, 
  P5 -> -1.113932372546390370352842616320945599682838783986016812759805391033\
25225730194848325179508081036914297745138887081145360738439745620886371947139\
51619603166228892487527325109343567196576078806162489710186193143701265456800\
77901881459728628132522398290546923740261530810174181815104082605496631811701\
53609386776654657166098520000640287216009813327029080400405806889761779649998\
37658653464`362.3806221174209 - 0.8643007883938845747059296417901584629983681\
15148900783075163339018059979437643373672519314698542438938783456531526743482\
58978768551504805092021427660118308594481061254042858845180347209054766990832\
59558791310779924713331140273702248228407890842939250449372192231317919158533\
44500779701380958864877827118070375377615968474634222750466604968993800970226\
2602218061584561619977105962206863`362.3227964235492*I, 
  P6 -> -931.2920112698242495322053536104930950331326730522121722713581856339\
59470999603788649078045074547218938015849525179739559260553590001719735115596\
49973630541235984736408869698895790263060840708644612652987062766266815603199\
62914976774285889759033191244430586364103053660075625029883258613942232981879\
30321757725820158142452841317731296278830710080126518674645367093496996538482\
0800577013315`362.3806221174209 - 386.843195341131150988675952067577131370274\
54501792714205655414107123259274209569782164692137021082839636192732998726259\
09912993112592588390384285286221957381197116569363404128448717573805723880676\
85096478564186036058801189803499824306423150498222511269547559518561292379954\
66913353240538584531915245093927564735922261643100106926914537371684890536464\
76188081175446640779741068365690206197`362.2736814806952*I, 
  P7 -> -7945.166779230152881457253720175889131360837854031946083795979287858\
06427756409417203986130087616733807098792184352350637832650224756757873182882\
82304900230498929295507502718760633994999966107872108259582145870359461387375\
41545264481101123214613109395295346834331257730679230030540285486093997405470\
00974700800987784856703402055373620415188263787429981803528769486445993115703\
18916520497817`362.3788700096794 + 1249.2076679539853445362361510239278510703\
10093401153098025862449403687695281115645054152515948616045927022567854275182\
41364814454146308466890716257229193129869199033336339416458010562454330641862\
35440555868598838191018057769408056232231388597172988670851577146036651971874\
21245411962709458765780630533076291608334835450248317957089931078038679656113\
5008350118589840595801226716613878155227`362.3806221174209*I, 
  P8 -> -4.455658430484527752060717111059020460870528436809039787700860916723\
59298520075368466620459453590195829358216608075192097507470493552001634711151\
38727043789455659673073459390853498441731250307099875977646685189847752549769\
43874693230841054992075183026499520513896307898744669972086431874738782596378\
41829934694425072163137998483058165590940091831465607223056083374374492841983\
17262065795`361.26516914046846 - 3.457004667761086913145435063412044986717779\
94225425189152170223012048612867631160676909477729253129802393249710236346415\
01249011107360391778501158880402898380894539300969124366357216499442878366341\
94749549325101737136753245584550009705239204957928044946737378152707215457293\
52167062253963118235270926112709319526902071534971456627989901146419707472615\
18140723568085643472790446000555419`361.2009862298423*I, 
  P9 -> 1862.5547836613090526224574788567528514667013377215525268804566934654\
23811399655146465364184092224581460026984681962197384669225176673052130196000\
59201179668281721935482260410241218367328207547484868192664704898060538065453\
78344637774831254629449992494987290482104750061857936260364997349191046077114\
29522901060822647867944517308071720315272753831236088367804913532817817555532\
2490557660305`362.3806221174209 + 773.674831743312353672591374591975126045208\
25850998938225136878830507031277772890514244136921044503809237651767138583444\
29808570421775725208421345527593987512821746665556974671469520510457106806726\
01832690601099249345159119187932922697026434377326524614985905873509807985955\
45713720245061806077352558190316302590675342287631074964359179989064009758024\
59369422224928063504927573373169268208`362.27368155644933*I}, 
 {P0 -> 0.1638441736485486320190024109031237036792108731441439490244050560342\
01178434445801118278161386049219482573572668041816167044905475500378555169415\
94510831736739670498239954720086897116600932123016970178823123767657376313888\
24247968275216364333075958324946631017338373748149872645774564086387873123602\
99707065850700424605279681143641310649797630674233114333635702628068391479410\
823011539`356.6601991149293 + 0.207440046324157741982926440730573368251548540\
18388720629235545611780110955052441799323600566018527921785127386937802638362\
97292915629735971464948177646146010370353095747151743191312209680256955012407\
50340064917086606955933815054235877095675455729426844837714787521713796533931\
46072632423292141794298459007064160263976984968424695278184160494879885004828\
30355825161669731916597750415482`356.7012072942968*I, 
  P1 -> -0.199040251548214515549129981661757389886621302723243749109725937129\
08896287476766890851238635319574304094740833544091195823527975484323287346264\
48539565094590101248790267195541757805800743328212978914408365866451310633530\
84673390300701750293138793521895930827113412035961323770374748389493636816355\
50245246047312664390795321087661896169518545591478878579299430544391298016584\
03281673355`360.89554911444026 + 0.343135682130629666981239190690057266183340\
23389868217182575852923530369829568972971954717452765093242077470497701838590\
76366057600497637598225554302705101689637908561736805483991686885366365186019\
32671699656744169852069268701100481772238467015460327732901554190552988510461\
15223323143242930381487344747323284282424996194484993809089759168367995450874\
63303572532776764139488937655580051`360.8633185963421*I, 
  P10 -> 0.035161538478807148709618800768196699586975036924473374631456908022\
48255229790501094028631709415867797061391540793623782816699956258390592873992\
60825126828334885023820464532069336632110585656417377856576767781269080849469\
87064233937308766111535089744759248594764178037230546179001459863636884862717\
03699724698045752135987775241228106910969043756440923727058866828706891307993\
62614510513`360.89554911444026 - 0.051007007658814068429692642058817600885984\
52020489047446826780466321215812711333352374631888084946270039105253798828030\
70167941777358289824398070128171165406532622769163001356849377386458610285518\
76761221901298170160280950024395787663810502262368740315212277857206696538846\
78007877385278309561751762406404194914693542715419571527315001968114639157446\
68143190555680764220627687478555114`360.8535103241141*I, 
  P11 -> 1.200121920260895522044574255750452637695756873103687598247154235975\
62252152478539671705149338496639166622341135737554411475288323636086807091077\
45677247821639574189805929345579830986595834768187518441839646633968791948709\
24421199095804005487782702255037804105291529722430818582609566299912078055859\
75725070842113187006526529574511301541194754840906287358778840929493649456165\
95621919004`360.8955491144402 - 0.8157143318303105949628719514896283715111596\
56757914760500758190467944421946963285948346058545753271669441146318242057674\
96473088876092748323444628714456859779893635094144867149489801557975497205469\
58952577824506438430376199208002018842875506306043874304644482443762872676560\
90658913521717877864708920910023820971824960593170941612060813017358491026499\
2761443552024290932137803502207572`360.78913649878393*I, 
  P12 -> -0.10785510256267364043450890681034297272680804865473017014402021854\
16959339102707843727514628198216874706893574564314071455550915428274269803029\
81457095384814473223690918176354892680529798653132306058071383762709666349372\
67685430274296599004152281262007628924766488790534245678621650374101082606980\
20815605178691177677652126422560012842153121466070023272423618429341262287704\
099280280602`359.9256867228331 + 4.444363952833867696748394124153640225402513\
14987416398445873350188323420765385562620946167425677927376421522012759224678\
56375283410893210531504677262409208558351770849910772652548583669782902099359\
77705237633914211596342797598266021595574512713720353867071414859613312543845\
80269744392742123540802196500776076770236291560999271505587796090752751690617\
68817198930633923467549571066734905`360.89554911444026*I, 
  P13 -> 14.34328976907994299625446720116470625708649792168459605956538658150\
13421751280980970789116726938355173271887927523583314496835954023886370199831\
94431623826357639339431252030328167744777871997778126529289074969192966043210\
69031671651546286958538277748333109932631846620681781895004570135063363178382\
27190631391253168080113895672882553767443240799537115203713681085436271066598\
240373082763`360.7103439570466 + 37.29682164869742776937751890401378516835790\
36704249771007583431185754051822236236395841316299211049361206071926727190220\
79864859299097198676543312300897560457213243177260822192089079952506549725998\
85601699991578384888510047770865703721341760240812203523201536372101429297635\
62488737719659921552950681204786969963663399630612889031967570513007079217306\
007467448786859523801904506401350873`360.89554911444026*I, 
  P14 -> -9.96371140429806782743587937217993146100537609082794377154771438533\
17734730073428813048428604123737948221419570457776268367761091081135327095416\
85605567717347958817413328623180112689477598007144643316617442031180712332921\
56252837311316937640025772458411114889622325735217590251319433461906465958076\
05515079708263176174685752380668922184795242388445766411551607571352494495903\
623125212557`360.89554911444026 + 34.8640689595272527417913935071809207044556\
08126441114756629020613382100170000654922610210931490732111268890067109313679\
26487696452186824054891810294914196150627820726370138865406470405847842517248\
64848261994362015388358551330972948475602121569925664615821166702552047917073\
04328215643738927761756271720302870348801483726206056877137484703820294198164\
1902737101736095022681042210013995105`360.8908870922572*I, 
  P15 -> 4.013311706738271199048578998837952429967276852602989139022844906093\
17801901826626933423089788131323278647681228596330550222065536337484297276853\
48486504255226326366971847817592116371201656635936705306358027708092494360377\
49432599049381095592462391870342140220261052960204569695264624969278750163216\
93427562115374994807704183224529115342854247020386953505789893841958584130719\
89350926467`360.7280991249718 + 9.3418301214043266345207823254556820862406489\
62311539003390484905865588941795982529609746760528554016087099088435644610859\
13348360776817542788986902175872182072458987770693750741499998261523826792717\
42631163554993559366946107056031650226198448246585189085688142754821407172827\
64386898022288139670291885453614289314821969675757240036184229343074214860832\
0711051189747486836347736420780741`360.89554911444026*I, 
  P16 -> -1.32416668336603966521148143161495832566498155633968757109815192103\
34841239346523167410898702162864716496520185885226491454502048507659421346261\
35268413056126992895249289475145902246649848669662709573203190479851867755755\
79028955271291822741111564773510468120008307493896319507313152114344474121121\
66489063858683108113387021817569474174046953981704053987949919764732079430994\
205332680387`360.8729697577975 - 0.628861836814834719091872288415929528749831\
94412733016331377950543029886434606530759700691907519378725524583277393544343\
07445006481482822499053377947977834826819889122611171482392305574438672294269\
14678492250656741328734706042733793673981065623799284437867843062832378824528\
13377629519585943565608912448433045906618663034516942013655973225679779563104\
64510145796326799656555805707844573`360.89554911444026*I, 
  P17 -> -45.7795027808890010399641302705372746575867712431715915188985916065\
89338232286206102381494181490242462563411783674740263099133461019493298449342\
52961270902912011136984585561629661585954738705916146893648564129600903031045\
23155213887234859228202744686060918505966926925576633693453328039947763720248\
73868935578744693282583560964799094568693181762284334372484109227485342827961\
3947363949597`360.89554911444026 + 29.391256500450742367695322073272605440310\
47798202455916710342499973487689994945016217500762068860084977224930030976815\
00955298295139626520358830717960220985073580774965977501834424004539963191920\
75652076262099687684095974350587121722800181618753226015816247556991515101526\
18491510458466706065059772199650496281662654287302218122356849347076826682583\
0518227104365896559255556365384807662`360.7825799172485*I, 
  P18 -> 6.345687250567102695501922890763586147856927375545156093522439737904\
20952520974402525531261579408378476957375688957392043132770974784427884349643\
99034138082418630879058370337416095708157068513975061219575290635973388318887\
84525694194138033891718995292766218490475385788731217248588393627030312064217\
71687145474624011433279360596664639193468971060207574293836114704782135174650\
84875780133`360.89554911444026 - 19.35372460176888713356397944879394168765135\
97520902820314296789368020948685720463701743113229132056357216541093643051171\
11385838495146211800254942842793578123312209596878220356038504057362344358797\
69372520214707293354841165121184259297211715185943249877505110805061498727179\
39314991045858336054171325636824368277531885390163189451049173996416005392940\
424318988993172393548091279000478228`360.88683491896717*I, 
  P19 -> 3.058262756783056762494421328210437248166895004201886099283261799981\
94360774519285121707601565871771248999932820762927624837376145637706339099762\
00261129022111363213908500312258295355694236969852052711288534204232076252706\
17343955660730959294205601315600935407277278674114701819381596140536633783576\
49657006116609715641238736060973108914891845602297615076285645465453191378174\
92114339781`360.8955491144402 - 2.5756628516710187234134937176941183783274467\
07909341411188454769739009800000765093311847101502504523739504213215123509191\
21782917222288544024751819866999841263005841881142233464266817466733565160144\
62234067605376530237721667126081106142102672171159694095664908608336313553098\
94463376396137017002872896940336033713501429055591974829969293437910883883228\
3623360693604533345947087195022794`360.81142086771746*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -12.41197731198168176469708049155529794665101682264960488600613464282\
71446819759463525884873955193351396225069076213986744363661055193779129975594\
73261154752077998734691479502052085094836037764575405602798505919526579801026\
17222585603301622208032180617193900195852219408589644211328662918989196826166\
42886810585785219934805320071213057376398446353091222795698117144039368122605\
718073091622`360.85312606829297 - 8.60992873395728370890630932134470863255146\
64675951014540686319016971889611409012799313002814820054648158640148723106959\
92654888186092271855723894342809225166294102106839528256207572467862865142251\
52760446708984195861187552226550277098098424112434015387299189966334462404953\
79038720868111397345661131447905901414195358223543736187631798526727176626655\
045263359576173056103515332876385665`360.8955491144402*I, P4 -> 0, 
  P5 -> 11.518134178926932040029462274187714449151464962130836924536228029760\
36419390032021009077215066483505169341555126473787432419411723992035698771518\
47377889431916034677855600450508384253436102704182547097729633890170574680886\
96803444980407120046146444696349421929439242059174422980159748736337962383235\
36613681728833140545228624305615207397380614295807378432642256348701220953195\
85239426922`360.89554911444026 - 24.33787071455683391547380082245729745952369\
90300467797885807180879863380853087294951826039201349166892413675940786718521\
65089379615928792408289371730404565081830278578580450398276647831501087683021\
09412566750534236002831809536867668303157596176422946825239352406927839065763\
20832182550004968489021454242547061487745191472410373070371142847472113261907\
670081657522786999646713798767854045`360.8731230764305*I, 
  P6 -> 2.7044257423131615639714068937317947044172073746809811791676691134588\
77454498757615107310201087924009932920321662985438540688535439634067461057919\
45317688773832671678492597745884067456539550290750335180614378084135258459130\
08974083504715749508196270634758790718147152503018666075974316860552839903294\
17037591715714839934009500680166653526834296783254953219433393732357652822650\
0312004863`360.89554911444026 - 1.8040152560435556098070071035209681589804822\
91182379798994879345710422385656884400379139702284131765842663350184663693163\
80971877019401475513574517535307486193187934184349099447777812972102927656243\
30931325176022828636441752967265400524572356857263050618361020293522676115815\
72246043561276522000217183644691678300941976605927836645988274629768681503927\
6749736721947664459426762183559766`360.7870097627618*I, 
  P7 -> -81.00400024069292227499193506011001222686937212647692898555954044745\
55934522886849673846386648219204634114101986732113702102589642959486146608011\
51968416841338021236554382810775336160646089305477601386551284718658861343800\
81083841648874960940446926608528425362514968388427360395793447375107919940236\
33230391196341611820091152631643080427207132480212095162312879642797197172820\
545858207069`360.8955491144402 + 108.9624799734562172664507198031604450030209\
99434088653313929547858424701024523235288421064424465066194967668875615765566\
54935018793703104945671331343240354804987912613067662609176138018568346249517\
41207635212597672078293163078839497521236663111470262554350159257128707552652\
47248956567360078643202023926554185960604483210013460605844529153366868177457\
9677669076769340789928524079147470127`360.8487387146512*I, 
  P8 -> 0.0130598712705921011041274043801206371426894714623272891300995772021\
98763186023478109406096676277502363024625542236961184299480834084828985583063\
88214917241079717091835742018453080279841218148926187121768138364923261143677\
10324913036578321893737895996198929792719142805986910148197641992234709533699\
36163916970900799220189608069504492963417135363234335354201989928360048692609\
0870212104`356.2769254838072 - 0.02347038006619023864308895835617870467584287\
50376785548207836622987066750225358741034179059135280834310984314567194994866\
67785770762473680122219880185660626466830226507027487402191751993560262846587\
99218507060744954785344920851291730360603180862402867585464485701677720551018\
71306395774083017769487367630041069899046512853349403760711518728914934386123\
837410087233475954931511492351419`356.41325822175935*I, 
  P9 -> 0.0874912981083591490922818410783642057855038573270142156847171310419\
70820922642201187880340423144385716557083848247868454632382720136072640692696\
56813867837848220533758996381591534175223140308860267381563220137644364170858\
25635653615394835577519917493578769960170649974081691616007470768551907918659\
99761753622199928653564367942405130458695057206750777600912730941095990453725\
6650082247`359.6818361390191 + 5.98961199806697837891327839554885894586537607\
82671264453548054361051890076593386220374326608695757530267565313661891492762\
57395014194741306475644829321875530387135273686205577885836663554514451654960\
90422998561287526106248954219916565050935286174464620016383026046584674143984\
65526790088179264863498380828944642940936042237816019321713698971893228826296\
042303461975054875235833791467625`360.89554911444026*I}, 
 {P0 -> 2.1333781837755385276043704079982802602045379539636717596655438830210\
45312335178934108377908906591729345216731648107975512197669772742708223470147\
99511048630432424275169619908479734661479437922492710216091266566726141370701\
68661148937757264580464033945738589181266555488554589263586496245533259503930\
90254855908357003237238316590284226302473595910130533339842190549134726074910\
7161806138`364.24355022735114 - 66.797852568455796245857645123543034612687625\
78628294603638387449119078167376196674463991947564415733474677923431908049476\
43518834665233549981334935978301765241470536328536515360728470044001425213536\
82905906037954017250407447676141798144258785461688737169978326417922895172284\
90512269314901890741426918591915280403282119558016926204616332904201974212525\
75309364293484354289814811501698024`365.4815996665268*I, 
  P1 -> -7.508691354418112383150700079126900755400297028893527052611757907582\
52722974400727113118203913530687598697508774958363925718593481281804535195129\
94203161040780434516601889327598807514073937010369523455863730916996644161097\
02316555898953774412754346411028999928422400816612932477755030960179330333232\
87088447516904577071557864448003985940236346825635354794234773962467765519529\
20014485211`367.9144541181875 + 3.2475404007298853287406365583246308100113795\
67400037535292672093887938422740685974513533685212344721882334037317217913931\
61556362459377797954049754486747670452117264785177524738859310908193544409425\
10491734937954026916798560791871407762011718263987327590727955344181911594424\
68803407847713773451612307405327749282362009258705914645677924730626683882885\
8755150393454454884336602702362445`367.7363014811192*I, 
  P10 -> -54.3458201443138126096447096513631824257081252861795426390504466483\
76765095979296602728014412393445527996624043994032398220047401660157693419237\
45399616380712732959606337114558778186709484777261492024660026482491654553577\
16205349485848768092904187188087997221317102407031341371014699897793935529553\
13297348516994880686834914650996215093745352199234907426603808686837053507224\
9565729512883`367.9144541181875 - 30.9438319742347444452235907150177716810221\
61265701806418637447951970810881910692754658237652166001886333918063683188116\
87007736188441515880856134566849000974692272964801628858840793060841333808088\
68797955338802320475235538430116166234945123347686276025314582532179532127388\
23470671253157659435850456303773101767700786700973297385797649069267292969514\
4425810350496953086167856465326437622`367.7469324748152*I, 
  P11 -> -2.62444347237292073026304836036457396300972737787861753434783182956\
27802863502294804446820831847683601980293684475022375088319668165122359828628\
01948141590584984037416320584935058667215046747948913786944544931080644736582\
70406083635780411445421615433104388400045390643072507456626769063178119608029\
78611719350522056096509627361206714134724542139233238813636762919629573964638\
124220967632`367.41273729877804 - 15.0708762117710189760097504040853833126776\
75790579913275754290728207590204705231020379720517305291483137600500030864000\
40757310961348764261085403539384364078299904059542840918976541635968373747582\
28523424988926605451467522703445463435841307151599307039915466313879151928231\
35766137099728350902199737283886165586112361150800781207371450464599878102357\
1970445223997188805561054004260376773`367.9144541181875*I, 
  P12 -> -1.31384381521866875113148209079785845986233072590612742498324593438\
04175889952088434288613003819673179716075752789507995664242023849465082332786\
52304889585206098581640302631621275587296261650673193166713046523822927226726\
10441252049920248578455912590021330127323029412559797397956704364451813863087\
60816530425119172121024073667800670497370830288232888446318650895837313430985\
862456208848`367.9144541181875 + 0.164885391941400424320066544804770955620917\
66147201297667724633846856683522662289546276526052985206458830194036771733366\
60499384921257241877183636802575304025525178175170366690538514674695191488859\
37895394194865886043931390540356884204548198215551562362802901799534407242595\
74862723104684615734625948230242662759280774235057570852518687572454032058264\
27693739324917185365187537182650853`367.28536812146393*I, 
  P13 -> -35.8508038272538077084584975743167080777944027658156971171877697320\
02731859430743834044612297917156625166067267368398076522825008658974091918413\
44780809374940743219981057485541834167905164629910233658787372343300146946389\
56190513604745170014414282490843512165261486102958346989874282661135631064745\
92830535985537690187538819783351742473691583144938600647819435085647626229295\
9342256128646`367.9144541181875 - 8.31165898775000189136288025374165089989105\
95515237738832025396403513703909256934312986477784920031862580542857816836799\
58410960670366508681205035236310016599835145344531426634128683516980539466227\
55132880888961005652853983597972024406449114076016533865592507357954604261624\
58923069229133896119630324333278327922084099649763552607522584062809863595634\
754763285436954990117984597367436335`367.4808785855643*I, 
  P14 -> -47.0156240171008825671118176047868587200124525100762658701361995513\
08145247083111032947875314536574936684358556422348300882569795013295630020353\
47342738300364236537595601491524360188494825544527611739364844811672927711643\
26760253677600715389096646658555833231503563234322365925027394494056574848151\
24760721008863185290020287947085074701812702300838959842845337183015250034748\
9404689950764`367.71843690074326 + 92.217594522445386675521760475469868652212\
16463613604278404163220424601932717859524254545430985133637702976485725315567\
85385157592254781657391513617337852638003302336483315095967057349005712295885\
56096756491683216495493802727523722289156272961540731865089358146976315788717\
59019189564692487303159969453447532725356084767681458567862645068918330313514\
55301952754826641016428031449911521301`367.9144541181875*I, 
  P15 -> 1.528389123418626223381642298612353411062138149678924794038534951453\
73903923496310627554578596733973890426561542156654954011691511567167811235544\
10105853279063703928564062945237478103016683284493206352973414958156548401550\
01627690355647270803913830997276930672509669121737574227022998544791123003540\
83226334211778611530190000315145192306647228595030729938461843465986240680597\
06530713256`367.9144541181875 - 0.9851327605537153302466528892686067704029768\
08083083583223253499048810968691661692055169259636201691849280855501518216806\
50956922264367344028708243191106536755944249092613510242336234036602681172099\
51771750104923960239120592229053240752582558017014891033716738323932621971968\
37386543203472747524364973101924154676590006778859454331888708028263288550174\
6765361944055066697600451741779096`367.85856200438485*I, 
  P16 -> -70.6001037263525719704251487422425163514552018825103862242114444840\
73658750318784225500657057551254155694883495395972648373306069194855225105593\
44879525004226380595653040843850564020597820272427579647432154771879565448355\
08137467768196410121122988242252075447043239625744139081049436407553313391818\
92223919706496727666279065105241682522235474127497785596375198087801386613380\
5577207987936`367.9144541181875 + 9.22313684360009868836823692272201739298963\
36062767846788492516447704603145195736467893418135320225735044410088267653167\
99319648075715844327187408445699419309215487974996613497098623582573036487018\
57058616414676681823220502969094833210354845468455269377754698017478200336804\
88348596451961714454883449164299578208515576938583180747823153644998374970847\
476043841051992916462493990675277084`367.3012048869312*I, 
  P17 -> -144.125910118498948611126551561336778729056779776537505966299510283\
15192653348502988752452159619902039082253595138413330507171748368120039587255\
26990595485021303659000542952572164659560456056146735801131551673248855556209\
77695440020338544535700722591084709626405798120186216758867965143197518550247\
03291763120612327294139498090113844138709324887016703426400553685604740509203\
40587757029978`367.9144541181875 + 57.185204204457752370444287328900895023124\
71885538446032266022630435425013610147867035544150647749454493498231014111338\
27435943504785621026536090270819215128578355683513673605604736556880593430106\
48165667465142718263482242813028249722699004350447857517539803701358990084849\
27558560928128003210554847184976041865411074610366160472457750698227571844422\
11010303527131552004773795050016511562`367.7080704497501*I, 
  P18 -> -0.66602711584291589255884774660583034402288285390259792558141321458\
96461759804986314289089578948994120943088219314503587669791587010270750174681\
68357740343959595227352443800222365919686677561540641663345156912620614633394\
57256493369683569799064944003617178376667550124862654410502232970917401505411\
10699439466937398076975592592607315523614038305580416562607308879686438578988\
269027883879`367.86255359453963 + 0.69877900893247043864373485613276037453729\
84727116916048515369113121493462340051576690379122891802312821212379172426934\
05964283792797698055854037010721471132997243925712393753456996218870717016413\
20356233916870242205057543525715379652346768755785192735057973306854461814056\
77802968275808387265816470163527837152615794988951939779558944287196786069185\
630719979236242117832006216550960784`367.9144541181875*I, 
  P19 -> 12.72211592567497817664935232427988942695926822906522755873047224726\
32313467518746168037935967309506155193298182546981994437800796741817626065001\
31663124875956565522315130066224834326178059961123846450916657351190517425673\
62397921501498178668762172772415248875489797447153696893601214159232248123219\
01864345398347685241298113482144673878633377255888767751261779146243915154285\
197057491313`367.69131505192934 - 27.6018288893744906853996700885373692384341\
81126709725930423686447178803725499926524662787875829335099466947797817930252\
81947275643267305318854656721679096517873133579296251859140100674234671552297\
85869401386605761076567555136408214852770997427327075322153656787139530073393\
02355411847318285828505434335761721546983207044930222300703477175542536133889\
6739171351500007334905389285296501817`367.9144541181875*I, 
  P2 -> 1.`497.38090666937325, P3 -> 26.0878305954761209544358105273360061236\
25942431652286756363228538895878620799392309237622132605361714710742491746519\
13087353100399990207169743804233146837626681951440888226711273197520255639950\
91543454017523570746336864123946669589922520419081896583130048018732985747389\
23380032226732546707954471904381470799131007973448801412549049698685641664093\
7819739531372041576964078280801423572509`367.9144541181875 + 
    9.61992395277118248654017308980263247399952277998687932090127836631659858\
40764245111375741905475256225980661730886354109713867124232406986303774390064\
25367165766330959667125040108022932009045933937084922286449119713309564424255\
57885674922609526084178288763465126897706439167604238470356588102664185766745\
21071770936519358896109000821802575770244996569069200849789568239122701475155\
986222`367.62771863126454*I, P4 -> 0, 
  P5 -> -0.849993939819809081689960314834310961450175727736252555443970556509\
47332449858339978824776866188503773810345317883482846164446717103912545449263\
17687281886377338062797225013196452555393750582077518834025775634058005872721\
27592167507349923742903364831036732201420576306267819073600675122082676199668\
22482467483564722992798069501103151941675632646471363683233546128408290875949\
65183432998`367.9144541181875 - 0.0324027553498760020692469935044001345205066\
44747511163852190403239559112888241776941575335914716151275607276642908055098\
32915754030702574629615980426943305128220108465159656945405668172303285109501\
94700560191085257212364851169050547430738482401754681322781334474707204303623\
03676535700941123338004423277169442988648023058584730855289057413370880039691\
3062313878920702777492986261254535`366.78833817581835*I, 
  P6 -> 73.059746848351334410063909254817290685953969071873758523169505563662\
64688606865848982943947414755965413609900994982730713482684315737122016175344\
35040305531306454769685162393332977177824587374027543026484261736764497203452\
82351775694895339640264783018105988618453582199727588659039889598112122131822\
58969297121271414695159236520899559542033292809896235466305692049957483747995\
34926338031`367.9144541181875 + 33.585336229516736746604554428632624591679244\
08501444560889275784645866521403004023477875325857382116654775182755873914418\
58131717688186380408404811358261507881201577482052157419808775897811040587928\
75072489019322558203378823454749358940230630473629725544792713151713892267688\
76143956829650974522181201353821943624772845717706460872364052742467933388129\
4256176138731526139038289371405515`367.6905891176546*I, 
  P7 -> 285.40184793227553102813875842747124579405331490459298339418381873380\
44883335773216882227475106961790767945126333094748637139207899792268744731227\
44389249023517675427589479469149093638862649732596712401293857599157839739028\
65460060917614361777380767762278107672692173337709690090052224968644966796569\
02281925097261540768086153570078729386463257289122588160958124184328666228180\
836010390987`367.889425060659 - 259.74185254711529165769042734748299235697986\
15210237129218331262706799343422199453542962471278918488609278236820095592666\
55635056544698645931256657697881428657788470263592595589763090852597704811302\
29623731959699508705707256988689354823333565836091857027978562664347825401601\
65814044744507156348382584587452575508622725119648132707442697276534765422551\
452465538541887568400037813479205509`367.9144541181875*I, 
  P8 -> -3.398938120318725194504723172835338291155191874272272208702096041325\
59504646264809561616571900944528976704132629599914151525658007674610772204147\
73973943317292706447297296328966578760785442534691640174161245780578566790740\
24545132059406992578677486806781176642332295291058707975945764575396663481737\
22003092893831124254965140883752124011751762077000562731280228694344617881708\
5247021816`366.82037859938316 - 0.1338777094185895952302346238248135916697542\
92866846566310216132536370879402323668251471588567160216662219341011629958198\
97292207069678367979764047620023329625829228512958150268037643640202068926830\
79231621207397338129855447457470738354653663028820568631674639394316979305285\
83316040953726948610932183513412450491806740967987985225495409759636228452323\
1863245052175552909513657632468955`365.702073573118*I, 
  P9 -> -146.1153323834127397508995997179155315784574162867947310223793969342\
37758911233120543290364580889655364683267003195244583076161249496044760271529\
28354495182617944696821225110999108068645490162113261475226426533952823338355\
60018820328159499614245592425951012658255953681994168181417638876049524416444\
21359469203502972668217834295962287494963799573624947263430420823532600562018\
6896713237781`367.9144541181875 - 67.2572146595358017708244633000324600102572\
09215769026044765544932263748563776679013534830466318719269845479002151771681\
27804399527627042910648693758793918417533549391788984337991249972954110685920\
51910586081245857894628865425379716789400985064730287845634845214321444073666\
52958658183299171530294555057180062581747784448307259231475378028557905611669\
477638796083162811060238144656526721`367.6909500106883*I}, 
 {P0 -> 15.716503187026271392067026023811535837055756342400516486706531837271\
92146035422010565242772949836282953758843534228538573204130324546409053823976\
54077723258574248792045736559803280049285844636366227222740160646327422889712\
95790670821179532207894771742686864557482627085270626764251652371572014046660\
88089826008962617820427389169132314814214713459654160295541772034513777145815\
08191336275`362.97508089942687 - 55.61765192743374552375690843665307272400583\
99435971157084763965601190917244984538826424215429727838504405255729225431124\
60635400795552390755079413260705970775037612837506613556855952589030966349641\
72700420992575113546932144088506073124909928099038615240636995357040370093550\
77142330575069705750461217211245913826291670932285146354484890728454098436822\
934181666972711036526849745531783726`363.37546174387523*I, 
  P1 -> -7.288490701645080347829091417708879035346545105333114466985616537246\
95285794541542406553114731291252951750341691615579456127289623190398865616057\
74294070582149507621805635958868672168562923947197494630837930773185575382723\
38494223802512664109924496638548721357303318374582003611045394051047276180003\
78358374015092717718239195056377913120108137572999987189146635072885148917330\
80269401116`364.71515726852886 + 2.141545225289896313103200756037773657951955\
46456426327832544953007456471686422193510956158731607433025521564311128134504\
07122062138464657151714201862827029498880076180613337540841712445353924313833\
42231636882191251893022702074133614818144240856332943654872601361087240120768\
75038997163946494217012681241337558770678506959701364826752715484446803508122\
93079354103413768322526822688047426`364.70575909658436*I, 
  P10 -> -39.0619158993973808444257359901745795825274493390907540109933460844\
14396925722474543866653628328007476793374263930059244284048113175690253937118\
03579346334775556604038322067008053234489749014608808135830633507564693521409\
38496821031670592866706434703593482150519510158612788127518043336255286941081\
21960093563258122653774984825389657675595008767554049002557250829210028835069\
0343817101776`364.71250658653076 - 37.385759317728391106882626291220900197549\
85581174787004527160563343202823086420008875837034868428246765868040307979816\
66137659853926950991350046184033063304215477463849358983357441550883937460929\
45208599128693763849716431280552050731033765710331680493361244284951094240104\
71078237752436259136919563889742872264462760582038023145324690187803944430715\
40464705131129389781966327038503234707`364.71515726852886*I, 
  P11 -> -0.70681573227590723931053096128347436519534636728739939267322824030\
21739582427780455141323699967245047009024916624743221505439251873517019215243\
47122852762871287927651964031066316147080117320818701214593254205474159659802\
86482667541348802157476268686611739962978355822462378571684394585213427147538\
24137904397310495146324822511017904689507365084090090912306467352672130977368\
672766070682`364.66231906396274 - 14.2042139187533417798261858528598528826365\
18345111137175688330483131684427507269370267380618985966806161349243754938308\
43694018639245963330780371867361562964450500106840476043493225507588277945579\
37616264928689581829026288056123054684711450209234373757264534834178299938300\
13916770519551636504267846805430269405761098334620035689590019075313632123881\
4172278374799117236987689211493671646`364.71515726852886*I, 
  P12 -> -1.31067472593768850424027238166687552984189647081100095416979742097\
10697131755998544424084521354994568867015213368038178719494903929895057056315\
25683084200059424107678803978991997907192304221183382314201083542897859505017\
43375877842035076666596580921536079816531911297393153042769962559914195501174\
29850463585932227041183404408647809775056873210772813627627795553398199330705\
955672093719`364.71515726852886 + 0.16519166929992289180439928118912959460506\
24774455947160508878652155071108919527596386734157038793190509007838662964516\
12754185770779393643057760958068785564443968950793861591848810174319330616159\
32343956082372166933374121715020481313349996933370405192650282362069202061539\
51360929895716884771493247180380250292115760967946291195591611614078165278586\
091398336887257824105640556275537583`364.6935320826636*I, 
  P13 -> 30.19245211159176892039752626668769751780420767207773877418986312532\
35426923184808402229156168588820310259883304384448792900622145024358521367806\
19589215550761767226199987710547688333251599561648475547894665119437670117892\
03150841543295577419687167620840236413921288245106756912626425577921176241941\
34743406452895969070423456966175411285578900708736611127394790911129012870725\
702165149596`364.7139524655376 + 13.21872611318590073279223098111986089576697\
59189591065465058649105229469384782577885982325764018990976922828521342018817\
74996221124404898276454735691695908745339639939566235768289514749220224275578\
20681019827920284824963152982895829436167186922900297336591627243135620529315\
80589962907981072736206076816038781072734255535199042962236293149708711351757\
761489032540089479287172201101599463`364.71515726852886*I, 
  P14 -> -61.6082244701499446272381391025034365927472407712892014739851660234\
62490793869895147350120873439675224197237248662757104886585136355187873218709\
98324168981580973786708692596684412669493286327670188264791897733808700264670\
56826883827157020918042888740531310257921800515671897185583720235245077237494\
00254888989894623324513952009369248331294900985918402315765406482783406518480\
8288452573617`364.71515726852886 + 55.335052544084961252017116277522108966270\
09850991995333095616830970454551434276295098685731770203863000774540414916700\
73002149493641853054864597120847543016625817948568846841897180455977316543618\
28364258527432745817987940786660769796164402937653989538464046401017943256666\
97902452715601943376754476364820612387124021002202388420940711178732245473836\
25877171329676823729438771383064098395`364.7120723850584*I, 
  P15 -> -1.52708717818478142868388413278078160006891667902236096584539671562\
25328597394782894402883004208052688141491099775209792627091284558731575446324\
25506832523915779177303353033898262751091995038647791902005844526501373678209\
88621376396073284360881944154929518499952400044373732454242188932009443464682\
02718918880396309078571279717532682594407160005060471349327921955437943317289\
04752493096`364.71515726852886 + 0.857754885488503795899378609022195350136763\
49255879482624439485135202041035051081016192641440775720241402390440661237361\
31454987570654525283719994411244242688213318186074581069431400556361395515445\
65223369185689428162718150477524080051874826808625897979747365808422115894545\
61348713740301722131147137601055372189662042933445251390964817902271026778025\
4705714088880909787142789529370261`364.71022415562777*I, 
  P16 -> 58.50818812774076352317655189640388433385112334089433623562593389356\
26853409424169504252657902273437872450206056338297448963650836918492512501984\
58461744378693932551189402261401790275779230564578814733868393642678619424924\
47584219686850003032334059447680341118977732912047290220359430081386659721148\
62576328710798601514895680228047925864106838431415561417910015607122814803193\
117432593015`364.7146807012116 + 10.35187407582925680423332721575268812543673\
59179343390674639861797712617637948588789895825648623555700322422760921537241\
47204066054382321984605939685360020678657559771628755054992833354712444075605\
31066953596809707722004403573569979238359175744779773230143305021863714096877\
67252293521821202513820639948027735705036674348343694102935783914863443208634\
491944925950245588128456891266875148`364.71515726852886*I, 
  P17 -> -124.485760903892040822432456290264862321533268361382203749457305110\
39412350094245553242217557791162828486553170177220703988778002340318235683020\
28429565628439718665737546053079327712369981951835774099510231339732533565070\
00446886759487796270481557207346702005646092302081131691463437869273454162392\
49682558358088094622911155945779112366556255185647657036246838015275810072424\
8694344604828`364.71515726852886 + 1.0534832887846484207710422847716149517957\
01919100713407303954020506818962429943279931737975881895373575135833351350458\
09613015344636121058625557369601683865770891544662986824842812590012801115607\
14114965153607859865389992822479264727780103835433368722325435857578335055731\
39196721295880478852312023294630870112633478227543606168320201288344313618242\
9435036592265410804102180004223358555`364.4694140875474*I, 
  P18 -> 0.681446103534609425405336520746663790227155830951910167264131613696\
95610907683610676029930851923172779350002176908193984211237506190999713179220\
36883562290151130393776621430811344466425282170725767435255966791844050403423\
34192867542985035485765357987775267732936945163282605454244301948250243767712\
56603620460758324264916874757484960731711055618438711529033087452466856865692\
44096841135`364.71515726852886 - 0.630142706546795473753206071618912219337189\
84529794763820959417124300961837690491287248840264148195660372098264314067738\
60002465164941313762981252159247823802268094275136959529056916005838504457341\
12824229841884987804610392291565991864739963801130131062175659275181575028446\
90141783838521764435645064004880755055611317586275627470657340976819979806827\
59192055125580574314538006770681085`364.71216112402544*I, 
  P19 -> -17.0320811428044060538359443862984771991167616173839491978472869999\
52192874315271787741007936151177276568441049700698645353409134602894867880326\
38791494233106575886514841312877773174306548524559891025234182292793923824564\
96823633599522222588331269313754720275769170315124289703528751067673422240437\
35519159578469899759944030217498024405882203627708078859374353474220086836552\
7361696991137`364.71515726852886 + 18.719048084551854968565929530276961654254\
85493094616422892946529317309748158154365608533766111850220289786747003199426\
65260170060576543055035026243339770556942225520039204924110561850163217702562\
11829553774360456133116297206646356103237951035052843463049126690054035711995\
93737866281683233456426776375521940890875682832520906524250200954727338866500\
84794791046683576895875083629017775426`364.71263784064723*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -21.41239188347041302579408017014764579727508451919152164530026913140\
28620091234192578918816782972531358506119092150382021402945417869785323311066\
40148349280381223165217228494592700927864674841509422556248887826737595408635\
72539262145057027975295944736783838535102167878016271679791441087929226244325\
68922212800822698347980209464932114918067385070311504911054497495157869769778\
371006234374`364.7135111675372 - 12.76436461658673396403792358036722642896478\
61472669298925329691042158416451954812328565687469807229224215262231573616588\
49472826830210202343953509865240544804526973900468144405058321101286533401281\
50514036967082557374240529680871854309672251081829171358211151054160233009753\
07103958264229436051710671167336543856073419437848759080364492150725526688780\
424715808827306428374505232810040627`364.71515726852886*I, P4 -> 0, 
  P5 -> 0.8153717678025464122799325631742942625167799025305723654805904416844\
75975961472846761817698937845270282285108536541577365529190735406634483215794\
28666393140946023070113062365787526940834871673982745268459572742464056475823\
84966910991144292066934230569423269710662682636461516821577914366831185573843\
64301657581661678330819643122074131903131537331499416996858084532092279229876\
5721811346`364.7148892174927 + 0.08342182944918101062172522107014304376193009\
90785081054274427256807617807305263232329492250544130158792728090600187091139\
66156846458375392467962414410273539208058216706422844657577788026898238512843\
64057100885068183715070298403848439379147170490945330376041327919371855242281\
67827781720573462601574826103344798384609944381148471869857886755217097965775\
342258548155123416720048117601171`364.71515726852886*I, 
  P6 -> -49.50148261674088392685680361003349215705502854704325286584580332986\
75962768325032171181304149639595613789803967021313334580414291082953496170984\
20130827149069262474434486893962055626999459246393287302578695761408363178641\
57751297366064464498083938241494693692336845416489642883965348196782310465511\
42111021641557480067733592917383209768220989089778922410872296714440850604921\
199393995402`364.712631901572 - 45.146121786851200834195880214001119552695024\
13266403048700908286163541066485896943262939765403680022061988223756736472612\
11814203922759849677871065279739452810634218048002468422187416033465825605872\
53143702038562129960071231160128213972685119464112111654335180304132090680962\
20600697216021392770529256565140343461886435619271361673798316754493850229550\
67464306319060259121365170242117357`364.71515726852886*I, 
  P7 -> 289.96297671788950717749303164376421500448753384538312934671955693174\
71558767963409081247762107867099009763621599544242284348338720871436260606791\
14551230070531133957653304435671420414119206353754497712257173022949907714446\
92455062790681144053579754062462884414136362007038357411106616005327962068577\
90503871338182868815315040848154489441432976000708331674577621566849956953297\
215365241882`364.71515726852886 - 113.097135713401373120637522128489528357983\
37745025367404799451479631027725267434488490956608938983427062854574147572283\
59576020083791147528245937686504259145146742787894154019726731490555050077503\
50126541725733130392251351402492498152105295148069098207121363116342329677719\
40866435782127164596785989690324156826832623473657896335386118471404242119761\
49416979242877127425200364185008292366`364.70806296351805*I, 
  P8 -> 3.2607906339663001691741056036925432892988500198322289118701467706468\
76153226858764964796592884889845590576191475900478937776339267118468117850121\
05407446063104513887699747262491064301159209504830196247717336416246284773716\
59518384222245481297489861330485658833130199401476667689608988176718754301714\
24372562747505058537612252778016705457499704630100586518973443505655259736051\
5853889358`363.65878587143493 + 0.3282798743199017943761368163561803001944838\
82553512893336444873338287674572453518831284803545778423745275442635272487420\
20121686235765567146350648452046488490676210701475530604130661914031439856360\
06312340325545434740743309978098387527355697542131197209505263374471821633460\
22186704358556971245322997077860818973127257357618180015320810926008309742277\
3211425786512891550103144679357842`362.92338318481825*I, 
  P9 -> 98.995949929551652116440274548921937674200598408500110107568275058759\
24796040298179286695429507539980087014948216233725854212377406297780337009150\
10314703288355096059451609313845632829305332070857812335418722218681397292749\
37930780648655252778227565529346940448171688667030156419899771084018299222944\
85055567910760881064975028831140708523041696549111544096166355027454836988148\
48080021265`364.7126343198484 + 90.199749235738860130304855403034051806668396\
47585787766889943767512019289915464214307576537269852557060862587697568888429\
24315930908085653116911172584909113727931178000439118371510779563718291586356\
08606128368889533406908872736272618477916744914095024449007155567688657033379\
32209141839829815335435770012694908937829029615474756038443120478415378090089\
43486157131157366170356360553974189`364.71515726852886*I}, 
 {P0 -> 1007.5586936051482850729563164765402165314482772758124138182201963661\
46969259376176124159862641405537415863092598762622396142717759286078591461194\
33312127988191134223371832297452994744187598492393186901864238612579592537222\
26058676584078507259443377680411716147742214735587193473306997688310210487203\
38990150405090398797562491076148044709011265079377067944545089664343213150053\
113803286297`365.25658316877866 - 296.537937654450958760437189189190167512671\
13736366936856985724485234981491562581120060572858704667459042384616692863329\
26394427832597516938300102215219339928505867678572658538334678160260899010171\
09168337268603937274489070397263025412358457372439001136279974417216889171484\
31561974148502368391568882752972345261002174546216085566807150181923690086572\
17057263606124650711273675550190779958`364.8634560916582*I, 
  P1 -> -31.63948554538480724281718345152710940676873750202063741804790273918\
90498350166574802041225785800748134775657230727424956803435022990665155441344\
56213299019872481623632893929704718746755699114178142670217836611193592526202\
80917053006913019114754743498287302003970014821311526216526946326889723802885\
18044765364457566909645140567471451399234074041701545463275366122388996976275\
803657643205`367.4785431242746 - 7.017265793222545447068136021368613515212474\
85672931001313600605129122444112686852680949821234434253961644331626457610952\
82800830346055617496564883360739380394133740627202388791403754945702954557334\
30699352939151403154333219005915153092878509389504857397587408173880883884996\
23608500704999952909627817328452370605039096873277309204143326312299546928607\
15327227839453287023848476330213013`367.103644590369*I, 
  P10 -> 195.6294511984922391126309287533088789919464193546900214472474150137\
60462445749188268803591322766823547298473533984634966018584444173079478172076\
67347694869177911933884471932463827239614720185515328699693177967956538388871\
40115247286347827277785497993946108070271797885849751287867239443172781621394\
63557692993061619686008226795057843077784571664083305006388978039394762496646\
7682892235517`367.07924359627447 - 962.79063661557157367144190481309449163221\
40359262334764092293902919127719039604943959084608568960950290628937788928296\
07585578815380871736424269019572042386924316156286434586716978512631717429483\
46701965956164817175808145371570492173313137777827296673594263924100286997028\
80940513803648476331697581572214978758185787509600443137109120012139388020718\
323466107875447792902403307506477089997`367.4785431242746*I, 
  P11 -> 26.60610706179023960751356862416452892234765752357260178658381843000\
85620064382948232926573608614388640101471915836578781937666856083008143625541\
97609762312691642473414726238831046534001137965720095015107866756514290756750\
37039119055201882087328653675276189136682502111478802884625219306634302359844\
14623267739152748047451432812917601007258113499581450241327926241249179467764\
181819453888`367.28717437462956 - 54.4807923704705487530472891847964294009651\
74968427129255687664524496508205999191813962036654210933734349972812619650994\
61613674020813704611549129723508933784075096998290728883550248182322766631998\
05348778759170387939634954394929743466678965127440863453495382608045538237391\
37342845083372451551716231572635266706375657295713675557594033074097971919853\
6847241731828310387485446015439252305`367.4785431242746*I, 
  P12 -> -1.31250322233454186365194341612352546480133916902344880289882162540\
05749857379083008532948659495062158412433768591336398336623781262627067805202\
58636959568252357201194886796295361192895985093761736211536017069422728171836\
68061170522648645846062940665302896247906690227294341826455328567610818615299\
41491330585318355884431624422690177752514634228674291289764610318872457322676\
474740039265`367.4785431242746 + 0.165348437000310805836427217691222977771587\
24788750752691493821178426947053877991470666873241144517452498309885497179793\
49682845561813016930051427090871673614415977753554013351623693300689842972876\
98343336012363719418272176189571602670074493439544272835292066784444573108991\
62352868768750984893580833868060221421064276324939311294178580180554739532636\
61282494359714838844251592040664032`367.03738904617603*I, 
  P13 -> 113.7379156714640436064779830066122138650886663406437068926379727359\
21859243913030822307950608799232525545921067086211337577143493933162870637577\
62526970811709533547694574443052906188473992840829881131462048771926498949871\
19798148704298948950472038994052794638788496123325505719627109707319377522313\
94137350393778848109001029717612727537152952740244147601349059454714387495309\
3055036743033`367.4785431242746 + 267.029925316964786473759689083446505727727\
63405625965966362299679310845718075532715413183928343795102453219824087922586\
30308555463547641355127452440769986570940308173593655893511846778460697809288\
99506728369261854533849617095981643401417778685595654280388254492230077197150\
14565914084991022647808434313300734786063025086355377937670573458279008207382\
39524806152456160958261362030690872366`367.4719600650127*I, 
  P14 -> -4572.63621093282709007711789793836128117343674972736279407841907031\
50297973537788344174707432659990903294418918903465142946163490713174400062430\
15048665815334758978438262930951886795082268429342048151121411472401396558862\
23354247448495765325623768820758377962747929348193667191545143533928843700296\
87280963261187388913912158494884418561837630201139602994676749496288126107627\
894887187904395`367.4785431242746 - 4524.404716616104062365600146037609253742\
40118452848214882265006367090158988819296877004634594505418047886127110251288\
40565029734883492131462766772297970697280026890208235722996633360277772028145\
31160972426266719466209265189699298765125048902663674029681598195669458097055\
96512179052450423371705312100126008975785955453613152712194162621581319921652\
4975788847248868826798086019979970258231`367.39597081757705*I, 
  P15 -> -3.49748751431680539312321518230961314894789166827785433676932189512\
11122359821961798943216612541450924872637422687838830748727706406092496709548\
21196394181906871856694636907104119673853645336981399289426243688480475180929\
50366926998082085191843749095851118374983639766408960030956234059530941653641\
20593009346202034364662627419526764490378618246847772888605202189915229738805\
540549252822`367.4785431242746 + 0.928705605811070234874801725899968730201017\
25807315822889791089759655362021470132012981111163684687224947893608644947194\
32083642792007448995276041920154884654119560524820991280201003471286483409449\
38888017197731848326476934127591201994115335103310902208561259015431462636749\
28670090538882283341031125424086734730405813578646493024219389688450083988012\
31902445348860068848897436732275477`367.33977384736625*I, 
  P16 -> 298.8948469234420746846448994902814677923695432955693407839632523503\
79436348547154242765138294982272446354167573733629451656452434705650932355642\
67886410584694766221418512495606217706671392386830472756434811339268773555455\
96760652047806143046277691621702717256658911787188839537742532470965995982365\
08493028337506349528897252824472932852423362137234981619093650104463833511131\
2875027050339`367.0670941235628 + 2208.20599809576425705783060587905591929794\
52263535471452325898673828510945183102456673486845518808736811405655855646374\
64957741677950960496419144548961633631913661975339701708169146266231886204645\
57899939944853356962830785355593902039240004001233484207048177033065048717415\
47563421538635470298133108098977672289665595701036678254650185057907961370480\
593898665467427377154740076320183405899`367.4785431242746*I, 
  P17 -> -655.435261582721222928266822935176970186517029006947380109885447069\
28989934670524429303031752828804667969987621041658196092899105677334469149556\
20538498328431468135591659192109280320027028099160578542804687789257214485508\
46932699675564177288827922053083700505549648616516903771160104230080352877733\
84034300939458803484570787689597579453899827544316376034501109273404496677942\
6581392925206`366.7793538807826 - 9626.72837955077674535417418376683044443058\
49616781452163026915889009232664025757681572754006344241727356051472066716770\
91962660629717819129862384593997905338334518725372718797179967559756038348360\
27135338811482397002221624778928248802121799419168101653536538123072092513299\
74373832777191069044409376682033710229400706587976201059000879784993829878360\
5907411218014406581235455393149802413`367.4785431242746*I, 
  P18 -> 1.688234326187352563217532749680644301708506414988689088334674724567\
19812134786260461361949540907353356185177773607125205179915072224631417366889\
57020084016045029813917682204716252455515143153602830711400856615405893020384\
22607188260323773856616454309189808078585724178877409510329352512455873705796\
50131473585554928505871207871079962713368246636108993323133144553316398606475\
92481047802`367.4559762651693 - 0.9126250719789263960663194974830501623754640\
14277921341594037449283279498231102277636854518992011983623999798957569796998\
16603302352091504517771853878598282216547598731492416142466009598072858482350\
39485935875675883133993994234785257188840152298382290458114847139099618745543\
57458762348174016721032037095928718659674920472007280811714041911784533184053\
1700803123854241724367953163362711`367.4785431242746*I, 
  P19 -> -864.620839467711732332910792792762273861352724941538859785469067564\
02168143210527801210392570436784510616789061853119712235924239693124261049254\
10697896915618737284721020679000863301352591523256472345751629497607659748008\
73776355354044078620523879181612371650308803095762188352550806435450446466999\
93732847584129201722269196626287531482412484603011363702323450274836556567647\
22966803146119`367.4785431242746 - 394.03606039047152937062668628127758909903\
66184831630792832120388681290931305551040594282701185301007947711013576990617\
16987422390372384716382389045613221462289820648290763597203282485472528070409\
71681053173468599428895003568004045241135443200212289568031306360188618862593\
88627584200791557792799664392471658191066490252866486367052858021043389099046\
532902107070027718659621127130269019852`367.273779176775*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -60.07186138729797431094328402347541807321286987812413349972559967790\
95368091528321947617736821173118245755183770562536863350013307347555503570070\
64121277643846333650611809463460668670995182898462735786945122294259718920178\
20317254506193724581333108904530297970793840009155695007030100165963137920941\
16159956955689068210344746999575303282637602447964036279713001778995484678484\
921804508938`367.36714254565277 - 211.018794217018673915066527019526614695534\
81083971026886495352957783338916760058576801194919817053794729630775637616459\
85117678324985200933290836986720574216115283715081283386169364342541007850987\
32427039560929267260285962416752602874622583060934756410093415048823027331512\
82140051815248312774995234534759736310177159612345483333286962734080811201679\
34232444274167077096022624746102024163`367.4785431242746*I, P4 -> 0, 
  P5 -> 1.5884523958601193991308857403484236757065128554601332884622163287249\
26636389339889329475914558410552555192392695174639638238030626791367134652531\
46617871602152226908989136431079314228383386176749667391248642766363499105542\
36756527202375904902409891235006529279080337844907008669749733141869052466852\
03442191857083791084765113704321507740254334530743359957966233418859592871402\
9938327773`367.4785431242746 + 0.58428391614213648862652901178943495050172801\
19731717781189073643555934461824136428935006048580244244813719517167793160164\
71667170614821677078787779500476929567449978512914219063913529498982165386587\
98511845454068383165280880264075613771042913193509636119879799595115155358262\
72417354253592060160951887862759442504622033917955469275833061495271690502961\
402102564225252831521875670162794`367.2289859800756*I, 
  P6 -> 1042.5170043359062727216232905727971772353833475087775388758501501233\
74616900955156861988263065464229230432967134255458505890273021178929645910487\
03598999811696883639156049539284259417149769508497255334415263535837083240801\
14910078629074107930697126754605988943329702091542115411111775389935875027421\
58382766112135283973953923276752715550344728795474207913826334504558126810534\
5432712298756`367.2737766199708 - 2287.59164489388660542583894255014161286160\
04460092954412149192409486663733427394110906575873224516264970191450324465614\
93399545686816640352116524155405783960037457916000299851473020496192194747499\
39141709336097190908683298409691910514758659358805735884954895651852170287314\
99966452287130441898491652449658506919813252368121232977558046895861817271496\
910719010685953591763986425244884519388`367.4785431242746*I, 
  P7 -> 10019.421492335003271056802689776338069322093814504823077078564014148\
68295516280681165398477581356626837738164983723338417211531531052079697611624\
83061979605282468018224123989716617100011199584699761064311115072638901166063\
97219853103471613717385538769262449481831489632279185288283088100580032145556\
43979990019912935368437454327336118052014814934332691438871939209142243584347\
75202224613232`367.4785431242746 + 21883.874878794490766205143831030026317602\
32457302464209631031100718777233960332899560694503162233648233104521204878143\
07391619634521282562266345276111221710792666948860361879795836452186340613172\
34144597969456813463516176735679736760198088483828812742027264733417576871292\
25683193269847511825088099772007047753835579871271568027468712780271726988451\
46331561296909961693471960764132088002895`367.4674519651506*I, 
  P8 -> 6.3537393097934119851843856241733285078860093131593865100271543504209\
05966393571488309619544276953256490628463192060549821062416782639096511126619\
70271558591637155024676393471832164999724708903392389491978095585829067546366\
32020482542906049177382847860162538749165755660401706565964552673095957086502\
48929809844246582478060883215988229921686066946445943779470075613228412421336\
9578264772`366.370095095054 + 2.337140618140402148363171932735792201488712595\
38211268987393025967604335647374071789362884922176523495891194605992264114851\
17740268034185316732135853270689029386943393180862076661158977931423609755803\
96165104854979746680528039920314768045003404106998622091781541828677985312983\
07440444753144878503451344857585716378413309629101660175231118617101986888836\
94980985632491025554193873550019`366.0868075064273*I, 
  P9 -> -2085.045958590887017421585307369700124754656000980372869101339383166\
29403762743706766215265534836044030710703496029565274867360886245555855450362\
41261190888435691801667625073057446967753090098517706019932238113841821956366\
79224665994865540974379336301348607886139612843686345749342757322664370580836\
74077940571751573118077834012192984093390831400346292967325625834399296456499\
02770221222781`367.27377853946894 + 4575.165034443548911344086372642686611342\
88417792375348538662516853804200476356065147602431246808077346672738939139458\
73527113647460031997169143094448635768526447336697300811212597909105643759202\
24340711120511547535591713995008906765875571490504434986297889787850315382653\
90960945848445858136499298687064134517104005616684306588981653784718854399896\
9777816684451746876660528702734380656276`367.4785431242746*I}, 
 {P0 -> 1.8819745972166607330958947680642141448487626933225751442753589912906\
19156365935010164432467717146235687590214146201569273494546411706213963905305\
59293971477816117411463340813959721639256217191345969622545793028632409354847\
73703604277055330485131522599439252801850288237072145914322985132213490125242\
80434493457781678243276534660080294758570376184457788789406721973490095510691\
8373979338`365.2355267896108 - 2.72595460407707012991427825947071000547523400\
59284105159643231477438177746138416194201316002191161184470446613414331447470\
28141012299991019381034505940194270971964024314145108005982885010147483858089\
46177375897042067923107182967224924374898470688700711711444457173477651295899\
84235748868817492554920420447740619636517030688568838697184046381962059298311\
106343363044271876680212210423132`365.3184573254678*I, 
  P1 -> -0.027522168951995733646158479235580389929142655978442333252370687659\
18433526731688876562673057784968093814427677725151250171263159802199198147635\
67426559359267145423568047373476548031408895441622646691172446316075722991572\
68216756433233937456245344667107993214956564905678038724616597248958420225048\
69808881828052186813255299923877263114567900298713854349170875841583937677746\
99394704742`366.99032762743917 - 0.000260632625209092641318709514310053898088\
95366272782636852075031810297050910521459064772725908674684640310611055325553\
98211825662178132128636086959266709250094746992749613537702210766955410529882\
08539230943201737947803905279604174252112225103523068928496311477016324970168\
89444217431639941033313794559058564723082053816294876897654293571591164919040\
19061431475078209254458058649236364`365.2871896253106*I, 
  P10 -> -1.43112486594983389267581603278505979872897462790317066092388973529\
83379811603491807383865224441610720250607921757975080474505970592042537348575\
94661504507649538569659643406481345217047165420140275384784552719972251624556\
27219644270955557514913145507894767280935269382332658570701978815420948528460\
30913181851896849375305618743969449641934228597055944724675862530917261274262\
167155038043`366.89685295800183 - 2.74787762957269067671783840865272931932308\
90004171972060149830406886378941569293961956131094458165967002273770053324271\
54287702164344221348982691881045556082610338060673579104970400343721476304925\
19680331764171033592134722085808928275389322664204580495515997769114819301680\
91066695752810477742397287739902275220642445205399738640668867785951258395607\
223895718814632824754229058757454405`366.99032762743917*I, 
  P11 -> 1.139362257215387875952290246057157005359085639218504379644398582237\
94110942003368696423614312116408575413997822176939547696060332349807733634441\
24568292574158814428334618489754402197313180178262054239711101778033719657003\
21501823330599660542695238435755676971220523861560851443677988503102709683413\
98505107924963776123893862189481515638043773105791744682008891118068521730122\
89946`366.30262954778425*^-6 + 0.00001095884600490508674363241127719008196736\
53847828136294956081952273197919370783415117875858016442649266204569046497702\
73812805605806589817067152358112220773662717024633597163871350298045722554563\
01713575980255450624092444842300427851535953930762253208917328638034500480204\
11612595403561697373449334141310677059821396610813163483305635421935369070421\
649936521882305621707374137585864`366.99032762743917*I, 
  P12 -> -1.31290211188211784568519481706824309253958961385372453249255990620\
27389565059087237942054356673423265543353715949575821289223074565996499066876\
02433719591166078215412301803528337947310667823772294773791359152360898565845\
27666818371806137351004470616285944815987312909922493892336080013497701893173\
50761853032569149314373841735528134131898599257097870249905833545776103398523\
822307991895`366.99032762743917 + 0.16550585349639861298516879125940464992369\
86958800450923022429569127331758966192404103066558311417940046335113725612446\
81683193122030535738542663835525750653634261971014138266701579166240435860493\
08265172993301205231035101055519432594670172113160604812251293923865200466972\
83050149051896189917449345427699356158903142575266639916500866370811416862147\
530509033570145769964933534125725006`366.3800258135753*I, 
  P13 -> -0.39655026370323003940718367704667712723636233576240553157394275088\
70994980330479640629205726002426925734996877658861192293377127877592897112645\
69874564797266345801614694029727007103543562530868426078003372315038774187117\
98036939652826358477593952385389874971443279317695839485001876311209094525056\
05867799511813774132424624373913726045430522314681295831049596803190083764126\
913471717385`366.9903276274392 - 0.047359178319707724101012317779315983623070\
09000625328810725888237792585171189426204524372688776302136105944698160267549\
36307173432989934820265547440343165950049073143537106707624545503945973241315\
68019839188439105563974471412492545665372402253932333616149410504218233010118\
26603168561005084298541743034899214409992058014048029337940538625125071212630\
14639683311475088686864230270689777`366.3260795123981*I, 
  P14 -> -0.03825974322345518115862965350962339206265753737956270627821711624\
15172976341046106350830136002855634783161068996905565463257582773783513638088\
23231297601677348322176056227192676887432349437431816259729703087885784273715\
29348557859884512805118777944766364298061830327539074898090185450994841628629\
80725777708796609587413273646325514347748794930012021050940281875887518114472\
147239032605`366.99032762743917 - 0.01300199215047686416137407258512786371789\
27434693498824337702545790710035538124319821103144284046943653565343581532104\
61903219928170238100523735530969830138982355908201174010750458355526352383430\
99463252257838952055610297479990603907146003497231302945589888725487453639664\
77658627421684794259914255159024103172911265113764229839791649704587708240768\
699130717696250382670453484887359064`366.6777564675326*I, 
  P15 -> -0.97553549959228752056562668202410838971469989022813896633014832048\
34218281792561250557230293716816977899207780169829913248614961773235149178217\
32274703626988340780036595786945144210348889171925543865208070162500548540253\
72387972837328150642972118966976025181693991880859453304408225508754959266985\
23711621508882569635326895012774262661898411604726441023673875971740889578381\
87126448286`366.5690756814324 - 4.7633940798515656446372721363438755850603957\
63830721508588832946935941246838550968422059038065994910923836262805070406745\
97078038108989859223632791848984550814293177170864856289715551549812608064680\
07682256341342124416998768802622308982125469954790690060995737200008156338022\
98283965718387694129208896971101295394029004713939282387157033160643670854534\
6752942709196087349575874868376906`366.99032762743917*I, 
  P16 -> -2.36047124020433317164141521928953724784329532002205439601185146949\
23436618436398317894951297478378604881457223560466616269556761333117124563220\
57012266999468590818526994466552017384267223802964002452621523330469906344179\
69177506355978042257223129262004121351651788654753134360753863625240420076971\
64559868303067976851802479410030408127259473702125470236160320324819749529465\
548759938136`366.6444096931502 - 9.423912118991563865263728580810450953946286\
95621483737690516418536344793140088871521836667981622856275247512424645111368\
46839964893820583255325975541279891483016835001982817558602376462780598900113\
35411525658034526405539845501291217419667191128724690404137412692282602790484\
47735215670264175833465099697762419520855724113418374588220941722775700055688\
06141411382842124979247006568160227`366.99032762743917*I, 
  P17 -> 0.026178257684913649659906937493001062765717291361791857138211760930\
17305320904500342144270597347991855869351265333191234573611693248675300231608\
93709043756939675132996471241977517257903707411442624969484387212958743824042\
87148853260002647478660023738507623557549254288453686016893159756306273083577\
59200395076592528593526331457174596141245057525626996212657184675922286200615\
38385725422`366.99032762743917 + 0.011453991412348801775355165333639549487176\
95918130383727283590762338799577678172816738643024274541892953731810044819310\
66203230568069544555052078413444196127425174546272369808686551643869728939400\
94276099230047336668059904785599145236807802508836573691947056865159745420087\
99668412091448315329755881099739929910671306901666838609586826683166286910519\
51009052589309467177406061274409075`366.74881279143193*I, 
  P18 -> 1.941395964037077179970036613669536952980134141751781809767165270867\
90360769883977063221772720193098651215680056534331496085545831428582908976776\
96660467015864568034861059532612785390239715519148331365549031523057242387108\
73603894233824196911276832107380109704849515006343676555534179301535018686680\
47607896607084983166276459578299344454423730563681277103322384833040377024619\
86132889459`366.9903276274392 + 0.7309638846718814541472815888184745013290787\
91063051820235355690309805877620535701250662179264824311427317331314153137821\
40497802425832643336490779816728302685089322162166675977427640534048891991513\
55115296624301819703097998588159588093336046494341329565055910062332097591941\
23139238035802577311616834869582202698950675868924812970096785407685116736844\
4784093043766206601129707891750285`366.7073377008894*I, 
  P19 -> 6.689914109721434754155114535209750367802949356609998075646992728679\
35260163728573170534453770047196514643494792687522079910255618459582179026160\
27103436940587448567467577972584452507448241853688980916695991551549790574717\
99636533828138229671377833225899303521996336524223921763579446783779018688777\
46392316800709641865020130599015924495046382122540290684951954109067234326839\
7450856074`366.79216044669397 - 12.940780296459210167764814539074021143601994\
91870915741641373467626931454266027171260933585256512083205376769969457483395\
45154421624053948068187702469706963851280220760721921436763276698431588993167\
56141035619574077533324827997308062057718488216342724465800289246074596910868\
91337846222414348048596025967994863315242411072206961609968619388451745133986\
07226550151644061926531423684105602`366.99032762743917*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.02497927214412658808745669565151595960\
22110373129094267027650983632929836424039397785312300170741597346779565196208\
11714182885449293781290680884587248613032422554753411068692294333477858837839\
92606301933178867048278595093570982941880124685983357651842308032442116274402\
41817665786131910536509561055518336080559227283451953291736232808766530554644\
820281412106693323413153841148633266291`366.3528842767696 + 
    0.21207260675244622839004212273127912187866483856219017734699351969505819\
11083927208367731573774696015834058281331121032328839930472051229388264227814\
83738613917782544199377539271135133647275245456419344915450631613028070841279\
33868297315475275530093966282427814035725638675780161352349205122895240675810\
94964491093993655209836954700355148196404024376762929226275208368181530285576\
916341`366.99032762743917*I, P4 -> 0, 
  P5 -> -1.931154528429475243918498919402271318867633723783634780194335260689\
37160971746970372810367463132671122567403376457374552220697183892853743237418\
96921289059520523407348447244771611216436875533414424470427274546333244265520\
80685210822272951225496177017807387528313615167615118991259805201029335544543\
65804619890435735290274084891930261179894569734479629103793848097893880188437\
4189896307`366.7070393740071 + 5.13442678800525129792018182583926445333159346\
20047436792891867743473225238388435826430206953981813912503187272505742618256\
48625498467296477259780443405244289621551870340132576756829368459474479874635\
63958137482166769062733181396374115048899692768004980048311611853456865900688\
75119574648736518827353998766844108084900603508045154482187537720150653095686\
895964456823650064762659077499892`366.99032762743917*I, 
  P6 -> -0.000317112932624713915319379712586920772416545966223591662644286688\
90386721704828080038224995650631913507773740709147238742389405162904139033170\
59636650606709448343142824753841395598417947413654770321255613060024372520441\
94931549841282539970319177398106700375730144449546727170219253841575805114931\
62902635961885675305572381127952128590224732217541031042983011108860542496627\
15949117919`366.32001193384815 - 0.002921634246976773124701078115267013931005\
46633968865213070616893984858224972622954276491867654789586404590660664480498\
99832215121627493617462827334011533515303720336660342122176080540135553986002\
24042474600942260476876286501499344111665632566205003210760295395273818543868\
18530737648339471787675431762014204966680280107481319706198464236495384869795\
71394884475612038657811742746184326`366.9903276274392*I, 
  P7 -> 0.0361671917798147069279328532362152952032527739190459426489278837042\
01843323526524253387316290674753395661311172853140120636741607675875374967706\
93776766380006353162750654491950561261820419832060327179413461926435936866605\
08306571369476031121711276380535294268342370784601256263536823326078609814180\
23686491340639808013164631551091281888739857505757022389088952547636799252619\
1791975527`366.97744264493906 + 0.0533414869313249432854314814417108906266106\
15460311172373841502187981209846513442110957417373884792239297406065094277637\
04008474341213635863098924140155863145077472115962624653708093159881958791409\
23717832511534791433049334277863570774357984388226947512657122274992795837236\
48264047051823056450104020481861489531349285108837557025801468018891392049109\
5998007396059247265487424074280049`366.99032762743917*I, 
  P8 -> 3.8629813375739082900086326914593756014590300258107555123936357488724\
06066142191333037819477786255326285795958387434174121372018344744351722627412\
55097257160158280141306432569883400338641638912994805561710019643942099491272\
46224414406804290998521691280779910462003671035925998556722028126028334074877\
55489635005093810338688445231354300435583327356275186078880684029695958568644\
8982092374`365.52428715577724 - 10.269433206445568643454927971004610619758351\
30613002727822798277255891616528655274961188291836954058693416287664926644508\
34987519604536234741960559883338419747605730798457597125577305610876348935405\
26572551779086499070643244164050472249394959049147823067421491089366131289817\
51963199708189045392750263534885723130304994547077543868281826062351181776663\
48995001867174585116715966163150896`365.80591217002336*I, 
  P9 -> -4.202889759773915511459859018385131210321081773190481417213908508934\
74835706614498608347599152345722464176460427833227736423783183840453523275400\
38764064204629885926499109634790899842457888316731371371973306879799563471579\
65621866260716798835196974138094237405398720912999345256116568106934059270066\
00721640050852626992435525979859732822464760688442905095720644447664500721518\
40279318447`366.316698039173 + 36.0898204889656751245639865108141489949324244\
00628945505977028634124143531724089259725169827653374321775843389030453183793\
26106861003712657325435337849454706171158657468503015068852091794141401141838\
19793750566335586927132202828679630998996290547461436261902741159233590062673\
54616946801520731749666381056086524483067324113348663856550483561944408423641\
4914980012865316609431321270816162`366.99032762743917*I}, 
 {P0 -> 41.828626523366764006341432761671551955715837764859216461783062939454\
46907944995473294625390879082448157456293850654724586436976826193166651377225\
65091086727932454180323970606062094878460320426186743493862466516210162581903\
47639228489290462390119830459704321616482959162655253509579756461308217421276\
16084842169012976758584399656244410565114244072283304474221412086487287089150\
24288902381`359.276098158889 + 2247.97926594235565862213041609195216245546227\
32897540581171456133369067469060580400762047039057601196799015857273511017615\
04582651862219241705297559893496409079558758757734485864482514602110963113001\
99822085783739501888844165879526577850131877119625591139084948214846026364743\
78519171783545700770873340678754020493580765613246206506198143106142630858591\
316597134397430206389429358593023231`360.72342353027193*I, 
  P1 -> -19.91029814785379904671935306460871275055413756486476688088325077826\
39272107360050656433322740048168787167288339950997081266605366494175403268122\
00970536568063473887705708249800777742653529522091255078051308953106066034381\
97994669970485787276720793858848375167860471575081124108919842703406913681096\
23774354180221979052558138410218738552842870705564245114601090070104732925157\
746772717923`362.88951299711164 - 43.0343331773312668855868193304220581043999\
32859400546568767615059335771194294158009975806198978895880512319689968965416\
29452687163377154908661825507264862420033841255826999173428066558454054342322\
18707274148852146948698985411403230574186970284223566921689384861566413673570\
61761350614921946479276767668290904040528993964384116460413071955151813186326\
689541488263661816367050854086823755`362.88571732919604*I, 
  P10 -> 1876.927967311650123310408442298236355197119822205674900477620256147\
96297270190627323444581665795269242175695845971436701383053264337740521613571\
27626351947686350036053118544275547789272007678462143531130997613424502408208\
33784355354097467792626912298602446491099607733434074521684627773085391734007\
61226752669683636068521548990479569392541332121265547423998811262677891899212\
48676665667719`362.88951299711164 + 948.9076531320786758304426804426133422267\
19350571411596139077730776515859803597548121123554503089380418438187444209499\
05604426995052547705532523265229671470159167366922411698275070483752861573121\
40363829840504277977595587661816751197648491953258804400737524912564284980780\
34261878715106854156291118829787881199904778767114781146714361780613054472479\
953592756789312124753487328155431273435`362.872974264117*I, 
  P11 -> 86.98818649125460612819782893466462098209536241397600100549305757028\
36403672349967135902035601526380293128393484949290775849808375773363656891506\
41188271066846976402022389768328411347587118156132894154047801255529338609173\
95623588065235894437907160786732849621814107066211780504781227056823855247762\
28521932633463499965623444109475039346173251285517347827800218914733024423620\
703783497074`362.8879655932793 - 17.38848848861393904110871252919710032961456\
20718679167366276366536779640563878520824603824318584972112736973089969144836\
10673947035058410075071231643671321248592985893235635598509596425862451765689\
72647235478768935045304055553530273866139301482681868440900853470643382007576\
01647340485688401713049465005956919582401412337362878609909501894318640408987\
329453492020409579359166574335767388`362.88951299711164*I, 
  P12 -> -1.31250106797249724509553645584811198868618929259819918357911292346\
09158305877475798302212798747921187129717874027589417073778780801818085701097\
77563149980708584890267875985934467514341840238402866273887929955218338234041\
94058204959208407611307326211436870309255064675182634462927417429959044938268\
52524306855088983614251488644927206416699515209466810914000915862770115236002\
637830009383`362.88860007187986 + 0.16535662080033423445532700358598920713223\
05542533970876765694785033155382042340867593324021133362458201649303719643344\
09337869311256570629302718709555309846185109915104133124658792894512722260142\
36479404296423442360696168954055903187547129483301090040543166010518843901572\
03046996424813944803860514271423192363760881892275170762261892439240112976237\
252155740330544897003412951348152337`362.88951299711164*I, 
  P13 -> 425.4915037507652758944708006244257968333821550127235525586711248977\
31865268738974243052832991545984021149388575220048336182949442110116072834284\
22653987797358205120251938190559936928174241715788785373272096796795732374720\
55694577383491540046813925123720643228617620216409738123512772329294927058791\
44581208424043120600292850578836068307975133398515196213929356836291242101373\
3597288442952`362.88389791259937 - 287.76128763730756924820403034554445579815\
94068341125344350280929091358162401156096381006469311614081547610769693768755\
83210005087622966307686615865720465969783514757996150932278614736115372300727\
86223730293682794588641543331491353351477055605793209707221720753479909225168\
08319929468057257349206043017690679799914210741463221082213106617423311166457\
872281707389738078260752898483558657026`362.8895129971117*I, 
  P14 -> 18587.44539958847101678401291359920438687901340054517336838780275736\
44252115463056173935422226032176777223662751461443432682950399821224905846460\
98168446710199682638712366296000525983114643511210272311464713169400868084937\
56158467003376675029793027117186595569436444144986028583921111512429627049154\
78523899689753349818163979302274360820226575706972147840845837436173982247062\
617405347198201`362.88951299711164 + 7773.92532733718936722039243633666800862\
24027982741748389662580747125119067342470056159173646157569591323516746350991\
12314237092904585422528273404393878365709495783445545441791466282696113890831\
39300468034981651505961695806357755555842978293866867017414209896915884251851\
69500559073802253761984953472669760544331946279579811235637762830963294192874\
371527748892828914674162199938342066034909`362.8695649498362*I, 
  P15 -> 4.289839724716573317199130826551358949809884799887223085906072091293\
78512583604588152529783005096619375984583762154791354539544627345608246284037\
77479464555920207766826565564494928908892190308724214453985347771893532023017\
10474387389469476578933018759767092360568037088366564470067507920510755222535\
38501649877014791561419672730128354238366811971230631496910275151019294912668\
48280154816`362.8895129971116 + 0.8698485697179132167283648532542687110119347\
41333110395068540602311449678830467745326543164328433828845014273509724055647\
46705392516116905269816131745667891297391234246937845687119741723193050568887\
99523187101951643282534954186211343708751980973563286207709037268079236032688\
62041294821365797155283209076943448504462138446366766273351248625714797544756\
2905847908679077555387987755026907`362.8491609481579*I, 
  P16 -> 4785.894969341850830194278358018758080950419200029723020278616549334\
08741813776073999681223908124708581950452131353860808572820500235968632037898\
04673931924085751150298461179008880412279939788756657357288312844487014849415\
12186328794601674900591660127999803880296207703704061068446727579542881845265\
34451804215573887537916992899082997257419539343575762718874559183704280490137\
20921325800942`362.8895129971117 + 3223.1419041677434137437470848171896710346\
30843610422330439877522888615167544574310174015490797690033740865983230044547\
77688483911224218532781730867413455729889353922900615903094941960920229217206\
44598718897868443944856343838341526480104387673135062125738857733315564665186\
77050778559364661277069879658410059851015195706378655122543352145012460233463\
5846789254876940798954342604940064617119`362.87708034929545*I, 
  P17 -> 13198.02647449603881206897809047079936267797544533212625274730660288\
92129601815278076306535930508240237406358426369569211527880779360478175515387\
44748774176806925085546955695248155166062744095101291318248315727303718700181\
01743345455299611772082678958514658102464046030707025974849730989092353695756\
83288870602261599594070094676877868889317052164315703430154021568573546730506\
721476426564569`362.88951299711164 + 27187.2754974241989285630159324645116261\
73088906410461870332584448468567617258027193520568339103716868885850452102119\
88187329100907732187225030220948423276736752924764967509027211431162233245375\
12790324451642349614486964075857776892122942497904168039218913425376998017019\
72195057137656170458359553582868486544957536212491166729648089008048140211906\
9783496085421657738549424521193744278075273`362.88552290007954*I, 
  P18 -> -2.31983330950234898566169331131435305647964791543168631394546240253\
27778525533132885848703675190073621842239750718981213857412604854273761364015\
69253144518425484384785918486479005793345417049913503057513323371449197583484\
55794104745163236275029009487225180578050817263580464040275597173457067097359\
13111279560435037077134919358533380203188674261921687899762848602760505973932\
205230944837`362.88937384273993 + 0.08350737580311654724148973773410204358018\
98821369489155854599323101686091077264621919811345719498477451032858824002587\
20210988913370097563149339549391257243108057206572073303745295018462505435642\
99709529120137495766094269717068958032389497223668375085567705478831617496516\
58711304082958370154283413533663084896282993689545448238438883840140532379817\
530785603176721290062856191787470956`362.88951299711164*I, 
  P19 -> -2250.56818365935327755184579295848141753151073678775847608660949985\
18690836609805104243579845580544219966509731653457789724639058997504746252687\
07674233714758525753322626817429373577330232745062231260547378192456301930165\
38726673201191558225637330710509073870371804023625925985575470702417299387903\
78287886891451439916099394095984208201435471335846867170191165467107671705743\
565027350684014`362.8858959937594 + 994.1424967170209334011901833758423279730\
22962723619280848857146016204537187741720327318491510055910282093897020830222\
83730465978473462599841705974619391913756393391406463830061319647662286195020\
16643700844353672059110971521943600632124770014069164348576021210083365030604\
72741543941981757245020213047177483082388512136830540655122777722298683134649\
0908514307984375424927107643977415143214`362.8895129971117*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -346.3090735042717842240816303762628231272287201842315140691803111306\
14913532091270599838674310405660339764970342335770231412966707822351333349536\
06374238411711908067539191219029886044433333786980096283107179798238804672807\
27578708960557754802852568893205273845247517419933442368566314643198149274165\
94811274243374436173235330143242449047149085006603875590819059854563690267277\
6008721959962`362.8853381863834 + 175.615861527616508785756202386618705994119\
59573967059596972640199238423167694020743744093214464790618490453074160864211\
97298439666008266086277952600536459258149636922455025801219709171872480932943\
77928026338974581673893288506037957109227998180508997151170437512485353012441\
74385728609409918252780549699807814133166752130870670432712354109630357333156\
24423396236019131840148387016549292335`362.88951299711164*I, P4 -> 0, 
  P5 -> -1.408473920545920974591186022859001868073815611432584637923185179483\
19210658677275554211154626466959821361658973023709442085979694786753387967048\
06785776576105317263058132428408042562826165100524851411603635093392019116769\
89011369575424705026715555926343366275231277003915225564837484286778963383214\
09098433036924424834414047335101242514953328860543526462010278168892836145735\
08494122699`362.88951299711164 - 1.485709385065273259503565182006987517198183\
78144111036488200375731608223440353235180646312940778224282487796015130640143\
54169634911389010289634966740150114103032355332576607544185775393213163913325\
43641549747500458998181224595879960093480825629882248264569638288573058566780\
77343724376249302446494144614945276676300403105554309564753454353340027521151\
94896931056977296425749089196708253`362.8815949300045*I, 
  P6 -> -2630.266474109480742741623114603658072386655200088448148022702246352\
45531095765851051613400499233292063302928855631927172505382681372992582662119\
26411229871138774147932703817919360691073917770989096226691364297504246578240\
51989500103847580812829674360134547114124078151984541493970045558191786955557\
46936114337846066662495027585533985574942909002292892054866226541684668060397\
15649392513774`362.8895129971117 - 5954.4495798883917760480302286830577634576\
12765501170100171303188575585591617246159438897827234209619986423615239026764\
39009667809543581101028883507984207573995663433110465439666125134173601514254\
57419340696491914447120322893374395130189929303782556206779215842518332450220\
70124820522197895231992308740558830642609901048341564136068054111335881322695\
6834779883463712974828705609854853537101`362.885895979317*I, 
  P7 -> -54772.22392357985836329389325033381725301998002866937172804686691219\
43818022892470389796226277204579599124608719715910050852024040409356310627793\
98251737551768601234394509953027671067303328501425581512720929642521551758383\
42424216496528247850919888206716565352181887380220878140612082262017662203944\
69175148139656027068550962439030339147509823327041077731654999992995655542813\
299961610252371`362.88951299711164 - 51797.0408894574771750066641832628159355\
60778924618065633901928739817505328050334967199726483406310405455303616349900\
63324545093143073741473158080918724200461212730092348264854932387649184470791\
05148871614031409144817559334737617178417651357152843057182587582623340913170\
00122708379943041222909416979397441795988127849072262761371381205916186406493\
2931630387810226096582744982481718894447045`362.8806709002461*I, 
  P8 -> -5.633874286783457535372795644900592886540966701396257833720911226535\
11513141580836414303735693616593119583195707378062876297390712318639981685184\
13972957516991866503906998884331216812084109551726113601189868640037070787153\
47275884010771790173910374765644474368613580714039974721245628336954848053341\
50065889738808465635448494163391309061610167479702985616265237383903575407140\
58358265795`361.74670546081546 - 5.942830602170190228132096646540172430501313\
51918575207642246917533497755241443213337547561032616148784552558720106621168\
58800023628428844633844582011668537111720525344011346882556398248315742085778\
04367414222236118103444167089125268838385404166615527096051490716860571586769\
70872589830729814469921685649623914163075731856459864393935290783977760792524\
71018319960574507766482291888522117`361.76952542291343*I, 
  P9 -> 5260.5180742947677579562936843536607624077227522180746448309145724100\
88452957347629636981603689112470106713486396411064632093266529590038318107496\
52400960098949426926664666714552550681599667980564545339045056911529486924791\
75408699918498882254465417518218880584475129365927106270549876834377789202140\
40711963860249506375041824781053840942352380281684049853086748389037727552428\
4730433507408`362.88951299711164 + 11908.898087432609851740073049611578055903\
73054037420106228824324900124117752982881305486488928372376222477545896525628\
63405283951869246873061350402992585328728114840128854680569711085007337291298\
02846981107709269554072943634103507011627064029898421692541608666332081053045\
34296060514159045981913059993795874952722580506948937672265130123095264605356\
97625452132626182599670053495328390348196`362.88589598964063*I}, 
 {P0 -> -0.145359450051918646942642426201603073959678325542623750663322241912\
55516238301952315715264077510258487560939539030990700636464204236949334464379\
60885457161644300465380517279110473986172940907793454071359502823309961031763\
74147141924632807485315897963227453933935170241581209981835661233474265416855\
26870095322184555123346644798581613280050419592699034393350589097552578374651\
59272028913`356.0371247824086 + 0.3118838455220839703856005366644833547244508\
90211940786507409352285418425210447392557697643792918968646798585073081990766\
38765763366704802319013559110486045459439475243403628398293681581021736141168\
06821468126567082784961535899463141064498017256846696781088367352163908742050\
37408405671127992381836790320268038475204966583443944939953655703949280125529\
4989508885895003246861285261695328`356.2802576183371*I, 
  P1 -> -0.398590493633589847405698871134508023699952276625517003559166378218\
92268896548904181198499908669204336641365909220544522975613976983738931025158\
33701773953754826909808752519369770397655094419656710184970129180285685832957\
97930145849937458836504744900023674537210811522372335246265931996043639634271\
73818422472034388551440352806279614809448218699439265842668771530321114423666\
05509638914`359.645127355492 + 0.21385704206630539602689861183941074372191396\
54294944737371531125172994311743042500525422524427213850919009375344771347447\
17071872775895695168061096826007933958886935778775219068043193336811531350564\
35440945840110267918097825315444868746621800640050999642274816898231466259680\
25984113481765530507654388401939578403111278901910992731603091605004144148692\
406784897475247009075607424100783`359.6427253383348*I, 
  P10 -> 0.079831635035973228142090351791697720644357998204770745615350362631\
49527160932976382761880138052854804702729719444386107740253084871571606247275\
00662334816209955515388364249563040796553281726707302067507551338424844455671\
33496832991319467807607665857638380767172755514230356124491869808380056124394\
91416607504228243439392534242039325714794950214076874559945395013013736325064\
4325889048`359.6451273554919 + 0.01101783799613947452068644683467732741940261\
09177911759849780220132773822621444838924999026290639830582548445560781899211\
41649799431319357531670095351588799191841901595349585617659838579670551298890\
59193683902375752035808695988132728283330276123041142047571686064031492979832\
14668406638880431392700520853548084886433976018358581074274799775950535278558\
249700354814119856770986414985833`359.0648337294919*I, 
  P11 -> 1.653183684822173137637332896124466018224029674041812423381860627103\
29959905958324924720343762817915405760568924640577975827507537126094278108048\
65775165742735912616899769888517122749430424129511713110026287110089742880966\
09559940152790310841661145332785593491359726725669915529311333132360483004076\
50838681979973582140656964287621648183377228017439908277883066008973987374854\
86922270031`359.64512735549187 - 0.074018245078228489641260158472212199156975\
16377156350454717839755832248308696733681926136972671750136457221149876187484\
62774344366742468043696090476828565353599555145073068713619166928479117797374\
88194377958099109200530393697942381080447883897170571678306878524531859215615\
06851505638285027555265940665903395343172331180987119500078040558957086174400\
42230535590357436770095061056773341`358.66433035748*I, 
  P12 -> -0.10407889561846998557898952070235467872305125966552719494052263519\
53867007608566818338568793258870289614222547155790671520796343124241449234870\
83210537784121301607717564686664419649863516430546351150003259806500352056701\
70664838244181086787892213760586868864975119917381202528471371208240223966410\
98335175659908599875881139488149711866004558587679486690396492677769671449953\
295145204611`358.37476627256973 + 4.44497690750183897384231697960370169866770\
80755133100788794182700071324253687602206824791024474135076969955885174068116\
20465035389182118199838950004053770033580143381961133257355133407615107954486\
21298933889380197244412140843309614894996923272748644684180124064811527203470\
61078028217779703057441806306742753133251031083261777820863672025910291817803\
139433003898292810281363475641935585`359.6451273554919*I, 
  P13 -> 30.56567867405910711432823462911001591007662799556079113431196991411\
85527047131139124031617961921243847699842952337516562446800081141750163642939\
05085425939607089903632997611152183825814794173118313011956199901452863414085\
00904421453568005814145601340008217809505365157296942482977654444023774537172\
34524368059210058875574310345444450425715471875321372211390025230840769489231\
520498263256`359.645127355492 + 2.9965388625833378127804964116477551398116828\
22688571794515447869183525378005386534850332671999764764526462662064656072878\
28676337656060739957192353509980610018150339780411175002229940002379963279182\
03898991335540123363100082307176076287741612173611848346411503142872820156249\
25393477664045633841349142184228563386732342950079433907518840670574491663159\
5686122322894531891257493443383033`358.94267615650233*I, 
  P14 -> 20.08312196547910663320419367070986035852110945441308921363519208372\
69688298785227794414228770903662354493089849299114841070336638314312576310342\
23874724612156922089870809045311072455447286811116299016318728289454415341631\
01684686670786460691418779071889294689205945670288733949338205651593400951079\
14559443225050057418242004652834692779158750437662939908796350166363709867723\
801927874561`359.64512735549187 - 7.63416584903773022399566082989027542261583\
01354513312324095771825269067433815190845686826025974561492547607003985143469\
69495362819945857912963438357632893277864002958842437506320000742942893626422\
63095648040013933739588911280319576493337077210519679693791034103330258580239\
04083710942962311478338519630164702017272756806793782400521490934648470018249\
639886138157208418910168486564807951`359.5224895859005*I, 
  P15 -> 6.053656741299707786978512032047284127808373423794050887460944276692\
87662426590821821643502862336871693372804457742157829022397425123554337934301\
16372988806708164802382085083609720691810891152683220997735633908322372151452\
68709492888142824864902052763390133773117877861839793966576114641449763104847\
67704690076892641488299171871886026685695944136597999095374564579936294683648\
96844849909`359.6451273554919 - 3.2534900179532282401319243403339593962763568\
43327497159315170257905235751631660221153341637485552156018586080287144671218\
50527207815729982408630558454000818063986497749897349964898061143689134590199\
54146685542541720635567710624660086603557103631927204370353548071615513347411\
94362830322854470604405520602806631974591671849014946547028630049268790558592\
6187437483311684951878682632937971`359.6432950806103*I, 
  P16 -> -1.27808164573011947570180252967011230489458791610574096273745753232\
59411386273414422461539434621778471534336204970966061503271775865598829528524\
02519202951767568364725473239120168278812997671218609672748168047182019458683\
73389443633718067847083168307175970178919688222469497771662370999430642666874\
33056736205635898938103207990456522670296240917794720407063567374864094806640\
659672442319`359.6451273554919 + 0.140466415256915660245207935371898996341584\
77391124878784193825323900132920563776399000905528058737433394208239207013175\
49409610819049791301459363070520162720523699235755712279972295516969162180982\
33964007500885089486579437684164589391743027575006615029753045556171326275236\
65266062947335848955337819674659360935782792232592087275642739509092919549385\
74686961896838616407483110920286838`359.0396532268143*I, 
  P17 -> 30.08426382956835585918770485715227907090704403232785706281744134924\
46748674365234078004774757495331824896942201828180902991504003647715224758069\
57077642050582188788715915144689068869259084441832520990895643514446219529270\
21670260087997310132080815008202362440475991264136741921251642778891658230371\
53467218746974168901525852995632339693907778598721752059200956297047202201092\
793367283878`359.6451273554919 + 11.36012498036660573485542270773469689917596\
36409553531901613904870144287978526383365966333389588712584290517081777517862\
87713518080774584671029594761710741135675489332281036733634725827322348628932\
95885438784427838939549358031823226924024903684226863938953870137412847847634\
86119564393647141270913328885661239284914774553817126267944549297928098222193\
137279427051890156595206722847808249`359.3705993229028*I, 
  P18 -> -13.3488184588402073102372601825453048448308842131703211584760034333\
21649791503472972432623582351606759537250094439132593222458734210149305532773\
01972020232657093758023613843211249126131686364326966881648868413714792551698\
85426297922974692301993626594998031090710502253101658665310672772824793994216\
75361713184899885816847430098662058524323703214184513449486717832976510206284\
5713274845348`359.6451273554919 - 3.08554982740773876457408203077351440083841\
09903557121361112107146161354703078889042056115670014548375051716931138507908\
91338010160387317475671752164250391886226099143397710675595523567576547915848\
19047998309292343257121410977552120873060282915418915383825359100700543520959\
15811096388916667824791123781339062914477791783569420994958332805016470715089\
635560953176327556755131384565765418`359.23293200697174*I, 
  P19 -> 1.093465349493679312829342746593152662897116641235594253990345239456\
68493575273172649086686770209719793030034814050947689943203970336706838625236\
43176856331373395578817024789773340156177312363197990595470886420857813727878\
92253888257766829018964716269025124875803853414740644757892331978491732977342\
42989320044802491003732442540344718579906687987094431233118662948146196056860\
75356757371`359.33397146676435 - 3.328634682130701745308239630695582368451873\
33570231680305828030351224524707879103620388199918529796082428882034194126895\
47839514504309049046130882484760466684312005593291931818188041573759231862312\
36377986412184714328984868728025335003456446961122531866352362936568486524254\
04319762524415096663213444815445513245002847877769482874215797212446089447211\
16494421679210006611269268592703911`359.6451273554919*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -10.18553398523866636290168119415875673014659889430322054652697269881\
28043146904559240997229678854665629140101995981412324729909870404812852937882\
29916923202295442059922346522380412220248075319802817172385551616312028898117\
09060743404240237857313478797032132257181107039947345556040680488572479625680\
96495087433641502076098498716466088808096354388962723741509920724743995132024\
584210083583`359.64396583981306 + 5.56925590439429025477059490983692061916203\
91378556971684349024842005620579063239173326678819424674375197991233409801179\
32436577149053628249068100383043461699152414623153130314720104792415170210309\
05885947303005062889359885511267668746065613629529587710761721703122863377917\
84719464456841090815710355254907385128658003414224545903415928550711766399952\
819040672278319087243431027256591648`359.6451273554919*I, P4 -> 0, 
  P5 -> -17.01887540218583810308590102281277705434092483726721387199091889273\
84859492445827163816638895921583692960828814069657707949971504873809927027625\
65814677464280796908855298147921219436349448800178206263182561056905105995820\
69672254002029678328630828198156469938941225972815324235095639216081747867129\
63609273361896208051279725658142570715569015348561390537387841703100535127152\
803089258201`359.6451273554919 - 6.286656333331855358677048556201072061396221\
56033280684012572240576054104785981945242548572359174386764904852562120696019\
75965607978636481826673668486208674283805927028359609780517293533597901114262\
70868407079804103567849589470828257016602321310879641423828576890448252206996\
76458464876812660212144732344106012963415681072977485625187161723352622714947\
28251140277830176975927355444742732`359.3649493939571*I, 
  P6 -> 1.1841353125017085243769815189057821993800359592531364468192153606359\
36117125495210239107669050507808859543651475438341977367898455501841094479036\
80326382886923885904420777646439938193443408090981864562314588848746280801510\
84972645895198754484751923774478886667475326110162299209657465590887238665943\
52723572892608357127390524323206472073015703104400431162022805266358317244792\
3897089823`359.41762492313416 - 2.5891700997143850611643674666715577869550876\
58251164553274237909285679744025384305934617077803458493721074318682179220537\
05793657231451573706910265494988393285944893156888558803740531539994877901060\
74302356394375418338575360615503548661014919135662194415317679808288618851821\
26098074867382219047353769936540927710907476109760207778611225045927698900946\
002084946521547457947170258544461`359.6451273554919*I, 
  P7 -> 80.215381243676615900335611824127890393968996484293081756198265933816\
24765811276389565116024279486779396218159923662937977056712558346466042376858\
04753704858859933254151265738725176705200172969302274376814010076250642725162\
80191321098792454898079474242610097889213531043036640185830149662336438929214\
09525455787065910913904263351212970310194107088731150095629695867058572431782\
5936015575`359.6451273554919 - 0.18249278521944046162713109370313638330546362\
99565922441201326337220796609472065816781622309916065346717121104188769262817\
40607247190582439826693725061021230788903837409609205627860295562423919525829\
03213202882669980000081079627292360835455354351605995484795001010136099767607\
00039215276136016115554464730028054508731615760537768970819791814369971261903\
7207000689175995266437346324481`357.38014955269585*I, 
  P8 -> 0.0186455515475033899540782408830192723598186770716896786709999440889\
48399858830593447345280311636516062911643131216119384940467771207900521773293\
71857501995948734619110649020341010039596837801756225096031504390815107628737\
06032699209085319540560822012992768794992584242597762548651785211711755002709\
71741653118929579669803425589055614897108482386334079215883357211946959305968\
7168552184`355.3231408274409 + 0.04144578162099563161384842307683532810484913\
89506794715135857920765446528020248009729349430157519239627932573684282598913\
61460441860515022612611973791511790193389447057599898221390864251872646565240\
17068655570223790786795480541459112076888633216862728880282511589073122944433\
23442546613051006559768477724496333788199174889002565604337657625037011088686\
082905379964502356564278734582228`355.56909575772306*I, 
  P9 -> 2.8282827516419659216331920822031075628091205951122074133937606959339\
17127596914936663154193360298038561948800657260508416682627462960021938994629\
89995589825527645443369443926029732369810347327474262325092481031663094891050\
04394629846625768694483487885781534228085962936144866626192545980903829240487\
69640162521252420520001962412419599483579743127537979059073640420944071044928\
5521367522`359.6451273554919 + 4.42884817695298346235995404866981723136676659\
18275209086435305987185402459189770901614798625798269221758806075136990337149\
22668224297576262331339282905367562042310379038122966209470311360903565039261\
76184999559650944464074005058545708274740198887148707502469394818349980644103\
59657518825852492672261477559556607294917125598360105661716661608593693482736\
073926767039615215621143432822109`359.6276420090882*I}, 
 {P0 -> 0.4312938511456626611366377073480841997926559170096154070288128365944\
38482524394895821222986487310477220109598872535746901747846693429296920134230\
45487308928190810260993488026877560474791260413486980059860410190792649211564\
50402989171671457371272373339638395828657483676843053732442605216975325923451\
86843672241815339011223930254184028199710724453753216581300806933005006881628\
8023725995`361.79821237962443 - 0.1833484866553118026181692871068011927244941\
08607975562206711517518401465199542040311890631401831749739010018428453022177\
85172674269795692054702572880530385591540668416931985975919773957907897299023\
77294712712210328815776612800159263354510796694399744910560813419620200163759\
36615358287202561336174004616623344685613725692228813671289089087453694745330\
924570441641606293218332297545775`361.5230425739049*I, 
  P1 -> 0.0661811091361539737859611631428618102132951728917491059842563799464\
03000992269275679387122340138110119627761508098154516660914227687374710748763\
34717647883809498631649901482212218236221092251568892899262728628835440622214\
80206574279442546046846834999847615255715675217951618220429466775006377425333\
90420003168323067090794585919096947605360241099533432332843520414987635587858\
6100305318`364.6333306952923 + 0.52466060853665071064183589984771779086859449\
01473252026821254656874391908202435115201906728003578387101908518488475387720\
06799933600277223597673391409995036858867638374820979783447900585958457345856\
61130731823894384390155030817755146310383259456454031652925987670663133016666\
72929211180707789361528186631209350325618331856833142051072824435202385888875\
343685011899261963170660330849959`364.8386769231333*I, 
  P10 -> -0.07066489873153100537815239508707495195550641667240297812643979210\
34684687189846814872043038906418057491569113895925752277943477147518504984128\
13900006067806198687584075285375846680432436320579805736397542517322507136465\
45319363001901497697882989435844903778226982002962147013377446642595822282931\
87140255042465868346600937548126638289314333801646859719229635113480620609435\
14408165738`364.8029917244207 - 0.0840591553384418760975011092525316884907279\
15670098317662367949200970652001274369557272880009600879036683359840358751749\
90690064184541407797004737506249826958116141462392832468875040775642443499516\
54392566825869025507163842750303687007342846846905329942700889574299591906334\
76796780501936755382491571018987011821640683621324974794013589042202329156542\
7594979113365533250313822050891306`364.8386769231333*I, 
  P11 -> 0.612897770578758369246085873889150508039391122633790863029120813731\
18995369817334487789390508449424238628808330519400587929957546405832392928147\
35710770212757125971146623851376321848623111350836355497932612495106305964137\
38514710977581985023954477309804639338184064063110891727302811631355644316982\
98600382489324304438153084007886837153615795305285091480321887699753242714498\
88094349647`364.8386769231333 - 1.8324095922277109646880551760444105732647124\
37440108335458683827552170105352288110218107712844499960624710844789035994205\
05741262592263893807063549323495805004922987166225041701726351359369874639526\
46547835251580854687867158881647143215869036415560099117914012187332502207286\
53186367829903034604072073855532903125861331203644796008008181958248384201456\
3602120158897590868514888772157908`364.83016554495094*I, 
  P12 -> -0.10861206749370698669209318791516532075739426938649701981830368389\
90961343789490767955254226476545975720785677493287311111394360025250838431787\
17222482101480527395798040410015747796244060448517837457332579442975816474556\
69051315954220743682388129380825561069368125367243406981046595605121803844394\
72429682696999308524848248966812988140336012943035755476773490839653679367675\
123515174298`364.34024733125096 + 4.43558195495699812653787234164964342997220\
42001502361619543309283448770160337881318478517734194515577982570021390668219\
97084533543241590578311418126379879948586853752178399319363241418367636741782\
20093893621759788482757895274415881818001340545226720357699159886163833417304\
31108501558836874241288974148514884837903225399922453454850677904322574466639\
820656113623847048562787159686613214`364.8386769231333*I, 
  P13 -> -18.1023800714201362961999039373886758456466530112065046804452343529\
22337490670100399952352672781941415861151191049750295236440431087402022336035\
07032477631845997872255878800511247551332363251482582334268619642474420538275\
11202678675968946778405866117297496339230621410549508333411066298278755379177\
94672976366209727244293364467908746585861667801988298247731411095849846867842\
3136404596409`364.8386769231333 + 13.3096937839012580303383592938031688191490\
81967619354153928772471741056931210427451240372513727786307075305073800609765\
62545425989180197231895423070923605943234063526135084061582544085349299945125\
04574441693760609723187960771813424549619969664105203098140158800188259728081\
67433120480631003870148736778364708413545024636857334683829478912948714708916\
376439941501401947932395327841230012`364.79776950282155*I, 
  P14 -> -2.96006118219586688670874547628757487111308195742238967341611156146\
16588348840595530903303801332191728244756005167798974205253718450219222355561\
92007157418100805771491557249567702269064154865370325022333228663416412100325\
59808602595833714362175520579736997087820366861851306818376732721347583589278\
49508524090736119465545592673826946113478568111147575414578276028466103904806\
766397213395`364.7310435919819 - 11.04008785408010384606842490578533609783901\
52515130926701878782659865449669013416892778873708053954173345797596020306521\
41062103622957085204735494941308038438616209282765130413203366254236239256522\
64800367197585206242896769272391421764087385099008106699490183545704190774887\
78019892613884855048999362391495161322167217504655208359381923600105570432095\
824724518528398687233743434232948458`364.8386769231333*I, 
  P15 -> -4.28465905391986225342328979556592048158892899680456306174665723718\
79863917237298415740207161196662077290395562479637177340832163136716727492759\
05044032332463110826955580679886288311802366225556977160908142630010193302978\
37546793991827334833871842722010361497037358115313923458900437611189767504185\
36973339068013184583085796713123249572947214329286478268470559703197106994822\
522000524631`364.8386769231333 + 0.120717664834175026909077656195004048336696\
23501564932107340499917564754276876589739156513140430816372533816324627517137\
75598060495054397567471692108370160736629134189226914217036395052904673742105\
85719804379084766749081228629759312505233229117576086131764713325771779592731\
54995883720232210954798992579216928835244150637263575783429708932858227034008\
45292207380965572701650901215033145`364.2672843464728*I, 
  P16 -> -0.50432065513710973297058068935379060920512626440006252272402788436\
36035808188529194195372574122886123294705731934296375111757285617231218008840\
73363074279050978494001017517798699803247043996049958477707606486551899258097\
51426557635405775163370633443605941205044068678440771231869756581828528032126\
25544873920567033463557047316486789222149603650929401517908086966640183944054\
764630099926`364.78056411978883 - 0.97671935168449050199987716812213958030166\
45290770476546411103190922806742558252721559199176205689118146515099926162946\
56570821730326555120863066913357357111219866684411943657497953195647032525517\
38998882730484104403541628843753671957606499726559472830008588972746456880854\
95056716674548549746838336326562167897276024099364791594742218974564819210206\
739526041646361860644108128575430288`364.8386769231333*I, 
  P17 -> 7.725484253551943335062321319546556312823730944563683709325700435378\
39999148096886541305235877218980780632315527523116070339179723359761928400362\
55587013659877692596157433782078210143208484921552401188910043053576033288289\
26003163787029672042555567141310989547324048030009464673112195191594849335149\
63832778204552993172985383017745920313355411643815408955483880544031682776258\
25552846793`364.8386769231333 - 15.449954735235382855699774859057526998860252\
93248210996993921795695748571996764653062617022780014434988892007666186457293\
66686858041428868579353563134387211573671850261627886584239886344809635028856\
55297908324302895989354258805960965261774564875088504490961436435035309216903\
14912535709482655728759059229980227926106996713415023331680404956768357382824\
37457463602043864271379102203869166`364.82476978959687*I, 
  P18 -> 6.514897590658417983586508961137515748969381543692375199868083922681\
02772810758089893562082199631556442526622988545144709224813669700281891971950\
01412436985580708222775375634223436961077887787207609111045476248070293518821\
21582975414725083719860452255732456394133093915524592471767308474816334421608\
28828397041524512059339953921417665832032457012194646668782749780532108955463\
96083687771`364.813466111343 + 5.56112054038972504639427173019048248393765299\
62837059383401244973175784372183078385641917357923703538797216994086311187558\
80544441098284914631536455688683910472520139670908715684795745245629287063519\
98306650934482887676394642385161001267547299444483002862119969417607059905857\
15913900306948848249715922724617995955986293600432586302050153765389798444531\
758011234770960990955192971193174`364.8386769231333*I, 
  P19 -> 2.992518763039797544915315251257148872439632126119483357508608826949\
05258282198770527124580855713345376671877616937322314563550050134273941280805\
52441380695338561159873767020886696926782587488491222980296169481126637680550\
61852970909234104560283546337417189412580768935960987314191793842355870227649\
13776036852099677268256039623278915709532781241900167652177603618113647557261\
07120630985`364.8386769231333 - 0.1396349372981533513034929033328362429350921\
80499155046639036808961313398815910633026578662490707639754349794448331952732\
16179962683066608430610488044125181449196532649276339957918204799096769103979\
46784996026463628064634851300467415833006670917973665772704977868477057022955\
07898707869315606120517425791052235895876207819021846800266082613336478387430\
3896786401215168548074808242874898`364.41635190786366*I, 
  P2 -> 1.`497.38090666937325, P3 -> 2.83018429863462635000870823984047180820\
30706046395165929911554421377998526107608228217607897154680942292637419922420\
10372246024410793106839829273253046439335425695073154415650862753523009768956\
63907253885915335063628195680104382619137938911729604917665270638598044094811\
87637685417056461780950748844245615994250087577047878804257910322016953843626\
695707285707423929177601570260902308402`364.8386769231333 - 
    7.99082469104835599043992447820005577051589838435341192999032635505418468\
74531905054790631704466287226754910518409343067387209375919668984633653941318\
88542221828993235454085340586083859415080553524473188380679309141537120511383\
02348305641741206611183338136848505497226522534301529218156832776937128048343\
50272503129216942454643908036181525584843689180140225070222709884681393877386\
388599`364.82951987134356*I, P4 -> 0, 
  P5 -> 7.6842304667364905508396062958815980137621942620590908415180980012212\
10808235493636170415842675662145326265114240672199309256596215543462049468963\
83018559541703723835371564933626956902336357081219969289993062938239402563606\
60256848049636437204985949966181461003527237325516753142932635781232690313577\
84672203011835424721825519547080023703252794854430817149756328747707350387876\
4572548819`364.8061560736168 + 8.35429764920220896145756970912370772114144062\
40753845363172048461456174350114937595033448037167438776776952304116138291764\
77888327532269627432051568329548711766375967289329276102736856770846856699691\
65305318890685284488456297399985380995578894651704706237751351147228999082555\
98359186360737068497852435180104530156643229042927029666924050752722003741265\
396532383294229424508249302824259`364.83867692313333*I, 
  P6 -> 2.4304483702359299267260504990512197569506262556337077873306098646968\
43159651673986312074037555275843769304250871547140059264258475066962581332958\
78828244262640953580685251841725027241017717622798668977014865660094473531145\
47840493338902437230808853069865899387327147652089213764010552794376479334212\
31744093015552640378884614455906799054435401897289198547372774479466892000403\
8606770869`364.8386769231333 + 0.16147231741988380612257641495443191436588849\
92307958362915554029951782982264587713470995630625877808854557941336484437514\
35174942214924819964325169213414673466081359580328255697842662864398880939656\
46110734543483553267109444435226226780297567550682837455748688534525470696281\
32754976898125866977165305430439511735696272043922266802700082007480282105809\
264403435846893984548563456187855`364.77232506891875*I, 
  P7 -> 4.5144479348068793537471235211873524572244749476269717749979143359644\
98437760573650546984654886987803194127430024469094360149665132603505652826856\
81087035449979779823609774881219012557807469841897067693179509572368383700927\
43205248931917981739428814257785753664011446001775664285444551823637358961987\
33329274006838771331356475827669268724347337466675268783708645718598860568659\
7287160298`364.8386769231333 - 42.6392835227784755683605445431876966905329791\
70184056401544238677483654512808448739919819361273984059511184555788396359325\
29553178683202190665944624092649075939682677793001715604018948344074014134238\
00224512104162626244349368909918129119802783086609234186400527095296553615748\
04869787101286125728781499774946535903069237382622946634560291591389394215403\
6187930132514747194524004057074917`364.8377279674684*I, 
  P8 -> -0.073283530388753615285331557156979790806312613643667811904389585727\
02647926189539149361265602251181374614425558329969319255448446205784989273756\
19288705754062983981407409052607737015215667341050470849079455083701443950418\
89563308275953764571204738695070574575892644794372783131227807813094896925832\
02971111111893574263515309100265080984516861890084581127926023798122825175911\
2271391591`361.2663723179025 + 0.04271620928913321716259183871018318830972353\
60269273063118421685201505668523217808250714665286681017082208453071834603655\
14564898983046082446286964829536659556663194987066154158463931072714513859138\
88333357095777913823204576426767744732088231966351666421483864985140392153239\
45977024883599795946345768656382002169424824658596489954406626676107557478282\
513283053873245149908300197350305`361.1148462675232*I, 
  P9 -> -2.663981610281802471447473896002376089671605088496900274140460140812\
67060498757905230851210241688510993324887249503245941627455205532590468452263\
31761032333557020935292818602251109120134917486399025372933595972643605743489\
52980151326246646412792598964458621829232873895063866098725842274881266963981\
85572745280609314647462215100121912726435400505858335284543725143895590679836\
96324586349`364.8386769231333 + 3.6052554544086209666740675452780818249784448\
65153898821146995244037493107871961017074678684510896360899501725268070973158\
82258891386226470282400794693522835478649922873094697848879536685518065990560\
05468186597790916577894030581268510953606540162466317169304051195618706437318\
24875371699162511759288465797196885641150660690929471763823902052699816873477\
907624343125046032055270336837247`364.8171004704845*I}, 
 {P0 -> -73.32776999994753670401385006666071502246769038774734715718816339546\
73511815784449428419502359913357160314822559006628089881095368618938978875750\
94543766870079858222284012994838669640943555178076346579111053971846223763254\
39002729237482423150108116535162576944612918554833806549431511406614486436128\
8531408159302992383962129481923701952598744437882483297845738794932825`356.37\
946051222355 - 27.67268522939901279317651551924923143273083381593376588951252\
38149943270104866598102396960843921847022688075067350207866953053370041391293\
16943333228019058964371260570406954936356261928124388282531392430892743279778\
45226889572448693832349362936044606027139279465172303060178583040404348125820\
1674902613806230195615270309202811753226411361417062691931031046630741423884`\
356.0993351777917*I, P1 -> -4.56243564850647072052876517255133200293405565390\
66343946586396655166309237182508610270036885845946512049553449881616808030354\
58853475339951140950254977752234388458978838721922633991676458535963518954101\
18003425341521373555850072433285476972898713116111368781881329681706024918548\
99023738514732907615983889679689596177305946248435743560108569005511452134729\
894465046308601904586618804657`358.5544645059276 + 
    7.58904878039828354385616359634826141986282267081100866597343716112183500\
71679273107014928427713967627356886727843081018196722559498444733115417428344\
27624403797733951553313722740745596836639106089835998742569062540735191169626\
59901849927118218256795129123835685476514668622749327089683818262258873726659\
06385825379015555144375002962231721981457942233011559713851855237686254141714\
707382`358.61006714280984*I, 
  P10 -> -54.9022078883791796237923116931732657225757204544568455152433532448\
45066666522661689029015897717209499137087205480753921981509322175220856421295\
61518743719777453730805754270066376884409240109435281133098117278156413829431\
59829881627375082072520946758607643822531358209679323649865424304614376519398\
47107910634722890820771435234792719411685313269628469510352714856566497120499\
4831792440952`358.61006714280984 + 48.533231234667774743670200819673946344692\
28624671571631287359950570382304472253620643500856558384429626781839541056758\
97154462249333364987122864643220486524387897366430955604348570285752856556332\
32398461903956199275346606861416414050726896100927805853478900954444308782224\
61267595036413353681724901635936515152483036657999436698811884833405077746099\
00754560053418606296034626732285739224`358.53364749643407*I, 
  P11 -> -11.8015598398753541033714949616883656812315557510961735960782020804\
31091316676211537761054607195471350271806927894745983665971308119007993104221\
71452427983363609940444929069681130230427560932070638825418326879675768837969\
88214006256954434625681050946729022491561047932878510287531694049053548999635\
18282399625366721642078210108227449742807240442533611905398939488880401533440\
0019428497719`358.5598573576992 - 11.6172537033459977665385215674877171066078\
23905537012071998261548443366926185640333153922832490804515554767910537432059\
46799933473510146133918913534973665039464100611727456674727814128973480317632\
84360466423699617464298978836791863391419005213335056199858792323766742035494\
49324487846736281603140962711691545880442019761015828834496402251609195094789\
1872372572616779299870675637193222315`358.61006714280984*I, 
  P12 -> -1.31337168885355196058461549640455511432191954855292306674743645900\
50560461596942699406930515697939418403502770676213010522822613680054243863257\
04310501636478636292971838490973835392575164433680082296777386981339776765043\
86504217023320315699991295459517017562915064225039218663933883485944280366510\
46263244961249203422669920876687921581974256906580001823446110813778511173349\
725497901016`358.61006714280984 + 0.16599616027945557088075496338352240382212\
94884106581309747899054350103546713846097615870867639249224348646016177176322\
74190732655558016939680420720201944523867762840536237107492177102431834793652\
95496115543473160133947083043961988772059605974969993136186538338943817162124\
87448009729456720051554510962647543057812629121611177212386506781889331675503\
708469427860880199592025973902787895`357.96493660826684*I, 
  P13 -> 31.59237094940974538539020333906511619600927587349913170627562943526\
59435327019630141429384355499138193095662108141904983565149414652109584207357\
73386087595529768992597078457221785428326977515512444438688792635558485448442\
76921292984216153979702811190906397972363088669872813042652005747676390610360\
38340889440711524989152615607842236624056055049120734979956820543861113961638\
490589781268`358.61006714280984 - 26.8055901203307436950729926254079652802210\
85219145742974444104789642569683989458786041475413541234500027197047277552808\
41008283849371888386427049642171922125261673629194826396770843286770335472394\
31742530623698436376517564457324376594476799128918689910718960325735819482290\
51134699513926536946255506162965084695863387165713019535314241134299200426860\
1950274158952585519642948050040555513`358.5255235588866*I, 
  P14 -> 129.1552163221949076166482053860900884341102110427624386417795754552\
90916339004478539796000997454164030896215594581562860044396782994284362795328\
74894666750809487748891437881508014148352270713943116359485390964867988983441\
11894794824002065085482575795379055665022499482565894163394934627393747722198\
10324422062268294897858628396779129358306392084907638778759176302342714690423\
6099969387706`358.61006714280984 + 23.257802021181645113300259458709021216897\
83437105628123923186509504477033145296109682870036082899129351964687914614001\
29833621102135225816661536397696117684489744195891981275093244126580238031642\
09521713207854510595588563072433260010283252094139844226991883388563833415145\
28167115069143064330696985978078132721943186452612210784766230737597687778361\
34857211225521156771202984871035253456`358.1349191466969*I, 
  P15 -> -1.20047164341734778446355526626372175569289460875289568978194141035\
40671609866786030856074779262780175443972052774534328119909099622092012015541\
97497920163151409032614105910288504530881730128927770923214566736295772817176\
29196625799662265737267116215762777509161629641629335398835694187796574053230\
28048833653778617621204392619437876974592104959027554369290682864653473637640\
311290863137`358.61006714280984 + 1.46228611114302185291264213892083709540103\
35685397111013984655808554782421549915789251164559949253245974612893017361226\
77858387867355687590574739341244755524444941085198712507408394895760041648382\
67128899909170254086546815453103239080294267948204592928099902372516692665864\
39589833028930349189276015055845589663520342808371223963262604192908544292657\
336680237842619087371548261673587264`358.59101640432687*I, 
  P16 -> -9.63210609039685886153567855426285500996018706176702254916720037828\
01481205007765329329553259222359679207291217169732049978370162923976423961254\
66991657584534607526388397024300074372961943470125185076225613828428490835660\
48796487447487413644064720119399622780090286194354356357512794878942539942319\
71839182264558111563292958936739659958807147151408330527017489635004942440039\
097984586591`357.9183224439513 - 86.34665393869543315111670296225205754688467\
23511097497413636007665360810044076453394281533140847075429859275089444750685\
33363400592707074710290915913402020597125442173791201117016092807663131558575\
50635702745236336891038853029406364510030091328016299002262703651120784415057\
06681206023009382146327062005413021179280829881029842142402581732242513903516\
701334529276614128766567029308018599`358.61006714280984*I, 
  P17 -> 122.0109155850257047861659501977353061245266934097930405429105608537\
99139013741614870646569870359392390047873001704589488124083883502101565918905\
86333787865055946993089633863104448647750010253744311596332888178994676616400\
21383960749563295938236343291953126771801644104770776888456178206784848361448\
10320758067172293155532297084382488800765464500867059275215865449482048861250\
7935762396902`358.51133465493626 + 154.15084850307737734026264962623859797554\
04152323270687827179992509800727078547017587626465707243789207696668492193102\
78232102639018702509227600412509228897185478156454080013952012420375618977631\
91075170800941439706378086496867266441047598402660120527787723632239673625212\
78055668077824799196981024762977701324034978512753639635585065401718924592407\
244632995637384160461496456707639605995`358.61006714280984*I, 
  P18 -> 0.436711244825350131858462969427222933602648794555721351700652953103\
55482814137538633726440647118561013463787017724382462070797785881496779850430\
72046628526049867657733154454569671856413308723258512725175878254373926846689\
41900109608528794478782073482218467761682002943319791100834962274141339855087\
81354058327023597352175891584387319681520428221396252653963281892960468211108\
26986287634`358.48649131280666 - 0.903255925716094835006145391382775556697239\
42004718145509774011299220678524011902136380404322050086855629098736925355425\
22124142798325868334318199918153289723139743451996503930341072797220897586322\
77495397545960283200681652178193657667610613438484604776002896248852648492834\
43647760743847824850866638164180203040853593848413675865629287784661632173718\
57373794684659909214588766866267205`358.61006714280984*I, 
  P19 -> 33.36317837434649368494976842953913970598990566380549040024689191726\
43524128082608870706288213238527566480406039349763763011802223703077948139070\
63720962270560040919678678782924734560838568464023303933669038324473820333589\
13961950015204991507525928485740150940870456578119578930413610567061739425664\
92178989368362145280120768801321223103942557217720625950223750899182099066815\
191470209368`358.61006714280984 + 16.1256603823441445562536004848265473919562\
28507380392411626458340947816133350853629787458918963400373256339254377023255\
00851965393637985473192818231847074212745917078554446446558127769671201924335\
69817649401468533461874748355632229338004194560090555846173311612457308751533\
56588824696498598532301252098987011341033680577660522905050292048407248339405\
6889007843186925804204673798378268401`358.4863925441732*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -26.23014247416391715026441712069976466137749701903133638978088135000\
39148322760439262737365867334608594894602019770712191670832478233732474556167\
57161153798175237848078114924764281363065772517546984213631959095265313702421\
21315654090161151900167529924227259936916053386795455601240645814232566003550\
58126551062181009305707385040659718917511048648101491310943444828381313290139\
67609744901`358.61006714280984 + 17.10658336958386516259291368071319841413612\
60296452115468064805009554204606735888818277161043320717148602961556477723436\
53251305968756177476170079496512319585691438082078980490970577766742301797806\
21582168772147196249224796490460053810617222716434210635543468886487167244184\
06326244292839963460281277447248653068411652550726030934635305097980216565792\
719660571164011022438463668528232421`358.46905143925966*I, P4 -> 0, 
  P5 -> 0.8516472290337324620838178371949672944460564978275980370859284894285\
81328273232899317587603504375586440491515779686251401998717154443347065931261\
34554151270354678091716742961476056315593454661764189922933948364746774612193\
98268827468989156597191503575896382764312813907256565020379047280907995248095\
03321307927153792405041435654406685374643116511464777285398290203841484486244\
9475220481`358.61006714280984 - 0.2376135161153114443833207447145387432335589\
20873060583033915919700140181109243903465493467512037726571650349244091973672\
51586418992619831716171149504384850571308920362056376335230191744207886564424\
52557814113411543102213643872195919947682707349507653208159048764879096998878\
82619531954576848994055090970076156168615597804869789110792705646672657782684\
0929088392951626509592822705857578`358.23735860147434*I, 
  P6 -> -42.60042042643447868429182672475937796148614131386774505936630617581\
33585897204407082219117339344757644479689931849397732518187123693756539401749\
48720161153539915639177379478000237727135628589475198158886328386967561567109\
64240160142874008355679919452351217068005447042294261690430292545298635976507\
56382199936239672590700707453128775931942309120530968391884377414201595637079\
430584992657`358.48604975502417 + 88.2321604724088580143427686240944388530247\
97697609522940977425802761397643159427057604023233191562331072449636742665762\
86673472231797517657625163497974447366816958212036777731133033190278828874182\
49127384501990715399888301600720717897814690493874664347785012583619928840995\
40523263760436574216761166407741764254543921509069487944481176059206406210083\
845684300284545212918106165898364472`358.61006714280984*I, 
  P7 -> -419.9865160773678184217042097754651659897038082685839495462483898311\
18935000258155526347403969235639398103432477228288616017632748164857251799311\
43129049217275718532709558240649895437442856857173181126897384549836351303513\
71575364614317802922598227854361324208802249431840057429715699503266932561032\
79031485998316808912175011481393795129316780557507609942513848758261589`358.6\
1006714280984 - 252.676460867215516027869765039692366570200554794183758328354\
85992991083385871177446585600980260904199971976256964193533873034000234296260\
21996839550969324781530607655906917655446705868652677720717012419125284005424\
55032335481152345227585265982641547269100995911234287496963613127797956066592\
30855686592343661882378494571760996454195865332142595825952599382314053956918\
88732873628927759891`358.5546872102008*I, 
  P8 -> 3.4095731022920101628084470082561441962694570156149620547429664383057\
16596225863983774127302611601318324055192559958882080353721755085302893471319\
32578523850167358032886198394364956593518107018384209788512149952856864054077\
83118995378686881101871284475247122361790519371609098023814263277348176318196\
54560626406875437187484985606853033041813597653891655401853467873064478371025\
1695872156`357.489780192644 - 0.948706325078843822187772350386540158255840875\
16712393124588849888981284689409428501994736157144615976937200579615137474671\
14790009971439381581225232271273725952171380282206653433321708512844091525111\
27333570539280054197862077778757730558540976113605909625388775709104796231937\
04884869580410828518498215551334382831359531715830782889469932166920883061190\
22698958574655024538718049819115`357.1129974425344*I, 
  P9 -> 85.250339230919254050442200803075582607245360111629288664824311720597\
88293487378602027432725422258688474047485561877762176621405802268524328325118\
68108740088240206800512709510137542221805730893546601160727266935335748326463\
71075964649907231461541312473701712412349934174200338944050952229747092326542\
68320944756289168537644122721093888221924690639152257829817442144908009114606\
40022009684`358.48612200049087 - 176.5271658925947778610152329977988551728359\
16744057492903430627224896912587869729075095275413783759787260917369272699271\
19547749183243968768429234923299275903267735568271724158950157952501900582827\
12334661186778539993164744075610187121587866466359085685942840633470272556798\
44555805538181904908644013110539721672235478247077205417834925752650662269941\
1564992129276962323198440962667767673`358.61006714280984*I}, 
 {P0 -> 127.48994945956551411878777633881448631465314042441596190605488368381\
72429735008816936506543632881481461867686047031372119959358200116327950193940\
09005898875946110947325032524287708823222911254295288101841036458713259632570\
08413974021874619894949224514380649505525719538072029717392300075378918581279\
8811585888769812104424715492011175905693307440098540686684912635801552`356.65\
239011650857 - 58.98234588701577111467537878330989220481727600432309943360500\
19433271004504614008875863334286254658704768331165675324130829873672304692145\
83835115528904387502164797684243094128949904342687476761601198485928617626772\
84856311526268186230310669337620372290540881342432524957020971723978924268349\
629934026541067571591456056401284661295033549969160291922522638783144562742`3\
56.4420374124145*I, P1 -> 11.730383850562534245479789535656221599620581353402\
88811882588402712583168046310045192822792945430829503887764485664938661261651\
58242931454574707395182090883610897105636907904452905335706306577143597576170\
86133644736615444736761988748652407829476946190967559780788621160604030216321\
01423851213074508964821563551900781600616439251764838594157554695033285483896\
31473346078564531003158163139`358.2009744078548 + 1.7081681490348563646933398\
09277865661808593704289245951314701629164853015735237110604326182504473674403\
40810192795846948440250993774648249018142000175019436653164841640991073411739\
30827400900578193196590257406776495614829775709695248440258648911893020236077\
21286583015023951980082730583321809109729462960686257280214872639279239613775\
4134746594675191172077126036954295883067208496522114`357.60451281418017*I, 
  P10 -> 6.971857805750871971270105448041616857102615164603515622493846183749\
29227308760428416091467303121844402762041502640160459925407161393214050547219\
95651677088416269993050868285054191786456351482783326777664598339333913471305\
84888396315013739645757299192356821763290873911188148898132344974301258268208\
08869245835544883025341603787952937814131089512507233746582252971785789327344\
33095221139`357.2043797958421 - 131.21414482328376054957776055264605911664199\
98792207052344081034808067194075922235234668182919900259487870102176101016626\
03674214694006492883717023834453404867641994954888851836890300973725184355669\
11979064085467689386461230358730795168473888249915855518820405951419051673515\
43854051509469410853144169134137042353069530731512620199643762172684275317748\
00823504780077708`358.2009744078548*I, 
  P11 -> -8.23762150288654934382010515858237132781435276000729584737282710953\
82950470740511023554329514774744909842230348410859633489650949760388368803758\
16160561521060211038586157935523262717267249520572533637703632534263504570786\
03397385551241774388370257723785880468763564542515838503501902347339616576676\
33874357415401831367374134133786239932231967994060500393890689639823333432953\
682268073764`357.95398292415655 + 20.5868183420986075999677617251895827001761\
72590747084979162907481168663941288994935552866873970493315878447206325430451\
21532780289874832462008403918500476317760197129531257758575622343015198775521\
86997406387591588925425041422213519663285583491439064900922998529080039434899\
30382967330074705182320585083839820441158041297786797230675555719566431767349\
1093666976393046945865118185364700401`358.20097440785486*I, 
  P12 -> -1.31288816029288725629227272275766924698129847886646542339115799062\
87742116615469650814953049946268280559199571227824518985346528299495637715266\
43846400619129466378977725563912125950783803965636166513118572659583697009432\
01368408327794121337034538355800286937045998474122884149388138241352414286775\
74875499617341925674338697040009266631045547214323154995696673320252982413852\
134278699148`358.20097440785486 + 0.16536976711731232549805080901451077303577\
00619735350221187211248473031447909357348527926383615932281415174999568308607\
92489502891865341399337280814421953534905530192090479299977998161910750905637\
28314427523629852366488229935970477793060520953134863295340925657528797318841\
49184525432814974267660965670961748073067561571425556988624221025074733587234\
090801372454005791395200380987009808`357.55261157285696*I, 
  P13 -> -55.9260727654235315489934984430748285259855411325822531431481687643\
97122899822569011878162107975589075741109201759813634723688282425355727195096\
30828968093493306135764068924401267612467019744716084815832663215767111513867\
42466454300280442173751154512738106816687719020138440865027939479644987932135\
57609185606347749105961662944757464316497621043109478201823388364934458205643\
4420190395111`358.2009744078548 + 31.5234665146328752603372699937840690750801\
86898845229516535969317418948246202146316919787004997628994221221167931596863\
15243686471681187838979675622989604267533300980698277861253976751346320175236\
75049630491944905989886236129088647315046707422482194395159269538769179131386\
73117452382259822452491407009417327852653666467743967900325131438175383480603\
3599182816058893924085875625392166487`358.0644597529457*I, 
  P14 -> 266.8876623229203638090438432982481105552381991773675033673651100024\
59410491939227019450425175050001145694896648940507243018545887719210728144127\
69294084722863354714671544460444965980402068603514204957468650690800021472590\
34519612391914321927586392433464202705517086893739833953449399480383823048504\
47433240266592318181022283659031005911211487172549576178945935212506735`358.2\
009744078548 + 166.9894469799454373835596262704068204831365975531273505313365\
12666224452945057236128326673116924532637001790856843833423223580727861255225\
87115324925589404200643632800096128190638317392867330170131978930891645733773\
58047113217575420412477179716891875176336059341481587983124866221458302167950\
23905596825404372871229825428865759809336913760131834767009457239776898266566`\
358.0817767037589*I, P15 -> 0.63911254804140917413168516831635907263300199725\
07459804164375561746215754231429695192363135154266680308762413559649901945819\
22662006327881205157672522454619386900347478461143103666574613402845272037072\
23145829312024596981213040068593331766762127119690202148673716016013878248421\
70410217896550076793984544807785500865567795858793726322907952960542792700490\
400469038046925841439515153924`357.87473955897264 + 
    2.09329071143913350727309409181624592978716606818223369003252466936564215\
23724628241198361184179112304547687147730739100650307459804782444643206879616\
43075142967690825870269263214723728736960043103734995298631792702368296879305\
97591582437871633294541171873121334107764425112178008752558787758774720959924\
00641638180527963734016624722931376240498268905188022313475588918939934192889\
587432`358.2009744078548*I, P16 -> 171.15500082559754063572220802946639238736\
74943834237373047163175069791438295794018606315248143187524431174331466766514\
35340535876598987833507449216831140581222031782812943741850257506781862910153\
59395973784235225245729206916388754363311126774184140925615113027358717570183\
74501085638421603702833041513488411223804045674945599156607822835471316534899\
45700100758037565243`358.2009744078548 - 56.427710859192259272668632488915402\
42102725785850944381725233624277208627631510561547607653846802454081656652548\
84069041392837519946076834723769290045490726980092024467690493034624852867235\
03199897983298221539112316432076254037536399793038575303677514131801610071697\
88689692538222330718198284970331495236772972548165905338832123592184940457246\
1211028195310877700826469`357.9002679354911*I, 
  P17 -> 134.5793797190083592840125192328768609981746848567042293830179096324\
53523365165171451221895820273391505096638575751729568392971830042140041123204\
35438077224399950473931795947864902068100338147530829898615862728056793459405\
75653586374349459539373553705331539880662521950183936103381308660191695392825\
69921586213115363578533122574883122366392623185624372037188207647499878`357.8\
659724444822 + 452.4292494914912926137634067909885194331437820010200897687023\
78534591748306771539455787930672003387692475216865275571584157506003378397544\
60848148284943474371031303587246674658252720245265188852376246263846678592118\
63316212295044050585215172133680223467638842077472641440672985717190606012983\
62274699593157962003493051155421394969088201941326810397580921224546623348028`\
358.2009744078548*I, P18 -> -0.5895700422711070695825259079889106096402640546\
34198959251053683835645709662206040039833039497990953115515834399128434455909\
14636888421123426741200433938419708446782915961876531102526648789782642044513\
36049811609534055469747763908302348502482705980471407540467767831995244598909\
82079397519761285481237868840262209559114590301639015684645798618734913054081\
5748380929835084900097360970021`358.0769675946469 - 
    1.00009513687689654176480337134167546724224533346994396642044289709429288\
63079459145503461637133713092901837269749101823384904949406987910933082503423\
46800045102708290352744651089535114979680635331555209871918474460404727782910\
32408519629732603827953614408748664186610638839767894384851878366995723151639\
98737921137370154390167534080920743248338486786565321955133909332667123719021\
540521`358.2009744078548*I, 
  P19 -> -18.5306976686072803325217090903763879170897792380543253540285008485\
83106877194419740054518033531001862342696103543063547227088835687096026144191\
31742566947580650053873380511392828081838646204344163687694897236969105576573\
41968159394211460602524414738535239785716544220314402217369360418453940602135\
64775764088812326595386227482507123716116239081957409019338491860262590064068\
5961902242041`357.79806617206714 + 74.596136514370651732283244413070368508260\
74831371827292796406844147128478244071958368536741022617243246658556861350311\
86557792666476418547486697000663567131501505549804176735574081004331672549490\
35776254514515345581493613324124411416816503269383627355719073028256322701416\
19002987429677765296441567109822989524461068062049826512838720168007040724514\
1895445996193576623`358.2009744078548*I, P2 -> 1.`497.38090666937325, 
  P3 -> 44.919468029774023627315703560060950420743392499348025359737078237339\
36452947002556859144968287327017597365543391530291187200161731578753039486817\
89165175052906614799623274062132359817495976988301897424290241371430765898903\
29082818387495665231811047250966147737709196166892465504981889324659313436045\
11819702408597269763864135185001452534692985732482950780976399177830098977091\
91238029891`358.20097440785486 - 18.35204669212899030008388542506018126590121\
08929970156602691847179876825923769645873575207100577152483323541454906358524\
80655198389757902423252167660529495202819538651355802719882684433831834389371\
06780251603369125987196417208282491317183355406014045658094816876066503525932\
41002363169917988151907678554072604028334629681640373421617264729134504339442\
350562044524621700088567386868641702`357.9690146458153*I, P4 -> 0, 
  P5 -> 0.3174387033553556682629301166126764259182475945596852536237709581244\
58066905893732760030218765570445480845214231512771208216704917775266104695664\
69741159711750661511212677591873921072406440658933534234402301724438701224188\
23133080505460460219455383192097302642751991379936329037214615351970162605570\
93354708107557147033540180568017703289262753335120826295757185700408754978003\
4021895781`357.8894290730782 - 0.97310249603268318979670758332862497735266350\
88189182492169634779844732280730906234455235741630503516308181561351557640500\
25468843834866485290215166120612447921906888279851698052131452137730299944422\
95530547932731737081814045405758265056858347044676466522631669220138790352385\
08157601379239338590510965084508145917750358754789213599682463343519006797069\
312938920420990871008665803595464`358.2009744078548*I, 
  P6 -> -197.3547926668943853241619963092595972753837085054024760320865760268\
34997936052447122873010058071135110395845897958111567347037067248354124317918\
73344795497772557542136557248982832733741199689025915118973058594780323903672\
88582503217513766545358030429435313227964804739267325034874278100818876868841\
82735277733430384200108359155749223350661799898294533113002712981963663`358.2\
0097440785486 - 48.9723891584495808439841679635893011481292240009104934747331\
29773058108437456176716853626763799331571445286717125884015229819863559711768\
76542150800676201676602973459064185404593342250416482335092224824436689617603\
27864751464012029933675409572884756689924206210949023677669395313437435231572\
74860850847271370440889767608929988292021855701342134819877641175721815267045`\
357.7976908057304*I, P7 -> -712.282820681683980711571894133505752778053958375\
22408994393036338294432024758910627952482738067000452685434687598442884039316\
99437167274717146233491924465148396679780916189330375837474459077521583687212\
58110081679101777972392306183311842189229956781561867104384903627554460095026\
88128741044070863477165303499942678815967796152374757543510954284199989620173\
3446109318426`358.14405763056254 - 936.79412545215498451500103849562028512830\
03780433043832511185789441396767347694331050619163713797818521696318262376328\
43252386122436063378474288155473818993490962410551592877314418942054382256292\
74522968831875931882589377765228828812002195160796738137845501613637707000686\
61842848259913357076450231588949560590328410014136486880249832851972462452366\
85684807167578462627`358.2009744078548*I, 
  P8 -> 1.2711791136821569312017084418546228427299213456898649468960992725663\
60491927083517807657823426733241809691355565486722192388555388052271697829163\
13551623892661669259655848236142764292607343530585366048258534922264382828566\
14903934564415215367628421542978161981167519525016255019955754338449039723519\
21220669432122440225294899804679864503728296214000986196629766136244708835707\
1838275062`356.72790474180835 - 3.8921941367143763767667974500153883488276986\
41419231324885269072218056743426495180926716751539286531365392501945649309850\
43754956962135210703927826321633510641713673648627620952864358590964562792747\
35901776347865448127314203890306205713705330354756372455998230597387090918083\
94471965845824188715941126185098801583634063468511745796517203676776992349663\
0054742872647698075785471480874341`357.0506063724242*I, 
  P9 -> 394.73851279254889720214313624871821498341796286201757570623307398447\
84915325415404685828855616497528818656123161421958830868957733379297099729545\
12433007037625060869494580881787324003897816021962730490605292950026223430821\
64412236591191001832075864368277812892557793880515978773602023076240251047778\
5740778022936376381786045525240147347591077605663298249374596411876567`358.20\
09744078548 + 97.996995366895247259322130614612429713739647208445510760411165\
26836263052821864118913354480539341925309857541141255385569211446387769268048\
21355725301255677840812764513700843194872637882040937397777979898632377687991\
49727392031712032630918011344840897889243437433686504009133180018097126890333\
291823787380354359532864488489237830576895955739660975583572309240997233651`3\
57.79784964752685*I}, 
 {P0 -> -35.86117370799773151256198184309994884350301763240426334718740729439\
35371383936887198794133106720284935083337841263851061858754878688436718704622\
67275444010625442465775046657742814915971094581181217966935496283091970168951\
40182088967444857672825673937081092196604407154566139292081878125017436108535\
01704408496813700337902441478131586806742170141526779039830898359870636686498\
294465954704`362.0240529717017 - 6.569167515998070749016651563965089841465081\
13050324326937933809420062030572177760064464995553832781768335202302214227216\
47042849002557309398502089347972132388722426470832857689456231525734053140205\
39244894216535232207782408633901058970565718579010302030372569087908302715076\
89601432796826076890905840662006548028603140981423938242068412181129856982609\
28905901648050211277565276523883862`361.5310115089683*I, 
  P1 -> 2.6485700538529134028557296763120104724826110349840766005722973804110\
51890509760560310968038581915486091480869703246394669555168422193734939601266\
83667843555914989289445433618000062000497609270797546039059930878404127671956\
34288156561164384214310176547810636903385569845496303528820749079600716676632\
50848171738751996423770260963626960723543273791453050819161496588554308115633\
88899421`363.6848662624835 - 5.4366591816976665691999133091076723376479282341\
24537899261599162223312349333861864600466069465235136355056867495158026718349\
58401040623994416344817742589454225672238831086768470779737356996473339335040\
50089479269687406898616909387084144963704281277182157171960875424980749327138\
24230871904929053217362950349467236003963308722581944054360540056292766371245\
8007244840433774165251888268382`363.6643687127759*I, 
  P10 -> -21.1573439426196673926444436668237409867046822742625473405868206290\
79702868682566906793237573483453019988018995188407784328987436285043571859529\
05214080089272920209991513186510381909708447306252382199711716218399375675578\
71501184363307721154712740499641549634741637371218854197372844036319333344045\
63780730034586493859525481476690042211274538766852473738933523081394477124073\
5701893970574`363.6848662624835 + 26.8751488767207112746399499509826280749669\
20705673695823437504276749161435157772137754290424150807246770450024422696672\
15464428592846247849816974261698778859751563947662813494678060162980710668777\
76296871827080445942044338533601025852050499894696659694739433032832813931787\
81626096085274284035625124982249204652954833499346838831856415129900782017816\
4966021212328784325653437161428583124`363.6472275932656*I, 
  P11 -> 8.738673088644541197020476421246557403189379784388162830787560098185\
43357109258803087165154790147547838722644058067218607049887949353124268188398\
09471688831444691148605087828510342036702476411216027106256238520369360423573\
92905673086781327436205562358956464001939416588603839281663456545907504404585\
84952818921579731491981605604185231933879951620348014918577118717831116508009\
85636650329`363.64530056799777 + 7.180805580035107027495686993626513308158002\
36474833810379742943067536404845112944941551122630296891067582951908056910179\
66325403918230588696707135524990783511005434842308468781448766835394586995528\
00737868287446188213797272029165651962184332049824653353672487127845702736987\
29634235823511652394997787254020200447305651791130988110122027950760784941196\
98737000208523470133549330058747344`363.6848662624835*I, 
  P12 -> -1.31375608077328017026854535743822958374205867515925165865551579563\
34359824928312781872697697904721320782875797713764116430157480095004996590412\
65404636861535854416438011492382378904530674373625098490207732032979220197853\
95803699454725475259767014965599285827197120751547179777951836467625792902219\
45921010369049742286906990276416652468473365385930478033767734681189269729450\
863827780126`363.6848662624835 + 0.161461691196912400359769703575962154994763\
80072772035824395533919115185629163019790706763089329410799549890790644135681\
21372253165695749440850543098035077750639066648850605602776279499050570995662\
78666613618398862534925668258333622936608404770921808804862349406789872836613\
52815242455989499029960160564195759856453665503254983521527973048430222827502\
61953688872521383917372290505122881`363.3576760120363*I, 
  P13 -> -17.3936407769690302839467850952488017169796668974781928343325216499\
01724054941244895884932361764600357322449390965462743606651860732578531681525\
32753862593158842920402702136165284407500439058809044971880618381426706820004\
04645449586217551838307117292589304175905886513547740730586557949703489935455\
79697469665409028187425946209300756407555949489818699254854641745075547704001\
1458756684783`363.6408710310151 - 15.6815918636343401508953680431995430192335\
80450002778619230093787943358928921149405126093242022325004530121383450218229\
94553568511047575890672083218790248779053867440282155409528931166620097038239\
03318036734084657901759782656607055807802709280824543413887559593997140058595\
72722521623277983052343172696236963215709957702656307008033212546871962777361\
7658984100337795994002466441018491442`363.6848662624835*I, 
  P14 -> -41.6774384969279344653772149232505999658683097503008206774254390893\
17103136876710258883348450160928868068196706447470199989158654457008386257852\
60902584821891567020226072058469016517642048184762616542775618028562294330557\
33496697948913689987412860083543038594106707257389267844347066968856318600683\
56090834471587223843263646425190191661437182317351731748838941184785733723481\
669186498174`363.6848662624835 + 3.535749542818719385723715443441497283061212\
73322709809717866330376706644775448057649690805906540164949265960892691900644\
45205104643066319371152142255996862181762277707531043544405620746633854749774\
48390813227532440713715077739904872231451862009409251275314376990583461514106\
67810859812236734842013060030376030632657539915071975052026573444125092116110\
75564043543740868273593961054666981`363.26365165578386*I, 
  P15 -> -1.24957753090328991783343617099252818401538000453947651748652175166\
80042581642308096341757228484471230249975632273111372593862279835058589257232\
70557076155166266636061019446132633590944725783206179717099115874233868644594\
19784406146736512679141824800452500318727327245876621881302508063560942399130\
03202711628396805548089735778337739257691840981497769869481935709784127274964\
219734096729`363.6492650387845 - 0.938375572292478054754141446510140013992831\
06015795807249832934975131038765419607382247654370803943556436770480834009050\
08154999490541546383604341641116569213865132134388039409804494682657751344073\
09325599713321004759576251779026263532461117797194617203487172700737372328027\
20692454104251629394421019824678561059113876067349323681009076055921544496258\
042988572816248548725173960348043`363.6848662624835*I, 
  P16 -> 31.52593387625925208521599884790133408415471538010427210934922648288\
18809373343164144767877709185655435305921744584588382251173562946328824589975\
28475700533825565519425748103919419479974449976234391101257356977615245318885\
31266274291907759910156345934128159854991089614048652247894882913403833755113\
95553016594404402549326435519008621998899809150954439926530579889256245222911\
454543766618`363.6848662624835 - 11.03900674137070977906808600651170241054506\
86328208235043736243526925631916239809219985763344959412608803904291338082605\
15399316666009822310490732130429362142171029875911856519071940580789695689094\
37968663694718476238035833409075706320359387540235923678955347204565334544878\
06905016554531426969563292411169211958070911312966253050619796977815885190256\
866637802614241599044738191627536616`363.54452480583797*I, 
  P17 -> -50.5960193670916639473970921879489002467967649644232023734747559045\
09799739975060458618646037446416765155520058156447087771794589783592705702430\
43898374992600391447302479030328270786941180838890091831403274958647721527298\
38117741776294779871264573393921405984248843849352819160871587094834899267206\
91650457470722805900730893639939463051796071381703749788707528339670470002210\
8917884983545`363.6502351272598 - 37.1240496657649925976316135402437819435236\
85261863807182947006069432717035027606332525218407345606048068177774895710811\
30645066214058954981367284449799433289242445118389061025054971833625355845611\
47142881024923440644155485703163061735623654108322294774539406977891488761316\
20716820531704606167937795113892821098242070154932330720353030967142461646287\
0846733335092103333138667598823254283`363.6848662624835*I, 
  P18 -> 0.763175239148662594932668975749042318995278590048476662828086470030\
47845851306434612478542413412742212089231399499659998068330231899713185702389\
02794181010181609101693084478112883344365362549665991079013612910780242887259\
79031307642600439575646330793674000407165501357457329850125808794887125427093\
64069027177773127323284374598424989331410166498519688446055995475299413987758\
36556551404`363.66750796769594 + 0.330824038142151116813350599939257621021289\
63576297894779223426409380255838148597855587842029347492128631288913405742048\
59884775952947750557829518989926396852226958264913462906787869266615655674835\
86821321497239847695308387721186235480460129454439227874726514581242538160198\
59876763309392644334034112799112726244239307901344418589299962753593305507724\
49926081940729625403014964989461728`363.6848662624835*I, 
  P19 -> -3.21689281840907203931795435270561608508954198971820488654969882342\
96080893465782248786752992684382915010492169507821221518539238784971301883855\
98075730668598972496850724529208001905163890081868879544337253070200522034077\
67663254514869839003676904097932208231006865667779851221660536533504526298767\
72498964777250139964437547234964797285583832918348495851616664819683123548919\
591703367674`363.6848662624835 + 13.91435826057644757625533073085337377499181\
70883502723035777757980643685562867398023126504080425190748835879372827291496\
73169834583349467546633053056707788358929973766163285522054129595316941820711\
89372769537289902026080654046348839517344654807594022180285732217708614398425\
52359535753233882844835357574980673858498375126043812883471036484891386752348\
083227014420600828985588041771996247`363.6795451998598*I, 
  P2 -> 1.`497.38090666937325, P3 -> 11.5619437898589030119241360586952985900\
92607919449589489393624088618461551457811697812593713410319690632805503815947\
60488241250543349749639487620241746926113038763029019020387882390215071070165\
91676522173282021391288841890836148787853782955865363369995277747511622804225\
02786686486056335827723285997988590378618656307050828254352666126665179293698\
0306692790555294887685359200594340169012`363.62699532001983 + 
    13.3773919179359667185082461880237350215334323510204559451384104235454040\
98917034841479935268901415146665260395956216486618234437869340899736908090686\
64550494692507660171081642967709382251466361940896075016258210483160552338153\
46535113234076260676989962662289382985259554305995778423714346341629386296807\
56744827647340986999483708279630802106564944569977483583237775583509365253837\
3624709`363.6848662624835*I, P4 -> 0, 
  P5 -> 0.2283922647846660284099368844703103737869985386281073321192342359036\
98628276653860934230405123264885254500252127104678220419754855548342971290038\
34414800091302869300449825642364173369793699543390523148314678538483158314052\
31951266467283810640665390444921816143420520385420179579576762013744146457943\
94485043368799425101633662477857468202908771516811776392503161648346968799451\
4794135336`363.5359588455039 + 0.69694541288469917768612413220978774761684069\
88253450624345489070862133590076884797158899087331548223531472954351710015273\
24867005901938346359866279945978094088304893337560258497752440117758792295426\
61932622455753038485355839481654604774601328268806191008074527737948503501341\
68900294259854758783440040241748436991799208399581020505018486341458370899578\
462302619493947562891302123931967`363.6848662624835*I, 
  P6 -> -36.91228086356326682077806120069296310873097830993598398232177802496\
91518197603620305829731355006691501051882313313260643697193047840996302360061\
65492680042195995708115269110239827497938231084337416903795352838425342525309\
25522567208457809729513708233579965677302048802617878469518006200185252532552\
77804927016956305245162514559543598811902749091670052335461458763345121058332\
004765476296`363.67966019313445 - 8.46349570691881437828757635322198552277877\
80363759318456512182130508129534815015693322163441312173804225467719086494020\
67803190754201226187254337608217677069432439587902942766311160758160042391703\
99245113124926673297666679149596257197665485068883163226442920397389557287247\
99994646976381926426495829953439587513024855729834884846544218546472129094212\
7315026955486470562965121343485063`363.6848662624835*I, 
  P7 -> 150.11424668860975635918273436416100486715191126987915285898452964590\
18094036766357199032620391391787894447814739440947908921904849046256054988208\
42767364022997951462655754699178994003869100475667174722617137835158630344251\
42019132786981729179706017835571277019216387394638624290773756172907640973599\
78133235843138662980983993011239778955215360920990805532113456776963055778197\
09016023858`363.6769522475113 + 41.175671733112295528087303069817794619890119\
08337816066473246108235235669108210539119832083204576389399509714103606751716\
65507718141099598051108229297628622151469738545034222492550606818411145115687\
14572015011236772515676304676156768225638769009922861724126666230428479083677\
13374997494676408643628328456724862698612881327124933696430542650463398048736\
3070489678715977016743023977959016`363.6848662624835*I, 
  P8 -> 0.9060010276954668627932022413130306635685941991741302167160237427922\
98730642147124097337819460334772650489037056443275321208495630216659315551432\
87552830156554363318116622097798593382158520706104688597805253122113260371003\
50040148056381097744916335963871716384792326721335871930044405460502018483156\
92093444219020744865526333763349417018232248260670257575587719466371798804720\
5836722513`362.2545428274482 + 2.77996146398651907618253785009497429236005485\
66390086350275190222236921509914222605260314361372065900066495348295543843834\
57048747705418087833105373039422644048065137901534835250035253748661893392454\
87320888663479684499029720326570079335761815006249237317152818639100551058919\
11960767531089926605478291792455885540037594477968127948976817121483505890238\
33623087012197298192100801197439`362.57954293372427*I, 
  P9 -> 73.743579194190943241694317356434654466244180507671550348190162831675\
03607440037715333963456927946087226492126564496074653751412299059840809182820\
74409592305299842013469087236466047933900487382630125924244949929088394127616\
35008504975338089006412659509512847589713301539288486181925371472869976801360\
41682271047724214295938112501329471297987248487741857640157268131451852532573\
66035545567`363.6795757866453 + 17.011567560016094121295454369121316612630073\
32379815950414474824979508689433685265544582034315304344358675666262573869158\
16600440071244611657129524298754041886344999049754268588586359901411447235535\
19911828070553543480185851219898054603416060568772576304002879789382796727198\
83698888919538137199842734909467562707146073242297927566887086301205166526670\
71327988039687643334705126430858096`363.6848662624835*I}, 
 {P0 -> -5.316073224670187121086700882513303380837881542489352314950971958296\
30488801523471492401027877042003610522139193271423520343036871857229230966125\
14528641246457351817691241939032066226381030830974877783383560145303721769548\
58690295086345434817793368329782423591874942959983900659929044876842743391302\
083113221846283296468107531327478830666901019560144752594110384817943`353.930\
060302965 + 5.945977509376195674846671711832491911429607990089652025686690966\
23232197829284166796709791238705657392741093002672744371994196501758348317140\
45732333926024457623518025522357561145901832027926648133726199075173511372214\
35900783744244821420209895851046670192554362464305378994701134562571509511788\
599702390745334668088640713547747091553770086191988579154722551132932943`353.\
94228398393335*I, P1 -> 0.001839534944016631914040064126830113542980444228319\
54271938928967896703192487949595469182586290650794849703275470766799809613820\
97763924833704576883102642101378356091458398960542506203286522415883226801437\
49538204696416568256223332396153331392311548181551595042491466772096435270006\
98851809542419508488758676220876309459169550046736734912442461895386342647515\
07553297370369321912060802`356.5271610082381 - 0.0007074056803393116491427019\
73371982686944317660989427679693986841190632378184825136979244183398605606871\
47936941812221573529251347205304150972314269206219622730606163546937286296228\
83235761898740968371495450386641420663494605480715267869961058143485259536480\
44365612485856524369753539635226622302449121724924177394446071000956302719104\
2548587958549133693095138240143586043135390603623`356.40239471307524*I, 
  P10 -> 2.590336083040430107453820518901837890703948525837064026266322008824\
62771807713441502064149379278928585821570193585834628497370818219981830032182\
99087855055501763317079290434473434145091847720188361088892779071527107549801\
41978061930977310754936697061308488889492547990680931587153475344822765610015\
719537277616689731831200956135410446426359041161226118080557936986246`356.397\
9839283375 + 6.99668520593829107387439410891195864905260026825925018144052108\
57375304170465542381368641272763051113233311726570749979631453940153873429113\
57912966132561895536409145086058130798925690264503416112365400339379737575032\
11221313216982455372459415204796797064645001499954398808650405139624657567703\
0581831115347977666239543229402784432022664756630456978288284281495598845`356\
.5271610082381*I, P11 -> 1.64208780236390686002910726902538980792629816305941\
43685312215944551631904553103200786274265904462238301679515354473954731163409\
63683008861932498163181687534066134254240560970465440164645074166015155757668\
34018698147623935563561907884350147168195358603856990927875113946978489869134\
94658326741518990671049923670950052089680817677338500223319600955633481461363\
384618948068004463`356.5226353511591*^-9 + 3.53402355341246938138069649868485\
48569669567554721078930741031538901735612075572405979856197065332331290060081\
40537645256794845984012412621837352933377100238843782602505983846462203621275\
52904063596849627790530279352094732897845731210150215614271369884492824332325\
79076532450574906700311865916604755706242639835752243782652429957031242303321\
20981764888355478899016418388942368`356.5271610082381*^-10*I, 
  P12 -> -1.31249969352755427135291855044896777494908258964305109317152366497\
08912750931132917328162282112762746664687769937017016542837023612242656644357\
73796067254797693393392356156388718216856661978716779651657305545173581298782\
69236614031998153538583033924878846913713264548529216673423414082057936134867\
69202877939884268167479756382129348673649651373290313939719768505701637153253\
650675308167`356.5271610082381 + 0.165358598931020439259208423980758416706711\
59880688394248710277057222982597297700173551163185862907546590744901550873943\
12867528397660248258686715934938135861536454552630260457205216408184703408655\
80213637407639947380612132193777379226337810173448859102017637480052711736914\
19239615377069409699199251710881021866819217390409579214325383257028992300747\
09223609731400624803486218898112534`356.214555868231*I, 
  P13 -> 0.165854780633951731096743718160912203949904196991771342482453713037\
99534951694827567439355004651426731155688256018792334949718763261128050459757\
79383719163840826512791457699442125430146327286340003720587215556416641199500\
54882729722633893146590015902513023751775843140894460172855107195962398037539\
71800762784875745683925569619511368789588987624941255062035543856901514810854\
70157813418`356.5271610082381 - 0.0011263415186343233496753177377926103766461\
55793510718443040788132783456062457826894298283395179977524299672542487097360\
18901786982785061987607534384413556082288912310242560514269306797754851244096\
15932280254172971729908948527410425247521414939003502833693002440276152546713\
94481509644021254682882792314091464500508369959021912109202184425160638928996\
398449192805807819655777414717708`355.2074180898869*I, 
  P14 -> -0.00694654243537459247892847995997732279732120469858142074645189057\
12451346388761692747884499460085259983262610126477738427763687889939298969403\
15148455950835087073381509783758470132758166447402488322350357517746984956377\
44327453811037554921723922286731559160602596416385092366652874896465623148224\
77199974874277670605006377173688570952521699374975246493440270328493815095319\
414807641726`356.5271610082381 - 0.000532342048173900333985413720550762260639\
53563603667571818541130967154758598011271822931092986853366368034977371627071\
88125067119204607660832632824404348606877269823296706486685064753222649338826\
13682701800563300317519229817275939438524165170235235212147775563760580640322\
24281490979879920886160171059769926081739053223314792781229942176992586323688\
32073157403473916477684152351315301`356.2762463363368*I, 
  P15 -> 1.376563403641286329262697109544804269070070184273962006540366644276\
52218364299279265866600294366551837394438011488996925835944238937832816695438\
77909003873537685516607905396284070048628462157234770863360111009886591068909\
50619951620182302362859665043026975009137342628164907439837710065585074359058\
899158248679039222931598062258943461437004080663909186664411953687426`356.082\
6200394269 - 28.1608564500323428420847658449841513487546722446186600905623243\
40022932809047972552753747117703238078162894794261134385756437702788719053640\
98690840818375762116351780565943783601541199486111345335693418940914858220587\
25596609708434117506050955217536982222634816203766424435022464810266236456345\
40701343258179807692938370389238399106490817049366009404117965668252884137`35\
6.5271610082381*I, P16 -> -17.72492751319215694900163059914170990645625178469\
08382007139388417705394155516182293885136351084090319799653083928293648189528\
58682658346327884879965976074251600212726078146764486526067286493760968160711\
23593994127370001787061069501772524887579523187387998224760898565060278389696\
22939121461130325905743485075628987181446027304469410654324339039748938058928\
71668791858`356.5086173447557 + 134.44251130840172778595610519157245769351146\
69933527867759763516911985453952233387436097064938934819519270453664404441099\
15474368805180104447665150804689004929983386167169973754413498944010969286489\
56599980279043796145404829912264008641742102958209644615293403346262253196749\
36365803090135431445420149425573175890158379606462216758554982968160735939945\
32961965254447979`356.5271610082381*I, 
  P17 -> 0.004862146463342378243850235291457801914002626759584651074768459271\
12794314585429358080139333764115982106698544199065284682530354108131293848416\
67328685532455705937026337972055190097249608658579239087969014307259150135042\
61775840845615641727739660129878103644895503041830662616231543089553607360841\
05733259204200383485357851971981837221235705133032698894754845197252223727538\
41566704935`356.52567592555215 + 0.000792762265307503608166230815414494645340\
13026742286619439151517917426180620637561593175252172833885610845359654698708\
57715069473139511835727466423787818236378248448474515630142456553855081058261\
40626385686263123262578528567659739603930235022993108214352088036216172656717\
83030794981052025389136480418669083776402157495866537353284426791525460146546\
72359638470511328603691231911574862`356.5271610082381*I, 
  P18 -> 9.847125051136642434688570591675056804868248894888295316119288757800\
37206802387726943137431623889003897404794110591569126444250372750208880994857\
62219100064664797950871691597979655655115940185239447885761607890509459004548\
94620850415509894986735130448848920122335880994897121418063357961083816843015\
757274020517605748432811365217423838072906122105075655473868342394956`356.495\
3321948182 + 6.89684190928846859012272900191497692668255628475674041878416174\
42512495079190959455504741888849414399159940661481810181365137621583383218437\
17806754177852742003942362454225102089256193483201504350549474760228930157579\
47488659902998183183022909843508645287980545473465324190291771365879141273108\
0568228412617173341100125225503514833447053623614679346248712849200259419`356\
.5271610082381*I, P19 -> -153.32866203596911084206572795570850758038516501215\
18029568194296615211275186910286074000284759169815991338313569017194521889815\
83192768488252836554785488175365624040410445836414658038984774417152935408817\
07701952503252399522480913029921731524971540717649566905851313456587477814059\
96431810091261643239676913685799627656576365681303296863675252865066967230138\
77715210208`356.5271610082381 + 133.66206430632335485677963359980975899905896\
08880025878963880052442690261168823124024402617227406108442672635081292869300\
08611438996095554793487618820276457870864676296761276002397956391796571844351\
31955038828274572717126574238003346631878095905120416307370272019307600794001\
81877976109199455542798189995698368596540646820730289529394383559357697692167\
05852958993667863`356.47162469997915*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.021317149049596363147615767328401139692992369019017622472508813170\
49951880275237716680333838505890609503018185775677579916199516945943854927150\
02145519309456994383170958920784783932891634329274614867682661161326881181383\
56988173130950349026481464701207766795949086032276053702615098252926471453552\
15841686077672817408740906038259681189686204110596234096947784716898386446176\
72639129504`356.3433437079403 - 0.0860541139466752352518436935417708705406516\
29584997206448791906580702580256789938801830718500786269305640105975204084526\
06587003728304711880006764714637243454356909805609587169189575279694694127502\
07865391407702941606575047720159005857307259533405611525954734007015703652330\
49022413892069052315455338670283115286637263565519256004217131474767802822676\
9893293308484769043864574908669883`356.5271610082381*I, P4 -> 0, 
  P5 -> -18.24734178063476366019175632348691240766400893333374972261462889429\
10440910274500064710290223598265299077702009645866633237273445543959689121527\
53090225782812621966301680945974801448568224132020849783777904855583525069066\
39560273834197052833895898848977519734962056781368882223368622644688568768198\
5727194543137395123929079361831243691506331086044623290625186851465003`356.52\
71610082381 + 26.053084497786232513069953632160973568631078319717020371580232\
40425919574170031570944960813993229328475371192538155900025929808051575837673\
76713337795952313380325553884070064452289321160409718794535933576172588017270\
77369424711192932822848476669177312913458760492544972623406363949481030804076\
087730439447327322737025522099407004021248197830798681189029857617495850435`3\
56.49533222642475*I, P6 -> -0.00005004439088761507228920879591781637115240477\
40542407790531228802898468999166859800642076570075379034796644833628480975015\
76084149956506394136198428324020287952292802833731865636002260770943179348624\
16805296010781431874227932165195661967247992879016012393613816048254910055320\
26677979595011503955817316491973741850076822967627688238041646452635800897985\
267090788973765021965333705182`356.45721028025304 - 
    0.00007160990096174584714202436037001017997568758172440671474228460523969\
24183251974425580551220469699000389462582360224490311915564434765263285734508\
28784004129250403940566541497733912744134082683005171406788217984177683814865\
82942556188334045590794377875995477215910183121080470733772821089648702004567\
88099451711249086204044804688500888667586711347701479443360767037790723291101\
125162`356.5271610082381*I, P7 -> 0.00832890038875119997849408532102282083914\
26139265233481550803794805450319840323441673014376410631717193607489825256977\
10046397823439675681075094694055631710379123585177525250018061141170057067398\
30673661520045348160388910392725987641748318331337850269590545037296190681584\
46729090095805622141735917256887209257548943747346108459581860730224374782452\
899791014309351389616580307997242425`356.48544438790105 + 
    0.00736073141982952225543971157061176816923437302022877099894104116277008\
05321255335729225299067786650209284428134604780990826412790465248430113443749\
12692040864272083034925168449605105002393499960508042943101778939334437843511\
70867790594828166039472987139916943103432699669522344784930076266609757167769\
67580985993852387489785812729953981513369054868568200622832519577133662577917\
288629`356.5271610082381*I, P8 -> 36.4946810500695346362725515690456979082298\
10388534383977001553484167617558157794011524524695464626221917021293086109322\
10241394931151298441912860562926105307654879813604739789844064093896671095001\
68386839702908227337815632021211241073162760393956647931225235718946682625954\
98102699773884789038123363798663065111850700001405317383623556370614986228437\
636304304749652746`355.2657519305395 - 52.10615833390618137218139593848967288\
98373501656389201929049335415163357511611841673455721165074541280688889089190\
39058151259166250208393146923791945944488279873061565504993782421477468319150\
62417496099879082331986165107163857436828245501723075654765228839715602984959\
25476180262031610318959483374174170663520148146040205071082696206960913561405\
54096534170891361812788`355.3690589657155*I, 
  P9 -> 239.88779106106794054810245083737987457833092648584015691523357854754\
79976194538088160681511003712785658297152014976643004936417427495263495018863\
88155636459700820978555807311281313696740950728182972921059554061592652787812\
77190193296250622235632068579747842323249159619630233492008386318602518899023\
3962135861854454549284155276810176923205845590161386022416378026287736`356.52\
71610082381 - 447.10137453292276715101069063899746505690370111621386395830421\
58852980791716503112253770715332326022537959159269016059184953482516163041282\
12541993966866417367032558867550778294016005619233881331682321230820028413977\
21309444271233648656332076741478265286233200327470845503967243925592559815880\
4849028333953071894009405462718714093874756699615454513759406590289253593246`\
356.5043622550379*I}, 
 {P0 -> -1267.019441533905595904938301740518763869622445781911566101543402737\
29019296854672161282637782088648053137527313973427546220494377264627771360356\
42444904433092476488090065313098158104194433843248850082203110808139584058233\
08806059830303381753506828736252981245581343911515138456393439218692248200714\
267197181398998627282498526282869256246904824983348728888616868951193415`359.\
3331678003502 + 295.651371540238191022521258802437164353407177714741813338677\
33497161678209378239429073706777034274457670390747435784774853452146523368884\
78990312566675095581920433182592109301114457052303269408385487375171603952097\
47525979455556295387810709589047358577603350630402110722585734742582288118692\
60429624870206341565895554831252368925191107147744008307019195632216483612984\
05796292235292566817`358.90772001563494*I, 
  P1 -> 8.8099897117477658009327615794902330441891386503477598513129421598040\
88689167644024674710513829497672528886339086110234466940969815675046997287831\
93829392003351434283715440977184865210010438581387318447301556059891727624096\
21326926665751852013928635199709539049814310788276196009307648247306537973957\
50231620663926432788240836123052256475866390446560356565873308729227257774165\
9375855281`361.30925099010716 - 34.977695323147617882486478995026870748264587\
64677762108544261894687857186535869501469585717095994951851821890888004333798\
30446246076967386948483427691777522598867056595085066620748335473328061822234\
50597361849230662822662539816159978261552947529567556613653467062718476267702\
95422060786647085991210983824111609871856397564938144408772274525729699642346\
46954829572340111626032300572716617`361.6351300050673*I, 
  P10 -> -309.872809890875742837792118549498880018760619173229937152134588850\
63077762357288176080298206930928788572683274305166558336084016784738623541072\
67018428781870924693161919611671290564528525512338015405283300904913067810904\
71624804475549719030784736086476901585414864566253858940747585798911975387814\
54563510843327156611984612412137637088393202049064750824640618180108607382591\
31684051469099`361.3257322357748 + 1176.9099659178687032889396838049426762070\
64653175140492936487625228209128994358290744227087882620628295939558193761436\
57756450178721422340275489569685995924095475398297606833676314685979692299035\
99843329289275832884506488066631579443518073918671704099320864023798313412605\
94132099376827872001216996389535569266478117611266206082637574248349199619060\
9493790527715982530553064632207980939402`361.6351300050673*I, 
  P11 -> 59.76827882494271398422939870375436159441597339561865840781546925115\
69974323132720472815789120539223353527186089894054139137889629846009386310907\
87454122857135025863392509140897863734425884864457915468200195342005726566065\
88173544694504224105036560372444206831531790227256769673403283941398265971986\
15854436892008916222052790517673029509271213583867132904211118031336288723335\
500576372619`361.63513000506725 + 31.3278151639754534539013910444093387880447\
54059760184014379471043572807446885940075370967377236446607705883651837868202\
86451723545910054975082289321134757175597677952901968721526205535994644791441\
75670521306934143377462695266505425893398511751588734553328596440603588857220\
25040010418246341475601914413940233432730823775081942762442834095151282548783\
2348474047403312778757467048939582187`361.5657597349716*I, 
  P12 -> -1.31250308245341461727005050917775817036980402864096454617754831002\
52038592516624106117687006394574125504374411704107386913855657675341133721196\
01256426158718445784964599522677138445248787652231690267657197914197122515666\
99497163104363689985232113981692840405992354011444665846613651674467861594889\
29765390139392108170938291178196248674082810204168844633745725107479823080552\
516140898449`361.6351300050673 + 0.165366723886416512567079003489794211228080\
30658256315509519794499072811446420474498960240320166045292152249610572525399\
96749061470524740525334088129635114361013628574534378866940592226179871939848\
77140414762712875244376987093679306139367640076553998203564029800301060137537\
90862131536879190938982924684317794205772857528025886720773611497008008561019\
81933075515780853346113973509886712`360.9980712685622*I, 
  P13 -> 310.4138821193054843357543190674130564744895889421588257009981047764\
88724428860833089800830625923872455025872690890413469593775764143631595300995\
09229171453677084356579792074880532178909579932745059973590470369624838567401\
64004540673989815156095021736013804815156343426665101267001324828015318033635\
36455614735112849844228368113553048574856589846616834875448636419970225778188\
5618914712721`361.6351300050673 + 140.663944742421532403931361703655488609512\
27799136040302266219575395245106869039891821701655309276711958919007767173235\
50061976359364510320634787855278600053426807858926638324990370823744509123001\
29530981964215707429607615398236063452718126134796628840080983961103618129047\
70603784514860135791420843491024834103796789456920531700884976537875744961754\
25795062886884366975351209170042549014`361.5178220968738*I, 
  P14 -> -6753.17181067867830195183978891120545409230426039581780278490521540\
96683551138618875579368175883491987823424146817541214540194133096483275759311\
52721309470254919406530120181370543586541579006225385253364401404481855011780\
24793945322559917169216424526556104033904002145894815059162276761755138268614\
79638013351032510345464161690011339873710136145837203971249398241027447771726\
260074184575494`361.6351300050673 + 5748.927810045685792743129223299216401566\
35475515714716015736022212570630691907955756017682087940816998004008323952688\
91758882059477227118344862271719568666164274080420577243901525889219297777370\
95590652389207545557782388291132258066561563621126446091116532509433330348034\
40514410916681091937894369656254643100180033029007380182586891499367758591923\
98753485460156412211804508511543055805775`361.5422005889296*I, 
  P15 -> 3.274262705508222692665113347123418953666920805120163213325946267036\
00566949797879633996424298088402037242099335624648225335846038240728059146164\
71732938266575869954455774760341645596249226994986145958970959350737764634296\
24197053785653578792395480538798232399905978082972083057640811632227663956816\
35135462094205509418061251032648640080429694094796795434623585738001008014523\
25884700515`361.6351300050673 + 1.9631051707452765920332923688222884115278900\
32357922873812880372009747439728574723274998169601956878557686687742110624743\
61781968316218800196591300454272332131498838723201898508940942370687143981039\
77173371719955345048964508882501382754664615472137328873608644482153488024621\
01732836317135802798696822710665398373380037893628116964853869721784980733898\
162084171900260916911715145242658`361.60847198019786*I, 
  P16 -> -1924.82324157032304799812639445929770835717285993336809315104517208\
57666000206854804143292370834520769523235429437659453522331348509685640525195\
79008496904498401817211548484045450883756208111329352510592400056715022149929\
71252438540975157238134087075553443756146231614135930377780990837181920271723\
35278976469652127191286916194217613282486164590697730838788706357729585687345\
552765429050884`361.6351300050673 + 2185.334635599374636968398885133964623250\
52707760700826862137714898408555180992356605941381327090452002516492910266920\
46956636606435552465743804984560830812956305681565853491575345105201525743240\
35487284853091028771702932267471038690079264842383066167977486440762046044402\
42893241576967604990663988255059252766391714131417570700445722900735815921516\
87801444864165994529549563425578113508526`361.59216380036247*I, 
  P17 -> -13301.0636579541952704895965378588207646202341122302046134517637240\
99528814382498670236619224936985267971561733047537549108066617460861239802754\
53278673595803581998366451154406634165575627166774442639899041885737581495433\
37951124537524364960682014154156121914453996440734970479084792164729672882546\
01491207902636879503997631072606122857282033177957918435004452429943501652178\
1849561521944948`361.63513000506725 - 232.75425802595235107713180836872344065\
05889876725206749213809587265301894293358979570078687676597943515614710221953\
51710772615208172095153525086588176839851626339385481939327339611344179872952\
07223118509070073791538044142847301444395775654203270104796125665214733553420\
25912152742343663094269811965337730315984356870392558401625889867015380215848\
831512483467673077832489163930674492181928`360.21233668654577*I, 
  P18 -> -1.93175088776748497268816437315047930513105539911727358672475613474\
68635428646106121404658942700811441030210593981686974157020682002317703704328\
93871835749958384797041359777640881568294644936540418883788172973915190726803\
75288767806208920266679558914671237742161982053656800160883019869864170135267\
28277354691756405983221166878191052903690914947922412988392621577849970734656\
61882905558`361.6351300050673 - 0.6061391747623325761523637343183532267814877\
69135108645383847708366734258938170050805657358637140130230211947416904385063\
82694328211644526783496054822950608586857277689040279455442658585048855457903\
39881828235844848504936684512086802203828866860343085643517113763821757959844\
48542329358122038440805827954081496755496978708157049138442406239326461387103\
1495069371329239132274208652884879`361.3898540770764*I, 
  P19 -> -350.981268758351217744028165421501632919182433214222256766939898123\
19778319495429015359750120456230940397160963944637677984507187515535876396770\
48688339912749641210667300627294739754904813646639876033188034357274954056696\
48236912370706882164391057119215857233720475322447744929471562235553265565481\
88232009598905418690882385603381871374716449053203638230550841783776310781490\
76228272658058`361.2820062618667 - 1191.1089393207333062878470010235668918205\
68163008962226642089265725611994067413260066495259499479500556593510831281884\
98426986530315607295094237245785852908210733767281237034989277314766967605030\
68056365997785374487591057373947881794049510100247240914500464972183503960168\
44001080060740893758485592686774042426533068886777683041110577745872990478544\
970765297779938378008980850092453300092`361.6351300050673*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -219.5186513013385730826766985609775077674332666147779346586888614174\
43916832773926913762651551116639533509343831951816666100686806102525681634548\
48746140413732177586851501480478061262923192398870446154602174369566492733888\
35642580626713387958265375352053127886482467523104163191104527700282741137228\
48591387915029431013960123159531254020654122797704397930845569058399061641339\
8536822785736`361.6351300050673 - 134.830034196666480877301377073375214831958\
06709514465557447102822881671228923956473893139265630308676498500842600753239\
00302956827080883991795807751860359339812894029539484985808288842638239231549\
90111520173724667999302473195375796979562342577607880188078542774824696211018\
31955279246866498844927338834395395774186890399890415030851173164201375864913\
72485093915037521330640559285183446686`361.6159790117034*I, P4 -> 0, 
  P5 -> -0.725921280659003115919402073204018596312481148050285537777725266454\
18968754203902607513943995263179430781970625697110862186621922111169865304803\
24993702398729374201733106913894250026984699751603624799345796274435255745620\
77123333499329652098528651679735798501808732804359241704409095174423204112047\
40472840401427769727084762326578675623917791422343671757055257708698525854510\
25288164418`361.3971289721467 - 1.6313120298164129914574643646640819834382300\
78999285543120357953977533603821530748003118654723294666524220225546634665343\
38957003399922419939821260269440683667764416953412243600161968636177021916491\
83704709480095895209528079863013269860642906729577022574651682943723681311320\
59216022669711917424365463833458371019410377322242994923215241153787980142441\
2149602125236444065672083053417796`361.6351300050673*I, 
  P6 -> 3151.3602555954249877127675098934899629917967555011137568429568220066\
04478925987132906369478471295532047877837606915050844174987463041821766245172\
53356484077983587785045730644521568854249563022998151292795004950525985036834\
60424835934220466958319558603088436647951495142280651682515429813359526986522\
48606796317142262174793733218854623090298340751384563926381954146039861304996\
8175895872823`361.6351300050673 - 928.604673038959632138760255598161904695160\
40023025309273741220542772311904345806654120777389462664968479101470048454689\
98278860651419366816409353340547537008290217076697657837616985182635725770916\
93719678565480267651138866206503832995607009557571987849851967146868395411960\
50429641545021098734444961992243599221899247155886372224245557440494751938437\
82838570452919395119334696247320056784`361.2820065071658*I, 
  P7 -> 31241.328736786475253013767176570490920320496028114180148393394353274\
96668027748294104391956502412712723682489552092895020517301908184520139584964\
60106577382527354044808256707518492681127889964006537100202097666822792520478\
81105923006167814141527140446723260133434093927047298699955990074309630008263\
25438052212370428297078443223648624766559686160700021553392504729582769311900\
24500869602848`361.6351300050673 - 11186.978466917452324262213237486540152629\
32533314683112499464769872309933780258126125696784874449732139573621231309492\
12560799346017532350677006649788301676084947508055620406579228544538197893636\
09233546892764816478049486227975446358518911319666631824026224015149784551048\
84636716544874670062640427343695454420119508739982139458295749723425392455251\
30165425012004192979637468328782042191645`361.33854753190775*I, 
  P8 -> -2.903693054685157607115254471962256108305775721062385278490758701909\
29878716282925625474088716063665332864966869028792111784511410172500380677434\
91403255812839807027273075582662024115980961901686592538528074078401703395446\
41691806443370020563874584523110866860441652341519418295825130771501498171978\
16158510672573489401823917189043254414814028540431949224233917213738560314111\
14898789269`360.26874099878063 - 6.525298596397228602817757677761816448558311\
04578260401879416191129972280031342832788798986454668745666037238266368558189\
86175921825616251434493548281846105831633089448123188450215584347975826021704\
87178587664201312913612807093784425079929381795027222467901597068369957855289\
37977083048589485691466638663700371020235651514428682241007520894513563062239\
47417379202321015060238774780122283`360.49863245334257*I, 
  P9 -> -6302.736600472963281271213470360094511841791720044513633742439366281\
81634773565356755051298601409176727893877715446229934475697685951717588288753\
03102298543173768885035699473494212495749203868951152502953496523924301546072\
25949108697951225086033601218495598642902410614849174026280121633407761047679\
60985540370873298446445654268860668016019124186120605127265569630409294452503\
67509954575085`361.6351300050673 + 1857.2205462673874218450002757428527974549\
51605821824954853518549897816102715252609974920240513398514107431230035345245\
49140128951826167715747035302395937099925472578136078117316949353137998459387\
12961525435934698754484327052486234930548670015219597881850468645732287024666\
33103682721971146230928813098221830162661970924666800165820787896417811193374\
8494832939468337331623179270327990145389`361.28200754830317*I}, 
 {P0 -> -0.366759993726708891398243419057708521992679704717570907682528459735\
72453896447475226949533356298865238983766154027261287418853661424022270406418\
35679561365331268081634874177612399176815783920051282254694356947119416824129\
88180414285803207339296775811074554802530310254849777977159967967480677892794\
54636417531740972889918915005545742105189610447891686053566580232106643141195\
92560326664`358.8351629462 + 0.4546340727658442155792897830762415923330261793\
55965078087805475101400074921763821302194820525646165843522017896999556494965\
54056989167362219097029206358533623553515730197444805902767568485418112554526\
76567566334313684712946246108790749517934262207865625590167262691042552157409\
61449566345202115262343828733674503958839531604905510535823178653871662940130\
9348289410250548211330483698968`358.9169907676059*I, 
  P1 -> -0.547556157491395958858418754731574714037959933565101748347733393420\
99213193891975217064666536030509695537620924709724821324907387362346093961732\
18671570668393774928588287541915022326523967354332839848271582629220276820130\
65310628444288386481677267758588786867589445428310019476095908349118212318150\
33933964650652147060319847445823152333635978057615665734058165623169034720063\
83832447861`362.2728159754776 + 0.2140408352495722437019205036783920880585074\
65147049703728757198364821891002216177447172538226841531391771059188440104769\
80759152543530259039377251389635961885318301363757789713790707565349643821946\
12829494504820766691415290873856615820447595810427050903364277258258395590890\
08221356384272051356797321748045114382581126335077393654592226620925079938710\
4624214698879610773970729319333191`362.0876762176995*I, 
  P10 -> 0.127196386463981958067354317404931731698936856756498820153183723703\
74804136395449079277703860491970610655324949780857951472515183796066371464259\
57565542471100123762973469883011107944430014124932907704593410943431760939694\
60647907328090230860239225452971361432105932705275824252571306214442955765529\
76327288297504357103031080223343464913391567369169748083327983604035283310597\
51753346176`362.25787679539906 + 0.050321234698202129805853707903004383064076\
80617073555093461980760401618147395473672925526413917656699133284480293369360\
51154491743312032817637518795028667701997853779288477096766731404294510905016\
41666175728966129041637535132599830736149155307504028404644814378737787491467\
25791460634346412309679671854280518462586246549369726699291713624838772791892\
77956458405434682973223638013133083`362.2728159754776*I, 
  P11 -> 2.149404872568985541448538375649798221647097137939198672811262814196\
06578988844678663510747626756276176578458028861681938951918665313392569047843\
71844156866262268182576205572118136476501100698275651542464492149978427715667\
62370402988139107788918563979665824312559586289237091966633709643050419171459\
05103011251198599828684370978063358398620521017186163345435564899128111367392\
37021817736`362.27281597547767 + 0.160726829656777686891905255548670679411779\
38117803464501930598049640438258262627442862562979931627745533261642242688785\
27532452092898191337449259286059101276659854703549461913659561974455547956227\
23423094156561794877222334661150787729608248911502277893276439844128236351760\
09292534250787378529111519148695786430746075155835957937417477987433690005222\
68818766180786362107733117765163306`361.7777364709801*I, 
  P12 -> -0.10032638703147864320072951105545318100590040959665426855685033745\
98990108138071444845899796987698274199641424116762529572872931514122368798853\
93101536759513147464710888614498382542157648507319635529277424838419403756546\
07439066010881301666574288869292537029539735595728712916278380693320431843510\
39924163877286499242573957928518218375293367470618240184016157454243915750754\
988010118055`361.2614054741226 + 4.461022371465908404651000524369962217391604\
09989579874741842002449901906718658859172654732329405619972648241522480833115\
28713210210843285039806560430129487812672616120113405833949359301996475761697\
81255144209887077946207024035876506597809250915361540492122137390790950751727\
55262337693378927576348602323360241288968766432451566975507075186606973967827\
34154458663180140486910928743697711`362.27281597547767*I, 
  P13 -> 18.00677755160469176091739701062584790274738672525477227011657773242\
88808023706096488123899090415418945604001115449809451210788328726615932830259\
39526052405463399150969687580782399109253428883572763412550396746318897850550\
26100129289323189420872412489612966456655328462518720285506702171029029362130\
70408318148517709365473755657663077846240017630968144146023111163669125820795\
530692744601`362.2728159754776 - 2.633605183151201244492804392973120180605394\
72028829396636804478145806699606602215702741083955099026356602371471985097305\
93021622722524070267201928980687642641219341793854024353661581974465586941426\
84857603482388076548398068991672935734410292515447323026845800803787303412789\
00677942594290439180828455448223856028168189182218856152747609771981746668516\
5290289400400036233273952392339628`361.87241934580885*I, 
  P14 -> 5.082830844220549738935969216437603118297477864357993244678377764227\
49716774879828812419514036969618669792540167570726233385314685946449009584072\
36322214999419949944676620744175042234795165492638242782723718473342221837535\
92298931919967393449685444013562782774047877587265864865419168539256858036712\
94955344376760279087456787803917864632669001138948537333419047096995370303133\
52710520465`362.2728159754776 - 5.6473765906610554474902093311962901473361558\
91207050665399492258344290114782426842959918689694833847476464586077415954316\
54658212129522518239231680590873156875129371466485611653794880624775229617381\
73318083639074352442452764532457813668878793728847071549515621153222112379310\
97474272206588057106688347876022075920337009034561320864625735317586555942357\
0781144756889334534644215577908418`362.2118068882965*I, 
  P15 -> 2.088197101480737877151022360826456696774200699156730624466761265604\
12368430655217626181996515966525949664909063640038764815761807788170478439873\
23611383068543662703994384909243741851478088392163262944177525215855611170667\
12748228992599148814415044572622001241534860689543216957322555118238355013200\
41853690234762381143181972293654925396769022599831578937099965935323344869586\
91543880419`362.2728159754776 - 2.3480467381411255896203005239087626278616816\
09777932378900389804262555568231959939767064064636240237853115605718389745670\
11870188953358492202499239754800469562960165126103604810726070033062985058130\
87486904583497169148939571953984661355853776697004298669485462937734847366557\
05909829755734094475920688938196757935631185741806787979401022393585148284466\
4500697461548199932291847623395834`362.21273512057405*I, 
  P16 -> -0.96427999318366559663900102182642246915047820315182151799806396806\
92950686679361198878500735179748459957086550800209397140206545596654803489630\
51046124920197808564118725851423818158685103237156050088568634913509935815401\
21148025976666717426208273126991468144030206902767414817055889147054986590279\
38571999840464229062112890776234489403072560609919169638776503052982739077467\
240426511388`362.2728159754776 + 0.224540563856268178896130559169121270250399\
18963327172099413011532486533454679027649550002880060772284712965322246547604\
87345072106497297762185475849329898881458859839884743040184369791198158678137\
23213798334452860544607407943779012135539629472309916408734419831270133156293\
41614788732334205477033239837725445132222312443836749182161915199725204822407\
98978666231230885783663552810432572`361.9871968629733*I, 
  P17 -> 11.13123091789802730069255814971182303880983060167745740521716168364\
71699432311413074556836331620099444775367126399875342297897201979315009076812\
19965279154060106262359835153640057855549718298123506659160531688284046745947\
25511229978545141606992912148284846407771535872344559211933167217715671543805\
15651900454592012683010455440334347374727699223584079871008587992307696121251\
991226969617`362.2728159754776 - 1.328166387410798401936652359922634204230136\
06263813621363228819861246581842837031660789368916693750021506497487069622971\
87973857882900556814314914691341317353112753664667406656738207361845370797442\
72571853719336510817166988871800764639704217941447604517240471171040151135584\
73190649353632799913450006074483344959779421186596079831871303894148779185239\
34473000864435367846400560436455631`361.81514129958794*I, 
  P18 -> -6.20416529996731391378848376172530815794891575180314089778116750621\
36916595779099784275797595584044007771015914705381372738136835962038464772142\
78737635166118293836587065879140866300452678786214036071267323617589581028716\
89782048881403413423019009244470208274609768526012903827967433320303546329159\
42714676430708615548360017578977489246950244363866936707794906170369634319225\
200832163184`362.2728159754776 + 0.914821568253547685262188879883604412337759\
88180771698626042105842311760615723015789048299813249646246306371315640513517\
02877188780264077626668293481800789959014506307730532841153113696703531058839\
16604517232773366387910866447870414354035247101344250589826638718702381787815\
99806823984905915995013922379451036797441969050731998429765264319679896351128\
88273613360090382977670492694061457`361.8746255637993*I, 
  P19 -> 0.518487473610934490866759530806420223051272934874484606300096368976\
56943493165208434402106600288252749020237090329075383868289819755277564538753\
04692705150953418441985992026572549108188838952198456038838393673188854562684\
86218575022631901098988400959306374283586619208554405327230385906973769280963\
59594822909999312740020734684939236525865279452818123728297480853982408380719\
86936745866`362.183124871832 - 2.64981986407962186086381577305915654717213382\
82549807591714987613423602494389878332239884932306563614601491245405923394366\
17531682009933399798132148257547990694080408827399373557402813868631808238647\
27080150106077607508533956296628504904758721186821963540340533600685272580123\
69576893926884517996212329397483541949849287230051086385899647769368172078468\
15203068726100030468175721343573`362.2728159754776*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -5.072403764959582040334094053149253890961679723214715239256630604432\
01541195442409109003029520167780673649543406636549841153676555235322535923916\
61041185000486185301748648476857472578346144675102849607830576826855390432907\
60490269189538268456139002876046060861150815467047203356328371874007215614523\
22055737063018476195237248371578511801376956465159920552096788170752681445819\
80706264762`362.2728159754776 + 4.6806373476452984242490924781703220638634840\
97075212995779600325673260226636583856403631466121194125511801159263396579555\
75445983600380791298190857501050700696028154275159789679207819694321585790149\
60137473345385557480598561279004220370481236039001868348788862174296000876819\
31671537457921064295849323567141564957336001842648010525634566881904877094369\
7680808526156592935586940196465901`362.19617591837243*I, P4 -> 0, 
  P5 -> -8.277360166813604368221499639686683014536532502322246197096612823818\
91694228214894543948372555112978594708989975125439801315001585155122931544739\
48625674831019095698406697604137156570938449654395965077811807094346812244742\
26897894155683635230988791838188062094941975844638936171704196408406404260293\
32773706424599605588789681491088940832135004465205986226120282723015864508400\
26669900635`362.2728159754776 + 0.0882408258427490180777922699986670149121652\
83911088964527164124966689346400447730551620604967253244856943499078782619249\
66630803115279756491441808930904856255391720997616658893138792531143855692647\
48450580348884994199154271014938019797867687486328683060011183132686184367589\
07972562144326957155500771659821886349943798331529184900797969555629538206265\
4026724778223207368888347843214754`360.92094051367695*I, 
  P6 -> 0.6531885184876135618801759049441348855796617415346919826236358336099\
63953062425052952832195502188311955815372562072328322572118986593050595644371\
10002823139890561337212880683843281212931544185495298467525125585089977299992\
57759677324322534477574454247992663029112032373945428582740303528567715747851\
75232110223594831807793098379884445442919449019680733273133431958694455468188\
5890615694`362.27281597547767 - 2.0937571490276848874228339287339604140366576\
80901510637219324766288800617342474086758153652338545157001468954234154271113\
12927269084019269525093467132860666032162829449295472661989331492427463713848\
58820586117243963552272528692876260009727174519309621541993346152705010872139\
62692398289766773350735250587909254034651418529304215397174341692472290519695\
8278993361546161197417688109072085`362.266012382476*I, 
  P7 -> 24.924817351426726730407737447608362720517479182671797148603000025738\
32183069506964260757792203056524207649276136323209455886283203779759740294325\
66558212550404143786759864183911953271715059032138453811544316231158263960390\
15852967942170868116499512401893082835017098054216152865976305664641104035543\
36477724095441862416735702527880598310593794418451400330383438555419752541658\
14152359881`362.2728159754776 - 13.240657204228774462760908165242705815383592\
45510754749283571739210740879820793888503013825792284976571054620384112511500\
04103435340007373863432740527060359956570458068889138295441698422684641646817\
41560086087419499120740299057217084623803149309279261158602460405219407351296\
57582021170866265383454726125584105832586495442519297939497747403819430600271\
99465093994032264244425359325367701`362.1340674084026*I, 
  P8 -> -0.007765369973394516514444991557093814609796470975765938589599064865\
93197983141706134113996745850011054586486026219764771281340342963763112833818\
51909442713859653263068226131977472364505479359100976966762811635348618245228\
21662223209277331896801926545734264666366420226793997824612421368712810220811\
84351804096279913271559348124079964284515650595349922141749623865529827547300\
0235837813`358.05948224933263 + 0.1295194887803800947698093113744878018977779\
36619500777374822532083764013937338375178945193040243270344825179784071529869\
79960134581201841272386022741117962583986268474990470776950045819464357728193\
88421307045370314716239530540849445030277610301477334374797699639311284364695\
87591582405596336803191385676706837858743819781113509752818803882769593623754\
0888496517989617526584915687586836`359.07184777019984*I, 
  P9 -> 2.5804874426828859221524054039654711212786681624094284375157979112402\
44559270757875597378353955895005260284336558821997527401254774961328739541045\
00497348611382362850816416098521983873594754771457670232894982750448080708216\
96308142530108435629928015997892973514220853960010450913469809944949152153581\
25040130837418425005030396312171162769049640890285595566970022059470023219334\
0931826073`362.185311990956 + 3.136070794873986656324521916993662380331405254\
88282943427055271670220346635361143985958609078186621348330927900689237252058\
41035431843992863592843778010250612168028478089130747673240768021005279340784\
90863010303184028570088371430499008599958612683409569194064887742822207000476\
96227721868587176085640342967746875786332884667214911070120848909305144063650\
27304418616830827865803209929876`362.2728159754776*I}, 
 {P0 -> 31.120169609684760615349925345817276331311797545596921482583604863852\
89689078495023552334831660916378661916219550410101115946169318620309155091983\
80237437441120806247402932975704397963257400380218870622479034111101773139954\
40946580792097999920513098539739536933352698179736038652885381990426595070639\
66428334279820844897489030672288652728815720085919282278099321202832981910095\
69345779321`358.26508208657594 + 33.26134485737903797797638779298645592650377\
53250908621085295938853142372807687902181357408910970290614670087067720178338\
62360481090966777769282199358972777597896598254354471903171319518520787078429\
63406666913753392306611832760590669380167640923984484488100061558981725825443\
99356621055400999840295855477838607400890070423923326124947305054121228792357\
176062586379599914760935545331169356`358.3055213779177*I, 
  P1 -> -4.850782196851694000438165875040088142688634030416628707300451321417\
85272129990796998964822865257597327320874899226909536868930802870142137208687\
67331999167346037944851553879907060172730497922959535649863106174954412193755\
66878423171961670842289156576139151948291173973389577200682782765496106138437\
83961059381730490039805525778172935258029009993330227979336296518688915442918\
88661128459`360.13240206264743 - 4.697758062134437407594388121502765533994167\
64476553579607014796040143350897029867840025493669183844958479697390983670828\
89563431380344358696439785586122126545582004577771956559723055587885276167625\
43655058426679804065120017956069006458882375015232586786760732041705491781991\
11121774361701780061334543023757362674239717262738985525624417479945501620707\
42052207468302831538875916557916968`360.04918291937184*I, 
  P10 -> 41.04431560310869595268791758407633526682570159911465923277642433280\
97354176395674809919535486643445084863956534494371358438961540745686684134370\
74586767409653046680808078376559360153950814161029641780675998687249764176326\
33141068558444818000749727603322545479409346873078853870543006709369831721719\
94176059853011364877922315556762524020015284174540178788135359787862614218467\
237897183816`360.1324020626475 - 11.23329997755583439844386096131767960488840\
75204068299119949628284324878084479649616726999478968777349920630804381371560\
51811903054375318720631458934620021413584717106907741846565885697402143843144\
34334335518785536697258018171028168625813656837241329779436300971949984204146\
39352238665057085688816228640866369146486808259649597757144906801168568004120\
235953958918654935433837359960778244`359.9046649272605*I, 
  P11 -> 10.66099213238541757088657144628149245438635249131555047995279619756\
01372573430613364474042034113582528872868457106180776210105581579874304903766\
63903264409426610520738915093105702008888470392477825325678501932659845500274\
37164265661473657377580183719957136855810650669379021991048450637952154904688\
18124201438199052326723037624786394742822582866491387386436975631449459555902\
656928360597`360.1114377195603 - 6.756290287689491584385530884754403889012624\
55040290914280815143669684006265103888915391570986461955942373067065743757393\
25700716252155425493180128520603357640020232070385178515883312455431258118018\
15522514249034691158236162058072650496545113621960365107685572021155396662778\
08443849455834405133801711066405496947470497339489198532047909695579233638950\
49994614983440365488724226345579576`360.13240206264743*I, 
  P12 -> -1.31473484031958307929426680838117102369451366789893943104720510695\
59680135889274339695805725955691892011973256523271911682010492198464240764959\
76251861911221781236795679140825569375257265788548335492557283917169399343086\
95008533706662584387894527048912016818008508512167831151794387411128092298484\
53251700497879742470805226637659434421662623052290807800041398750077804733407\
371816376663`360.13240206264743 + 0.16704298522077123766766933470944050324806\
94065671236594554248588596468613792470844491701273669853247480767994876188690\
91395073739309678220073153254987482006478758045484868682789745284892314723604\
70506198111910821361767759212299175797381922248120137503654604410946304006373\
08153082712371117064560460220911633638870489377332976533678014223814979707608\
952535239590927062060927220761946723`359.60097266522223*I, 
  P13 -> -11.3362443617516757456196937344787672931864104388087669372155879848\
20513045445619423117590673302665377724931511364500780731829980660455312297646\
57643623621289415717458058214180783033094865280500155833247535282665762535288\
83642658903861537514246779613672341319199320155447733851471652059610676708935\
71133846478430463184677065368660526696007589542228002679636515217005830533482\
3103365670375`359.90412391081173 + 25.131176009721460607772297394694210933380\
61967673099237589712002551848801280200628318022736089888592623927755247749159\
61876751946041792853422198857888049294435947504128679267949289156237670074258\
07376374389477311985735363000853262625414223426868319028718508562141706543710\
83882840390790952680045209298199296678041035207035749414948617621940694772666\
29410801755527342524063943298558998402`360.13240206264743*I, 
  P14 -> 44.19382024593578912145220619627846262002568297683754378781952165261\
26975952519282623966234319519932735308772042013554388378449874367164591851215\
03150223386274407368015471407490766699696465094873571394609783414723883546054\
52320798576422267984021976279777665373401882288177088065159209832663690492376\
28372186392802170283511911579256323597562448150570429703453475364272562243155\
715866750839`360.07543755773503 - 37.8908713463663495309551436231248591443543\
91618521928519169809241787457351546403940420404155210609633688012365903429954\
48590282404888710546489511237619891050479328035336769615701671720131866459064\
21853915980666963566295712830516352840236694542144221784694250460531774695394\
27720519432571501856137411828879000350825792600234265350316961184774089694785\
7494851819620405571878234454461950716`360.1324020626475*I, 
  P15 -> -1.65249763716184706356137069948270421301969125841114997195337417242\
79669686122185560627907650643627665435673685353060949576474554800348692088143\
61673209218992370897978947277791694645387399747476078199638264195502497035754\
04442765619959582367703878611121211370208038497998323010269721747677081440593\
06313729594766850941368013447654945591892570351377244735253129069483028814269\
199424552127`360.13240206264743 - 0.02653364095064214006014449958270954073852\
26808783070103689649423664310343113974094012643063926366019341847572725785022\
43231226818571470302502745491758694415217097321472352416859576521559638988377\
07525735702507040276168948638302829457277972030276647636838263708203382547809\
77806215635949351369292349971664765150116360599577002992263516211074938695292\
140444203712431283989504743163402683`358.71658286593646*I, 
  P16 -> -41.7679023999656539515020952306673766039309819057896797723277151244\
32601206318957306252013730862374928566869850197459182151527265930890997724751\
66438522385367096288088910936907334120916804310995474066526423308082925671789\
55150034516768864380847814693846824951521747314379263270547388247704744747517\
89407979570361004609320665206269003442848668469995889837493818736219077953734\
7011104751926`360.13240206264743 + 14.040193649020948261230402066179715524787\
67797283738978436759808582056856089325232595920600975409858764161288108888537\
51003788405435332612397470835357294509873185139015197933591017482227104421148\
41022309395281863229913123031728093586319330892610157257653774518258100105892\
51420535511707716231091850365062902493376025500980538356903574897794424748201\
81269478926712295184818924161212191344`359.9819311866626*I, 
  P17 -> 87.01926793964848619651793671534888426486278407381478925032302116113\
58798672611214725601546972532593971140891866447124954263357456597252361152980\
66508778345560681831602284409321629233371677269587348400662123669622543730177\
55082443807253313917875514993068570431772682420956744500811061230691375766233\
64356392657847996341502571563305923904562725636217096767592051991250105524713\
898373353607`360.13240206264743 + 1.29997492839581535483289738491248444362987\
84340339459361703658878950748762608442225563659013260350105819442323683181612\
59050126822886815074387550917285606719093324235107486671440167106007286583872\
87437563284700000861002693570528814674012546732072171447737258515415603052946\
96605342617909224821997916563627386785296737428702929574980925237280258565652\
365783806549512340851802119337668946`358.68616703560974*I, 
  P18 -> 0.854696537759864666213328093001307845066409127487361751970198263259\
27936691737571130243873543472819686342587058805499687165743709399738962780202\
20787419478111083626277173620384046214115205911019526113189769295018026018078\
19983352286307149087748781217871458777755889098847715609735368229664305666280\
04137741899331775999917254344342322430362081952100379295319686200858907572794\
11131807565`360.13240206264743 - 0.193436380000355545130324983942149473602672\
16990907927694863088603590979597982387358201794745273900860084629372658653715\
58289076515702841199824598485787106801710811526923976961250686287564799451032\
14088159603193902657526350153812445872122422402810974020666859731422108492885\
90101491354406842730683337227033366179849965683844023330780591156276852133271\
67237704324128075998060930609556758`359.83147080432786*I, 
  P19 -> 4.390819294747733993748948252556015351064529380970365394308558054913\
36293563955380315402365472781389295760774746443197694940255915864862042737878\
68344482617255726857775661984161324743787380894456805588712608020665436706351\
31198334495612230021955962487910699280569506550860679583846533571381305021974\
32640695366567790544765914996230857996905771659665513713051502793076349423708\
25071944367`359.7377832444337 - 18.280686346184742864944252051013854574406262\
82930092070977510495056136298521608583797216011973145712086417449853720251366\
09942458372742460882727596277942636862443270078339581895471441185957139662922\
01137103142638140113490199492399731823364960442326140050078406629511222249004\
74177745605950744054291905347361349606155659331784452711430133637860371756282\
99508212977034781088616321441979072`360.13240206264743*I, 
  P2 -> 1.`497.38090666937325, P3 -> 10.8908814683570970909294890641878300398\
53579418043705270509139657048910740923583573082719933322289571753284604755360\
69567053315335026551363458841976414122815242992699818007133177724726600748671\
37083599882931508627358931840084289339726834264800833266536126737107424490173\
18801166644921522117457607758596812482505938676786897641873537226591868999974\
2421524890786680893082742225309926365166`359.9698951244591 - 
    17.7602995397761434320380065413928513469655377079991966758537125105046960\
09919425656369637344416240909638032059911723168114059447307973264637481041694\
20125422061585484763486858691366766678062341522785845104172548844274962996895\
61004378055446836302118730132152597861990836638279817374722449090393234433117\
78321815187573717462915830128254879203294316225864648450860023566777509437297\
0884735`360.13240206264743*I, P4 -> 0, 
  P5 -> 0.6249827246185203922547593079941328214601266938977651037945655870187\
82522982327350883879968498171601285433934094948882498055327654595603908205280\
26397345165136869104634905747450839328435049769536398978514480846562837308154\
88597720922265827293162998300098637869345181862779054084034732974432051013896\
82652554659910245369875122987140155842567143867930952241128781978660229128973\
3460877709`360.13240206264743 + 0.4521459427898118453193454988557143899492045\
39797211107803814054734313540479238594311223720355784421654478615552624839383\
84442953617144396674668412343051424328101798080893787676281282775401651420623\
44425536531172545860495704935303125173421276183080846278863512708671206637796\
26456963807878040124478938713565892678464052413465214715523463663996752024442\
0838672790275702044139473687763205`360.0010950343569*I, 
  P6 -> 48.297884214560650741455315007750936187689075556158982153607214890313\
67489698151935534012470660849519333072815661632702041804128912218175593668036\
34765434302291323551934099889091184049552708907971244086271431523386495461643\
01472542954914335803973274685081423167507947792738850914272982031011223092080\
24908477653188077682944427500411685480729377026524482155721126854935956178130\
12066740359`360.13240206264743 + 11.54651537856375773423195407781683879411409\
13818354978750628912937090316493788648073905170092680151226793309325229738849\
72714359501525708757927865407950162649216873355546667600615109389182432412131\
65921137705086033565555476697349289590764056387770236848560596511388151392801\
63705371778267057851324954620194061719421343332769047084738969239317893516149\
34739660734579186407556458320183435`359.73640045020846*I, 
  P7 -> -204.2600613518009360790354244845197774190403237957352760480689790764\
79614021816384363631891106538480838284114880432754929953225725954467778056873\
57587755818557347075622917567174300468476128309078534974617405753192554783640\
59050839581483625937082156130436652095762639014658618226716927789321537908617\
87923590168991231043824354175299425760601615534236941712531479387382380610848\
1467768874964`360.1324020626474 + 72.7003362140503144923725181888570797885300\
89106873938196425583082460384574670599480690640964082406223432093965552330567\
50398457467309848760573870335391944769964120957619106148199464897741694293481\
56969522403919610037048276088486192385289165661754035320666805869645796559844\
67595405156922972758424084209263033696928829470308799153248744614890136367558\
5318093602546108644453556184953202629`360.0030200736103*I, 
  P8 -> 2.5011514743947456075025130818834143188608132295270382811962213920803\
55583921900779269733198064476159549831655522470927040104069853881020144839639\
83509360696010952636616142493620647704637304040036368762733094877881422675851\
96562170496450505138183022652635032486559142167807730884731023357863709191040\
33471358899326955329213268800671277840036124808084580006007571155135924831603\
9357007498`358.95964819370397 + 1.8163021398420675640472679004818392553178434\
12310762720273351402319891644113193609937375672733065203449748398076155267526\
37917608221229509628248377369844128505521573515059346562880184777809313339232\
87363873005754012401012954543247851990762880095906197194518957096861275501890\
72139023023479032101732712826608748710506463613807928194258904910911574735589\
7149764233138360864694636518715219`358.8734671364554*I, 
  P9 -> -96.69105914206814579538429066432872327308642098308188125953465680434\
14609174099845280554090245046504748215490495745150492759472435461899966901127\
19519451407055674427638186528612099853373254220045518587152415105877178812103\
27195558306041635868129132137298573906195755475990687580021469792862668571816\
25953480782815181680458797497733180260843541290631942765475675176640395481449\
430193513229`360.13240206264743 - 23.1375934852523720995309179694971489787217\
90956309489454589069949851174738340276010511789557450986340531944955416953628\
73191239070309258761907444888475439288254079448320256647682572872418718440361\
65590047069535799511998665682605445545850030242189641258112164639798529006421\
95872416898857929451388291433867670795654065918046954326311651912673014966608\
3246712493210622073945442769648117188`359.73667921123274*I}, 
 {P0 -> 1.5032221186167523566627566406254420295250157678739152050278155153452\
69658868644014368817421902077917599385707769297094230780506660299781197739011\
77627892258478725698026643711397405261187537332551901716752482835697308015315\
71924033498500502931189410192917855847922326617493254222507605050355442688988\
98984205978334127598078997292875477976744986036101769407896358048807033618565\
350732166`366.97385803540953 + 11.4117909233740605426997003884240080001070076\
24480310168737202519025428013376084236960271419383798614644718311227877203380\
61172961559804224228389371712449427918137543273077721222985513222578882607694\
53836857060830953935368358667535346114320297886197505510608042200817016712443\
30057507196665939668549297059746230815244699936539475578335132909146586061895\
7754980614901788051794451323585865`367.6290767425887*I, 
  P1 -> 1.6453415364061643671643863028987643572993396217741644353755395522574\
12618350407834308891930249258628669584709614412411237565798468761651952203936\
97436161169260407088770119450156202594606806519645008989790573653282290318851\
90008070287384609734265705273953808528139640078872515894148590868073076148027\
54556017355902540975830818396263195644167846815690918953590607702803852930856\
0232083367`368.86329730947153 + 3.0163450810211454581677383290885905797643567\
79717502575186484676187909691289959318712080743294350753578458950206142741281\
79513028529467425299627555932037756006759885633254285964993171890121230638784\
08009578420247310819765636112687916138069067423840162870793041907993887804921\
77318242369153076886779824017454785744182364257907550346730379780806207006160\
5169650079551503234712734704528192`369.0234163492364*I, 
  P10 -> 10.14741134104145056635796454402964974220983745468801640334425019839\
70799604694889547973713387772037040034974745766445552332465604802268471840557\
17547151165512049947152501793245782930219399711482451072090637140585065654377\
85430571180065906369184622532576441219973217981443584646612397203104991178342\
74974323715547965547809259908518958439011034201353817104202301556186056276414\
690890073531`369.0234163492364 + 3.497786142605845433004743891467462153177925\
83574190981518824072466640028144076375077787206344018330145747617404451804875\
86119705796380145439803953951834361176788917013908891323947331666667709401584\
93731924608443342364901698620083997912804950758079882958858935572470672751712\
27383171577300021995042152028737820111866213167952749616089829523812984759574\
79565875467152255844581131598370738`368.74083949361557*I, 
  P11 -> -6.13305519981640803735143085142288639347134206408194358375561045718\
74533825224833041738371599067167875614724446196378410705461340818688685345474\
77889936067722238606476771789856462452339677429374723639918206415852154882335\
82612563223960037357231272094559549055953440874783648192119674822852723635833\
25219157572074551916876812901554137983341822279429796739024170722713241347480\
995346392727`369.0234163492364 + 1.653550694831025301979758067506562382467674\
34081707336763446583956914595347404630438143647845901256051823520174034466900\
85604961223438008514362987944422227514094408825548084638268188825351106700590\
46582372596831328545186589214475615234425306380289085739517627238117095490247\
59008151602065096538255826491767543791024258043054424850084789954118379735742\
13488884877065370930832433163722031`368.6464901216216*I, 
  P12 -> -1.34427828526527848211629331480475476244805749151146348798552865889\
27661797238446515926452883404499058003532323039465972955159006873024560663738\
27160297087298631994911989221376451467879248087084827649394998795011890173114\
76320811227463768926437611426006469914565034458732298377508243808537292913101\
06570636578387130999695991894789008642099451451459361264685725055202124633594\
181045650118`369.0234163492364 + 0.169283655810932583970665697991626185422080\
18764879275480223577157759055653932729968541895615603390569076298168491041861\
86331289464955800974047176927986716735169340899281958287879381180119055533578\
26923169306467588016586158325817709858181179477701096513119863713921797960050\
23505628200067881793158763244942617724597273354219510817181484009617115986538\
18213350745737205596491794328242959`368.37079939162817*I, 
  P13 -> 6.407127197732813701460953959418028987755110916240006753431779617826\
11140794290612380083076761769716647062425456304053923537523995532194036942713\
70832821067193137982454326730059382773635813109875652496361433897233390200117\
04417795806288592150811814931007396919402506995862167166523434753209228354685\
13855718374662379030131844644496413352876619692443462211575162925630188514697\
38794425499`368.9744464833952 + 7.5543653769938682825304069153314881887648262\
20296135531558174824915832345526686168550800659631536797903500212858150514293\
24284516301517853753619558423873293762408153241391173334606782870250315168581\
82339629985131245064439268855909085545873248468497635285763244887640769689802\
04764053605661105478828359848380845373135010895084892912253480987660674091530\
5551324642466301406133720816583026`369.0234163492364*I, 
  P14 -> -7.56383530778655199358814620560979428070691927203318866547623059053\
75602130078693540160073365997893938185189586161217217366228526759011174453482\
19608277333448219684058653345226080199120092469853641355804358835159465203677\
90347994792394972723868355937931620015600146784889137234818086248279959158617\
47711668666886799188879964922220902640337701939971559551674064342405351131727\
315803636889`369.0234163492364 - 1.485286321237879388738226937608740401810149\
55061227300547630763873955927964927932158154708255476118157762959254061569642\
15565219341113046185024999422103732437235543046722426442558954751983398536221\
96363546199092214978295846972670639192677081970549678724002702176425992488652\
30408542661548364451399613878152303804961478887357115084948987506223206754182\
29499361850220692129792004246647593`368.5447914963049*I, 
  P15 -> 0.201104287717977002308020834263823998461794697856122791502250599810\
69673302964583600977541877904501460109160460491954883057710482640841598242493\
13247472917537179606516600227500266888422393214798288215112746907934773204832\
91618187340004005632831156516559276207692885820912269231997331703968851511705\
52636182638778486650937946681524538789520765593609025964525371723921659694840\
30819635531`368.4963961238492 - 1.1671309714489937977908505247430528434263113\
16639593759628761997612548796198924540958367710675395955768670904518173411416\
63614780506027783921503276046093587409432059488115005323620500103028164695815\
85422003869597529745749351487632685466139084647243760544132515757973300361533\
04667799705743795753998734989211671599464370251901674895514552127294167025626\
8883294497754799584909829782315563`369.0234163492364*I, 
  P16 -> 3.389546973719877087647801459837974425657964453736642498443441377386\
51293647130343792168432203045940611979621018301762589352180360597596064500316\
20636180866840837695143678809199425128190359955870509405391997134785199498501\
78293587489452969615041091526965632986361035896615344536222687175068243610993\
46328994353153352807672067046018017272463735200339685029405370217520351892186\
083488152`368.84448967117055 - 7.06917192953869779657064022873034985225756751\
17784858811317717806744679614897582614268651705751185124054631335910086016047\
05464730591325548313852250021382090055654435244593266455719002306252551828570\
55233949526921747462646473569885584633617909285419358266114758880537998144847\
59591089034711898795285163245594131107270989528904921317889518031316052666955\
756029339326453571466087278135603`369.02341634923647*I, 
  P17 -> -6.86258250817789743593984704770980297663021573657698290263392535898\
60971058766067685772482730079256226897813546980049709258727628041902724195776\
36405730329597325651375540726296102183225717736932561043599844587496692950136\
45219315154053974661605873405794697823068645089437828996763765855843755391995\
87493750922590920318235847791151149056692485679595040487241796915472981368383\
38176358804`368.95546225469843 - 8.779164955207023564717010212988351556395400\
99468341078275925819777472399512472868064679783277498564183707006666789945005\
93413712800838892292702908610915344619622580189246123394205517737354274059758\
56098734280171096198900167822686797670752092442624401230658358298167824643431\
21651615846846465324884181300003390023521725921957303368773905841426310405000\
10439751971906749021754047818540046`369.0234163492364*I, 
  P18 -> 0.058241898968966899112470853656399925625459857506488182806459406987\
24369810927679795930954905149535954709596514997969856314737406885948249833708\
01995563094704879608126655119475143768450759868974925818217630451353944289203\
93963884603884426776614729246652960686880194213393777899757746597679173132879\
06121502421540166146814040975399759902778358571581272961212296498436109530992\
25423846332`368.2482984712003 + 0.6334053055341333210477712402710568744022793\
18505031398704748095691107845528929362510497698245310479213399492705437023073\
78878905115158859476675015920526293658709102352015445148668916672488076921001\
76171558829234928067265391462199196860502266224936164923623172892585714357190\
82403313516423571371540404899695375423586478728975859953094430005121978155950\
4635562237424474629407452168708585`369.0234163492364*I, 
  P19 -> 1.862059894181018592415656407634033913819306344655280383762842905384\
01963380598319788951731889862171257346351900109771432891140655125608373761851\
52244872497548946915707186476301507882783689326302060478277569351704683630346\
57123222445172543191010477847147824463654166210575742231130673292512344446608\
51234599182701889865979847703793817296253094923198397939165019922102959215432\
8342590947`368.9115877201393 + 2.84592971603025598257521071139470534181915879\
70871785342397181405108949358722802624518723696442888095355084534493299345512\
16353000070304780998770356668038629534704358654868478383887026688564731986785\
00663532875039299819740405494983030977808255649576922922682782177081686421762\
15010664476627093699628112412499960939768557030534311066911275409941564256306\
788195811415872652966360601334955`369.0234163492364*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -4.007613215160140736460947821608107684883341448477800751239520806226\
10769163426056521640448481704969180732147592636288212277360933057627837265234\
13874829735538277650131781303273440344400822568736953738606187204395789147266\
06186108869348196729423606272805190710633480360721726501337223360096088485973\
11240825342390115150487214582940283895516871366994554206674192644261454411464\
95557411844`368.90647611610575 - 6.248145672570658928823058803372675694583319\
56852631091228420132824803542908826914683784551165704942259135686238525274329\
99522105153748523959404036157188053881742429403142240385028941106987722523457\
68634936958161764764162192680266577041003148419923309465224206563635995418925\
37698986566522568754154303809474268086503238485677216920996762737275981638856\
50161124978430799562636365309325467`369.0234163492364*I, P4 -> 0, 
  P5 -> -0.375123963138203632905814083157734129076682337269915262985906149747\
15315732652755217041494728060011434626948304244360313176224876786606949365974\
27543665441779648031991003133500950873476737919966562307995483192886403765289\
79763544903420113227187551759440946498642280879617798939805383722714641812935\
88375997554702627337675847309756175388146277415911490896385782510185139107286\
31424080542`369.0230340186896 + 0.3997822784711736361233038717643947711328317\
29697385637470724082471921552892472995631754581558688953875322241431456078319\
46784282286191840622448371968135401734475683237303309392883190492758272730894\
80069367145538165828702484106081102067786005180319086472156030989172945940468\
56293652340132449658046359103156253114543654263565021416858061528884014922473\
3119998232510198769400830230714509`369.02341634923636*I, 
  P6 -> -7.358643657234226771139932314362243221112857267266212533378365989510\
94471775834997237530386581663715454921108088190075961024074222426701203546519\
30913996427479848911201667952334893629404130330351638232348098638272360129936\
75945452352775337561402121861741581373606573627816740315084371237855137599972\
71385785867548536003505645019336560576467007136640747389828513868299208822492\
86941901847`369.0234163492364 + 5.0223975886904224049459721779444423669652079\
28553804306782392802793573765300374884561224985143544460942681217108387670300\
00573654193471709612693193279402385988309768417007497435102948974032047856504\
99211004207688137941623711264889627862429114585530149554278695828948407395371\
81847436471641478601663671896422645750587647733440630627767160857395769443846\
4864262574092426856848867763020238`368.9223087795939*I, 
  P7 -> 22.350821385630829986761932063169987522737918256817251663539375406614\
53331354417324567172572973383197126632781151228035077411479458048861650782574\
59230973557958753736323885613244384768114448462527551626031688728720035162564\
21495589722355390358913109472135301149451808304576523497072841290996037798450\
21989359925325018978410061207747745505054895054534061392413790616325323128589\
28538849081`369.0234163492364 + 14.764729268022428209268862028370227093214692\
73005201762232799770322203133069326514733601278783748146101255628571195412960\
75324728685190163874136077889941472020683994186505617425266416167486581196667\
38626901571967341532658872939458647861452835987002456003378536057227801527041\
69222353564565164004231521311571188061052998747306599000695749348844027421728\
00106949871871658710147234234804197`368.9354635937427*I, 
  P8 -> -1.555579137184559463009507712796018676924929552011096953076665360464\
32701228866992513375737508772946588213710164510311092251283176409798608013158\
52038131604934327679273255753896256330608252013229025960649262882175384214554\
33104268056907852429009453906866840506100773858471327041321728621551337001723\
94376453520260652408050856291811557378827571759661298102761739120838235068417\
30674264671`367.79567452799967 + 1.569551146810284240668312883671629067054980\
72442414860764189285566866065737475102826785093948268238231532886268906715154\
18869723238299529782193590181139997459826653067184074690804151201144240102506\
72028357250917989599160201032736405464991276016101426688609420001764144883364\
50900961755137633766073471714180776195841961526222644288960273553015881929443\
44276379449967910247585448472197623`367.7946052074992*I, 
  P9 -> 14.933608314831284436027493868918007907280706937214857092533434697829\
04587313302119400578874370431569401958152613527087541626299744507371291446128\
93437981402151771567222878123347409403145256023041506912181445351295461376485\
60161592571581353320027751463881986586156373160605450514258321299967024025027\
28512040603087586261528475663702698850795777234788979058727060782821293351317\
92690810915`369.0234163492364 - 10.014690904413678122381124778468045015197752\
46405729420509265393686211898227321909971369780074647341204916271281839304547\
00168536052040389746799145861038841978890502816706200558711192961315657508907\
56568629212855788436891855723810711607765856657676708410784296615364215921514\
91531562312681147615381956501602349000493404636730658418437242328860348122131\
47804623144687989054157938572581668`368.9178661454148*I}, 
 {P0 -> -54.08517858948529768555073053739908355086133340377902116692145821067\
27319951674024218155943018798455160810159698663935751550519283442476635217476\
92281883237538510651758393331533561211588285978812070861018927629538989692516\
25305842628955146949508048697223568466547169317634249398892347669077836551862\
78987714892998079017715748698922542359923373465618323366347921863318037436113\
930435392656`361.30249662370403 + 91.1682915222144356118037641920109649626809\
34621689370354828648174529792456064079487205229082842445373638906119513969988\
69460827554471447085495681463469288880181022402732906185706286059658186524865\
78235941195561849760769521811404332561051541457168041085789860780366704150234\
72982928987569334828649034104925715138437395511314893027703416025295421450439\
8090216894034102431797282632665157345`361.4255045966771*I, 
  P1 -> 1.6058127563058554037472896603641572675237312739313110016907113062567\
20667896261101629728170037357236271897589488469515174472128131498891389177530\
17256952165523133353539681396816731903584772389970746209139600060734970262905\
49858807234291685700243406295138159474780448511956498812510111112667389295726\
81381857405446206730956113220669398746509308736811640425962089612992383039497\
6457557495`363.5967346652027 + 10.1688496403370800414341840483404936531183565\
45478763473237659882729201044884804545625383570086766268726259727104066690452\
94405952384162696763905670274557226912968280420906346060869438493887479190529\
28694286908428308023938485886489746252266274890161356973381894243807686683193\
63392112021420078137658935065501560150809844628659647749897605222617962349453\
1434353356237529839103479754609157`363.5940945381177*I, 
  P10 -> 51.70099184130203692603671928936845530394514951430430179886457639736\
64390723576103299430441372850195456258648371596697742062423783513153182349457\
39172522548293595671773257492831055637224163763959684236047413443567579985498\
01709133542661439167866154338834510034090064704306344228549911683817688721863\
54794890391064508630202334959516964062065513867594743281368797761952348402284\
225230334842`363.5967346652027 + 84.55820058054457605941933242712898546074690\
96123613298225370026947713966135050508452539033569253995658507177361886919833\
77976044883691027041149473283884442660821302970038852883271493381855227908956\
02640633988269805158151790031434713017557887159859194130108707607927487466169\
39362078268292499045516235378125484792846167027552112262352347187920647699120\
731895922263244842420112398518987859`363.5809359844906*I, 
  P11 -> -19.1972168071262374533913114656778763122323790758094932268975458451\
12743380263838617638876366313931623790633018391915775030652663654244013086316\
85703848047908989895695287678187091319337184286643855511479705318124994829305\
55325183999122181947196690262026831035839465240513856935629062499519247669221\
06074032717227724453857547210224334984850230193540825756399016773192751847640\
9493116880268`363.5967346652027 - 1.53214805964350804852558524794048442417044\
24938600709897126514557347093655996481406124327863551013563354760731934018614\
90445539261097390837468651952668033523133756468018590856565223247658380108302\
16037907120460801855606702735456820370015620174545534605670800975526498143894\
84487024609929475726358502325972819576239693662101387359257772065272366426887\
761265904551383288677013799124140339`363.32946715904313*I, 
  P12 -> -1.31265161705316310380945692202781571316089856846107807831099090994\
31874461677584972730880853956595624149170335872797916720451473497632495030854\
37592422585273866982713791559480367821100701801969349395875490986502734359170\
36548400984705461093543990511980427092033218728617229404986749676045680969459\
25612282173297574235257764305462920128157061192311676933829104813991149073282\
353948168764`363.5950226251256 + 0.165977054908326650335351707774588377054867\
57515881413019927466310420439528758093976180698386316195126062385922563778511\
48777866743415106563355358969455080395114070614598634487302633457265970562205\
12210163663490521972984696738539085453197812651648860915147410821273839684374\
12462177850115418948409906828436911041772498295670403364529788835123487425579\
24455897618194788094913420956595924`363.5967346652027*I, 
  P13 -> 9.271957585600121808704818394329490778739747950544209306054528476861\
00335612418719362186980166936141989908940792544593551603874653047868567792743\
14707618623869409534856550896020721711230255648873239194910099214131623313947\
59777503938464295923060925345328181711300990538992309215665532379968203916606\
08291289293299855634121777488928921383988605589447108214870064122574586858977\
66202758877`363.5967346652027 + 51.116617328792166305682962689951522784949585\
78848979253423199117343670919826316680910373999660196463647886912154574035125\
30530745573044751252475165418611891960837311912420358284606672843538490101329\
55480367969907572031006569387664800991828210260629854793653165857524239105743\
74705397354321834216048884789355670077669651993231648581719633051570463039611\
93603340728755736128577594490420593`363.5934035854688*I, 
  P14 -> -69.6764804275108430990786861976920403823294794942086667000586715885\
93616771916034164554409002005848694993292006710583096159944446004092857127856\
72539582214371291828115553764465512696504818627906137282683565521682154937532\
30532423293169841417958034704019725433351574073816459913003095483414975148498\
66530891648160707494575089414025241246430196733415948052145559839184835206481\
1928662948567`363.5967346652027 - 194.063626558719601245350444933030219923680\
94513551428407938854014999126953084025573081020682789581721915159333378621598\
99245318113566182636797914807120353131346684520332270485957907921451816743942\
68844222141838553490677297346099238417098578309228498903697836230636199191820\
98829200231041094367493702119791684858228766050702691123212803805286571141758\
39090139697018513647744128231458990944`363.5882096758867*I, 
  P15 -> 0.677042700467241992073859036425761579327960247657988291408903458492\
00565090202747287254132135445360475738686112850600072548977832039312341056391\
72575384276608661416407323187334575224172114703055681786587713255486735935703\
87118185419762412016574472965945721895614579560226682775070620311373042622521\
20633376753948112453640789100563991691955132588722466288650121002281331812138\
44448249119`363.52145436693417 - 1.924112044676866307592501742812379361409998\
05170463551979210385728833906614431174653436246260714916490124920251708757637\
24954113938621237050244426451036598992006427128120057782620522455836914611921\
20352900066234536247785353084652516781668462889493211657893923646751352869514\
44161889371940496804344622489636358124428409511272655811315181674003797602055\
5103483629340937761640543949399465`363.5967346652027*I, 
  P16 -> 121.6170111383286795747109081234918958701270472720282027334977047652\
02575207209566855459229777147294496871772062650569359581992017000602350927230\
69177380063694897972094114565665076824923854202714783727487488426623784427243\
99795208515777128022274093010525986951999927593071473190401315709498731902928\
61514679960116809806655644287255662300314003081491508368807626112061763002970\
503913647925`363.5901201855971 - 35.68798526641564505839341676941657410324008\
43593764046049889957717169142878233250427011686845190986535606140149338941650\
31187368308865940128388417206625796395322821064131108819446134463942051392330\
84441037379183267290851645698661155647563797445419060412426064543783479917087\
82007965689329080556269267611168996385084125537431938251832547990222056442574\
728019633146715465859403490107434296`363.5967346652027*I, 
  P17 -> 114.2917944957520297889724255824902859486288678015757654321788458577\
33676303983087182080618383621293972522902577776103737733055003529812815096991\
42955922053179050844695685531683571093385276930462540580509825771382581951831\
23110291497938827989448011791130076716105064136967671581796308807496996582590\
39428673896087311317375998584949913583340334430302706261028623078671756835785\
5701059133988`363.52972314321784 - 287.24772729890021339683808983121618845237\
78338762379964762829417869649827858060684133263407986817401844510397722112862\
30401052147316354778375517251934531402200676150151880135451564858307175932437\
99266464676133628236994730797190320740761780027598501416959378471720747505560\
10010069943711267343178530650658224934538842442845179428334676603620477599588\
103181275199539887316610710205127097812`363.5967346652027*I, 
  P18 -> -0.10996694346222596500365890289061397024587842258312580132414140073\
03986922930555011752176770244549045313321956036345868945334827037596192127951\
25005508473530297014323109608475334415501723938662889563857327594902755243432\
95825803250053937831954656780970481770163174745535715339582209607664111020261\
40176961602608414532929404703180668689991557250109080385310906022673525426303\
540702994439`363.37586947875644 + 1.07569640999236057344062498148452482078047\
15790198424102092811873500235958244420341691862298416044705297931822169806517\
24151781489506315347443326322588195590125239517681195939747272684420360891875\
86045180519528684920426629529742314042834522404781456892016623681404084993312\
81509240111308839573291775472009339505555457524563331365326205473655867906562\
836902121867203729570552023927010841`363.5967346652027*I, 
  P19 -> -14.7374049277463283206044218220651064088958013046485890990858809704\
52697064076570005305866744818904825862826361410439354353752085027791393834673\
23965440222143409697776729123407859360003433868308472619792360517441677038062\
00445520995236486326577598612974885303462733323942708808004759094028966308533\
63408958156294013576796472592783506242959962938324648272179965548631955792758\
0222247664914`363.5046986505526 + 51.9848663069570473008027582104546020158345\
59484983148943589947332015466274369344978828282550947230217246342439124159930\
09108770078496248482347508978425592672371631564502033011945874119632127983656\
54684312487889714359929844339597224624717637285187627312710336112267401422578\
77920106861821022693203526398695245891962272056416040542642182679283361895313\
6972395202540012118964620016558427369`363.5967346652027*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -2.115248286308508925175546138633397584104997810294804531470309988271\
79120655456324951124803184999043829298404242699050460322850496406728052136273\
90000037912949283310086250592546699679941530461089664719001892093865383257137\
96345575922134929470398931597031056041370190689753886268182787905584056032537\
09401565518633316814526723247276828265072582793287666733304428425739321633170\
2953408928`363.4929417510547 - 39.2173422938497664133031460634189184618113010\
61666500000609940533664531721557833726574157656185706767960185541748343307615\
44931251404518593679585883204811991749489035712488341617597798291490100553155\
58973938162761225254259998202860261633340378353543214523143244385115240687893\
71145273932972568233480479095275596513854501799893372618852126310773248786574\
1871436830652049856437458134125482`363.5967346652027*I, P4 -> 0, 
  P5 -> -0.775715332718075533505672215493500045729475170331891249575788375138\
51863545051216284214472741206070739453527306809549895776922322741486944903535\
08146392790564528644768001671787839583059429091786746934516416337165886750803\
21147307767377409186930871844024844661244678309129600859526924232943687385638\
45123780468974481339450902771812747777948285501417549096053331638303926930280\
23831767434`363.5779976247728 + 0.5543154176836770057422802749883935942085273\
20734707906587401827342243458015344241951273631779305668202569595029553695283\
32462658900612551540886696370937741067222474800655424574527658855867544466970\
33190106875998632487496792778286868388243243958077645443179643314898934208290\
53970605659145926469428448779296442470521084894357539139345850188491351108643\
6464539483301746977340943201107244`363.5967346652027*I, 
  P6 -> -137.4755410631218032152723369212233376965299967541868871074913285075\
51737693490812170195801110375353633910417753052176287178990780695701904576645\
51247256633059289604769498269653523548711129465707651875483873979170327562082\
67476574639961210381790341560747260046278529922996956041744125973933096033511\
14566489533946339736332357165856283353546580411129352168975882659795077487367\
81363667544`363.5967346652027 - 38.981499463338471196511921611471159254757608\
51399935638886768980833371609280976971448711717235763783472577309947666180842\
78129924725941169496255753205990346857520488525277331670686484634243710490382\
73519854711564412710428040295938511210397889109910934566467431907726196861525\
35142493733816936660787781358414525340935755895397762375684698414477348701937\
44522012530858243156431831378942875`363.50471598599876*I, 
  P7 -> -14.11040679832405323992016459098656708797031125223494618793781862041\
60636770706961498009146095976421606162664452332341297557684351996367117394634\
03701623337373488820652181523536504369976402635320620455608765569087984321856\
80685125044965728740072721267156115726756393122191644159060962965691858304015\
09007773661223687007617216835025351519713871867108023439806733046431134760982\
013956544535`362.9222428280457 + 771.3511312209026957997019729045591169316633\
86434776522659504230544413151911007721529460015594052942970340394354868861819\
58587051843033600719264143159924602457970024242255246120591913422263937736029\
68507556641626549406793013774577193259001072851938908797322900867559198652606\
54699467142135556614978866093960518100488012044999543919436992538815574032891\
8629170377916055315560584322754366146`363.5967346652027*I, 
  P8 -> -3.104771108282832855907346593365340586375411424070908065510080766048\
42231532762429824228007714849220729822802599680108342641025949701715326724768\
53791574636629960364236268641743031972873973679819796764246133831026606405965\
49658639084938548350784078475248463237136878936180795608065047701500522556025\
70811575881258271188779116682327972747338890567624082411474290100351517431501\
29824386421`362.474546072652 + 2.21834940150368417748422869396258728766576088\
70906976862161425731021074965225986159239076854600642667830219683775875010145\
89304537586920545563407329059984771195147035544633359554255384690436452100175\
33143663211213434335638802830144882433227290245548262650670679383880109505544\
06846906467996350156684465463725703351697728461075070736920249135075219546209\
953143412512277862677303511298588`362.3777219981551*I, 
  P9 -> 275.01834614043092252899406597859502661606963835479712467208935959109\
95810858456250354639238345829756382850897848262606373945469597299443491268621\
79964492488754269440464863658937636415944005306020320217816098055675122268936\
75812584002370302719678553980737882944413050962856768593850641811787611881895\
10358017807636639625208650631914478944113903365321747736395041847088333198654\
737312077515`363.5967346652027 + 77.94895245112219354776721680818793349579329\
94167526530942184928352660148187581052814442045882528922891547045514120190840\
24487072415307416186186907240090689792373933783304456656824460806601509318970\
07643072303527450811959194893870271325380071873285328405165163341592552689598\
89507669926242932456330161035717641328113286634148669029857948050994089651152\
622649596028469310432780472197524297`363.5046800558608*I}, 
 {P0 -> 10.057956233624062791052113910205281975056508112437691433053319142828\
17879539253360852200997395386222994556158377455637586195852705029217678924956\
34891868463031298405583609626357528369350108665313786974197196336249412111933\
99493338498637355772818497754325074719674356387792108342368225769683380384500\
355811913961601204832926393309901283650139185415984270232796486231048`355.843\
54212981464 + 5.6046859980414047862389038875967546974405852894554681631093173\
14496754084000152123296245468687435310595545944563667206319809291110786709097\
21394094643651770601574771791422478574888255418740932375936429850055067585889\
09230349809691025090883572005856442007208530435612150717719481045805796846898\
21977210773137556311257572955441409474833535050728475125144216561121181185`35\
5.6904937942221*I, P1 -> 0.00019127824994005862729184210515115003034746938541\
41332300242463802215221186240091894421595610276565909841335132976207113357556\
77941099396619289993968809824911329843699543865154758878509247037834668497201\
56896458640461287996287080859961187965633636936735581337781617142114814457673\
42291621158492133483672927361544907434116767047177000604400027825075822577299\
196503579230829355952083359`358.34758100202237 - 0.00062655289329294740460089\
60202181503195476625058995960879431271231125926977630973654114032396493494198\
44352833476163594957443325459390120798986895524281824536209050521748523188477\
72089370043101774922568603072529151306254235349272225908025128191095273754821\
20253490193521442727834503779315775081602057248588667904752160204039150592908\
486465531446198787314077835386207678471662572950247`358.45081003196776*I, 
  P10 -> 9.034295566325779809680125168773047387029230014373493213033137340765\
94160198862465644481678741635667833719248567123568706283814966744028405449540\
86575161161519918844358095139631935115835860423145779113192162061067675544620\
86689429829855912757232809228313600617498904825875786446029752710968344341430\
09270780815491674280121095755946507918107898689952609986849427484614119729854\
54523312817`358.45081003196776 - 5.863840922984695159357109248027793928811606\
30012706144648218729166285563877937831897598001013436332580459086158732918356\
58854481079399885032071445814259267597620051960617293260278488518664478274926\
59145558623353881120337238964345249707806673760085287170196087201463906511788\
28023899389096696530602809866242643607590817173308747663023023901263388006248\
13913897462222928731076040141337686`358.3067160533078*I, 
  P11 -> 3.217503737031325822575612059327357158959953917464418695580820587372\
54500803046295890956346378268628879546863249330343048450046156592755108442293\
49836667630813864053774896872954817784064451880752730152779937383078171361352\
76738682499362830776906391320867927965330130260424002594362119520461368646644\
70016352648094354872206845569827388253557510885821620534788559962680008081091`\
358.45081003196776*^-11 - 2.8117509358582703388941332785866562087096262942447\
60877013052668621870557710363003760436141204669123346425660287099760480239384\
07071604562629200404064078205497591187860840199371540518133209277084698049324\
72150300084464860486058913531880180620536186822878167923015385226589883666740\
96780581661486651770513970181605411071370409284308864614908696818158033506373\
75797740243019952`358.35157959108324*^-11*I, 
  P12 -> -1.31249997804846409344177381569898736006821868907625570685168238766\
61463252726461432912174986383504849802457010186358001548533778174322941303465\
90581973740057043695053662107441355644408912773042690096639612055478311475844\
09614387940231018083311157863685540741929255476428262655509886491355358903127\
89536958045169494587155247378929921223301965161294863273924524443462982022813\
407487372259`358.45081003196776 + 0.16535939075715649889116010892649555273847\
47658090980156028625172359268861101491096547550163749641632317395193390931304\
09030439071414506082079910351041620203471273139235438535354453494003534413025\
67290860970459379286739246541001654724196636054778959586539155300253981064555\
85149505157389842189429305190720625626711468016319163449871348841759893898230\
978697973935239504354258483126501336`357.89444850117616*I, 
  P13 -> -0.02443887832007727780007276441007431160388527665439679320694728061\
42598789497068575956491744664314560804894926048800418378642777207934653182846\
08451012440631038947159863327041791894834989889562229000155598880730605506592\
21837553766515181220175405635726144525609166426827902487871726278775045282952\
98308083001807812413866319369408716333296295596754279491418658913290465807802\
445860760903`358.2145074975381 + 0.112262266305853230619883044742901478029232\
93309841733443526726087698818834493489924938720324991078154481514959751970481\
17865113541757987979532180178521569889581239687780646563293423590753172143967\
31114001566826488389839146321578517185438262358801245027809543594265962255785\
73906916203277438334222202117349094348816780355878902641620198830912473084096\
39455677453039179541092257478462454`358.45081003196776*I, 
  P14 -> 0.002903195507415047462183364858524238846240816038128035856071243660\
62866405897889694633835275402051184042496957240176205196779525721531702457490\
56935216817619480416316995217011855678757601748991479118998299618641977818415\
63938060284491134467478288722483175623344422365200791013327115153157094205890\
83314196332832466545934299363790660273846962173050351102642962894685186052005\
37305438653`358.4259710546893 + 0.0016575060711028666552754796403494577084302\
44702887363976604807790714161485648231930601918723023286470104651009170955023\
74573542323657908647594481573535186237464882047704317425686236905129335475999\
04425563758053050692003197825406313608163552430855492536192208679277928606911\
06407755246064429812029755299932130520620003763850278398634151031293147080626\
514350926946303719334680717570813`358.45081003196776*I, 
  P15 -> 22.52568087703902542387550122672596723622840706251176432738941247637\
72279081036182982582965410983131889734430827400894953296924538609269104073388\
98389152200804309767310712803206788765279541760447753153695618798775452903356\
67733315460594999136575170400269683941445807838982979338340441520305755817676\
70997284557794818097240957228221330278313763103439798654605135306299772890488\
948916732152`358.22212280274886 + 54.2682939271621513763088101334070680025730\
69257267454234490865252870684923454820955629059685207829437806735301553385105\
59702447628658529240432298687229882480634591839144074429267195927162574485041\
20118395875161005020301560659889896839989212194563772562567189799028408172014\
40975476003873082730825024955303071946442476899436683549794934841860614945134\
5891623054892285425150396052563849099`358.45081003196776*I, 
  P16 -> -351.516164522871824200771522681804540841887631792085727364700261881\
92206988109006232314179298388011986815612361779303297437903718977421776337180\
34867945194277069529873585105036131398797114029951315537482389637773447555963\
05531520135046668881423783281621496102415667212393545474238010856734768741892\
579078260344499082543088829592645091583562358885451254817363376241156943`358.\
45081003196776 + 207.06532598140905200534684588507032356905018177410850459039\
33717249855345102828404046232841323237018258969607042297348207746386485844906\
85841248023786781490198310490422642031553617889454129782209213776019355188356\
33642787451828175513092121306150522173856855057785734023876095030299990372153\
74486056997739387045364314329236288960379504195648288152549116497185620489209\
4`358.29016003392087*I, P17 -> -0.0019457661967029251427193657024409773284475\
13595574881201689060648891247923623631220730822839976793097542993430192340559\
25989274510734425022045531298467051662277582738900525344102649971869869940235\
47501153728479619489640683097583996925504370602927459461299802886091182088156\
17521939026034722490127731443411000377217164537161724023805750567063906869059\
3171132145550281290168226805388742`358.4094540106372 - 
    0.00134235969080052136072794839007181584255936931483285388717444099929639\
81939674035300862051820640385008141727963084352057956684460205256498373826574\
67908903983193486140340908052839766200639969495784447415210372401849357906014\
21424722467811590717729707111748974142355707047753984043291545704144202423017\
95892132410850294659362414764575004589235249177924021328902293341615965977584\
864819`358.45081003196776*I, 
  P18 -> -24.6986181176276808400667871421793019051263935161168916105582235069\
42645569805013163050768595247644229566501030746646019512322222409985288620686\
74890183335973203700743124552156176671301387332405298925052568973684551611063\
34926202954177759464831862498012507583805935435112127799661662061731424355536\
65320451809104297183050331074491595733322515379200883210316871410797640072372\
8085765388983`358.45081003196776 - 4.2067935076484792882594891529205502765586\
07533240406660436346657525063243842931006508320690690179200048956207036140809\
69477851985635350741417409515012049919003484751217707258171317137639477818552\
14329617423633616187965920893563516702140767075693075223596287172319847578017\
78432162870681212956182828769277584559984760639204872059591153044022960597932\
171126904656044476645080597038474169`358.11558091284115*I, 
  P19 -> -600.896981012024608550174817060867543040608630857936477626582623053\
82621111388613987641198344452005692178909147015725219394045980892906284546904\
87119504354527326292424698190490372733576859582884187251612948840601020031735\
78795457490190441223043077077068681931237641575538256194895577025562952722162\
046181737530027295088045998465092380602796695896656607063154367200753674`358.\
45081003196776 - 115.81063277935033513891253047965569644582317945755609916951\
67768930713111490541605583857533866687297513435836962261276785480778824253749\
59590425097660717405041091386514589491414099981450398648490811006673494958710\
16902099022389703883494123321710620526074781003831318378110188991103873601561\
53003571917978462805145140332207592801760840196294449647090875565846537759359`\
358.1656193875911*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.0613976874028382831017696147806584752475772020756606874727699160447\
07977113972123982139380634090681015628686873370371978391223831935774129309183\
40820797776161070124292949796229034085991012965253783637867766326832350267112\
27843466246273141468704840088413058480059773963729843377457227614688434299272\
33738595304853519555659808246530548367466640778162277975939900483761875601926\
0988179123`358.45081003196776 - 0.0013318671605226783625421136595862358620728\
81919550230347656224641189395133967138440524246747513407689870341332232069855\
52377240720807021925957322808474866641078110505259269090144589936955384488078\
72920335276134565057738319278543682668310168195101391671134498090079484523387\
18237279452543734407281007291796009702363859363177338346909162901749381282728\
8304644637500145652148376905967272`357.22634072564614*I, P4 -> 0, 
  P5 -> 11.130128432088783326545981548582410186334765580425667604262861841344\
54540497498142255856267663189072651013938890608355204303564272236366848334279\
20750572363108481060655620727407983338751986046914353069600456250767322619026\
47683051759125373261188200624003509006282303549743060529638096450084275741429\
90723288407635314984720381822334392941854157756531614566803006448958519609136\
83676595328`358.1155808342805 - 65.346407985646594267291332529210153397745311\
25711985705837477353207661926525036119087718802298214512776431503400801924961\
23499275838321647960764822430935326715050518090137797757922074349516469680211\
82894296230709219708481378903690030163294167205305127762830128393819825471290\
99789394301503679841274128815689739409341827115728433040984019735203282563087\
60057580755607617910215316449771581`358.45081003196776*I, 
  P6 -> 5.4547794796339783438304823823430796704629863462981433071271484893865\
83852339008999880309233075268919920086815474485623366883927443772002126746842\
26077925899712591502832659912770015919182403127332678423969517074110655255539\
67803625899376356984036839208558698769203451918106921223702804498434375582519\
77302942877420031659339822724743901667965297327127327808419222227137396878577\
7096`358.3163691840667*^-6 - 0.0000193618284801992163770008354645858268141206\
59402183501540942927575134721399632499936425861362596628266349427394406756604\
91884718431482109390081692247875302686199358641386923160494008053447994983705\
83210005045366158692213378471375325667846817557265847543320758491098838632333\
56316055578289020727218697045309094021066212448185429688713676071423191005542\
8846325811509697587089748150234`358.45081003196776*I, 
  P7 -> -0.002100304110106187505618207282683280689437365094165453878406603168\
91505788713622631328449210403384975128722518864339434111599986978389934115226\
87814898712545612254005910140989945592587867439123015296018805693318913063060\
23685590098285937658424720122655781006863439716661757524541969274802462575101\
91784877811771849292185822258485212799577521138415981316867048608738891733926\
78965156682`358.22880250999674 - 0.004902692575229848838838918998102372124524\
65143551389804740544967120517159789292781890605935544258454999506428289403716\
88893415895135207792867079305785589689349542439765500121947514543347079135858\
71952605972008912684660664853551971059582479021309258930652367722119647133698\
62661088511017072524290811612764069974738414042603270714640287837548729281484\
58584195178203261804827249509701724`358.45081003196776*I, 
  P8 -> -22.26025726887706042660643569840554007471017265519551827030454398343\
54885079125726958385278658044189072419881713186713280673296174164739263304231\
84449174735425555569251272389607668029268025020514281191763033596236321082785\
67350367083869913322586924987822810737146148801968507466345719598728068567599\
7862502010629156441171305684657767114534703469637252138163081614050075`356.78\
245015070286 + 130.6928142717817301971387208058324822231465714068087897991731\
12583760871226245445521449406964448213788559653200612982415357702464397997591\
05969930949636007401635240195169254101552295656345774395748072629719622830133\
35286536667574408799685419231821431335411953601256722281738188497171866908874\
17688012511691744504295374922623484868808945966018147202681138733969024133538`\
357.3227497532128*I, P9 -> 1504.228310290287458080596495579549779815772209540\
38796618042605585442172227505696375119805074087038006044530431174389141454995\
10820643466713149344449307097735211179149003212057511371628900902221222046843\
52905248925759975631238445932106528404638016575053881912405066807108001645156\
74322029028475797941857915173866328085762439999927487746681110907168236416949\
1526855318607`358.45081003196776 - 259.71656363560532648001709829967652099635\
80959668201502498866272484249390800935253418801158205617068454763973403792262\
77194674700504829617621218686399568895970273120432685751979958541188797815528\
86085466858631208216219312482268334373239403787606526325194745239705486952728\
07760643966742716209302346257277841537873569918038263954872229592222381962999\
59491890898120731726`357.99440781813405*I}, 
 {P0 -> 0.1195145942148656986380662811171545365882473675698797089110690124651\
59447081631545982705645613046403343820448055109072279883004074340738157544256\
43961241854499224591834197740531393304936486759454279399601765400431018789219\
77068792091107517473980775321294650851391207844453063589928296650545494764222\
98551077798504611750696703947950464173925830985526623008919782571051`353.9018\
737741462 + 0.304929086592418428117384538315732715175987363960513827658525620\
29966588368257525297893147948086822116620858781419810323538567936809805422847\
43970214639369573342692759043928883715255333972046390614262092412670598401537\
42979923336133778494208049327584428779834587823672490504312633402605665825097\
020100103057238987366371634338946033035992265959531883005213294137137668`354.\
1749000208472*I, P1 -> -158.2765847074510470095467349447068715450859051054226\
37881419437015063701949079529928119458639860619608068383663814189701267801603\
54051863385942216000508471259377108882944063963157554752307728607765748961709\
18528351316798795095794518312797944598924662462046476030612607871565998136362\
38084738452644749350956394604265943771738271071578224651020892416347974759899\
0097850775849853494339040512`358.81350450928494 + 29.603876105238721364643775\
93841976668141940499262839807142961041121260147299701505233473172146803619803\
35423741499146511711750074995224682968005484025873668532646592784862262569076\
65243412141062069004556740806637687169611720430534076485910549503501497885443\
02315480925388520649713159585490047134217914462487033859198616712576582847914\
38656050038480340277614950640914959461078314601954774`358.4821185025462*I, 
  P10 -> 0.100845700500793702182308821684735254543649000761216399947481268799\
53306439778061495676935886175161120002944874368891717226660765223606007863565\
16568515200324647990712826180693378843550241349035862916886553227655144170913\
73229638098165245684609144994742623312889170313584705207486187115246020738419\
06167821211208083613675622736795232340412142470470047949068376646086255763682\
75338052367`358.81350450928494 - 0.039525414948360792095837545708517067826421\
14231159975034182082512955032579037589503779870101730545334222607533737415694\
24040244057003976513621827562197521987035509934845733787409020144820806557229\
75717056039268521495317017931441529332124230421851686915904350453265549988844\
90193841758201806717670648339567970187438321633412390185748966559245469526525\
18486769455899994780566401955880196`358.76843066448896*I, 
  P11 -> 390.2880916806601497484862632074776344151789578977870205791085154474\
12407059209878119792892558904353240547795667364561812785877064788823438921882\
56376825120155942437807702091608520357873895508845818323467356922736834779713\
71978091431644833127719793790155455547168201422064656316927468335628292206029\
89134766073686269910958894524444724134012017355269658191725768376066535`358.8\
1350450928494 + 170.793057357223238788322837800428530596874809905800738900364\
17300259332981410960821674702000400283488688199909385718459710793555157594571\
95473981232372187210594142616296499313306782782350700882548698001917551045055\
84804699690260960494865735635120976820636650797577180072954047033343189005393\
61506029325822241552002839327712712217272849779599079888857101610699174187678\
30439281305518491703`358.58759018345245*I, 
  P12 -> -1.31248852214904715622078071973094417625315188168251657398903955116\
22062254374434176888894781070331773750078746524307131654831852206406657255565\
86696776602331666578264105749187321449268652797698506939117086367709063305770\
34744001036433042306648413743456630842972554227672806783390892453413793886947\
44773699347954931121756805366968737996443407862952806531197571171934745905356\
42500453913`358.60151862457025 + 2.811107961897758387881772765639403930174471\
73801558647651037435900909321994561189518236289936795214505129463460278334560\
72250254466664188717632356252131992106342126114223898068511597771842816606609\
44795483589936114111339297472274444482060556454114279703603111800377316865301\
86628637167141419059233448868618822616856924909564633983421373884522727364537\
08906962685766238422908855873303632`358.81350450928494*I, 
  P13 -> 3.586838883913951393853182316792658463155017981537124126337521207027\
95661025179713361443705056869804579303996961253206442024235098857109890144020\
42186745339989431394553396799239482694927880012177039501136525489560997879986\
01538844428496504065682084028656928050316219308442599632296304382642976205286\
61628784249172833601188233705092614766433629043413573659892741351535850383162\
67054460393`358.5603592767482 + 15.753361446957008811983873183262202789784596\
48518163516752851739392371437131989271188171962196184740959173492728523729333\
27874284399301456676911420344567522295332581216230489505482082374818983196811\
32810790155690378369632436924579497220907386339527976791278873702407557605040\
15474124243127460816625923034889226647718769041973653637377356830057194717290\
49229433345529122120159592750636867`358.813504509285*I, 
  P14 -> 7.072438644117388108746532165320265043381092946628521719735235130689\
54511394538501545309712726571037781970933137661844727950117196759371976666596\
38488741172092434585003472809327009100832258122845906657356570978337748251438\
06868653840287124089938134449702678709499214778931074435261852232710965668186\
00157394127312895944567873760560132547369989832400413259350390099835824479324\
72664040485`358.6448900112532 - 12.191619669659455510369062689386290419410023\
55764926487360952989494314960979372512953736311310705143905803509371631388667\
23813615454579831139030775995931887888562912822998769395391896482029819860522\
60586997584929870480681073229020667235629264540042101020216830008851283795516\
42947798302799989976416776056748960065356565345257726768614447220229794959441\
06439991910442462253885126215465969`358.81350450928494*I, 
  P15 -> 2217.051164831605947414874076029480761911242598132945473868967247807\
25897590841461694157401029046501989613243546212900941989676761383456282064884\
52315543338697231044467750393581506437805207615741321110440457606384861214488\
61601307496455341488359705451893582203471328001098417085645548287384198324090\
986142164456014018204591586110315903274673283012530604994756055687128161`358.\
81350450928494 + 485.15269796368361715019851714069826336706237978499682107822\
77268945979798714662860704543016908008485220549842965215259318079515852488838\
37885560087678427470931002937463029069742724547416187826293027589309563923441\
48594435348294859771250178729963296446384326384484639976551977918577213089362\
04147916206926508518432034067543597373671619667690367382171256500047556582809\
04`358.4106088940947*I, P16 -> -262.50348532194072164750283298213163516821546\
70793574103424670796380537726258802631687627145843069803008878604152062604227\
04754296643804260713373771885971960866517995292517437756780245111907918697450\
44293429330657000144492404082003090927506619415882945381459301280626739219476\
73541825175578392902738487727001541658189149063252831872264724199939217351967\
23908241741647766`358.81350450928494 + 12.45038031077589797663154675262869212\
36664671368357458901980561546546313564987747016547568726633289394350089081497\
37878291145484140916206147638096630784044273701588120141671859435661203236450\
53234959778099795998458076024424509246090739022470985805379095278739585221654\
11884731527457272357443054332817521936899982130420418388231218532176642778540\
533132251055087631659208083578851937227662`357.9117875002373*I, 
  P17 -> -4.02142671081848234557271828220514141042880978283064290661103721495\
92322484739902239100983867481799889297031734181196623517149956009824114491481\
53849027249163402861101362332810481832771435011019053962610703947361003701134\
68127725196305421781986639306916632732445410069432774354567927532814551139793\
23089590393012890527452319743914003545883591112540453392092887077435324058331\
546112477603`358.40797127865244 + 18.5443406135050854807149461545260567270027\
81837527175461590505141091220804717224762325762308004012459569082402553162556\
49960635464259914686174471201070548081483496315453842668676229217936036348582\
63893171730350844420139212968956272298459913709193648197503750107971215352539\
54820691717689844948987336515664771897706456233894487213897915726086569673085\
0131678967298071793265261973999758236`358.81350450928494*I, 
  P18 -> 2012.842230566526543476701496409929448344057604371322190467873793287\
14113687920334300333934318341740221410551010374113422249863027851141893479166\
72385516186452572186199971927127966586254523942927945495342680454656354071600\
86880084139895343328947547670345440323679667561985153457252474188074717665622\
06129418645314077864482434177760285854356882966817230980990989270915926`358.8\
1350450928494 + 2745.43052333506928249062479342225954226246028400409835077849\
81928139180258109364055266792553108307788270733810579011754911535354292129135\
43427263301267191564050362940599345660901159620297429966317000972402836100942\
54720862187686799494558330975438114572851808928127708975446288663885224126310\
68003132393139995000052795358131835735364560966173125131485287955417299785178\
07`358.76919718688083*I, P19 -> 410.22493910543497006896993352222127881373659\
17956716098920650570595973405120544725741251976974239067134874313085461426520\
75842345565547826681020388889490546022856220451313019661813364683557257999896\
25220139634570746782154238712785914315166405997154374268959058247388319599317\
94490695038202401974188819397207812274873955435375162212957892960534296957654\
94407205473521239`358.813504509285 + 328.572296461789899417709632839715408687\
29376353965720769195952350070317393510233493572023870208530007552861786317738\
83437577340781909824141187611634700632613417424908847589721425614051194945779\
76552472992272220752343612781110004253037286695997221166692787199100739218779\
46391160930645460788666452630820603948245041397396768217312606215333157987132\
7398342001983473778932`358.70012368826303*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.600777218273244254336402421425515754997084738635528952852294843166\
79554653036572117802591250641160156858807961728442878911892669801968388703561\
44063186050212989996384539108200410154111637560474182645602700898512296119982\
47489956882633874639903589561322104106473823860101539109360552729485710222309\
21995852389535585760499378086122016251826720261731952333886034370059339964357\
80330384554`358.22117879111886 - 6.076939419507677581413807530984985457853177\
04711928217119831886846755799142097808366772096718135631376143595110162349779\
75966941616170645400598900438603369355095272274091728170311717588901571216213\
33848137019973302489648430606090114637806484735519709230633727172244112261758\
75084193545467335294470964493355021011987943519498628292848594220021096996708\
07134777932369388953145298182104405`358.81350450928494*I, P4 -> 0, 
  P5 -> 0.0024532734973752382467839272481971010584964956636956096837025012580\
93801884231609496524542602458750425853290737183140009688219012168181939841758\
34577521349799510483712624193840027790523616342674891211425111314793610216565\
80897856371025679013527585021156518455253611331196845471302488386851934320567\
65545883224236759927357830121491097755101278833004173287040140066247236784111\
2967840056`358.10467888465723 - 0.0283370294075171174210123894825311970235048\
01198518239741705263016647135922585126175050523512100981739796811436953514678\
98193951927915460628115196743245998000930041598379782556187607512330487232263\
72133136539533057294501903972234773186911237864029870065770486843199024297642\
31993475447177296469550858351589509523073832796924807775274269275382669193956\
7108444892330567513521814054912516`358.813504509285*I, 
  P6 -> 484.08596294112671302420379616998983740341605529021799360050530174285\
48170872261984896381772243542836959656924082851253715349559669339250691071068\
86568064989611475054323641653849665802106662718628878939770571439644411152674\
83688216270030924364328695607730681300615487409627558621355724938065271424382\
4225961731889951215087152138050100154338737599902615556701236564486971`358.81\
35045092848 + 499.08943649954552147136814584971860009126382782349066796981597\
18944068519849079121554194686704824281559035332936738587223700039546463936276\
58995373493842288364867453306722879729552605986979896071703980667707262189665\
58376147454243761969204546332984875259594652643910904444471356251142701480161\
3012398694877396556919333019520503753776819466839530514180582971020074903942`\
358.7360925103286*I, P7 -> -26.3482307124664534376196820513665327190027857628\
19910030459876368638156973513841634192585785269656901159949955919034580540319\
15507765977443796775695341957856549265541338361975893217577285380688218133198\
72055840023984796286523736804632627941654275919716604830354564912206121587385\
30779706819007217607018022271626535440305465906876687281699916503774145293095\
2889551535781550128321188152246`358.81350450928494 - 
    1.02701589181717372942663546147874315707304232622914236676994447925495881\
70403521937870773571641300245432505854890379377943164886979500865882100014117\
07131602260916927991509655761668442403612576557407865894478270324116013274975\
23554269893085102115766664946773367623612014466763226944286342245045742438693\
99308253877830316770733903598975092492112807692918512651194904973241250560174\
80129`357.7989944460958*I, P8 -> 7117.901331044449985248230944160741730164130\
93861339826500673203422002800010818505704718068204798653861250880433168425115\
26946605363147207259280975076683904844733425694242918623734349985863134789157\
50351709230747669933056507893108928091194104336005821227649033284030926037722\
19898786535900314825688652938790835714397556797989322464105736689813302576166\
1305509121533041168`357.8363477236291 + 4630.91671744372440776491608885651573\
16850059023714489912036244761378035667084007268784306221965905502772634483624\
09234693654160261326196512603349736161954178544665384075200251580186715714425\
62698483134252717913357763076014899805686258791368447973978202540605174866152\
34194938852908336740384949893464025410808486959340968115261876333172542340989\
02661050139593237026573449`357.69806766365565*I, 
  P9 -> 0.0037346580106202701322691042050544067123781582616494171084295444443\
51892438685394103677731785729770822167001666212631940464691876795634797824774\
42812800278263396966128378313963837499223623805666837305918720020557532172189\
26175109820997242496805003487787867851010939411827980354256739071233260130553\
69034969923577354629326407375920544874415960155376900538469971604826737522486\
5467655055`358.80887720165646 + 0.0085341107852049562888391374731240666116013\
76724268238344059186768970307211203692307109703661757970386450477984471985714\
40390160475672584792150847495215202275230837198645584644765591979941177547038\
56255479782254691362143834689172329369943982591055127499753441767169759866485\
07045560564721274950741650505861357590721522732337222757961672257811205673307\
1250043467186271422638203493006643`358.81350450928494*I}}


==> anc/Dependency/ZPoints/z4.txt <==
{{P0 -> -13940.99397634903619537255718753813066190010885884030922186790280370\
88140209105744911926984186422656257007896188535929702441348149271388122854155\
27738539308773040362892042528299003799613403271501122802778198625035012142294\
99546303527837071178605474601233006634052548053271940317175670972088314775719\
24886422595463947452490316656747155472541591122247725994354418951421115075320\
2496477168958369602056262076146967901100704596817578872213322414532618568`425\
.69411555475426 - 109.7888860512772994692314392273815150092403708496119793875\
41224061463976753792175776149990709466101828461760567654771850549038428265933\
46456812415429741810363521648725628187933797426378239411353513739528245210411\
99638980787865761191285873472511968576596441247763910147716640998050920985949\
82871194582486129114178879057533931267840905867102108826686253592450436689625\
56791896836653402836346140466150055408378014559212192601468674125490716781515\
023`425.21708598456416*I, P1 -> 29.825744242173231752924504473782049210603175\
24885667860875050914618166663611523696639139677211687447016979043455743569363\
37379336721758153221156372442109945812853876326190009952068346371216551834105\
66760398378727783299778541870615748721342475301549234508819090310358739671704\
38057708087273473492053242765948246763972886453208431855661938906383941752664\
44741660892764696359262179790563808798799689133963011732674960553117574893768\
3739258030253206`425.69411555475426 - 77.981654521582311742806762180544651692\
31333294053577846495055311224608016743341832205319005917461393073715087238492\
09632311990790957269630958293849338600422567798741747097292215651074181878165\
16743167575022691086842734076339851723827854685549220354920002864802287238198\
39618806192145001533280797581766543995590440777329442032545241902494352486842\
86001112496613671651034840525211139159872495400806240648300408987442572733357\
1319767537113199474175`425.6904506146187*I, P2 -> 1.`496.4378237663101, 
  P3 -> 957.22932548385560147868859737174936759866790297289205001365959119769\
76904741216471643149673030155745661065951353355835530514116218656674825647568\
18548845999385113924357229129074224364135762334797779026768079010160469990585\
84881543931191121020196890851363962227025533550036268972810379782282305043976\
28983532841387514441280494041395374189233601134745292064185503952790265319712\
3815608249092729281961294266402581347939748331158978444911404778678741`425.68\
52944927724 + 854.30063440425543365218095863447973765668310091205063523869770\
29126582181066022874864945547929816276532426494340254123980028198828834172414\
72697837715533743276475450621108962426196003486903459034308104733206248287124\
75200448278021183558582297926745101402368094116517073628354210629819847685885\
89284984724634039252591986297760093374113926397169457230813391593597271504076\
8250425663072921183189423166648460594850385387409762725333590922956266760149`\
425.69411555475426*I, P4 -> -0.0115634825311207815134876260586368067580196826\
99371799084303806999948330027023757539894809493464559809888622401175189998375\
47360170960057590574654406108468317786524326509298921942765351747515187444082\
82738576345107688722280358695222968011018757999517701964025370504403539730990\
34135319001882889053903941041944782506534766595163845217144797227079565828783\
68108216776193981999012284622719047942646738801007651333171075023999143556951\
302083963388`425.66817305057396 - 0.03041292124068800117014052480640840065347\
32676581546944814628908075681995691299394694421583977411861205665374189936703\
48918069493219655059214471027005619896535238877080944032183798060835957165687\
08144242655223112519654647201845911696557334893419934709127859658005223977100\
52421362720973167506056657031432034934504447817293653716015392009234982448496\
88399165754391531726507023129814340524837579082594098297669077129079242026063\
67766204144547725`425.69411555475426*I, P5 -> 0, 
  P6 -> -75741.34646884127710489480921224070260028857014894473709801276121353\
56534078241290250515807802978372642514124129742271439363218043186461943747654\
60479827803479038803679984430610322167253405440573399363533659280095392562752\
40706458348884929720485725003988852545988515277527668863514733348316051183610\
18501697407793577222228211103048631440656633383932946863402752628014600581763\
6195363628957633543322046239998187229244957574239660762204075727112592735`425\
.69411555475426 - 745.6096675854990072937060114543145392321475529310373774555\
36474809647994317206963558996149298926255780905618084799288481492175535865950\
15150885429461346147114277236383561145409227894059973156366003987512464513054\
43530826646655842081748099734717530747212841812265655211929320329407374982073\
46450200595868795670778430157705336646872080212868330814569734787041124900900\
43386454053491126779906104147776124766910223933418707849050324847753972348769\
64`425.3139796535269*I, P7 -> 1.646002680975814393341842407775606325003014609\
15681508291745643747888772459806667034915272492337097080495890158244406176616\
37714430335537676064757483574949525411212371075355385546586768058689491934568\
85609602229304865948165357147932950454682978947589717574858287652853846493591\
46739849402042415018134183676890060066174525913816549220899864678239454800237\
31102746023328851708649020890357533929203788013565842093690380128313946274822\
7976438589017677816`425.69411555475426*^6 + 19444.454122106647372398366628396\
85261893751798628591369000533261225161557860684074440266158216880025958671078\
14338722747023639603653275119643809997533373541072643838290630636523144767578\
19342488481326921918915164797303863954999746598508498425493929632344468405661\
54599933909643460277032576781866400684027992631531115436483782108515507780487\
68404832354422946237824770369721519076103379660648033514190954435334028161988\
2891771594142746098494719674453`425.39314616073966*I, 
  P8 -> 2.7023893053836616077681536236379211048277209064093470273902129038875\
56695085763133775153921582448100361734789399781615946471958960406588398227718\
96327995674462034032683699397468197687263740819842660750516098133211259582840\
83216319705880677348700559421175608607780567990364552232253339301527500062839\
91594113967093246331034567432136541379798527786698525713092203569738366244458\
03153944783342089336573384907961031266207040112566568195328533970069`420.0936\
429274364 + 7.192634948309368247944410353419049374759898187850065995480223240\
39903681206193093896007639144159142059516459243677746895777436179348244936793\
49208218631935965379993506199387549415557195322869808601327241335814019843404\
88251407093213618503598009891510163824141723998598029204844301503846189569167\
20631065668376192663875253121948644079133879436463798330394198672402668946158\
888885177688798449181315289282993277624163879587510455757156580646238649`420.\
66916850877647*I, P9 -> 151482.6918900593797487617008967958131266323511364637\
75449837142402737975793759439064188546085726680789945660225285653080813426563\
34500320992321595862494318223795512479621218566842870119655147813061020295732\
33249625665458139981988462964839101336966638884071625231475926291259388367830\
07369309071956035496622962584671708606050790333965456323559287445117258330028\
89887443874706856448516410757753361023166056619389479398807272342258976416088\
513162065701`425.69411555475426 + 1491.22214026785681962800527273463335413078\
19616124119676703606921096384304564891983047082284538403566461485936543972630\
78590819888171111843512207785789916001446547527408945389186035578539437523921\
02597117736731491239395869315164885686652552370992142030871759408197075738044\
44401275770033881404535252586362968460818481394317252706247316950280633785105\
44794912227671269325811617932802876398557568216317794507491884872737781227651\
97987295411748906314`425.3139804732799*I, 
  P10 -> 6189.958011441212219084597918076432009391803106160840423546993494122\
60324874172141041507975864521455738129617150084728423935033650036016568674780\
95550521177133915529901372166485123090379013195736170660298542477110391061510\
43935336860166071890074518319878045967635974657656125853746013196138460524472\
91151226774356674597079768764265631290628523292127251642177342828630482829238\
88844745378239051612609810555727718156691634945739844128614879509348175`424.7\
920993075942 - 11478.34435917724942367703333520937790132815432640905322641079\
66660422282837344132393163808043827203468252379385690876914671570782537793000\
09997424387199215905796090243044731109277402855119377889919655080018687556316\
03855454054864404384568254617727545568566689559876684718059242552727267612270\
81866693475675055086222831331168189327294499467852876014121845864586153192438\
83159670739652625247651076095933171952289074288522109933001545225987881452662\
15`425.1973650835636*I, P11 -> -128.79628413770022550237327861670519496400755\
51452988001612817220563262456559682882231225670202060110499624834011631360347\
29633396190263590473723248710695938675461975503113533049209046925160260822067\
10628301865735968851021089815645665877920111756581045141838206952215629911218\
38515199371824058837982497335211722918687403331573987341460381710158312301793\
34568082211402323114048100221200858569211545720039448408588107837182946336414\
39314740327080814`420.6617018677153 - 88.368619396649729064965049815478869283\
77904668832865386061271471302286640897622347544471501030699318535235668519078\
46682388051698836414155830472598560424843734260302405457707903526789968634996\
95164492563949681488478022357561905496237529041652972695085055198639854639754\
03618037083754157546908633752420864001559231054306696840128300960344358044928\
05768844323870333345932295130704960595734784700501864270233870547159457374799\
3034634865640662822056`420.4543645056464*I, 
  P12 -> -9.44355753766424816030909926178718673525587220790236149655120669622\
13473920837067097900103551200141695233706270641966944816099081527047629385887\
99102332963343682027857462028450774126026815718023681911208294814227689778198\
55886329489585828451589473053731430960185247951931670973676616459450859396079\
02832253407189769597079951900702778798770704240625616290944907814637077932787\
62914810793829253767510957889095138224438108470820389262802668`411.0809631606\
475*^-8 + 2.55710910123256252180443230684954553439256076844044269267825445878\
90152757724664743577784129439738556910040434121784822431278559702603024776597\
76030660526359029051179738279304671855955317462403484028398876826389131069445\
05562080509018111225873450579376225531510467835172664516502453962852425521465\
05078957608839183492649252228221499673187455136438569630036545629059584744625\
62678096042726609019197294006967142636776433339243771603887149`410.2648782361\
409*^-8*I, P13 -> 1397.630148314592608286485351843912970726715396063681244052\
23779258163439092771957788217436723539704463662430858711535306338659371786194\
72196506965236781826645068727542451195380032111823543435167085137526132719453\
16485161942825822563283085242889180500245998078129428017864571183129148585372\
36171141779135285240073600532733435618931811181556306787291301791725434227688\
70783424395303475030036419020656013227484494677537474309518197586290370765556\
8681`420.66019806054703 + 962.98279193929691857680174157678257764253138459545\
47600653087846610035508360581410015352066395353260192195768442730965795162916\
49592851626232490779320026490986146382409255756861017406326273068849920739357\
65181720860428087792915158950716429206520013776254564565880913706431291878965\
86870607891079534358906681953070866129277461974724791383426972810660522631483\
00018775767932192018746033317122568985108339965298452503797559999092761546033\
03667752875`420.45486510107753*I, P14 -> 413338.02155048424600635800650192297\
77568299834672044958133629460586717535516141067764322881716130121277759948584\
34706267473966326437823988926769397859526692756304622608911262665667756141885\
89618640256056662215900535253009026658051482828577959964688655999803768267650\
79134674683600532954744575242224660969700257611814537599059846763694756921784\
61890962912884815834402789139258259495628290713935097160082487277595356920571\
96383172675614011032238133444`424.83668905061273 - 
    150671.477007089382553431336802254034955120017056142077593792991247457115\
58180875261934162109603695141759863838883341067220281254402610093671291054990\
85240926042560762479957708504015262428913051981052778606460079805719070703928\
50827086085878722523117871190906184255331675737577061717214141518344577229284\
12986253033674194162365189074123925854188337107624089885761123958494018673815\
742172612208326753031847556223792096483989738606244714101102127535062`424.322\
12382010437*I, P15 -> 4.06975505963177669439541036977552912469948972126894810\
65218833061540199266538982641350069069763392594196484538722774807243169604635\
43213721485224341237188180332650431232663487788285989077979101959780176185824\
42872731592164867187847355949541197944028840861023356325940248350345456151103\
71714873430406808215104684453239255900212148804917285475250206828441341877291\
84180699392829842066897280789260769473642914706948415571692239624978028855035\
18852`420.9306383087762 + 2.5749107558646274794874094948722608998286683156546\
36370739897827007083809838177487257227220553392114790414848842834963238274915\
47656496613377321296271105462034228192593675923227213202427551585174368939148\
54155205291029301378428288132831003382155568926658835332608913725177206112228\
89247907390747814375232423232620918730185202686603578938045361918545079204892\
04756695387390940939958767187286847592517654432771430645972166889167341790487\
88735886`420.72908270097673*I, 
  P16 -> -57158.2720289023871240181775303210217021874400667222672788650331727\
71255516425064561129849699620038936420811308226237925379432750893435602380690\
21074557645387086251339678131625394738447438546419232641020496166967824605168\
99905046763846516562798613698741078884130881032400310806157163065408835288291\
44543941255458774386774859673337356098681874666547312294460731656523300734702\
18927598908290109267154516493466000273305716049119263132105190902961737538`42\
4.86308287682135 + 35225.2117561554181544067427228389925212181550732970473778\
08571552484620433899249329777721851996855995796303067414157918952691154626160\
21297132035562792717522822838526886602906400984487781713386294512109991068252\
33704081843027103472024768589536276745988075701833152847293194286473480026329\
56462354875567671799279092979639865093824789175201520774659242439132677915846\
57933761438821843266038197284360291061154296282866197920602849447983730179766\
237594`424.6688442695761*I, P17 -> 614495.03610371206876290069366890068585052\
68840824097037368514097158300239881666617086676262473032260145234835964564180\
19569973127894424357328900038429630010867392194028468392756669354285674563504\
72774031624792513745008072640460018680640708433903603765159557331321056500875\
25469040198964452158922526314101411568617600701204521316069718122648034842857\
35951257646069005638860852379442933878465575295245602016430564373536136562580\
21848692743108297151433`424.9809611254478 + 240590.64729567317562314950962958\
35201159656579223949795726357941623552688061634055583883752873882977649838268\
91212033362832545586822376352607643837189942671018981223334783678334357622327\
98513889579835055069971310045164397518933507768780457797374768019057664682009\
66917460981044610492680251457285893342550569401519668955635621001575174354208\
29688032267870572207159883461514461236301099216278739829388821452690801114011\
83325300329617866805397324143324`424.56749772419687*I, 
  P18 -> -2.71249640728616710151637089287066999898897796515200867770701275163\
41543642844715168836268563157355064200513046552911092781192869272239696803826\
60755353937054188356749777102506331460117126814947090500557360368003778495584\
01865198731858061456212389299977218053255988637863849070678737388955191246412\
37192168344161614312394659386523964208443893972975974764761303962749268596620\
319726017564347345152738849716531655099908550873225643922103306270482`420.754\
47960315114 - 2.0588590805612661440194383500311496220385129206735455633727264\
41596045753464337764272045438510167500137823139561558029794583015409694337571\
77301911450528625679980887800458359073524578131849472764408628088953542783722\
41805258027338412059299259245345248274796246502207855428282922141081234341696\
84658818549497503786030690317129858946454844560234565783633743476539113453680\
76200619672403606843158758159744674892667887618413212816412858296445394451`42\
0.63198047011673*I, P19 -> 281.8179425068286042874956757996806323573589169996\
71056711740939475829068285099447079923823070509681452980685204587629895241416\
04171869894766047917291432022310302810672289177428987353297455215157970598468\
02026868889620014004614789669702093887735629137782224171547404721037444517761\
46407809205695615157591158580162890652444797390609019461163857726756916879590\
30899845340909099871122827780733810029545184230460901231106890753650697972272\
660523663233`422.94214454579543 - 28627.5362181063624507114608075001088358962\
26965907347865724799465560741455021102548953108851110608406201498707456663312\
08347977997620913622464933143550492289951487586273746998899859016245275584239\
04569003405916081218609262670669944682532016577149330566227178105538463504815\
43928682298492308271346433008649430034549148356140232880503352255085397374983\
15978808757747693543897135792897105775464021450424861581739964976052024453428\
023468803561743821883`424.8667386633517*I}, 
 {P0 -> -16.68690765655377572560933563864688289068828466724370286112918806720\
16469904739177383802205711004068812997272062291423706060679020447089640447208\
54773252437468991911683409324099136743089692579321407533552388463999878048884\
54243846978731431272176551754350458888747034969251861262168604034974809664915\
30047541515115419669192624498347040886134743335430845877033837684044823047203\
3399889915709858223148553934827073561510208583138846901056206631979758`432.25\
496477823856 - 48.76242741968553895829418172219336620764438077312016660222081\
50025586695788989515062965044224669508122940050832134473657196236678787161939\
51049825806190874365385666562055476564043565394119848818083410343983539278835\
85668332765776219625043446070574090267775500031250517239512955126943194968700\
93289330921726961030725819758239362243371377345449004142362386503821119161214\
603869595450876515495594010737775133755269244565761304696143121966114141977`4\
32.4940340518154*I, P1 -> -3.144409258357150916660749430219082092202945174647\
36331221802935443298539233489969899485578140804438452762412844934258338281451\
67844178030156745410266813602307527500951169756747740279282334542348007958606\
35387249554647388936756586010409009476496116595147883737072512668519125851668\
99432805591821495545260114144635363265303371379875718995555640953603226702981\
21404755942812665012047099947496162530978228118818202924855682493785057391551\
6157614906`432.22570347871266 + 7.9372162224026194926842146397855156421524669\
55712704874039395622394263307181717011207427059036486746034244472105238967668\
90664690908278710067718691079283106583498361138238212612341559419180719833390\
53504999560258497486692476009762349797112531982338759224843104725620047645802\
92278642303576366896494476385632937687879278683534186182657136376748889566462\
73814533672574207918520018708718150192998914511187709706176536646535708348552\
165349188239792`432.4940340518155*I, P2 -> 1.`496.4378237663101, 
  P3 -> 0.0074309130433169037373240962319519119182662816259819787983712685265\
42144941166924689107915985990103614860714970924936273211702225700382199616948\
28374104886173235155659318045477022848738695059130924121296756298974810238502\
20842091188503602854783879063953595021693006127745854403173496002691850596280\
92156826544650295810201830461841980252567475233336449557536839256074262911289\
37569820244718489437851773621144408410633683247455172139960503033263551647202\
2237627908`432.32039165342076 + 0.0179235683852973911430768268284700857396640\
02363976595842580591119805823057618176551462025680017378627744761515964749259\
24857551341451572895976799880510493071141134023355118671594509200301006895418\
00168555651440542485911513808441805590644601600265651701404620094850946679367\
71673009425862710368374725686097057458921546879589232852352326897372611682018\
25657013891396181966417823980033283168286057772477465263227697328471490121619\
4186045006400150415197141228566556`432.4940340518154*I, 
  P4 -> -48.03263815727402755384917920930018199052830660190941117303709889002\
34313381383326666805574499665565256337619787371626676472371622309211105091687\
63953274052315068992421680048414066808703305300955809246721020677417890927376\
25812072071301751970364857269918044363416763546288226745464522870632453559045\
65429859043232112027279705708908206850910268480311751231576226562343980303961\
6389213541778690770501197544163554205897433825375924862003728539161036`432.23\
65162910248 - 147.96434163935724154332820637090712520899381882257687893936867\
22719375226913439228648041276133925824140534642714794280704840467893962685093\
17331069808574812580118786660306139061312121756017241531359720764656491904485\
44141845161853468043448597761110000925520350587261469784927788936092303255811\
63741240934935472818759995357723700404597296394698873796879782285480154297958\
049039220444120222993195725534446527133722430549398616574078695180603290485`4\
32.4940340518154*I, P5 -> 0, 
  P6 -> -0.030622004833227186778239031980458843682372711696814041561980272896\
14500260526858362617592775853218319196838554045077154536057457329039865643321\
33874688751106659829838458996803632030139862785940877752745054295948160815778\
96984799077490495255214729647331530658311835617485231737967333134768479342459\
24310013209198218938196969359180264777117237931145091502833534828133076155771\
67112345458914023513465153663352984703544069484936915716197827643692481211019\
59313570932`432.4574790410206 + 0.0278799206036325517924128513495080277551734\
65373644902816227470900205385712382296354793037378802345766381179262979492002\
22541422716899633904836574387846463187991541393455665194700393507679695643474\
73166881782663885110933811232544803468324688999129432524544091383844206427673\
79775964810095779993595371150581656569742459705899229889563934129275028814383\
19251656834822684270207193057443042974981938360368745617323162586246634569778\
8636570572056950866344066017552319`432.4940340518154*I, 
  P7 -> 96.065033614276988740431688086600980104599441526853504070860473033553\
98004359645118670217080325774965096413058589733758119642936890180344849524257\
72114834517580116943712929615918196323446963405856021808642272024182675001564\
33427389931118667545101406714626746563581264857989125977051697793548896368933\
71491060807895144376651712770765648924269021194350986753180544672015431256985\
561775389023882381426621319485170590951245561837717189279839575270386`432.236\
51553292643 + 295.92857390575734988238193563188688076928608421567805515744125\
91090730546560107565143752481540969610957013286750276326630685043318265377253\
47863943887426706886580092062528418822622862673883745411718721725585823734129\
85858813824789742641447004510449307332788742496318431855069342311762372143783\
46645712951573294722239233361944118670106035839184733244849840703459616320859\
0790993041168009860238097864753632524899139596314332133127434319959553416726`\
432.4940340518155*I, P8 -> 551.5886958185249045121938619839491362936445934674\
35080323846465040340211899597277763349160956283645591644727527743061710083725\
82987129061590841188850474213021268353115336388681961760754253789994571478335\
96332968466835806612746496265834858790893275704574714050924510418565259857355\
54019356311790817934109701391439782410897042637474695735669512574647089604569\
88685334935188404522842271599634292159439205085963725773727781834864789808152\
725368686791`432.0663562231838 + 1795.419041986507071800130289834966114796699\
65156446563285795763749226048917142318553681405719480535625909197251306699721\
69861584859165196361280662557040157719445903105785957700728807025781863128891\
89437933137283127339143766680839086837284351278719882216769643856550330053019\
09925211158066143802489346735454631038651339783830747641195192469437864393544\
39216158566255837252968683761558875289354448854194161244801071617675834697468\
7909908434449806488`432.49377156987117*I, 
  P9 -> -0.122487832201443307644014275701775816537344292667480773049261862567\
89274130787625665783018454314416057560044101068212827144556865472409519455801\
68225727824157310288588126132122615975134039709378476082544305405010807802648\
98830920124033883628495771764039561467940543060530871888867874532482494685437\
72375867639628656956164571914838442679723514508575049356175790233109392978397\
17177764565260067946611098676989203221968975116795590870975020075131298228538\
15033391281`432.4574792166108 + 0.1115193987113884757457639168699193438155794\
26569172809041716876043954802487825354513943761200136694903735720840427318238\
76064660517177894307776450886461981107660054696136924993181276867697654360133\
91639105886481021350646182846730914323046432737134508499500312773314131818816\
78674937126220584150125371264475635304808114334455203058083594176157682709921\
50173478679804800161015461053100118238521935885250578142924103370614644529083\
4604007871526033760665982014077775`432.4940340518154*I, 
  P10 -> 47.61724709603995768696820325039031987859220863768552145225711986192\
90564735623347428446521282873587287062494261706489538773020532724136946647194\
56048721451606558761082903386718299001299221533982580518081717904021903619191\
14949813719032266188650859108603434682271326954499617153721593283605193877929\
14618635507650826506846093157344383337707668824322199312771622832342689496622\
2634184437321111695826510373596287685572447423236487836060212188508649`431.96\
22762138048 + 7.5368758655642657310398075465842965545875903408734823467124509\
48545081741090476928408043352166165672655592170584664432514086404127234904124\
04570302685498203086089891931510989017330671523188690990535678323336334244972\
72361299270128784563922516011057647001319576774214779578092184472729785078968\
09868667909985427144199077311504907299886436886543661415918526064890705616029\
00770171177376200049540845129237177046709127648176161366850697020488470029`43\
1.14506161336135*I, P11 -> -2.81455206185652550131007287657421206671727285109\
91810001723489487224820235067864752339616164205419809858205853717705036098387\
30736473219771893840166870337537431548261047655322502628511716928401101851184\
32355863420709614625429913879074657564244850760598651950880421380935501379245\
72020340804714263814052875773409864989212253641727781957461033692573342944613\
65452509231904608609086627605117759931210737151804177994388121848788671953926\
02034706579`431.0476861094691 + 10.937558357338731848858732780301057634215640\
80671511467240361667892767574460379555393240291445724503336870646390957748652\
89401335160678930967778389700647667511971754139841001777371686584154225969983\
51022943445042291999996374420802296948935716519292939733027672753521069068352\
28511446101521018273136183104649463765714404844190454750440886472778854001497\
02153236859496672321084460921524820769231299898386216820981284809570698046674\
8570392111990514`431.6159672353961*I, 
  P12 -> 0.437498449294555668207162183863892719939063892952190026109622101401\
06680614777903111306904463337914868592891344514949773485681672288700294834304\
69173377949284134701946887756812140549327817251496250747379861055075816141370\
45250373368402757480826651880583816214453081787900636099015873875350034301575\
19262160312275201289959355537147915180478314459039452962425583963471264821079\
345507922229207922733328786024381268482897068127489561277065284168159`430.818\
064877262 - 1.818954423288307976496421905006312255981285036181559657454320299\
92462736488421930444257766861036647618416672219946588382274076719410019761471\
04346224748606501515106598143410131396695235591994657098767678377255364361316\
07914973259036113932622893960225509078965331546097891253560367448226324962312\
37643104296854421151656521202767153570107014965809172556590893497660770925383\
715243175174117121943345024793922458574601599548850227206074335118622531`431.\
4150406408609*I, P13 -> 0.012716866438188174388735587460917237447450392582244\
26806858496248651028546175632792560203820603716733634187806362495701109483678\
03933248246511328670583868706502779253651747054111310005537519004749484192522\
01851462089907859720762874991252298496148881198071807468913602557763028595879\
85066193940184486217752476078418629324306696141430759796113563725208518035760\
71630317461737559079723486767283087876057322129151496316032704846458642198269\
1605433`425.81786689386286 + 0.0222959329642845537179529334169816455403065503\
35557595280512927823656358200363875850997075021905594279774949078555639936045\
65939948588978021467862973610366425834866144327943171708511417443264026978382\
92623959881989643924315665211660994376022422521854901641210992103586081125796\
54233050417155146450803401587175279860569957632347284109433903992020608094009\
37463584065607923234443914320992708428293005327722055234560515292253248550804\
876322284013`426.1188954205746*I, 
  P14 -> -105.930828100133619578081805162290595129798428127669124878717915752\
23369240001056975790751630777778618746962084500476486564439746210990001550949\
00103696344548619326002483656741452642971505873125469380869712800915031476785\
95810751003009411133308582094612111164005441452063791854504680596135291990630\
96456895732313944752888257765377635540714479272312506643062604290664497288409\
223826739257541825174383124828947307168539909788972930431037017046328316`431.\
4322455311797 - 88.2796705221744476559229708875907874297315452210111904069412\
72463150664621621922806449618223493299115083833942410076288441170439693708408\
46498213900359427167769855735480650118258610581393613307842126253022536596452\
24891060129849995004102673370743141248089200101086381002787703974131167265215\
97339900909653267762540521212366396603230188550854512103955643229352507496178\
89735744011306992093263429197480077460949159069969727611006473827038536303448`\
431.34351881593545*I, P15 -> 307.54673646820089918738913786351410530591921091\
92796195692142996922437714320306433596048812885329656791647539239546220508705\
65807891653160926025756666915748658938678558915343995476771248395963773421875\
64895714829920532821556397870357413827257753127707401311076740151917649744245\
88162626161554470610712971311564604598020170054141386933941359436345528417475\
62162269549756295339576995331033535272417497771747531694924217781348825852727\
50589598043928`431.16667934301796 + 396.7369683017694484777368774619961587303\
08761616505691628559424965655372867577256604889798898710270463765536991270334\
40058872266374207589708507773577044833690854197903445179007705726624950952670\
58923400377249001686341011765931878043210590083233433901684026297650175771420\
98944416571992521212009732081471348932582628876404623610645049669017744675898\
80904362644121846000332983156518930585337955881294948270279544817052936961082\
328067933964037074287`431.3220670452688*I, 
  P16 -> -0.01934126542546364040424285473276890797103934439378000494969393160\
84042532177692129440747195538363002833809039033181408170383217482856567312560\
31102034123436337080151402662709458967076803652056665539343557851714611502115\
58815785347138134025286162370969125780541873041909468354945657274639096422911\
75406807000563354156970936964048877873951611916914048774954122871200885666582\
9406842410573280062196676469225112428213533535198059547688374337835664`430.94\
120271862886 + 0.086405263438525291312128885156960437638924420782160041280845\
30254781441117583982057483207118524125517758523797962526949314050417749091172\
31765741499267263729183468283319546744661091350727634298103896980228057061448\
26784192371618042625385590720917024079745850528748404897460121253335808664527\
34591753481778381763546594865635421467887995995838382825954720798982069199057\
849309161550041112910823116726941921624950689639857851149444313926521504245`4\
31.5847890241043*I, P17 -> 55.92519790288849676394366686033659695283528293946\
24921950375002958998042949199455889118143598744301051502264346029390569404146\
03488313808473403927444584489083847165232934297279687391813138797343631098551\
20461268837639047267854544692931145783586639808993502032972372094658289119634\
74150655090481797238772092874124459636962278036152566167269206619800222502682\
46985747807929228412738701233248096350849055569664251421428770878230218835315\
04742581318`431.52183293088274 - 18.15456417425757327723928581196214765511702\
68689437634218503889076145798373644696055624558282005835822154701063826934593\
30315452937544992804653450560272151548139254569278604203322996953253198820815\
32839168231549921033401012269848486404018826828717994573045599615792811864735\
93871685464426501369361496552802141426371551257627714898519845984893633744930\
98984398060921335217711052768248161934924504886659535555992861556255579409288\
89158126697258774`431.06361995376244*I, 
  P18 -> -47.6331571903305781316429115669524522722506037498974152027404165016\
50010824233891751271798414479827281269506095923706779296186198065143529535502\
59492230407728843297278793696491572121490429348637027600140041199121029571040\
97782937718140185500614836623148960782485717935878612975269943255228228930764\
10915352655398211727231840380841376447889731825288219170402085976481785185236\
53886409250595375434476539288534425907897877178088166020621109427472596`430.4\
711569867488 + 751.4643136989610157052713104284005498185371510490927059999896\
53014388610617410659062412470695306450320573417192437856369977466965863093779\
12050501211349367714362303852978730889566974078932940250816719494415699596032\
52165016668856311968448687050109820735438918408818079036939567730561689208586\
98037061474189328300839149318308810201601157658947806515846403418605880333489\
52349508648176717770158860412620738946017493136165923391226782156244036156152`\
431.67135014257116*I, P19 -> -0.000743063229117802507734094462010303227812303\
20237135029299809901525256530421485603433411915894711064317559768963700398736\
07884345013281190046340551337392287402591456825030814555959381671384979327446\
70643580758284885514381119462919495987383902536635232993632691775523285176626\
75446358543841905101100758376256348004483667840050099859655023411697279927991\
83659560005012633907164631176874182403047498595458095471769992546073187721393\
4437672577318`429.73521120703504 - 0.0469514990111155136851309302431464273843\
47726695725763413449113256807991527894200941128177226494718628982337451068070\
35209856758501236731348490204119468821458415979879001494880223709293303811159\
86154700659823972765114667540605828649180722878300780495995753870187842160482\
39498410248749388568850904827712949451775677069992479149294820207934410552784\
75956432244012157371482880189451844877046707086391836606051096541412610658928\
847295580833398617`431.5574344581383*I}, 
 {P0 -> 2.4605314280661145147576115623733229234472932990300045127831806060529\
10066818742397578928860217567809405237038940234721561544672606152597500172140\
06615677060226044908729746181857191593870878040791402081651540508547460681898\
86085393555379172671475342375758885949617057304221621815020474409939629567847\
92934222222182517788378356439347677044511650430357754802911337623907233341524\
50515327580902613898590970708682440827757210371686837326957292642875287294404\
9919543949`434.7146407227249 - 3.93385679927141792035790601582866766866257778\
64064546773248637409579143262126303088636870335080754225995848579809302743938\
15318094460194288538397797170811040498304207009579445376104612134272108038646\
92747324311470552451365486094126644196592421678766392146927245356191639750753\
09527508693781015960202459422178650615106273184935181839451959981177567614120\
72585068764771378402858806511126807123686835905005912059882945616732473150295\
787055175959203551573260180841013`434.7613948013693*I, 
  P1 -> 1.5759174404513311123500114746242276862667602181210140335889366599262\
14784840709204822411991420093025247748119867708572230874810569662939483208026\
05385290008047728836171953898717573073402063050849553547638665420464958104655\
17829967998129433025936163345620585632817055277435736424417341303566533287923\
68932743858179134108762997145907206384929848748965748499175064260590209556396\
94784697898733501548858501482327428610887958449931206299727717836104483522604\
3890893457`434.75979825363237 - 0.1960235952606488416708418341013797739995466\
88173637437806550104518394273077543322213170831353607091063346548843858754735\
72540744344433514783770239435590564842728376720861338930183941749741676609716\
29301855516986512800018900809687292735432128850139397957605739827600421349214\
30035011347411053657084827060842090407423779910236670437562616891436416069536\
50696343445366355202458471609800415914313517987308926784329506474486451343094\
7872437775997807408583555637789793`434.76139480136925*I, 
  P2 -> 1.`496.4378237663101, P3 -> 2.073968005932680370722446858387069944316\
20231941169028217064770970768011061042402348936077125606901211064293667488258\
48181082993636761973477876677011896410685700720782512123850660861193360294220\
69971095744713463934193508140372762057592933303783699516324977872961960523643\
71440181446466283819623321805792304666782889923349359999485508540387850263315\
17796356548948696341892026102331598145267413170887471710511574062774342828947\
47264485553972243114947167257370895177`434.72624561039737 - 
    2.49939235004091143145069974516648445494731612844913273055964316046740242\
91387371531462145868000857872111695926776488957313597162589093598747668680236\
11276218545173639163041285415231173090043071641833499233293585385650226529605\
85644507000281492895240149212095818253485769702453143627581292189538521038600\
21594716834656844607897807653569167679311113073744666634095563610055724526420\
28634321423095697566198270609772683825085234511997473291000048679771684990231\
499577`434.7613948013693*I, P4 -> 0.20117353397226318259317818697793125800632\
43684204073285301509276310216684939457383968625847543030355303579822107778712\
77198374818426566849139471105567307288685506272926570153138167091949020171341\
17798134221214781548736162245534164146223155336869116548820762019318295548462\
75566549631845455789965256762451757367536108576395189043604851243309897418969\
83478379979854360285740139871358980332472797512909622033326679223123361578253\
477033712113748836557038894216400483`434.7613948013693 + 
    0.17291716525777006973247065594578380064693519952601890798270744471306942\
19232131479669484727417562932312043113141964526055051552209013641045307854913\
75231587024042141527609495346001043426636075018539960233363907498793300772356\
00176570826348993101451934110779838519053598685329547754093478134665469417594\
23958122441945403359610291811145102537241855701388442380962475975188318403962\
01338732148434962312677828717823509342915964076250656069861407085933910884414\
789444`434.7274937514633*I, P5 -> 0, 
  P6 -> -3.185688533154177932109767697842097766119316703538926330246393178278\
80357071221494815317283580790013194792953693807846480323315737567075625253551\
82032081579437040455128240326603899030805906253902847118288617872202440484298\
32386969318130899545966219468957316007424380473137008510169652394637351165762\
35125200443158662573776737950257525859893682492231864648212046404811043698435\
02075108949250312252180920244435619024412837789677098853046381646817295191004\
31867942929`434.74339366256845 + 2.046343941515884753811082228036479595923894\
90434271964060809664501866989892190968603956161293778989817494047352944104526\
57646562127206103765507609791680073226857707796804235955933954363915009193972\
99297392053582671357024753992730665233944976036657099199237521334769567268993\
81920978899481109507635703684821790473842731911136201231558970271314379250625\
50300994962400387320854824837140393907138026862811570827351145369591244780376\
40867207337238601377439653710096485`434.7613948013693*I, 
  P7 -> -10.41223999934696537532274743285196131530980671044770264859096627333\
83529505584706115245976883861347649323989157132441465820543668162067031587487\
41979127179011631064900575372307807801732773084100167224772343949556813863903\
57503769410996866824356144035244283386073657685741946456658157812346479737840\
93992393379239688497245821322061549878173835187950230153210440042185267396222\
66832844581569871606476345827044812771720445080752561556266524074866141463800\
036148657382`434.7613948013693 + 0.389981490186215615742791416447685734257902\
99077277459076449087445665076229621387162171285204435202759290343275876297600\
87372019085924935969121375333506704534141006465644063333857136471101881314129\
72425244101777172097759739275795378272896313790877560433532170982516694622772\
46588868826390793338681171395823321407029122460535800529119297382876860111299\
73891969075372699746874413061308107546054238667700521441112533877524221901663\
701950497436680949611050047283358`434.4609736125429*I, 
  P8 -> 0.1218748454994855751748490963443187608041452504915415369084853815467\
86467852789967040303138162387597054303285051477838362441960194454695562266423\
87559911004773561967022057837014527607630109551865731441886166198075888131310\
11542306788233001245439330055009166419315329206362688528129208083555813015235\
04431270037447700406604727036483669224047889382466855249301543133435923372773\
18736345391136135042723492835817182682622377630990244515118975249240744700440\
4811530322`432.3137588296523 - 0.97175070820544427492690163983600981355616767\
25526413864663004086246234668535535113073283032637879143392359990852410229589\
10301917194732320720627620368610801119984950838024009600565245684677102560019\
08853677986234124533435558583594394367849730157486645184931152795300882125875\
88980142318751469716408994013295336516308758309876508281872485303097417752365\
27509404964664786783998952972371415398677381268047234242358735083938790330948\
171588862385778158350564554404783`433.32018702217886*I, 
  P9 -> 6.4480203088747095388398512533998809489370234611844401843128934848381\
95321370379685670063607070988314222407662029516980363491328193074905034923918\
66190217722211107787911041102676403346736962989815393517155062536136293317807\
44741240208235856251810813426581016343145799578298731172486831201908485917711\
46028591644017972632776783395471093710146100093156075005171522805617586693604\
22757124628583754490290608526527549651837339747695799870737438389546770447819\
0126507223`434.74436333542667 - 3.9409732407324109035592943820543772192852944\
91419810737379768293168703151613181619733106149017676926856370811259671096340\
59001555833591517294610050613404992135675596425677180123456848154098024416252\
43698007100122283372849238178221713022406550552498685442004374904064135673405\
30569920339508165782595295864197371276201280646717961802685935090580738141818\
65891835039748579165530958164056810347668670586499108293891589157816091921736\
3361575489244160965919892904318103`434.7613948013693*I, 
  P10 -> 2.595952071370350270867819246382669645860005592209241097172520310286\
34177405672389443709719343875245824048984713952692844458204224143062468157569\
43104034749047534758148298864097108551628427774083802113490657098258618439112\
01795794851401325784069297409358141518672820020059729725984684282540201513513\
20547584685547924864345294713052444716070101788401365558317855726508260050118\
7283308582087935652823455187301731448268496142090986051263833544039`433.64066\
066868185 + 3.761891277707978167497857255474978665353038595797545493074975009\
65664749179048599516941692486990080105605923252629394190454509408334139287211\
37691715275729814750649026540624479064710505748829563960581417646252323663715\
96774157605924361849046834407015883538861475808140714657441961841652758659093\
51524858286284900792260127001592588672351637672175945676468597719487605781648\
40188286756231212448395998734293406156206597705304416645156494077844937450075\
32078746548613`433.99789703849603*I, 
  P11 -> 0.133104160312733050537426589098794599703941755344863089540872174254\
63540569819671515437114617653942785845585873366936209006529282859066712784977\
70385087035121832993952858938444238455334434029508031289170353266875010164554\
16734391467632340234214283837046207140536526204093532865350914610451131540376\
33888876638738803709127594473243394032432404569698215661461215615452379068227\
136932936446790269491761783903281805270043997120219925012939284660467`431.782\
8629900362 - 2.75687851848202608972546872764276769975416849430122723002820460\
93640734177251319554781526552055649169206629603862878979335399071213418948914\
75628880711534774151563936756830763625261624491450305020798268905279496163649\
25191834315931638562375683905661104380311604727620113824539359719643283954392\
77026616598852053305519116454764806215525988847146540374118748715287342729911\
8538989422032432556502471732908151478917515498575870949576248294475862861`433\
.0959785048409*I, P12 -> -0.0901256280659703129205001425109657111454628688481\
45669975651313327860240790586947616528043639425228657829609302197535547660137\
72696070256436342730806882364865690621032550293060554363096158084695071240837\
62840526547363376636376909991110111985484497757762895807247649241513293158563\
10898423966161357063297800446301714369944581184300496931172780178040222529867\
41978888428464614724877632121212698498627661168373666128169653041645498479866\
617116967`431.70262597552244 + 0.07439689491454786467374365920156593978423325\
10500991782942675021366022091401461543557675971329047658097871536871655380702\
42081418427253446578450294232277165815919741201543808998365562883427354711173\
70855062975002964599472603375676494164921506995656355077241650812995519556625\
38850642254277181794043601310299128667306736231281321488812092023446509074705\
61877521241060907366341311731863463831743574971508651482221810968876065985712\
44024684573082`431.5973120666558*I, P13 -> 2.70367357797773769442112488298743\
13419040895004323335444399825475300795661852313395342775405721766978962307157\
80033575412361180744564632215505607496279713840934983444617783413171500807476\
92551696878860210388954411371157394446828168244341402865830173891181920556736\
76769134080599100205039577754262923598879113029106918517942917543427931324006\
14719892856361884589430006496233136338935647458688840702035277647971363944169\
8687397411993996810680329`433.05254958907625 - 3.7243035997436622048014778098\
34234975125835108943195532602414125276634555476129084913606265570577952796029\
43947995251837588250620160384268783825701792068839741722250276659169464023336\
73122122848950383654993582244443091198569050452784323795139669568585197692006\
63097513160636454958345304146764747312606851434657667082797800548125181046566\
43651845233779702159023315297703497247265278848383222987975951615597651473721\
680026023372026387392259754883`433.17916347125754*I, 
  P14 -> -2.86997439399343771140618069448553831089444171787151747632970359523\
72372027591657091606530757466031735693101820532846349806374199068273663648411\
30937837548929767384354136732547651776117102823469332159962475221308792186857\
32704878678777722105091840155871033441247582062628423507969892207526256013274\
41088501068219746196628023221773021368337154537861420790518882482176292859076\
9888555384862929836401143278213462856054979101686850270758086055883816`433.50\
234197781197 + 0.897619892057547635815910629476737536239263866411541461109501\
42685555714762515861976831086350365219545325798659151090240810463336006324440\
13940733340413768073171297463298635091984323208979987346293625743394736060010\
54470583225762345930218881668290958726190975574843781040243189021237538378775\
00806561754544511555646305186937729605465659105263672784294413076162955012866\
835975024968135471120873594086590979901883062736349003232462634580500735491`4\
32.9941707781948*I, P15 -> -0.28993201697206806032480083775238055180083519447\
54767941578847681847111531139149401636007584197839816270754935281721341108560\
79464384457877317576591662855973991084676680136375777205166499270818559649353\
42748183738506199774069119197796310929959913282682088612336402333112245282170\
17774566950007698397445295305062834283460865549722016614043963000869739256526\
94336065579956636960927220539308717617272264394310110343760997027797319932758\
891701360759657681244856190916`432.9783248490066 - 
    0.60160730516786266437163063765711579324914859178463377354945035993125873\
26325906176454265749562049069338668839721797791397680334803309886129044809629\
27555207218029394672219623996045175075701940738973249984652757529633096923442\
74908192804464663029239240907404648430733783276739012636848379310219331176848\
58230707194852009253043111281195125821968191976910829619066465723593619180895\
02309779992374210489081890483655712674710974467328579115647966455438464588311\
351788`433.2961484904822*I, 
  P16 -> -1.44604129874457989965044118040779933560854000089774305324514359142\
41028837549603391585909992999053946319401743202576055922776576476277621881134\
12322425699263531827860905512753752209898258679384368849940901311957028562571\
09369726850937217952048141577986791544436242792914297400207992413368424587260\
15763656102354950579913190441373882471029272958444921389422895114377221367598\
47051036587630056294413331060247889427780956305760378505152113662121711919387\
809370504088`433.4856266755377 + 2.682177488629607043255460973075661939508841\
13566630462445947269839093753219997161675191644442758651274494009533725718203\
39210426278218500667719839956380236803439506589799804389298744009917420241331\
61682171699982376158442311095024985932296658347761807712262822985681233637295\
75589277694953073874943275770879714531578010127669849855695608704235839107895\
51069805593094587853466472974010433959096879894851228060121997555524096067974\
2505128521464565`433.75215270229484*I, 
  P17 -> -4.21511559667581451772276662953696586071033733652093103333957048513\
54389278147826170799728667317734805674894309724699839915393504212810998692035\
84384575450654949394539014104988679346828469011919854605803374868667803671092\
96186289883068913512221342702408004873381901794703234998292365749441665523914\
45807774766745911560802626911636193392082914223640397488693043017577814164508\
8608295403802616929218715329013267046081057034908186108233760656553418`433.84\
06466535954 - 1.4114306103093860386362437655919777070188991473136594667651057\
15016118954000882810724553914740975794841824714350259211120782110206699011564\
25953989693028793663514911851630670137898807612742349571655247102182119727792\
78686166756946763562707072445492949239606124812125163851736413261303683128101\
49069554805129239668413099276923323685328665430528502962476872729115310549285\
95114127680146342909004305970699919896149824301255349687010207796429969522`43\
3.36552150642495*I, P18 -> 0.198210556821552866626366378884257242938040127887\
82225872550862843035842017675711255839662291725760335204639595626241034029202\
44283782848224051670638042839152721715110000185690897546411329826598737678535\
08360248577482481024202957167177916103484154176967810757246570830969541875690\
03200805051599347792754538829340937234786953433185016338433464115687844031550\
21846285087035438418759786564717875825868721537018040953997265688463784664133\
10305975366679814935161939458`432.8896628301072 + 0.4658164770785428390880479\
06565472479342838780247811545435603802660738865045933525633396400951466737101\
93435640672112350699014284189522213345636944405205695705800157679198382518750\
21458672068997584012070032244151761175706556949925358769270049438999176731787\
60176400280924058919213227460820315668598129149661510931738983779905536337746\
12104777257782564892037484328186565221516913920939903029665264449494808233248\
1413036995187065692749198302433872402691060011178888`433.25880938692006*I, 
  P19 -> -0.56192052051307289149497957815219561049951874585047383882023235123\
87518276017946204787048961940489171508750662479927290973029979976094258972609\
37458572399400142239786570010104583109854173261569552280488783694916553205490\
24894094592065241309484572344466464269985372571086796809999406889501002054674\
26050383104791445494674779706796155619780493142169185430794458354297650140899\
91290377896021773634893464628043576796652434136965521599627152782791199365715\
243594094345`433.2941739906812 - 1.347022674677134163362403130673005499644350\
14857093694267221933766373592479315269205040648939004385418258841088457298431\
63676775940648859097224930184640596629501747426051001724414122602693349415220\
12932807711728531274857279248245680784504120803294658527448649520996408118256\
69817149406450152047918445674314799370911315100321853730051935277437616251241\
86911500957292463228154484269766877134569423220128360957126990904261280477069\
46408203109763320496286309009177571`433.6763966701058*I}, 
 {P0 -> -2.398691009079346467844131322134412869465271791589522811287621141759\
49273405380812186997727791002253728905743483996329961676779878280211185381796\
45670342778140247616633358154882876934753410738330574358506732375345766684153\
37473336529129567782482040805571657055658759916111614301731374003637015710461\
64996858044893066204609684511002926061133396456253132033373026882945312378828\
855530771506251364863354027783708505990609510247096503849141441757440189201`4\
20.98830390475575*^6 - 4328.4826577666572063060407705120369291702692173726747\
05866812901230627743100192787767364285074916130996591613813516397158987407957\
48537581203666852681739019898138519992421020635713433727188007014291488733384\
51992472705654220169748752797408245608838352041742752586004846518109488006943\
01472619434555278564556576095962267497571476718653924954804749184201459050778\
37308831839333029383247280401927632607756838076810808579417306583682834318105\
43936292`420.51118736499546*I, P1 -> 388.117147219462037244726073684855326922\
65297436333416082826196139520507383171837137208984333494859224515962578226926\
69621099369781310070025909519317320865947750545260318822748966670303711227099\
36886844907503356743098407000401239793295547814830158084760124333615127279188\
92395416935928944838437535735624608883461839491154773755123951253573149543629\
30595860701001212335723600139743654297855513592544170694360688702190650871280\
533412401538861271997`420.98830390475575 - 1024.06666642651933568786274702031\
65424441661442457488357736026222716019948289799346150161987759425075214728518\
48882358351910082544900078624986096939313868023301572428134660822984012864940\
86351534103804571032597271915348656718100453705520442449933442450898679595117\
40657644827533376941221494098638015915050940214812407559235834045476369924654\
40781142165330490154192163548097418999533915891018238838141994262161618313356\
1232453754267163449093134983`420.9874264886959*I, P2 -> 1.`496.4378237663101, 
  P3 -> 45658.690662294948659528156980174904615393033299255616866154639883338\
47111518496600909367134269242718500845929323584588615998414319657058638274166\
16072270624777296392223970693597496857543621682096584801262100255216073090057\
42726190849678467566457855808783614839912740099944641531609914287309982159585\
30386959845552744360568973360998632031176788221652437901455762619498614595055\
566050656893632775603251219515829148509773406699171238860724730152434595`420.\
98624245647807 + 40377.167397720783681061457814864524042943471344309151124130\
32673647111696234705667200241423716811531487412659407438234042058988806913279\
42023024475733487878731901743185675381666505276372992363968174759373470315852\
14662088336980896350838702714364578068400161333577291336501560680696902434877\
39813102459021661673705611845819937357028598004271659531229424898838530870637\
09754031679677487189886333826184363847794145342424034447815465444824665146891\
6357`420.98830390475575*I, P4 -> -0.00318005235031733526124495323490104141215\
74119728689683789424923221571314156774981823481997325145263782319237099231573\
90984176906563756317264365760247527121418963143847725694547830639971846491509\
62687072630479208140437059311424956743635751375593437804988024847342209960919\
80222882559523033225118392719394986498553162527264471622732032420640158153721\
07958104948463922370322547437262222197993225164670274598488672648028240770760\
77128686043570358`420.9821486944816 - 0.0084021644416764850673117237618699862\
77035044190588592153585546529008770519216650540206834279554368410791252995337\
82738786537737762082548089507464051708271494419324848207206222202417190645254\
72396394847906825877725301348498285621945930528649338540703956580550385522999\
49715706893453484720944498018484350140991109046472945765049553259499119358887\
41686584860007830690389231699553957133199853603404429593664778927636022195320\
292507786335617928809`420.98830390475575*I, P5 -> 0, 
  P6 -> -4.719952928417595219263700946348275657029933913365172084349914728923\
79098718294038524613277551683191633189367374951476551647584646042519115079713\
19699108457272085007898355460419475542325726617499929992434353251840424483724\
85333365986614427066515896398414920827321359683492846725401632126747415126294\
67210511513774395590077873997909230389649067719965955880569200196919699592202\
224593545509396804652816427366320296996761788830994399825`420.98830390475575*^\
7 - 106465.603343532421171444463306932778609635769527816209918614614755990983\
00971499635094815364116913741293936956666681659489335875499471979443542594967\
07829313333201167889070698778782587420195038702634915047019368656779116488653\
41883517368795496099017427069133894093566583527032488723370775967466586580844\
42224997061378046493356791187170053315140506451916549751106886300594998723445\
496416159998539634849891821555951581748839205910208427994610980875399`420.608\
0965819145*I, P7 -> 3.7150180707258501853857694676245597566410005565181240990\
11507584743742191369907367138728872104236855633180022908894365049191924154430\
95565758775739901334262940109040338491182249721419730566408054323245650423052\
01787986338786651434594641927358600511263173884711782330258641496047170844043\
45559847159747566017459091476203950219964174392161062441642659616703223057837\
0792372188703918153070286585007794896215999461280658762424577740454152`420.98\
830390475575*^9 + 1.005574270224490233522497895579623641385383861025353579434\
23452347850462336739995406328171376504865132223736063399182153149526144175901\
45374686681633701924722060645042407497555298867990644820314994033959553970426\
37852625445052989285356095792559481973342391641372768742923445859144571267696\
92864074607381881935736798794988157535217194336705457548289726032105985342396\
824698994592327987127559400473662966506966529923077045724085275183`420.687277\
0910112*^7*I, P8 -> 9.8268662519215597319726778543439305019105868933742872307\
50420544605535366030511347103914195363882163595555663531604498487182642609436\
35726146214754271749247633829728777653446658762738517207150590237235050620433\
23631088928506934278848263148450959348715361736357354317289121998405778929289\
20219042766227577270742222939103216882552849639428090668586049509525129561925\
8742787343910062681307549742795028959378195085389721261244317`413.80433147683\
004 + 26.03495214122433660647350249286791002858768850805372532406280525796503\
45285363499893033483437973444366183798460451279372228152463024870939688150445\
37283774202584631526989006284226220972944049657825676960088828259320393857350\
49766487392063698806567701910326566627610119846252221782396310538715248542636\
44295803269525516148077250556624544065262092221465538690541336254424049131059\
767484375931756325689574222447467573284421680274`414.37798130239133*I, 
  P9 -> 9.4399058568271387982666086560954220653895990760650236331502630928005\
90343643727627237086262374770040420394952219532982043382187881947695320225783\
90551893310003382376240496945690407835437079670616714706851780020781156430265\
71302693957936999249957730113783206332061703170152700644897129875088086296506\
64731353527744598947913485603284066719710252988280443997953676461361103547412\
41873719378573919177373084465158183634468437436159114574`420.98830390475575*^7 \
+ 212931.20690067378368469944458034384027821052545256286708283801640613953840\
73950088381091479370485646599094874702420703056627139985013137120562100474170\
52850929121783182114697636175169748838917973200194727433033234125611794451757\
58298850257714607260134205869301361747539159639520073431392036804014151923063\
20443747666686915564386329507222481602211260608231723652136121872193993528577\
1701780045100091556976519244886079792751479923650462753696629736348`420.60809\
658235047*I, P10 -> 1.0530060941805304799316481343933519372550614818633766252\
47959268775348192240316231155248936518232634555096956795372577614933656250004\
86232673190436218428511472252800974431539062554208634230281412868519816637632\
45641942720098694810418123695082961337418756695024428470163335520399015982755\
99486056043115954014794861335633550012474323515951497119711175214029823905769\
5086351082095809938889169850148058380312370865364883631881940991166`420.09541\
26587636*^6 - 1.9813375020184705571070723676815608954571991836005110417482091\
78883650347743641694237029396614666492219177637654411018366844766859786614256\
73791664959948362084197241248797307984030805411746322769249509880091091739300\
71178879792926283024204044197148102752183378090495285409345672289579628799901\
10655220299441637550500018132217576872025389675343687260932175238723760783338\
89319183706091279615662087142355863776732695799749293746204206077589609480605\
028`420.50404975733807*^6*I, 
  P11 -> -1692.92893425048840004178766401073646436561681750313603412502841867\
12134435929001876185417977759082981206550320236215181888688144855307821942699\
07004799525673641631281808083803010433232736587098366343164589105171603920766\
40620860890378463066753146925593284221960738238930015126890874276170653701077\
91444814131526442742612829840642648702038235020927897755279092563130753394442\
372692868905264524323140631332490663857024437956867505`414.37657510509507 - 
    1153.99641417531960928013664040020093571473403801057478116639555946728909\
93283186902728825357279686210151838321670980701823914231397506046047231605100\
57112710251922550449127991343474413052202297862030384809949546342523723798671\
29174928111531230785620451782793696754783037510820859022792279465831089326290\
53140076743819857276321285175192982427513355990569422522084895704237904564148\
907741605494725821311323975371036931461884617402`414.1647135167424*I, 
  P12 -> -1.15861735897385787065934044202896957970408193753625471212077358025\
17172257315983992684897695537270758983466086584439518848690190170684819632240\
83313045261440879891787025442568156863979100779870641481164437899085633886138\
49103564453877556858470942895542230615637688396783602927091885815846068301497\
77915190942001472340333353230839599693806571692090215133351430724471077515276\
9671775111048950856019594991069190324435`398.5783660791143*^-11 + 
    3.00554738827604526250594317519519256219106391562926686433285406768834822\
01977430953897864998417761432907121604763736047664663496616146687285851010234\
47399971691408017947764844672960015076627060328168036828742587119829302120223\
80970090602225071369682189942031286630549059223952411950417419893442789831371\
86828230239771285523903083681034542832827893569715048406125092682833237908634\
149581091005742409417793342735739`397.722410658768*^-12*I, 
  P13 -> 66603.77796780573587903681079016419203144257607558635344575755481185\
03308945501125570064708357598297453321039840940436360446849083136413648399118\
17242117230766011502004602649573617436119291879481016451947604478979030903699\
78918162037452655408881984257126509747653264351149321353108386473302417098343\
85337072771527369981288899907225285102565767408170318627122860451556691131898\
876699040739268776024063085013649484693807286621687333`414.3762252324672 + 
    45444.9359176884513131457445851393969802210206756120335344681136802130010\
70845070374491323178950938269218023880934650164754490285788987302203532963667\
12943136230781681999160626224410960514690146932758820837347142714879790844035\
32396903648254629076671508108257964548786302155597949036470297707541597844196\
93626009498592448377657295048139939182210928743214501018069854584370327419109\
8122471676902311626710673217784803878253470645641`414.16482560577174*I, 
  P14 -> 9.297046960606130789623353981711609516606560832861212211894806814613\
93752471853956266317688989110647720283478672740286962995732793228723097659918\
32367765275617417238875773833944423684833222788169661414219185627066994539331\
25790616010509373057341516832250848553357948846464556842383414599817231309583\
19531097781228681167198279208767560410486722052246551929565566431167448752685\
3149787748279368888303035877947880692447511244110629258469`420.1473754972491*^\
8 - 3.48522276142849503319452345724134873062256344353350614911438227959412588\
38044754316558769466269829435200598296208287611938486579052085291054354952122\
98421852300703249054180682379606004544548312228103058059914024684654130580103\
43813815722835560202468042675798847699945284720707716426379941713685060163130\
94626607807930531020083766556036437679471694527557251120179890952764060711030\
86292548455281070693691795588311611099926842529795456`419.6394750819342*^8*I, 
  P15 -> 14.75372009180595762648358916637792561617538701247740394747800212054\
51695109787920696511021689052489014016176946236060060638822422179834832192960\
21661718676626047200575374994600516904965676551161043924060005966487771946278\
91968486875310730257510355993822302575738559009914578628057646929645943229189\
11638982169427983021929622616757517201880932639892309791160044122348088978527\
559307257912613631910485108482697991081134860657215`414.64357428599925 + 
    9.30326974656332745178807601643658567365824465720451813165534328310872448\
25006687228827999551733305127330192589207168402996488823647358457975894609812\
77403492646078981672714258830156398185448321034019585779534397759031116345046\
56669593020187971567497774959420924671599981071353014378471348042245372752624\
01969662791253682953366205842963943462861410574076170906716231025033422693112\
68743404013318153208520193579905690804205795`414.4404580714082*I, 
  P16 -> -3.54499472323053510841450974087158564767128069012959592416811680242\
51470683570496021704668817702378375139202772138394156583776440594355784916767\
78219323227821739801416792837123982984430825953798097249084105175772174426830\
87490894356440967695481017777132762431371130835719964298448146975476799321061\
56378697580503658172646847814803491677008082931804618383456787235287841168903\
0778849861831912948370893647414374727621879871134115301465`420.16266894118354\
*^7 + 2.221983231243887987933149449589672620178687023151497411103704732075329\
18767269055829212109870509867102437703391325378422521111164843572462259029608\
96483404342407275551378281278739420422017601778715315705805235032307870895084\
35961483984939269619478476600003366344513869923698853542267180090175290407167\
01104663088378127690021730414385348881251044323090999400735578097861525389867\
10479282404080908157466363395393527538027370847481755`419.97681811838146*^7*
     I, P17 -> 1.391706508969360700131292407730269715208406883011183303592127\
73750008164076228772875375430820302072049221841710943968389146512225566015014\
45396892013618508025249801889016509900618808310648972171677140130247244152341\
08196628293256081950494423236603502205010666673858647228450808860759191792800\
07628699615879913044420474906058986332363347515611875428590777388896266251557\
72361742709637616749048262204511184244576165170958338791555287321`420.2875617\
779983*^9 + 5.303252212661615592469276519369365141682677474531004095534765528\
96797531409666610281773067883930881251274204927255116930989704939231371252253\
00509274066507776928857883583215277381606048092823619164565793778755157908532\
62660154121648339923240968409296280221799406393976157666526821239997625537469\
37682951149556315342215486424260867338723180314976344253607529651963665572919\
4390838215298124130686043097397063543225579926671805411338034`419.86187601373\
32*^8*I, P18 -> -9.8352541981955316426442790247160618073462504129619749240645\
49106171652733012842549980948280012821101482991312608437319922931136948222201\
09217424004796484399098576398766002832418231828938759921456903505816785928850\
48305729969667835911803986289426868853279535088044888412219223058768874411111\
14258968836013786457408265833180502247116758409740686751237103159114112828111\
5445659339914217194499445518389294948566589991127603989467`414.4674593841787 \
- 7.4417281005063009756958540098373137136309361871055008327039584154135443803\
07565253339703610639718587843974275910143014320269474872424505116967254987861\
11827312814223201026950016033090024068639286493000045971845309489913819765457\
06296465473868353359204888591674459492324878360589349110147242757104476337705\
27842907795582707879637423910447559214533408172764660382500096808024470636905\
416456174170872092992440274136925160705511`414.3434971123971*I, 
  P19 -> 40240.21596413739142918024916643304653087661444483454354459085995088\
60134549361007527135441195369392728592404532692027303849211719608600395498460\
32324193132159532074022859601234705969502557501849905207749256198651551558392\
84977558637696531511315995326734221141379890764711104198831926383521911472453\
78796570605857779577946246486011024151755170064975374887931697892596952624732\
704397184045596979703297111108112582609820306537444146`417.6116354414674 - 
    1.78397452120325253569613278907188752700431319452238700972588802900644374\
62052713971153717892868619846741830761850033826428445633387001381409050849996\
09891215809260871266916543633897393522064999506323087444135291015060776755893\
34668604282477483073115099158662455443729055411143767476999198990626033056625\
57438781862446131916931812069763162098377029195982902568045178108711145976159\
6033082528580152414332435965587278796878943456414781`420.1699107016774*^7*I}, 
 {P0 -> -11.02407198153685089839135624891753439739100787398485863344860328032\
10991168231400039655525324403968160133695386461088010747003659402672748000290\
89123284825341773333404905587673343611147343034017438379142890250451519633314\
92877251393503122173541986211652572198043950276291545856250660090797723200629\
85099839843476147102871243130111441133273632492111488757767019755587233337291\
3213333593238270817251693159459343996687318170323705061086165430871661`426.35\
3805154706 - 29.4288943518231031107921837044179935295922340203509640913743390\
14397767963264577014671123673996337811501004484867795452332395089370987338199\
20770948788562001487635907972404173385668418524576502009988749368027323099452\
46054108882167841561885679719803922027809455529398320447153440458554517353177\
94611900416805519995137202437820397934081767505154715211977990628516811760581\
3638760244075188139570515635837883033018638108509584791472760911470646096`426\
.59681603495727*I, P1 -> 2.36617339291816974152190937678083832991765622592085\
19425353010522028383651066426522153584732928314539469831489095995243029660945\
72747688232510046576749686676962310828013376118033950091418295136564436706507\
65286433128417922006812349623210722314990214218399264512657808554575635145109\
33614991023462476365074104543075207532996215566015709589484409924348030351523\
53445291782015465029607004252811432583877746514668893136052054977180074632816\
8738051`426.32386060504723 - 6.2324767236893979381092044615280546783097319501\
46514586455451392190278737909740727239676795118251905047097922686655130680481\
48682563693188678553303391112609700560622398790013123334242088080040484749663\
93307533330221616962213411186447656041613596658044610598258973721827270489473\
06039629618860290359669130241411370816900290072616264530070398675610919841753\
54366428540200239772355115019840222231012439755660242052849191721313182688235\
598919979054`426.59681603495727*I, P2 -> 1.`496.4378237663101, 
  P3 -> 0.0113377811634488933082799683394545819207340945853102567076100230741\
95702324567031729836094431481225243180538278200427888499223348848229933350006\
52289840652561868902312566714267039614513647644689066523855375026129173753822\
76982639780768459606828353476496113473071399474974729176225931580675954567003\
49280424176770207346733112617500031090346644165045202079761866451696974431164\
13750062547696134978879841933507746859724178451573038418748743872586`426.3596\
2494663227 + 0.02973271544292656299384281084845268610382534823047566107465312\
06948100431626444938900490695074942081291538478020198865974171080572996317119\
39300306979226100201081368509786255106940518088898176401986996174442174949903\
80031804214846713113606231101453172204542225504553152976782381668249665642657\
37269130660665536043034100241026289849243436041133282199122849425154242486238\
5382863369053284613029471743819509810451525093113862166354117606241778142`426\
.59681603495727*I, P4 -> 25.8811639334315901246721340865119069982094285969595\
25570460236709843381082387698007482522719403467961871447085128913909044821511\
30367256909171290236822771973850642378141626593461373387835347621940889009239\
94067120276609686086777498319008172408670448564931924712477617434583251227601\
16577228743715367831137673379537742187889892263393915632389286695044490957220\
22209043020709222711212157193084227717114103235124996173144906201976850208260\
484736953`426.3523357670715 + 69.40022800228863979640656540107977038692748768\
41140696666028532282108489236505778705824802453375467791411163553770209372990\
52489561370270511562354693837740804158610479181250923315671795901327876932706\
40305626968002689663082170362859893491147614655544355841434623033493449110634\
06501454656586305806557927460512858375128045151050054026777220716117890013213\
34551896837229101907285218599077783414495099318116367954026403840211736838492\
5434255125946`426.59681603495727*I, P5 -> 0, 
  P6 -> 0.0397236156359325859602318358682126010725959686347290175035347271773\
26354953139999768322271058142022056478521731446052756517367768257087545845210\
49985224172495284657767838414787785442441451947715043092267819667463378587042\
06030737745221537475725877169884990618968742179385316686197452492208183669993\
26569548681321326069846249625815885532362811638002250377252117757736147217094\
59051350430391340403997484114920439663730370175006756185896026017901`426.5929\
2610127 - 0.03513666970540036491940416240215980366580254436043037611685035396\
41638797578504682520559970742097694539292763877209194428597098336766560599157\
13789862512819527731615413210008591103072260955647244485958705794959211165015\
20230623433056755767884453448078695171932089531135853124822412640792149124985\
53446635824733622615503390731898699407735123458943257203797088300051363772057\
464431639985183333327168014861293312455016608921161884458313029928691`426.596\
81603495727*I, P7 -> -51.7629626942253859409877253256131317216872339977549553\
86977386445310361811709091556201985881854850778851709946558064614801213166484\
13959791224253078885317332082439645449067994946221361479648254204162939759897\
96907557913104804918574134558980883508159749175089954863785226461645293432355\
51442671391994716005597154602059933116795449751009691120455862541951892460556\
05035913721821244800040587042558007362248120618910269593838569119012483826285\
271371`426.35233900961026 - 138.800787147804991699761265965513017538079364895\
78022150263992029110228357859412271336345807424512232438479101304039598300595\
00810599084021035159003587890562658923803954744611961244735197198648521663907\
92122362866797158173654796840954311108431470475095982818374660649714632283061\
23790523085010250961828474798557041160200751237254161534736708488763899028329\
67830347017920447330152368629772360988642012942061945888691218425856636310136\
955939830384`426.59681603495727*I, P8 -> 243.03719236626202168075683195568991\
64401388001214958078500680627759707866569189091846834944316931830062775109475\
35384445950813975334952453975421900149607163276040839494567509607266414952945\
07006842369548367363799611995170215706626831894762599720480154691004794892575\
19079103751103956747252171359583721643178913586111613997469998802241229484893\
81943975825164036359128251645213784683012433652717271965608404727039602444613\
62406938387242832790893404`425.72494621035025 + 654.6700746897330791611217421\
04400471097538164756941401969791925720479692458743664084528314854180027880483\
98330484214473068800605338882296468192320042673629926443111810380518991154478\
16851724325681828054629244566551699623961872672045665548341054025501499481491\
95143234202130616044978056183548981334097130321772378818201161734626178048215\
54693789599915897619887286724931843728195706321529665540250323593991610226158\
442804069460706114121178655316454`426.0823455556988*I, 
  P9 -> 0.1588960425395817163235407290653792582658148910717957787668804248475\
59402238660957354809097592903225143670945879979188711637742103184543156852923\
23522317558905906559840264327533600197902057213034402344215363921021270299001\
10906412784838305976967339851217397835571468138142102482997886913975240051256\
66402239421844287354766709628649742817929046436002850575520953684172367712310\
35406709505244341511530322822556004873101853667485866157282840682802`426.5929\
2544952007 - 0.14054856253862606037706798652941106267503254751186145921538089\
59586025538483444834085614593013016421732921325697517751693947538705267096703\
52426517539127559722225526099332356210017237644379518980732894383235556733161\
92594444850641385540441387459550926293809321143938043293289260151790717092580\
98433598300705647222367910170082227796107740472360361651500358124639710568084\
4555505203051955894204873358257285080216103952096293921636024336455071868`426\
.59681603495727*I, P10 -> 29.154479247754513759672456273405007603048952431950\
20403077450186125391137127579786262573883511902766812279149417169673181774612\
88266994109702437062108622894136917953385995952298737275325963038537366922315\
33362087136720387393964779338505781629686748814569910111182953633313754038216\
02434570821803344438391801059163814893498489862077864735190390710607327986364\
30594059766430219362069289092004694974424918662891511513898245223501366666406\
4512922572`425.99432668281963 + 3.7604350529512917270522877903329242241203894\
63439155353082582859013246346429471311811462406126022071564709182470760336522\
69144981258983984823893629873631597622579399648435440665912337369834475285533\
75941122190464549309851193229867009224645555707171743369526552361270158990601\
16883645279084828694294496027971357308885260493641544940278199421690920520405\
23980887934756049928355302288305496270027041697298569967251051227261596512747\
34319093543303`425.0942955443575*I, P11 -> 2.07496387440663648516360622643428\
05805691074032344018557163102925781502887256680217737151921798446234096557761\
97634145144901187168751440428247399050382073007444800913094885807117550597670\
63587705398817491885091584176297062139103405479495225439913198763821757702438\
18489160510190521622820020836741696582455798361974245224367004497255356339086\
80803615925791274087971608180195027403067095782144153023170084955971721967412\
56996874317273351924556184`424.99435625358365 - 8.571379425970840991237824240\
45457773813449763060277357258027152336976404710099024381536969626607042342180\
25083958964415052864353252171425031604499872309652677822470705462669242208339\
01399166504362645687009250571061080840520323548035022574414429730793603712051\
70654513188252603333274065556688347695609438897881138595338261373416409835695\
81084764536326668885812978886854595509169767459859190204961656118414849036760\
6110421682521941226913666635537`425.59595538747925*I, 
  P12 -> 0.437508490783370474049483052295291240754211160850348678554450175685\
95822242116625033761570686138856864748078699354271156072024210021701827866281\
51225903654821948538148986279922459294990210375105498749018276248636499372291\
35242089266063338754428822244007202435890027901264475265720530945846227134376\
60708941610878910969747923187239758209182039888495789238661708327149927347961\
129888526928118981236217202138874889074553510154838679580187498736007`424.870\
85175435533 - 1.8189509166781742300566564741637576330520929221185343219854565\
49312066656233867963980234039820680984930277831641074112655721980388400054817\
19670621973377993184385640227287862058017534933569373241559702280477383453117\
67853720670595971946582692526049320471641894854262935310433925305956409359077\
22526524612502263491082373917568543428608127661033348605296318576852706226124\
03296962295299801980449894480315668401482852297773651914700268624839126194`42\
5.4689364593397*I, P13 -> 0.0197978021570802890476018751838355406739054861377\
57050500693186225640603479679789327952059151331351115490024186908850921238809\
61009826534731718482519001486635411665864292017901049543368310211753988492139\
15216825379957611282012622524452265781115826964057995549958796538102753826208\
42388388103734819655511180426263654138183018619798298919682885593000497180445\
19724336251328286186085184470091462152884614293055061006907945877553495871060\
949833748`420.3142123677041 + 0.037149230786693923462955421928770314488563872\
15071068025416528969709200833749729886621288644190160770587360318851009445324\
00832898793955853645045993262956341262066276725618539664957844318219957017206\
37106276995416864047281305844769775926089693552375293919290969367149821525932\
36981574339294554769998834928028888088115554780951831210240428180562435777993\
22662992422394595962206309112980826292423435643643237450655761489467466715530\
9504596103012`420.6214770228983*I, P14 -> 52.19997319596688534670365488820006\
04755855717320040040863853539504280657011499166694157116385830944891692328796\
54900679844275697649859697193116631738965399584756150699045460586720697904762\
30921374967151742810057734747174715331656565517409633889358002979972880146174\
47426064538136185801635428812488198214924610428219039184343373244685767900943\
55690873611103394643728459117483654641172465106715266811928503889913667745637\
41885314938202395892643009`425.38970464390434 + 39.82330422569840866072557152\
22297332461595286681506463663720633038655813729322706978730612831436912569832\
71367800706605282986404214920182640945120105138540920865886615526660649813551\
83590445602730233014692778270891295650274985070081659106224533626244920786259\
50049049767531092377919551081843903226192312276655805721584054130601468222164\
99277707071252877064873028698115659706212177876771519196119489057870236316744\
44656556740069036463283384280316`425.2634978572074*I, 
  P15 -> 122.6233635590278182234198782422077414972436190092968929574093004657\
44318420081047037925692524910712758474780506165480433235017061972023831024076\
61623537706966904636569018505400435615765938780262851261912488763701389345436\
71037121408115439597517077994216550491995009856539256210579844714175873670130\
79638148516164373730643193940866181094117410358777846606336391337472281073739\
41243731214362123342818492828235954534806666677398410057996786451453273`425.2\
087030412601 + 140.6976855344408397890537647532239652367355922874293914564986\
08952170678283646410285194852931887526957178563275097678625996341889872081843\
93992243959004400557232659716553401314543513741917075080238528474745424949563\
38663400746879110331275894110113556464533057877751492217835602136452786310399\
40179194358730493852821537838489641675311142482323531109993541003159055724377\
96716111084850464371490760678325890554004979037211369640580604720619114499968`\
425.3010457144427*I, P16 -> 0.02635500096808494494385102067179909806764329923\
45429215999717075541653363257920024023745747103579771416064442001050159468846\
09659625706285347964629544166855185191817364113755813681340766700606599589207\
14491669751016034579038187738240361743903204941832944223224946620480578402821\
08194431160513338280053229155301289695611922975035897423730561890334022105407\
09256282342914602982363634968419077391372170196863765943432294676265662483996\
70582612614`425.0326536756649 - 0.1102864643933559381860144512494443741102716\
04378387899841683912909800390262821919050686297463927594693682136857176607133\
03569511739249847297740732132650422568498475907482694423917228936810131696286\
58431848423629423315139257396652201616380411836401526117719582389469192332281\
20105922165560988610684000392983504565195280565897879921275117455544679197272\
07492966124842298156496940043775902579030373140203629567989138041947015838614\
221637213134962`425.648792741638*I, 
  P17 -> -26.2310094757651789846928626203391537095590022022126467490179552270\
92068137107230504260092328481841378553957287481894728326276146203602149322456\
80557854753657580583859884391351596779819363706600120672887146283970925282520\
68732916559053134463406262570871475349840908544331042539256848654168272855383\
25800007461310483585148783292357250104944364392192463207172086469534158979940\
89523056144621226599570650616955340440967733456725907176030524503195419`425.5\
7384006793006 + 9.78232904064166521651014873372585529484562164360256172072625\
22269232372784696183758018483249456903389277572281871579210202702286653337137\
74455460635527276461570554084287197428127917749641940990546339119128137497527\
92808703451823406760313341408253033617768142581771604745776389355676061279340\
77245317922613550568132443911085649777470748239539615310970994662933793783471\
1860247277203434952846439438242937592569741944378099935322663294302904739941`\
425.1672604556911*I, P18 -> -1.6470567654559984635462259670762887653443648222\
73046346808080572751283558438203662002969573268267725885905665844097123750252\
90006957431100169698278677396576678600723609535803235415488240723732646338679\
99507072387566022474532509018838866338557208808097684243666791944183987834238\
07042523081978770877367492505605612571857664903091119514617783142475261962619\
84196512153323910597058524321479593242457423868412311827737152051005803271383\
626094876229`423.43501095951507 + 279.944932893220272108641159948989780417991\
84215031619219598207008053776365147061749640802271992098662577275854066294391\
23699783061148553393182266764382314148778614967865009565883058763574437468374\
36820666974857876302178287923969579205144029756718216459198819951326766476600\
34297577758108054277594015195651130000984431584463230612960242359679410678313\
37904547920369930160539882532958918853104927830151593847406648078872410396658\
7341577139770446078`425.66697045617764*I, 
  P19 -> 0.000088763411543161446041981118013344699593272532125310689271335873\
91962643056021683806749878183244732184191743898485792022006889697783796478144\
01039332077137158640291573850473445291577455061655927366938188711778381100727\
53193997732636917455737431807417531541333365409722526887342573423244815089605\
12527014012790288607683038488008795454360597266338377781251544505763612423660\
252702516273049757470669914156737208247466094737723625097357479955636`422.779\
5533170218 + 0.06013438883282271979710652641412917243269382339093732686605127\
31633362513265500360584990373550427991481679023283703732073177322836835634530\
71234142169793973311909738368964073359685617430677835035097951802896291026348\
54287678174740318388620474159290775393499455216531871409920633264913023634787\
46661420432449239117881783611494634461222075070137109036586452538100421069746\
980410010089844984505268776357457834252649434776625296579750766254899152`425.\
6285051928179*I}, {P0 -> -0.2710337913256010787326927220640661498426193393027\
01254569134755375937519145572939002660659065731890239517027401773990960575060\
56827786250753190031542751140772754341842635999952282338068482696910865459902\
73546272208480429875482568794017685516176506458755093720231187746814165121379\
98163002028639246981919493581003791059475417532209696162500716527974053980299\
09838718831118842725189257128364677212675954404023119241889021597321118844941\
2440404765814529511097110217`434.79929381154517 - 0.8103860663065722257343218\
43753578950133837429391405158178715109201975126310407050393558631417912929998\
12251101018861207280437751204428580888034629196820324837125726795571983800220\
29116591654092886085209831567115593543223815548579638004919568411240977300826\
87641294246148911875188721734709365435455374307369510815660715490402363608798\
93351122754471474311038896111595027076057462380126596352651095861981375915947\
0845963351741002035822417568856590183425080911230543`435.1114428052538*I, 
  P1 -> -14.71102963205844313674934279572168347067443408016741353468824430090\
36817170775102472704962812314331752587817010404198146966092821846681272799802\
89000176972928541583341343424912899902591799480043011185613141997451067081325\
17515008244666279346810000792860809423965893757807496054810352081910652362333\
51061363915997824348865434837099917510561387110392224352872663170855602878756\
88658711442000141825544418078591104311457937387191856745354466567270431927903\
160719358848`435.1114428052538 - 10.23300666806687381756276451490130462617860\
93093121686827783664657637928065551049001721450811084844273379251835072387397\
48287929964194405257336746223550132507265560274540725405579837078314048184823\
45665951505031830590654240749556916127964934483279102805516322519660788369687\
53965147328808726412824643456850169126361038757363815583577404921441698537720\
16572883089572715704956871865430912303995492198926390947588987477785852022590\
853673487928746214778681744478848888`435.0551750061223*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.337362964599000652283358273102516821582\
81262756159384563233010334833060659223325392265389546071881559677768898464027\
77412748443806071467637918131570561695869547093699058502570900411183754448568\
27647728004147404661297755435159093430966541794643674669222705650060927592766\
42542311472697095866582903094411529018483268485738459692499610132181527614548\
44770495053948599717592940770079936535986472467978664597728384766321830661648\
72717100876537439075587549327995816246`434.59812322931884 - 
    1.93248801226790496032623562037313812619669356381524620094412010554473956\
20240879689410815969552236864077729161192905913999974750644667777401600487152\
69207512782601347934998353653169599969309219849084577205284132574636145876876\
36519203142011307763662486781144081026317716293440729057983398509420618905454\
22121055641878667155060425055105589914639515130795047925096630351743541265778\
88008320958184886753322344464071991951348892075132175445070365691406385926171\
652153`435.1114428052538*I, P4 -> 1.39874266012407204914678067011986469906523\
91198301956131223515550712924375669842875684974456559979304447888167984840018\
24202748369881642950121200699421485950979304189941682964800754148914109253755\
99980608434772319813550359925347727298830861114943328196873713460157023873676\
93996702313623062132489207757052648703756338860595329845202222706244321014354\
81574197710803867774118891683331953222303326135595827192821738260434408580329\
280025882599156861322572668564932955`434.7869629343389 - 
    4.76107682691175557766210255580489608437432816574546732386461986081981740\
96240636307937624141339614355126035831708903785330677715102352190281563836000\
11717644711570493291759527375003932663777461634434194951359230241272033370994\
76786387756561688598607391635342387635794383801171039116675432808092427339249\
88624604538917617098155995829589577881260163354027475668818626927745458862983\
94529196247421645674710943917953357776176869290964012223164480166044709801002\
962418`435.1114428052538*I, P5 -> 0, 
  P6 -> 22.624904923213968488265046191446949904211842064426300889865500386057\
79884727352041000573994925353084432085277641993681164301631363003517453797886\
49173173844140924127536297761245766116734652640227835538389768717790614342654\
66807107874551418178928708266917775343308228295021281819851599240962463748911\
54039766923719444632123453466556616014981460673109082648627567020175008807022\
81270245030693531949574900583755384022032979207354128405534165138754597755856\
41510371537`435.1114428052538 - 10.355309720477048784173692151302100938947290\
00198246704565592851302449972162186771613731380679039996789488042606532079872\
02150733679543484479890993346491513167763920020488605043259232650520924033162\
31301686230172856364379013699756320387133004897895935975319759947442969394297\
17388138044303937446424051540974501735674810208130483100895277160966315216031\
52289502487705527730182729265802730584152275098272817283617412393256153675600\
8015938590904505114358416910686854`434.8930132492692*I, 
  P7 -> 5.9759897168393786278831634424318641759630451135717518537715898006550\
35252699625104498573454199553579244886056245898492572313065301664399369853137\
58511418281308151613756995746353662860999071303227259925976297613835704296132\
58636624555574871819781585673448044584189514879788545973184690381265658998479\
89935393791669014255016155532499209658605012835380841170642483337341023666874\
95354894193272819742454683432892794066937173505627903990541377918263478589004\
289917107`435.05300419757 + 6.90079015774838330427779534262486107160159298293\
71611418475576926094642903445004334759233185825974811869833918380346070746458\
13837854993347675844108583051892927358444909727086352211632609057086558636573\
64189698975381766654848804164093536411634918715532131771995481027866144893851\
81574850545127142080731182495621064340729858435747604680824945785646216533412\
91125422384736259992591951069949240577730772182347277012377108369915881991359\
703948510652240820606341533542`435.1114428052538*I, 
  P8 -> -87.10034949383782747069283296019886344662077726486953157292547551796\
73318392207490080644831478702183720423951325016238286879485140945872805686994\
58258514254521701497436168139286606221187747059409715304344235168256757122083\
36578555974410201993731505376760844873875238419330683944859009751544317568642\
13174286198803499467711019473202568857671706307984062861142644741330425765976\
0384951353541970318269249284243256955358317905720766464499327481462684`435.04\
92285987278 - 43.948462816852306522964295415935862234890036885108566011050375\
66379384073095658418197697178746745865669746134124523946735885546565718470438\
09565688719325009370139380308113752207793609523646110991082596213822815778968\
51030268190753549985226544502718565251193606187337970740360768032991640157591\
28948284720360198382811189965474648359086187802036052763292145606037704021560\
427862483134895677817991322547076614685766470996850810019131927996956266205`4\
34.76961284278565*I, P9 -> 0.074305825232137623703181381269262936343862618663\
56286478950076484977142039215219348334925547542784771075222315650407889559324\
71493791692345824289596801501541935979749347759412118961437854529454546436507\
68851606711536596703385274621940729586850728799690087779813757245687768231401\
53159467535733034758169230701341877043982218879835231395635148524161785556622\
47621772178452473542520881727084026973226194247736192537731176301694564532156\
20112167310716711315626022065`434.9681072981758 + 0.1229064884826302855504483\
38533799912459024234255191474848142826409020141617225274683134865309834340086\
44437996754711339197011614362843967320916243718927481796847217921060624878090\
98635453590890504939632920861758708394429212912109664286956014278983288897648\
20552310572515197048812172041136341531265301896842622021648589206893521076753\
90920812473745188710241420189545918447914977722845631906724461051169228545096\
4629674499093617222241706930555289444282613144739418`435.1114428052538*I, 
  P10 -> 0.162995911533074522483134929759284244172240377127869200954411103946\
08622352089816053486166029706856604462734792739300529049095855578641198851520\
01493453719293434180694503412726434862329617799868792394576136873306680427781\
14635366002937543613945637083761385213729083907202619824465281932301215661688\
58881242470430997827341218128921376710028802155919055285931430262333568074381\
28956353106864482058379077461623347584509925809701087811837254586042`430.9334\
9040213775 - 0.11643365631730749904974888734945970823118180026206867345901471\
68241361065250556509066969738061946531210298969565996629616896186546531614984\
97801792527472608427608847514555887010324606586522821467191981203298567765531\
93319337960940417125424394561958811096513621718038419589855867987638350292612\
45729328861414320062132247923841784669306167867064056513813407139923599913554\
4136589779321278094424785899568047899702321807081025113397471822167786958`430\
.5826083463327*I, P11 -> -17.021231370608190898224370723375670017668889033576\
84937848521660024416244145401324599925266039783853379355397763814863226314333\
36985146579034182433342454999608764616378497696085636457103513901711372180621\
07474067192216623875832627546568740422372141665229748621450411230148005981886\
44672951931837572898031314785636877426892960417869769837172392737875772430477\
10216031133530611148248419164836025060821043095123778904483440967907695860495\
3387385113`430.5796790517493 - 44.3050903230671825812299995380806639595383936\
98389053184237158679523647618896422834647388830806335847192050315822317638807\
23251921598233456662567813125370943639758900036746160002038266150344650792496\
05556691507821777903804737646189533969300450228471571452699416265200350054805\
56670236876662038154044117820135431641004261525144689092885353712736702247741\
76976832714306564397612397156376775536071240352029832895388735327003677952648\
30136984816816`430.99513428926457*I, 
  P12 -> 3.293608982498489114176371197629767823375791681504134025676376637176\
32056692352479408577528011807544124561538095327772048905081589843971916253865\
15817239892775790993172526483365427133801893560407948103071592505574344095707\
28094891908107513965600689313010893544178972832892210837603650853707734831630\
34180580006450353765919106600160458848480526451896898985179706333458322915520\
784668931704298900695400851312568161304211901773020121088667250173483`430.852\
12841279065 + 1.5848338282722329412409643228040241175233023461831169108937244\
76481968669970351934630937591262677733958733310892945709270234555760537280350\
55923988917600064542485725412243661770603116660443247902138053522531100734009\
58865319619530430646909529202815577062128039504607284232637860727414764176189\
34639100758626506979254004441202927190658473421839306081600425384904553974055\
51326934468223312266267925342723160680259955843137079670261645682986603145`43\
0.5333540929671*I, P13 -> -8.539749895171661206860653533297363290111140812688\
00824742328069489701419703734739527376590001692220087316109475523848339981011\
30462503125693609893516843027647980938055070780025923434335056212461951211164\
95431757328090572341066146705886255323513399636487611787421677993907287264420\
56002578749783775299091628126258785014356887645015598862061790366735097925060\
65943656020987274399835068584740028810459764151031310732690104262761607037935\
3514348028`430.8819206499598 - 1.71030028103278097653809331045222836826273243\
31536844928513418469701823300917698494180534016942890716103990092481334652365\
55985005844997826307024767314339697992439244210902974994009891746203362606086\
34958509036794592197651396829355324132627792600299869358878841339009928321908\
87814315279404625768338274943053042878870118013772098255050203797039492325293\
87963195215035059023304770931604889656341454391375914685755416787633106912082\
13232722503906`430.1833214711197*I, P14 -> 2.16402745823990417061990348878760\
67117174613125675608761000387732362025445085092681475043414338668268905281174\
74101495320273857339789852796032251933114087336898615159732183139959009952300\
16500922032153836675393418801567813301347829967168900918947384414220644920971\
99931678117366368621079401838132009894296335070655431033814727861403245432466\
26089228938487068115589110165034466647560354898493045256081333461779176021644\
67657955795769246719146664`430.7306923348201 - 0.5670692866058482517642049518\
24711135874710808534098153783275237833411155191172233352484809102036892115563\
65708409172938786732210555650429430958595033655585519494849271262163018657031\
62671999557462435564398294833477046084392672357844606863803175620103218520733\
61354072846500453532682981669893813851510913122012699975211823002186612444864\
11453925991598014784973749782008199415411268731032988401928642259000707069500\
264140432476436443229251216679`430.15417207980585*I, 
  P15 -> 25.84979846872735958339738918558453423749454667054811223009973116134\
70743957035294088298447114639686838413039807223862980208851219342629633791841\
64173493040066460764966809663597195851619066722601107428882808823261855616052\
28578512085944902947358168381117421147006069769000515164630992559059870820105\
61342701313940427298202740931149749371461823458537510331344453065037871915461\
4075139491432604105818463691211276013257718010257541284670497497187707`431.02\
775716434786 + 2.649588170627872750827441490100277355688933742604875571274084\
10082855911808298591694602403837910822261112801651626700163549417869566943756\
72224150219514299648507983310039397894998956929021801229659560967419374891901\
52510687868919638302061806753991877986566270009303082281036363000095716891196\
71379266109264952363922281638111229006645239328128078093726515177486360365815\
326882530369350726441154120547554833132291928606895572374371610741721052176`4\
30.0385299156064*I, P16 -> 2.668327210053960230651251797526627936694864933595\
27852729794273242816147647275468797659626032328676295268477381687482121290982\
63690848829085488399405317590924515009981056434992406501335648155976738732279\
73286185752615696065990203569094782474771879862328564065146343204912381217651\
63025257464848469706202477103253266681816603214142543745826816342491902678363\
01728830156393531951603347343257912477104159449773324140114208655168236375376\
9215085785`430.51551341545223 - 8.9937378671538205310298237724139185766384842\
66082430668070882568021389696189698425392872347796453549928986130787832502335\
21391831437056420057112689000007709937064046097732356222763060994231820353566\
58080464761060510642469630792123009577986993379392439824487020459356258891833\
43276074868171739251102154203790746170042232376571149650325421189582820474210\
78139118400159879470079663272613853969517286612612181221123208224622366765258\
032329290059123`431.0432203441932*I, 
  P17 -> -1.05127763155475331908712079175637154640944711218517220514004744156\
75349263525422282988407615628294985695960711827093322227745548553000856356343\
13068486984813247262224847981038010780496318910626250771995118641865081886993\
26679807485660010475176621106475171670412334768745450840436386449027983734444\
91360130139198271784987895552658605769258303036049688432586278956446974355135\
7046162556700118236409122172285727739981658498799349691014240629534126`430.27\
7648356654 + 6.01023864258313109464243858173694966863747877790549287634556705\
41580916097579559677498871519934259490010842830309689675408980938540940121099\
30232376610999898390862699192716521910340715788579235123166763631839170239835\
22856356407109938291908650561989648227267369144219144083970135666022272182568\
50948669241793262238947701357367104615971525811459515461755689994859564770005\
5702615142646071821278156199367811114864538807854573238920048344325256528`431\
.0348289449432*I, P18 -> 26.6099373743901831622500824716315894396507098790306\
09570852935692505004013454157020449788151057642284119796896910863025728112405\
58084869810828413012751692748458959743518006733218185589004686117394439522853\
24522054407551056361894742639984517785785237059705410763321640836088243596677\
94508075010634668141813575723749345782413127196993460071207775109217175762180\
15824057910449932760757122790274560857968303264586142491292094745028963792307\
508388026`430.9249173598967 + 28.81226551055319302661116016323838691823396251\
89241608456707110731597039853190754579037281921819613323205767914774940278716\
69903204632874216635768412831463054644313217340803223949563560273550535882568\
13324074724295045916003231589958322973542919247762783948893348730271528496585\
42856757759247733761341434060081276056689075213094337362256657706931318306908\
70398646785377659481757964697439792750956343136017253955782353696086348288518\
83535959111372`430.95945762119476*I, 
  P19 -> -16.0276011386601439994562586091119239831172467042942636413566469228\
94350528129084444101037979840263014557417945927013408032028368451193328110539\
10002985431969736881099560663975874693788364307127290767046737081531666204737\
46124710241483183318783586055744853273577718913025712711763262020288693865444\
49189026429516418000461532450316213081759092500566356360533458814756376766145\
16097943394229482305820677957262523400077857096603534862638231241897616`430.9\
7963684928567 + 9.84108118515533270281270562722988263635391624923980640567926\
25674168128563028469828872265445844012174147015647501190583186595072456537112\
48592663498238271879300539207218222331973675010240434164033239602265138047337\
09327819836414402970761884153195589005969579473484206460931233636041005549996\
96768906202919676199421054506554705817760535198613949004013019484834727987877\
1783310867707076314137847569481215534863869521543955853164654708196682896279`\
430.76781726684635*I}, 
 {P0 -> -80.74850379155172907859692072514618424114780767280625718571031038258\
75515794688821926309644975969296529145133280910678716984499295690375846804866\
80843630601071791812810495037359631375897238958355738828128904403849997268289\
67023092723066662216269119244392526751929028427746064149707871293289777553116\
39859665988034766749999411611043610103839152543653422607866139006031270144123\
8301280081232623762054514521424650187522320928879552220714528143134361`434.84\
433339794225 - 30.11893977702380357390842140438964649202833076531466929197922\
25353179327165642167900167712882384509484508559214590835342020695117664599998\
18925667406897261901619211854371711606874685851113574485004928444676681734544\
11937333872445101772846928619717352941015997105550498254652470268940424262694\
37418837544844919875126395911241161262815628589900199104333156316468772226015\
9748687067836234484657742958585626084297426572680152519985964363314791918346`\
434.5662062400869*I, P1 -> 3.372825966990179820718833199091019238339932367591\
97425571179755668114329195119568036881837178513254678433126402007410052016915\
05024735906069127771956848142442745263610499282927831808421720510427136147103\
80201080886343412770073887500131514349417565883246225126097684391236320302319\
29321799287272292451226258029258591206079869477724054347805121232352881957630\
15585066296855389681641686040257515936557214549906776484594211856851718826520\
70321375897397210778078879903`434.6763353740083 - 5.6295484354841560012078143\
14988353538688106911499572029788544920766927621901808503645343696675532455616\
23247307910712736290640756231141735777611103944558256327013291683650548330221\
85039474088888592251889888241920672174576525586475708466681800107384647986752\
75607653864091212879730285822417549572991171477180964156946514013280475346552\
18519936413033291030613053931359791018999075403858688469669576447194274537347\
7408119945629401696624635278480793406133196037668058`434.84433339794225*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -15.49780532811716421784166756739124076400353116835915694961738173039\
50466014539156172755641653432123259670983541566732905749588467645369977065870\
82878438999399841395511373480693520304260336582997715890546662746986159174638\
65213422929055823639238245260701316046343000780959336800725002131033958291522\
33949662525620896122431873398344115420268301166084211634380840183654869801294\
61558004496788292232900862253779476158611064008885223264235900373366881978161\
223319128442`434.84433339794225 - 23.6578121897384377896709489020265611802566\
52768566833171085050182659659995140873565753131323666059687116453262245610153\
63872361328488751135378571154633906515110878690861944187831776266548406148167\
72573223637655591375838448455527256788811911116814545479847293888837333823291\
67686805203924528945361000114128195179497562236283027786334496051390888069099\
78416547796487925836986783624758339682757679900402206742664498360699146708950\
6092348322534903285263836213614839121`434.8246089544569*I, 
  P4 -> 0.0505147303065409572471447103610946506500210205784288202100716840718\
19115622447011723523372533524178215871865361042147287183165886620324424989773\
53016775608125192957451549047875798061457855790878967655984257388068205770719\
80651890181921233859973801548966347188336901320526355401852345883317277340588\
26645840354691912694830284721320717713600598659139727914028280615687974028961\
32781289012395855681256352824606917153088633548977682390267773805771011418297\
3643449262`434.80435111971553 + 0.1043821276995583205686949288298828211690560\
75534426274736597961819979598036824191758979513475655110922451503820571029965\
67689179930320385853517447644537377930071585986338142898581111068106231480060\
33356511490782920917449425930081418796684775807694540064638919292910715758115\
63769122458575420918956503727524227469930389784356499406057104165547658187738\
64538318323262464659635073809709105709588009037600781076085548897612065925423\
6454920100423163461468484191326708`434.84433339794225*I, P5 -> 0, 
  P6 -> 118.32844351701511314713674123979636502806199957506019728366882592950\
18163271884695980782984214581189513665764083147185423528731131829045612145544\
08777734379843559729420802123091334946333663094487220600310679546831909167964\
14931787603566747585776964909656437304550483209776316518024168949763900518374\
59769737269438815699193653901404743874240102720671141516825035307789048214892\
3109580276572753800804214079687020351079816981974735656330896006448595`434.84\
433339794225 + 56.71099858309571495990474345476859314532606797460742361477335\
22264677190214338802169260437463329971034227913337727481231771701291992036577\
17999751171004201199141491618385563396828859886741152966318669218147116545460\
10616838056397229907251209355583702872443841835707132373567102903653606444458\
35306367288073424991111790577619193161303131653126794336915611059800036438804\
5855901593916246761619052265333491865621436679149293367899361836560875028646`\
434.6274794994593*I, P7 -> 687.6955180100290360775256897196358657203855511607\
87875376427309972158499840437983820165748684633957337497744355245091580338211\
64887537897493012277846213307139851258443761455930112416381387781355610452840\
94329566401443119268018010690496663843860487054576455726605055456636689638652\
20272473610957303492551726986605696544022665209762283580313677986911648858311\
54454938152141689741068546328587733146644589670629431554454640838230751983266\
014386097679`434.84433339794225 + 408.602072537551015849360383855272736097547\
55793242195748996417046325664450027137257115965631545729430780399856695578554\
17714937020238842689623484567051039003557633531581366978853679853960234431718\
41765589215779921605712860039297986008810113619646919846771671346888940610181\
94301856195229244752788365539430239471726156460660464709706582485268197599706\
58639566650669467739736669323291412068339441117761965289408823323584165999517\
4162171338751759624`434.6746100794891*I, 
  P8 -> -0.578841397223658769885505130820619766518379697152441514159531682693\
95426728314838871120505622762874547782987181084542037766617052960541315870815\
28394910421663191533355267744065165329715049942575881029414719902942842040559\
01205638523632880623837377111576839736064226573545527715025467216152356303857\
29395746757884220770358694619064816251715976144191046946486457807368947796012\
092446561871676199577316745477340138592618030785806272181235942295717`431.875\
7038728363 - 2.07610116982752801200489163036285384723712230852370160316773241\
71845580133576113512292266189623274071093895280945395425403358176693875931844\
18166445677817425673296108565396437183849673007897091608610482668715717306901\
69902675911718984171966727939712314091407580849928824767367394702202257376897\
17989769912934676506682913484058089570611793482155524705862984230894104030184\
009421300517112103174843922354988020188916530793141625469513248316522641`432.\
45983881945943*I, P9 -> -236.663755110914473885284502546284138557921059182665\
62094720411902183613341733883958231146080083719144263340466663425698165919017\
11473130276382864539286472807015548141156087322578684316610936640156465513150\
15651923885694499891293122073013319114020893039549521931728058418997051204720\
11248721622717306899911896973339976208834654917451616640763612915203914447016\
75231432773892315007918855154290022162417328891448963047105044277105333835743\
7757285223`434.84433339794225 - 113.38455077751185909402540060094676430108019\
28583289225659755464798047393010647785671580756534217712011682424308388388690\
89822383217336519744520902954046638605802597846005494814766488101972629231577\
99506357665944396965115933288806778996753776262866313248434285063920275049300\
96218744092234570283169430657884367618182791378262240026897461964687296318119\
87871517791460211717412737970542547016602960863011707122918530021338115984199\
30555606054814905`434.6273965213174*I, 
  P10 -> 60.24211210741293725868109494512475929057911712804738488035762718134\
66694942936481135035017662732636438314482473595336875374872850287076361076484\
25253578460614551150843506539691417626763559271615621557951327277063160488076\
30887171306375639206878738080323173437111640749175438273295325544983017936281\
01814126291653611590327501476546783528809917383699618021910142982693446064982\
0821594971100452400771287493760482121775368119312656743752074645939484`434.02\
76912254899 - 53.540510388623720821057539879510457161351126582338688890560346\
97041621656858863190520092335481027628124557103704594456793843023974747226035\
99976164641665818051661253986525137647787455343063510565102920375452524578192\
62065911612808781248621367406343460776658586296930151541756301770731102938949\
26360118512272530817995084707843339258372901113989341044785055049741749401917\
300757264545556294891585892050905614360986426753023419664400004297390227206`4\
33.7121064967006*I, P11 -> -8.76576816965869425337204102556447545609418360691\
83482582338491470231323126544670732126499969070892494589923296722733069162241\
32277341468786508649460356273927979741933187059819005991637917124391636646095\
56648604907943541703107072924476860524024810634498367628245878030315641176902\
33313083352285102621712838351782707265686187011124954293682731536786393169018\
66207845430053512048187503409212214693383216063950228966476714755554469487207\
58545737043`432.26540015806074 - 8.604908806753188933545097548323722092469391\
93434307808689699336336635880031777245920837056105831707293117892805867094731\
41515704648883207902054825410139685035372867469039157750553934387928986439358\
59724144777459113769792947625830609731310318549634855247436557905758085650841\
76367292092422229681751011099841680120026661090981918174481004405402598730828\
13016377829669647257979715068006158172315430255757934739815962548859180656415\
0743047941075064`432.25789402021246*I, 
  P12 -> 0.000459438138297433516417613815331267201617631510806245198871984550\
94887398866489804080611566144303267447309128374235199752692056904482402777159\
00861541435194157691583155732501165370615812179646851436466587327734340299179\
98745075071696064657270272967297090016741679397157252407745796595352663582635\
37371404480484450749377636485563199893016805577560560473636719930546115125733\
388299899783223082384136241980960138688128108492398083207619196974993`427.293\
3917244238 - 0.00055162783666294717773429505040320153233949871292454373319273\
51637175113182339416405685651684764129571002239713721013246088935190337957812\
58543351739418342078958529477695631382647146368329242192881547467158390115605\
40686422194305143672016972464392085460099719927782427276928112607086579260272\
91700483445057402316376026946554053595881722025816629516817498011859943630257\
3884873534569689093395340306091368035542682373518497112717517146165844969`427\
.3741400300753*I, P13 -> -24.250284051169393346009239756073763762684550257095\
47791650082275435689343373782464980044547451186966284262371321314023169664951\
82923571383590330832548881095183937773615584997706237382177754476945694234173\
80360906202860405860723297283339545456825317513094933637454755929593315198652\
85355341438575860498108391779733670624232505255509636244140054507543935079750\
11331050609868292205864387765864712429279282798935508299187758047322115603719\
0165751076`432.2142263206369 - 28.4666243363705729170292615402637068039858051\
87310756432525466732938624800998172825492369042992336807270390139498379596815\
41389018220266929064893827315269088479694146042855361599967307072115864094865\
51757708347929304456056239079788424046931283495578119609667635853558088865658\
98894368992714384749071067502924594494765119595484800013552288393170633861436\
54819896619967955191769893836083958256693389904984978178664948672960374999593\
902559011920805`432.28427035445975*I, 
  P14 -> 210.4375856969404646737187283008671661513271956108044457912161115795\
95706174540595211247805467968677380328946947677283104930973470081425343777945\
94492375276582478823326678384347152099037768941866052450682246544596350632828\
92365904700369092823393625834900465955675258572807553028888567091650837183087\
26442253654964763854523018661806513964151747404424297349996234888837739433934\
56310475043879104019590083676615224997159336420103268920473034856553491`433.6\
2176149499675 + 37.0222403253150082909055578006031187079251444371532202463380\
51213262410289697984435520093049158090923257749058972380053122942850789021656\
60656453207761517044739146846527996588144483944155697419061633293498971230543\
69434102179721478661640873945001345532020550821946990791532933135691646802886\
87249315734609467091414775233326979059560778799781404364074915001667470025111\
59718530503043410850335956601439735115681481199833098950352506012404425944644`\
432.8692135723361*I, P15 -> -1.0737949943460924241801770014711350299885779015\
73875170748851346219044759306596006732910581285198083075640285343320447672531\
96107111329479828654300368774411309227457689982635966890640099457838697630006\
21576667206899595689560897922919904457667656273602438332948926282217095947443\
77539355630528870001017565591091135250515460798850510055506590823491719747136\
74217887828458758685617046564353506669221272852617201375305512229928957049060\
48188732423`432.5881460534053 - 0.8184278458134590262674523511861212603801443\
05207438350622664366368330870415492376641483599223140116306276237484551058191\
51455033765606673301057935354586130612690136328460396052756095477631078578993\
22363105958727544211719485625325390087790542508416139932833642659805122822739\
57653380262577551859982291974312211654000607016547419563389584973902776389099\
68765537996523525136534541155804300226078159381327386270278403343612638848813\
5527486822158`432.47021657701305*I, P16 -> 115.597867251770666468452295438856\
37936644727799385583767694914094802219185587497366621458258216702439055501110\
44371843952507373240974023707651135863629966678224234080361127333325127431597\
31522260291626393393709852665951244823048293834652084300314094486881823575948\
11267006218964171466446448861060725064668193250833835392851164635709120658798\
72441568450009462000846251853182240156846331911688970411103802446423912586652\
6062884052321459209436491479`433.7981246909074 - 13.4287142721151783807206084\
61132731118840303781917467221077621953198509556165630675876346823959796576099\
71920539419869928966657954201220416251062044762111457072244188611107073954890\
57448444479965255134164627601765294285389262651019685681914146976352422806477\
82403362129249205108360796116446111067637727740253329964984756288222783829865\
06500597858912290388298837295870233652332220170565011570368219780557186025353\
348729720623770478765516225724918`432.8632698680268*I, 
  P17 -> 199.8819310306255640098983494301687197316446705997489343235375986211\
04484616488326858821644865396629443975691640778559738363074105628674432066890\
85956428696810325481895037746571382734552868834294081436338676982206403995735\
31960013784879304549920371428305654900126883333010088840839858776593789941072\
63929008755791567610257176441231301974920037999496554116368268004026079115774\
48319955221464633253232622188062221066004181890992684246894814346317331`433.7\
2062697197515 + 250.612112967988241318652169868040477392703273631511310141021\
14890932015309289415975582660042910364704711455314049826818133113794192830815\
22628116776850000228564923444842958455401029824885210457584126830113888702783\
07881190591689726191132690423767068928172828076703645526032164310752513623950\
79243610850912132173905919556233227834845921201600699147857365664620765288872\
95283366802990057910566206123106304905204999613241087258361511858043073370547\
6`433.8189212141466*I, P18 -> 0.706829222339779254559871279940296619365358691\
83501425240414231866197451784008923465147299276098825150097207130406518816941\
85663049569835900664456791511066437260007896501169116553955059585089330862739\
74190933240880942012455792254810756837378088368420525813285670876412982192866\
30538465055615094926664874142318187047726255219841954431432023578910872966460\
18874547810376256061818230081711335970597146138628913796863962614645229376873\
9337211829617`432.4228096037585 + 0.64113234813296979443811120355516268177065\
85233402856256589009976274333137978475707984456241299505999185346173165947180\
80658089076855754631770959306885941024644906109438070714642201730082817960811\
69704329204361330864981065984134100526057669086528068990123195252770235557147\
35001373691006929962786254061426383488734827274111537340657915607930370404214\
78040657639691158426899158716806875318572490727826339181598768792453783751080\
39908325462158789`432.3805472316109*I, 
  P19 -> -21.3807783285036999266265913659264974627564011291439944657041487461\
41480035626549383073458773471104372396591936852932085790725267359375392208375\
38015636029722784320324048779686014961291237548033042201260046797180731148924\
58743938482226419104595709286351012405208424800549020955769784789722947813495\
60994420885811182529790312751464921058938169423538911235064083546949398499495\
37447282889500734981498884923391009689506253820441567902464629532331054`433.4\
188023713845 + 44.73876275266414081511411907788298051853159718544064369942194\
17222825937496117482463956717679484701362820093186070405964493368467624092790\
74100029027641953295243272990004107389251842200046412241501636090188429967679\
57755210038533348983619050290120711796023959294227388336195503470283960805606\
27137685986494434556122158328792202767749780296316496763267164906217275962007\
6922447829437180693516054457811483933218593097337817693557528309563575947033`\
433.7405800388725*I}, 
 {P0 -> -0.802387601145768594384827677833777933585161870962632526637832530455\
95496148566257404108351552372947599781820283748547287251274636641928421853019\
35943453835621114455292794892765101413928326793776345886147997573970252326410\
00757417155313765957152933382352793588155301304782150856711859125521248458096\
01031125272166166296003399912934414175557854354813693103161220328390450515276\
75521242585711850140890019423581048657844907223402678672672336620180409896755\
06019774244`434.08601378269776 - 5.246628118462303118663334450420908529756870\
41281269407971259758085202686518698408079227492653527180240699493664515674428\
91677463638952793128549929320863745266272490516487214480189206707462222218668\
38299088263223322334168065895891574620146173126681623079145061385204669590294\
90126104857472335250162093361590675034190462553502852821179834725056076750567\
66872506483614764023585340359246339194472932954243759949274190285869558466449\
5610321374540199`434.0837102082697*I, 
  P1 -> -1.226432940001248083697618608487974989046430140533169906725774697048\
11237084470644818617379009464813898634356747381974088764917971532384698851857\
29284488065539754500984318351128726058937746170451393830336613867864294378645\
69034857905239969790407471555691352430630514409073545568244146240281861103149\
54464118303963622152048425251767492103099807935947343719764248047848758622485\
30891284937715210419212613591966737789710338689684987052518877276963926337005\
11452415514`434.0122163949301 + 2.4532939342728269552143471311200511223606902\
03186101683104848895313353168027182371224666263173743516561986756424703550893\
95865320853419359487786148812227631127189395883576307751408752851034344005436\
64490240110040180434348457634933203363564307140219564017567105521871825355378\
90552147276581433808942434744774074678372045649402325361486894886657929527859\
94059280082501471332789815367790331738010310982870149140365169117706577488736\
0166156146700040745214236317175884`434.08601378269776*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.101505255417786751174614023730168439621\
06160866417151057910172875575666204343408678045298283140248624832794730181128\
98103469122065345824076218385887586567338437791036310719115777411313709239718\
48730921139568299951488555860740618356288557727460878387357694727738508881562\
37881958474271031489634351389122239070888634862972826372924007234488209456963\
25281975159065084880203694579527927694406494275216679148853513161065408418469\
3662588396975483816313500372714439411`434.08601378269776 + 
    0.15734847048744769962186685050983154493979273807993949063272651374987855\
59694515905423565228913013061998046274413786846186904756049727319696388893643\
12119067003200665673369397470745051975430913582276003089455077709802889652919\
99400008699512487927213891472192144604316545779295785137771865695188331237902\
28132610050726935531935752284449361688673340042314082400950595097033629161483\
50667511577303062795100612162155371913714217319802720063400839757845515906744\
995379`434.06348469972863*I, 
  P4 -> -0.266361077576465052211285409940410580435002832927201126041801096230\
78658566817197353978321152131900734631652670362081071802991685086841591431820\
66713429571853631118773032340033788463629529428196424344678888799245694985841\
12358693068494270630086318945796241864871385283917095163902863877747699528129\
48036445893036523178725325747283175977882040055390734244331918011163173610630\
25368358122292947459614742940809255713483370923047648258285764876871194594160\
53799256807`433.8066331460099 - 5.1784548798944046401209953758579862841592092\
89997786979545814141251945334607994845557491717584002519235031627260710743669\
55069198131306981666823706555194757878867809009442264827875500581025790060698\
87555839983400777253300987299650017500359319331418186638782462952507249958491\
71598503846632232904655697972263306760958298485592820782203406760587828592192\
62974825907790666280027054047110790907770281403361905555902738520517266113863\
3494991457914240576779571995759105`434.08601378269776*I, P5 -> 0, 
  P6 -> -0.086918698888148271971258973655359755402399592820467374109162237356\
25094122558680897107731039588605076603320142944286570730465866585315227316811\
07845843310341174573404645773580877948343451832737831933853972785044406401404\
89606921424892768002865520513789518875657901516196363592702913682779580196031\
39957003015717334859787323828711360793041954343489187929224631675463009223580\
44630991566838455197472315798923897523768906707327199165207729337141355868110\
06457763995`434.04564939053637 + 0.095482927894354260876611148225144986797637\
90405811683779360526548841114745084426913805633687099617104250040533723130819\
70025971123365703350138778180009568842262434228162865226735370269664796986933\
10242280759703209027104544626471194469048169311713351153946221846020293654737\
17635583916000458747246635597732172944708814949545973162056156815921117629555\
72340950229484379527237035358812968088538090521726201984582453549521822202924\
57514174695186357015842912177044864`434.08601378269776*I, 
  P7 -> 0.5078272983956065027822271142310524370068705535753463650074870193737\
10794567147771449132329765425981407854428645006672259609006216070511952853393\
62213465191414713999900318505093995032997077277870711291730661954443363049460\
99583223364157462940737265639464769457704646562485898246408097728483793270426\
74382666245848171779030952914645903295954597209373616271626284551282412324141\
63969661922266495233468564661668847123345128368718545649314454105335300904685\
986504229`433.78602703601365 + 10.3550774048782302290968931474586599938624784\
00973033547958551984010106343521209084076820444355491894378947937607788958413\
99055902459682590963018713434407135496103624927772895181510820682398905551949\
45719174415204897643309685681124111852029048774461702389244771831490430340227\
41546565760241899551559731478588369538148093981963460412700680690638746653192\
74202271337594445431805451675380213666674048679382656258808203445771625907845\
683348147473917`434.08601378269776*I, 
  P8 -> -1.057202680634127102449556041293849305757824196768210795185342019145\
26729194919663407811247022627575105402150079753224838635204121737614575872690\
85216284735624073722763666216312728445858290129041820570050501010024438357867\
40575950259031728497447925747501633131164244790478190242839997077711900705026\
33581723994012218243018648653179039409694660756888688916286924415582977065147\
333732177262890792789944398107427052783856050298948057688261637532747`432.820\
5011084544 + 19.9025069133034862673750317163860740602501044076058634955152265\
82424429486828576977094951616382194875452555452646430309203523748670666288314\
90871720453655421908106516470338650140136699415704088092460421433200122966162\
99799869676677605194684278391201726261357399797105710036412687986741419416894\
22390296278174957116736058120887007687318770681415372000384323540020973940088\
40406280930724584055572536880518612936104480437133099050880205259676387912`43\
3.94976771845336*I, P9 -> -0.348058993552256280315571319156405112830522359681\
88826159982078178935121762126561907456791378760469025113796848191318198041506\
79296662759784073516371318100414677677157011919168001864358411463618920354565\
51435154095759327782245282881880945666475793708913193638674836063542059573759\
73166541846259365221418146921758298623534209849941318354813586662563339715681\
82504518333705224217930731892428445196671465743761058325414869418015907432109\
45547808168657142430919402611`434.0460230126154 + 0.3789807503822416065771583\
72838460938829518276533074842324723024682552198371027032420555242259721736772\
45680119615800555161709056466414851237744334100366034757624005326139094943478\
05622625506934670981443947659018799730847651443496276954788610840199253747367\
15703951566273260826643367773791744664083330519344522128778579375336031566859\
29028736874220307420277391851773701727256492319582132270182939970536380769333\
580342882676367576996867396980999778132802646489279`434.08601378269776*I, 
  P10 -> 4.711050740493840674703569471396711644646529223617873741145184314084\
66935673450166628836630565004194318101063779946618368196891637312882403462836\
15864618670626254013137171842038550434762714754682280645127227759875950609036\
46985625310001901348758205794636948321772180078880399556306747890675789421498\
84207759173028778783985259511417782044108565946881029389582913731651133330744\
316918285436610728363823138455624847337819235489672095607409125028427`433.612\
70872987916 + 1.6227495446323453781738406095762264541166456106122700569510791\
84037386810093665602243645584896433758785543752219205332986097281565566955032\
97020392912789255662661205469829282310095897828571957630987888936136430103268\
69530548043759151088777403142437550613826855789945744773144754502157935057021\
48153035212884791910122288437745360973246135334662845130541081525336545412201\
73901100930155061797667303422149500164052631257917040391485854116432693172`43\
3.0829218155201*I, P11 -> -1.208786134502329744592127892671952457373753901014\
79208952035096950583847376905638789812455973509697732021129116042807422649078\
71555832160902632064169505271741458648218602138889763489938841746496240020436\
87465485790241568667119044776804901123086990449398312794006318420803071455320\
60564361579904396843741785231910816283906729777414566613376941593770650211040\
17653958461828772436270268672805234264115883582406468111035807625565799292917\
325850071`432.81529898752297 + 3.43005522080217280546197137181702892471874554\
59835205297633722664661413483474262349419717639943414474297284104849744607929\
32197676008518805363041017404861846196324090656326815770317221403525808001468\
21894763221636428899325047700774972400715546541514375099163833475068067322407\
47081346706499007796496803554384563145866462232839334532651446192601891657836\
11710391240745536235372160628118025643963824688294830817961268985307636236693\
25705913426652`433.236187299337*I, P12 -> 0.433310218151441622975301757144023\
07223606282174401873057650375253667610371530521826027311393919193920307234330\
06784768268429213611612067370646790030691928725508209645206958810898462322928\
21728918777613432729340949750058577643456675174468481787375046717185565626960\
81933115912048340737286320006929822224915427556988733869938550947076613870408\
69536764128184111245056055012064754534820453581846289943257754709786320747498\
3239867643836846320022809`432.4445152552109 - 1.81733210087285190127446800391\
58589174332987555923992980065176763143394808812827712691009392559710353038255\
40520933665004398823974244004544447996281039830324422047160790777739179128420\
50051294864791724548468341325868321958883164720528077536131543534357867932636\
01332094077417987279437951300773317379906836911615272671413406990725307089638\
74084933616642879024656110016398386190931236295003792245980280661914425744836\
37338710662832181556354004784`433.06006520019014*I, 
  P13 -> 0.158925214303328540205366744765966643599454210516117550811984736714\
54295196740015217527923440043516952311102800935117713814156595752556009726062\
20301447662960775560461338619612816592191824852065773918489930305729716539480\
30827379131440387744489680839159325081175521557762336445424481174553264993538\
37135811256085176906155687918612491339343645361929327897778483640891076463977\
085526283335892067201762843591164573554527200326587107499463042638903`430.937\
72922583787 + 0.1908844043859095715220214659020283783848461899963307709846645\
92993424704373985784314865915657016510230534506433020193913664023202051520798\
24692224026669917225230349232863121875277742702955509125936260879356326466602\
76783271774448942524277969374958619230765974946555097224794480667014678541405\
17063156766275034281358774936825172837506934330602412025207360075268347491668\
59869604189344774456743432403750912498775372697446406283533762113898522681`43\
1.16034511671575*I, P14 -> -2.61644005995286805806625606490701874412716042222\
55307386039567336103485601185379412101144716356195936002089951647563367356869\
15024208683468679168289655035267516032937501532644091970455657446871565086349\
21872554481607237734377482659515048629922085295107175590897573258686955698421\
73989947620420940393773849325458864280169400462609566121589346602137477915813\
97772055731535253351367190373668671412705674026235895289456537112304194264345\
8920614131`432.9804925252137 - 3.73946607784190048508086876757965374444022606\
56005948640021504920273217780915691584264593028514111601740335271609348094612\
87148599470818117783760456963054807573706146489848063334002084014491009797374\
97731323410128821353684362544912657513550056337229046582833271022172089233416\
73633600280633574343275548041765557813120182610006856741289271307591283912917\
56653785563158077804444333303497081110603036479082023647056442147049434093344\
22649832116965`433.11398995352005*I, 
  P15 -> 1.589689968982255150174345794258144545119960933846788249962106964786\
60665441902834699607952577321058276679086271298348106823464365063506760104602\
62196511733867795883463728706225864155176899248622128898335602505470813364727\
00438310308563258041590559043160950813422688312243320963305085002656779474000\
37696257708675469755667033548034410564182021701535753588429814667902511782061\
642579580610993283137245491470037091118214702714540062702472974224743`432.586\
0734982737 + 5.15892048000699185147984911849988426517594185393246046161711167\
88501269093133871113365196258679682990322574397418868399961389164393083025670\
35519734505058154990043571702860752744557340528565004176604104319904209702644\
86177210230182714814102055901859658837693471090875485191952197328499653408348\
75016041627770332639658446087064179078121289021447971363438993925135301724193\
9983914293601408859446547161683804442762593683034199663472528336681895648`433\
.1921131124498*I, P16 -> -0.0360649068941899714218547390638579157168129310131\
00502697162106478168747012247847095777205254272421254715202014978046508180617\
47881338387839909172960554127241497804968291825673794121962337619723947323178\
63692924177119722546365388685204703454822288860784926793157680712940433942753\
88275404844781679686733016927327767549371689016138184877338912750429014158280\
94473794414296256372785946456935139875343102422878919562634621971157880469194\
8230709721267164491462542557`432.3827701644902 + 0.27268758473920105418232444\
45654938650848239877960510641388713247080379815887973125944588670084997667735\
30553147417803159128231284652766968203591038792224941567376165419404562519145\
55362938140673423949601914727935578426303662171184120237180287831144026409814\
45350793552268366392358887097034013699386422285791868000637908809264562455374\
09751099155553833346137927254766340947300080584707940978848702084826369011264\
575185419995920267282144942453668193416082138952714`433.2528827549893*I, 
  P17 -> 1.953623565039126929557452690869408787469856022814120136494588794374\
75653585604292949160208115644036931385819326720634570378684262851727448861050\
44886495807958452345846759592579347507866015354249160459718973201192315134802\
12775662297606428136306711249649562451833795791043073423299167932522860824521\
46837464004171647213978593734834249171503788141756026483201127748034154944693\
671290195618977598959218395926916613736154917412690838855988239007665`433.227\
8036579034 - 0.09270333283894920704125955736301876488552758276694523531999485\
68956019679454593789743209027006664323240409941930498553316151419355243421338\
17173616493133124384812278049777180271500510629918843727216530220822825981664\
19176195606399943567679178684409934447966981713427366708484444368376358151433\
88966695772628223744968819122582083631199745219769366610550620038978387992048\
4245798300246774677046658772898052773742904480772990046017035321119327746`431\
.9992955895251*I, P18 -> -3.2663218794304434766042385855121137356640309522356\
05297563783519375095553399525452770795924433205572521153528914530469737979695\
73062291520630294210497421631670377212952239291909811132868918191131116672457\
08722352540625172741754747225481092217959026478320649006190844097900971374727\
74206003251005849836166446362273704520857582365542200707928161420582445781754\
47711883137501989077807210228439883945587110397267302712091131449367158918521\
983798544`432.93865090295543 + 7.38405701218247518890778406578658263902482842\
00272984732554491426291097809675461368628482210962021541893486602048432802454\
52922954259369541261278784093727080029040633861196312222485651234620424988136\
36228214669954296248291000976827361938611080871389058691539060679739697373506\
43961758403430657056584413510199819509812763878205231416896470377425478935928\
22915286966943551308944615894346427626799519170585449480429847236952296022617\
67546205803383`433.2992754205631*I, 
  P19 -> -0.01544866315602960938436970951694958263789361278346527347035401392\
00909524505281541470190950257787010854880577041599855565488953445084464802902\
69355202393958538101472434284197612392542416346279006612212331554692543324199\
04611391995842195892018582128769888101437399400789109660322838451368108276310\
36607177832356756446993919785125323294423615803461041230963939602006731620766\
80229060866406627867935923412771237472887037701864026444194264042208390955510\
769429214265`432.21597639706545 - 0.14591091297979577617659618859529790305634\
11851135234688916531285497320445190989491176943030187899445795240535235123364\
49746534727283617305892795524943190658337832997773886308257079993063348698178\
48125303140834255496881141302081109840269902913254848945846026005966090981596\
26767302189575129736396215559919580602946080454259526114035692329392546751515\
83763626519366208725522872280282457607226682266013959845591791658560941547562\
394368144166413523629008561912884587`433.2202923488164*I}, 
 {P0 -> -233.1238875817149026844995654272171305034513691024440478497793407438\
56643251952799442595482050132532176130498712885238106271025134059125599256338\
54616476370139939485013238950118340938510193723712392662608018630774077668166\
59927384958036985859796756460923805941590158711880086264426814490678778435598\
18267443725426436862907241960255770058982925618520686578020616050372813199701\
41355018038185408915699117920760270813477927899725219218689629632255392`432.7\
0374006508933 - 14.9723111919955515059930750698059980403241494487111623060156\
81566816676264010391941595059915539723831702601401072601083608286352325870398\
58856211565324120455969103729530175125538745783280462876321873121785589618707\
28844921495680757740733728447118800016574836313787960744492046400996515082460\
52313680922134297932513059747340982135010519329185620623616634687627746001773\
18344437020985057345012157047375778024212604308941368075242052587649056754833`\
432.2322630082155*I, P1 -> 4.142685248885642852828156322888616108678448628464\
56321178424817384874303834093563771097911699922874323915931016055831100879284\
29033618350895323551591539657121181747202951605876589243738637530119586616787\
70247285452097651222076862689088858503377176332185015724729684941163120915702\
99405728589017919760420070344455180548780398054531656689936671150226521615702\
49227263330111150729832160148800808553898719271377025945950430244654428222887\
4532224482`432.70374006508933 - 9.9816036579422837295098677856209257247678360\
00159173517658832782068454389289393343264924390553174581235022741314257158087\
21616960864311436480905148543394265079033971662222729388404320856138435586578\
09022493613570976060386306758607920829371162871624480814875287754799845879793\
65409532098967358464010024152698810426998846631454157198183578248704238738738\
70659851681907439009796410738450201998264910946402809624022518493795266045970\
972615172309967`432.686149898139*I, P2 -> 1.`496.4378237663101, 
  P3 -> -42.85857195152326708122066822990797239087737992317070289242528613555\
67781301020068641360900091569169773728121690264645831833195066693784074403497\
76713503371898555432590830177018273284807659497619887921537171342132547895257\
24179284338682052198282430044088565333854809293784934095539935301455057440738\
31308110749906949909555615467843719671223628276935708171863837572840808913357\
5604299105993724688357809879681920764179443314262844770530096123812321`432.64\
461786020775 - 41.63193286178135241371576552197981067372036427924071834819228\
37050339320311786168974011034430303329607442622039640210280524704615409783935\
91989692953794982588609910185847603823972085712255422433421448626218391097773\
52002485369028735249599836503551614887695310989662399908336220635776922616694\
00339537611079561600681224834394590848025936420306718001852332281447080896723\
56054204173127118991398272225569490416826403019778475356883158430086082353`43\
2.70374006508933*I, P4 -> 0.0333286041344643103185083157841195334492778600385\
25601970984958423427721909093066656878528458342058200938015173005339284447355\
77618463849154869727468936610517254796589236104967461420739312227327950389977\
26291039957912642609496374441845944577892091568196275721561435878684468927875\
01765183211137517726119714676805812076368986823227929862590708588581010320334\
77685530048096021122289551123980644474773373028445028084520915797425246290750\
2040745677540636629184353985`432.54624495504936 + 0.0840604231615364909250554\
45548228002113221899867028487616517560176888793517984248462570605509891081074\
08681894492649881037668914662669701054640161707261061568819817502500015031119\
88302225998106750873218419462889828393909192309244322385207914031173004768484\
38964654115795485912596139222829434045667812335518689987283624606019634644469\
08490345286749915937770046300514937843030333287067732263772415254238334926625\
5618904467106347179236849912924306886708116183298645`432.70374006508933*I, 
  P5 -> 0, P6 -> 455.10148318354479401243267944980862161326062300294490619812\
10791722858521649599038841877897781370599380748854518194066954784971226914870\
92108140682271815993594737995858026838168518556516437077836040589186146850758\
62612895042798617849569330324466069859116675144779789884286613551293959256010\
22047195510933377953228355508501103699064972824940373658950266808687973092652\
77176335158190420449435754684709349595334518196036303787805974724991143589016\
3`432.70374006508933 + 36.586790770507970515055628536500805584451902179781763\
30061506072424642600966626357713537790717107990381125599636972846677681363971\
00215308215663993693237754799702796294486610768618531652494774458747969448155\
09200701805345414444591234460876887529913241643870141274708198082881874333400\
17455234142198841410332716861481612547472155859138827254588728542696301118422\
44053731690617341887534265754442819200365309414235802879668312382386380979049\
093167`432.3284269973695*I, P7 -> 3553.61531597514383197977558416672527076882\
92799698296952740291531307042562699113343205308487511434241848152589198076829\
51925184447368420303369176222783063254191547682810406401420688357806225344949\
35047997995336832588283580845444050474115149971514643118221039609091399849071\
16214342586925393982706009457872859715262691185969573888179630656433428432362\
79302359903433914434913349004337840985564320207480611333068831493667254100543\
13748844676587714356`432.70374006508933 + 343.2012522590749702697766299668909\
35253588280617166794799244180991125019139136085064803233538165755041270957570\
59970760410473705138708750923424816423841984494990880717790785672436505270613\
27344370670549495940094955820009205234114778501470210034261083670754903578078\
74106005735242388709683376244780319588270825208409405613067090432663777168789\
81395457186159587247433967199145306657192939089113936973844472239392597899315\
956835779631812680118100325`432.4067420983479*I, 
  P8 -> -0.935657003702454653252854009807034961894060486861147003645022797062\
61801959649335812793955126851738655798325117766924906989921954635360182010288\
78391891692197470620744756843830459687942417039809796395220710705678953666369\
11516629044062825077442836665083506976449299198260657538885412245453971736830\
25508443050134892416232736300900648593191167202096682041889008567891690328255\
535722473489447051566618672166332302987391223368540646473636139061125`428.905\
41440598287 - 2.6013868563262223926697765826035973493850626028336231525058669\
20078368174838857277238906941204412381303777295836527752368669526412763329632\
15757479873578763692690271635328088736312975611416591531133861430294614877330\
48288063289628158636860514107587110418450498723896916003409923637650449952882\
26297191161553473558174518789700510970366231202815080147910938415187929177545\
05300359782235292417144700990454899373256771550501162088303994725150251148`42\
9.4916324438972*I, P9 -> -910.21044182505209284334250111693842736699398486939\
72746297416931400358274223512433448520749583896274942057047909118296596009267\
33010904990104005652731196692520051095305814928003927264167130048558990773002\
33622585244510761760322578195168874090450093393312980224120477471320206812961\
16721722521134508799998501762388720967768622233545869069834768837951632069683\
59896047004040212977645037946999865845393384116867414042176605303369667059373\
19922070539`432.70374006508933 - 73.15168887773217477249817564174831498560383\
88370201721657574704428967901695940760199340373209220453738985205725215497256\
97048283548920994183173154781477722415660410280431922309361488026559153761698\
36995301565557050984363102306437479837659113578751512468157714489521418549931\
37970237524075146869957772802856458676823221787944895481260557006012563730390\
23848447863714063343362880398740580128964573911094443952323789284707060444644\
75505398827449314`432.32829553565193*I, 
  P10 -> 114.3718324960961630677471569735111112315031633570607995628009432053\
62732016330338626802982597612733781735379101483170440188757572920947217664007\
68851284876228075774490651238729602930028293583658343368228856201806965613467\
01993234082535255838821349460773558894264525298407595153494042823249259443917\
45954565271599250066904774027234563473494088906005431814980592686890747830962\
07341015169621296962968236394097704361031967090347779935528549658640262`431.7\
244388769012 - 186.1736974067648139305296028442791607765977204815756016381534\
64045447627506715830730441628805412031460038184759982151955572557697356592329\
47875994754441134292226217574111227250109936573099938756777079895033196343245\
62826374094277815185318820438296316123693879112950943888156810376294329270243\
86730152190240619627006471650040504670760174684627966072513779308099196891785\
45453462508865329773067563522836242041642727349208487805538482678460135796061`\
432.1014380159061*I, P11 -> -16.343335524711081562943513819672821204961001179\
36806844341009816253275681855451125844144759387040780907902816006070207376865\
36207541992008644952257650601735045060903948911202929654984157074411114944627\
47799623573779435653802178658329475984257852299493304360741222381618023874459\
35117118988627009916983713509180907984472422283757865721436911134102812351049\
70857919419735345229408582842236366215199503773453885519380581154103707204918\
8482757128177`429.4330558913883 - 11.9043293270277444551829078127368890988022\
63354668427922121692033848908869950901497418220750205536265465294555211957015\
65943007802712359176732052560430344676049826965760638449375775148008519360305\
64997015317380240660295236961221643965240007837843179564857128872256086353884\
60594625992068702582771646671005093542766717079994194103819955616997677628101\
89947244179085900002456528357677020027342263826929661538855619817496545878589\
246385116946985726`429.2669356676833*I, 
  P12 -> 0.000117209393623835811913141246257557932967682520781267829132070405\
05299371603817587581306963252996986114351857915285573705807080078149818378786\
79239811510646601564362218674674703757235996048022117118432203787137572290427\
06997228152909874829517802786239122588799592222142434593510107598911503027649\
73764878155038539772822017900638821646714262146607490381700589065091506618897\
774218555737919309634135550123154468704910737773736509250768642535636`424.095\
75318882975 - 0.0000445237980334741775565471118289703152596267079875313886609\
93746147789641759730293031952059906927895739454104406402141998526948181497544\
17382428535356900801337118762184971267049577279794901448095883440162517890574\
52786878018103640559293149149306788234215521323020567859703717125953904018408\
06223232292584629224066880633008652011652514664154253149774408067455193694873\
01123169258382299939818560908618136647316411009300722086233613546526056894`42\
3.56081315580275*I, P13 -> -63.1374788597355414848387301513740309845631952661\
22276659917971418029307168884893489389296211126446532410986454347080721477814\
97806891990804471789808512867396186560593363660992293175635846275088591392734\
62203293327633736852413366697555308245690157442757251030249784759057394676275\
39158376787438868021960049182249887610255000488339693403097181914098468961168\
94614544990190172226947540610009874411520354881496657819419801893171054846269\
129279955375`429.42220845552845 - 47.5469509455943821024343891792828054959106\
64459100958809364428327061533098551711968118425062523923448647862384831210535\
22859067493536318970565323224504829544547751566021875646988591534584123247220\
44444389744299465244808207951419699291417282672905011269447217098235434832194\
71144485888922361498317831810006524927914016628244430814067811757834829860675\
52377136769865126400810373639883776930341196308022870484574062180283992880138\
588442874026086769`429.27151149227797*I, 
  P14 -> 920.7674232150888839963063801134911487635995757883271311193182493589\
35587177844953422786624942319822601762591974755460814990206736104322167503426\
97242534193289166856889504640734071225942617658881849874310356392811478817478\
56176513195083397817504169145309857548436632174781019686110585627986837655766\
14177849933001115002542889078922242979154792019700982742085277435409641032330\
15846510395749787165154003308429068811259835209660128534820431365404707`431.7\
136239258392 - 250.1045837968725380320962790881672726028071534308919112649161\
11684838702826119175963107847527223192380096705366954077627679207809690311076\
67821255435750563058466312144667560031668701234124500421353626384334977663316\
46183601849449924259780715376947191477677355147259432959549722366676077185357\
46073000926397553183540060100003966872142835658738551461046120923191440823035\
29500208361592149534414188377772390059245090298044458853784265938018829856547`\
431.1075547864576*I, P15 -> -1.4510760759453202432404844767665225480105470819\
34384863218758428247193910285411731870625390758511916404969432726332471382494\
27199435392743493800218748624915226308843893445072375532005135024539533803038\
41510352234716952143573280010231154574370556170320247396688710673882053513455\
82696365088857664331331802992853152496934739197398617971634549258064761339677\
07715748635756558964510380001098832086912039686391962712667145968930109498020\
788377199391`429.71683498315036 - 0.94684737780816477446933281654173528887666\
26744718492211883005963351684809775114887966426268784666216071807389935290468\
72217856230048625151871087105445563892827194800638061019927594978651994450171\
71874615405868581593894655471493298589949928352691893941325277773762660949397\
81870821895139114003585898388131731432608588352609207539457206059357350226301\
37620385753143295177390885432144170076672233826312341413883887456021616444684\
44886122296110085`429.52969802380835*I, 
  P16 -> 358.6517240376119563939541389166789155201071736056228713530405760461\
04689884172679547892734487582080980337314146655094538835104802056963082427280\
48878011367889769869568429019481020239769421008266217346507703070494032290013\
85427787815780979042036916361082341397564867449304012449959909614165341531046\
63414853652879142078289352623251635195383242078484001032739195239749761406960\
6992528769803724277220851898496667012992642182254513964853840030891728`431.81\
044084708134 - 187.6042653718285401285884875347317979688147939926690437460903\
74731666641983448172928741945382832024481386654753097330184082663326282266709\
84100482470672448552389416006928373853831070532644744458550021244226351153983\
16297611425458979560506066871866592163647153840073631955465374371609819742810\
22215872029907617632992643888174740143823365773813522158461237387318595866333\
4522978339640539148456198561604653446413708427906079687257613579540148419036`\
431.53721758051404*I, P17 -> 1283.8964394932080992410113938564278037365416671\
49716491461004615571087804947784998203905928632130087487714782755829010868315\
32548629345422416264377906379942797847616296258926034229094440756628469063397\
71080674409395720444190482423854938202911673712858610725992905337581732788408\
17059784614876804130016209401188355248443069245414655918816557630571664435098\
07957014972017135341794146432244579224269497142905389394443624963236304389663\
26041553548202`431.88749478975285 + 632.3066262480717186334191265380011904933\
53291099437232064883747857008349486752142435841098667365779447060079428180281\
33699621832382091607057944331177259974592603845570604583652488714138254737083\
90308402254214758898484720759619109748341008448689681051641303027159680903002\
94257986767801402373121885015791287762723696614996435671543808934726556793528\
75289094417213346533124872460016657441962054611503084915276945857905628733493\
79567964669080894212`431.57672425189685*I, 
  P18 -> 0.965319261544071393983265880390292238055202049698318063520283672885\
29430508453254262169950011962668300745907174403987055462639634501650986777896\
43292511782564787339499046490962332453787268612621335265388589172882914628383\
84147518102987925113881787197209828533492374713361917631541281533805357052413\
43367914478084391993845948208167871585740933723118639461266083667988424420028\
096779128672726395830539467539222908921467035181171705944140953434942`429.542\
4373849613 + 0.75429276305758257415626570325178149463189596726744247250929782\
39851968918235819550012961289318257073750454335613927014699141165632649957156\
86275179055248420517120012895777350440129853283911772997625465106937729424910\
45945673364737995483453636678705112787291458179047949965805785632792110537693\
19807266684576814298566924589282470409785454664579821974081775979330652163665\
0032101121639823391426562865195703369154665338566898004902804874052946599`429\
.43329613105186*I, P19 -> -13.79738395067259850475418713622988602233457600862\
97778640828158983194172169844482583780718879477330038977436536529255349059142\
70801444671008594056409195203999120804679968263889241799485576714955334797050\
97890467288693571705101650692451291337763445868481645678359609872363922979730\
74271037659493199054264941912840141543162498369704063643126604423588560510557\
56523827092088520539978906301842118581141068970357971736786710027465796111800\
73460029008`430.74248141314246 + 172.0258823779898315405695156938448002665730\
43835628245193865443297901119858277508705473640771473892582452274280831157717\
93849536381404530085343901927161440300108250795899594759473952411563210508247\
97932120113734334998159788540500822075716334788113475558577838009230914600726\
86321446461632974400768158553696252574570047342127842532044695596629600288610\
50884201568672984772626804455462404287804969517266454706774305652723910112686\
931127633729175994`431.79721877923953*I}, 
 {P0 -> -82.35593729527170414721798430722408748045296398211350299684834252241\
23887056139144518012858724243667506443686773360314724437156711527783356006196\
21533848969281909076312137478929390545496836035133916757744417674067723333962\
82430694403315408087494682964815904908128956158150105466391129292103770795339\
51062462710632077626262362027504542046918591244245688535454062633751272082081\
81975626394225914193741462891183159154214893230942800109703259286880992565929\
488307285764`435.8742944755258 - 0.337359461040517996717627113429479693904895\
95032540523658919614769049126894296620488315419323175897990755057472855340482\
35837364008082709753080475695878580373572085725654212346666652258324277886398\
69196761024907707135452024079617851575095939145958080427963996755337293296424\
41060798577390457204610141775603071485221108888191884371278389531106520721258\
24793211440840877424493463359212274496899049915062623406808444039393422425235\
95416618616563600672042954854750306`435.36926642976147*I, 
  P1 -> 2.2791030983116952862709001425909981798492628155411182525511843997679\
77386696311743288107755318668867525642833241138494147579481997959408524876117\
83687494966895477957294462480120475211939501564941654299448911301399587823497\
47859587229025707310155898109482351593114225007244467469808615369379756579536\
95184710431130185268024773536548090882174640059180365094110088729436631963052\
22060692333916457596628985220678102427056936433680482010899609915465348003397\
3422934407`435.8742944755258 - 5.99741437580309100492425170497013382190091691\
75345975099197477006992195861479411737581372802266217619854527031973976271038\
30617330828365240252484479011121995269349628985630030595790734465214448448735\
02495859830328737801439052221788125638062008261570574629267572254440597289032\
98144772040759357815331290597813001632439938148887650109365338458920934461864\
91530330136025792370199210029473814375059910616951772896064718790775477663451\
58829827299720426660392099727295`435.87221141288643*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -20.43689193728973369136004068188223494714369313654985002374216205628\
13462347139367452172291542841569772959165391563227337934054090800390993861911\
99080026613623204017681055638118339069855451573393969903921865816217391732867\
53257147733793010291718303269108889342300347583217713737435030645174957429765\
13134748344679395394676228048293867004675500052395221535034309699515433814591\
22147223051693876765905341124775069756762510786925169507876557449247122660586\
262086377326`435.8693447813268 - 18.14438735021585585235081343423066572276462\
39766575427263290237314809866138572183997569471203385159586759662536273958300\
50096393162547216059676968802023546469777519260660596827489174515928130062576\
36578085856072314386866342832328929073868894349791301580330145229141123936422\
26805149665942014675382873946079336231708488702283923813707906559135672971121\
53587137134371497083395316198095717561672626091397340573400287754495223841784\
053180688883097482889855058678931226`435.8742944755258*I, 
  P4 -> 0.0416391442885327022042421064805690996667128480163424581452667234300\
25342923285412102056895974897242523586140298427294704208903337928115655488282\
11257322724135203652041629206112657492615190283627426241734092759310605752665\
79897901693604491817745001731128224768148358556273369192094980548403710185022\
45610691933086742948933198336870471012145879880423517129044045131764342248023\
67032821200595306333336155668787069792410043496231864622331931414106182962802\
298497229`435.859631253317 + 0.1096637397583780668288827924367511364579583889\
63539780909104317671338209449436095672505633787293135817276938493137538675517\
06819634174004156293015542678032159275511578636883685441606572374832644278772\
09392985138821353295518381319692565212683295955277793159644196995987812433132\
67320857145846678369781687857521986422330300628464333985523633235984571187538\
30152198965684018856871530345842712458309057810276362132653331767431555948942\
827672266935484780589593909236`435.8742944755258*I, P5 -> 0, 
  P6 -> 123.93118233648072846432392623100590581500985420406863138027596537192\
68235131743404633060005183417719860012320450994615488435874742314867916568979\
09322381796862045421854927166402344040003641994208946530998766392449341240426\
51485187254749126188426712726454417419263560186859943627799095263002510268806\
86852732243250733410302489013084420245952371905932877417510721698088214293890\
52460518776106187291479120604364221713887480798156594147619381005260262970927\
247486808109`435.8742944755258 + 0.660502481860073193621735532715210780557451\
06961800292256275505849876009904038316598964439862713324997951816863650077021\
76468356862864802048837193110723859980114232669347630318023574348262555646071\
12892917165338608494068342076264393105217395299104372736064509962124426817630\
87852032893699669998569504760124893643383131105313165543588309919982583424762\
46991416801691218421927189445630935310829418093034150925122463993682341885650\
3059254243462638458768965727995106`435.4835552916059*I, 
  P7 -> 746.97253378495996504582422608979654973816390210142304347284316060579\
95277610080014454206890419426102311413830367331305660367985705971788599929709\
18822706562952145241700828756144366354116621310921538834253932791257956325484\
57607682010985094800748435444672265101517906860239971186761671703370983688369\
73222502807175698912899336393726297030872018950850050192121602253157924983650\
87664146149006207168664277896868353321509698379858075263072331020499`435.8742\
944755258 + 4.894781300428771526980406716676286757800000444796886989362999517\
03773760810132077803472278567943344988462606991228061344258250194067558475994\
49279853962297811418528299837330874784588189613883682812181907279463217692620\
40206299704325125581199039519438067231751676077317410020981645170086491140816\
67798030929915055441008169227037157690684678286606663335487780441572269645368\
39420283676221229032621977825498531929290219941608442840265797986317853052217\
40130422589752`435.57328312786365*I, 
  P8 -> -0.750394622021618513018414937831927595965909136927056863356376575788\
97658269757244203891674616277410526801105016139264029642816143935371747820208\
68010292262827480081747299600789278055282592120376248879826628604275882630982\
74358056771451346990443124095782064564057472639053631548637352723924877764755\
24895216673083354517527964120929820686287972123543562406564573250561072478353\
90811066016985440087525867655334823058223077714680240028240132575649093040368\
72706977566`433.1973291437809 - 1.9940645571527788057345099162252658681276721\
28768383635180580827988925725559233294968436274017543297129649870493652188156\
23576075284613123244906902072710283118013526915740110960743895563037807152289\
11453160128975596559724607230146953663853301879148643429706653001046829115268\
09953821015829766613432182120144835089959076198767692756683269069569310000315\
91868896311815708703222464718064884758407555373860149358659293177170904381687\
335549797627665828047872481672756`433.7722166112855*I, 
  P9 -> -247.8760172907704716282463468876643044567025870541217814687475151253\
08439672832489704323164339401971940879886331056034189233692006190190442034857\
60529582086094665891772253930170484011274287937398288913075535320041630586311\
96827763517673157617420315632001903010280015590797250450552170784389058865515\
72206040021415088816776867154987548298030448953587808602223328197796489514811\
33239027322337544741201322923725348692600531259182060087134078125757032559963\
0952411982346`435.8742944755258 - 1.28449113205790697885722873044173831525798\
19220615960807916586074488816928757879612544172322330400391156254322278553604\
92639357985628662969022061357214468099149801197406397715923100586939290472586\
63891675653317496871865359181869248661266580564962295013438679529485073544715\
88276999802058326093697324680817760925443028080153504227922000168681509785910\
89112999737669365209026543607833582213820509076540255381987033804981245098412\
168338011242194022933550037046777338`435.4713588715857*I, 
  P10 -> 36.30981072581611030880717962391899628225727233750697358467697698183\
09465336667028111347837620155375672483557808340177495794387169521167034781921\
29236269666581868940245734020663532066814035753365092527210673905803818219742\
79994981124763528248607086678627371662337275430890965823762655819392114737863\
57049202795256743169438137562192658166925639639537341753037942972173453270828\
0588953639857947021208133419981258191192766828054144589427783000280275`434.97\
38269286298 - 67.895676385255940240476836031884820810525858020105749318366291\
47843340700619440340196783525651165114023727345931635437959836717975004227295\
83290852612090874377239457500007025328184656677062925844170662787230524970614\
00830345056848721539751722792650091270721315496678523777166539378826408939898\
19618540832936009768370500833949916162867214273974081766983261830963296789806\
02072442271567863808188029563525045308615677511775173221230585762897269527895\
12242838721403645`435.3810718753421*I, 
  P11 -> -9.91019094817005961238612959651373370531619127349172185002920160121\
41774957066061080675903822638456714336405503181227843850393380007931552720596\
23169136539926676746452233958557811232238809688375843906444601890841987881901\
89056759306324324223781485097503732539125839968212585387710766156406518233555\
40155952355374168881255803520554110174663805321779576997996729773859580487089\
8239953476977430767363860154595304390628368435339187068015782002694058`433.73\
53525736649 - 6.7767950766899044687264464376339833762893499442343290720244593\
44094066152599696679369875481521473225849813508842175087601248487184774859815\
60387507591731240380562019751244476871918813696480997541066878695294223717545\
50358100153375435423028454830279880643250290340745018731016223521843957807208\
25302635502924950215687991984736965232853758868308483400056999419748473632099\
24927498654527268751722001569600055987087409693573421704097042279036298469`43\
3.5288242084563*I, P12 -> 0.0007518525750842693816385601629251914920897129292\
49791514872291190140407781436604476759224648183052943749698002441305218009473\
74353017725303796465558495897831032128761571864094387529441029801477986885273\
89963465749542256348547172526969752872963733818592036558835095138574748990740\
98009143270566062748371482629875507355144742053117948103037909607649574585599\
92804717896567444712151700334523758352542211627926467951569161811585167676308\
761230111`429.0648553349371 - 0.000198884499555427072558677314146104523028338\
00610032456315770766849059651880247841490539298894161476181380578261577786527\
48112032706199873641679064031776368018695714353588680255460006060578513562310\
20567845387456597286557734272833523894821596958089134995350288444547762693088\
17967991357821235788667445218194799507415934951690827422047336972058493981176\
48998023217908386776740183941742259467075547267563272393870312050735192295733\
6428476228124`428.23242687676526*I, 
  P13 -> -29.8289795301154789871299463189812258245164944667599277309277390973\
57778496080428188469329815491917339515830870513223886188473226253327565082671\
67777981344402350037044499383175838737728490625486192446081537314357785366139\
35549072465237022448843940524241408577113336413877872921941787975004173698345\
53297319232564378112872589449890142150214970497390952295607029317901755400321\
47212964401427809103773085431194299177946517611070064739186469784745635`433.7\
428075394574 - 20.41296124470600468549314443221905156065560250648577693099689\
04221291085937116786550637315694609522216681963622413412453246761706291351650\
63531852404424856191987428118182722982610450760605785464943030006968032857923\
32377254724859411713416946410732862326296078820816031537707025937817817435911\
11762835240021143848096158675773446769582271761443245041465892922274107757029\
4638018920950951846799434051002677291176812339608420256748211468669007116233`\
433.53736536799875*I, P14 -> 187.12250600582935757175853327064345096529056082\
67442478479761415864316071420140467351371054001447788746071931167578238459599\
48889228016542457429443883048823083385033107886209470899273532603962958716391\
54648632848082435671450273725870200753374240971058145445836402669749110723339\
99085201466373767533273263761465777445060654933164091301621228548529379455165\
08444999123370220243721233696727304310100651318558116597190592709163392729422\
65326770748754`435.01880646119145 - 69.51535586219872735375622842569528776137\
67012267196802560513872029325367811778537099934074905350676810331694143401189\
20772751174383752902667285080977523389608316544032494897146533178846502885346\
14856089986570631842985707299307300554003408243870494637791518101332536378320\
98568422432321915174533588472607790474891457771941793829491037745760723748808\
45725582009594553184364561302467043180347995382358281584857576462763994665503\
46503817780337312757`434.5104961086103*I, 
  P15 -> -1.12904377669686404398994772789820419698948659886162682636781469958\
52191697712409723387385250327270311818398277612061018658278792021577494508122\
74316904572572044716833628985651115792276428526378474079953018508717916937521\
75465890489903198492559029213310780328833504467982615289995001576905061252914\
00230098480198679897697876009093640277957110275969702180397959252325158927941\
71060503749978143241646933370703853072816932308610092568408009879660583016572\
128380606797`433.97763712305806 - 0.71246007901689109507865639292306590857330\
79594263751055475217505084350375047230909179354987004756043867064417929168997\
50722914054778265850182616318002571498494809440651972341129072469899614978689\
73415245723033768041919782578139003178198123611532869962619829380131592031063\
03552293436738249883171847437528557946814225270816644996522698102820143188778\
92814324828636591782006984987284899389052992664843238425544907736934656725707\
057851810535709361266607774057595637`433.77734162904534*I, 
  P16 -> 93.32920648520440321759938308247186034713839344783213441669669203317\
23212508055143001670671164379196034869020569578546402154106678172852864917040\
86912858036701570617019389322889863545384524003300715957660792537140714949711\
74883230181713875982351777687796849812100895564595006574288002271925031643861\
65342505173206528443241782280645984445598844988653179319347049078435965501947\
526595417107620005236808071672656409391509706668644613117653756123957`435.044\
94287832307 - 58.103610373776625154298745883933446179670768963474973074713249\
90826813404720517727633516457987133173243558718198789480154772602857829112551\
68520879462121712831052273498419689495678204069598871256206365490918169917909\
57140910458482119113984712285970806216169495078995517094560943368092691751167\
74605026285078706275835121008105912796386779543501363371844114765574614761385\
72273465701108981879292000692807460208273182200096120223500036674481236965`43\
4.8556512524521*I, P17 -> 279.33786222050758245023076943593171733116412834056\
51087200883017790001756033132338997307691246532854070635449308766267288116518\
15996427497935802877246076663017138284117334937925199728462907132568258228988\
41709040715868723158617880689537365257335428227310161775859884718860633682420\
90077735814584029073230213822797199738514536175897226723106327211426315446028\
74914064730066732302321277500343358866744000698024655048482055846268382188490\
91393143166`435.16608879686146 + 107.6149638403086488907418993092908669466043\
85705287527546288100909339340455905405056686148269338397558643611490961597874\
07657574181812209343733022976992459711493910046364296712395048971411924939502\
92031289921570222568239405390435882817096027590955047010397629090123831698805\
94834151017885056045525091070269369871345631695976890017605798807950891340826\
93619071931048054271159257828114821708742768841366025657235873852968938619914\
496361715100680811`434.745388371182*I, 
  P18 -> 0.752193902935898045821414344429449886652326739310893914451799105122\
60174374278164789782151747606101216510850001804672120415125120828982378625763\
57663876249583954972411340758022490478733651295339495214802049460841373441864\
23999288015271181459266020614981869789098951353653052202309604533578388338989\
51291110873415862467068244414665131706332117944671578068569644076836582696470\
11680856407070898524698884247305267859004988342827058082448063089990907411337\
48665659418`433.8319174875555 + 0.5695315559654250116026254253357172622456959\
28696071173304960927529727858533776068599509919453289961520285407446137740095\
77126910610370066795638061565937562983650491076949520897554020730030692276691\
65727932031302264756930903347800112073515701455824959845336138893433476396146\
85887712575225794059957328420004325553169534861708675562330027210679360188699\
13142549153605790006682681632697935484246428331096656357190559926591186190827\
686494820696216555334202366464087`433.70524136974717*I, 
  P19 -> -0.19795056148559662099761292302144509331686031960080272361330645353\
14718350906542438922993046079306190207172238082036264600525164603727544296008\
73375162989103530330098371232347750102936700016960419736185115886064424867884\
92785247154405992034519427004925088581498230643078285283670519821863697304175\
95842812330299831243823524819539230521972395855603817065172204049535691603293\
50880016721198298526329533980473382972280267548854568777275063945224708352245\
017088426676`432.7616808765397 + 46.86618531242210738098357642523529888304619\
76818219220163078184586955196669436609051433815638793408579544092976523665523\
29976663817752421708426098622086716927855029567179148458905866827515276140046\
59672928165041829179991238695014938561405813167501571133075660297996385295107\
50130102075421543756492708168517505884453109069666972451771566095290306970130\
04129482358050649057842848455425777199877624559749421143388813713452787807549\
01417547272952734`435.05054340343406*I}, 
 {P0 -> -3.794739243453721134706204595634498358397764010530349756369871942719\
20994948840127056472679383450482179582941903506405966215147243514859746819798\
73384357279395162629780175822829185016627820334049332919815032139028572429850\
71304732849523547057876763173990615008512408549124361425374856501283900918467\
05512486442409844175120294220869618556407686366695024133202694860943913781255\
83665525580276663395067219012636945027819883264643681949171655255333980912815\
76482725886`434.71939522420314 - 5.241717090196186679071227299348499367007426\
54551589923714078076479905205461040941876978198478210849476046406328049048883\
58298362726877402190408277828882347126915577229177318753780000745198374004699\
64871639948250493998918121908886246677492301978285149947310422904408348860948\
94196195144270432614021933738969750184962348376884669732968522154226211252006\
15084140517834376383058424520170463775079317350817853307060243989657938738845\
66582410306975245436258501911283684`434.7528562281332*I, 
  P1 -> -0.688787865203155097420565523908940416269867161042574190213711411130\
55030921528892186912150009184599162927531210399700737706194357930730731201864\
91174740534595832723055605000966889815964672989043478931822161684301570916031\
01446720240677814982909062063569432628254368540723136794218613177738200565000\
56298208470035507985618545339820217064198863437974660103276834740639741047166\
64613487794021891473420216972207782990826298224002895197289757817026596929241\
50649677648`434.7528562281332 + 2.9496300909083674321877776195187898596410596\
24553342657184459727069481018415698373179821963529924471299453949246286703238\
09393711707079053342786411701020400083283079414140840889433444042830594658204\
47267072920837503136346955710275120306663041294676244758264717721415440698346\
36572057683333570303195716754921644470023489504609518392164176599872419629822\
37334752032856056307955676070099997031501655518067238766460694789029595997432\
2573199950793226666284159678268724`434.748332179229*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.015316416978600813990746696042527280432\
94027689881810678716773240796203710138905814094157618863627977176616135022162\
05445179565404062799171479142544626362252308031652410410234818562824035101850\
53565378972765975453059465640951253729315330285143465418081694008686970976968\
71339140943629185862666382188193474604551850286905129571716787114210795437761\
80106161841869627631604194885126115903877464512326434363754136684007125554999\
86626350212712529701745431124552733456`434.54710151470636 + 
    0.15396263357359439387128701277040994080130196934806806611789875680538505\
35399848802241001742642472960355593288346716229614464512934807450471901281562\
31105687879141312374310707040783423778096563336810145838947262696996071206765\
33014991692981372235288568502958928467213959982601124467162829462678461666572\
65144953036825987160461181621640628343337433426440735317479864685436964019573\
63487448277712769119977248133746450522806194174696496826667261539470138202335\
002844`434.7528562281332*I, 
  P4 -> -4.750798788737246365254820848554562657637966069742411501464152429030\
68400312176118917290131433202482818681848531937452246924421505006617592451317\
44303268379227398042595831438085286319507354386367000278721567661020601707305\
02127122321289336619455617971117979194832332882079254343678798009988443683409\
08873801007318904986442564670260459000331279965348953779468590154336700826846\
84854452090517261960434558419523020711061613262121322882944608555490073942232\
50770116035`434.72722284466585 - 5.051251109870747892276466971190947791933269\
84600680326030587212626671928876670174110292640256999810632048252510770597110\
87854682242491437953399750504489335151959057344705399849101033872718198310206\
00350500532715957712914408674114208946087085842529553731203040547907730408548\
78756965505484946126741299831411916630486468818781008543980562314599660790278\
01919041129266568112025828918728183132003239057876450297017481692279821551751\
31060643076573593716367371181735754`434.7528562281332*I, P5 -> 0, 
  P6 -> -0.097369528672702946884726155207686928025242387061637204381022518649\
83047113092147996341877873408118569698503764624267269285605490775336572511439\
54197636314919158131692478226987230175400940192818504708084263719790452319985\
31679011753901012084136021074669897461454105843231126750525996702107221942496\
71034709004608323015341584991557425162592495034002360150716707742125183780362\
05066596916709970678564574563965603076910616798455219168765619176868762319628\
56827805633`434.7528562281332 + 0.0651419368754643780060764154777342763403139\
89759680414259577509177680892815662122168309264784897963662392208967519715012\
87365144506603459345896422296030712614407598689120299004258899072981688060823\
39968758349896351583603343582812810226280326473456595537213310201965666338646\
64739423069860093419519936197039768924307535369560093053573679868054692199923\
42142753435282784794506512381287713304676344945342386024856676205014964941634\
5245497516448986964418166030630567`434.71663782194054*I, 
  P7 -> 9.4927014101895401748275099343129108784812214339895942862286932447933\
90266525055252705160347048674281520506225761852580140219875933691807334896231\
31508830041952838604685466041667736378507057633911793457676513906092436125879\
72334860591350705233924086706432116346831760244685653583062096639572552890455\
18827656009396632323740241015398272997881010461486611820951528625493703123546\
18453790074267119398039850578969564914773100309086249990866922706266994313570\
0486830334`434.72723550074284 + 10.088205562612044892709097890558218109270924\
84817720365302625372203785218637768514727047438298205400880891435670105403451\
75024865987843695078054739415112308027664420637484487941553507569338044323358\
48012581856725195434897156696146623518410430392323753506320675659260931445533\
17635383931809222880507248507774120514455119923800797678159639422479043801464\
13024921067205302944927671247504363217315808915529589888614665528136671679317\
37575917356258901046379080787115146`434.7528562281332*I, 
  P8 -> 23.090668259285095370445934871098722606297758260500984976643143216000\
01033698605200798662227904750886442316580461912315019099728212191985215543347\
50958158540426167416833821380961173797006997004223197595259512241157947848287\
56068082844794371022128147938521388131395541368627080080285170875649057606550\
34763118662752054162681248907127603651018049515881712374892764945929614528376\
353291742386765225371300840982333540792921479522955760890012289767202`434.649\
7648882918 + 18.6498767138554537827548783222591050606697647355831552967481719\
67787792507773702966835455925955291268290868356598932247462272642398734904016\
16989194917598904259532220160894104614149136400124557240761732767967584760380\
60659475078498794631144940341429629601148596786552960577116327569905702930074\
13255534005613799105977486342649093075781682244916671178023697043213540208096\
70625284817732977334880419611263316037981365364649207216659008169178727958`43\
4.51578361488407*I, P9 -> -0.388134516710433584499603790311236714625644199912\
04643495100992862760437639279080080836735140776234344766333462921207188649779\
02729647277964034286502836606537513497976985187532440834421406583342685893472\
79191052263169388923526634765858519234080828357047100156284169899049481417254\
46237772204331395049049036506765705406274856316121411610836375725626227325516\
02968692003024677257161664050580122304489433174841346411996444182411031992475\
99164614973664567687177439702`434.7528562281332 + 0.2608292801289027699898744\
23550362983130125577864613051244002968352279996008641990876604726151641477051\
46370977090541826853092563249708437932407472231454514436960843719351603632601\
81489959718745138596592260624146252437759697442380359003935989518622111476114\
99478274748694920439030387620604284320507575041734593309301234550125902753269\
78068136107068986909822488934621389780999596648067609912459444197651936210782\
4173108850398362145186519939512675649290078215912046`434.71679901493314*I, 
  P10 -> 6.004498427516600944215397590235666213460057993284063546449751869000\
13186595584856742781780846994829784943148464713870834911720123969142039462142\
04022113987081971875881655243240028263754089121745910200317108556818530560975\
84876895103795483299644596023120471190836438314516206036114470029954518846809\
47567898826447755141506620194838958474033713809545008161432409271943877741573\
85772730527165945640877150526169951627061918330688396427068895771785490390528\
81528150542`434.26360805475235 - 0.833826676672976714546855176059432245616475\
99513654341065844155932643357928880969233904102010477898143929144163782691431\
12101810491195643890930540518134992607285861295500645249787091563371757529361\
26028208113612386518365141792712806745175193282639236090362941603461704881890\
65009370726592033738860400413907318370283437100776062071567042549899371911156\
33830035453092794491135609709248430102347456746616016228143508326485685194740\
9135840749449667741805583120059187`433.39203004612875*I, 
  P11 -> -0.42073526747544534164305156036833601591245087578876247243780040774\
64804509626715370018681322009278656947181438730334017513082801274852885928999\
51691912045216215648214706651775837773811367004892540065521389139873446664086\
22947843511441785076835731069462944014768000459900328212072513592682013502553\
93952246263006499551056376274674455376247748999556501940184143653370452710523\
85609831615094718035723083580007347655472523288464423812826535855633364411344\
049389279352`432.995937776122 + 3.9832603456743015090798456696141153129128455\
39297334336569365196309461184292231806484927469187850796157973891001363295293\
82554353900368279942937402774083818891229335134398448311825506541885990641200\
27161898297581752688589780245541807604273305725033311277176972477695590215037\
25708385957117317501527078197807269080937629759166648321851905552947398158243\
98781806958256791011932288568854310877655644051077037652109795899912493951277\
837771751221785`433.9658001538361*I, 
  P12 -> 0.436849183346452114348155697964764557152280818640540076337666283187\
44673597794365454388147283153592779955218248040721091985610603999961381008501\
77101572618607500999480902455507730284755744637534900862448445728570939386360\
75180250984651288556756685742023295725338918143195681376348097686990461272285\
61104937110723312993016384065838946252819202317310640858279074887434681541724\
15171059054901745690094764767836917908671655177718351502738372170722424278996\
70164369625`433.18827626714403 - 1.821139501668666115035051965140036950587418\
98123462630503955149277197591186205895818707242084137361128759240237371882279\
14806979067919258133680440064249371469731780232359885898224611530716412492822\
39870512359804738223922300279111032382727787050274400828748770868127865654558\
80480385392990574869515896462755073291065295847311074101346518235588256233559\
50951503768069855117839174459068019201742422225566611802540287916943387389264\
84911234599552880242670304666245958`433.769298332539*I, 
  P13 -> 0.045223042690457432468814068579683899648761411557959730488412602672\
62850136783174463602997512535853306376187472713480275909022948993997005976290\
92857965401416017599476714326626388764176922084568802336191653896776364710669\
99475439149548233939308705944605939484583840504847552786204050016738766843615\
34223180194511562334411089846223819002121012345094351715757405581053510959848\
713902301425117261704485856553424929088615543318266503070741788311154`430.825\
7143200167 + 0.19917849754926371657298454117592977689823439227633749553431969\
89877288422979504312841298156727346685620575656445722160798149088825746078013\
23243110582757054889400051081909546121722323404989903705743731007789474383752\
76013785564268322314663569970521091924130232257172603134096604537821876633581\
72830098610722166850428559431832581572901522790510526702853798148621854796339\
8285086637836228280975438774873620065765645922071187489894908768901512679`431\
.47005434914536*I, P14 -> -5.947890777431850749660601108958196273558018824243\
98469168557792166225158066706886141000607711343617250880588058842832113870802\
22393016809382769093483163619523977868991508596034934400627045334346208007101\
08007781257396689554399220200034087179726329192639380171383780140178225682615\
72084217874724040746335923099873811471867251137759797952296734300008125556921\
40615419457627464902746667901203749395161017376112408600921367253932939619992\
4393470658`433.8443299792159 - 1.52007309365405759200069481679333019890548408\
77532239696557686046931332489622174493514266836732888982944896690412484545477\
91719869070860351120169997468527563023423626607945194304666076848119674825683\
26414758858592979240646528521742822568523488416924537458648681381868443113799\
09800385611894476970276562285110356150947802829725216341812835934937780808753\
34974871324920545628216336619361587072067418005414572600561457621507667154210\
70250093919398`433.2526872680508*I, P15 -> 7.47907614588203608342014068072642\
48502689420615963611152165297335913889416419634042917891036524306756687818148\
94092289553513778210718868813100389888590381031265981706764283884339188689055\
82924080465413329638423453578021470241258324184425953801730865164979674547575\
48580649768986094568167484550989237863765371598606322385765450753806462380931\
65235015402705096774113247967813270652860652048611172386225716966405322303461\
28398053422704680277996003`433.6506924592664 + 2.5149369588182511649787648597\
29775911250206168328925944359668650750101908333370973835640758945794247318938\
27574722253898830890195332862076574485448212779621970207585797935033841140974\
39979300524842241358631903669285663994641331250096260311434474215579006961457\
16370380183126234050054849967725522468433299800891654252281678654989030108867\
91843675872223905548057316974387802708768633034991401540563982975160320422194\
400404612587803064699486624419`433.1793359101048*I, 
  P16 -> -0.08968385076534347966244397345888141749160332118342802724175561026\
10373282041661770836520328746609922180525156813868704334721511303407177519047\
02181176138935156013040665350635062838554911743607583290829415274226771209691\
80351541413327158740509590497715811814764789016054116197686012057700435800974\
23329521738826896982183931705746408462122411529243126779875921996289862699076\
74404649140266708220564964709140858744518921094193843439321683031276700102275\
857615588628`433.4836405027652 + 0.233231137900839615108680439448454131946673\
15117054801790123161022984253057760511323631546190254615753882040706502934674\
72165548309752169138622967287819651360804927156661437173791309612503125601551\
98666787612090108584375400635909552294871480426198845027147189769174324424605\
17451672727137526460371555651407288210774293371178102373587045809721807937924\
77780351282794903751383387577692695625314694099108520017425074204876616438070\
76625520621691378398645620797103808`433.8948566901113*I, 
  P17 -> 1.903338709893793484883604610867205319992937808618240256441657889164\
16595648571522987229750934274614028356238363354728976977921869682786618311827\
67651752218392882486056506284364156951815417801146565086068439610054611504925\
95956761093730173519367318691699309440015379359663514267997132665722235707801\
41718027080092064388621180169261820715681449156183045625757765542158933184198\
118103506595216641305774878315030308153340094083912046543764880718581`433.643\
56736323 - 1.7944561488324723805008873319160529315993726375250161767690763134\
36745243557347606426721746388604986796444664550153382745086865064529342720842\
20590909160615404527228600516000333213525035813751820039491451768179624940761\
69756795393798044356586710945705201323435670022190766104220392192392534921457\
98568672876156707631812355979348319596968836472384454741348371855204739996009\
32175768876658070933576203398666474354529506347476707624477639393576663352154\
9237126511006`433.6184542827791*I, P18 -> 5.953540889802564932721805879331979\
00633621397051802382808056791181666731077130994354008876118843595692797320092\
04348081869179208423949393369672260975549899995307708528157762708052708318604\
32972439174113702274579437906652762271140168069659178424191789654674488338245\
11425994523655198710506293278353910728198159885168511096861938173383918126245\
19765226309839050333577100930317694651650290253311670561758068673614030635838\
1872368061668677883373173`433.5899031064855 + 10.2824657763589116597077612459\
67542403018752091274621011321544797109835457891807034619114060218120300595454\
12047397608625938268078296861536010848066809740717536769843047001392718238295\
85201255594318633868566727885862810041342644178793414653558853233745865617308\
28668972734141657058142076129412826355541450971170441573403532806366449250713\
91780169895701577020263443234741399174141743805533503477995386329132483461068\
023374829590671450896788730874`433.8272374627088*I, 
  P19 -> 0.017714297938417288945289688071696212409987053762613955622371300860\
10005335661820994631030132140089513211345915411053509492475636701445609203423\
74861380005940297470042388946450559623856492086479978639973405885985607943970\
51459254459558088181525171620948123820483191919012921662442934096061117556811\
67752202950793701564797714942987579301705724660833206503672220760573600416423\
67118152403568938221916867593552609239289287991878754666201109786873332965087\
7070823701`432.99151047307896 - 0.1313617638684123161167762363876774152571038\
85492194321381805571982723334737383271409599779580846543417683506723403757421\
76477885360201118249319480255382251849657450317506983058759193400790296292925\
47206299071992501398865346919541488586488493970356205725564342655420256472613\
49340250843889172337318219995462116059649364634701785755752737782619771387265\
57870826107816123296891587028785494886261063676812538683568711926341385743099\
7270947590404962468563727441427425`433.8616287334687*I}, 
 {P0 -> 3.2255647628927440339689532225956111360271400161205610900722669279652\
59485910759978678507056226017573858876854327985807919959045811747208301125144\
47953287066113536596010515216029835163726549643325148695282429721022552924128\
20066482955193770110941106738195816040887532125625152751721568893246742138600\
06258579178696765029373479403609764856490305975634251537093978308239985860136\
66217247231348550472926223309310594971288735620951447872420414899725891125647\
2580033861`435.3187041228578 + 0.25539495440770858884320326446823633723299386\
01787678485579583760373080635355066789701180460453727832792970865934916682597\
33761353746929163182757702168914168516510865090166404314428678011134029704875\
76383283351812820366354792266141201888587764555191963707534984007650348789238\
97294999599767148481883830055045722572537878198324070650139023345865536676215\
73970299344592631228521727896924508427536830373265900059873864838122471077347\
704439131372626326603648367958426`435.02038831319055*I, 
  P1 -> -2.978463998541254132159341211494614995786596776187619761826549812711\
92741606890504390833963041582893730457119654076610714743118693240928017920347\
73300044701882805599789163129467215689055732160934033633900172707580604000626\
37205599680069058553553665120047635340141630699837054003742078495745010596595\
96102242291420117042738246287574256814648874969490386704694815653830254500038\
81811029748755393901579731144018427359936588899932184423949958564285292932373\
72491030451`435.3187041228578 + 0.0651722048453071222633000776268116768377050\
34237734829942530230334045950036332624447936854214871108066039108662551834338\
52860799169988242742785017229719420567602490898216339928707134995316511835084\
52409380223317864390466011512608030338816259387952145104699994464575502609817\
86888720970016330577921940137667338026389539209473096338796534134583137614719\
36166299296018387092094073646854466256328900379695575642013050189188738124028\
0921104325214653769617888721447242`434.4114183973983*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -0.215234502218906588061514360175349998959584326718727191688744911804\
37427905237916147990417481734100457893421035448345571278353011050097692862561\
18551511558655751011155395104245644267245086335569446297169702423203035867588\
72139225206658170391092021557052091591794928239330448678854654310943399135212\
31255717667853752501265524441085235069105432048091835068055175793597945526137\
53232951084779799404664739839161915313202827339623040457835725394951984880577\
3912982932`435.10100655814705 - 0.9356424906363123621128870537479080133234438\
58897154924601722736946260578731816283579806167605622712742705057942098639403\
22248018596079563572959877620599602190207087002127497687276272745801243830757\
13214487752959321615919538940514296558448085811166566816214072551925843372387\
85183914800567511088044249655028302602427044722621332798785540822258461517044\
92065496515518128228501725395337311085001622789832472828578305158563278951742\
3064901332693993878673943339489295`435.3187041228578*I, 
  P4 -> -0.573747527454336704178617044500347069945078324802888655356430961136\
78055423046387625395260188748841074651902750710385137812023571978664829828599\
25975143201752127322173355454827750752388414563149937247610204258953763426147\
28054981285347793572408911187469970177235958483260402528597071822458298116973\
57788486834300979671571081507264272134501206840306886739966919855650757351941\
04678550768283843191911268077687092604255935794921285882481517496668545245888\
27734791978`435.16513900951315 - 1.657441217674872744875236742522977843901811\
91351221753550426898102870693106066947912658496507524881704864705838426674772\
50707838837339931621735562338138292408508793059273952572210365292427495405607\
44683870486219306633595185372124732254133878734555297806836647281053984072034\
23060986007952644362799554423785073363144507988271518303717044501665190873595\
29328271555188615978776762543045519588195619821683743526214645030097572880086\
17451711078284645525562977960060511`435.3187041228578*I, P5 -> 0, 
  P6 -> -0.314008939410138355245954632679955044733261442099292136426918963238\
55321302191515454061688985688031391016156193362664059027569887194767901976839\
75217033689129286373013315823985671922053518133701901053178078370295979428185\
09134888996685964830043118055653844314532490798620325340546707855865955584322\
45449559661504712997151397893452507933905264511546104802029294668688964313935\
59430805314467867257872971367960674568641622758800710986635116692044760450485\
15687562447`435.0568646811199 - 1.7218743559959344816185620648563856986294889\
97039314859241086269201853301036781989626430137155380585136430660555695157272\
10121814788229724405013564240987333288711773330294667170352367913323525810066\
00619827238356652003464923645478801054979464246829041732495850189793956174282\
48080883511992509107599616440654119121069720468899073363880045200188689367643\
04181206606082205223155510336775494076910002043243486237889586867402961775184\
765532209976294389200590702796997`435.3187041228579*I, 
  P7 -> 1.1313579410186922154946530938452093318588538775877370896897924098807\
69476354865127374654326792427294708008567434540125084972234992220555346430435\
98209641596642376007070540735872607368818396509956126147047266764849246007452\
05790413390926883976454829991938315872140874439156675595267713323893438931230\
37887518018012676460018066502152302372157552210619761725303186118097004897650\
97697681076075870623553646863666266623075081092762661794704199937439332634362\
3284063813`435.1864751535199 + 2.77122085249070518315973139872598934469297759\
18390994358921083134645801949723883445367832500251050074052808113764298682420\
15499658282247687659777191958880862993692576272305633314278512470153592407559\
86863788093241894404393949326353626691619225442514975036542390957154046586574\
41406889334247019287337193794748722238803062928503102171284097847380330842187\
04119990098761364633362553802097794665530267629091435951593415723544346609587\
295215769428595134978391712783625`435.3187041228578*I, 
  P8 -> -0.712568532748503354607603507529099385692848525854680112414852658916\
96035690719406771256839149975292012188870436884803101354885745794134844641364\
38717657826245453952974342667081273950742738470766931580569363183768962641472\
32087073523296192871430313377691393243813328447133320377675446808795941755535\
12206527587267888442486352741822616665053275457938404114334103336488260607447\
74782624888195151533099595528327180284746239487013874830966925257438902019451\
71141333235`434.34742383578214 + 1.828206879263916276253176510858119362666692\
15411432662777655816781610259541033737418442548661750367922761605912229948535\
82209268222318948535281695658975061717289654321080271477424035381334347123626\
41181085020787669590203614174526393050020413085223743993091179420075509583900\
32204380169611149980543540864975191098246614787964799140750007032901040033817\
22342405820468558496258784717284726716985824629887029555621145171493582690746\
72479783804220691145455459371929863`434.7577381862517*I, 
  P9 -> -1.558446243271235361898703386226151320180078346584142451026703353316\
28731100316116137201087603049742492876972679340588140616660098704711883194529\
17917789112112067616336364396145359439592663798179056410704891419661230685374\
87509684389815680638787984593900614502434341712805792444495295379171954080481\
27788714774436715268133110228379092106412452766375347487055483195586898346962\
42095929487865483630210136788271947413153559890687472685907795558793609832464\
24055101121`435.3187041228578 + 0.9662672278066502044119333079988996355148272\
79236136542446481719256413725195457124316923958631393390543392685341774875512\
80327187474669987727088647736914068347901259496596440622233992410621693921130\
28712961027723340073120224138350721697825207231771384606234868647034775804820\
06025630222174385857604066946108953158885112798825593478694919902365398084568\
94126220304087446614951854378110819225731521849696541918264520041456669107725\
7464470250991506114978674026277995`435.23025374734027*I, 
  P10 -> 0.658742725461097618780746374912915564265654717774803378872509610842\
93650645090903518274606677517996653743521521507714449621876480733306004563277\
43852892961139677997298555143869110721309355111471891100430898969918408901749\
96830182637204089541890578964502959281160366296793513870194252719115485880680\
62040951301278288141604404062838538612637482370341638360809832683207565124350\
74188641858735218674210486744750122875596175733921308506569324216436062787898\
11792078097`433.6674810636128 + 1.2090454192662309101188075529800315132727876\
22579668717904055043158509924118936662069829257960523296555335057628091915634\
64730258630587655525003412532120999395898058294268461468596338777760077722613\
11716745790657693281284043444404519845096781271142781301291815258505675880167\
33634784200101194837222526000812602343528516408987630322120889842707937088368\
35946618836812040177260997606189276268844196239347664884962214177970830916257\
210272987653315095258166802970209`434.0747364174349*I, 
  P11 -> -3.29091268084310987462377285369816966750582461636776938087301176225\
23283098347477216192129713542396558717316590888823607655259318870317183231225\
00493916543406691086339195652333171166606677857277478562007838496322342325847\
77950323222481094527671312800125766362695706002870024988065864513067453389901\
00006070611120576479827321659236572786279944913832512134367523817395432895838\
57377090189062138437679080533598744053435601786527279651275598888386632603870\
444672970824`433.9367969767192 - 1.422951165201920211750821702052021925855169\
32265014411817323788646937740448152273837709509237104829937670752167128760360\
54659591115095166243874719403936211874720663868274306397430103603614010094826\
72336379265266169812151040141778965130663777746262801091582277066723705267526\
93672086138189928108790798992731955720241067438665552353234219164198351476156\
18482556033691982153032537361240576384015599555330424270024074304638828894169\
58442312932003526691324594612361699`433.5886088953965*I, 
  P12 -> 0.943730632162716049969837869579686352728537351771555917597964689596\
59847164767473481757385111451439195506478459592205428609121447219745090699924\
04613008762895573937027906828857807298727733288528414514799234098496088572699\
10672913121591255134506351419604226885278587765827240183299680759298044684948\
46848021236449989203883335652757195897194045854310775600415769601744320495194\
136920412189047563885186296517058359202250479038751011154665710005577`433.125\
99023960973 + 4.5259820224945741173759557438922458535298939150603580982296820\
65521531852156688649417321923552916493276885984165483824319631953333886505366\
84428804750855826378823408799663051993749539018383409195445194613901743864076\
32123142832538287885645135632557075255020483265977862826063751850703056080750\
69662247003865785455110588346906565371272117177701986202798479685574756291787\
38152458624341880956554471303395209921306429335833253817519004443362437282`43\
3.81472378860724*I, P13 -> -4.55044597640842840729570395388801880783725153261\
78385319321584125575117563488251378281785985752743466167676276809315757997130\
94874814196043629384235889462075501985836421999789639573216462423172699083596\
18889009798489935696515948385016650803494863741858542087216569934588829904037\
14803726630573829430518590595890845934414986706274572931635969428856498948067\
63465710661281021106484325865386434118776881043100745023936904912521508616702\
17812258473`433.7159729455401 - 4.6370845243567522455243314461723320333559689\
14765935528739718076835527072077515984000416033117051710030336482306612049762\
77928404694926026936111253097593824164046141142098798440949439798598380976302\
09597610187738359829028377787866579507222390799163704533142664220928486889689\
86430830428864893635042800706393057018917444819110562377734050712945007861039\
47880433766393841206912740471012200579549268069790539570740867146931908038668\
189116032902691`433.73021866549743*I, 
  P14 -> 0.752241967049574611589665182876092176048792545836486786454446804621\
63715356649759518499511417072125660114953787121190351239405244794763162242918\
59393100504502243358394646204764159719366299507796907799864494607724747736603\
47991605018079058513116470886823333373408417599405992938907085594499865540720\
77841570171670458489271593826145239258242099584573971014283716869675022654824\
27794763297527380633731569192222017309283771327066282369380336656711213899872\
84509903358`433.61579781002104 + 0.436135819893168352176572966886937522177587\
61616156932946764597568428875801486543841030708071155661694295281545163671741\
93446519059789224578171660311920846998285708509450271410395576453821747533226\
72189131883365613258574764004304745645840851113514852194316753218929314292120\
77521269629253775946778700774043266098943617400053678451598363447228723281432\
10509624063014610570251753440206616908037811346619207048661402997820764259043\
97042168005623809450136078190064702`433.35941902110056*I, 
  P15 -> 1.011359689542543040849259431685025201070995925777278866491298743950\
21535030436861221158405146827560726988453275289618018418161861885119039644038\
54875388869270552637252414287256152230699687807083950670549560016418038187929\
46622169188902144355858885339837570755845877727155800786851259811473046161265\
36495883182934325786737677316967567663425505390466072187643257188019076368985\
66876377787431176763619112047418730623010878220801863721533629509028698749592\
52734429505`433.6971580082865 - 0.8101313412845944208007786235134220383362280\
71590365760799593473887637134230008651575277851663041737933826479039971256006\
47195563412778048649844002821307175821597031307320547098395494090125062382170\
87193024064309961213295794194710495524012631733372140146890311577600645618437\
65947726825195764304498649847256460755422777640516870102985331361619028385277\
07407292870411207307924146219062866816684343287812990082002857856500049650130\
1777601074079279502223209346111025`433.5886749724613*I, 
  P16 -> 0.624619864553468117490952324789341610898273290754472981365198860016\
07354177971493781685772231909857815614771871162278069169930100912909281187065\
40072550416126546745638748979767488337980601269549312164617421316753877545364\
37738398234400561692611246070064160044777529085480717180800838632055550553791\
39082743993856257051660018184846754393365135368428861711796982914543961112161\
42671199706959208878173512047546475609999767914121628303515022400601624411134\
83968867461`433.74508431213405 - 1.154218842653421630367825121463622361802460\
14173840926193739855457311601654122664396411387521137651998791469776616917238\
11931683777687475617672775845017159074728115994861642113834814242627598302776\
47157589607058049928615888648487086814173780426425654080408902218033710695948\
42180957492380248621531381073453697060285059723477599192719076837169998961184\
69283428789195514321569530894222502115669608189279490134165108303813267054665\
56778897480931207463317258367304219`434.0050836104258*I, 
  P17 -> 0.572824504577996313307451335320253627991524850403126255657227152981\
63875750484370896023476789993797366644744117240246513609981906571778595025957\
73984437397045763048574863992675434814727433735879293100404684364827903315795\
30748779167332014075607431451683236659041250729276612284607338705403010164136\
95860169556340811535172407143493348238670711847314329163922088795127433154633\
47329494502684571514222179614804227702470952626024966542622289782231242790054\
31687571737`433.4429117464544 + 1.8997886047185138698468790648212319913917543\
96915377992007904824855177707326865131801688814601515180490613539061119377597\
46295830196741614357599342259094466555254084163849223922597021998482568742971\
38960849626953971316678717406397108951057710469537507583837762608044025918562\
60618932548519390924828084696491366958966076564459421601240708777110929866341\
41314404431053963947925799954955705382639424482056386780385737715412450648983\
6061928192722855994109124484602997`433.9720679545833*I, 
  P18 -> -0.22400599545614024680992848333707500843751299173675893190832807954\
02697310521009450738573979792650941159565554061245643674684514362802175466717\
57234117925833618829225208179224045419735346852416891024343418025407820832150\
74674277240898407679591286301746430791961780645726469084940230189142990832240\
03915585821210257680163640263985694960720683782207769952590556008798846986496\
80218897861712202793251965352167443801523309903014412448612870609823369223937\
744998241291`433.3485072325597 + 0.589499321829320085495568971772534578039112\
63884301757612034051802952732727038202858755680410023362131201085164213036451\
50255648722309374397897707746829837692674501889241601889168951559566867035112\
18645144334283097173954876542241426210846194171268375548592978933402801850469\
32931650286296612063617800265092093203425302610387918915447817257199141199154\
59440893735113497523089083688536532862519209286364800131025380992226429027263\
53116012427036526226170363354018032`433.7751717889686*I, 
  P19 -> 1.623219470417750393542495248078219248008050729335312750906983957667\
40633236182130366472005514810808968550213007814584130473048743761085341188387\
47954797582080459421498617560128270777486318461276645480250597116717108968438\
48857540067059417218252004248116675349377631437476169215300285248885702730894\
57510349178327969227249994462058826175505234942196944842367002019646204673636\
53894857023278258887320149833097119726817816714404109983039789502058748409132\
51689993486`433.91844225321756 + 1.604900044770747839758356682565972443104973\
29850611345618422100561648138968460763234193180151041083020947887337597423098\
01131287198537911969135123730738269461763230418421585585083694481777341769488\
57919352301847630038379973805534507837383747076156963169388431501232838400430\
85274545752174840715247193904259783345529610143756492412781908692476985896126\
21035557360345642352107690527287935007191790446183781648192581559143625738063\
41423922454632255383007061858990786`433.92084808321727*I}, 
 {P0 -> -2.744731617814118995806182983581861938577683760694350233155406652342\
17724119123449480212356865225351312394161317270379976001245963959913328508764\
40434023771874144755744230819412031954119004683715108478024264401672072430916\
50718580513339322890117927141483162771886270957518324636739666117611020295225\
83421983360445932019388689774346286553507371224175598555543809367162537898691\
30486238569349398973568076744101786295088176913296848989683457547131342280246\
13910183302`434.84879833253325 - 1.898813799330516330318375679182059401850574\
85341993167616551243725622063040202960007284254362059058842772209441593734356\
30639882499287341878685978057368567155359781431593632054562256104544114076883\
78022141564103945124961687080220371722008184117081439343463123660332536135816\
80668526854325412714719707456476420629092795506902220777013617406773546243836\
86964932465225700100388493657913634422130175761566937322079768149989873957960\
7350332970412080179334107009822874`434.8178331608118*I, 
  P1 -> -0.162157329207277184897646374753424786042526148932774532923616540719\
34654571832463308854122007762116758583494161543274134884963754818373407881208\
50552347454894522566479117501338040710481772490305762811590204199315625201481\
02375298512353097472195333483859171223333318309267595013726840222305020307682\
28614169824755238147520307108719247315817521609105672056452500812529278034243\
49704370811951567188901091585645351012492854527639129379274854084902719743748\
15148802405`434.0141248802508 + 2.1644112891537764026381454302271762232101226\
53328712360662976762270432812557342251255577837909336413110230272639055209977\
41438795296841736323610523710936760927491811046694510740648185433248691911406\
91258150720343687422969656445504131018272569492734451642776876233522754407802\
52346852012246429987040660925943182386040843950204724390007737202844814395408\
36417889115993979018263885777308693712061091462175642224298428214637315106799\
4499569071222749183341142358221068`434.84879833253325*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -0.074242531253793284605385618040088165387017443982364221585046659784\
92628737080668413839496390917800939134189562271260880678712959411425508634546\
26296205316356445184317084588792191336185186763963794784412136164822781671620\
12940123202877148397676917429165059012724974894910877491918477066917634462711\
58784306469385417376038743742956809213916104748774819433164262298389859644360\
94110464044208942722908112125775482088959875844747291400549326212385531712680\
55024988201`434.4796099246628 + 0.3015243271708577212851214926436268379269501\
74564041515861310690504841967331756514913325121389734287307340308057159117628\
12716597137521926255305012740437129168409454016083813320581657062493350298951\
66634243251245594251452289935670679700725902028285318699288840057691391292981\
82111639405502154452693022661287319725724819455700379154676043931907678623424\
42075859077666358898777528105445355824487871581458908170301817967635383884824\
4883235110200526253181354326719012`434.84879833253325*I, 
  P4 -> -2.329834752328647593552069598461383944375339143882009640717317284743\
07583705917951228697628115784071841680011756723899998530115242862637719853022\
56764199875775442948240632033341244035594629486033713925340654316235100964772\
34128281072209813466964783015093913668751901277112594992769346100542949442819\
60125884517645231687543148937676449277186984586854449067627441461262468564775\
61992715002009642351610262894908354903561801991355478234007229028914949349641\
20989841413`434.84879833253325 - 0.829013651067565707805161510739406939608550\
40317665084315736681156489770152017995791273837022478814305192186199826476691\
11154442041610457940984945214959790168468008973759675832768460575026888206852\
31778555816925285169614719690206005989565907733291761146813620315239571768908\
45651145793645864591259682127574930654214708159984517056380470146623498113425\
74524951921587991912635722012649245543367459528128757378674108838278147573995\
57637907180967687497127275916023295`434.6096393959768*I, P5 -> 0, 
  P6 -> -0.151103988371507251841675168582093754485785644546626109641166304309\
79750809517535900004118519886990216146222597946051542662343166606076937036114\
39288230556301143645508697612186190808595980546000044586000931545884730500910\
02201701982569634464105253252769243428056339625937568016728124438965901884734\
74335522685615711847813752403264794202058371759523686103866897157385325407467\
25698517056644725620523247756146613283723971346138179954010171918426463071447\
19615306763`434.8487983325332 + 0.0629384452396965496094978663741743316893829\
05044474755500828038922520510384157086589664365224705917173009256640030571657\
21542444202118525320497736758818230422438533744439667300300505079256194680808\
21313316553081065212567904802123619458310098639164136466067808231556209134998\
57801419575699925047896975965628008604531376810491160850766449135073803609045\
32971012066651597681279297555448458533085712705211414052924005519084789255007\
9727044232660044730358525719967149`434.5965427140082*I, 
  P7 -> 4.6650083877856591806754179597673053073771865822273451204997053772657\
95975963193891509004197905037325689013577319808339886496144159545187313817058\
53106623114212503772274790452341564582166831144905757142352415621182930295149\
20770678289734922109878862279755918763694857969779514037707920640576941439140\
84766487676416566362907284707933668056189776833059020805651399575756081838269\
17611691800951789194230576488608663504462051381935113821535669526076563750934\
1734992945`434.84879833253325 + 1.5936735184749298634179992610184972814207673\
20237963686278138544147190428661989314527894203695722051695227714506210415665\
81812541480850375862426672640563345065723229937122728878540103662256508760326\
48122932840976671268331008373658188096137453065737278719690973018204722049960\
05721623328376411158932902311144315412113884828124321270347756083540770783729\
12296210849239852248727332481533900423323605669137416861983034178975819311091\
1242542002548577876020284615754336`434.5957072564971*I, 
  P8 -> 7.9142203266468974513508855660263990476323383977626510329892664507704\
76529874442148994299199226525690801177375642294419729619889789088919002114923\
92764976844920876239467108495631961478118017831631672992985291422083359111956\
29488260605517523476368213732456739597965531398809181287002983747667409129237\
08363949990374731109391486791467781135820475416782015618028905214458633868107\
39131242472576102039046495612363804092579915661139618829145108757355259964125\
4784138818`434.82829337100105 + 0.2160448214628054616082361238722200687260621\
73419863294706213229225607613167009464377738621198267466613532906799066989180\
90645722889910069497972049232129564092607899193478957602724621728482034693325\
42210178630740464395134440921794419150861967552372217476225930620362854776710\
13387047495213600754711603178052436859825259181977435700934235802644914605880\
03648767950472809975003431179384050594573867058424714176469003832325394769041\
9073975797788778019000665923994193`433.3000638076099*I, 
  P9 -> -0.603604369996596970536395986745416759126587577435815985052648377261\
73746852411651751282795037894369083853428089872443158859504610629214529380683\
81085339515664755495327721877479143329446502118535208588884765692615823366101\
80404444580835842450895650787047279451956946725044055178405306595171359817982\
99906119985399711221219729119813164495776870138614061885449425363926792493057\
81468295871570247314242204300925640347222121012525284999012050538319895771274\
21362973188`434.84879833253325 + 0.272694058358979426526362037917992502194908\
20003015264171345440602931468935936482136788737695285281914275362798768565562\
86824540106050018310738761331280389908189255946609720761924745313147159728525\
51528497150757623870503839387148858980185331430689809024116751353179740085903\
77458174799730697572256948328008310111985626539937591795585998242277996111466\
76764240774049322279895702118430804252660176654282660892846952789000638120736\
24730709297331878719584793367419714`434.61914790318036*I, 
  P10 -> 2.768370271955432752079283022287714899616787776141572813443191127334\
59651718302238170793850238998541068909570312968713805037862443970110882840334\
49304793678611145065015194281968835380272246258470263730465448322265661679166\
03474356260256535118227481347064261490078183469569116035755341582999492799170\
52329004368438716568217665923485862203925900714222144037063810356339412771241\
81637856000666207420443499226093859479998828380336057824757141045819417960518\
01516100674`434.23329219695444 - 1.356981404664035506352687046897264115889092\
47492164096848584959537790364956937827807455827977921739675720458630126208504\
32986480823763362284553253098114287469774259920216090380027495290588183642429\
20879522189525239730503336966406109261238333837067770863798233998177275459475\
00985409549846085777341006168501541210225789377076839881084290063650538889433\
67549626509441826093272144007008114722698335829460918163243287625911800765626\
52172734395565035754713401524511293`433.8002536411151*I, 
  P11 -> 0.139937299163445230495836936828264302423359409675925393555696102151\
65155265814729739887997998165276910472330675462289337165451469006479852291975\
19498541519212607700254106739892931945995643478755150345687156393085416597319\
51061444489162754631230346737172998996615119924968940246701254743237514330093\
92212056460462598506620944179464731228161558063862371002242465889599621013171\
04388309583874749472306906278532629616220328846526842486721639272978857061772\
99161918496`432.6514530304296 + 2.8294795144802682627775934807750639735230157\
54340712379167621224424596408653428889895302963449735734556702665355933792414\
86776412509849692994524749615198968784699832828894899445559679619128613492185\
52880701188868554227106284784818713133146558690418520224413831458427159146060\
44409682762728362735734111113316435093130918421818571661224846785713079346142\
81319754685316130382675784548005440877460017670853332507591617559284205286920\
7665800351412283507321499635174269`433.9692447526312*I, 
  P12 -> 0.456517205711796431950116048471741315691759984967040524868501510892\
22014747865070818175853614914004595771204335677707870691418024985566630462252\
90670338548547152635605506961253182935726437244729693640018264685991622843734\
82200401462635280333831115876445970922634340636557618451956245960774963781220\
25705310231629097073977097941851374978697765106194960748845327017868608160392\
65850674116596725485612429145194796714156261558297935262681390932382250368158\
50603375189`433.18684716657526 - 1.835314483615149021654822005557484287560008\
18987799217801140891634221921292561020242654341305910340976277503189256468752\
20016548089437696617851187427725540648132462085897106489806311411743029536197\
83754305494073476130706333211822551799102765702504343814267422792284681869093\
92221317546277424590726137856730507480631291435366345647426121601383862382062\
39163213269304606287291481196239631075166237588484596305257829927938311130393\
8112082097122681496576685969576539`433.7733896429914*I, 
  P13 -> -0.04043282612876710544985058307290681020252023761813014383046771968\
78330847986988344610338750990180538180489112952702743369979082740343430347795\
62132610324837242497687156834829267601332310688806434747659514269209550562077\
69257472603603967734535101436873759964373252020213914883632300476281212006573\
44593024054326917191891706317161287425154658002905887596722304713128508900331\
2145888149061467253182234028236590304438574775131778009189237900119341`431.57\
64277194499 + 0.3999600601930182377301064371056088758276927772190210392125350\
53022968691494937165555911511406597581198178866452819343425133677305797904924\
37296579022571686789999328249675735219149712955900120791495753794597739503680\
15117539847584957608366766632422605866570553050565898019087767654586869218486\
28906535716805443177600438773733165981405697788747182516583195642453234492874\
51344581323101834914605051365124947552978365847910672382848789830514381186`43\
2.5993078253508*I, P14 -> -2.191516209323331445594486095851808676696543850529\
32597202327076980815890378567322474342568578209343000030125115149648708077815\
70877720745779414092015332463070103531129671131966483670775003173384485651664\
57720728447528346124325100325758029051345327105147507629740464496022216585914\
35184187785592088398442075561038876773519586842911375525689190402166299815765\
97900029163915480253482390345244862702269531101127184665141645711469773212785\
29917085863649041158512748614`433.8639048578478 + 0.5567373372907248515841188\
01827181310667896784541455733318116092857284854382170639521357491631312046569\
23486636043684949517071941304011327634012726074249804237160949593491659557163\
94351141280992810949689504007656566483825569016542232488370474596315083780703\
78349982749128764857542141917579029664925642855967687276419602444170760365770\
06705213691655787760928115093834802522490232109036799712612881515701238304446\
5789584184419642578340617624642460074937685642531541`433.27383052358203*I, 
  P15 -> 1.815409046007881017459959941104954656523079709252521164212204558206\
10853923669122462769655195511754060686970688751282913956014104211029024109325\
38311329234003537079894563724559965939593939802484142989222513573839126053666\
00405339550011378418419922558320257782800855447409259860098755862904935418616\
29151241533172463270000569807027073218674308851794442430628028819238782167660\
816539159170136053699453519690334911780811567986366520105370862333009`433.646\
02551552866 - 0.6858875022980265052452864836241241021213425238260599495042303\
20197319839443817421562593804228471361730161356615826688931009207614566454260\
65039521073290919989255005226680432776398882967844889624382594692011913632543\
24302693913421379917658217441106329848645501097433266879077946492892980330517\
85738611688884825686946725944251687210374789939246732413432326589890929336778\
69007019702113052161601449948924061973245346467972879228173751898578099778811\
5396577621037297`433.24302751211934*I, 
  P16 -> -0.17900656099319871672476311377814581662128330968417548899438810967\
50738047833591149055567365104935781274798048857779345106373819872488169451816\
73176051823664082013183977948903138392331410127598134632167749235355968196099\
84155702147163941020038793694567521673320380669602660198686940173096948736153\
72085874224898896923296316021021580548755571054443554726024703551173601652755\
24789981304176278986720039623401311244386151686773589047844453014183292329408\
38676216481`433.6693303365052 + 0.3046609141557543011139677541744584322124414\
15507200236028232635006931476191940127802324419550241780909380989345711293879\
81677247838601434435195200473931081199627960512931617175048270637614766695190\
09345462856770867516559226731948767241336116966216824570398356803761644981190\
02058807859976749350292878506485013233035545465601315392784791582768131826474\
99975655029783543732079742772323396167271106886920532533566140456951457639433\
531561645490087781669107818808529`433.90274047311715*I, 
  P17 -> 0.291948652458649799072379209306671649381646171568031050956260507793\
21824093101584158013152069518291528076982072242198515603924660526016810892377\
08300483287064259873668415876974827817395507084576398187454410054882992794125\
96598053273751037311546212871905927772058294152644711871020600205789483384543\
65667190147399575658252963597388286401704293626963440586044594097803546863978\
72947694634729608206448289433144872792288313845023268249768464079761926166996\
98218639016`433.3551122426537 - 0.8912282886887664761128155215678117183853906\
76185984281481759616337711161361177341049718447680162478155275865268309125477\
37777677339075183869096433097500371490879988820020801268471037467824036188092\
73707546556269871870238865986077942296763954701546460087055575155218935185194\
41913643068782892844968235971319087112509980525431382048195854599900497156975\
79303830418878515939379370571378190727845097493166928684636149591959565227538\
3893608393787498070250186451194056`433.8465717094292*I, 
  P18 -> 2.765413618575035263088825762649209408783220595870729198075127841737\
68285270236327962663416071028729102643483246587350494036882887130989985599040\
70813193896056718847899691035140118994355254250161858250118414769040565376062\
05005680545738515580173143058497549255747700855077579818395970567637150696190\
68425598937961764227095156539995959717759629143594316389980844540934099350662\
74414852177582298403864676679555877918654254735566361304481143245637459613952\
5701029129`433.97987242715294 + 1.1569935352203080532498351571598178044208651\
71536609614838830413071316162623094607155136224846074253255132504336666296119\
33116014978467292587892730537613791568175757081792954536285781109232435745131\
30560971549557782508114612021870180342573465285888082846126333135504081446645\
15693727922198938772916203299005860864329427155744522330711195267246806475805\
18525804608852760865017594919247177752463014181959227564701485867603651955261\
6820244550486972462546044756534864`433.6025372930475*I, 
  P19 -> 0.055739187357925908116020591253548321876879052680786548012776234233\
72719808936394645311067146286476357898753798240580145894428041262871445774713\
11678599935029173207506779922987508271662014307825748549655355805356709389302\
19003445627527690422274230529851826485423688036915226612279782614293854884177\
75361219430594309799636669643489991855786832359195674201292319226285551864759\
30619953323232172111779179816554590428745862108244101066386281215032099244484\
01886577911`433.3459729736746 - 0.1733484421497326075466648964456684459745148\
27451645574101041231137960928961209623759611577415439056693613695446511477455\
10185861167797997435745554029749140271425946288523799035589684413118096937864\
44496525589683913530993846420837180138843443618978893800631657445191822583992\
38304920216704643978227613290173230303920710719814225203608543788390423018065\
63678721674215214998748882368359710296353939639982616824761547874442281984698\
8680242553286528199408224161274052`433.8264331334399*I}, 
 {P0 -> -37.20886374243828023269342066648657811164422057915073001797566478192\
16454870185577919339207475355348085129934057764416834734323721587599868018909\
54280357566018807932736483916101205301201982862214104988484870108956746331628\
70254120802307233462402748117571565781822051435825587386589774499182094892514\
96554917579786739996125232649755709067071266037838698247789882721570923672243\
36456366376267149346292265776902159756623369082179217201043462944895326444341\
429541766928`436.50113892741325 + 17.1894453023203860832409721018479419967752\
27669457660429233974014702015317637454924353194768813215512862789671042817369\
38018518545023929452746027960844536963722352973926572307038180259249633588856\
08590313233718791398832164522443912967931195252988505011054660216584087264383\
34568864874670442720618595207767242792413397571684111281523009951381844284312\
57339060227174889481053579872224180445455151911051654203895200822598049108337\
0668251467917561758984119839229241788`436.3285516737749*I, 
  P1 -> 0.6494189910801987187913490789717870868157975670875429640884897360299\
00981641557176733112415469957868376609876461222894511831024342984902807255064\
69801915307794749751953412902280207568407855594833439941478118168024237173255\
36015724129205077949235148237456425422229769023894437992797721977142934679460\
03162459062714544016531258251689680620260916788632404921936597148500932671422\
25605242949217065311958732893549299079746633501384084770163253894535756275902\
5438264633`436.2322056737077 - 4.48088783464241008691697622893389080789144793\
12318547600255735126138022593068210890731421524531161608786077973211650004532\
25314738202716958965300738547002596315773531318307567191401865724167425689808\
11992510770215426849370443325646594774182487766869588201862168018877187149797\
42261078593035435363272029367007367585388185997023197042314352011141528678053\
18942682828723556069869112261246771935049038662146534018987829902606021531436\
228317565557204421264066665726965`436.50113892741325*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -14.91230967198244177051439526458151549219062325921415311698229109507\
81855325518998932977401423523752404902919099390062112065495336315307532074441\
11671090847163866140328783628109973765823739361824032605379097612944066269246\
59962162578052443619675187669800716090838437540265603324718761955966359231026\
82769511781047003345904223150505209656907470547682451037418821002973132756604\
16843283416268622577088817281752541425804688065987410957098913014979443560710\
286693840464`436.485521070552 - 6.2689292711323235606834350526166651453880200\
29720761421047267910987005268494710000807209354513432501063858615039804105008\
55473024807060392022799595290722858679697813149560484904207763859105988630664\
96119559651039864221409670521621398731911256486992579389796510763785338345256\
59432956204904948887288931555412581073536661745752224817410277278324195523128\
00247078270784414112237858963160570605037758776639644165024092304761029533319\
4653541730070997330486215362844125`436.50113892741325*I, 
  P4 -> 0.0353224368587026942146050518681076037315476127282148232711720452545\
22051546543036381126030285838483188941034065059219441186338547542919571054555\
63618734291439025680771682135131837031916233962839200076157032697140464440138\
27878610695703516561130220658830140991708650035983081105753100618411023125655\
18508842627048586983457148239621014541618741091841929367307395288730061695836\
82557756099553842814075678576869252804597557438004075122969892604512771463959\
1957259133`436.2182697807418 + 0.13517916026332486957205014821920178669423606\
66456819146559814483788369664396350318087123383951868713455350750914852609369\
80009190615556961827880577975771713736526035091361036648252140637229304758857\
35586265272643792048070479565047490866306168879606148986772183851330114019340\
31903213862691713700913820290240444562295699072128203429961643413933635867045\
79900843322595760860824452566702210125593724279108319545390250380568828563900\
862676474674031853505189322960301`436.50113892741325*I, P5 -> 0, 
  P6 -> 44.281685506360962062198792475941287142824860399724334161883629152614\
61779514190396354156155731192810182905460660576454982874252211119307558388683\
36257881709652386675294751934075995433773106144269570861347665007060693580040\
24471021849781987473245983346938921851140062491622940179190918559759081507132\
76745198540249834777813383596853507156843608923535744122855428269313857920106\
18615237458717347073277134568869745390680357963953107065652422067092816872961\
04989603497`436.50113892741325 - 26.70328741365624063339223056140390699540285\
50390764344993338049192912435659060935842577433772081398440379446734860420001\
15862796699744458057914673182999329967414475399298012681973907613386065480983\
50282015301073484359112295003155913891686768032534691660452110663412953298228\
29653632410235440426254831929107693590373274908623705123072148223060070106793\
06512250554571411895501438094920536739229836075363212256432998954980505184055\
564477509152242816950921883670391575`436.36858249785865*I, 
  P7 -> 208.51597928589931308936200714209793942658846885206516890343475876540\
37322626364183253603975892564883985970691246236571718553243260403308282585814\
07797924150464864964923217316103913096132310573395146572664902818431735624208\
31711295867619487156222365045349835363739422727853174522233853852535107067240\
95898352170299000058795119412045987156025923465574305528013160285798203978844\
11413726264832038710427087896232837421197927896090530323612970626093369957940\
909217510894`436.50113892741325 - 158.322178763952778585279796679975077343043\
97045466915375407438902944814543096988965629773389103832922371757770707345450\
74334634212155647339287790877177364102521500361332588412125356210235506172465\
88805045706214610639754964783174017975786464896655039237002438058849251500521\
36520920716987930612334864103717982372426098286808763667587270806910418938648\
47523906202028511016713847728518402281395719721907067171147096915088813277531\
34681160951528092687396486242838339197`436.39780492538597*I, 
  P8 -> -0.806769504855256856452018443340352411734818999649593746316396104606\
12303958707666575219572410091608016960317693024411933237991839672735695855257\
37536785491521795776443257515530590843492891510485474210396394823652274747747\
07543615399761133562965051332412434258750171738637346107343067337134369596533\
71009395575043842288759127913470664506212026475813957994613148231760210664752\
07591067165705178656686125031114415751063214694347656881775809995397613095253\
82891476747`434.09044277965154 - 1.595958190695320989249024556075499040998249\
39791051030635096467264466168264812772514246191416700662887661827772702983888\
09873111538595751431093508264209768179746131129468187153291051192184510691589\
99670176190216677689151941198805179380331427777891812075941361283389488237803\
02407806913146815201403346263079897404681633807252163650642305950101992939543\
44828243357711290685229025292119109407070547780409958174874250976476004705418\
29101853297978149044432578425094183`434.4276554771653*I, 
  P9 -> -88.59357910206353671279196525366460544957463208393296484092084459166\
69022684850879484099180697326137498586774811039252847520856096073370354771659\
74594887243145007324857837031103334620403850150778246551030941652310419545359\
67407303502532391993127516597380575198758699078374065093415045398907892375695\
69075018166774197458562559087136749360177928563324956981313251733761266021006\
75424770382749476586929436226911521767353277537181716397478630821914453166763\
392588952136`436.50113892741325 + 53.4531383823732642544019745323161284043352\
09684500753097878128958176282873011973110181496235825779214524921558536323096\
12042185922881979929209885722608678139088147131297231058335958631560129934528\
59975067225845111279158674730421188164067610383453944338117888452491777179097\
01631863324800406705978987570569475866909878074819720928655312874025909354492\
78614650766004339551232359976327816382639063718136585978519634026658156948244\
5506499471009202466677212605572887496`436.3686553337566*I, 
  P10 -> 2.040650431585107179118607176676311122140808041540897461547895350836\
46783994854150187761884972131545782020997741639051565092644252138761632074524\
85098398972353138095813063079963981107251559953107529337178091310367658892512\
01162193960936885736891793271736846710911555116023857796498610505317449025332\
81838437417644066729461644778289121570748724195506757262199766438559960978091\
18704685488823958722999272930914683529041276892433207601737245654601840813421\
32563620002`434.6967773150621 - 38.207096062197896983364790304636347856446664\
70820802598111249965521915110614984126254289955222796754839535445210424757022\
37201303572501879459321773862164408886846396469659331805144221998924445916009\
17828893704485844457859845390453354584920511199584985368103490694911839802178\
82039752446400867081887223817364024402144334470693486280533124606314775957754\
23639787130354691103787134785821741366241360324041141700763912199651180037896\
95950609260589928422358678591381325`435.97001572723946*I, 
  P11 -> -7.85375146574444030229763612409356671769455301372176986155739588133\
21489320339896207853193049251963755337587359206065341314645056361394677802957\
07948697418212419147069299668327036018113388728233118992516767534654212316810\
45522070165919567628339955224919634469142051403820299072173484432831121624020\
94702705437152692759882343002954457671357539413751090837327595453876667455420\
88388938974117783066180945552132733191718326385962115605067497389502419841174\
300984812753`434.46938878448805 - 3.15454488302622906813223780576951946130829\
94280442018097966428778039507766779550542243603477214710502396650672900705510\
54219239972302701187848204497104265241733537451699548564801064741307290789230\
38190802439295875497786680132792155513145836934254032045834790916721699477223\
79713253604673671786746742869309649382161404898750453564389045455184127477399\
00920303834995013518819925383497105666556057901465857370349011171837542149054\
28118777905694046360922054112725873`434.06729592118637*I, 
  P12 -> 0.002312770694697139572801006523851751354027755533461051834922249361\
25643671864057600148306539925695478407343267776005576318783405884209108379254\
03254533263027755844596274591133900750345161727503679786437879701153646902285\
53419062031747447316464791309523671400190651405539034434748046176964845145710\
12891397021732365210759493888709732967208742958044992106251199532923999457567\
282518149627080542551503548157353689037564385093927034524711322307948`430.349\
1649430663 + 0.00128200068137300967337175684104189238888385881419054416780031\
79763190300249030929484393145947686017845879094099089833920606725234131344970\
71988694117331562286493978492375986050693686168138282993960619475444170899254\
30813788238252275729443485454350090181842187949134774710851085421316979391317\
30610465303526363454334385702251983188337075599949741187025334808878703002766\
7634387943368870934748878416440288625984079339758918356310286051462106989`430\
.0860231396348*I, P13 -> -20.637350213832461422664513840292536956415219485997\
75967277494983992712277603989715482126582835116756638707230901926560024328671\
87924375568788632514866506949525326436251215796611442958757368138905785408039\
93918200247966135340224969632030735507596442524444702316014962488626689920535\
84455498650304165377145227631527382528771844954224352208180876392709203395501\
03381202268043424392888477988851722327430539288030150203354447340339747132123\
1591544998`434.4827101587602 - 5.72619633792819667926233549187191277321654759\
77296365492300623166496022795253443703806933901740752207323474244307589500886\
40090418008654135376355536699879388544719999397428318282630990100301473717608\
96191260754187847626066237435370142834163750023608565829038353837655125169981\
17820481194792886438624466694364191900123830206337799525927108021939599836420\
69158215731465711106020168866034640120542164350173237340581320428397685205909\
14045679845005`433.92284271551006*I, 
  P14 -> 37.09101540519257195650239134492120310785548860350390369695386186333\
42769122994450452290393686808755019446097434791893199512095626867275267797441\
47079997671762818481977904948138384437323120717015019756504599914521919665036\
22143135369138600277736236612137508240430511430512267549735011601879171189789\
82757095053471983484386757190666464594187345577633612651079874515745284637640\
25889743328581903839389816008266542663356112865420415759985618217685067998198\
747977434353`435.1205611979613 - 59.47981605434138928294541018354184247451717\
93433001620721862340046466757879162280920064318757289088601558093204149129134\
32467567709498646890104815217723818912378387593881780913422590614194620351916\
48816723677998872147293304023542604167800361474069206138932696222254884103095\
21780024282080156187520076718181307641710383491462699654308435994165774370772\
36976324156433389019102839993218103618272982618083550069241708683613117961515\
594473027235927098885203926023068986`435.3051237476792*I, 
  P15 -> -1.00861607479061184748827000029794300889017790920778045894458200203\
23214086619824096721689663902434010782079305338343241815374372105746935713736\
96344855250708968546514243590644087742722449815799726620269557995239688969723\
98465613979200300568543071149869734801521707077338173971403016312692345625117\
66696818344728983322480394861755799201408358028189104568118528699755044529861\
95121746381425998448577914837374731930316318176040604220467465450739860685813\
727270052943`434.70682295345455 - 0.49117988386872603617815372253342438441910\
55594206442393093363935680692453154775839978750674467661359932419379171439646\
56582439561360061852949582860418288634439770980488659051472061952103785009338\
19607703034942336594489308349333132143509527204533839533370709097766445258108\
04434000797332161020708415964726773755914218547929070850396329861254082671747\
65672811181147404974508628402877772061776002443463580062370294325223513964307\
608777939603477187100103507825066662`434.39489720837764*I, 
  P16 -> 20.70476586372515401664506800339077245940298468487901686343644429650\
61518415607746116570806271071228191808314333614617060331729458995723162898538\
32768846343860925506349529836978694414783597746974649891549932945590313875806\
03617031838207380350325763958547008109412010142348522608838651981535574616662\
19503955961066335566983455734830858591538259025804441125900753113343400799293\
56099338625955987849510496487606842325148679640600123063243328674594900917494\
7199003263`435.2080924415162 - 40.9925839455724999379415489609525117227748683\
61382327954953744954668843221398105746455882385415206661588422170831078870227\
39449393517359802111677054066687565829748213759520897827179476669696216390862\
22949484769450422299672752936579474728695020084642408212049354915260880508643\
61110134290600204685167654861931094696326438251592702559106022439173982908719\
08338930587163913236595696825058973938278216695623706902342000539739748386504\
7336435228176839378906100299429079`435.50939125684*I, 
  P17 -> 100.5473707698165911774645185057180962207657047509616133674069146785\
51667482817145433959693430590281919985780967396610952881686205294335779863281\
14217840418671713555043258223463339192764671976366393624767058325182557546274\
61416466825994436288923385489028299636182828561051445746656306299734345451951\
90449300144051082951529048462544913749732680527385659763546509105518593665750\
30685337679826442911009733059309834641323916785405721874854404355556121734582\
2756824488184`435.63492711626964 - 29.938372700425287542435139840137154188392\
80336985834260143559855264067077900484338255675414405490982966830963417737400\
26057990081089019362520550094861190559244017543907561667947630234156511964163\
83139548627895502122817058417071451889014422397238087534184893050172050398146\
02954723926748331461020969094049527062394570456758883382349564671255653336068\
58187872593750055241622058807080741727223252773999622708130769138996101413282\
652433355080381550682596300961964564`435.10832105167907*I, 
  P18 -> 0.680668237526238187364082862699808144102866611999562700776244951116\
87326865485832640945620582888869059941282894976327648538016758577002121290111\
92504238114780788054705926538550443646988720238861081623417411592904277164429\
62921539326740717363986900441010779755776064059574885426937592818977548317769\
13884829842025874356785781391761395931412518429362367029310804678141121453106\
01560808669656866503375666280347015159577990328999966874764110378238301932017\
20309721958`434.56615466794625 + 0.405241061417962881020909214922530342813328\
46212900577598892584663283367225475074162370573837749895606575721183579713339\
87322343553567806067067990720097750231544063245853715944451113971972937171716\
66429189610438761371440221549087490196387971882086463789038839452127273562588\
24964948565208684508675390416800396900410645765561521058516178325727102556455\
89854979465958024402217471377470713301984166596518798139524781106250023617173\
02956325967513659146643265006319397`434.338758852168*I, 
  P19 -> 10.15694641456714301005742917658665757658191927633673559819298073347\
58113982650467804388964026442600850936908211738551898226685905796373015887006\
84046777131212886970576728853808527216495760857962105619797547366017606675624\
12282017372052709708884315156524306891464574483184690630743308056700656557804\
66301361838911787645869323671495236680723927321029554286312628687026704823732\
06453290381869564766149381738037742903358444625170602082950699229443693783089\
75280964144`435.2363489695923 + 16.786772188978851244444176818108794313643797\
38996842713768126757475147996215388606123255923962686314287256740738808860608\
43203325121240989877450867894466104152272468181207001372418491483443341293927\
06890719311023868062765815329798950826947263535811060609652925829430295182517\
70775747139320915380689138661630184547287212962230254874976711637603179433338\
96114009002071506772705753047345477754476436186983326383489320479970535880237\
47947840931157717893075903759521325`435.44381437359226*I}, 
 {P0 -> -10.99390916407979071617093546206852364307595301712980245089919242194\
36261446876731797017795961829964100194551285097125452322399123190853587396045\
46121854373891760894189932605317580498336634675204875291747841655740035152455\
58487047069485774673042334940011201746770082583039491920490246395538409317837\
92743918694431396228143872119813919689339959963615562441168527544204942868745\
17037943270349611819282410056965037493017697345353279362642716717303859526122\
351588863883`435.07794571208683 + 4.91743734586615916095710269726653793219672\
04656217870748043250714890188583882235062312184721052467847971100329902334383\
02191342038955970824543356598403431255301506603543061664368036387398715222106\
50333178810315059978763667454572282668925650131909914722107767611681621882845\
76495329274611493435919094459421836888308956362630848826002111135786106070902\
20055431172971207792156002043348899014676798701038868815959916364983434585480\
420105548632231211699981781357689552`434.9817048186635*I, 
  P1 -> 2.0536211904394256694393175390063935900363055516442843532960980894719\
06661274263697088150457610562185072801955693919667887955234268793590617409523\
38521001687392313355148442371320587667043677740901720762012616703330709189714\
82492589751990231268135701450734347695051862633481806033840323442790455710802\
67615149900100787824397969495014337269818279121020284350557987694387365931650\
33311484511440749102568796917358553723877953074113533691296521450154320890695\
0263326265`434.7697608694724 + 8.25203884640241999173329964093399453061883669\
47768644169259299933931737807111623430686956930705636631801241590323095562515\
19598054037208755319774303159353830962324452535297455344438693500474486120070\
52125194102942412715953111710154165658804503990768268297111758258182481531033\
50542022633056372411520749883326160097379722066463915874384491629726910265825\
90349344123942214335104716073260365761739673253500379711343960564253104377369\
560055548485380492668817525823246`435.07794571208683*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -0.965038567216415591001320456043520303668736060178073771836118150966\
09896412400425544540509436591402279132047435590772799275692093429368741262626\
49805555871966035082600172769439162303146912502993993689345870407634287519288\
23239906700092452060770144432795237692388245065565787374348753315775534680904\
94408504121014875554519439330329037097859661716091254523626919117139890754343\
68863685338420620723177110997225072310190120877279207749477810951722885565032\
29734642317`434.45747960387445 - 8.566454883742445825429458103405105987070950\
64938463448596373752200840513059699498512871607568390400451955509218426473530\
66594165155599597593272244642719702323945752136510563485658237164138108985185\
37839121377075944151373458110911159262034264548781739234998816220613092598999\
71067562886662273690114617066503575630268278796464905889386244400037941318424\
82578530126876221464918994704160987637634043030060185635613815645982675751817\
15478441950508231175389025441830219`435.07794571208683*I, 
  P4 -> 0.1285998640343074025770243691746130745357882506390810162409018470086\
77908398739475129596546703993175684362691572968856747907309223071596588009705\
63442152756231761087453831086258795950291485085888485487986926506195186915615\
73684212075168097394143617866416600575453423691550574913138454056348002191702\
06454410352556086120326509873887518915729571229448349797795203058805584108975\
48548439816950476269799950193518723995768177787321056852149000628510856577130\
8247704722`434.9231680030566 + 0.34009092381678824604555302491736891632346190\
89533644004331946978850565941052947164918716360370281952878971061224151494881\
70368423839053283012257647824431620664280671959019988054053011135809483307270\
41695243929538327218785736686734380987931817993814883953964781071630737984740\
29252489965451329795318833967185392235049560100036117434285337232443498658528\
46534464183340416358300555054894851841698120592978916503317100931848899401796\
776061996195649020762529569519148`435.07794571208683*I, P5 -> 0, 
  P6 -> -2.099932320434616072149350278371639634536353417886261057520701246621\
53819252584688174411792269143540070393686562744114775979667896293766313939028\
54886651088477070478117251178404396789585306905267646621868313564893778956439\
62184860620234502839021328384135589569740146225648361579852279254791462506253\
74410417775713409640487800731467219008487299611728171110255713963694332250714\
14737544793052903232747469330557975314387681698406429144997703178060167516796\
27050816783`434.9435039096976 + 2.9854394957516457340073996706849098210688866\
38744266937571710225722005022119459882329305668154908712085744576914996641817\
59985907504628051610488875397428128752234371642956188843756127486663507726392\
21160103363995361578247920912693679216965030840347950995700083761095859472767\
48591262765409706344756249859668856761385412795976193039129800873602929978595\
15580196790040627942209347352341336991680833450573055580553320794926374594552\
1030663518710721437195279727609964`435.07794571208683*I, 
  P7 -> -4.345813762231124470086631287758297199371263797802801978773569155485\
12730873221161140251619303962682521044547978378319496321842741923835538994805\
42542172970733514273582698372285909862815679414080596299252609430009802258328\
66969938117507211550553946691833901280843497497285656498284988628364351838153\
94115150866312816140642037147789018030854464532910787265819805344866439160702\
31792675912853167803952740038205805074102376076317544677613868225303781158201\
51814967816`434.9730676851008 + 5.2934796829948867894389613668933620524155545\
50160049543727994084336088845678821199650362562374457363442348128120468785747\
44316988762782523701135976266160870401102512435369105413386681237308726286950\
14890771155651398216684663647261963264783556882436779191714676909333453438712\
98231286562894514251809659228821153451167500972189232282315977323470053104091\
25784310615996686779743275590040483517918030300572581489484124461479141653895\
4011433771032204956452264300190554`435.07794571208683*I, 
  P8 -> -8.657604787758187487796798502658217894449745757951941492129980888331\
45788731441577079925330043888147919387040919046275605693923612052661113845452\
34395905670559032431412877548233100829421755476597622212864085650057276419785\
49890801624223074041449230878982051042430148196251326449082506197473508364774\
24460243390700829881797838174582903579483725273614046398625217294361504028509\
88775840018364813904627785554680262023036733786344719855945936169348`434.0468\
205790822 + 6.947149300206233147746367556039441111144433130872912696829880475\
01795995762550569120792359643259029490810143383966696020402790782395693364256\
49463059252553855089908245238965345229328573420037118841114657569628044113876\
33896833686510345952292765500691288485620381320190617483634929918838407666780\
63441418633887438400422708394808531420610889900010972487475761261587575220137\
034264331602298531376893747865089195896854249722933726738677509156024028`433.\
98057524250373*I, P9 -> 12.81950214804872914111599417542045491648618372482132\
61885708267081999263367950258037918034653660245907990711560668081844882078484\
83012014098647733495114985228400504930103052196837387243015876727977019486684\
71475165790649539854842905664390412424499444843457508002536763491783423055260\
23026593759041088058633048186865034840040965642625461070287746308653656376936\
28129435271170116414936820601125551136886045374653982558193613686373366899220\
467817874122947406706052554`435.07794571208683 - 3.54022236070550970789175702\
70973775974841723092536283749430898623659775743060386207609668426613944364188\
39903879612442450305449940258900588318280507650270513777913862706544613181122\
08903527942266099497189932578004055207597603496192457498064719593637503402503\
77432064099972819559894478751576507025589332669305627416621846902587250777552\
15089974370148916043693465579883980319610888730451135490924653082581246388015\
028653513089355664185541598616324893360635434984855`434.808834472296*I, 
  P10 -> 4.691407464169939938596326996731263546778776061717575995074293152855\
00677841294205353722145266443299842130128248862220110725014458481887205951716\
94297119445297777876543045045794350133687634687110250224514795346594770101056\
61240320515451024805906959793402342158413652186608269662675194084502957473374\
53410804654411520363267283773550049757412145432799559897607082613472854268260\
859875887872447973721012178084086261806108837177908576750640050361779`433.848\
9696879666 + 1.34226806869619640048861514276367453961884242681957378227125110\
28999449577397713062044360993592392324459070699462369255988502138325755630306\
94009015598062073679374519358898199287636960711331320956066984823610290317801\
47158971438805177535788288717900252447874079265607062637397762836655505809056\
59111504929516948666042220467904227486913475646566909895457876017107773855600\
9621992556701319895785483606806953763726204928688111479537771446477239507`433\
.2555987343747*I, P11 -> -8.9860565509018531482728614530262800231829251046092\
89013818639433869143612942395259185568401894333892301702575057112977594378329\
30816287394963705860404811056371955003660832118788772646821014465394395205066\
51570836574035471375517632840122966535463473864360478010731694620876699031262\
36121228247417286361214353222341488320701042878282837988968214180166709625044\
52630675638614561558291634005619765907519248883931835460662180605240099706785\
964108002`433.2051993016152 - 1.885214008045932371626345279675102181916503681\
72824558658000258351074017520173819413800465271442361949362292475245406296175\
07913728632146610651130401821476459890786029274545158302590511639061323719945\
58764686530558619961247618178483282162469294894731022049357275287521436971635\
79542512821445104169355654984798199188617259866189863813772902865674786611469\
34146961435698714044658545914662958710025728639578229578308982848207454328928\
6343106544106`432.5254797855112*I, 
  P12 -> -14.2126626530305588840277300112186242437900829528169954664192739733\
07927497708123724983001910950929395045840095181569460439001036769984643581552\
31068811405910725600726379958054601171228847195910866438520701246668045347077\
89185460946814806681727202996678559947129496759771487097211835014380786936623\
62030067885225297634904719523354059687476427141303273347980630502741733359911\
0828801503816904668479362296473129205653831286110686686082595601311486`433.48\
45379196574 - 1.4724395760390844802083521199262186496033101301832541441742089\
65406994414684551800810549898973755141251599816006155431999225450194631687083\
57159141801573486972302241477265208914727478337561612484339172540274689526807\
77471369869291364630954537005318427950873065303062253387705386937616924299584\
48023924206139123964408471070364474681845751556345483442218320549224109521220\
67925726819489299136342824273414749923722174568479352685646952520613428925`43\
2.4898744139695*I, P13 -> 1.4269994876799397960605104997222711461134557293336\
95661397017621981595038155681468364345679915436456026504961556715111771822736\
70203096496713696602536374160139807002158000077423182152214060024351046890848\
93993099841328891494173141581256705052118226171283079536895847327290967441659\
71285780738496108363768931939515707550470350881706238837112786224298100519424\
30526376207283384929315595565715510312726275542325035676786541820541779950529\
715699062`432.58291364986167 + 6.12679315605412760928342702545329619669231851\
62412406581288492760484530746804627882043305429985023360679153474719458918985\
85773380700736240551601067227089458354977547532825068258075426508366600525875\
42897152802251176834626144974629316752025742606472869733078125980630455708203\
95935793217317138808701872103113589574359643064304856428850902938092895062472\
47133743834932302949080851978390976142871015300418601724945601893739419039001\
5313607267375`433.21914235861414*I, 
  P14 -> -4.53686765049505384647949959144397682330798261781066038279484773429\
80492274388674149660479182083768250029341373048764871578847423497907998829489\
00922536715983887390378784153165470986434868732884220021218500378161847493487\
30317171165985091271285081769772281339095384472480633410220140777024862469793\
93676753156496618059711844865447916650865043030749107394875663945972814862323\
4411859651177444289480276187028007196760347057246348195985323914034376`433.32\
97782309 - 2.2000630574713107534940493309362649384024966678036609867610609948\
61435242500740868750133163999755963641217435858382368346328282978902795488110\
65568630577190699961217943048400059464219037157726931243062153702468699340105\
20061212917058340119920890063690374792619931926114229165458992568179136528889\
25246853688108819606214224077971839354639654258319543802206153495485182159445\
94985057464083520344127691388633075886078720102553113463056786880363369`433.0\
185163635431*I, P15 -> 3.7490116990768338576631592722987196460690264152690159\
71235411471981519190613277783885806401230253216070858819365375795800601382639\
09983449250139716891369467816684379557293318392770695753044098679044436530536\
56959569438917838438794409926357221822258537774440167347265070112069011208591\
51734545044666081926611002946514518435081756981727440212175064356039620942465\
46703151971152613707691552235149696555913095925338486544321411124220890581271\
6158`433.36685087210736 - 3.9511129563249079510860589900982720920731532557862\
02678610692303446414829923903011802966173690404732898882867646186669565244958\
99854169880776864231015899982558343273303107500463326596901305412264386793672\
40918652995462563744735421981212512315885865188253844016087541758910841116205\
36755826522357831988724788955008493352521551339753543321732570621084133950568\
23918086386827460721997427775720909487990618769003116146115395916723910028154\
467343386`433.39029018676246*I, P16 -> 3.480090851392614800027531534368828409\
24624325776511372839875241508746110574865066567146779005990435097860771101335\
63841934510062692463815058126704714568682636331568337315155722929740319446521\
48251785181503500036221178700480207561379312427211915653238211117608388395109\
45287024875928246864540353786610630453069718245925628174186225838348754726710\
56613651557370032104332777863155408358670584180618488755268958866899605919101\
2490200283264106121588`433.68437565888263 - 0.9043198151601376093168600317884\
01923794863010610010156956045507320620714814474186295112000024005416392521467\
80292047148107525922656074878687186196086031234114360857583086715241826559425\
54819918921742579769188574226087014876521221353798939523026232731352907800615\
11332314789656543712232168501514191318169462099989484651129671196804804534005\
33791303316250956347593459610599249897838493614567234602624100450137596648696\
174847414484573266131995644`433.1000064662512*I, 
  P17 -> -1.23327807163199969354382534078334921767152197766909327606604566017\
16054648957389239570735461811670567570085435195695003662992720110531175194816\
50883339993487915735561999683302182365512157819723494855075936555718316397772\
79110404765869357194102289700011283111686475066726594602983766678126466680037\
11093095606945323070916420227150075356845270111157454440617912979426767993179\
0430074794842654848870792121813587830962384430593362071812647856799234`433.35\
4191471251 - 2.14888642193638066325224588192874415766625811711405706928910340\
66124853025252471829293864586175080129232566932365453957478027430025608330936\
67009360564709175415891481853968799000740841352589443059255012292243724567172\
69586298392098663912006545644655196143237405343831188437372934447509075434012\
03335602862383499284162354075688756642790071533082908245532080729383010220763\
1190785239167033585750084831761164905283900175007387005476552311479045763`433\
.5941113614795*I, P18 -> 1.67731341043312287993332516559369672821900179458506\
35099055575681475928057715664554916201211631351229294169104289922324413847379\
65383520332160910218818852710599180409282392599805536880935989297106149017804\
31901575412326918281112758965297241983753261314765390762599595980491345559985\
49856497899845021049047350673222461138027183380231242164876663927955581593602\
68304548444588356280322163817410150052028141644243577746387327872875352920721\
69674735`433.1868346948949 + 3.5062656453252567056085332645676943336254217887\
88753694144393957097036000772550353804783568244445951655762363869909276331180\
12894736979970766076646797745910458562505907923081354653106044544173484248648\
03767350894312398102073814341301639725672260307315956168018597115326995503870\
95777808519803282760784624933625444020803996505333946191678880352900221547375\
76582476574012180143776680460244779435602977008705389249159485444717986169251\
373711856198`433.50724385259724*I, P19 -> 0.363230830415993063290733003555508\
17356996869252078826222853381230993035571790623803717399975711827657896279823\
63071363149851180090052994477751761721512147101231000079400578253127560157138\
98102785253816824745953084534562169866563204654342299733918406538861626174371\
96116215412955591024593417637691300655566979294248071159144074010017988651548\
36229711106566883675134259936966444073711425513920042348156099280937600077727\
68629117089855551035136596897360531122009032`433.13739002423665 - 
    0.02460012619132823286828439688739552012852020382028261673299704003890330\
81629561793867491172441464044038248936307269090787861460739409818562605356583\
83375469416896394084094876642853694867541322464662050653841182525586623868594\
43069859654956089232308202666735124107164536624234867288078955134798001705552\
08932298973067898782413269991445805698099010519768011711855297498835582231746\
70256081555979323454204234358433880846108266174010414220699401199217927563160\
943627`431.96919115697614*I}, 
 {P0 -> -898.4278816118225246544031895753694146589020624800013223488113665736\
73754969631698340498324161718402145308244472428597661152620671976413395135533\
98386946604505151799299173192561747730573928234916291247071460255794309798361\
14615623548146053201800011331733370447067764064512723183373860222260163632062\
55048964191539679873881660110176406676015448628423884468437635624776863349383\
05573493049754659367650031725579273482211144281616341357661455369724099`432.6\
0379417083544 + 8.83944864139995203445534395743786276400304924909795398280683\
83633910426394140621356771773821447681858127973839565401283644813294522977875\
36643344826629572914182773075458306578358502118788755180046371415210557042748\
15073352135555369538673124529576363974587519251778174426297801348797816619647\
14019562852931144687441880337035503237401976918912104942571874679467192727544\
4819235721638478070585134424069358451951064350209181258073588421987076171808`\
432.12699023920646*I, P1 -> 7.39590873850787755656854052305697078097482277188\
17899204388261591707839384959746064704770207454995306904166074680721732026640\
80602976055462910777158624342179270770661933670408576801118072994762016037305\
86433364449625285882926968799295750748773556477938736907812546223982874836012\
70866355818303216230976931265112832154520799564469076661608514464185507538944\
10747585981624921710456856430127629662081303300332308207525552186563244732930\
07976663232`432.5710465881071 - 19.862874971510771442622969698533422252667600\
08071063174079999390289732986492510291754327169424203036265758159821213251316\
76415032600486848825114826852027773758323662042206903145664387647967717378301\
09433710043561447133165936114395510771162853763591892349582272511640156293718\
61465449758708819896339379193835808609322144773518412175683228839444320556828\
44349295001161554844850003730768188776368888226950619376963100594689452228895\
9138529691440661`432.60379417083544*I, P2 -> 1.`496.4378237663101, 
  P3 -> -123.8771147180573144990725886430840266981456042367775721592102762313\
59644093116327511004156989419467913997887609657534321198136929717852332408454\
20423251009556330359992178854960103227458019454580733711064801933085391525591\
98362634597251941757221424232054192945919837742590150752374057227703084641995\
69262724099267552667610624890046180980922594687465128075438554776808171459314\
63029734975916352762381038465468946239836393200964033447325740071903704`432.6\
0379417083544 - 107.635580004888582353865791293063525050017899268712668292402\
93236793847940829861659651507708617919768209904549348358340681440668165204892\
49345467829085940510218918126859889694723511278783757311135451606501061638224\
47370409700251545125735278405419937729309538018449385601723591726391051151345\
87489287481186762165164133531140334181586645717257461197172636234053581396814\
07254780291717219458448517637586361152288606882584283945700251479573180218182\
8`432.58966637004175*I, P4 -> 0.022683121636442805592031292049946344806304067\
82500236203016257723728143138738792746261262601273016462730329171782306666329\
73213138367365847304548733977250261049559161898627631392661845577325717966726\
48320170913694311577516645661999897500801395064912975551641538551161822879849\
50987410651709222102137736143154810519284825604592115563543487801571893504282\
79498331973227792839785575048487713323963218236203896883054148252287770746606\
37393682910999790830903198040288`432.60379417083544 + 
    0.06046174207451662545653829492001019360814274796038613929911017784833572\
89808917505159852322522442235444993455099245457859076608179910027465398091069\
32507696355972404937030404538189578907305526741921242183179769883094570880401\
22537506878560310711744158013611377604431405464303288893763257269570267494622\
01662535492908595875717295867174711472896696414488936559249901108856739152252\
70074677289231347076339760935489835642504807862836936519759188207040138597846\
0948`432.5993902396921*I, P5 -> 0, P6 -> 2459.2984836070055944524091448588769\
00739933176305080701122129888946871716116594723469304323101410947797686619686\
37147844850669829610761603219687969566619864541421364378304171605292388505988\
96045593117953959991217940599199282893999660288129406164952063437078920032372\
27095640392901031942897693265525000070803756328617461559272465706642436159822\
96098440230172617245706757514700536039224999708094604567874993599766813763271\
762708796581471401705860032`432.60379417083544 - 30.2392398737340998254746786\
26388409614673119149711989085494713113595153832129837569630318059286272678001\
44825029988212469432956659975632348448848882932352192475704046356042826615919\
62926009935488769863912823522362391601429422308478982023466921795717672678804\
54215383389160322979214559740306057974139713487252076294902777162003603357370\
46984779641163596457220247768674736571768163878104796758091068639916729832361\
295150039698813451386779866726648`432.2237764298326*I, 
  P7 -> 26928.085014305488745223122531848306264656581699180602039366341035764\
76092701884056402075410032043665139527380537704289955406424100436410865235807\
92975952981781388700347613931140610123092009965999019205502284933454229122025\
02338191716431486253314919858733316467893651354351979710112241063678531708930\
69973920506782404680575513076384900050684081723566663667526774831438591856724\
520771927153398477631845269255179695836956095423479780512427008508125469`432.\
6037941708354 - 397.263652683809495203185903777408961108287508855273707094961\
58713963314242094164038784896348063869931665131736711039670940483877390676313\
87546257407680654321596838124376987028931012920028205965381693480068050378532\
34763068970673355637323645137512815234547218740574493331817226311486588153886\
03971655171649029776994677553622255149387556827752752980836831035491034676132\
52659633090371765244291692667328890470397005738129610944399703058126821516353\
9`432.3028586864805*I, P8 -> -1.377608032250545646196874161278830062327830082\
06991815151888049077914752457516784710498397699467894238516897067084687613919\
55249881654486222465573223476680787365203347829395821929698472416732961710504\
91360714548830738153240325989739447520307501362937523742829944051440841926955\
92613371473408286390367417378199388943006698047163608150874612559761239406145\
30489785920793456045131842638861279820693596694488154326289121359017623121756\
9495902310457`428.69809128251364 - 3.6179470493262522048341137021387472688082\
79565121526387150206687900710768328910819769005887647534782575414455721361886\
08992151939146697140691069368030593215448005839115798408210726791881411894189\
13504323420017900856338538954773524238500416568564495738673337959438069584716\
50293185947970407218750564105631414963582466684230677942247746968991220587035\
00254024151791380584666119831289575034588751105020990958361461281515805182973\
607113855150093351`429.2677407320537*I, 
  P9 -> -4918.601191439258957587394744422547986980660599758362135792875217380\
73125775735873298049024186382438455331007028056725384286305307741221214825594\
94248668348162664537913580025365367910869772499497339907955079307205369554866\
41138419955087616913253683792421997619830091588853709619496207593577181646699\
74729358556975330193338662046191847190386222111611684922335878354629499477648\
83919061731965716293270961795166517524224174825343077383379583764891578`432.6\
0379417083544 + 60.4894926433307318369814427457970201827514339519799929443461\
64848590060645850102940974202876592487665529304996445833724337833963133339884\
02976469893754413951615895948931493267413645907119448534400140763197130890926\
18810553650324537837157971894328157297590641432503620293879775399187047932392\
26823302244151641540702073454275513922040779050138001620881716394966005645127\
84228871567246153166840677808906627672106657884983515433391837783359954352163`\
432.22385510443314*I, P10 -> 385.75370661845998216514531949967839644357528941\
33394819163501846532080321253586909655372764242818251072711749744531448774092\
08661345459492668598074777422835032720598787325927329980066989834566589658743\
93534618440593925608727654740553268210144204581480250122791311550531500358714\
77968427528046830796320853613396890972031511554218529818173268408546557679466\
45698049051656820865758538897428174415414532245553596523401471325272379763447\
72369759654573`431.69389178490314 - 746.6769309714656424068660626030298222123\
89612971186020205787764949471770389497303219456400831917208146615550699007888\
42866713517062168692942226296930823154599297945865988655199827039489238178646\
18686324403794233868953677725425745081868551857174186116605580634453806545005\
90311335257081042465504857158674068846008586747979213639289843663078404919016\
29966216430028347472332374963948705662638458490560842367721110537297850892688\
617109902461195664069`432.10954557132976*I, 
  P11 -> -32.8938528530321924857396591963911750282469601298876624360484901442\
36657584163003644071103673510598720062075303601531615583443877371530743554671\
36770470139782175394052339880921228998866124700673556449511747654922377411412\
78346809740158234333370831405624587356188939806338857424172726586966314309157\
25080279220889564567119504444878937122192670390147933411930843221910950453346\
62455401004267402781888400257146371543967595870135262811957585311365787`429.2\
643685631183 - 22.14319443673370458288643384705031551376994191746348380818354\
04261405281190078296369479946631317813495757514015146357617606051096086314540\
23475963441526830247209748654752924252688284626700755494110462817427893305168\
77390386900050599472907349334305590103156610605529656093671379552246822592249\
29031764786617239833993471644821613536720447966303705646976631580246527185693\
6932129320104602948052366395440647369352572334927539382590267491817202177165`\
429.04638259608254*I, P12 -> 0.0000115469227863745077114990898344264670706730\
11402296061734330080783975902985250574275086576607640115574931095889086445628\
43106794172543728202673541971384738114395758361278422492006690755196655112231\
64357030617982078308365856530186434658382726433986655570802656217981011646366\
00073771580706747433779096865768234429608754132759229936522019103977165519172\
33144927650883307470972310807060469688205555194688266727790379325866858556545\
348635965888`422.16652688424955 - 2.74569013392707968344342235322567849811203\
85076988229141377961984013945711188979461444764859721961935805223865419825620\
41292268012144369326335908380947208820486527398247367757882273552130897457247\
65188941591876222762906771189081127396231068278002331791085483303397906770378\
02061508969952261278002309894031423884983736388311912064302882061151307570861\
65680473109976743550097805590932957276772138092566067158674290604541583384194\
23036863386`421.2826186534628*^-6*I, 
  P13 -> -180.387780944759436658300147758594945983175054392646533069641268303\
06514270911679837723385599628025506049566605844242066917381445352588490780165\
90080100777437416572201845484266708961689934269376678654284388376283987652516\
67749773502855564371080697718085684462428199395665625863620262041707105696377\
04138030093929714920779678987811715720479911358800327784895690112803927893690\
200344799146882386362977458768465055833429559759561114625257980092140949`429.\
26447344367597 - 120.78542672042475737119452686622154434705974538565978588761\
78372044646089217169964754281840108823277874725102590942731446571700366672318\
44522562909693378267589376312421487834728591565112692434244214306265274123405\
84821111699364901933231058838224395602475183813545425243736354731955807854854\
19332305796654465247254194140356108285337232053948056041626869614440020426312\
19458037269154702479326332911694507960274674334416243766270275221708773250498\
45`429.04442835480086*I, P14 -> 6694.4379163087450119470109150940567312570320\
61109999701601491855855961043096042652298091326603562122780864623152041037709\
51665381020832423225737880077785086965922199754676814475170510244061535337011\
95339923928825128503408169930554505018026723228166744425241674297848803393059\
13241527150193420496074343320321163000855085230987656862756169957978594561343\
10685668881949334367444536915688347786113268647740195216658488426687102827793\
092513457978903514`431.74566348971194 - 2643.86718575934852921271801834927876\
22702639046841015926531302230151086373716800263148395546065107911741069211565\
04358495320983818379283567766037754718443488510379751385485475107339815947376\
78779999239588345507690113127274779836777338303341532755745738673900562780956\
85022679993881614023767779813020559453090095631557358469790028958845139977525\
14589558567221227615381414102014918766162442259340436763545758410868240433612\
34260998873992436503797649`431.2615034178552*I, 
  P15 -> -2.05626449506418075563355510841575637635453710057204681491910283700\
48337543394261693467494583883197398144582660044492843384199779808624688045065\
86441891134877394666347598197708290014380827786541317383799456786745508764094\
78896339940162919102792149638424879705005757960400794872272359741501034165712\
14999752985086075308280826754666027845986114358856217293947995097275986374623\
8783245567539251963821660503783586949037676338512919052892716454165915`429.52\
92146926115 - 1.2882603873441160548738572815898785573272394995077806755473304\
01651299119616012004647370824809687366869739372185597722086786221148662984014\
74872628566735544821141266079692571989834123349142459211078415741433249419529\
14755785608321264132976521185454367920322480571525463699360054016093386828658\
74742651640748183763353521440993506492898401601507788074584699796210981600285\
33018217897098880037670594375133626335385174673409095438123367020537460294`42\
9.32339083072895*I, P16 -> 1830.208085274857514624207967475916246162950626145\
69363084384924231393573398555759986636231758373467164602738644286221152318746\
81375985460100104143835151636998684314970400770446440816147077589292050918525\
64645366318652364818002923278322895101608428367759339263630559703285035556824\
80648882941532863190289810148336214256866731579004267893686716036087852775864\
17983481538640157540470063180642060886798728053257162853334646119804309307054\
0774692611558`431.7589532060448 - 1184.60283209856818275591421090330896449587\
14216990023186702167570320964297473919263618036920791948926092412600062428711\
03742409525040500723993138659255390508770502655911751858359810737444598909828\
42766546961889296242077781221684638141145326463141070548010859896353190713564\
18192364613436019914649877361651798410372185742975704658315479795896245988104\
24432263016904679929506961509857727692253676206022833953099481211111332060380\
38259783711954495404`431.5865433535942*I, 
  P17 -> 10154.29317521088540541182066796349115432794310750769108663569379673\
99725052759690325485704060107843092653106004183592830643595214304403812948400\
22733246217186375219449568943230190987591940687227661543709889530297954640559\
17498019811725945928159111054002620147707713247634682254635953534793317120424\
44448740299822149766709476258440126673911318024939290601040709479705684273534\
5964699448395244942617026840197574777799959718779479812860313371886779635`431\
.89164380944266 + 3667.671539521334962309269236791033907613160502799485989124\
98917941639205096849566161740770261810761345909111409599673216780302255870428\
40038361012288445130404876626922412141781448175620853291503332830546222032655\
45336657608052309721904090055339386597122139582098628799064950349974836119974\
22570621085614482781454123322788501002730043659322254548123611597423473835901\
75365182448555060886916856282564182654754465271460028592505379371671955432121\
1838`431.4429018912178*I, P18 -> 1.371256107845851074296829757660881522180463\
11297880498453585168259173813534489946547507870128190446872880060679978523875\
28339262676378198386205064603851008358936026345076251915666860581209982837968\
87798458607193645202959393258854754665766422109793456710238277210965417842451\
42484256353906236160637634959086904581814170460380085649754447138841024000109\
79073393520420138766610441350454551340892336092709430934773354634075857132623\
1316072980817577`429.35523807359857 + 1.0312735431642948591807831911764007887\
05669335419924748072471448571411027395627687686287560861962795365504276480865\
00735338471407560612842098189441423171629725828325565308794075359834151565373\
71962908719386584705544937022921241699129390443353005965944440582244358262683\
63960644099140879878876903436064857922974471275094955667820927169853884114331\
89852994663070024313096009187533741601052013761742035006415725947778275110019\
729469427503826052314`429.2283798755833*I, 
  P19 -> 11.44495960042698539661166210741867551709271200238825953046521064595\
34719802891368702721118796279906969882780243020458060719330630034564145975313\
78442313955540852534357345751641911841738734650807918081183645184740464665621\
14494381128337369445047230580893167240945491918391980936843559958702793261284\
11145704988861666781482050811801791344138444924682484821571293579265235485964\
8968566987755079862569511596776674069490806602759747554095527985212841`429.95\
13505356242 + 929.53501897250144258323438254745627694773988714917935397559966\
82454526103430708529488181739502184674939744184297331486450537553573374949562\
51387783791003812983317850763943959766301635324731077354936250482368039288603\
19255634006191500869394990976897070603867466811592372572921781299432766360695\
15114496402972505445264572810736813648325271334028029550075617475993410468149\
4312650646897416801972322921614829528200009561029060979500691721425436126112`\
431.7746059632306*I}, 
 {P0 -> -27.95215550834687725522632200120543667397961028215329891083617119310\
76288600284862473430000418409064660504031471928350639143355776865012625376210\
11611762712598223536879210872016924422113946503493661099911178222646357396455\
54579085366207158865099666087288961218854542387217557479541945587793367846569\
90454177647485263991480038260512892383448886620637318923104440647489199655242\
1633389725767558344098902161451256510971873283622153458624384177194677`432.80\
051551243184 - 74.52854007605847657339471384662580720002972746751286017359579\
64260715200710060215816055236499459060203693522172485727798422467614316622950\
90402663144353330894098075704066186018103258585010527031101811394416196062411\
97520034259459797903260261600894509667113645406204144834543370905644198647662\
59367855072527289369980913138896108413682753524339442328573784771681369462508\
0074722505751359315741853624775597877591164508889332239762862301588714109192`\
433.0435290405868*I, P1 -> -3.76379078140103337633227320231083937751004034360\
34452148699641293964683105655623834500686665252896429963214410072839876122289\
03153661764375991126939371755616688550264842420479826074187714618436479781298\
41924505751590514378936474920185268578049525920036136560608674177112321029940\
37732353532838708527157261459834939477471495320137903285870991930593274959195\
17911322575179740960968127378259517989775894020439242570008426785104707601453\
25290980331`432.77055858893164 + 9.919796293734356261477220116121557328256349\
95615820663796274193796347782079285884446042606720685828261392725143437393256\
54367456110357369838629787100124106900123739138400382107353396492430913071628\
51987739253043656377247897570675335253618310783091936520517256443898776648697\
15961892465856076391425680478088161820344586352464476699537078755720698746867\
81098704665276915397824716222871348695329525529615635619600045879951406661012\
7177398577003381`433.0435290405868*I, P2 -> 1.`496.4378237663101, 
  P3 -> 0.0044716983038070324863893671800934881889432633029946874479426445775\
27523274403567241139693770656405468596974832850779296416472212932101614849549\
90896061876815368337727061861038684054799454197278891451487030876599176944350\
19581767490651890298224227027278984151371449760755487075647540661074480211671\
11313249816363662787298936172122544556666790653347725028196196200937082160231\
80484314480529460940721297611574478219708697370588494027110493549158124091952\
5752702261`432.8055581784564 + 0.01174037657541032689685205325198273542355078\
38653690095105528153221631682300026947805888977618316798363197572959460300554\
19598330850000768545891780543521552009952470780186392811875956541838060371235\
87335634816218175807546939850393508470747700372064594062683527939533846411176\
40203582831290586012769289696953846098602820600763230054575023728066408022888\
81315593325732729077729979473264463636758469623878874773048892766179968504249\
282384794271121860011642482411791`433.0435290405868*I, 
  P4 -> -104.4959592673693873856295435557558230716206580039680657878207368477\
47300001421394014304430048655088012306402491495755174258662498340702682784544\
28647375773922800551351575222412303946871618091582618944621736433566642489471\
35355008020327551834202480334331101745542899109846246709886763712062634958518\
44175519906373056723315551866812103965536969728887795467410138516000503051768\
18896969860157873483312690693584555422565011572537640075650689487962779`432.7\
992425641131 - 279.7006973333449997929122304498676424100929282828529784770866\
14862762048220662535532882548497176780395678587791999099064042124928660131372\
33879090355927808998325671970106125999451969746551927923540851636207131745736\
18707791159011643847729694138086515804278925078900325684203098840740068969476\
91345396309625073091729943727954316941908907856524792496245759643029266845348\
21318675512233638121905548534239008553247215133584768296130769450968119226792`\
433.0435290405868*I, P5 -> 0, 
  P6 -> -0.024964278647177708621475476335643187890592328549957041329829315636\
19023660637154370418471681832878962372607066943525277947552725357116132171682\
44489578989082071464733446996513565638164069180047478030378900880257104483447\
10696527112662006433086619704971729318870472975220352899221404511423893012802\
92702096907045612241086396879866559941834493839988491232425642179192426266461\
92212594766312945133169649833376127172536425497809005113392129752093608261411\
09736983351`433.04014955999406 + 0.022073083828521706489933818922212754724728\
00106061240643045422983455446964776304706364309341523815442979300873153403069\
77684675760365811449723576662800640816105708518751004292899444191613653344895\
38061440876150059562092457939988881560388001533586443972815511933068677149591\
45541827277727336502777096910135174008238755698686317513832963652601951483102\
74121386207886998365692102104185600557556698702999982298830316013134541733236\
5274239078506456685009136887484043`433.0435290405868*I, 
  P7 -> 208.99181962450106756378936770712806651307715806083001793671277026133\
76883675113859267218662786644693802983679271129516266307082998229930338816179\
21733129251333664586544634055502029714769552837035865781773384382364547551959\
84067095235109017388440654133464896941865559846866246073985873124795820384619\
61095335571742390667506675227899109746185178042642498123846673652607133139954\
4755878961058021271631277709868830487758234262493158804966099633979217`432.79\
924243922477 + 559.4013429722454492325364787320229581927847651613074741973644\
96366583790413971861987598850745818372512912760678085449922762882083758170120\
71546895409655341105041162243741795072197131754348705962857801893866046246400\
61173309846234897656104249591766734813319633056885599225641621101362387405716\
76492590243185182588470328028534450672517165217874451359332000125964700075744\
04956643091296320799403716357561248321257312831187265305273004150992599409221`\
433.0435290405868*I, P8 -> 1562.565083985280570348682650983741258852165617891\
63172424225649828072417045661362707118824006107695086999702097370638834421015\
73548632186627448773133003352995940000906261636202710135767240357263810760251\
21794994035984198086314675922930136266214852047901401879544464028196731675432\
69275513978402479905285802159509924589096646698117512544958763016832651529014\
56878210716541591320063763925571704232130015976342364326855078062020109102521\
2885039575941`432.6869696990874 + 4198.77944998371991226954247412361469762159\
07962475968260745799726908022065994692330831579098168444179409541183061875810\
45852981938722723564559261525457887332914087006995441700670245911931532510518\
22310146391978925873094023075270983057681814980883338114490897682935659493736\
53889469853399310058308896320573494848859248665843056526177746362530431359008\
50602980430891251560801088971264207581510048418810452003238593610435827411494\
7151084479539921195`433.0434536483403*I, 
  P9 -> -0.099857076129329036049500923990082636041661389812961373936287220753\
56379168364547490857400569997520918029145170933964531726350616252281524121018\
96475492911353085028308924964889501346127078135722605125460785879673040904247\
50068207390184340839420218765271141577531305870225336165585369534419564786115\
74849785299630912719361313343892421730086036978904256541876892462739825958452\
23598841116752808416814777257385567005781368527626394298327691798522938403449\
70135076102`433.04014958499357 + 0.088292289607238505347038068982235125230193\
03849542618537417021038892440912408075100671103002468856717721799435571230531\
42052345138513421967813482126069641028010917289376764048308684326978176302888\
68779947825911432080096898195299679858260802626249795602321512204123370893434\
57138602883718696241371649916542528932375956196850748407653766673679984090766\
67527670534301257011302679233485131807628734780715185789257242693898515277536\
77089834558196313081850151969547295`433.0435290405868*I, 
  P10 -> 73.84909023691896184504648202079311273786922765246926701106554514389\
72666700404515658698218861640557837700800334339703241736280560088295738906313\
28788149843217706687789973303895161504124212246379872941899228492717137883933\
84394580896776479921533215948885882730797251386032331807286125041208199168334\
45137815606573385571923701652369925163769235334232580106448056142214357340543\
4985749073078009665578129205202059185911095237546220803633185104249518`432.51\
297613255224 + 9.495473309962208366702457580898282972420883160399505763730509\
35637844704256660188687079018919594275164247741537628526588481377125963088327\
49485705994179648060354074677415979438843998775658544875927134671740982927969\
37116794042687800741804877499584611233998884436209901026430472281652504727125\
70536626610104464242976562607960222370560324019875701642683816646483513990899\
982617733488986524075124724220647501193073897501431936025601300624963878145`4\
31.6112235250123*I, P11 -> -3.29964571899881964892317045435461733261857337114\
21388218968670764437671161777960399530717304166834826700137667568971120943437\
42228229239346585244162762871118041789257677327044084101765521728542117553657\
48500892222217495302717384981482399721753497870555129731835360750777690188485\
75841517085188178223943060549216485122218428404097437807902401853139238663741\
70035526605396961841234957858701571541200494776087468072655520235280363805369\
0976162968`431.57226499024125 + 13.642111981329186906209029159634568156747515\
81878073367579496949188300831925672623087961152671992451351625467474523068651\
14941099254347765164040292324487689057159716680305432562803591225249927608414\
05862201532085543176612699751084183700863637028475718541615625084246220736689\
76097134158657679218340463475393517289334952818988255182636535884122798067809\
82062318214583637429348962510050223160945608590840474847631259723491283675206\
9994121610179057`432.17011810636365*I, 
  P12 -> 0.437499671852016089592501601395991908592075311339740098464401023519\
03815255966758610031592202998350814688835708045182146132887376974522525113266\
58462540685942999715189942193520886933026280687562503536627017745201347217560\
46104254678820122757604084424394935073493531438638384239150819685354816524990\
60244922592191232606955793583415767983634016311263522101567133489234296884246\
116520724398333431502246410690579759162622607235580216653518626508602`431.373\
66546067085 - 1.8189541470490517088132211500604510366107162127555310865356249\
83501630415399255932624790456220296575399129146262412274393624984643929086041\
92234448461234281475779247116686344201781310439840559051078391660745242588208\
07350357559245995472656514163447328221833265352794651847683768258207524684156\
59835793605498852893955449657279597528097947487887581544098219638370316560027\
52242722279975927042176187744537144037223337359671480962988703111690328277`43\
1.96884467028167*I, P13 -> 0.007810480533308929664047974020246554634487173404\
97427883980258279499819813764860177264563217902928353173966618169811270988694\
20395109294112221992376166727529768983920217818905058210349328900116365415220\
93319251796148420808624424750336301075891702410711198426759197686939310632651\
88438833168495139319950876416281828968755378189873793992256489521808754535754\
99170737110262500586714798982460327337594641756869046768559215009882120443846\
6454326178`425.6850832352477 + 0.01466980891492268037423512870321656795311561\
92568170336174807936115825737610738171410827732593079308597736309280943580994\
78243207001329324230181274708091405732534698408105414495738986499475068895357\
10600804100693533223996356130198212608789076330108272405560239921065911476129\
56776244134768779964971797496806108112984248113524403957550201256431507622397\
53857999864081008128977205996616685376489242439149638865820778362796021511075\
06697367375814`426.00251432457134*I, 
  P14 -> -210.518038340206559899756876648532548060140611615674099814325720433\
74079097901608720864526296226050251698836544896369177642109379411794973959785\
09989844690206133203174463597716899957594965203365162332420111650872209867318\
85142183110884913891453153615702718910134500777868906046398364463869028084910\
03221754412644874960144818591921846393283425462278315124751353718235503038601\
34061926440179475408039802107296337181961878446459354464994470777903204`431.9\
9118535175023 - 160.405692738903012200865951889415495183160037227352055362255\
20339150739922421539727783623844380642975426310962727720253630025936028799230\
32706481863924533866215299550167658795844425038994593088015614083835127972990\
92259913639749125219557611013439193283277492980648204089064978147122909771284\
51593936908049083690369824994690632710561655980899082412886056745039796124472\
75679146048935890906797444492710895271189976435820122211265644713848021760402`\
431.86466299682036*I, P15 -> 787.38775315655475394101203229760741385751114757\
33732832493711814391047748030241670759175593443647650856040646317694565235734\
52889080783026818148533284893413332640403623215853109610741703230631273130962\
93599552181978588273907343180162386359526541341957859896039742972921621120342\
77037519041048329510361700315348209812707137360740758937302064804830526121895\
05119575053827402928106874263676885037586641100883494823307785383065496514506\
04142427856617`431.7371828312836 + 902.04757451699704683141367028963301358466\
37644232586180170061894554447647993263471080713002252436035173146617589027487\
87432138137272148287636724918465622956298869964871908075745893221491546083322\
30990904345170103022785554025959725154980333606669829502719614821599446679783\
46455318423096535542705004598872530403067396374084353385672446030276992923464\
49201191629220518444209190952910360032393018956443412380339378252244250509672\
93070961870777915238`431.8355707467024*I, 
  P16 -> -0.01657325234024000969180763012421875406172984676822843616084119641\
24424987461314096558411659077044285558500806664375545516851776338325184989031\
51998157323855991516583575522057452258007281528533686604780907012522657467864\
25143462633619924131480140204060777751712154166602209820059128370303886236725\
81292115719987254352749834893440442182424601889847725766963440585808504216458\
017119432980153258477990613570042975774572317916782067604033837469677`431.516\
64989215845 + 0.0692935961428329233495452850936885118884252296076984892856377\
55150279560605488031985312499182341572747718190421357881221230834675309706069\
79349138150952178857187634245672636219782423123545345557022124623527607564629\
17892970090173371536556545489123555935378110105342429852929194014038189741810\
66092704622064456896167349094584512954417718018016574674860008265316946111974\
5404592775960291925309505593173729958778056073087586908970686239297479513`432\
.13193340231913*I, P17 -> 105.71689720782136292321555320162946932597492649441\
32361439959545769715479699722397450081495191165327906752472291234012604734927\
23453188715369986262518817538989415169342727036222119836318093360972992691984\
88083506816192770943619637987789206543979196544486925628834770928444324435216\
85746844672840862500976054371585105197837736212423819108448635906339990380747\
60167005211974511132882590109935258199832868103204941322429447844240127873570\
00563371155`432.0496741611589 - 39.495733926386992818108850479917497406374083\
70518425758478133596168823752651654779559425103072863289749504515449362499587\
16967183988217791346599324947270750229269397149098109200024350925992469879119\
40061925654202001338764285578861427750843098161623743839932191747175830651636\
45437243653774668396495521735609635640120808208475124921681230434507250117082\
40355916107641251287886324647611296221758829551736505526661419605630366355439\
964105388302668`431.64535440693055*I, 
  P18 -> -9.16032246286165060088850594466522400961859774126988728213243312025\
34023549504153853329836030045177171148402609221036739691781151405938450766644\
62531013943171507593769567499273135320583931141373757811332100267055306125082\
99716811532933578314171548960685531139255326572076333754464978284815298423256\
19549147958801691080598713144020035557606500957920690540681529056419741530809\
4906766449304560066052813779958117892339080649739343243637493065027617`429.93\
16553464282 + 1796.0159765572923790857319361692758110354404108608402591028837\
99525736550539428623047467558712481668413792963100811147066219659840386682284\
28404303694591563466613367129167063922046637283938483896242467728624974133517\
46975754540180422302704394806206094325963865424223642706992080394936065840577\
00661290302708778224575301213619454112143628913823867730766166827391702766906\
24659299216490152877987106088320004194871388962511884995817062555927971192047`\
432.2257896446317*I, P19 -> -0.0000481711163701509138182030810480242441236036\
59531326066218771203504973596071274093551482639716211570061252822714128167226\
82645991431163487424433743225510941548325121489586305363508423191493793464111\
11920834345399758330171787855165875810533022965827006688873028599384016677064\
85432811950160093567422870496300448145541965674789575401147993918026550541484\
21599746526209068528585184902754735658356341310915447039002945644851262606578\
0987620669644977731342888853348`429.19050496468464 - 
    0.03778493322157167695229229759221379891380548823516289015323740825585467\
27151034029080721269272289794815521294608526115693635239328086061708377497807\
73649392153952135694418030126521511724116553563447978661423640431524341285197\
29723700176958168514101359587823445464926103892798568342713429397629313009992\
87414553548478301022348941134062740017380009357942246636901793229012914751744\
51054090314190917006141670698836002856059273630002240377976201310469976252892\
196411`432.1042967779066*I}, 
 {P0 -> 1.2170868619421168923330944306053653044853165571255823583679087259231\
00643175837114587336386921710266081854016830918998139819879369774388277566563\
27313757766328002533535019184926254419128853679044830861595197799958865009695\
20517816081896854384733437469359375732344607895377471814173730931015612682528\
36787519846276573297807890260545568929619000190656063594950863925041848475499\
08523457998197854173235864082607045107023026075209139000298380909566210113280\
0544623753`434.8918371025063 - 0.31894135698809256837372076249315819802886041\
33848398745577895259678956169350274774793492345388443542038386723950758680062\
85194609979917194724231328994161713963711563025973535788685991364682421255347\
05083588833229857657339833585813395484366085865608345299879405460404718164274\
62601015235199753109463244312100595757918807045460986938449328002873779226278\
09174508790759435955670709063732876774438968309155137877375868970069148066610\
714164198076707999607938250558528`434.6249168843946*I, 
  P1 -> 2.8191963379304464316017572976368228205840471755272525292952282883260\
92232534886226484916899384431588573578884122417398684012139283315736967394689\
12116342629367893046637085714338181031556955012320146881156320320620188771373\
30698736300222998450601341790610109455572932758657521625747556835220502476143\
85359191795353773233525459718954412562630854596158019625481606411644529721966\
47999755542589921526312805838836861000104889420190882245171128303170479196202\
1075500401`434.72054011392106 - 4.7780667041907984947985132550438020200910469\
89051148386052404532636575614297803177056777063542201108811598205906499598176\
75082529218739997587285830001260500537937280197111138365132087485376784654713\
81434233729168771926190181950779535957380338201295268893510701231852231133907\
84196702338054282086358056682985135825967258101450118184838137510911669100066\
75589881204242120672389203958203311127890080392862490370760732426300001760720\
5514980964944554529825640671759852`434.89183710250626*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -1.298293268449688676788771620416740923699080853800354429299845520276\
90603860027543558568498066510302881534375599960600885935040904351333368628494\
16355303184591801536461962691622499742872533058864370467098447387905958338835\
15864682169534755134605178855002830044785011837268840380596111364912344626069\
90221981265546993111201007416180751584791115397295376735715491239246286170465\
00228182168458814445872208814541368892484032763284780976503400280438733732196\
20663111497`434.89183710250626 - 0.183598468193880367443456731620773095732311\
04847852622486840243003569042173630416212481694065828323648063741773019836071\
76126821709104600456731648206976824497477309729696929058576920145354631922728\
41603420805794891754935562387275761163162465929439215385757747628794528741053\
14631736800565216573408924400423547097034273920290771463617149917867782447339\
53878720060372223329670163343294183392498911915028882192015849505845475811898\
84923318967734592201532811944038815`434.3167479791609*I, 
  P4 -> -0.512269767355363790055366013653851059106244985966264224131127526859\
72029971431988966691218716699982630842347501032138054617115023728718627249448\
29297198271948782205041730049285428451842944487729189647902366196073356476179\
24613938056837339758035761830913184961110094282514570691078610347254014846030\
89344547258405172235525989931424980405404879631188289776372544698264376438715\
56672369393614064355781665171540314118999167415052532591910921054330487243272\
28986154076`434.47183376593324 + 2.256162844928993842830691296151156344898097\
74073578097066989078877706722888903806453654965037090780541171387947676795200\
94915681010523626025050448060640477653343865370124527672184412635429809846877\
23792881382471259558218340540402482854253600570220845580330417947614814938962\
87447037411803728119761899211438293712339561919042173899839063941272204169895\
91181580403059630488158442149488782887308884352668444532747252946723582906984\
64435704843784326212914750190315005`434.89183710250626*I, P5 -> 0, 
  P6 -> 4.3693280507837574010903962852444553737142423577583830509218625782842\
86957725237848636919146112548606400343030053959983100112724941855509107890225\
49417263670981992843666327818599034257712183541405874002157078367149418739997\
73854160851986743970111821545872383942106370654772627686181796464484261289693\
35565008654684907974880646680129410325371070159815068554370514971911268040212\
75098107137143693460120770359083752332248834957821158268002402143736670633491\
9147911631`434.8802500744838 - 2.69276038965495638023133890243405277532059495\
20507212125318001007929515569449643022627944814876153502356517658224133018470\
53269571628716940801952142699874303990596637383054206255734018435238404686516\
04307242676623756078151923586121730548167423281833294650299115715546286066425\
23177148880942426045354418745517315200164118045961160057656713830614623633998\
02946872744325192521767195676272819940347527869201403480523741955155515391117\
777558640428373856057588981076734`434.8918371025063*I, 
  P7 -> -2.796955117057171717123098906883015583734860126519513387106861056163\
03063530012847625473772610697808730320700914689908022121623990341167505981856\
47740255452051372597456084070591276033639943868957407052899399470051737259283\
25980778949872728769913324555980371278469673637165169025516901862988972529479\
55307961554536686376211211833358802667418192998965808758879585033122747801153\
68014333497208943675201451640866500455602380797065866807996405659234220514708\
42747197846`434.8918371025063 - 2.9983047796386494761035672293245490250174471\
10511595279320214730665678561213270051396911052881947497172641142173703557495\
70157506684893579377890088683207737642026502334994567573618639058961909113777\
14379763228699550427428592228024255328371779859277456063632751150804305802944\
82757945891086080211114435123207509725811150225969806606433120186174236656637\
62780106261852673965096062123582047695954943743976563450431261259416010774494\
5816222343996522416320487120225989`434.826996603798*I, 
  P8 -> -4.333654509954008525848152259761555566784206971687776391839755289608\
31083615825999152647231337568533790892596263413244965643183048031119817887055\
89181366163615709550154728695938204014765122281129831275999024270418084169792\
41612729838658679721997767831277266935252268178126803606305268264255165990322\
74857813938877647549071472884007721241291138056177847631091969410410757492106\
88569074819248237563482931548397311224267195881350964452827004393477959144914\
35386343086`434.1180608883815 + 12.917676369709629308697282650626141225714990\
71288426061143235815225803827853921301463533082460007105336573982027359072429\
64981276985135864445650486498909370319050876522884819526146003831480212630007\
56661915778351103107504682782415705911459375811238906656534670993829502507357\
09542718380225578496654670850234528952029712592282647455245929610586854791749\
25509897161887037774334388689741821038084565336741252047479354411315899066398\
23193331554974493939029208109944656`434.5906762119594*I, 
  P9 -> 0.4261834571263302089402549487324627109821005401809026703470183339339\
49936815259798518106217412391210523557049442430236201004618931915026866302337\
12085837469435209038834507691559570507994540720084349197421733921175726521806\
10235915621967231069313316918916854195736216267018075215793996732980836125269\
55623702102731018813154198844492025718278421167375371816369206349200826591301\
91664752912362114443934710888947472935047295978522359506336729660203538047653\
4251835464`434.8918371025063 - 0.20055777278452471357528769606410991172581727\
19649692037646510020581864101450008150415151253530244849680194299049932566788\
51532567611222991162082629100529719826111080804435481887551189233713729663079\
00440185873998883327063433236918764810349498981731172505768677495697218460614\
25895535646729975311032526430282094372387332612521219964144758174859890965675\
28729942346979108314685656913472160579012521647236090134141926892764506109221\
3159194156193093483409248853542`434.8375294257785*I, 
  P10 -> 0.158883141723963995147673453732817947070509582217005936606026310352\
51414667844862973014208105339277023795509863396917245490031838198802505450423\
00975786757340086051532605854837869934188753169356402557591696242882162235448\
03200972550130212953526495991397943445347066588755486803341901423825744493503\
33404701231364004603973046853247463446571231405941542023618270140917448048309\
272270442084546710028254843570481660250600251176706422053966346798056`431.515\
45076527515 + 0.2552743277871838963259440562473369923055514314005615036547698\
69875815748421579044769223124175417515195455914859425208046842326193880911426\
06853936667543596164121091391493968498783660932272027555630502618000817601408\
10873135313947104738152766869593585830785750916087135551914505300696240289261\
31957767326265054241111545060910523990307596276566028254644988634433808459438\
67211401660227024118447739016335665571905239119782178457129717792031175105`43\
1.8889589497455*I, P11 -> 12.965358272774544578846553851457965403433656630800\
20584175095456402747282973603506890745553008872595036391965540085915741651512\
08959947267225515395464093615031855847525598925672479359202690023732462270951\
63231277245420243171241029518134265340789589525292589220390211170700596218337\
65474129910573017089637192890263596265576923794382653163882062851873843337427\
28239468171170957759932438556215712810043428851107750483051550347343060289966\
5028328861`431.9063347338741 - 6.44264093946086143077798357784949046157597276\
55647495525237212708661737299148638207862610352907077467041861424784107481907\
94968526480903591618591323828637744715151264254902886772709011324182972268940\
65574807673690738819245375728467492615172008146277807894570447524542907784567\
80563311233347123062123813723508035160865594414816573252472881275841297663714\
48110336809858827913910513297789029381342626700627524364067336973049587960594\
69585917794865`431.6028060134074*I, P12 -> 3.28494568077557956163374190478506\
46392832019468767409136083124675308523380639440853719260824789414730614362650\
31228045549495362689884814288823012733135671498932286103385529876899288377246\
78452781650227762111720852738314521566431572839982779775873600093864713221363\
65699443463089525255364257156630646058728555888071217672818404027544476387163\
35208862622139938961454775981645706722938975146803503357090190258048628925412\
00117306556388530590900573`431.80501556553486 + 1.635100101292929411577323255\
68381466372668588304257827093360050069166290294814716820091114444355246638965\
22924918328523156380720474885961879620739713394374829651422820908567869380254\
36434723232147892975558254193504357193141204649905373369653166965053008438910\
70304974529331653930804290713774867782269405191216908840715023093349001689254\
99343093842549861806991213831500742472774261432282204486236606344579828019023\
2835015342948746761843586663932`431.5043400397453*I, 
  P13 -> -1.09238926699174608963364346134850118681229577546748199807816007323\
50718141566324754350842101886345184803382903772820022353323238813781331262563\
66406967929434509618746936639129624821981357878088817356778695898547653378906\
12644800156614201707900603166971509780102835101020235976871622216306259590466\
84996740225266585423027370436461755454400714944694765964599147593460889410442\
2927734460179857109458512353698610209323262478794850222113146931490742`431.07\
692124055995 + 5.766238220573934126005680826701010106147312848431931064226621\
53051201774532106898836846687298550843670992804492400189871840353155240588373\
91213051513049528587039933297922402267725152436776887682990474132513768839968\
08512503366976717513272652475251098935017939103277956304011217330972370785470\
80867104200550882797566164291453648795819098498108401208932906632304520312448\
923199365740253036048234517701172046598388567874585234560802236369744003358`4\
31.79864145492553*I, P14 -> -0.9462306573810047025516704156581193035240991987\
84404395865301051569475339426947515278743718502043122335441323289500085499395\
28023359658929254100194639116708970220978827882556728265594352155376306639589\
24214043314015247218273579499386715896000534303608929874153613479992126225323\
91784790823135490699368118373890652474870560876706548240587736641509919166569\
34385052908449478461956148627709802042712514448636326480613398183050873386418\
824567219277`431.63059164288313 + 0.30905066776931522999597751096385852580777\
18403769176467147854688957601156140820458969797838748971987552246361747696383\
79524607475462117437413989941753628748667985707941154918800430473040089651832\
52711720821627010381238779347596877598292496544492155260296324861626157343638\
15007167457070462708468902069578121577122004732831043666522814044523041022990\
70870978045779371521702084666052632651425874776836473523452696475138001863593\
60536845736900311`431.1407314330439*I, 
  P15 -> 0.013668501431426241678600331989992690276077768038967014969441110900\
16302940290927644906379456081859171609845803265212206388941578267012079107067\
17042850900598528397465374331997878887580445772023683496359232566763152679595\
47376945838307227698973613328288591447111374144987849303018603346559593686816\
39394052372484245271467634791296773292599541290705979205692708253968238079546\
410024610888876347487215673108369215043269108957424581998437865985978`429.533\
98422003 - 3.3881777781097931473087925536455180152355457586594955392935419392\
15909397134032680833052184859629387121289198299028179221771631760203115505096\
06986250395802499864717907860009810599155949832003733504370793724259432073762\
20987994713349365748575541295698025122176567414569569831995997978646981493057\
09521882506916048289179757133193090816207991632040113388930024525695714600016\
04836696207622221201927308907280414031414078994537839068947206649774807`431.9\
2702890609195*I, P16 -> 0.333591977129751070248364641632092036229096180714882\
47144599587559983528910237156077463896575801234640969917094787992808063692515\
24916498553797155589072622464412392063356838072618217790235295674466151230779\
85260398578473471642311374170341853110429676119617074893995066194475891561479\
68454307418428574703569230296866460736696861324925086131677430796757496315457\
85222913109669393428214289852723597186549737882643539493022027453620664492369\
2264411`431.2459162053581 - 1.73460690328923067887853569894950544441380650885\
06265318980969183322382377720698258036886093226832475382277891944834528593126\
85888423823062541904711074105045939883096698307482955151714826361124113450516\
83129436179670122698687200064744942544470750766909367588204039638589088901066\
16736257638168277028467451788948433606961216793824572576214669094432126271050\
01836523765167812401767868529703312915492942457191558795472354678270136833314\
08220682777`431.9620236346083*I, P17 -> 0.32170031844305529348194889439510009\
27925359171949229514164221795343210635193080532030112184640065848200738134543\
30939514881736785475407704843013863352702750505768569358277657212596550161334\
95064153524379412526934953121420038055818267634311616737046437159319521694439\
49713322387488346057691000155651833251228277595527135321041086310371950318555\
27256031156165171742925649347569561972333400218941856882175250655383547741857\
12440358611979144009705`431.02841835968565 - 2.785818511993217819079565625299\
33418383006399507844452021255805378447304115615068061917153151419294240299655\
02012399021404567228413718700317535141536426949461190959542064482782518599024\
10867640401931886257938556935724939426283591083523051444482920913696543102598\
05845763425019959058429852750613520572974263960745333738966628954360952618785\
79420292670390606301427006033480820598100193480913194270741088632047621343449\
5384344846578665366460267565`431.96610318022*I, 
  P18 -> 3.066076054425687687397242722297006289799768217063924986210252410660\
96632133709508232959649556355188918382285200264558830583483166436842857240651\
36149303542986286583960682357915577105999557525067182794401923049314116499953\
35488622769377210014675733587330065136496661109552593640076839173227222126251\
50811833552196121112332572118683729349577592479875997177347324612925555207837\
70402698751228707979892923451791498812276382238313057115345607847213`431.8245\
65279158 - 4.2354382231229087521091598592387440865676338245035909526906039893\
93005230194493806665569386547831452518949678697634448591488484591695629369660\
03241778742111489148867317395815031830291314593065720063533618212801558851880\
35154764394622066425565244426390116640642840550322144876482503061382825987571\
67731242102276438172058506538850978628500609091711870594712020211955331557823\
07470679573099926993998183426671809049046748174941560602035509730331769`431.9\
646485901807*I, P19 -> -3.245141298643109294514384778391520121726577698094129\
45065166849084944816935892501493658334813505975459163199933777952888725643698\
18850801582636980547426025148250933907773602137232057524039819694427682714419\
49790096365901270830697277670104068912568953488798208092435156529994350915130\
07535281757680854477097574680369979666324173173046721843855783982234641477224\
08784009047045672042244467874316666400617967172931402770265857344974731258906\
823731`431.88125137571893 + 2.52989845974169684240619589306284814574425442913\
60318166067151470085959476696998462547579177939921076576760519065770473656852\
42317733552861870055883334947250702434846248345900152929380878571309147716306\
75084416342107408210477783060856166368606706390084299950198277981132409043011\
79359607649860205719485761477232145117467454322478463648100489777671003920759\
81485278305179538340840338650108903934937202829528211055058459680992372430664\
11462767868`431.7732236384669*I}, 
 {P0 -> -8.643746206953272489003184834819024699261380662644620703922498726248\
50354562905425450327062040146528122620566011130274872616335454173209796404076\
15349234801549649188029129878560751753683557586306219158389380521467814369169\
50974375280866213621820011047268360251435134370078626424970493379792296202932\
70553993553300667370951966856461539752641391157107782920697490252262865702680\
55633822234607197450193688458219553104417977473929924151452787506819239586305\
58800259048`436.479399737118 - 8.28830006790197661872609765203415467246539857\
70477295049102640568665298912300272318009192185550326841348269138182643351258\
29551713320117805108590930530862829027703950680651706837782947691430571713749\
24586778317190234210268652407745067180449496333330715004102320984488632664790\
99423776251405207482385952887048227928004392305987569921360403605075263172618\
63629950409226515623128878144103603532315671480204620176217660880251116816581\
547835507424266801448961268696883`436.5011654416688*I, 
  P1 -> -1.676982550735310774194000450313671070708709363132664142026422003365\
21466771123035278145972467539584145452454465061851920149130112240790479475467\
93114315772665545086531897398542736466194842511928777798148657628065003852811\
38825310212112420724214046317155651029053512634414487051738523187324156025166\
80513467750571226005742779663015899988556347266322334356535853740658835761218\
12587883034122163713551563563537527094104485320072445400132949897019569863970\
39857594187`436.50116544166866 + 1.792980792103364499371210221573534409624580\
56920016367853994213251539156425213797233686373522721485111220665378251499733\
71993152277118730713204084922489785889203148743633418392675561336035030500433\
78044540173960220486677287655980035309972949404496657297351572829437700431814\
24470982729564616634789482338563426818189899029847973116104097449696313459217\
41477839567796030237903959169696832435858955578021274873049189161136925004996\
71440977483211487334115866018232371`436.4842360702727*I, 
  P2 -> 1.`496.4378237663101, P3 -> 6.257895706909371612703480915943197873841\
50288560706157181600591182778445073116208822576229796887070538399180470330410\
60876115863027348830878527660839786939191003049717375672539985280798762735974\
06867971830079133125376059857906228365248019953846442074157365126451574186937\
59373226018985804616299971974009526163136102103366030596662636994675037898211\
28374521693941185115454371547268476537814811169839865411340999858457516727101\
03925953922159955839710453940346601821`436.5011654416688 - 
    1.79346915876679270975294198807882698825685868013479781234378910481207305\
17184157647738728067421379995226007511385827494488223586621363811813090839478\
18928520264865426194719504501615798285660915397579662125959059344700441613350\
95621354305150876848182918656446724312796325018980303993400966932021594768329\
60768845964607564957184996968258911817352408610824533992782720641742547485528\
19369893185070545679295490712238555603967788232793378854818877128608813151278\
81939`436.13921443144636*I, 
  P4 -> -0.165202028454416505472896728102997250098276921886524828951283019593\
06791227761218063891431078847431183978093893456787542979787802556599222592995\
91637920695019514477428904296593490186029721024834931427762293877398244961920\
53064669486428948502790851561386491929192842190025595322664161468086658113019\
68430162268620548226626142043414445611665042070198428441399192888342935509475\
96022419732751296306518508196749135429273756010428907525901140103795630558829\
18331193165`436.50116544166866 + 0.097981804142749938828141552267868385763421\
74552304253021842465236457761193421058023123517521047030919877253276685421398\
37498980395776299947211006118160719120087730777878238719883333787174329604330\
45492460473333075790707880826787080588456145096486724136281266371341827577995\
50378028223036234096846811259790496180708414812276953907491520592326979708881\
99359270258204198940044829840236164819616262428335535745926002434832201325083\
66213066633755834115929512844881712`436.3517764361418*I, P5 -> 0, 
  P6 -> 9.3540525309795027325109414872943912859017530272814560310379955065323\
27209234074537498693446157206094761326258003909885947534812244492440311051640\
14524082160222911383147974950636698505677851557795957834851445697467374887774\
84268413468857251572539145626035655539464511327296813622876057595396623342053\
59555931082250669449370177666513191857747932329939141124827175519106699386646\
97092124822196601898910258588514594397342573479827175739626756534209062256478\
3692097802`436.50116544166866 - 6.6014427520859815412399007761574952030667507\
96646508901005410406235433282556497251368999281137333993211964072379850787886\
65900034125786830048470420762047840683032213022644351532724118619334818043726\
32325557168172388962235248510311660500839134834207628119002829158889211184057\
96992762547417950606736076323354648422644148003889460709455138647250529889749\
74581168186205750227743949675512186281146181005087846796434012271697725779933\
9709563384152790834271467269772139`436.39475301693346*I, 
  P7 -> -17.65407106544299325278483126769341113446745985846323708458751268885\
59985009305137002391497886936659080798879277810059358564976850979564733734326\
17383227199571090793772089895975125370592232731812017153692293145455312521420\
15719986056731121192056888278301674909269572331925231849568426446327611076723\
98637227560901317554804260427839028673425714050549948854294740788215590843664\
19207145823347801246980052777550585021462188126996043919471753499233229081095\
755836847584`436.28374103427296 - 38.3162298796144054656828500573405790501391\
87427597354371381552937616826029605844056015428007914647812794873553638701303\
11977169834264484017492283221365342441998268776949948586700915893118338455020\
80542797066436311217907536417466460600484038746000299241363996821915895917372\
52892780203021697454761017249855083405142929553781949766646757319380164798244\
48005991003376629421243808165883746322490665405183779095776344204497462610643\
8734717356049023132066196913140398057`436.50116544166866*I, 
  P8 -> -1.290032767762722942703654445829101234815446899260956180642872387051\
64001968867451606461696458878937479212765927207852815680589500151709702903845\
00349012682227241075525460140964594403166634966411249138350554358158712492520\
91882956767800127909459781322188255067435783477195821125170697524319606631590\
84676211809956895255190575850181180507255650622438769915737634271333694201392\
91110566410348786196202088117595516132831028816411969607124903934416777266299\
33019734626`435.2607426964669 + 0.2394314259787838894787440466983116403186406\
99829526706129063169285223448640924512648047263770510156451903895061026155964\
78871310399296230985237101665706961615543497697326434666874748942234188070724\
49404371859051004825444036279091491238672798848985858507901699285527831211492\
60644075460354980965349513098683684815679918568191281979817336414550052286455\
47440908544739320303514354957883771977356927117499379587173698700542254163589\
556342632393907060188603884040982`434.5309425129929*I, 
  P9 -> -18.70638724700646850298340119027979759602591848979330745527446020261\
21919330294124431173878520103718745643658047103219413754871639040708467538158\
27211409679469332981609678467667787132017982114758288482643651501493472088667\
42647987214057180674921269049721572582290938719095090181000436658683453986373\
44765802875771246461607591884643167305773508259005031621426592400657863512203\
88220104968278025612750482755844217269548644102347593148796107544495094817684\
112161029482`436.50116544166866 + 13.1035091996243648920090412417479175395943\
20050036800355698446004877188841230618645265054570059993182030073143311913167\
69862526934552203316929663914351606261672009414708242710073079963131800514876\
05023535346531258960372812200039908386829657242482183798227248987755051422062\
10921153863984325693713300424177908951338858737465783860875730836716793492920\
89604261595986778875278150851348800934528465333837870623504057087133952522757\
1640123141948252191713223009148583939`436.3929745058735*I, 
  P10 -> 10.80681620796291430891062773568844855868449654029592422145433489262\
34740048334672430215242762091415673429910410516012561295712660848828315738924\
16261281000801477481338899162963159677451937045803639838635468406397958583934\
66755729395413424932345736340775690999896786289770728385592544533105227896793\
90971866177902755746422998742691431673932555307117336538518827109687889830689\
34691414157523396675191392630923369726327311274224936396201896684933123194643\
128183884837`435.861645304667 - 3.6303789549486094508857121183304634908205765\
26095401331720934696353730847843568628667950893616391168176011290344973065600\
36889461491603325457405773748351085019928563588325985515274000812228486142932\
62593801177413690630162910884090353124564947927357240524635347172663385837791\
84514679038390850204462689350124773702119786599140980156383679659134126357466\
05798882709586048904031681014930144911041553685707159968002519533310005739975\
0456713165341805346730150300628491`435.32043000833085*I, 
  P11 -> 2.591031741898413680611153047114145530566027122966969961030686594746\
09408182462332938965612840282650863997472162208540936304712085336827964300412\
56316713991199790905429877529478561391196980164174424923913579534111689501235\
36440082424221774235732744203008643260934121728749204737430560938608214713391\
87928818649913363372547439373042341536907198212060634513951623246160054867396\
38898461751522198012746553680458589268707112572672418531326770225472385025689\
33530077411`434.80416120303374 + 3.780695215118364732222924190023972762096370\
69325502949863061038288872760894510391713854023979294067964021568749778416994\
86283642181812580917632592094823920974194193326226978164585382638351092552782\
83195888156353867061392673617070860935104745727860004561608537142091932055884\
97268179933862613260670973579214457298581419232020938026080557871581260580720\
12540304594609932770517553855289795949409936346874300660113193336737627687420\
83875319538148519110149149824182789`434.96019065759975*I, 
  P12 -> -0.02220916134616391767884090142700110085496620093561706560915064727\
70163758180835807030435296499049124110809665206065305845292387040423871801707\
64247064776278861676238127727684675434539528918747807763086706944133561996078\
97859907799261931920493620506997413034984765909477680567339305897655728467384\
20294189729912682485230533007952728644676757653581549031990931510876922061938\
98812757945364239610391381944341378611680070460752665404188026326911142471909\
450901917926`432.1717898350886 - 1.005962511414045882348374309661883355451358\
28874088536698870685198612781574131304565035527969245210864121079540031109190\
56569462166681982939944085761713940876378015315401917839336163519945881617385\
85455428799014030166020235380068576286080001767562710169301430811684741565965\
76998776178684118884466280608289879099006580565038285292567774547558556468454\
11317357564177663600443572893147623691877921408375552567396122953303085108155\
37300637256409641285786825368`427.8188377248879*^-6*I, 
  P13 -> 7.993559489177664344636069606730084755399673072469345975898094513740\
95836215584898265380201066152613738342678483448587451921819329912743885367626\
13007386121905591084246878330547392640694795732832888709875796472085410553317\
98915982934851772235121249321828587834822356175775730677805003634236549890638\
32019767237431484186751587124778288103977887112737608358715076779129088669537\
86031064205386335882634542478699648456754778593101625981225702085346725333404\
64325896281`435.0657765949054 - 3.2539900716621454336764391653849394486427504\
22247881754484960917751993580406024087895159231492959202840121382746832149616\
94637334902444818949353572753057333243216474545356064871841454926225738941393\
97782938173586867331124912906726624298238279580359780474475439462174609270869\
33188602533490389847404598691066716374169737392119132970135182138968197592673\
04732567418814799265103982725578494977131353689380799972297665098184236610437\
9290424198896763128814386024889404`434.67386031144605*I, 
  P14 -> -7.81174659702379722164090100324034039394936913314807498682893502610\
86332328077918461687288960866800848194813442578933831854370175929547005000468\
36453278024896406082802887063906010518742911553967617958258234386829215520207\
89681299820340081554150147441342363280469961441098045831730473906204649016441\
09288420494019690938651510094036844782533207493226453643549401758086425330998\
25901622039657992171107867231494725995760169497961025018196625173571711498882\
162948831589`435.16180604571036 - 8.09152755360553038433997058874130387161655\
52478846601803675374442115120410574346696588027750808682854572705037293872479\
87285223089103580737982893658724083463884552978032814289254330377184909082707\
01219290199484982459518706458486787685796332896635198814781800578261541737285\
19835511572484461862496062980144343224046223455115915985894572525904935350794\
22735137301959189749113383636619028713553628222031571212333946445290521187151\
593575230609016712842626312521122238`435.18480863376726*I, 
  P15 -> -0.56850637274416009668811966645439068242252135036633339056491612249\
78670401828670873791449381925378682698567268836362552255423213708508826683835\
39070408068810841211865020527597927643531761416625462654609812507586600550911\
65001442087668734388985081923413836838743611688812547178113109283641399896798\
89672439178763619109336503307732295132343439170240589214371524646914426871410\
04649436384275714936447846941001961714221280118842560777153519504031036147938\
200657893639`435.03760036163345 + 0.59746362991787358806908943907444146248780\
67672870155238491402228979601936801784732142594070345017179904782777962016411\
51225293117764854088474131514284477935900593482007426016254746384913913161022\
04883051268899842865519985988170079092726093106682227073200934931467775481623\
12651129459827138488294296535129729718416120777736050261632674947930173675839\
67145872980345984837432414361948742635178001210437965497927301607701621601814\
407061970242465230705262409441519091`435.05808682239183*I, 
  P16 -> 3.773869100492319256472086560414754580423722793331039646267577348892\
74509480348981596344379166241183825151285566139020242688691016036249237605116\
92263693946172806006145200670796382854338968918218925851986678616375702586662\
52799959229947293508159690013447791572213631893232843454597527330624554471269\
90796558233246859082940488365449991679493603118516674945808054813546442636163\
27125871756401979866308015840111886178487574556500070525140781615409786663889\
84269048449`435.12620721233264 - 9.189850819769866076029801556396757184778342\
15012288377079353760484637305602195831598702906426603158752277799267363148156\
25443912216647270109744844110306627300471840703832014986776807664234948386888\
49412236915496472056979375471361889275542296350220809816224614651489827447451\
29859855896955561845087939115607068581163932171436314331558935975969279292043\
56868851567025999084289265123504892266971517801353481911957359295564045203969\
38368142069294473738422257949898221`435.5173160174724*I, 
  P17 -> -1.06393344062283144014002220483427345818149728909842929686902439270\
89425257375818250458039589562414182907993607731629365190735738004977127564792\
56703503573622656056015326592562230046475777065137595423986130661231748165700\
36668884775501629363136608783975442373085251106573543711233327045296045137231\
93972048666990397067489093587844786345963414534757813846026820241688448924105\
83636526419047473654620022546688655668357233116753477010208684968386658695602\
271110443786`434.38835682681014 - 17.0323431330288481326465990231103924960755\
33597177058090905107620482743821993633762712069136679751147111900187425524167\
87116317645172576600816262746290779816759861893798696126319499184333070322892\
28287274632813648909205000682355865387267834402977867676260267706459421481108\
89254259190612262961206138756826678160626303241506869777813370548895674993786\
46482384871458372908755835723737230873396196115783350758680567000791499202855\
3353967147710892308179068199463559979`435.59276402830153*I, 
  P18 -> 0.444820187000821338848802036542048868350107948557010112310880545752\
38212066832608904692315568941253120514344645730883109011371833998744802334666\
99184754584391792234454352159184680686713484817928112761945880915060899728366\
20162479226677975908587623272725969687546376509883898186118096618851602089970\
49952120079496163533113938960047605260869960434945455624861209522250610164626\
73809752141116979121096018451191790894511451412040512217049777987130138617322\
36569028848`435.0452669027762 - 0.3912188299194747695654064996966469531358578\
09739821195036834329530801655813283220545584971354460000720277857055388032944\
65155371219325748091829666057669278335925183102112312413479353840454561524301\
87199112487794465676451137247175775029334345007980764951292690919702452858062\
47393827707095444639158759140221621887009009270389358617460525964389997255097\
62978901990460497810191712627025436733922941996312071240895391893629150364312\
9390120993219536558324912843294441`434.9911607809855*I, 
  P19 -> 2.344526519618725652358172050821633534106471266688007106550760494188\
22688991403783584992419351536955632902463526331169295105893634989054948819665\
47273628890146595080425611670115377987579450268472051386714906753148912179261\
41776840712297615533902622176792147232649821250871169435182141577815522281608\
23082135132982951649119216861743321297135928661282552517786185606623312234776\
52797821285415715010162948463302939744671245292456561925407825429282026056497\
85374380625`435.1983672437748 + 3.5242825273408490122097322357078474186422697\
17606183827792213356136941131381155298284781917489494714970233691723110287752\
79671072088396765603308837869340597368290491713466320629112095584718443976567\
06080044997598707056040497879374146081583429090007425922386654039316883500087\
07585795214804310586208075234539228065864083607357384856222414488741148027469\
34184449669580302291051393886010319520284501385717299217811118111506249914371\
3502842553677251765578280983685369`435.37619079937184*I}, 
 {P0 -> -1223.202757832096700876978747068670677357760730468524834094381899953\
17928975659624234552052882231367916616186352913710927553106538578047768007864\
65925907695977998105045940458156263887995695025290049459117870546315334274872\
85410811688046445812634814686000963613024884895928141836364379678618509148922\
29861208100418457498730136767905919227826947065727861027828986513314926077862\
579086311245233716316237065229548545210643391839988209675585665019057549`432.\
30826097566154 + 89.285837069062061439666340771405969364821959888335165459445\
75195866651157491433063653834246807570003799277421692320897172550738795376368\
51662294928294679440635892821199471752992317878570023294227542577233119362887\
86916326509479666619522710483048904144414652800477574016509761427000326268518\
61712305371514604179499452440597984990713628964266483740354138836662610569720\
03559089671260943730464235771167997858403438085591356628814350587220281835525\
6`431.83883633166425*I, P1 -> 7.905730110088171910600673215391381423033742073\
41230791630392011877951948209498686908649435531432946025434790435331567232455\
49466314723286130524192091876565243436671841595290663153454706233518890011689\
41344941846999267504011071199248654965246015478154399937552310544553904938583\
60834944783061863352218986423572125087146871008079175723103729606783410465009\
50892775262680848091308218276947295146278765827347373103597506976163842225966\
1717373336065`432.10922164795807 - 23.467627834593569208319167287733854211215\
68387111211073459154356622940685846190297031073670152225671011393747243110259\
75726022963362153917879448286686141939136052191966785072295156750779137439401\
87452649853777326457222475648133850015672745449550649224973828173655680186940\
90845041716499132218254038782136799611174120276610686117650768671283878952317\
02673146888704915496753694322016378041094090779672759340071812303262375847135\
5053246676591895992`432.3082609756615*I, P2 -> 1.`496.4378237663101, 
  P3 -> 162.69184030171026056611650831927653271186443325682625768302790724308\
60455380869990475940050839610845233563209379850207980614776460776247941023570\
28280980942195758643315812200495797236548951009096368931832875283049516995495\
82632364655554270337540635389018191911074482552233747250661986809807885839233\
79262416940520891826422537718394420451465137765569323761706328789786954124342\
2706923781749460403802016637323635847761113151844593901381372936580427`432.30\
826097566154 + 128.3867743473648236954288598651063737675534225855027022792748\
22125777300673373448233111110382325955378089708550377748975200711872668254354\
35129091773789165860546849706000008481653807893076235202027916676802507049699\
93337778797779225337528644005639371940345505109044870003043530282361579286056\
43870990840226218338335597318928002618836303476729498012553971719611738503898\
26346005640266761704994733192207154649853334999052723452924305155219656278`43\
2.2214604191865*I, P4 -> -0.0201009246429837409756042535497336898183215310984\
31680926104135638179968841551257448495420284917571079746144753350230393350525\
07032844570027109659941403961085493635796550850628623853593143822648826636248\
56474382453154782220730969161015413511971085943585490824693021435685844967704\
92214078119464924279743324716076918700844746036105641218808676429625980078364\
24991856596849802676595620113332600740247201936290985675693091052379461163985\
130411431843698709935575771`432.3082609756615 - 0.056260884012913542125586455\
66395547363698496272189149670915256697723286535890481927539575778170631258562\
78254717350641326983171051500661800488643778138201214456397137391573989851565\
97335307946184196726357715120825327378332565269306075915307937039774224585408\
66650430887556944060069130191422111389876805983190168106285049569990906359547\
33547595196917112186904156187226457096461698970957948868207502937599683210262\
5637151854714021130191680605924657834878112016543`432.29601123855895*I, 
  P5 -> 0, P6 -> -3613.975635098383471699251035825517060011388199152788841608\
90716443656248846176089271255179753155575408693715944059383999380133632955306\
73602528796925632644520148547725571976489831497564892210074144063934723101805\
68324358848435819092195637592520164162400442596242452975903127709992062606916\
67082149073846568982894453585130558859190087958587428127236574075135602671333\
29029865275817953885010579560165810621716161686037819529660463018783237125547\
6962`432.3082609756615 + 330.077947639434727296119705563636799494962169738877\
40267058077138731419067656698078938657275923812702789282159172301212728332825\
74444969408708616134679711515363168386545338047711731517105421384010288541352\
17177385453532917740981934868937326655102500764765592453179764078783615729099\
01524099965720403007128518838725808454601708225838043377659306960732875014985\
16108383406860814283520361143640617061808154241691280914016259735321404194907\
0638709709`431.934445784852*I, P7 -> 42695.4399418927903631342648688334694585\
18528641009354299282978803525197002643562904315351200823832697996889875881709\
77845830365128374983133037994924415522595080946058474841558230522010432588129\
76701327753113256552727806020314286466503899263696521194528725161853761592139\
69458256439707912202747368882303810669360634100113218770345219166831554738333\
20664111654327216662582982878962643905644526541817929757300556206756653189164\
501124265315339586449694`432.30826097566154 - 4685.25532039334281263670440098\
00132514081584973902614293402495346661175949553458578679733716128224386205746\
03422899127187796477562461198505553007057576710511802114381663403059935778506\
27969119677582608055948990928034397025874517674878430311024862541429377634934\
62425014822117393949833195236388980260245726602251559091300276707877573198592\
75931740835268088345453870750733172558745185190926614476545563843205596595327\
64020900940482540778455923698614`432.01242957470345*I, 
  P8 -> 1.5505262743662790093002217248452015685106619142095018111786993075279\
16633989000622818384323594767541475815347260148068014645480589016039597206542\
44429907047100893587642589509641454961454880450059445599522614972080357729770\
92332018270768696745169177933872728176220948710667737794431695872968504191438\
07066905631236549786606952518532327024563832148294924019394189646829410249906\
14088558827611098879802055898549596311133233101750106247874142805198`428.5151\
726846869 + 3.886673071776499494482093209276296816089537533363845669844551763\
76781760534482968842942633066959166797709641894993743218199831375116899082075\
11683600349646932457868572760811963905709324993361278060610059306627689597776\
81147593725909733561743855788829083750836120001806900119701209679353961407480\
22845234061615195813301848909913349064085426951673351098418970318027029968682\
109362505310621900505568181072770396496719569419791010908936029453417039`429.\
05430408575126*I, P9 -> 7227.947359199712669613153809357861438782321110690322\
54214655373756944625657523457117369470293307683681702016610713243527066779132\
82563754935914015070759383980715136208405731612956894405075526573313318602562\
75309471988556226244032824045655713681559252032914289528571245879259118959520\
71658916683602731464993737046680798585596727691930373165026953614896893355154\
57554687127590153749665933918645167469938382369916215642649462516539446700320\
459770474`432.3082609756615 - 660.1465881726455534701490408787753244503139788\
99200093179050714730824064664356539975381775471641254947123802114693603946551\
48580637953751917720640615739710093466743783834104697960707267972644401519517\
09930549086966401975247194401433999410794081192970725311520086787596140752413\
59022691193328914821831615632683812395127307896642570854234093878910770229437\
38437897241056289240856627419686230503640361553623005847360071541258105201492\
185270253968041`431.93444001405555*I, 
  P10 -> 461.3302675618542867997274074869844324443323625209300518089567459367\
67162411638838732619093055896690190327157850520444815033427031924696225233111\
03550176300438575796837869182413036351256688804455952363419210284200369231611\
21379179725083593675042180933850862111064986206907366840268038732333987921668\
15948346647495085460843610127053203219765705691127158307575867487190704386238\
41273956367877758024570211232795216248149299154167403318367980020381132`431.2\
906731920171 - 1050.409646074582379401455192169514781151129145138699706072373\
21065259092991687172867720179678737185370206264626005709226816493310907003523\
22424436384737344472936036710037918650228549453755617866101239258911284781875\
17810761566547893201420338397743992086020586962488366900105312155037365566492\
77219891215424285278404476955378174484261522433312885474891751880296950712278\
39449749271134976740746031879622892612904493866059018049022650135555163455292\
7`431.74963910932985*I, P11 -> -39.227862039656353380072319668872328915243523\
73363400566480989590420620448577048743930235588741660597100593655650865596535\
66980471445660913244959865013152156579332380950912519936978698373564456446402\
99809029605616029708667307071686508455878144469045722534696480930958902652558\
48723818754306998775003270351194823222175185353861545744441554360086904661259\
18603105997796940254021099881055768097204307157086105533208631968476654033858\
7008333599450661`429.04595891132436 - 24.647002700328369920782223722439934703\
04431264114041988800436651535595297107574058639167803498343735790542951631296\
74734019348481514598637254809996284169220194264836519415915541123783502066207\
40618189335268088861866277674961843356939819660683414778937298718010544337394\
57046247502671994816267456250191496350889498315233845960235962417685124105618\
62248202020430982041889660735540433971349089959378381406583981749753331123948\
5566563840605910687442`428.79933398565015*I, 
  P12 -> -6.83270865981252580763732291572205980414553285585284758558035295428\
87494663033191307590401014331806285957517699990333905143388310814739375220101\
08319022551165633968056332721867170518711662093569362652458659590509812946459\
18503311704170619409597162767415184541162862528590335235516437910003920860882\
07231084236702095940317835591888595500517970306433666858149083220813511427753\
6779743112128968869978160519481664710207411250737899928215487916`421.26416323\
58134*^-6 + 8.456380862271761107768158733332105211957509330459570804695169243\
84937845158267965023516249621625310603074159710515029444474745489580212216951\
93497927667869232800093760966129562006313843212953926786335486437205218649245\
87617562519175381186618338629091613716390798411025099363686608469660720640628\
81416751829146714532066797856241998188315556386140076577711290594456280797485\
10714523031967465733688210580260343824496837319110773043800013089`420.1763840\
784689*^-7*I, P13 -> 234.7625439349444185076853949259247046010125706252128900\
27775318658626087318146033541630566662003212463322404377859487079151478019489\
64457112454958713861665218122119212955516118341895638075637247297322964409034\
53969253860268413251326848171583419598373164135466107525190034956137136488628\
69440609469326956552228739188910570164550649057392715560424349941317832067653\
62208932627700207687961329874690503906191051190701583897221627640040536211320\
492767`429.0441961080026 + 141.6064601572879736566101673386092838928614392170\
91837263670841805679922158028526943755892559530414082405259663257483091115688\
98195991882720822435118349486743672805490263569621746174355942828777822138565\
87653080108080356596382875269570577768070908880394908563209560838625743800177\
75333499518984521191365822868938555878694563250727901686809413889070168966469\
21130392213522009363654042628342709544023773989859748881842953662749449130140\
353657320266`428.781514048904*I, P14 -> 10231.1857549425005277350778858350964\
32998657147757811699080625730307466346908277159212017909625471279481348785740\
39485859201695558263163334058929692486731510660349164880368624957282281192462\
31540621453448207132454391959299632911006831658904580106776574966864176050251\
11135532101527100999719034121409767266193172254372266170967928050336111817295\
54443769782867366918475871068497333746800569252608762960792783423437025256782\
814653330848957084853677693`431.3289490793419 - 5205.573102532561187760443269\
01270977361283083722494696111321861116831392903906401207072237452956825742392\
05475388615792882647152816644710967895929175206448685699420045069304580036542\
90160004455241024310231495837509143134821413240069110419121863976071481329961\
94273938183373992375826178394223000663764709391243347221413821691375357135997\
37807031743077898488129633968497105582681910212084513195874999339828371732468\
6626652453559611618045791519087331`430.9699243596613*I, 
  P15 -> 2.244282783805207167137453010570153280961851168344309884379029023049\
24473177452931066842630661163915694283584812914884777351324306869996287719780\
42377487413451647794572686353900148842623419538900787472549900711615690023630\
39319640087363604075866099980285303818778359232494139526210340611924263316039\
56606371987255864705410901958953918737992890404847596938877771926235755583350\
194250333032558960325759956698335549505911842181145775576033240985777`429.311\
85427253655 + 1.3573087733326411892810911414196946588602807875430087934608051\
86531318342070811831216271267220142349874717351777648310979380142102021560756\
16140642485752716109295419593444044314475481221148658593971475887682567289051\
55594814222615744293979446444250958937126593703694668916817657227023349513577\
67509216815192671721816786740571478030809899589807648279440618697579991367799\
62154949716717231940998149612439058891629120045106241254616406053344263373`42\
9.0907284909092*I, P16 -> -2554.516277448342936691323190342651647539958783788\
92700720329541950508469485102999196833175330937883727488302783427603663429659\
75268917848178129178186270905035716144841571686094367252215408538583488722238\
77540181797991969722482559319334477932886551957012037338154056254989253630839\
17311379783150635367721501762696883817610942085145112210912623897871794311701\
33691625427896337387046846985740632207230927232614727606245938320858158404841\
2795843833528`431.3462225420226 + 1954.98997270653896036305543482299598296576\
95417442061845163723445985819603447337997991896416586614465230584770115369884\
64064864281763328446046311905141465815478470492434289070429821864238564972111\
04096664957087510755874389167016718779635967446169217955806803978837894567714\
28128823192701079216176786068326319432481622709659481669247561277390937551893\
73502081526656533657972024396811840380483531313648957404007025505890518518217\
47095804623826511525`431.24227526333345*I, 
  P17 -> 16674.90386566281819714460810455029853197191983815675061596319005561\
46965597562164086003426786458814517500322448807756771343144008537808432018572\
00557562788077815036259989933002699528721262182655179000911048024046068651219\
69889433377231715722604337852474615766380345991801541639218197172894609605460\
39146737155539970196049837147117880183961125523296795732923791028109942271551\
3243806641454467557367538993120295142235978823377583200518078635970124482`431\
.520441859174 + 4294.58771462991657661701921956548957977142713461683149919033\
79242201864902602520835203611175699616033707369345535613278670902888524313000\
76199261035285954035000372926252299873358589462915510761901254331236049295754\
52676023856834834914385612831311419826729800761132147098243743503702828621627\
48537202992068141997471969187384117531147120970474493548120618970914060956804\
44022286054014029146190648853590527351805533423344598439510774392152901578952\
32`430.9266289127318*I, P18 -> -1.4995900444708788616398736098548749717935195\
79256096201352704867385336681842304985287987375786158091405138814182270201552\
52658393548657292855521664642594316289347975811063789228827904805186330473768\
07591610642067844697849764672366404955675017599317143681037135824359230283772\
02614819994400347809246536885297818114969517966611034224593755090876361700862\
93882064257457783759430459160231847027297886922965284936998995569844356761249\
708550134163988`429.1393004465259 - 1.091242422017641949673094829033215214069\
24544381455663372993387344370262645139053475041208610058250081075769414251592\
63743336919187244509071778483514997541318621980938243813004758827073925414776\
27816556545416851383303925710271374392130336213298193126215231162637692766096\
23143430804476029484123548681099731906601285461219939099535955065477138656932\
18252330756397366381448940225323035541478517205715367549850644296009497488709\
1401258294001232294`428.9980978496335*I, 
  P19 -> -124.744594915243837230614206467821399183022667379559596661484711656\
14321200799749010277022701934696310410330058629143160060355548506274247620167\
22734003283466220305535734384559823637446085321812069060759855023156504290835\
27687984498046182227340225688581908596665876357611519344315314835285857542249\
82259382936571476141790366471821600566089300524430803511079492162144421028917\
623073383036067423640531307771561836094427321626980116529812056787731063`430.\
4352694134325 - 1365.94750496833629242157761305644571569997472095577927335371\
07718196065100805599734268502542696559140943737590091733586226570188201539280\
62722398086321546360722981865026310316491122561562745229125139047028604701950\
93916268461397086767057290643132106893186471659306703061969547114075217712922\
03409649945520606801933293033842489115737068756352139930070842071611017485671\
86971626647698036224401967443535932245828184507719132771814326172225501170073\
55`431.41031413043817*I}, 
 {P0 -> 13.087382810227676192822813961610537423914150374145819781500537921902\
28224235636936084047359056566914212924068249456496154267850331241748555631111\
20011400847320292844234849803004184065924265009439129981979264726166641181381\
09314482527831113528372041079983976536149179194183906817929212437987098291968\
30178636731601587852171464144632875689203435701181665065161553285901562514059\
27046517676083056893586641996989976540129136708317215217184058230543670417799\
49021613557`437.6568578953489 + 6.7408753090282945874439047228093519659999153\
16374125231183674468699953107715298139824363376855975916189637832645329278133\
75593167274729729472093614900135713960308383963687902508457005744556016835898\
82153446316083369783618381849293976444969989439986011283503729660064017862333\
74723957487088279709604101613688738757205813688265623020356830587967904574451\
48904762938754300040249990451386361968147091090460976882250484475756154870400\
8938041562049952762876044727618681`437.4580192535165*I, 
  P1 -> -2.792736131892817809017890619781964253943834558925826190650847502093\
96136263888934696048610273864196500886924795942036445220958987962624878190241\
04979451445491676605140178562481319220340481324897554367331352042517021986622\
74972317294429359372953508918473037639892631575485379317770788311865766044355\
31289835792760345852002813199617188825053048519217935971808245080027567695901\
62113173767526889830552917455880338985897834703685909646444465291176402610806\
30353919665`437.30038898777724 - 11.43194292989126604453535579602328037726566\
42436992026739658454220780180224951898168846102357839301206038784023332018910\
04963316006670842779113190371599861015321713216091494362322674608609621004573\
06344367914745101431907134294266996182103351542385001385409743224425971483744\
98545383373303006206196902484923027361763291552127718860801762352238370339492\
28723787029124577798795667258400845307714651650399020055063965726733873748918\
051997064076527377972724191044466906`437.6568578953489*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.957590540852818215546324567134804142044\
25894618197560001300813276225564417565207594102647960041084860966983305499662\
93286939094738964665401784847437571661203280332795493607929200451390027388535\
31285820296000466523112170960207803736855152724128512791235521380557279485368\
43523408466509072210771258609359824687281637924438523329906383702374957355815\
57627004916173461772562959436313827272362209385192833893136127566398133844237\
49910952323908375953203902535334516496`437.6568578953489 - 
    0.16316273889841992768902200204118663579557324473541330109959272088781985\
45687412448231832032523198843193045778566945712936897160062872678471106542925\
31000411768899534612703043313706151239073155550749126008346424072090184267815\
20671225279701164695803941814349365269879272197074694161094823340908372356881\
15651328980542110411749658711951423532493012614480739320020577590537297381596\
30365080281447945333229059754155668388341338042205635036927092604500832000266\
595018`437.1638660079186*I, 
  P4 -> -4.744847683048711558587512161310628397727775166664396623707144278581\
68796692602009381579545356024718505511060791728403077311772374227312942349533\
49244954857337364033255870792973341017186190654311871474732000842842858287197\
51864347134311875978025714937117481117138719302874398762214983086093823085039\
25703280122428628174675820606397007440223551713422777230747618621770315148239\
55636038757164742865361827617356378003879038551093817092237904538505612068726\
40665656646`437.6568578953489 - 4.1540796317357485559230465108592433675931605\
19323175731022336033841465163353715832509446549993254898239392450461600751756\
80478244279313902837015881934952744012698658518055910525072117841848423437855\
55758456358479954915369494130592345472584534536984753111761253823943674147861\
61848500818396180025128290562538624808045650991587823433913358275186913501255\
62434787169980209655445007837781187071166139320207239824126456227944953916638\
9173016399711515463669404221218262`437.57666226121574*I, P5 -> 0, 
  P6 -> 2.6204282222184577224418185217361876860199093627423191190647218572552\
58709926546092319992160563337241654946999768799956266961544783676017302867077\
89506008538036665323543451928061451903239129155420746427586960421535729303888\
68142231043946870765233845734889084068804163923303555163267172517767465245862\
82429997816308208179851886771556478582422094618114711300228586403560886155481\
85444798348749187785566375666589602981912764262103240631670890838728969989563\
1764274928`437.5619078917606 + 5.02866803530242422645958266200901083825785109\
51762570702817435094307215858687069528712897047385308537152068265478828758729\
37245697095919581029249661131015990938188174757675330933699007098230895726643\
39535475600530059619487598098628393092494014960672777019246044012265819955771\
48161630691955344456618445798482518466963942145274237731253683955754802431788\
23161255409403345128749737762112869409244542306835294940758537303432139200804\
147665766482301195896036654945419`437.6568578953489*I, 
  P7 -> 8.6003259254738784688562577225465019944261643207382877044923601591137\
93198118385843497910184568375536804598427332575934283188631767684128275993604\
06598630949420970507993464774686929156160465647454187195728264937097990397951\
64702952245109368252887252192803745547447705303257548728021659411688044628367\
64935175924377895191306832922414759601152740443042799771350088514378353968168\
90702165727721088252936430633728534986663306549718000167202463097039673248366\
6423318408`437.6568578953489 + 8.44114058253004619330142328528789646202764861\
74413280473498592457176533460283923878175497038068431839867280819437413354745\
83688093311037959294219894071090755315557651145470898292784402540427938586496\
96032439664462205101036073460229514964020496432635288086836951655653440470251\
64436384382405621993180461024538027309891753411338936718726336405150177614592\
74693007712623659927890151803999827980348267816636780115186506841988310989925\
070127373183513247449613624246539`437.5982456341899*I, 
  P8 -> 4.2714479002337111197871559938677960582762207274433299305652473569842\
41677272129142889598397444689440278542594271372869982140971899002160773157545\
27790151443571071501483590881975153798248790109817145122183182469459382003147\
96138001906155878058104531316672706297649675044040503524974928748035892619230\
65605352235920988103916332580802048767219250640272142656913142453550676900400\
25284652193799844709621874682279662890418670334450428769259830242515028767117\
7652299241`436.8296264350456 + 9.80998532600895910967756120965520423427621945\
72128059487764055553455337463411378803741288383717239025787623193435670699418\
84494176353219251460404666448114897859083424035773375190249810444818145119024\
64445655182832638364397584777911121060843521989892509442324948019953412841516\
36424621263056554010992297483580835732847464890952519733211415664620404032703\
81410735972497918093596433829642469011831887461288109265180502675348363511842\
682652141358620961865124889208632`437.1606910838763*I, 
  P9 -> -1.650155939667399724316961462041909021172385936149678787987016471247\
10171466896419202111731236077269793847106223683796382452345828152266052796884\
03958005697894131220598555487338159196385104353466919493258222656546377615767\
53965555805568141727295640804099287049005507219657547336589110526261582873599\
36320682014508305066400228151985932521386991567778924920189295589626932134403\
43823762848019293702198576953017165091611356612027017078813649201749660012111\
22596998888`437.6568578953489 - 0.2403178179338228584945660793017226549410478\
61672408458431000127678986636890321019636456670857947139087320081057566646965\
30925232312005761723380691501573636927298872550368579532677235105144330808466\
28150857402970279672754358286404242585059487528501048228936946169903463469715\
95167625394512627950991266303855910531679002169344275579523669425789436287147\
12799538881200441996325226593018369405376838541291565325761253465442682112454\
1831054392463927250771090571539517`437.06479827858755*I, 
  P10 -> 3.763176839729801418694683842351658458945291381444414398144413976005\
76964315871564381554398076289899016984009832539200527006688741471365951278007\
43563968884047493930632637490754133422092463151304426919276585038981718657160\
50290031976886091700821446673546354058859340967756834633341675192973072201172\
71976747609562992346314132081058123135551890777040253454606723736240402429324\
98102056051064506085867333303273744184841119635419965569029148489808907164415\
55628719174`435.91315005214267 + 4.173791712331363636420094324100383807630728\
61288107747318636157110286504978893255829029150757416174101923600818016785682\
11068571535669162870335120245809409617554427822663882332891781216645256888896\
84018585750312159016142961688577639373699426862907629654142615339616306762689\
72905348735520553282162114742971323179809638003786829191579366902211094095457\
87397518323997804216903797166587744030410149960644341950758784233720620411849\
76477022407096422802891285504094`436.22676581083175*I, 
  P11 -> 11.93608067717111510530096008971956798516182638306169213511099073076\
11334104821489829399695091148935837621507215594561951767744074337747747421248\
77548172892609547345103944449909392355968012864293480547994003567436353389354\
15589358364663197931379486918069794484110964281901565529472021786818428105362\
75497803692729713368233843478064347108468894258338503752390364547442894182882\
22346835244070243743225724744282114989782731046843293093907142180943422893215\
698964761382`436.2255649400414 - 11.11076616246000057586485624753412509536731\
73194517223113941342275778493018261665094627104660544242915654659128829219130\
39847642046355672471253543219121057863917832269244561719448885861823316604611\
32737366505031930241480677305772095198730398755086876385973590747812055031040\
00706052511816628915229928381324134895177684554584002837535814284236849808426\
31536528469762627535140723619111288876416698176992343914271142864890098697202\
185430769363070430607891792159174982`436.19419369238904*I, 
  P12 -> -16.6953344651337635223662793822862950528558544230335255150173186031\
03639617637180228447614297262772441433491516448569850526667721170182642107966\
25888714183292622117354301917794856327103025459233373356592437359979184101881\
16719524698677219503569599144390971096872566035850699837856252101923816319747\
13281627176220752706976615722415763640123592120103355752235297861847921792867\
20667206077839004246498169284673047485724910298333081135254363359912343947134\
9607503869476`436.0958178873581 - 10.3497068263971045695174448767637182617816\
43157788771373491919677279701129698231802220344483878289899942998557599312765\
25169915542096097591218505047016653954224704106710143849056737196036398704149\
35528690601321609604325915043076880532326681518331893181171102075876740426768\
20316762126169860128722319590579038611750401695153150342106386087917951988386\
46016603019042485630718526636288424969550437623690672731505300701731745096048\
3658855102318887587390066293973262093`435.88964664436014*I, 
  P13 -> -0.75837455919646051690581483370045463902081609206291133099176953994\
04527423107177327994576329150233340185718119358496868519816019209344573469980\
12866479924584782142322667644646576010506879954054297450558704734568861597720\
27302766099618803269205422725445982283226516264469602445939949455181341956356\
61791293114246567664306148686483921691484419523903787749699628567444773103417\
36329475496436583935177713110328428943493609822706870233687029585740861092998\
897787140561`434.5694384177437 + 26.38891539167526879079845557527964881084551\
42471419375846893178348317639958084564518980767639569710491974066618732040924\
21456011942719512826616056134163311794173012778430594967309509620722726800664\
78101383879171019115974189484993811387108486201133589945157790129300707885816\
27682709065795664077546872452241913707019416721769085525138221457937865619009\
92534243475132814788179702079939300463601688301470714135448168062485565521915\
394970206906290392660159031939635509`436.11062150849773*I, 
  P14 -> 4.356383906149344608778980772494565068025552849682111346936020941469\
86894307525359733479991592051775816953179122369408821450813388774704267058372\
02561582941348777794703120156294061044576410660746576452946963701111825093300\
44911118798559048724222885718572269900843964558581079802469305613140063902365\
17524293907028790872745282949812187578974019532541686682566454617644604413394\
97860743658028562341832087022255556794587537097420905195221375131521319831165\
70025662271`435.964438638327 - 2.24831565966379674686772465922453560121856968\
29672084737343633755323269449469405390894703898004802633863636486456427595070\
96327910938244653654170439882182720928114218007255494471782266226989254668719\
13781731845099755212675626581978628799302720371755018300578799687988172742508\
99694586712564062788009563905985497587457693563280563893706584078210164127117\
45439081614958268825333230768221139070118632209049692729405770778737584242482\
855553466938246105810420238092273`435.67681411584385*I, 
  P15 -> -2.63780895940568777222107778837969189621328928027579759596047099285\
71097381451266979624957044940213088468065123763959654439205930291725811814630\
77348014635335599146884011852130938235292329067534293230969163621679394010920\
13471037771770455560787397423066126992321673102581752791389603257960848764799\
44852683287093208212577157722895261786695108415918193231323513350588563910435\
59688055233527021187240616202832647244118309113083243243318559725506021338686\
333468168287`435.78908501793524 - 4.62900052795694668320054141104464204357430\
70157472884121151073262703681565151119455528574576499163851303730725097836301\
71872798446332817276177120211487698022774059642061375437242941394959348883254\
30928443887153894517572965829292140677688744675346134943189188264109807936985\
83056900524059097087651520887304281711394647962586414556411094403693751969701\
49831603765096819259585626879179052549682327224870836338191762539601076367404\
54616411959448632814613081394096917`436.03319485622893*I, 
  P16 -> -2.17439495955741177434957111951848326044904476973210617246515159272\
28220800004943615346693064809156599117484831150873883516484095411010099030583\
91311952869646244138743745784616716501050473738544616903837126803701449520576\
54859589961304661758386129336728828104597209072981693922508840958065132306994\
34924757191677257460465792174713045952610453937921785121468515405518260442920\
21989697945113629922997148811240171506620220014972483985685348150556435876449\
260318420886`435.88023942212874 + 5.30883403991367458116685015392657724706312\
82502983708190726728184273380460309967974107657783543293441222897296147513461\
13381104417234849674977014161106132808912630033330862472430397061705125503785\
87033228946837127962886091235338954259277664887548786154508841197536164372560\
32639934325209094382763665758276193357140026827711265487614542788500043214972\
62171886536225774339144997736105265623206548455835308946950231993202136019209\
703583119186863729782269336117120064`436.267746653406*I, 
  P17 -> 4.774485051665837866923756947774333095393596619122586765580982941752\
54100555579568225805368154724727475845966167155903582398502508784629001878058\
52779888696856300626322750787640746859929056655127528594971643490016310862126\
56758575124713758842629289961069126155416604913708845514108385546005182105404\
81993439858202430973702713777236391644785539403239450134670460618531855457115\
69853905074764733178088543545279196090712706034454800164878459320636454947611\
20259241563`436.1988347314187 + 3.8198510190554700046482017386602399200629121\
44928975717442748094627839414404539584670884367842003138377183707794049851757\
19926558500239843658077544492784406359317648896509205133393327650151246533325\
32911444156613078027989745962886256062053335254617870149727389313213161891603\
83791192882401136769357728681804780714062718804252218535154490051201495732090\
47264368258184098339894774849261510752264861474991195042443726278310478929343\
4531572510758782734852244622546671`436.10196848567637*I, 
  P18 -> 4.230686036784032100868558192099682181182282152351256330769026221836\
35112739337266589170800082799561807854090399011265199724120124037972411763392\
51511941342150701510261706712362522947207806797698233464458398592324065528799\
95245375386263627951488044382066811717202343833056656721741220224366038932515\
83171859174137469621303898437194809070372441681083481820717693982984614070268\
47204062058003304215803426783338654543006633843926463198009006708163074716067\
56784628102`436.1106963026281 - 0.4497744759042633770225870374563984265225201\
02299851312202922921971242075975779211520644867516062904117600616780755126353\
84844266038007546694365696623375400482891604455093062311261026100188086161179\
32572524809718539881542467453730888262262080947659181206794609290131482245617\
63992880239356764078421709683169684305529701467992347494019309464940213057865\
49189644251286192028939315165251497238432085242545887323500490894387659713219\
8296110857457492931966097837951093`435.137359666145*I, 
  P19 -> -6.26295163252244362881563900676393642770233676414649790447191439067\
48268145943437089609833636713540706499448477675330021533292688165255944244446\
26361179632093301145530266180986982563621905800507079521746177097616709154523\
29721315964572388518457544770005155084166251137600889850909170737331977847978\
69091650637811110005796506683355043019053917275354839222668090602339078368240\
20652812864003922784370954729806381093123287140293647812785956487797642350385\
035821092321`436.2865817276725 - 5.079607149595864775587669627071873548094710\
32985926549760458641665643505181554083440337159494770477279036904359918997672\
65601541673419160543395550972000349242743119112658321401355073497241114982858\
94448505847783255037606450477952643521848190413112044719045610024757986538102\
45588348478492167570440032894053395611819287147818717141374332249747483146632\
89149906449519758938953673319982508522079269262998962523284744123943485566157\
55513404438896258204001907479764387`436.195955192749*I}, 
 {P0 -> -4.019566765504598600432338170696165403088755431752408947736177960667\
10319641750359178709750107563975996680361824139577447176586748510722257399121\
40060573505291799993540403177113069264551445673432895280306640045524763220872\
99111724371348318846947362496401214593604699950333823221319110181161291867395\
31662906375680294547954080367549164721671477557857140002079598679313806375540\
87622664900919654671321309548723322028749112183278498514864309130534696185854\
39976333122`436.9553055176171 - 14.271039488218225684476694416710024923454241\
87133766113333951038420232521850634351909562823373171871678443362417542548992\
89440650173677586959595512505425471292004260977406210340147671546337636932864\
68551481909133064626627705716411746651119288360696228814835363369030789710808\
38219444748110868282827072895459569601887143886188367735855062057803787602907\
22507496003285152641335627052805511264687788059332603349242495969831733675078\
12131333433699588154876273114295909`437.16384779554386*I, 
  P1 -> 1.8034080577637708781920438758075051919555798940069622842882424839701\
88875415176454423543933618087888222924269798630549260226425070082968241517401\
92389887304688728851253897312108720477707886833242220262987862873611926350035\
42481860247779654423344024215887270443391614203141800368598035793639348546359\
61415758972508834822516287020410036861905074387915115060203613127394141049582\
72678390300000769515075265738797393584178363738307815766256430343580327911822\
2331119172`436.9251210649499 - 4.20866440882597659005491038984022864666477391\
08510115601437002542616853111770769433061210679864727416859510320769556630089\
35933345567129806647585384167252754903279769144737793922350841191404438655851\
08400532709363471532942811838721151483907923833483280292661870355202047515812\
87980568989808087179890577896576027872494459028726205393984877752626568399744\
56811044502954432330540704073725764972696779323799277611659816499995812002350\
586502801770052558999383133330694`437.1638477955439*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.029223902358153783551239722510823866620\
22074403345535487191598192920866549713029599310809637048177690016720810328396\
74866123270355104143690801272453462054704615541915619626137025432075608703931\
88039428482718344353969908053919487238158746101352528105113922937831380543458\
84915467292961123333469191653699290015694910415222491764574534878626170301749\
19242407880642533896001848581472150554288576185855753244268995200896939448704\
76161253174558528701995933533685787416`437.1512116906085 + 
    0.06079780909068674544282185300539879595001531147408987128346510089488879\
91269244705416111436114731385228444285518959434947065828273670037918205788507\
08899574210903611386319143206067103587365994338539591420466697871827233869417\
93192902321904249087331088372579574264711317305614643594020352379729590491067\
25335754207982344470453311599752011294317879435448163840529707216261720871914\
59919434374271133785409349668741939271424242120608217364990514087219785318592\
266438`437.1638477955439*I, P4 -> 5.49684468659636385669458727164840200756256\
79047194084290197038888641469717396390965704415977380303685884619090055594690\
14340091131285805118721591284252199321850292229510808742558594489848485813781\
17664062884584243118845764468153311064185864459112074248276055783867169993940\
52241956768230501868942623234364520927992175114429485610890963003308332944699\
59364726023381578005216448629376829734766803511408074824900265909371599575720\
999881289844639008428506723116400756`436.8861379188136 + 
    23.3583237495472742748466988965294039898839972388470289183174463547565018\
32153796540367913978714917370889755668898760970111479770333551369894741395691\
33907955982254576296141880829112615310527882063343691083604213503733254914998\
14220734605571859157412884037324827332865863177376073003127267994307981397517\
26407938028879234384312748803715355720394819740926563631899961289320016647104\
66944894524857191428664189958253021955627396747572394070955429782228026907772\
114691`437.16384779554386*I, P5 -> 0, 
  P6 -> 0.0556399193531248825397875494490575688490785386161483343873242200863\
68112097522156681914106650984242683515983331079033293031977787002702640293726\
25723497564241399972338105246780894792614468353111955209351014589668272826743\
98517328406271122795234945925012970675719342653966814329240378910714441867597\
62829985815922593375868028024466180926461114253146574199170573804436192191345\
40773538289261566607276348219397794690297309214818964592875620126268769885840\
2016294157`437.09009906898075 - 0.0535253134994071834432060942252549035399651\
37687957023431628495461644246439694585009414737244582446395923513643920850336\
31994956157872546140569363538654421683990230418428180183754015795434552733825\
58876380013007705053286512509894200462833434485921040996560234788899045817350\
78683949662555608150950054328842156915027195918022474328801310513894977781143\
54476761670039440481184520888016295767322463033232803197547809889235901413238\
5737923835263309563334462664590109`437.1638477955439*I, 
  P7 -> -10.99675052057838281274220093312365377974119367028919603579990085294\
43665704158018695823489757295881699232094263826892721643613790429760148292290\
11391783492832441868013985573298511534337629688414527446430775218709102231160\
26209783235446638242784325926091132760632632549569212982295684735284786153441\
42972557508812449330670185664444757178733969096513073490260771728178125879581\
23015013271997230869138016562285142731917541786162366702732732502905672923084\
138308306504`436.8862378937273 - 46.71763808503897458192777299769941382780965\
31911185140335443371993195154397547722514942384735264384805741346077047288808\
06233343900171860450996192073674892621539363849007824244986333420078144328973\
68498717025582228099987595948121735886909019714281957652158211378313124515307\
81515459303943516408145322686334435882656039782550333157828069130892254123618\
00199118471181948285449068547087915224770869384498346961979927980647022790379\
080472071299075251911109778143380905`437.1638477955439*I, 
  P8 -> 28.988702100750826825926536258911491654416477240846939981150865494887\
92626022747873571837778064689826988043635827446383661309787885076931784106030\
89666832336200742911723291773691960631357500955900179717990124140455187957925\
62642208851614825426056193092714950326469816620685387981675095891475451793461\
86618783779846069829871760733742171827548900128008167544848392878557227157033\
35674112110056432556681926451846702848452920417692546407356324302166719906014\
29582721866`436.54963088136196 + 152.6977515314690167599366504347070530766724\
35915555784429925945038598655736558660292679494801260952554499549887374473739\
80261526718920733236269303468963168094644365092890945903628496676225992950176\
63324458203657264254285510574097073267477879533368152080813290953050556581242\
24401211558875339495466474036731800859889400970759252170331348341164883222932\
20748557908081160788505064011975806390180068932423530750976344796173129026967\
3767083391062727904539341077792725871`437.1633505359432*I, 
  P9 -> 0.2225772870448749315851700139496269583835697106326880707424887012104\
35719353912756411287111828791100798731578327589842387880600328400887350651736\
83237828888273083054477498470611856870205285385564863510919734047843821216275\
97547918732281099448850259750348004092072606403839965490858655955499817564528\
66615700156310614252072367560253202945862083425113352640925529271589658502977\
57907866136163208494817047275509309018958768962022186579237488598818462365562\
9070014335`437.09007969489465 - 0.2141476696761619971575579137510873053538937\
40673127891329461316780273962870470179025478859214504024996136007540265084068\
83003177753420941402130897655517137715821096323225103028433011992790766031721\
58409189317042423770394710665057140189143992133026284181067742487131003229893\
31302677121090551850798182846358395659402209858876712245863562343047117088517\
71620189171548619848224951695752654772038882878630985045978370777228810205228\
4230908373511609895252512712590172`437.1638477955439*I, 
  P10 -> 13.55596572398026567983426456094976012517817169756357635807632027499\
01738048545175886532695597874038483314128522939677266964363494676180081772119\
07084136198479699869242166943467117138901174072677158862089231910389119629959\
32920137978347397502768034805818903006952813824986786804839121864875733004713\
82255569877096673543647233814933805768209788989953232587222491515809314805917\
63296752729010324954405590556706410800880756077872539760355499760773062352605\
301332244278`436.64123098906936 + 2.92038307465893438450602489938542081888097\
88893185645037221876999684632045839324214959803871709226637787306841653165822\
20518939119975042208898494740808996714060885708104228245075317672835313678000\
95962827538177183419997050925682382173415396405482133042513500810017546380387\
63094129289563146917280323496863458158363279691024992680299072838871549195263\
55942191360038574751158209338488675205749313785514943193977295346500466392734\
986378978835355248960291702005363031`435.9446829280382*I, 
  P11 -> 1.670700530835057676660126518788141933136974596672241335229091232386\
18077307390492289787850807156303544192848365594001477291322885052126547932450\
49896771934615405768920604193252175337256176947830024170409593852501678319893\
88867914321038412969468980643772748534673627442251880484492181217365732549329\
90319900286419174737655828524209617957681087599876686993593682966478817940721\
99864688534231088298802201827737330568282674593134657593911116523516844465892\
23660293641`435.7730804624768 - 5.8218461614737485775305332993670343435822497\
76467389435402749627259857965327516475870429482970524969813596953793208785700\
11220962226428309484549282534489670839635182060261841373781979497186830943949\
66475817438631303100813178063457979394265240332237411060303214803599249088182\
70387962074347222747058753946294106337907014564884728911583607493480281559564\
14053643343973748383604251495146574702565643770160956174211622262713880080279\
9475325329875427201951697166006054`436.288940023453*I, 
  P12 -> 0.437625208698813900193925473332875540432686877605650603282992520668\
51135173568828515795603081263876409619412654569604980824069694297077281460906\
44230656295733537050382786372493735890700633037584592032841435245687394983035\
11771855912425062433683919947306061333726774501933543883874100953203832053026\
09693825966200175359751047432185253389797019199685687046694603745233545859463\
69151013731300017010268437939742184050349013832477189829415124809412834357397\
16356066349`435.48876344262504 - 1.818946805143561817397593228010293004903185\
09148304652104223260964540663184338830390807833353885947523097723176023230177\
84212956360013322200601154965722560204404267596303889982509971028039428868697\
93211334432568805066811764454759906867711775109400645616589751803520817959608\
87340718046224954062808202354847510274184984306589276526856512802119146759459\
57594423021158279554819848844250568896742689931211337854058343608276371628837\
51068233619795167337767532697570976`436.0891919565776*I, 
  P13 -> 0.048418602673863745867831109260445912965735989693985099516140757385\
18680329835975065344228779709831505017769145150468508220259016436450943092997\
48425589157078679504689710262053308672677315007241196528822581159235978632070\
79651053079910840783258675122329009561646059933594732247974245902275731139474\
82334885889794051613272079774224035052257042805871345047873560523833777892643\
55461715643594553190885691376104386901785543034353121780074157419951015286298\
10078594056`432.4270068845683 + 0.0749565033965793656546579791761115222946648\
04010325372265075531559092929768995831521777205735289865677727961256657285777\
55169547634896368298150901592088160320322443740592638106119066942111622694506\
03123593917325349511983934238516136845933706392965443487748460359581830023615\
07370221734985117201366225765286368223681612840292487480012026078029470227931\
26799556999877254032027631012819899427880602955879245713266409271752280833486\
4044015997645766359402104941190979`432.7053065705584*I, 
  P14 -> 15.16157485122035877979167306263996747832808257508493843811450810526\
06918038723441318812080744613190009767973777711719806533327718425034496930654\
20993259011666843482375619458401596807409257531753728455524895909924208505008\
40778921921501401006253639454675755856099674738746826379813483936552452888069\
59260128961004232866721140039270739393557793170390874406094693556880720179996\
94897133993137674705564089805774474971993099450526400685089593458742344723043\
125287221052`436.0939722410628 + 14.92499140318687158143369495998557313631863\
71979598516823544756800438123331786252413440173601402278837913687503217141145\
94239581530087166363382523136518582438846658113515980857897483040371831733255\
23020365742259275203374538525686150546743315357305684416661487713576867376838\
15543811183773740009699835447841206784889696838924914856306460112220225647911\
18527467007893196063861290593105651593767576903717989718347206104598717260265\
984985482658968000379188310994233923`436.07463585936614*I, 
  P15 -> 21.68472570840940932540334894397351068068756612637748751664858546018\
02441031317210980454574822693293875585379354604279331669604504386720371535770\
34954949880860483051199792297585553483204053221228535597081838073055453628714\
57575521667934509112497350125479998558071255829248573661623008632957488331613\
04233616160743224468132094808132857426545998272705833002777374872351347632340\
02663643144046415353242548212801657752031230569266500818430823441557325558378\
095928041749`435.80015577913474 + 35.4186465003977227794187871973750011925884\
21779697283216854488607219837315331364331277713333491317349328508090320205852\
17550988455751481808783241645805618401602571177187098488538164219235759259108\
31044246336225612924704780363493947516774673901739619886225690439672337458508\
98775848946939585067783743426996156277655933218806095614681033238318881220403\
88909593247142579100552410442126008695721767343037856649631990980864198681085\
5666272199294147796780718891798390924`436.07060375366075*I, 
  P16 -> 0.031611065920323003809641959969325537146039461893005274715128656953\
95057606157695301446146939789839854260910551680169331248339594749684705705195\
29567449067269530718538715411536231709566445581410952018460670495383100572100\
89508088321109234637207116434393450500341877014861801192999237610804064893832\
45587147473026690581106968436987709611151623468808257414755191919122358062569\
63027740417115208008091329385605752145408711913220276614961215363328497105363\
75244969577`435.5683063129298 - 0.1620436397323681520141016101315193245176342\
43704590342319675393451796728847301525132662214039329522531714969326640038181\
39138468622503917650306597229221886874340832070278736327860701663134325330767\
75337197249871810865729372581722269382508556370686596000509345908829275957837\
97441554797693443920095929624469079498919518260036217000402237440079264884704\
53069599169691698467156438893590157104608887921723682484030547593790624247612\
0140360072736925026440023382203001`436.270101542286*I, 
  P17 -> -8.82932704434578922266125934906576385517300274082435474061835893854\
83289900408985846709773373608811771815374021591970139002713375982056457272833\
74116892149635435048983577151467255690707331012077029320535344740402034947005\
83259796529785304337212507422720625838080502027326741737564877295912907453782\
65128362213013264736864557525363301217841571281399327716796254363925643872477\
88409414310721572638535441986810934587503160849781436581039672344321071585472\
19566637615`436.2425220397008 + 2.0785004976268045474631165197298238647235413\
07063783417594463515581216496958171908034907316972640174752195960774053378880\
95235156009656107723158250476290794806068021728312240093819535345985110166217\
20140436961462933464305926842002518472875608321208692461531049658384337987769\
67461017421049111265934557836714402626856723675804632669431049589229564644536\
32285727940156742312828908005947924859003763267547841131718399588615665562412\
9012794265216591124903240183225579`435.6632207033672*I, 
  P18 -> -10.7589470790827438542905836934618531834000075911187441482124993856\
79626780406089471820532665027022182861644288751149818003608190206181551915593\
37818645849907326140444271195025847837782371644332149454420802456087511770956\
45378757503120903004476926766543707964378738848651616878344631095535670268312\
23765338222677456658646043561150089628385689819275528859500410128079019048562\
67107414913761756795302858766905165652833217329648916929158835597894980136935\
8259204061683`435.58552767702884 + 61.357466080557520748489890982956661809548\
20844065547527725696755208985788994312228526198626661449808858599851068471952\
64720972894880552497278194488105342307410572444989090093885210441237448763313\
43583847270323355891476646403106524547800519408484719662410505325168534765526\
85735505923661930418436768812034150397856445034729199945574177283545071552951\
62898981525929823723666142594675117348227074629635664485960423064069596424012\
9898933940382288213119852758277113233`436.34490415497373*I, 
  P19 -> 0.003800318433634940942155779304686901278397807635071272113675223329\
06143306871351361359854136623010592066243130629900040987191359824940684634161\
01299052303719646465056685851552590303249757864911558584736318074020096795812\
77807796720120264469741465629291755335797889406262140295429738968331239721913\
95484374099667492408881388727112450248154777707926349151848761529564650522781\
77573004756896223883175706320810543726130602765239049504393615891187264606269\
15281661319`434.85542797970703 + 0.087460075761066591300819513752910085396446\
11016195500439122266052480365540971679678362689280303155412974570966616725680\
74913107683581916341330475102882150449926846226864263271318423626194744628999\
19262560106997246338840889618356786599525415002365747510014631566383031399939\
00167806438172996764426359428803300065504412313493085884735265665572518703890\
13155918627334529849918221629598063408626292378147340677430961690385625292974\
08070396427235278340173150938676861`436.2456213662351*I}, 
 {P0 -> -10.11494669982348285886600480535278371491115184747381024165501390732\
95327053951283343377656322640831785551768814523961851979365585637957484766977\
65041182843968488603064669163654759714872591090577435034167654060856446404100\
15427060269314550910394423276499241233350798173162237207210420087711591334125\
87844664536022946230693831804166981674516653227893840205564869482094360787319\
69178763355961541499068212798562277535483129803291370278455416829625716758605\
248243673194`436.08041095906316 - 0.93445208770375007874517846521444145088847\
52041061751365105215231852823642162796893446276147211572421927228493707246301\
94216676752025262005634505650552362140852417793402573778799365638963449632188\
94204197648434022520130143625421003270330409015315642101524290055466083956442\
23710827353098799803552514006314956330308972697394781715149593388370891151291\
77377700765248713575692329857552192560369515382445966914007572341607013136827\
624138081158368761759805216282370102`435.5632460776031*I, 
  P1 -> 0.8672001110828954455319193978173689933398406678021797011586394686721\
25057590416038341831310391523257378062347386170180873049817176504705639035491\
89986742640941921283793032115369094223609109455206681658628866437529524810528\
95573917171024647946813716832845424333429600063315339715049319370814517245542\
34669408414286127764003347191352816108659375153490548189452779785971308936642\
14668459516043590534262959712156212099769998016253169788933245736528569781023\
1836392819`436.08041095906316 - 2.0586309892298705520981990634142698562293342\
27281716385857330043175970045138770696680252632713002768557041070705408424698\
81192319638230877666392510881122216338614079947632197309064283805041984135793\
11128951071138782986585980604374655602393645715758130843119091712446757360965\
42009748367850975816008064768348348427807626614841272298610988309923154602360\
88549901482480320335895557936516428451397794079483681835256424857724916884551\
8042666280429718026838570527294991`436.0684330652977*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -3.904880574892758726908735514853561926660408389263690671359416594899\
64821301924542583473629721345832321184475718905106598950382796771948443882396\
95394609601908544265502837640138970436579847853134283795975282029006239997301\
60124569566874897511403553833088128506434789497827180263247355412487623120261\
12098864551102804246652905527737883038140287955689694942086641188381672905171\
67808193439441288608366859548331210116046949724373394097828745972126688676953\
42014779548`435.997789666424 - 4.04829876295991025293447931274065674561716436\
96956648273649944028088411816320657178896480161744881149120035761152918155581\
22291640990546038188119452967137185377482693694631305598339759701999012902416\
69603274697241784999928888133423640841244772854750169194787271689669104515763\
33308706496136675751222732266919871001837891744326885785511287764183212908258\
16100022046675400927283427069287581860290377132456246914732644173250402952183\
916923624799655824778264518012717`436.0804109590631*I, 
  P4 -> 0.0753264855167319596367089167204180101287539609164231454601196251536\
56208718260985028588397234356476395230476245718376936303806244403200191824952\
47662040241588660606119843086895858766331427683947900831721704491904191991942\
60947562868084193524056465052368220735746383060729734225421378047134180923017\
66000903957426267260100961268313807957149818622395753102619988201606560208034\
53662802956270733206614135554081562196732524664217328503540641447882881559243\
3053943493`435.875931660174 + 0.178124806162795211513325465632099436758742888\
05920575015192529450073128978706011112827815209541045072046267160262772298671\
08034025496885388651349912667166246163701817368855491087637014921067439931659\
62425054485284099940328711055554290476477225220502051756157597385611594752008\
31813481287678136561155104412539161313873616174049306674919963058176875925156\
26988367317779795427372038701194301292991578397545793209049504381694499149275\
36245623319531945120533010422162`436.08041095906316*I, P5 -> 0, 
  P6 -> 8.6800935798952224808037003820428195122513959841186364319164932180301\
77317804378127417171867575155404662640871591920442469971363080736221939394008\
79614812363116527832165907127469820017066181178153049975902961018154202898308\
72664160995712976183261996124719595989595620298436374618053508211613467098880\
69095198303621545287584263157898771994829624808385558187771881851871644007289\
33292346967225163830861841835175187670439811092152296081554905603761953732220\
5680171343`436.08041095906316 + 1.1317446878785287572373440872196921324856658\
28618670101401404865247053072305790126783830519549822292701621055838062465230\
92598996628585687608210909981846714611169342571300505218475278643468559879244\
66261264864314073491777372345684357029021787492620111830957763002432511208987\
21929059562756512102570999370085372609810271633700024250498959464402955551759\
83802184417468117058931827242335595304765300846493477861080725555362170363917\
7888625178380371201492693153668459`435.7076778759538*I, 
  P7 -> 31.394150222380104127834192047962914188198312675752192988398503047446\
07930396088311309612168110799798983580371485321350441403696129896072370684904\
60180484476894669734426831886298442863889560660518503399924666798588288013591\
54487343641326679469070532785550259712601703866618949512311763716207207370162\
93405272292865572400909841297004955090460637259672828527843297860588288857282\
52075668292377723552996592043950195081070634419771495093242267755685928726187\
57472483454`436.08041095906316 + 4.994823141376573299530340325921591078455538\
81690143540545264057334485086975965050618562075023409139907685443734538342491\
43561895004942512899158392657272958380841248532458838348206561513043372882154\
43904772827545591354631570680452554883285282324175026560897543927725220845849\
01007680321642255382152187810149446422416643680030764102644864286849033225695\
40765339676265522388490270485831588078603523339981268407117650587956988215135\
93112091189435466829035055090533658`435.79023740619476*I, 
  P8 -> -0.405911939789554948076769890722963611054701363953055809055908761001\
33558297540820099654691244606418753922898793863572824409363320541021040226072\
42626051664813445198450305214047861113969449218363451005172512193301533332987\
79253658453471050109511878941569873350267519287847175657881120053179713026184\
46107828184290548537485313570386350756407201416284787983313763195736923897004\
45602652089382512811231030769416256556032912747743053393266906516071905875198\
4821741673`434.24587248638045 - 1.2099715933085817124338496799054710312276881\
79656352348719053550015773517796133824832899943645265703046523754905421191457\
73998372672932781073720786550220077350361187900192578720935823524486299907729\
66778900811380935993517082454630242276296677353916392048246847357462079942815\
16345229530397458451566700735939161226576044351473150544046456329544905167430\
28860673176503786201614870713043503944623804983412743515758305321219851996947\
1041005548545184161345319661266884`434.8429170392853*I, 
  P9 -> -17.38830296361261313313511864550918658966413717751114902133517416159\
33538806665575267451133157822264137435694880248148143324904831451771807311415\
66104752471790174135470426046496567309063614791190683606460547800439801511835\
88837464275093975417590458299590143015503251141913630119437480374079973435076\
68182785893276582907064102366659844945663915301675372011276020656420529327967\
64587404693010526688221074726762979853169207038539073128112639093888721642996\
116636746035`436.08041095906316 - 2.15451147306198817402349206598267972445835\
97398253991028257337883053329426655566927435905871742300278195272919174025812\
88653951225501892294934070146960459469250948649733362941228907193170216165120\
72430303973683078032032305142173289322583025772173719397896103803828004163410\
51911020414064432043860404086704354885424113076372830529537677997818942786340\
27600322557425862199654669061930025938882754486340246518724240638403004129068\
400179370437825188042442315952115601`435.6864273077897*I, 
  P10 -> 5.216294937061276373252523195184950681112478131107945463777815902119\
68200552944204857263134938264597165679091782119920585518685690894264457143317\
26386953133179966793683089213790466402358725305588150873057315491501805555834\
67455437976653865545537997318424296398791086127673765386734054381745104449346\
73703914779200242711543040579336908022027324995410956586586847116974436123840\
78899365805133332313117899015545815846203069880957218616781280794548181594807\
95259508265`435.0471102622647 - 7.7217354073792553464942882584300840277072060\
74715281544804394332169485459157299088954406700053213111141327778182634152269\
21099993617105823603859091389113251010382362699687932988633441072637846737817\
81465643463992170628021020309043424734487989630695054046612858706652828486658\
23622381061818275903504345580787746674188054994024381906766038422229607851163\
16922260483855738680297584473953025787597659766935389845306259677059814896890\
5978492754776842806185643680022599`435.40561750534397*I, 
  P11 -> -3.35473991768025040792731133457064881928875373347140373651993427824\
12766261091077276175442477878860900189442050414594241552121120387225229544394\
16299995493906743037063411071944812261785613490616933200727548081222900640860\
17852966656571352814945287965145890869714037128908779281275086384734015630091\
07727245167976698704282712622043139545172940894710376803614275795984650910870\
45377595961456411248065744743920326697622200235239607562975585188087278442218\
53655827162`434.5588802068674 - 2.5809630085823175952992663208564060924047206\
13761919862481242974524478943084817820435995447637175415549666126523745557314\
69009801570679123709204979021097656735049025368966480302643987204133166139143\
20107453011391842439825484514165044443518458181397808444205518918621800436870\
88024524262474354133627870476728501841537703579338230718235047356758717425793\
70177885642047590537731904997863749512069813472977000142736198108955701987992\
4984554910365749098368251934651945`434.433600739601*I, 
  P12 -> 0.027798102673013654058113309895193669727037432126321975985451318880\
48984229254421421060793851428478784472996750403371385918730868529871061421905\
85911972902050721355497089716696911188764351694961684974531476312665819762966\
26240978499805379865085754082330418921985746018080988716853141481503515752085\
61130084683606352840574206330104824776837109052159383835033999655167357991200\
19982364788949191477688051536932034108601669445746535904525816736869273329883\
0048267145`432.12606281501104 - 0.0132891999258640161293470241040449681292633\
58423586300594532566449495244070963444672060476779398727222516100330160404288\
72218614571346998796865745925202998787862456117895767044312903867596130483526\
23402912101334578052968362747816143835040973521290703555426848391352845736534\
26088348777306329784696240427187522280990245686848441926611908146002258124305\
98858720706408150457214557078855983686813318382430898872663874338007429249104\
6341134308149460312032966403365231`431.7455572401011*I, 
  P13 -> -5.81776858872408955960454737980720562720319576561023938224810677787\
69953560883569862562346669058543951539461438859539095134424238438416270417241\
41228904312486493629829706994744635007528181256954668341445387578645997834059\
00667736870053806270488803344719464803277335137727587040704749087177511268091\
42873870150494281970501818694701186214993748017199134503257989654914248371901\
27662684039659415163175795999906737383065327257036796354044761675845930006229\
629367082955`434.5724603124459 - 4.484360011939765973779239439025165367303381\
90087522737878611532276890919678538456712675532183756277942625611828620385359\
39487142174982862917025897873874106987491070541754072729553439578103133943581\
57992042695226171989657086320151225119410059940774699046774101358497022782406\
63868144993063895653003272658478411791902662566318800629208923514575137990893\
81489123398346004357960673572539978442674353615829984468991215253497386272906\
13793546635983813089131157795375898`434.4511530692507*I, 
  P14 -> 8.174469525758060407433601437001648468824896630782524307959606144665\
85530268308692356950863417201665598886993005150700167491609356334315547782832\
38032319156606836931747054350284292564530803105637344734812131771902971434802\
52898365082144110616108627045413825981200846506556064256052289070951780294499\
29698769763894649106863887929149847435074726850913954004005953390538986964349\
86525602170452203689851657461879227394233118422539931973261441614935253156367\
66053194806`435.0061302691788 - 1.9814742022284153828692825125449216524208807\
08606632781618965727901411586410056682040760618511075522291892434103063681778\
46097413649030673861079442163431781318120883568967545750882822758502199565105\
96180786833541530382081579843842396823209446534169839905992858330035236354274\
42455299454532475008014744936679622345129332036294045850247648254217216837721\
42728893146155071927364914578055373847693017202365724587615429306489055240441\
087648292737782433387187240771908`434.36668772492226*I, 
  P15 -> -0.66051465760725182204661154681566514069058657094300555050084862347\
93375003166974491333550072655404339772925589843341084067177700015829810776512\
78955882317508383187470696619575803463277562423283135178732306377300530104218\
08324139387417201926366007907802444543207120449508346371034245654879384192036\
90415645902972604061168512872317598150071091973676282251209560184480337881012\
69037751410247941451149348215524731467290928021506956402833964938570426713941\
187650941205`434.71854711022195 - 0.42908537743775139395688182043697475978013\
44251005705044899823452076178451761524918180223891933447392549912138175401999\
94058296388015480495916585786730897121303050988150711565882014737451860228124\
55219979306534259547645848545432290004507378984364175060528283935411526703735\
38072505968969486294533127825781152918227648975276123149608074268833051722140\
31270914865658279941084334758870196253041841580350762025981332160515653969638\
954884060880634721921453026202138574`434.5336400997656*I, 
  P16 -> 7.232910537137706413507486941892974403096667761979272639319698407062\
87464330150646225166387906888909326537791555059058776855394925175983864728683\
30210034487395602094046345003257509482859660672210842800457946223126441252503\
44405821651011682272699769600942042717921503500069469576379153396797592000888\
52559251595200430068322446818900874237355693929430470252207744187918031077632\
77905663452178325703628744019633060019164365407879625202327301733707753985349\
77782297545`435.1367624304814 - 3.3953584539389625910052127199198109758183568\
96426594498678481307102638955060610095008907614384987646879317376398044607679\
43605347479815973325378990474882579631276044470692187738266366937767324537807\
21895405819683514841563524222118669947162261658134723245383883933149021947227\
69403548076379539009605112188780363096495901017600469124177792896152235962639\
78073007015300305328980401478563301378614737594388003173500478810022299922464\
7787925421323490908558479472356685`434.81288626509263*I, 
  P17 -> 10.92273895272278624500582682062565697751372414346918509759746494166\
41344034624453071271048056401245877253959776485527089442396671642406460024086\
16179724102115012614122127483371438324953657329866386874946150425340746708240\
57970584847299630047748002326211132908347490328954507646793123160107396769501\
43161243973271610908860425710740598708542871061321461495939338225429690138314\
72895723875387154286426579899082048028737787352658160805581978750077754876471\
098523540567`435.1985659434826 + 6.168984293195275885459268114673557634395509\
43099455009506650266112428385718338732408301288200977087107285525281637123080\
30021520666270834555661384272323084644267641367912457240688055456975327956681\
75514847858676310502980068255263524540445455411264253171811128406378770282817\
28792337673514388639992836416993683426720590759861775563025474270675640568408\
16115451918121932983277811449993161060693142188576285935384320544373761054743\
70914052249204645318085827792779629`434.948687524195*I, 
  P18 -> 0.428520862426080765858817192309272749173225808826204660083053445756\
56897417310290755773146822905781791922187325921846745142396103808943336975328\
47340875533060017117883843920560163710799442082697452838268012437823529045119\
19757881975407023762580059974437960270261428664131952923855308778269619263106\
02020873362481899175735941843349750721029975796437062687396728736837072125594\
57815114740871668232614051646416690811325347070416431108128773565485273722036\
84477006002`434.665146339728 + 0.33614487141970968601404503295864412874442541\
34139179822154062857982741871671006476194409122629735021594938162817372564314\
62963706513832966833412194508316990332966242099572817774646025552776277409872\
84847214307093470615924870181683534452981203045900248277645721772497530245058\
93904566595074403969614775996156465372313873585202594210259296576671032392287\
58787202388769503562940172957374650732440510785433048827570442474241113593559\
127659220458000531957585667701312`434.55248319568824*I, 
  P19 -> -0.27897168444682969498390671792960478565404677990034022264872038536\
11805396660815866261865382838034352591431245178205560053266886139696625041473\
33845841231737635189460195331509932649342419645910624874424817947583793591616\
47672370329387138997424607894090789760973518990094819456030653788038155941750\
18816714276417689309130382849471889788474565090370099921615763044058200377401\
82878178614041622211836094867398587127605986832930685071738648141864502063939\
621608182221`434.06341689615283 + 3.34216420101347236194463198014993228869332\
76754495847686326520696208034355683392499569725600377838199625836121609931278\
55106040528951311253129013106944899220300101360708662276574232858646344731923\
07872214004656113940000865292676167472303819515080446900239194033171268814093\
49474804587393169602917607237213355997699526803684168002260383281466204080369\
02371362030962725439034213338399397177590613631517252709210221058385476726828\
383231747219431470393782605541997404`435.11813589494494*I}, 
 {P0 -> 1.3394920376884449383336982313461127036047249521110810791710680817966\
82209690860501691424933120267702732680536922186890009212433257623358593198566\
92355103493974529900354902643962520426953317111697346690424496293745439199413\
12475057321185701031764590669936519061579887171010650376427836168831420971663\
33695692146837709833128630830977109553171918482851058283721280650762289164728\
04446756412672087293402188737086664021303537295908225233633820117263`432.1457\
075033132 - 0.847464799370579112824640059386328384480105083951983596671968380\
70851739338920037001471771431103746929199949348928891442668585681411706364560\
53877506200165236299389498344744179913331233940412180120365513695567595188036\
88241886520322894056123149600889722555983766193014266200406508314189627275460\
96172899052697606989392413756541415567229693210167564504331208349540498600610\
692991184620329177447689049456210940468047136552987704387956146546891678`432.\
1011454710513*I, P1 -> 3.7310105699360818651253257334071946306994111516954363\
66162672867911365045112736406797364529505608749091733287476173832468675988502\
93966718843350016812025634109832070040107366433768573703593032161958278334229\
88208344933602166553817084096793521052862474209592010095736031853833396729668\
66616868433986121916360277722410893890240122186548696336234253532440213348354\
82233013732962415158711380855763094573013654831699569160436172499537279001652\
920557`432.1457075033132 - 1.228090382422705501532342261222910304733756678474\
70019721428066947721848087438645655060326538734933384860759305995500352568140\
85901287863256946025431493003310973226900684453460125812784782925752014321443\
79418308536395559112453678839642173764425603853873908433185716841355924117845\
27370107215325354540225012178289078821207835663500271411274759948343893406423\
35129907271413638045122846266149232012175107328689588146727262578627201170636\
9259553438`431.8893523594828*I, P2 -> 1.`496.4378237663101, 
  P3 -> -1.063120128921704831231881398390888394520912770585517939770340254368\
10253971975049794909782172023625771780102269153818569678663373242814495503943\
29528765502628316676175181215552928694877153242939462831695586026493139940366\
67853930175972697177509279096661757325369085496243707710714505276492746102385\
45968381202785724557050380754596281559184601919715729867558799966942324937118\
382728310044109041550304020927115880647954453013472895828416683372919`432.145\
7075033132 - 0.48183075501399794090153115781832127678661304810802450559687833\
09471064335457921074412626861556306496300762999168928385362317946602300924924\
74217005667885817763325992970125507197332320756644967104629555083074234815418\
09221087396104855793872591406359250302575812839188770537181895881863043983218\
33844864723108228765269660600633417648011635572563743400482603607210333556131\
65775136336373868401561625690420403538332032248947677808309729356798625`431.9\
148704104021*I, P4 -> -1.0707162999610936665469486040843201152320674712468253\
58536928371628143472433367245184921654103718368634408886825351788615645648705\
06386459804784235073235679795313344340753994095598194449899779296488508176336\
71823013916086822645655010466923394784840973992662264480051103982004402289074\
82625835276158106641209778940726559257410086115011045279825830222422118773507\
33771958511356221040338886612573062786745920655042317341600590434933458526761\
338077`432.0495774015861 + 1.345678996407551169695134092104097841876259471196\
41211244724026733234240262924742417287720074431198630119455806742234456452087\
97854712215505239155396165875508536496361736089558681609772653876807424059608\
35136000524302600206285884502365664475184279629479129255931548898814889910424\
90624538039874088209865949750863244281763015211448547709941814082338689474752\
32549794957791099144674629075668479740873757222009318798883540338484676484820\
6862262724`432.1457075033132*I, P5 -> 0, 
  P6 -> 2.7472342616083983356570051869051781239036787794731786147081231145215\
34356023716439667779714895998708590938817356346508765474505870685293286494719\
32689507374595136488366091377438597361339099472839572832980241210051882639695\
71647769643410499206780782089240718636351567269971360882842961238016832049219\
84979143237392204210421036492654176234376403453961357903883551428915802472958\
54427425351497008204717121671633366327996537971159402096755254267584`432.1457\
0750331325 + 1.45744177356263127199142574370280730294055649100507040860634073\
56715910790707206151117028194623985307537366558983182631500164252427752751894\
55627911771059547623970484852958972800903536179179382194276471649821543841362\
38052926725312214222415477692229165397218501561626093657926502687097948701694\
15436974663177823854855557077344095469856069929756671248016128584896395645394\
9116839880738245975340766848934167304348494403597931776884874416950128207`431\
.9559590172846*I, P7 -> -0.84803896403210669797221869477455563533098838784977\
11224324342802909869580514098764583295584352057662399131824854211401621187089\
08221776064689291046827099453006247709509100277782100680938979079126337308484\
10775951396346516756328760063214760824364862440787853919865192471458661544997\
30800534046198262790623121635354365432482091477130776749605579834178018009770\
37350444786718310535019686784881502495342551494954043982193620900880547662918\
58914845`431.7934643299325 - 3.3676092235198460628424704672055073376303557402\
84235824861442383102231143880074059934989761110713241466356785080566695661872\
74088185161250962505472978166537623160497345645976201862631771573486151406617\
41275671904674754394621405435522978108235653133634499314229962602755609432939\
12627912904751378460750404712847683781194163997360476721936689586435038758772\
85800888748570458841722380852859673523292535229562604408036985366889865343510\
733881750181`432.14570750331325*I, 
  P8 -> -7.466005101484810488619949455484166226312145160739379745393564524838\
04530185042093370943212795855751645225684097974931434491920178638439744552588\
81092520821229175953534881368171922469447053005481011737611042322694370810172\
32986957809312317678041951779086556711046418901923865419244964017219955502698\
94324038816596042545372493758604137667975807906618057262465602476382979229792\
305588838899213644821364195662889216599155273265548455549351159709773`432.061\
28149220547 - 0.2139243496770468140365173534202567632276232755929782148785884\
75350381452664093106240819508620909469224947803298329000363800155814870963281\
92781142925911821520913738817593588926363310431203190621352481568339525730735\
07176100122168077957661034177549046968786613961022494452261243667851100385287\
37269952216638429998733970456249581825798707243113450953316118778906805810682\
4578642672821038402876405382339398005127545306681334500905266482071313212`430\
.5549917567555*I, P9 -> 0.218850597910348396483817999904707713013624421256046\
19158699254235546938673602695028323908270015516713144537081826149748156800253\
68951564823553763162990251570200149730483629594964936465974872683330914220574\
74258092316223538695087947014598243107516668056654493947876784725935635269888\
70495085160995854834627847642602653445930719041434754462497207348596012787317\
28438771454729402272018430312623349670465115010980569757229644518904666555422\
2634805`431.8234231882136 - 0.66552419150072475185300934804274261015479331276\
40597656274283527959806976598707976152956433288286394863535418733495355065065\
91300971685017033339936255913250520326539050047603227842553023140325834971769\
44309826482940369898192706336587063825142861398619100204397351766995341749321\
56224238969212036884720161990226887015296049260781312154445412048349817593246\
80447198234254898933380339741149089972370587842992325299488305207615893021942\
70258104769`432.1457075033132*I, P10 -> 0.28724205022748574257431695417538856\
28978405228008925866098335951895931057463896487232315488526692728172087998748\
96974471503584657067865113051912250221972548931405569021578674304933495610309\
94783624504496746640800412631732797033953413225169897763789298045870396393845\
08058763704845327306237468362586804193913661107985244932229333798249052418769\
20492345638633070412420630946943059742902473638604153630168762803809586187307\
22189348766733349831153`429.53099769625595 + 0.221968398197556940945745626363\
05458908408918866121847404123784366958781210785711822193856733527411410053125\
53665932794142255824474920129175619384656310303691820910464508694991627309956\
04638997737113888135186099942493975136385826063573130112745680299909597806971\
62988933627553563562413783269003645915625586401028680576875638588348316243614\
63410171085248828090958506921394812904207654994251531013095877605236058724194\
9751744093762137810799663322`429.1962403997397*I, 
  P11 -> 9.430660404013036574871172260594966013356676447931192264249608410134\
45204686367482237605129923510864476560993431016140106189272758896579015082502\
81869751915612893581198309077340200978036059068279567924748776455922741550951\
05711022184864905436609952567247721120911415997653832663286658619928123609127\
93854167248537340787262258758790795201086070918201638708621490857212915509889\
61032383797409224950936164563330577270273693248918353769469160144156`429.5990\
465139814 + 3.245650698675006625916611573569651803989750960175232141154630821\
31296287171011843423702878150207403277894967360705725732615954301594141131341\
54951079673082706426401887842425531710939381824088069198915336545587303688801\
80685154847559904049502590026755917113050725804457822842624941771226924209963\
37735914844604701677842777777123692013916101162880311562429989468812185707514\
534906371591464461875937560491008519303139213665035772109767751746000071`429.\
13556793235847*I, P12 -> 3.43984214435239238511452580502179255575569891278568\
23886573798629296975927093365065341684026275152977820140917295596283997978041\
80281305420776052971313985686902729313759946556910247933919844955088475885827\
90783253658798316561295684879346001737928673282944044193527414008029890273725\
60596348787525857029338638005092854402439496108890208188826143153693174600380\
99266098509964635369263640141229442368104031058897854576108797582308832017326\
89010751`429.42728739158986 + 1.553149275863390101508957677253066171470687408\
29855116239696573809393969247028124533972932489890734363912482620598426606035\
52773398842190291678465493610107449051416827536231709977444072027870658828436\
16095848456594004813323488586115784464386469582560065649902246525232776379830\
38924240963962159966026744087350206901449220311339952113632339368505308313972\
41985427816208311177268587837149782936701025115684252918465771093595450835769\
3471536941752`429.07951239350865*I, 
  P13 -> -2.17077886542056512207744116744386791200085788497575656533154069312\
15644983595709145969308068663029959519480087033109381138325473449190433078741\
00228673899465099451679321313411867160783405795470403465306677206375356802590\
07469433890877545172981686403173814660370971562641746398835312675784031169853\
60304112032532085712719060218811766673378370488817877247641229831725194616269\
1405956890347875567011663825225909464318919348220483600595718344624228`429.10\
21643593328 + 5.0136978115280208932681764431369234754617745225744377597043842\
23617724105594956410835011913743010616064843313485465765372996184704202787052\
10055719327442931785884661941886252044843113027671748716293535555125211556416\
83725481718064350328244051623631937994783546565146858382228882254767961816632\
09989056387100702000098122504962881279957746744247866503749011718619476466720\
43393133566481050766269008626845353105048296488247004227314056460434116877`42\
9.46509708222493*I, P14 -> -0.78581312803816001625621423797514421981920153323\
06254096623601235665822550407960119274123687106552720016276094990257093888685\
77988461750196727629092403495177383449636408564797388176914757022180612116258\
58418340148083071334129882725586661430598929806397405477216177283821295123450\
62408032267732792717617849078348796900942179083622186131754797148106212709803\
13847120070500138545400706734427325630703127703300550968298651897651281776027\
53806034024`429.332903764072 - 0.19596991433207651435394928867071764715751973\
71629304403220468563342542898639275228987197745944454174681490998414546992720\
53256173562781101758363686857808089415435754939136153489822583510190774649323\
30218443752120275094718955230148593153695783992028608451755981121791524448110\
62634450531868404518105514772417325953301927961079883326315668479560331535035\
85944745283530600502727346765966104164659569918846114115063959045925258536222\
45371545706832`428.7315986097627*I, P15 -> 2.24583135620675374602997336208811\
67286754853598582497344237417586231029226404659640541474270163551933911741211\
42844703837191214938678913923104477579684855145893803258817753949990740773936\
35723138936994187690287089488738458743355661933500249615869552431046619947751\
14258409670140234068663081519944545489258994414013239182308306016711011995930\
12056589806865403351514405898933835483622157587863542007996335714971216692265\
4398888357479204153011146`429.5790773831985 - 0.47630217455374567989329433619\
84942724688870273931112306408840747964564406287895870214086744571289574301047\
07897395546959466212605696409865529792089699585652348200765799432992754540454\
99061556443673295040677888130640553791472332890084731583260116824042309703144\
09919230075477581946873503402331819265156575432148613569299350457942701851788\
64998209280220000032866479545836817582473026087231077036137664892761732885765\
54046520676920720325855878339`428.9058452320818*I, 
  P16 -> 1.327369996365402405962070769590380638588255691985440462422743790845\
70998801383239768594833675882002457062197597471125384582069421771899979893409\
00584911482929358860930687046227326160560563288420624843897212706959482913055\
00620887958715594804261855370239263134239527763532994832466946088800514940802\
42710691011730486744263204001266070533394052808834772655487708228932921128812\
728641766703032110035641106212511010663096143757951479787442563133032`429.602\
3377218594 - 0.25025587525119968417946282280747000359284692153923483021511974\
28568238087623296379165530271196385573016112437102245527412607154696601464294\
72895908738072580141377645835451751676609260780319224248991579853089171853184\
40743268754404016533650119576655527637777893714487838447594165913859192910466\
61181970692391319655381541985915981930250972364638416435838172811987327242365\
2811797476169275438021597377113487441799077674347917822635662364454230154`428\
.8778267645329*I, P17 -> 1.21230747754495419364555423865941976757759664220803\
89535670926694486567101221783658406269066034693849195477232585254351903579000\
83508571429186682217654628443390381283869306750330635500543275676112452751092\
87612240894249707783463711258264932205322714424683513327348695246569031137302\
32452363166226939856474294616079813676342060143044988053997020324544699458688\
26232803039948971075858921451178499799133528309746582673945752293299807451865\
92042757`429.4079752461982 - 1.7851548701839270911759360651805863328737999658\
09005381020445622885689045362233635918974649236597911786612087357800393921554\
78352145416447100300272681981727246799657868287410316794886979486772201417526\
75251319785073640707596458755942502582089980480971602621716090416440586707361\
91492905359406843702764521647402455813800288655699351935591738823158958200489\
12692771300807249497929030902606204234598867718427965990759439781053688259386\
729170479105`429.5760065432129*I, P18 -> 2.3137610413782192713253340984112531\
36978294528882648840248790469373465880326240109049003927261740120526377082487\
38708878378513936582330773027580182776326754622813406853468370073245356668266\
66175787949905639834366513208491887500427310450991092335107617939599251878558\
91692145068066732445137390595002900021712630576553023325254268253112427546878\
36568555742169329681144343155687198245233654662960430065125188085229656158884\
975622475234555502967424`429.56808404131465 + 1.42917783771837913690726274793\
17253244493041095769541169533587354405309624587767550383658459276498432096737\
95148850690794837897320973838895574342777146245491000447533809813865437792762\
06822699704833523383146367869606675638969133104730637109094537482234334561504\
33389537191465062462602500126888645465272873387282431762548359649487465002790\
20094306943049640425858550734899955809236982759846815703732992703095332427602\
48532477464585865589426410176`429.3589861383064*I, 
  P19 -> -2.30457570948276528491254864498516666668757889848880173145293028972\
24974584354905726955564048807259306656327160710013673398989649377093829801113\
07464714271976749340231166473619721687691385546915989347331839948892284362559\
90761959760889578951907933097632516535658097195949209726913540526436057435177\
45790962857230999928039116675220630629507824768357431362922947239477619735042\
1413875096440998535726930260234776254826382943442219089994171496230532`429.60\
0487068285 - 0.47565196746235893944902114914598618226763499940635586071456142\
61205910177285902865441795529128965812796315576742767847675993549465899054184\
00510724958980544221173558080701089907791587966744785319065328398625909358388\
87027728135131580144728205535410007322171701379415189377993584985582893502557\
95992644092390941285259343974029227485001402037487132501904882382503485888647\
5953958102967522037579686358795450117097004398226797297981827652073404576`428\
.9152661156093*I}, {P0 -> 11.141143107446198249406502470182777413513328557337\
40263196968475332928920953538946744470662469984001307317102003180104332200795\
91975222827030311263507554885912198481398252018601509982649448658121363130030\
59206213152791958135013712101007030726835752187767987792855353466195709192453\
19661151120325748153146864243029290380836844952369190776945852134158750230812\
03638918613643583483025939596244597860133477319866716469395120703780569122495\
21670187653556632114149709567`436.05278652260984 + 
    5.27263745265503188242242778338297704214722199860341030080319208310381903\
85196186925242052857635282103014655112192770121631790833740086179188226617336\
60736886767881567699138674566143113354348038720241262643804701798780471365724\
98603694751897011380254022371429092905364776666921397873616719273320600350971\
86669770007181326800788852161772212544123464097503113341995657031770327527646\
69712506072818153225751027190454848570885647834441942894952785942057762297515\
34097`435.83952848314783*I, 
  P1 -> -9.663387594267874772487302067389841679746125309449498006639265686314\
74049578918497921257072284205224279805953158063062864844492789349197257902889\
97636057369513978930153250425569738018529950006768390359866311723112473865690\
54474000265182572881904270521699846431086712514342266785176964019571539373887\
31065674038898183920972857452112022577893604543231308218853042002453177385741\
97135251039785922023499620670358471203954438924156874236215066223781297799172\
57731936657`436.05278652260984 - 4.274402546369466874468739519419974414177752\
49836102214628280262654949678279064646678948319997550113808898480770213553809\
89237263205908267332094735276371111830273552770585614038494419982882823559444\
39781409566625530783918795808247579827836565732849752133416845065454204854742\
21563075522247105791134031136823561440439572766421101251721510128338334924412\
62623042199863624524141298703562468352843155242957014815399149930197275985585\
02981008562023101555346000201209477`435.8206898338435*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -0.318298773802144197814670975090819143399165272712660464332141676800\
72995375416765927509951563260669201161946238827140756193099433585464340067216\
38569728913597378034304755839350162986700283352433071857578775809351885015536\
51787642319292347519470049937023058038797557193633090162649129344841439720967\
21902512651640705065296666467239189954219484283703570535459704598549846369377\
05496027756973339315499782377007327207429200395777529970862561936521809968627\
31548694798`435.7914825633019 - 0.9239242974008803905367165429570649262519710\
70656610316209116243144311482762317170634354159437342054013249787680439718878\
60724093362523310930989771397360021241372082698591973108222243409742312223416\
70299529098028141739760437769087570189645289991006091111767705916342924940867\
44900211996294643044553730936305617708319859669753717958283362945738701668276\
56246898465139269852869605202786395781180422408526618648025285422632600651693\
62923490692198894538998976237711`436.05278652260984*I, 
  P4 -> 0.4409813761544534180054709007582904234113536172453676880549967976384\
05887102606700131501527109016987655992221960808789474801789560856312460152314\
44187233245121500472124646971652641987495149616570675753823479412438534314153\
21340394183487862476189262631783341064871270173945429836930095947154656453592\
69976729665513468985788965194265627850452673016809292160890162393845247765278\
35251568099276805695569807968786330332057576822999518153575857006438551017332\
317474827`435.2115535033796 - 5.702248856231847572429768990083159997479083373\
37208979108104062360975683064197991448541944709043961154989844004733165414809\
16337966133684503270372046390794874721681392004593208232171464056234493842514\
23042302751885575033787965173968558558983650902629127563603352931707875358696\
53181233075581656181490000583281409603961484236538367761655228551480018348238\
70219767149154267236504653392865964233665359185209620540365972326948575731354\
19194546467164366116508332910572`436.05278652260984*I, P5 -> 0, 
  P6 -> 0.4897452284277034653519019563206643960830509267707471269204000355769\
10319060924420961483040133252443210671315980746341317051389473572442440268059\
70425859997901099221014877692041882511996217925532451920599064655220638585981\
65844778851038634977250717733033893519727926052841833716915540534563425756362\
54573166118035028217835124120361112433295320708674426011514635651355970851357\
11285207762470509092979680442537827216158487928347740982093840998647476163514\
2313246032`435.26385226175125 - 5.5465520533335719856205591353948620798104838\
06085066280891644180779558991353491875378861673396116474768498996670196511185\
29275087009717932304978704683497871526840560750534822650522654934884977337255\
96083168145433989011958614826123848262131946139733196593422863331748487966913\
38771251855758603066675696538019957249803078766827944450448552399471262450712\
01207159792119873497235206131953768937680954749188760307056788546815997112523\
4281398542836266960617388076112692`436.05278652260984*I, 
  P7 -> -0.343392832087497786034960378017300243940491619488353351827356235204\
96129783259462250785717764119019493361373923086662648502686043670159444744468\
76736425036635707901445168645320020699744532525963361236518514523585481797278\
63679427660373415957170187922848157327821183165694730111960122707623820845223\
77099531280642139881365024080001926170810724865510500017158999673609546644697\
20725969093851295234614919449773785154731667918296129285753777537319619914517\
32616331254`434.84577178278386 + 10.86209978244171509985311594432971398570268\
38236959595416261190085811320168048334717852491089095006212068553310509673792\
56427704092098072120803691049637895799057573248399752639923878311600973778637\
91690080594355398527586198131401955738630377658921050371050310256968872278276\
85049694583982060476697111325696673279867185992282834544880462099708265875529\
75844140715152238070018855617499056707580695375706251111920999944713556403782\
474574955691994475927698820016754463`436.05278652260984*I, 
  P8 -> -7.957732272855257592204808917257808215109381541589669760414590474655\
28526299679859153024880601604460626302986465251130048312954650785572835626902\
62938852594500072353775301206707958476659378287463643620582340279625347246633\
26658204561485967761636853410161449156928731161597166226933926995714276162756\
15747496579157350352978654727073297932267059021858354719686039200887129144827\
63661624648358929342143304893543331273305822345824850220840411144216745705144\
1478559035`435.7646676846875 + 2.88291718520801651291922231200687020978295812\
43603603122334546549935720038294644881690421986609606161379052178052560628237\
93852202785487709899696457657190076004973604483774472152540673781115674973393\
13937747691803774478593546014086651173946682547961077721269095385501428582022\
25549605055200209040238860484581154332216764751794778286647213754136455947249\
69145782112286101654130999604387274365863465670702509435772570763946006007328\
829575469974790541035458123205023`435.28726238729257*I, 
  P9 -> -1.304403799437700442183103092994387550913436132779059573961148135285\
44771496358285544262360169225058518146500986394353311680686278529267962092287\
13192891031954850289080663078904040576359118892347315041778629312584297752473\
68900369525557197410382171656818873979304370489417423890504504370978378319297\
42108193128148967655469645946270099378721170453226613302806449904217827098788\
46719388864553786617927718622194733226418605590699792653164172321393190494657\
45516670357`436.0503464503476 + 1.0844397565582583998733359187105964202210723\
57165064510016447714833754447893485519871835321593408347008712497518591287176\
54589252708277545485680212635963655155495188899449188092113769768786625987631\
38120522610650636798084795154886967989560230247580154332037518906290252100999\
47179358835041250663366826926461508615384070596832792866622345086116702119296\
11079089089414240314117528967829708427734612983067689105976254266355009915040\
4721252701389853215306631281629769`436.05278652260984*I, 
  P10 -> 2.452672440877442181488729166378472498328298744419397171081384290108\
18573989889159489783099607737400039332886716638041866808775891360301196640255\
03032572993185770638551781716964982884353169705921854209120822738077871898734\
63199234845811155308583031080550724744182317033021062466213819295307476339893\
34236586524445183799799518830658804600182483708932063861451752023275898565860\
64203123747051717782947773981719660463033590094951065777412111379059171735481\
60640785309`434.3296943607243 + 4.2225924834693039909206998207499514230834148\
20311894151752399808631896083672711131991598162269340902298929556707582710678\
80770299772335514876923738366622069610255345960447655178879501781156413300558\
68754833804740526950225754907562592317752515312511878979043491911669169457563\
93462531476817612717694729388465801196132442785555552869569074599367205196930\
72047499077066102656811885171109205678986242195226947916175274820882446062263\
1783818673706525689958990638078248`434.72100306893645*I, 
  P11 -> -3.55659125368184349080172235141297179597464441525142519528989028750\
28159979771465731711604284339018584407575094667218999715414490806030608878009\
51108835646037918233012007354151035224347325088664653603512415769455033001896\
14232530511766633885592800865101727363272679147573003801647067617201087022849\
41294145022891556144592153860290764890166627474562462185958958277120669521366\
46059399974348737033490585361576645538708652953829011852599646093321207259100\
17997495132`434.0971802411182 - 12.919025416980337951727515844821456164323989\
66741658918912904192840730437047677562083107736013848948672359278763246972733\
92303110761751509186607709374372436571675492642035208878582907659749314503997\
26566966698299383340556054956107458709242682350818721451353280550175306064931\
64500641980972206476855848956788118208049581778268512770414911625376215216606\
87258384179513090384319161763190062422886227544128352918215243185173961372863\
13946100734430421945816391110690016`434.65913800386323*I, 
  P12 -> -4.97597063098263783411106544436988804125658088378073368822042191760\
90943529288523595811765040712099165456847681647418783153020332014216849017061\
35026694971585703450984792350073018344087788634855594265437053635377036684692\
68359654530795536845803369108898507763136841264141573600347374957873004950062\
14230239236250667238110003142160227288978829108493023803775599596807325810772\
0385390310245549979170573920811206763676786352679433038720610618631342`434.02\
742335279623 + 16.12610410056373924701684239008130570272086625800361701386396\
67347628220858361979228152082203975249982387379798622200150059956705064660281\
01193434646164810569629764366708053235481038592111948052379926394044953790114\
08908427280481738415008410293806154110758840015969596270191505616865592370549\
40871393045977208983353611313485258144854680176316993671482870406572744643156\
151784229738717485696325955265180871178578411818100914025786680068650560133`4\
34.53675986706367*I, P13 -> -9.3291371189051776976343306316534740515283197814\
27793950665401560143979187851359528688748021892020034609309976826103493772780\
04572435426112290526857722540553111923220919059299807885103960206912577603645\
69691167962250459559167009675025284389533315199227094070399975394597336725405\
15352989733258080100018896601595774352721207539318350659429235538321772553724\
96328052543494096275899562313030351439976610456586654410801588893316633389936\
5926061046`434.1912158403824 - 21.4677354787276612596491902576176405019126072\
91197798173827461808376610061470066467319359066279745820860267814632963099341\
76710879853725416456517899667965879801559016183324484071472441767405318177352\
46010232528935810057754910056171233611476003501968407128330999922310291636028\
23927549050637214006118410815295779936216343250558797624242064106299979366725\
20995415065943315937772862802989136145604719905686217355759823070105258507942\
368989292128244`434.55674344327576*I, 
  P14 -> 3.294128790004483218191714736131187265203063289882286374848422214369\
23228054013456845829263353468991156814907706503019219963104033958012235062576\
46315008839698763170929223806072974626441813614184173712777436485104359057121\
34553774595561380764673280379462447112943100697496359286936856674052561702492\
72014667187882126040804243027779146545854138560392502723336060053583081378300\
85425040633069052313984919551702365421940963956993984092189567180944171548068\
42997877473`434.4092694614236 + 2.0448039404762708078783380728576062981526875\
40109938528557705533393646651516343294254163689972582993686622611899954075794\
84874134803621459373708824467610407850420837902369200677968539901364172123089\
22810382143829217297662970423025969598615314737886752326345928895421993547970\
71350632126792056552155517992845959910306468707888003557096105907657087357993\
53699567244571290575787219219364144666178389960690184793206877310310468376131\
8858066416810813326157049648480165`434.1890637167025*I, 
  P15 -> 4.565257616878020603546937413859597147799591865667399976307966596667\
85976496896747218384698262530599369322746904628467882951701086675458462909122\
68900846005695728840370570570600225408812684126365301169358468960360894809580\
11940093671491707342074616409190885904079308414240572029739605196417130287668\
51573734406569549940444613443792030167121881043009844497456821522934970266832\
70507249114340831179527326452449566641762226671254843359045283019907055459345\
25069578514`434.51416072268586 - 1.413970650156970684652803069364962810236399\
71068585830259523475851405865363842068288704018532499555940654320464970193126\
71681619236394505481482697322450268781368226541327234431819433395379017363209\
52559891869944198323621017459052888039149272757523792174036288947648828309925\
52685498002921895811411814268344697676036695133601515392780041300064512712082\
83494555759087412630100891136502217309437394782696112733431943269992950132895\
54443813630553310708092825236815659`433.98982248195443*I, 
  P16 -> 3.475853790724169115546622219559712428724632404705289211243288282923\
49812501002029722774289336647732862403170963015426876255356440244414858572900\
16588433565367127977255962647569081208131686303788387881840095524029923540175\
45752047131070651007536782170666130245591117091519211322189877282086621262028\
78750277807762789523107553271627148564119652206224411049662659312708801789631\
69923895604013046114825043133079997008250518759812030618452317400542919515374\
07159180564`434.5782641327599 - 3.3469266152561513644994110271355394114092058\
50272447913904141743256034473458335193424433680742386770659389035478858884709\
62301779726505393138403423302275764000013695502872821113518610562386072779154\
99091809109078445332744293070889635766888471803166297863668912626223742403743\
09157435518756371137205140220493912016537753636125808802371171300782792259663\
60834424674690477665618685491996629236437162451095446080951716582770549580100\
1240012323589400510341682459333853`434.5604807142006*I, 
  P17 -> -0.35032553484716859671843835753340790708476864838289963224139870512\
31438517562808940235784135268954549301451477319100234075285811906066992593264\
50912279344733335078473573871414485888009848037151983077182626718675216355741\
56255834123447850944861943004449020842209094062887186211702693721663345167400\
39849722478598890105227482320261455801603181261483859624218698053942572738300\
49548192605544667845781360484899517862896009391702555010689914045692265763783\
408865276031`433.43752469353456 + 6.00167187391709623990114020874108359802384\
25585324116652850420596562690150864712322487421731021462249312948327975998667\
24991274244880254231638657156613869088487784470928130526939771224509990816971\
43453329546255946708866518367984539640756230179666439777371987543397596980912\
04859994925491665494584229835906003009980410854977025468661832731862900173590\
61773459747272734830414396470196397856229230583677155653873917566498702643953\
967439641659072016797354714211116904`434.67471099827264*I, 
  P18 -> -0.64625697799677432152446987628366123958958070954143498467741956767\
88152896889467425577758390764703933966401391436467041295275376975401214573579\
28133731566320102904620013626530678548367232577549985246777701153194395223312\
46866914835326290975774323615128348440772204969933911785491950354149453426928\
95775940414459932137509935137980924027049011354253824114460608588016247024966\
46289246655881597342526569809002448383620344061081879712891877115458431386920\
463252995571`433.89828985565345 + 3.02581022402726426124805468361945559846910\
33007635149965318376817040981136909034492130231382864281152516565135716801203\
63228928472989552477482909182809000325934591701596918124162208980587455092301\
46964227834375184675631455817020126626504541655787926867081415821021819849542\
69788207853342323356633322021494515926499823929740506393654089851858330178143\
39134442297532673607176487277252748681941912625406393088236922834312118575846\
579469645545034737690603481652863149`434.5687288335964*I, 
  P19 -> 2.919103039200497684051460501323121942026030941483949234391794061113\
24456308844236260971757665298694358554090729734501672217397594314591554465546\
84168940240098138333314719881911258095933811045507228529350271369043659515168\
22298874410910834781134353862866978394267573736892507025850600571823504346449\
28869067134070032416894240048334188000250659573772799537443661466362185712387\
70306410440318486931438642216909924502934883791062437638041979858889129859966\
21763275953`434.30565004622963 + 6.737771641349293925948207360990517567630133\
00435187039140240006886689112627130565165795110271157350052552957221295403893\
16108793614517772255582951769113186800731131857421386903062116787539615240703\
17568518691709937329081358128448388882223601087248958779784172871240983389566\
92737659080642541869495091834520725738879220650447478249935690478186112946474\
80803434163083619536565494336994342413653886214356002483601736809194129932377\
2326502207868566054071759041765105`434.67097668911015*I}, 
 {P0 -> -2.822181599689174594178640926511920929463405186419306698076321660701\
19157511420260041961092765625633113729246804464308170488715834344517551984134\
62766722154302149520729154196934472447255109397523937353497819705457630254591\
20911190215810133889492166227131854090393647754438664202049579570813716914694\
29929959839021620910221858075814245507385316370285026626944271814382111183977\
28443050395585639073689570446893744947253701060423428918347461379569503080773\
59466028604`435.7094311809944 - 8.2049176869677456661679197186058943782613734\
80822611274243753982076341522262265126179689640013385135770300148038426923153\
91325250816790062413290646397221400997147224262718175677623400946190191119075\
74406216706745503435312035976808863105094482277536496863293627308128153210833\
97226935572501401568155170746660352390025152393983248850851476457540284035323\
70332784506262597902454407641655221727146125129021186938630661236239595821839\
157910664359795176340690467093614`435.9483726791135*I, 
  P1 -> -1.287327956722067904056309069788607621370303114986999783001216132904\
33751532984047421614406280520203149822745093237649043116153416993625340791102\
98121502080654510447286953408986497713056847124325618601704245612221501957807\
93011968681348727057222279085765289173223308156434371842968770357640782539879\
55617288667289661880983553339443559438522090677707225227874342772002408009161\
34941142687924955681490962762710583568981669090682203434622691503193544403417\
15867116607`435.679326828456 + 3.25948750453985521812143500647964363131118520\
12392498393775669383219767922291659943211786336288700202075792446138062683533\
09375835111762649482530076647075248204077311318926382165322850637987356733262\
03596777423812491386645354944707454715366274572966686674326614898469761036473\
85592939276386176527736496826654660935283672048377230177855851345469485031788\
54743115530649532944219633205609036694406109151150219961651255588067111208263\
437883169008041747970445260383535`435.9483726791135*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.044040566500996483813579114249263617642\
28642875641388755262876687984997989925045456982079453124541806227100483180142\
67602367305960762764173061942082613889918522147690435330790475923518438228962\
21708513294148189236084236113861631983031031159809749294422448806350884037910\
59077481558465008939282811341873622534718852533076421778548707172804239259151\
89376534130515840712279112856316164956122201313318263610817862726045503445138\
91382418845935016362174333138473284145`435.7723824808171 + 
    0.10641690337599291369667596002307215285154458809411611949420609977422342\
90520179729114961444492606723652672261341655137952436059625948255433713542601\
86525831086177693824247196814666422314433203701209519662587288352376598517909\
11860693596973961842342285094874898422806249563414810879646923426529046890503\
17371628243639719926045452614612108913366724899077003591892176796086835156452\
40101293477543181068611269255255079910236056004824523545319487680985318372948\
434982`435.9483726791135*I, 
  P4 -> -3.345201209876974381232582177377894379702101287942627717337886854604\
92230456523230482652053729862340229145565859669350705968273785689954405142733\
38236989573423074173803836508460885799506987307513362319359544729128469988559\
65650857656068496611437873967533629520899393754097772009234250321968161959532\
84019171209502614832977432005259037890496709044453633522688924019400488659326\
20663168367394441160513014853884277406828207938517801446238364659389056705811\
01050360756`435.6917394831028 - 10.231551432736396416071999656212707023791292\
35981056891954918665772388518329948640777591163187884067672528391921175721938\
26695273612380893382991904686026640947699540913899475986705097227585353038826\
14486660640174293839179841852601300253619509313378819174535770866771824519011\
42929094871785485895578206152198073818493851359326760996807428891048771204919\
21341215570895496678170911647541342349656634669184039963120663971097254794933\
90346663811657038338797925175162986`435.9483726791135*I, P5 -> 0, 
  P6 -> -0.074685117303688092459410413222566944347845723790199496114146903391\
65042627939042732355437765074581924702306088078379138658104793896101031491320\
39248335557609466400234875176778987179949748326083051081632515822358254070118\
25528696470749363522526856565574895646680574078948006973490724784939573477231\
08242824865778234036236895975035258572111441054685527447738831863281859733008\
59356117066964810459110738366445305129115567351810402295309360595822666178104\
76113138528`435.9128261474696 + 0.0679778199972357546493629256891332952095757\
25841993329762780004109836213559009955834279047797204858527729655607000876701\
15573948275796188466888143742537290278368535709922923151439849516535805580717\
18854252123338259044501039322923375494875891774784723269682816256000833093872\
25526664250931258448127773118316889740598951093892960473644166785338373151396\
63493864045422191463561296845925944736792858947868549896267428705682769586053\
8646075758600394852864663007963793`435.9483726791135*I, 
  P7 -> 6.6818650955575380836003848353225944723599063596997631380528191762505\
06619705909296601899659926210128657888687628096672203343876460147285780912444\
11677194329188792204449938076214144238710515254976799911258796265368752640282\
06352264796853972016200036163147710275057715181395312640392747954331182334377\
55774606938828680522997050513299368414892265400872073207575887773788102059672\
87383798214249014590986586457484424595450943613678196246132509925071429268469\
7624929351`435.69135840700386 + 20.459220162486851311324925524221662489286968\
02179935736044937272645424460827608266720647716786385538986888528929494870433\
45254210894062703610927793050016505306874796391860887970041211504881696033254\
53668654301051874263770666415542331214985548450251471048658284251452395696707\
11807906667016080841535189875745559887733304302542784231228491232324300165882\
48701968475881859651695883732658213639392375167029928637949704379217595422349\
44199324275328390749429391144185546`435.9483726791135*I, 
  P8 -> 15.835253811103661635933679952652813594734692968561470364641574104236\
25416483846659642793069236610192795624701014591161203952613388751389501728545\
84603574160743322868860938021666437183588369248277575110607613229740604762787\
00316705057399163472435901631082721163005457762308906029498859316769361623509\
09825454773592261278679475135684280152342920155177625515653165258999803333811\
05285681060393681614004061147768590831935153271564858824841415183297605300762\
56728776881`435.49023436148457 + 50.85792451177352512537578670115036045474350\
06838041675903798964885882306950137216844627570713304806462004213312292402385\
95613549579375566883512930279908836774864083255988356869368209288059646420539\
04428976052790285212882743863407566160175457883457422708758143378161290809353\
58775125083955152220117873150762734177965638424286966357391709266968632480473\
17982354727116936187441348862818586187934058197335904724273346385192691467695\
013378582847365121932635763791146623`435.9141547946646*I, 
  P9 -> -0.298506421556501469701309248498773844716208612749995125273484073503\
53607189111674103800146893802977729543990706882090776357359787667773365521296\
18881676089914319589952070383015781173752174324982269701455484971876091870017\
17860993924202473572919753647647978997335246613736944767616021652978914588866\
45976929882422877973414489044476722548848258295848091406057647496159026851807\
41232927454318552240836242418693834695762502121641797937225145349632070323592\
95918259942`435.91291449624987 + 0.271559942685951399371372296348384937051012\
98122924914813296970063369558951062027764455180795288876854496916960800694402\
22640467210694982431515852761014730631357673622876466903480081626429619954969\
69061118543575350527995768123639901279322991997408834576868539489646376873088\
64916337265594304532042841256523763781580943688537604988671928432655144820216\
66318388380394433694290893952802790077058100805667597221437009507333284048271\
00887484470442057757575605928441406`435.9483726791135*I, 
  P10 -> 8.025579254883061722817457935670908377885617873461270279777501522464\
34606133413645994460358848089301956522300120343123497426142716266227339274006\
86208086220766074154602434152697742926104752366006705215352435753160692539849\
47438934752923113023223921864611239544896152000730952183300544252204600063276\
54215296560327388854940498481674359638842331102082216563045503710857047056393\
17258819811152588274490417285898773174485508782343258598024666627538292559559\
44639976417`435.41398508522815 + 1.256628460313685819433240217589634004273564\
59544884204879805208090422103532505805552925293304319257819555007118405489006\
42277584586544871396076076087700034345241678606238598162250901453024451865304\
97256293491445662748799344279125699246843154531893568187039325144013995468238\
09582308200909450820993738923305016355540194910432184069001281972506665162411\
14518405162277909647064976596354925157891090980731833277186541564933797987370\
99423155879646608431834227806817761`434.5924440241869*I, 
  P11 -> -1.15244799207874663927727849891150204953064344421326952340288303263\
35639793246493023388229569894321637722414026959583898802383123571241349237295\
93164927027793071077943241671783633922750521575997992636777921892618581358254\
52384002851873352233017709866411725774051124214905666785800328634492162233129\
86603213112773814271528330228274292449016437532871852796318929068432211218193\
80632632151633208203270669011034340689319665912006453694002657401231741284646\
570432296585`434.4952950878237 + 4.491834708331044873812909722080212313615469\
21320559146024478175805243907203080743999553398413955902499430334836913291172\
99244342048372227640621216574494909446781777984350324986565418310876540151058\
01002852414644698267016586087508684942231695529723709188896433688907412260655\
07410700008547325969984041486832597493396829155500257114511533154432032874872\
07554104534680411344601627900332711513339785954611003780592670512179110906044\
19617704589859150115800357252193626`435.06520946319796*I, 
  P12 -> 0.436710952566005281352773472390319091305660968524014344504880481843\
36326125253508832435514768762827735927259063014249599998899342689484124637944\
01112923954000637030692408878377499806628045458731205699008306604121447489762\
79319141866974912543979103434455243212708485822925942813208411654695707315295\
87076523169905601480551514266777004348970125776954126173026926925753250977183\
40328681256761549563978049357954430472140167618493808512268755566634167733681\
85659754599`434.26976035103553 - 1.819159523606622818651319712831307349077179\
70475615954087954771428364271995922385529205141967752875223594598373502956522\
23357785973391586682097769372538434052274829783896404301025571171343636206574\
11220012428259573667873641446473084165164646043479627321820879094835003842585\
95412265830139614887083573708926753772478778075199149829950906227984025567635\
85216260159646317246135815306854548608674322901559985597252233637201000801647\
56781439476374172158722755363498697`434.86755857587565*I, 
  P13 -> 0.075283620864312611583731867613770025103359478347795958002205069609\
97620958967831041054588511957792508773859133189733371065670571390452305928943\
56688377073562612014967208526168561382748117365068924850069548872107850888453\
61295728313987221164747315066979055292508251771105276182045957642783951428372\
68602860485475638296482921741597972398900384682091947692292756752151932864662\
756852194502168487695027475402382309588267559824517230458005323733337`431.959\
45327902535 + 0.1324531088243077289951862126038064312820184559435498264276584\
62226620560375896540564325275198103902306259015586216907270099437298206499682\
75210184446520426417346383380377424574869275256033926841860639502765032723212\
69967617261901437785215203291944785749358314269865767403609527499464208092924\
56038017836042546518835363792730372829428883722310081243843692773931208258363\
71298150890752916553368423281777577801878155005842526479830873839326517335`43\
2.2597536760269*I, P14 -> -7.334737759982295459881062786354929171745464354240\
94351431134769278840556263914577170686865684806764328362281578990449200228717\
49131772128843177171086786814740360546249031404353820200570064529394328439353\
43525509071438607221796388390761054712546027149003189639770854032884635330004\
68867500225901850077614421375067501114934570627159505693575414399200888988211\
91534331424452194592098329570298327718170234169498746440178163878315063476248\
94542590566878196046920742298`434.88006794604763 - 
    6.08271206124436773552539626646352123586301673723150004964932483058614149\
43836423903073608765666145192121267637326355800347179959247081238893797387399\
82840422388314159028179118713544862712341424265928744992379124734860761000165\
72600896371259565560649210361180862113517848252128147123525662850932348818180\
30750643666856089618506016216750564392046259276537100079611414291464203027623\
91858248966416669732015010958190605112914574237130231764804688856413198916045\
729726`434.7893063459093*I, P15 -> 8.7413808364456320880100195873960532257401\
12834497102685461526777907083689828091064874579689325490601745492318235350235\
88333612001599344969388817521033709451128949844116515636124510325057352177470\
10733269204147854197681557173237477734390918707854858334878682207936448128832\
10197078687767190481056516113802156905729924880535471988370482927440478885502\
40523064017561824781367766374548002706764785546012329788015862350973094719265\
0499327402116309804353466746627868907`434.61751944389755 + 
    11.2534591271892543575025202736965064847736090979291321709064839452489087\
91311350480921088483580718844973215967656562574224408049103585998187680545763\
53156175773629207216825045607460643605849754310779780563393407508608435977908\
42879778347405229211824351238376115287900893409610437097618548875382320935681\
71080624389767688754448743927763132212907509285076591933863315308585829363441\
26657102734400161503170433463811950036069210361014389059564446849701429896774\
9049087`434.7714515922858*I, 
  P16 -> -0.04722012903917579861248329818107181455641398226464338976071063165\
98930539139254625826515963525735138995104229103408628296771164149667120154525\
57955023301574856552065461604368139519006883046343565323431427263184774509210\
64651443144563597927894783904516105566707311526324095904319574984247366532782\
09357102096087595482183477479266635727331239593346428249502749220706792324424\
81252858196265515522294342959837901525071523360893218842395194892400688291005\
898680959385`434.39512514433244 + 0.21046114387634094797331886559362895646273\
39376346465501809348495575262770443733871767928564352795931191306958992051399\
61377795361973610148396592765894103574006015810487697300912266729139742658628\
61394371037537588326258958787541447584319273704761513595958973882221301884763\
52435623434412503104242843771090676053058480875145445013976793697122301219432\
77158520482236777750347009466597150345592666201367131785591678183389317211250\
725485707426539673769500008601166802`435.0377393451125*I, 
  P17 -> 3.864816183256052645714102045414771143654870130509095962544810727150\
24925734543047262292629954797610539105933257955435659988570236362760720402456\
31453668370535277163715286778102465321046166109473344573853991867494128708628\
18306449846932953325792712040097938151971578041080353700651173536961165503911\
60171510663318650214826448346098748279820563405884548231503915827643456764040\
54019498523102556161117427178655101480352086639165439958831332231015392582075\
75600987476`434.97416163764547 - 1.262026390578864978633872408619843114409947\
23497172927950207916829038713195578816433093764189992656705983146765934233085\
24618346550789823072206757773553763648731633639563423174975635612742610370657\
04848535477643273350705039886209153261815541171316592607560243088951865719009\
25413677324397093059352530288356418663076656128566205878571373428163080742581\
18885937929741697911947092880749047245823572367426869250971575002019974217732\
30040562239639807677645245261026605`434.5180912976547*I, 
  P18 -> -1.30192252942487523011061835559165154069652274476228194043554038880\
70431137847102713951362665656533259405621837144794320514053884546020179553104\
07691188907531340723097024947504753572980123384452909504334735554888716845427\
92008586832665630471123403638776056200330571046914859302259215800544798712112\
25605771273264129864459214172666011229391504451730569924507773429709397507717\
58083036059272777576114367605839386306263823733241433204491659689371878239235\
898810218944`433.9044872891642 + 21.34249912537800392894011573381992303143426\
84065927059368462585444784944549788992873706648817836835438876419014868266617\
67651430136506369746386164029554698721180042243144998159220649690922249216230\
40982912121833707602898319190038058649641511591228594511369028516965445569090\
08248312229472087312793139035421673857854434987975269098421056906182689864865\
00115811190019560831524127165190244157360523231594821271959902232225581729535\
716787968239977636048870359645903736`435.121311649097*I, 
  P19 -> -0.00170027140172611340438548815636858774417847391857738723174613087\
12675783957769665468302026103061936581067305196242642228971777646258800417938\
70963928399652541332041948650140594197915715669852013168703825553205924502273\
32510212126661885627955186284664110900717939521957980502367771930117568490156\
15416853043063159754521810686134061147880959479879287412789933344954668064025\
88924519683464536389732393150401032774638593035937572017934469399644051659330\
248893510204`433.1611230360152 - 0.114485699278147996388039414800123650570269\
63427418037994683962483383666534061599054481072025607462446070957567719578826\
86167553236268590655279015257764096778222198767208338532000777345795745110972\
57931762368066489813115780882621730766839094858993118937615426543804058392082\
29140635406684132607610460277401256609263656023983120219463173361696171717016\
30387039648604732562687779297593070306473610537461479610333719694225976651164\
27556791072336870295790379939398483`435.0107889089624*I}, 
 {P0 -> 6.2304208312420195991203621388825673874765468163274493424527072789375\
57644689009799226312343195190657598736552499177690579718847847016064459287466\
22530763458901459266198234444478502342478893749763129657216106289359090599081\
97569236003186729350894285412956644618392968649629732324920389577350020732112\
30924321289451291959507900102613566366486323302379077606306458210631354115605\
85251873948951382492249371292842483836448027435279117602796465484586287122751\
2647900813`436.44392194595105 - 0.1182367033906131294768163120105028098315236\
69602338890170776506657754519559919645444976552521653842834542104759284781567\
44422322880906430428178867732530326606507955466234946854441801246470043625554\
51787526549348995075226998706369898364076680098010080817824243049306642188549\
55108795152151135588123943698654880891526165479056353520239313514596782372247\
09714325722307438145248648273133946555146638539194171786323882524079097341868\
7741236209444931644159743757984168`436.1430483284047*I, 
  P1 -> -3.661890399013588634112336564168765175447605212608969151804245712464\
51400147064787801275364834582688701850516204616375331970478079375943720917532\
90845992534198359799780433528699720876765989118840895085316110905159517828313\
16106355246404632412131333377267392987521342667298444048063315029936798204644\
59235506461993128265370836206359277514075281172827642671565209691428854764109\
17383255902257943145863861470154337521836106008693814898268629450564598460935\
64958780531`436.44392194595105 - 3.637072113325194467872705901965420150531214\
95981142260216681863230923286789300358540981227311241995462367764451173792506\
22931479474259000479034628585373495906941128308277506071653971237675885679372\
02818076036820109405722951654691208423295522447072202937364811722620384933076\
70896934457190602262519007524591832371697292481739717549686019552357972730774\
08260010358200607376491882712347231815047606553081246084793452849266024345322\
19073345233541924106678716377925899`436.42825508377604*I, 
  P2 -> 1.`496.4378237663101, P3 -> 1.015422129096312806576651346148879184356\
49102109205777604761914741936445372334848563533700375213655154078719395555422\
09819509481037960061589897086997592948064744584924180849852329224910329873723\
05718436395577076771013486293089518935314184498302687556624519937666055585093\
40706177482522019073326008141278403323158132512130527835865732304584118231799\
13217289613208796517100008857132544216413376922165660898316197212877715208411\
65057860034077146368742844159564490339`436.44169151095207 - 
    0.17645627634972149187441737549552934847228969368742496260549044923180889\
27525815103101373436948107538098612084237180566254673296181539031145980882791\
85170734175258054505141130112064918824609076989236344721702418924721741265785\
46327716090154816219126516498423001457001682047093438566159428432794538534080\
40861910755080480973410484051390046278642120370818202251867243219403602937945\
61202271282532533288465947560996405433243092090607365575005349160926280788364\
220976`436.44392194595105*I, 
  P4 -> -2.831476003450194937538271844824365720209729761543607024022396837374\
15298343396756760384579659385811331775376186101584264510831108087904108136588\
17849282650019127611947984378942224751541244929308316057257652214661217072879\
16599094108620960112399719978263299385056069014589392411492929771032955137382\
94923376819905261574419479122170365155904680048488693803878132221587595950439\
27913981132739093853845214699148919321213298423479904223701813628996067733355\
25696688003`436.44392194595105 - 0.493892519281030366364362659293570974353182\
25932111939755225352563472299948763950404288909537832680974285106695106274016\
48152073353513745391132129397698285381076537265492219271713998716834180828531\
57259926679205124281755442404724895070901862149778708541179038805056346497475\
93022548322455589916885832496159953348591836676152267937725005998643753383894\
68577466824089537530741868165673097179191109930519639420616286967535526994394\
43333887534213610227442132586774691`436.35901738900327*I, P5 -> 0, 
  P6 -> 2.5456281077250559548108996448925053269946349274020885012338360130077\
46277835674183171160334751823220727855533681981488944260018635991968953896947\
72203166076841065774997340487659645233983208081424437118023008371810756888742\
55508509498879145680919899720340846442515609704071366017778528148179658121070\
94066897578625723077372080992616527218604647051261057456457723276056622658686\
42782192480589904823411825900323772146226020575075823537289084434827693699976\
9803524888`436.44392194595093 + 1.3020499547591487705595445430748783932511898\
40066111987710342175138031742659277033835261369953588303237250032815367027888\
76686987548345247976465010564718511031218014806646907438315230793406501697059\
86040419860395073302180321695283940770178492514018161624597237794032519250400\
28362360045383130157023560839828416758599131251417060340988577725703659834306\
60903952457681366614974176303425387300528573739322434679696524819437781690671\
3558847465726472730442952339172785`436.41344965784606*I, 
  P7 -> 4.8530815170771060193655220407074583131831171805675685621208226674194\
31161865219577513754275989534846816690875093246208081920754399403007681384233\
73248762899962412873301761839167467899535074137500342386476141532655551006002\
39651491787259294140007658668965931824273769922071945551195222848403070615885\
23274592723153154023431548946071704990869768747350396397939582850236385601163\
66053229887150389573047686082004013878357267277375266271577215535860271534042\
878480129`436.44392194595105 + 0.98197251763483265893986087370176641248103726\
25014748928682885253608230519638724047885763963963216615192964761205435309654\
28135970892065162436513645170413828137343881238157393261016971718036779456227\
43856358286715966499151406485001629177841532851432717945287538495163501614744\
92305363723460782903421245664078894509245435521431466515357338635963511495963\
25274158029906151623988331168748814500113284979608604075659312131557765483297\
264884834563223670677951438118328`436.3698605129234*I, 
  P8 -> 3.0939118966064953544680202969847526760290008585948403037913118838461\
12285986365523719886241183054922643854756401156628716953650975674541531760002\
61838478794571578073732367690299978172124804056570488980600692148418936836615\
19984606850674329563591513078445493308896587515088466715983180956275968182852\
64175739070069093792512727572185773736961318053498935694842358245374083969038\
75683919351583437992382570548765237587110101154556319086585927289593594787719\
2257450466`435.79178572252073 + 2.8680581267497692541742781569429924907785017\
98044933467726627408911666447758883299312327830322582138480562886421565644585\
88898594626353279606820793716243811524597923290581676426753593850037692787339\
74053657547654858026697338996364291215137250639515446480522437227041810730422\
12890933160292213635197411762737559183741118350713771422544652292453538556238\
20126656107317092687250416088155957797826084308798763262117275678431199200505\
6464844394567799699359597701239958`435.88373969004573*I, 
  P9 -> -1.731804329958154174392216374048892130192925242735788402628070106296\
47648674385908109099002051779112226829186972039784722413398558251708742585098\
37216571630835395224112251438464857880257595806904757890846032993257829814606\
60029660968574650501269845249648193334500556799929759474643243179260434784428\
84552265423005684851167520847945168084593300075568304462780873631697334128032\
05069729624197397920508885314105349539662974756357174564055536761675685112821\
48495111821`436.44392194595105 - 0.224342141499461090099885139515486771296039\
17887683753620600617661792305549278000213606011808580736609539623620160048736\
98092826669443818138662500109935485500948368083395851101691908661810083263534\
34632116864137605843138538815831417659242864671178733863322395565701962170119\
36947851066735174334404402718669196527550453347546561290733993844536860401501\
24367175772917072019678726037659423085442471020806438613401307431451736261908\
27199042502437412543272311382952686`436.3329169321809*I, 
  P10 -> 2.834966075934703455980198797487123455939932374121079025577155758898\
04904345976905118616745029918680043983770924404948361521414336651996828872821\
54382521218719612458438012529733792743700240348149652781781308842690742410608\
90755830455425852246162106658877671852459027512073971200131758011628382577083\
66763660616648552002925232719609272834726261306236563241150000628493374406783\
69351512326530215639878760842927653998301399040795630204432723992136729328263\
57876197636`435.497546091287 + 0.92612185852988754073376943073101249010872343\
04291125971595851569182990096134757825033095590603551506956710220574122487939\
14072024097778604981994681464906745541861426231367500539379197284392499894085\
39643158499972995713414807539302999819955128126986311379679832868728755391600\
31347879779992181535107203814556461527223443150962670600611952972305423370942\
89319153745442452662127551394905402148713244791765391186955304944805306425540\
709377012445338981697570339744909`434.94628310819354*I, 
  P11 -> 2.351890996877744416437736845092915885511792460418533787133486099903\
42708990451630395365625061730999499005564128316429720736878917292813236580566\
81623583809187287127025845960723600119339504577057123788152769788640038143868\
76888653017710604642921814329462498782316758473976072713440145670049559040814\
03684611483962007985163147776073872736582671479034406467320076404330298986762\
76511157732986853831523012714475515885799942969942101048509158542511824448457\
39958751249`434.87763393735946 - 5.748490110792288401182776671774266682472504\
79078032806783851989996138066932497741476680411352622584155541385601911675422\
92012911018375066195191813595882443616560073331640658891825991953238040991280\
47646885513269735005356775391241186761938829543271045889518171119819430200514\
09689162691528793641997043579115372560035461897812987467781586371507734170431\
06108608630245913335009937082868399211425382928702435855899363631296242389454\
21958679554274452599864507944269415`435.275558752925*I, 
  P12 -> -8.48614952759701965429503335866444667723820584724894199534883088429\
71507805741082106996958912908540755230012972728314115546844911813451153187533\
71075424386711428968691280067510614522817736185740845715307392315399947261868\
66849777215133150279554596882583560247241540760043319484032122688316170655356\
86725615819837432957691110790676903190179332541723183325396344641147815946383\
39485125973079765643715884756988518956726379020670511460623495226874296185905\
321899544392`435.1564844849736 - 0.456776535313465317204792958410660591087283\
80106072879772091724075878416187240888893896998835468930199739225599828695514\
27979990237259100991663633698354950504447315444185692834416886404909174898644\
85061036412926378645564222078839290699377193112310266838000349371752926217321\
27334597664277047791994167368822842962283569473970380964205791124481950702424\
85125476356455750391320210182124989603234242408179379117512341753047623190755\
98441830895663915501868552240781133`433.90338547528063*I, 
  P13 -> 5.800083950029664310758031398280984862892572806357598574371646018498\
34272103601786053271627950113582083551969634712035607498817238809481974179741\
26924763463472237377201671387002259131221238547252516890995821506561804497502\
86587918706368125809981972320553291650631822149439878839580998055748413528906\
51473922256109284128240188365306505731217729798466046969438895672526562413961\
31401996941993138659536450775017970506432791386278789391920939433735351526991\
16705062267`434.8925465602117 + 10.304591406624080323109756052159639158522146\
63848100645371882633430150250798810583422074526926208373891352272638841967107\
71239030316135652733917184844925438455381775956925657738616540292265545047829\
00343867499131453748185073415518024583017053041240030143519406420718414115653\
01046425840249654773535449735762661844753445142367940715244720801064948125493\
94492201518467318897265577554337382251338131731973144276814611318862496391571\
48210028605646944233900970741895628`435.15444330154895*I, 
  P14 -> 1.464592666556309181852778921971896983223443154193095324999935138527\
22630061495621089691244279019102747235847314976395309672928645148188335089487\
16595725625863791176961509889763070161893220147051524888498441629907300396971\
56493364038775826153126838496697063618590673954656808781421008466913459740389\
78340546832622349722740138911914628169216684671742747886727606929883841172731\
79444643029932883971333112624425859012910016562292123295799885344680130133487\
62976955947`434.8203374855288 - 1.9330166652711658329504791192751530483166801\
80856767101942430194127937115869114253475882215770868012592567326295623760796\
26627397433552546474309504542944955030353371428105330913410285139117864992957\
69960076014400167871872794980652872975780600704899781961021374183797593136927\
57068237812196163913552862781736433776192293614079365560045247441669083752232\
71695632597657627270577592941568883429475704862412264852271208644034734168810\
7115023049836691183066841666210152`434.9442187166837*I, 
  P15 -> -2.08801314125055646912969245378346836390541489915541433010214456383\
55161118982225769251329944363763779106188481559942858653889606620891272289202\
07702912868764607424525467382966863840935056153916561751097069345759813483791\
15811217718613483689841064113604383303090020027596848221102693376890377020266\
92203889830598186186745381206387436453831353672792881752163590062745246738891\
54063850585609366374657897574987935074170333249218497616648909586311697967443\
293002712254`435.0836073422533 - 1.132251298042542836790835183351899971909709\
13675314297021577671528359937903234048026441283031110067045998361299248983791\
58173089455654827838327119214932077911076104642512870776401105364167066185711\
12535031311056729840970690589536003151079097058384746051459083745296489217583\
45475212922299340098300478629892762555143883405661747066725811084566863951964\
70127262872795790145322450190594491469636083544539287808754870565775213559728\
79721699277182618455698286661813235`434.8549234561529*I, 
  P16 -> 0.269835858743979235450230414444120097400634678410644949979786023743\
49720807873767655789144491694243986612122211273883078468547523548959227935505\
49841827082957058190139891058370437535197539461281606408893590190145329352167\
21686259493930013271008047168599593296191353120905598868088696901828160478354\
30179559556971979190954875838873873648148910021746391836364313778721840716408\
55368020181545347330792407981271219049768171232524577931203379028306535327095\
59218310789`434.44715634828475 + 2.395831561696704695361624280927517266091752\
44156170891425845676785211615883069932195657634410836707152175449816821298221\
61485986614925278046703615733958551982637521570458675392953507949028027998761\
48234520278224751090845751285194128330082739939019762303878752456396906921937\
12314735658721062463280622905877480383863304630821878191155659415511721575349\
62441149392183782950703304731264619350229784501318320736061521162886122798669\
73327166114379655965478484116919137`435.3814945852682*I, 
  P17 -> 2.876022413644184309073646413037335222317574764437421350530252066786\
15797066560774147030502610328325661973991254836801593293363002813519600496193\
19866276176892047400707097316785725062175538659465204298198429725830909332263\
57086672298581725214059033562588353495255771428159700921667939275709013051278\
70923736402506506204382704320972364632721750819070705218130819894595254976202\
25558193168748707206474142625023033682657552547607264212012216912792000046252\
26572800945`435.3458226945637 + 0.1396112649058634474754815633993960505479639\
44181048575166693560758063660460158447856191130194936011197999766769811559503\
54556439920506043828324292375870948249532076493329345177714748473244444362594\
80438330086562492486919506503819724828339242090201835780040588685891381246968\
61342414069421540014203216361466797728842002749089556502170776246084839567438\
30861808221615937299267763187414109889579739800993790953075534700865343493496\
589234653636756874553466565299424`434.07111824345134*I, 
  P18 -> 1.773390809670866865893491372641818275714490837846326015431717767793\
32702973195958952834371023173724042325947059514203654622237502818728500648485\
69553944158639638761260087832919423424745667412103767046455524716393898107443\
58363842214642606704244957586112316511264031557191210378115627009449532598005\
50635028993048974862654311060208359461981959794203866010234328702564974710545\
12070988574137268773972122364693931607641459049970070799678298687262346942734\
6139783056`435.21402504299544 - 0.9884095281864002763847552675903176876661896\
50116220721979099635252206016797429522034279155585805527920518158954714779772\
34908206027488266809938137385599448678167699906101754592250056310219751959093\
19280389534136711123591160033862170795935497359773582450921725615183981475924\
78002625261307216630962132262175839326112645570331303894143377455361082039992\
55389770160439206748839053973521942646427658812656737125711367866763631846533\
5357738808775722590875295129537711`434.96690498333675*I, 
  P19 -> -3.62991168441176810421160581579320413655714276197851901936065263495\
28400655701352268205187820012553690099609274640958060949814340570014992036529\
41149160597671491947629190630156084936831483708640397369225156033596629159616\
39289698339530733996701001258228010388441497643728513030352482011343650860090\
52042791007051089830264685798829480618020232456794380720809138386416342813607\
76299743372684697417011011928638476969574985827377639142143716827865536700018\
856258587883`435.38410872156237 - 0.46852688469907664094316494054516699730839\
98639647702285076739458129531963377526763697020306050803100460050689460613838\
18595729157107975689589732813525003158476262173115345916055458227643049027549\
20070901702096556176936084738310202410411368285037325439345392533779205947022\
55002641134270871451804019201286347459227818313897929792946909133478194400081\
98711386962307431531249916641531520669899136382256644514378783202321729507424\
470615709350940393260888315154900607`434.52094841975344*I}, 
 {P0 -> -6493.707704577759685587576734886125519759917971783836549639320299971\
67053584974933243457432749092955220618036333113028791512638358581890638405654\
19159954673199636769146852558004384220127643253233642454677915591214094923450\
19757816455415109092372313982010442897440226289411780604532608878383866420627\
92476178834491928196688739483688958338246084761596754974820734634468653601415\
604397185605353214289034130043005807992095493665008758793998186126216377`427.\
84060532506317 - 130.85422772699828183391164312721497289955100562867127388410\
91020925638079031841123730567812226979804622139269643923958757219080299601807\
08605304561928302381446501315247684418070030946943557795997513156201735959415\
41661437152613296910505353986915054448840665224447345366129551565989173068467\
82604307029440739139207389194101556404933246803759686958103783606244354037912\
06481476618175268096553476394195821712383825185489284137037046658005797021701\
73`427.3640747706023*I, P1 -> 20.68392196099944671669485273175240000839219412\
06887861709585890198831307440723943505239094366502054993515103890173454279234\
47978894717981776939182357107200407243720891585064865782500843834295014293063\
58843381345910160489973091074354439207940601073483176127911169982376315064550\
95006268594984837636057907080474054361966503203445390649339259241094576301310\
49445326727025831867513622139882977324465622354064991122118717796414608340585\
67168229299711`427.84060532506317 - 53.10074345563971822747321129858721108785\
45706895174193138742441479330838247786383707906283322334478877728221809904222\
76760802874555051236869907520971521051542512448308150597328966212129409179053\
13488770821756297931131203469403149247304130696135314681782973371956557443057\
60241957661410544202551726084200485778510272357754734885046675289785059094204\
62816791586132901792729133989441365036312048031902205110194012364413918769576\
12928735180608242157`427.8320741341824*I, P2 -> 1.`496.4378237663101, 
  P3 -> 535.32848933700776597177121790025887339014315656423072350964941916182\
79886685182437386647930304408948461565353405961418037707493695685281297849729\
12496761778525753149675362027329633052387673816703934456794933575391228719985\
30771740557945514230323005325060222624969090796052268112265354666018341812203\
36446412863027965181788360336042155892132062191337151556156377595533307263880\
0121794885999739806856985159163286451389382060119460717740682756635163`427.81\
89324491875 + 486.69180899668196011139532286836455230259260113206267379625541\
94689200247818664113687740308260502084821880418030683636125287978722412180157\
39316746608653966683295859590005809607285123814383567485664075111935497067642\
93816764952547012548932648262996843258669493747597270223442797956832976142632\
54360395747918608934922265507267128308587017799730888077034702844002884021676\
9230009531335512105986763110755465780736470959387451889144835582288226097508`\
427.84060532506317*I, P4 -> -0.0141094049921383733777556999249797512206977353\
34440942437080836280858114782478541504592117890910273027951515810918336090174\
30764489626243734109064102131705557143112564016472281461390723937819510987703\
10663171523134882672860242351384770604761870933283778918050567053872429048940\
02905776570577272950355321760524028624396872606991216555113201019507019044794\
54070358371845509581835808785953117467577101167039527828029519460860732875739\
421623243137`427.77859363274035 - 0.03676891640667456652791319956650861264270\
77878385066388159856343825293678261002557832456714321561864243397099060380541\
97547960294413323883647559665579001438332949596906387587656183952632012802314\
29980523192866028380624114526015009805666408990629709283104042334943686459442\
09343950146977626867096730562972106967557000361804832050233071803957025378621\
11064035951515105604747043386584869112361420073648974713304806947465604936657\
53664642661408619`427.84060532506317*I, P5 -> 0, 
  P6 -> -29144.63125732536107698520661097536834240332627939918994807371915927\
76534573356972621415123533217660760458526778779507538640881595624787937790831\
85669030619908323483772348867513296986462281122347761396287093143684085511008\
98814435679727718476454078597885216052501767103309455451451932794451302696951\
81421988548535060737215777245672623812975407245776306053203329741869391216904\
0463046200371668528232210721286547186740642608567847433929930196094829927`427\
.84060532506317 - 734.1667702397748525028987306407105817615687159280936681601\
93024766144597668542031004834946983771563019050583903852623691307010137544370\
98113122547583336040839653716588680085126426157789426014937089554232428485336\
41681983712102165981530145859080781575902047861210163070796800171857078837011\
47457672707408979692529460540865246335426020692581230843688424788495495477816\
10771826377716152761713156167318040757640844419691290926928424619604825989157\
89`427.4608836362132*I, P7 -> 523206.4414494397393628556967585937369364255483\
49927946953447624285925698412180752543176526728820063655449677364131042034497\
63895399345643113441124036620865870851640745947708885218148707018441095532422\
49466997334821445439290887990397766583001887021045404439162924888484466577323\
39957261186705204345572577856923216733901867543422373821543512327839541652834\
64803958742881504588040074387656919565641723886943833844220018436790941997791\
006736751327064806`427.84060532506317 + 15817.2118977406082243523349309734150\
75458641812630427184764157794462768865799991675657508824851204290470581592523\
16716238257429844031007890784579240635265447041196210708320872006967311674347\
45184252232223167264942873417423502670403601993100036083525257578239891558914\
44621173180948738397451964226795720323665861412566491806100591165036831771684\
23962940116711495962904827176484607671044898455077988931370422928966429095383\
401118973895741621091236165`427.53997206359037*I, 
  P8 -> 2.2143853526945908813297704935394407179613208720424277581821976196682\
91411611900851203980000023262914669877646730017092184794587101475824780531247\
85201073962770545533281882776611278560484217456876302417527848968121799122382\
16592317325611111706485841568802778794946605900337512876575056712783158878775\
58308666363808204912847409620202536535472210711778572523155982747174281258258\
90845492774623002191830805433821692021930708288933756153046292726319`423.0362\
774346939 + 5.949147098609859457754991922267166089407240571934695284893865312\
02732351177895872059231877239153774709264422362976177526862582186318436443027\
81171656020273616860129427564525217316852761346094687003058436222212081961871\
13481807567497880213745656132653213264502128200206270550371448096316343662496\
88494962717489912079628902529820015873701703452384927682541714245253422860415\
904075923159612338450601096281345953633997486299304671976272948257037296`423.\
61511079259384*I, P9 -> 58289.26100503879858222589388649184597989676696608394\
00507670311060710413504489252370564089478107878576595118857103589784114720397\
42075154417310764068156233749537259073910845657451825663542831107427046233223\
81333926171645693746706012456751229694528817582196406412912457598013609581250\
79862346114473928535626329350982032690354856246201428094601135150190008815625\
00822067654576053675226021140362944955884060713824013304987700174190409108262\
55667035711`427.84060532506317 + 1468.337659527718959467698480735867889731832\
87941618885847131378605780200767963335124789947809767705314989483209748905390\
06315279747939740538070366932738460441526978894509423220565786501031043927554\
74986958442318746106413518602332656155547119333553677464533714406307442383885\
60803235102743183112152942672697957316073306625213950812862411984611430356567\
81102816246798142182237672467081960099535079528720771873051537935090935588628\
399017152618258909`427.46088486389374*I, 
  P10 -> 2949.187013301239734191951635710218913257364879836861223680487910793\
90404710445947412508097074682526306802809364064492919170708382296538617957327\
19825860288741791846640483953347105924567496121981927788762614091915974219362\
96500346054013065597174184759700700941398713424233331824122947754478507816789\
13500418227526394676264465363222283108320620593635266284283381253128599632659\
829222186704449501933629564645972189156370619906778460675819529831522435`426.\
9217597244157 - 5311.73300144197043183756170338577614747627747059836899894649\
84441757637031041099357279469010796224460024022827267604532786430869287970987\
02135487701292938494104318759457757009191934282461831206305558402222996286796\
44526820542320602533819520168236062446854932591487584087662842071798695093766\
16806354576430689684953965363725611572521574840203321489287656871703842587275\
57086687854611738374604870268270473002268937380010473767222027829095153598887\
43`427.32039691654455*I, P11 -> -87.53860196857487056188654847255974109454357\
49064418618190692504050078355064332759871588301908868338760657103825943257672\
89614372165540279812476072915791117546973325573124178273074100776255900058650\
62423447092331325729915824978707315347922607230280560473500722216933456488607\
42403739865197393260629333638683137193069729749464007536996635670968533333578\
11954984776188134686501648838607152785393744716378582792285953901331278495027\
19550561002084568`423.5957456701271 - 60.854647018836356126333518689189017780\
60874185742354716227086838284862719581398316244395487410731007874815428194476\
95578327384256691089753029084120726891033573938332705221060716816072174886922\
47143925108742752416433688976426928727998100392936642544452734138039601264470\
62997523526891263038697427763297529978791547615948731253755854800125557113747\
45620774019066479607131573694478991704195277191630978906781422484593401867076\
1967455110976234197153`423.3975420870751*I, 
  P12 -> -3.57291707761592320897789282147086633313254211339112989615150688655\
34419566095650032781280957554393869747806232104509749560326486282152327305364\
83324014673284568892984628413318354824906365773671647401417574602249432126006\
89168914133010317744419212906253029755619212087780946154978888149811152318627\
31517781291835324429490064735660514702364285354964903375817193281456543267105\
172348809088782482199622207457470565227639398275907385864864306`414.339432885\
71396*^-7 + 1.050326889327377312129282753062519109656715529794734497292658449\
49679616309695277107277584845728056455509529275394147744015665697706604250019\
62674516542420941679909556398277006259077131484661751192955684771221532613969\
80822478250865911295059875136073737909370768036917137416074754569568287102484\
55940548660856907948316950364908343492965075697734574401999743412877009516379\
77330112948546696450278659549686488933012804847801890944651140764`413.5956490\
4809275*^-7*I, P13 -> 783.097673784976360378671440732346457976796124159565369\
53611159296619946329215561497524686785109330895773073918780498336192246522292\
39637007991580794881808131236894582056278465603927248149236848885347871658436\
74128209710900029234255773013500202050491843157481842465291793426311096164792\
92367473822961692615632172707369684260493760761649311184002960208934403254772\
44737877683097742754656202248321452525002788383652719076302263337244145464701\
4010973`423.5920053586199 + 550.261652379631226924948669542585547753895706950\
72730663286275215601686423954063987106370137795030202667504237723637400634988\
60967358416897995135088123284405402276994666186208506276376349030150290506447\
76169564805685876664661076750810900735658085977079583806482850558489231173979\
35913956495983461670365661742281813760858639693717775457197439336125763040214\
82394081854645672594884945906669551974648738202650780220061979360218589222777\
5983337542067`423.3988700928093*I, P14 -> 132296.2245149967148613375090541209\
09933490674293218784007216692518947774322499121321301309558484974193169795025\
99601613385926773867815152608333529408681268603355159578072183970567655709187\
72638840259801878419457194133918003835533717044531802658660579727391866349107\
94037273333628886497514267538386733177340229920748499911235218994117105048110\
76534768340851469301020390936421983118570825780067051657915422214742817000351\
189378798578768744498921124321`426.9535400882386 - 
    45484.0062680098393881728225369143775822930020943786491379044161455525303\
96619099653277286579135259288407950757088136180064072772631729438254295074182\
96226855565301769687392920056594306681864911074697742991012672742266507853124\
53080087982392272138812403778484822623627966803678356404535816738365503436374\
69709831394738485472350968377796877663496299663071536486587380677925288502797\
77897234324284726789731535675125723665425041092995398010332717035253`426.4232\
5805915164*I, P15 -> 3.355758726545244339952965333478086964808449662682423302\
57398227486629005250941903798821254613650716109963823587172644953672973267385\
88282740448733445785423025497033483624725654350790367903322150235156199301876\
62484228525143983515145907516506651879079424918444608274324695015355309026704\
43130415550834083495452276001904238894011458490739953364133418727700509658959\
78512404407251221238899426916162460257674110038087497593955383830151505177255\
5093`423.86843287179636 + 2.1376159169141648151181337792784784207906568303173\
63710007125990840831110144965986741954525423518008755305210420164107090608893\
36374268935256442369745473318218697636830650404143130675089351503168381933669\
92984042799754690209102709732344816959893226958707340129880643213101736869544\
02467466259132780322208857249272428903638065136152701793154946611488782148022\
83263351812871899931636835115526200289603341800430912155914844580391000946694\
579340164`423.6700366218829*I, 
  P16 -> -22205.3269369173999016688747639092317778344454584898116089690813093\
71581180151281970108549088270640848214995515346131997274253158358468694566007\
70922258122619037165651280906169907008942259506454066704176639936831383390897\
06309210862998716191975884407948859728918232768767983517441415837404767596683\
14543461017105917862392689099857767809959318483155299256866338487668365463595\
34407987526033789555485616286428644868359342406460680407226499524697710463`42\
6.99970174704714 + 13218.9135611423509522921901760181148608783875115153081932\
47440771546512473689007573682669424402615778270965686327759598019298346934136\
77446209327081408639853133858266498427623762750032422227217005595051579554496\
99796451874735055223876292588940224262005611155860372103569224986602313044750\
01542825559897812641794094160023440472770135972075577565145842616490610897169\
06055636750683746627573471489502040399640994291661057356250620773563845400549\
641264`426.7885089132064*I, P17 -> 193960.56449051515714774979672389774934858\
55238706221470372012847319779248430910074893942674252099221142112042899273344\
66493794684938503502278009313466358903531093412684192970668755409432108203831\
03157699810243563911015159713387913710882399260224047506844278495980407745045\
99141228822318066206570889871672696278563590159435765083483130056483388019545\
25584187422862977237911322689353689718231027010169024686739221028371099221996\
72480738108611618744476`427.1038245842506 + 80089.028491757278144855790903074\
73418430742063378965799252085593507650280575937007866152670654583705670044912\
48197274886147875691121517149974193619535656588182081365381207832400762162262\
70818792650071027216903262655499533792179035664594058627205069339462352403090\
57850231224319855811758833076959610187503300631926197242625622564367710312286\
27395880528906038617229450091812110666896978892607642910665042025432374237368\
2806081245552444441476918333859`426.7142872080797*I, 
  P18 -> -2.23574881256271215680237772533975039579223196779170009821753945780\
35672483267032686692934320896735823427211313541333304909774977733276576113041\
48424727680483933175841132433422830242793374792786084419105416489153899004413\
82094051102773300897318116738425322255004804453988540019479300305147726635581\
82490077795571398423767161894224594348909594228193629798845389685578570954883\
7019392935588311183580171820274830454275610588921967299043115072849962`423.69\
23197653558 - 1.7078321789831511340527657707787225572773659563641106446448609\
59598864064156450233314931836691312999028720621215370736386701695242099488564\
39705689255181707312338827273433041332025615561126845132298533962079050024048\
46186703180666580902004083857847740790068919311713436191506646111892122789455\
87545843810024389357899973438516070069169841709387118067651913561081580495146\
97636640365558028747239404101114344171830791793361075012590257030910273711`42\
3.5727664262812*I, P19 -> 277.49480052584367542322409249471820486400271992874\
32327354503012334573108129908116958539269188481498349098039745910775054586899\
71257643597868077111353885044880436758030363958717706011179457302281880670905\
05727086403045348567026256482704805050627161674488431808567126580310616255312\
48366079972912676754862801655601712718735921114932124746690398311304597347756\
30779611374087661968486407161321305480057499302004157269302793638293898695779\
99258497201`425.4679606582754 - 11015.632468348337216213134830961325642464896\
12415337617702784487669363690433781721018213163391159042131304354278603426409\
59171374202229405125371596648338957526157689368390729523578139533189743499752\
82547514515914398714133209000642814545566428401339435452287634909418804981543\
21244333500770907757001092090609868541728994090936330941262182397297305345361\
21374173901721520033695553582075533456378715841495022246732671189640271826858\
8239618203878677206`426.995758205586*I}, 
 {P0 -> 0.0098642271039125315710956535321966253988241027717000957684167947272\
54494521130796378208106324570323492273963830923554044798078655352159901563597\
44255515606575506207549395105107336482622816246154757591451952029939875305159\
77577942491215782257074564487409037083004930328025757833536915316232521848837\
90439175021692184607905716844760350919473164582858672243496203569032293362783\
88814157840332007914861850974838015186308144954851777377765864733889320414626\
3365039898`437.38574943695954 - 0.0042901552923888823248950284397602443101041\
63713995752528212174884175942186092010702485219821127336249012219230526550926\
37704252978318001701581888589423000326392535810536022054479845073442685275517\
89963752001856832410731043535866515173713835311636069744719069077171644906967\
96065462980865134154628107724984590072619253947345313403932575556973680586385\
66235790050723079003788196212924668146899439499624190799981205715817760676205\
201365764591396004873938157461398`437.25138569492344*I, 
  P1 -> -0.060138398018445232095907284293879009817835378409053120567626839889\
58822283841495696998487175301981189749074953491811413151533662877556669342545\
13009682381630698145773334958720016962049555665724194801305105514751302383259\
97057656879780784676369986331570669602774823388068392784529611499454223357759\
78118430989280566650098067616227873542126489345930743460756767086282184865850\
65330769801437746745037541011370143463114576832280032434314818425820081360782\
37032367835`437.38574943695954 + 0.063149245705328226167758267057811379976676\
65019442872844005086511205832277376340820228823189542664919338067394675237873\
91481773288100371809142927616428356942569851683702834700833104347577700680945\
49441592622830290709751728665966935876573271087300132704429891563622336362517\
26118392966236243483151250779657992968480682111903341049408279605978425185434\
40070758796236645850718042482799825203660580602286233745325369083871000863692\
8771222253167664660412659070627381`437.3316869739081*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.007912890323421302483631415523246548877\
31625356276002408669077573427085027645432953676495363461787139491633129766629\
54670693390305843226548803536316512272887140509910823840364413770774819171801\
00353718940402648008248037554631640209498763547528048089328458782716507495632\
30269870435275004708516668164912907689712955484211300049655815617548841207580\
00375156178311670614665352977660424303321271971733320105744191921929232751566\
33561553570772756742558014820672039447`437.2380607389406 + 
    0.02016104137584401472316199460247422543640392712063193363118558758270568\
90880190269039483168085139052894693090886756709159829902995359113729045804192\
99076398435777426353500578524674628732050305421349890140789805678846983960635\
96871314468940956873370928969176916683181073858230711799610683262261475645260\
81429093467806798553373436691631673077398833915378442412891577667707655434891\
99669353411682229794421016492349145506734048076968287331818072726150614940185\
609652`437.38574943695954*I, P4 -> 2.2695687008843681584405038478766917657729\
04868128502325695895179238463809603753944237582111614255948905884068779919337\
51010222339519110183165297255217989823707524447145222474274381634314892809497\
41119076452072985605018233433980765283776573351521025122367049371898731491463\
08851829091016575059492570822928741073099525735936663720063131949096098587019\
58444460442218014386420824044077828203547169183784784502550258145642018492750\
8722744957304976106003205093260655348`437.34463866516637 + 
    1.71910783451120406102695552456300042225736019488654853970801427890737131\
54998224799978088826150668014158896142492296539280834110073538101606673778319\
23412621958797574456862406974377078971664267489810042420790625452559616986182\
66392065475729730567422549286811573972862953724396589058054164660618646782726\
71352638894534493294957017371670630443678152636320016093006317556863658977760\
74146163952753064994729353716088333311527791282673412126371256886420808596422\
701014`437.38574943695954*I, P5 -> 0, 
  P6 -> 0.0013118103022895764864291601824393518082804151901616031985388446970\
22039139195460156806968032972460298093252631826775103887726100360193381642428\
66991722628984024468391732440803646171021166534237000114378492511955472536479\
93973545829894964720356811572546230902529977538790294990128923003873789909963\
31790161743758670964255186275864720428570959740444169625404061951934943680613\
99916975122841625430722610992579487138345724767369290598742744693395852174145\
6843976965`437.3689182111469 + 0.00053451350280496739167348624169618738414321\
81080243801176550718827256384722741991060380136617715285550573955614429112993\
12855174643429317668782801397151798467378789430711684527262786330552387298400\
47745022862052876547385867907789371137165115415432991084562504064363204348380\
50522935602207416999836663147689524920461758310258677332551451292663784669262\
11659936936818955091020961318723826644349432210078917986566645775084787192068\
74825075671076239751898071411243`437.38574943695954*I, 
  P7 -> 0.0006857742905479747983922308191933031504020651995630002473870422187\
40866813046688701770553328964201503307690623661464727138875728385282165059712\
43747106091104981902498185362937272530219338270672559522037578799881462528719\
31852002260001681410858909668848995233170871781439375455430979655000251782177\
94487132182481720670842694549042174422911152758708747060342548747979823963297\
28145986354614869871390957980081355299224968380248537019834997170958387774518\
4741302774`437.3818223215981 + 0.00015721880237136184016295477401712432627203\
42412772697206944580037016348888131227145071214709606745555885492207000483952\
71307910989066701598467347830474066917952465542916331244412622139532892997674\
92205829887663127684594334144415940244208885144824890082815927421480127708859\
45579273491002261901333275863547707681484906448228774542990923983684012419746\
80871780813440088136522096715309539092195420211867324143735847377654927549432\
938713568316749506865635651003768`437.38574943695954*I, 
  P8 -> -0.210215783732163877337183261457612218425800442731019233627147313227\
34758799250179264541369661776724067447593152765241993408465650948056103722176\
88867458874079740664644247382016020919366739887526047906566518371654163983243\
10403091267308860542893263115193080189918625708003090372315459337982888972746\
82149970735649621848424901394366790299310967374796880893220968419124195838067\
97962202910474770896501667533448355654848776256121793540788746940215371336407\
39653051559`436.5234097622185 - 0.1321419385185356106290709880277943896237302\
20687005222670255548171724756289423666184115488023843405756851522645790074499\
83801594185546843953210171163342188949991688352317779124080821524830460157900\
63324977428679259617129139736143928284026600755453966705328906720825955052930\
14423209052575108346321328986849422973391652225867286314841201400277947284370\
68296480078055597285825098515923785537567923691566429790480343255028630858869\
4808302842016498689933085977867743`436.44907192232466*I, 
  P9 -> -22.84593186713951802988830223892060604888188151259553449327801044286\
86589721691362643667195185642228723215375586636091016044789713584521564973945\
31765088987646338322767867243458510307065174336177031521222157325055341856178\
09292310738156178242556536535239738857995970071967662716288887396314409731096\
42804082982939019728172571355779133554589105073113173864873871314809684921044\
96144246614233837365690203148445364603980382727249277433264983092886789201685\
008231125338`437.38574943695954 - 1.99585389132316548356691853441500446504328\
66285186971882056905849007781270645006751395753405268561730071120324009634226\
70941451633932649531262890223257712577589710032699980004313490029040988654659\
23832253583062918865272196875157444668368713308346604775421246505449662301120\
69543211940138668647221653391433452694586015812778119681502347033964247568328\
40384425990980625806479987540782958117682603155192209769595659343308302646239\
570454817276127133694842755053784495`437.0880214029091*I, 
  P10 -> 0.001418650929274322020959174726310601874939642313611797855227727400\
91729562708718460032661904162634026259120964866383559462492066907059779454687\
24510823973385169879688227755683579823697772588753002580783113870953464542075\
31234368718030099594241457659671369764361571460123979152659309921768669359517\
78887542830150307298462552730588961264574779320553808380595887280095650764235\
80333728918643781347921961636200067282459473747017148373555650115818899097887\
11402986428`431.8256830472876 + 0.0032623806338768772727791519664549970634932\
87813160236844078355418719084705905799407793129878123943826811858464446363775\
96301370725114993693958851835638073953584712057899599467768910698823396240631\
59359364218419343268302827699543620552730293577393925292788853884530304122385\
17292788511795843733255081191891472598311104149086938342708695468491129296853\
23556058444469436039105209107935077945288159927985337925890830911197658759687\
3681531369992619367608608333546691`432.2889965305783*I, 
  P11 -> -0.13696991477450908685173746524456831244598852065495443629170454138\
06915084083542324702176820525507467854809761639023073640313833937318132846553\
23415582545641556584419773006614025753380207694503651730357788060491244102290\
45286436087155540245062586972991283411574175549199067682335450305598260867531\
36185325116417704728461130362385005864661219874514198284509047396225003055783\
2369292554952761577657514796184606369569886125749187862147454458414267`431.93\
34948394918 + 0.1856785231445982952041271524128561563303826006841538724984891\
10062624991447879909540620368646440207210522098916983790289571506443415006786\
92427346648912182422031719383822237585329746508775997497107471315808006957798\
66532747990616260309576156874603158664560049572904034865192853183821008528629\
27802986231862995683611294310094722674603915922793798604636664916957613842796\
39544875704575381069580474092482917863954323098202792997517866848014939145`43\
2.0478441494545*I, P12 -> 2.1874713794179475585121549821649979992496951125093\
66043321421429452154322651109050346446809587616148280295256521690416974064965\
20383357524630778429261098452629059874464372266907174348391699855556745313261\
76850361347218134367123675590173488151768327228113808370789600621442145524987\
93804532283982191641950581821826713541908581438656760792633405464574954285254\
74801876810134619170109687862847960991182348170341741794292626841444541852838\
822114083`432.2954555345079 + 1.488083700426370678625127331061608148818984762\
85179091850208253016383019047400352935978531107574707086614228187956429987517\
28733746700251999687723523504118055662920578278837216646714535527159666171168\
64600453897287661217707312343713434166219715500636037275162163052808497944807\
08342705579756904590145390652238817403717792980325691360908210644730346356669\
86128292316904285975903053072732413141700937860787280205638206193334643218512\
8747142590221`432.12813605506466*I, P13 -> 0.06705594266241811540215129252352\
47278369390014591282114309502917937301694346369191333471473446739989190660492\
14977180863144417236137920034051193680637592109697043381969543573699380235410\
13693956246896509041342500783843303986223750789248290204930124590886141970405\
55297608707978087832993689786124010598815915569380003286772504564589139183991\
09297523726976571209038541772494180073942742934556812211659102811211833663007\
67539231125243924907453184`432.1052704493541 + 0.0042165269415001897493909277\
71852807379211857001328791608969361198580324531513363633645689331582214283878\
98559495454677935213818611386401644503316031536217007774409717755135921020784\
90571240080020679269519898881982429794495049938743553942342097167788347625921\
70345626588985920023655515213778171459459143234387802662649677868535787429579\
37433705432012592880832729843087077198441871659854507038186897034305973366390\
61217630898011580955533932427`430.90114193839105*I, 
  P14 -> 1.055033850924060835902827598767664143547299232657182560727311216647\
62204405120477262840674446508154083525219813773234105870818468120079690318379\
29031549371969034550525912766634543498892486111056330854178997148688275516219\
18101616504452355672684366960449691574379087599356736800304626125848381468558\
77202920162968445653828526592931822070798123148793694503844502924805664771279\
648537583751838165142482791259645853193669513403762251017211097403006`432.293\
04335859047 - 0.2136709820038428790213541577841999802149499024486998851566626\
68498522468841812431557540186792882304838872599543744984694674302984116523209\
49349919959058183107267057763954090685328289523793970335245455273909793664803\
01759909063782515052499016711471922721974428440714618031904310884888367183179\
14929782975379919155119371061951250364003844984122383328961605970164322814908\
11972967485081621392033849092838183314711305787506926274460531799263218568`43\
1.59951859237157*I, P15 -> -0.11501206277596925475107203937956203876682109326\
34902830050073687975526482408542604130572560131455967123271326375618297485862\
21155800781373069171085495867965236496544797107943426450172840603675727490622\
89775533295941299704141111887515182891125708355811730795536429683474922113203\
95251973200353154536419662695444073102518278984668963284016207396420861256627\
41291082918259924928192554525200768411510191497090159685383097490827068577346\
21075091459`432.0470827774186 + 0.0662901018368998881267563253423772799044720\
17341244188590446924732285544611472414798444209954958115845562279866882115154\
80576970186225208895367835764260891108001145623466882533159323310595022986071\
32746199425388534950367710451831785477853949027230991392697938083573310485443\
74718749957348311221463077156931497923183962571430718555236375635637878650062\
76128031360312865760221134280426657798714587791213932826575415876441403277215\
716313124352949`431.8106677795264*I, 
  P16 -> 5.900098502071469569785861230860651581458964660380855170083229501643\
57701091837606272865725797362834636849125982264358291140082765977192789897980\
80062849629976563316032760189732539623076107722572331142919645497874886986963\
84610248504483814486663336915023833646539951971918093270779649942101783915821\
38589288993343344228923510742575319845428116141703754871436947108641312303714\
83105368296943716098038170225057901366879413272046510201270868193777`432.2809\
2773110535 - 1.65952301503788648315721207635592816002939979480472563782827473\
61457382076699101972240195384115380687384770180717850383137234836504233353731\
89116013265888696476282390631425135172147123184173800410940693639589621932239\
73077375626449184050461947448966019993435456675003618551089469757658878999703\
21146515145036604875544234873675042513236828128384330580094175789560070719647\
4870512753210906938843523039685545392107280451714085059376942865555536763`431\
.730051614743*I, P17 -> -1.86448016325955742833848419070724073930703693974128\
27308004324388196491448452436247494493146877689085092046928984691156918131838\
50442534465235119326974120478631313961529310803527224764435111434793001182461\
01637423575987263942722911363275518543619635361421674047020792084383389866949\
34213748928294026009558684512225950963728870402353303396795485869328885869234\
05082984094024892685435878353927987621589446614120924758991413056233582775602\
48728569`432.3396388950853 - 1.0746862787131432714091939103033636146606382459\
39564650241201251867923922509069644939054926871193183281123058945717055733868\
09861902933345719733932506427294198237566666595825206074210766629964143138200\
17464292696625633770718856427583310826352750711828477599195931890879266078858\
54607351541745410473333414462032402111382901999622003516507066480998149639312\
85199956857026794946508281167966829226755649809435731157219001951537671268294\
959604863716`432.1003614026204*I, P18 -> 0.1199280273705614147860894337759229\
21180861042445412115659354885116786482287591469966719785815252629351766271628\
33109331498000015687304061076353816809874061891344192738045402424523140928844\
06790926206486902585409511747286792059096016490927189814992991606204755264080\
03787965650928324185156546374549302425287385502294745071732160513906819778490\
27505443562191271073889247085843545076444137369575404607231063173089652915426\
800046380810750102298252`432.1696344308008 - 0.132489318799787959836579173156\
81204791817602971845412171271388267959300940193406156582846084125667084762054\
50996206489979000308209905309350307341588948551505601814038055221388063886729\
59674113005279457823138996216745096978220692466072465100503268544532231214244\
30928081419312325573607627427349430224767138877168342604001946928391636026222\
00139772504636089656058660748032591370731540495628077802884246712074294422157\
186275776572900809315064`432.2128917601117*I, 
  P19 -> 8.282867080195044935675784736836326446685200046517882879795401360521\
53245067565235889436020888741896745637439705712399736350542736572096135532293\
41047892236824028896769685567594977956304815384092870166629714854958392914854\
71105648214700461179469052515236169643578134783086059706538120876366615024314\
53783479156959454299041218799209294503417081547774417591781436212445797362501\
126756645784495277184244737978974184385274560400781418488882263593374`432.384\
4780332706 + 3.98609654238496920176676391306197520855684992185821957603153990\
23947011065948983481586390186749215561341945167553548392228461081821805951874\
61612716808401014086634768824177657135047306387806951436279720185089307449712\
69158057561028830452597175704525765848949416296816418719678008991847929716385\
35877877380140829566512193399001127606956246421973598591895020770521669273754\
7965626513063374801679091833550115305236493400361725997508780000772675731`432\
.06684609737744*I}, 
 {P0 -> -0.114064385673129781466345913496108760986767723171502516818983933695\
83264075955541632012533472216221185616402490497495232055785256026675087712928\
64391799390484111365631245408107675673573900317388591421049213541146676103107\
44847190485016059537244139199019684083466377486289450745922565958692706187649\
32133109440418142629158421931213700651053261456746344574714445123842445059542\
34729663721440146786720690505343848905138919867533517948103870694710397167739\
24425919375`433.58202188784196 - 0.810547139574848373317082268353714182631195\
35932065345017857301894712858717963011466683013180897926563470574530015451673\
51500942767972427238206755374857190228912510658258182379038926494548121699140\
75620071834202410805490827426002140176733143997919821775686102888388059383210\
40231666259995169115502182238855108539163559607510923869620867211237479087477\
06591764588811593356330337096890066813570723343178885827178480765081763436293\
50977526447450143462620780691075759`434.18714445284735*I, 
  P1 -> -20.47507134173116968842722514738514244037292575343889498887658030694\
68626486740209420739642794838140823308840634732172510307661500522246188882946\
84037175226219872566807318592669507199277970457126304233596626790279400212893\
82391996806402772364123896114805548759298638304410044006907228443203140158447\
41650753457582306276318711976523985632492242626129441516083167167389021837259\
007227081776838466645300756795475085052213841648896008979958897938957`434.187\
14445284735 - 1.0803772060751430397803996720115889516051413243133764067075189\
42170534945847854424143881917103459386163213857649600506788294352899060769390\
01592209681705607161825342557636766932238973442693903873188152446161579695851\
82380871553114205841607639688310884181400884412980852963964052428812770946155\
35865869948951884479735253884652007268000724778203416168058884195837560929123\
73849554970888116941629867000626492610486565630108621005523617073743502642`43\
3.1876391426419*I, P2 -> 1.`496.4378237663101, 
  P3 -> -0.023123992151091017306034573254344213146627142637505614918261866737\
35486424853940365197799842751481974372716402669296470156776636990878215395213\
22127422513402758191247028749142848627652616812818175093052257523323355449425\
49131594128283550878279069656492058937207585613599545734564883997256361344101\
31839712053416632897000306611984896758440391068162991882557826450924080927475\
72612485489266968041371464750642061892031734859113588940933421927136752604382\
78226954262`432.53572085918773 - 2.052361240502176537095863604716257651508267\
35281606029131041156926801510074764402025862876416232420615099759929474948657\
51977827280446264363924357242782740836900443343273202988164700634290823775002\
70312589166571156789975205137385327404518290000360650678567274235172202989626\
75002879854806931183739036472548900015763241550129575246022297860753062144779\
06353834082129248602641507504238415381673894469369362662261727292001542381742\
20604882321787122316667577227134844`434.18714445284735*I, 
  P4 -> -0.456727871944418175217864730802472657623257581591105887961025869150\
11458784027993108816277509064968727004316126654421914227500814657842988770656\
91858299227816791560991099547407369140654633810685897357614011889910841048497\
56492206946671693480221287954997727385431840536261893234575164748482064214878\
45373819898795829645100732841617201765547376502447183244152190885219261210059\
70806470937279213659712250724997778956935761136872825306772390683151489539801\
24333222363`433.3819476347924 - 5.4007314814247943603010170809895798606393717\
16908564007494272162791972947698553955726673877662589313198737748736282321078\
40925606778272485213831558126373694182708739854791895104734427555272898730695\
93928824893163660211070624907416697039817673789827985150170907421284332284202\
00266036341618128822517915292285611453273827745430145410827020878481698977124\
29930238068288469599554896707853607961293433725075743394752691505554877643742\
8485343910284145777197070198113694`434.18714445284735*I, P5 -> 0, 
  P6 -> 11.687591957773276955680800737204750768987083186132024049591394199335\
28294025158048184365535703173758728933392102243601783069567838516109304296971\
32447792576905174847751106527561468849984840479232056690591860883155479654089\
28692078336033163702687836163167509958485375890883473491187121297294124239688\
03485393009018612212458206190569752960873036035574177667110643448039249414157\
803253424427351343923618712499715034663320848729001439464947875058094`433.958\
80185259534 - 27.381825790302822496987950642274195686827433918398994325866864\
49488852527177897370499564625347374330722484465521504099526451436967673930562\
26427048251014215315530555264906219738756056785925318929315441393264339241153\
42099612958776958660287020917839802861766978380315967424160479306360624208585\
62938874730011623853785898220840435448988597792485502740558045568662482656587\
940702126814592947844486080487730733480717726435401669732478909533689274416`4\
34.18714445284735*I, P7 -> 8.837867495683597680093353740405237241026302110189\
20112419741669690164507335374284449503726493972329994397001491091505168975729\
21162687820210549990749347405160002314983509921759903737422586154801450155970\
92904942759274583080487950864180192581639690339758149356206297485631303158830\
08981368699381793414842500927260321447759953078496048769440435071776405677087\
84369356030815020446474464765826761509749176625910904109578948162284325326537\
5917607018`434.18714445284735 + 4.6818178219222725041055114267110320345106146\
84887252411174752228844569282338258149648211121572384264153201779623050147230\
92330373588537710599239161942756152189289066608140948878048005115326462047053\
39094956742485679003736768835992864958465781955983878225637916710072007119274\
48324555598199348135497463013744578777715549427992038685908542169470068862075\
75949054870233311784794093435210066590290344395124234619432658654843132052315\
893149474518815`434.02147623861686*I, 
  P8 -> -109.6276347842209900412061958326785918650446827937241592228249371517\
28087612636178030296473818829990679019015422585279576574643643344289679356719\
21993232257659151933515247638046488355690515376480431753944248974679932016531\
55430423057643051282613479525368602198658550901567531430954795406633272046406\
41064532036168224399923944140243324229752190090291711437322218040591006905938\
70042982042698309392731460887462976015913900583620493872585631208753094`434.0\
8749740729 + 53.7922119802246238560354134462833544038758014566805317397445029\
20200357884486678671094284048019619861023759667116338034108225282488468545801\
39447461634425985541380716835471649955270924993151235978928430946268137619191\
21242131413716826788298516285324717807143521642440717278888105220194700737089\
42754902219403389155746806990052041780042727683342680847586425968383751609867\
06000145903475726921805730055989785841007089761528875135166648689879769587`43\
3.7927438178737*I, P9 -> -0.0011385935632179453041260162792030700449766584899\
23391198860346337213256010242121594026337381378670862950949994474890508022563\
79867861106689761533859749911825977366711452738476570211647246640840439479186\
48357958354249174242309150472858347999882053620125688538759622039050236645974\
81276176294253012799607783779810695199889794212465736225239720263522462338389\
75484898259426016475848493349292275950874868315769819863545836556252116395156\
636427839469957179583797975`432.44197706281784 + 0.12556674140942489480788353\
10210568219243563436884011751015526651060172139473454358069488453290555101046\
16810605730934250028258737752404797960692707101895861538080385229638216235230\
88063642967970975640127369450500233235485566797609455492011033630276251135979\
08454934170070282026074754286488961700470673043019065050490181896889831033881\
65038285283620765008538469423998447478877791050621669839739450768801937935578\
918439156951310756709340503939039942648586522696144`434.18714445284735*I, 
  P10 -> 0.173563463094419106103675887491814722763539018599230630140124654713\
68132711629559996730726891477348889967679118009709759084936570374407640815270\
73403017373071340350254272388484934045861062096306702187283720860483857670278\
47415666541068391586563481155656423615930992203139903495189485548236481209587\
20364580868843265706678183983323394268392407489641809842058647480602822777162\
563097423568496410808117553452530108590570292285007005617425776146242`429.994\
01310802574 - 0.0812784900167049957409575095754416033450028575499609940234364\
42195635159647153416547783130403687152327052630355594460352896585837996441277\
53938318019505239054995042750999895922288831804626438791006866485521784341178\
78418281272956435235994952920661357872144515601108846116285557489542930835773\
68794943582949340423677284973007629529283634804717619398220028279226233762507\
49695827961066913091274678121011065609621297064443860549507875277533072416`42\
9.54587469805205*I, P11 -> -43.2096785221475358991730186366164751501880903845\
98700150342885344030763901602987273848269272887495123114876470357854185816775\
22620737028697550662755119084993146497453951877555688218556876286220876366001\
55112778232744473418553060646622259286822982225979683403977079175151280363633\
31696458974715337089214735627204471451662443360413289223935353404229539604228\
87756374300100678107026178939655193966873646525550900980319273012153877330813\
150004712413`429.9840455728123 - 32.89106943593912972369352183158056707383973\
68182678980481661376780199110294667122419750164619617256783653667961401317621\
79068293251385715816812417081794270803826441465442156029214494122351866474037\
72640482784908957785729399073862709688566177734220739351370551213941286100622\
93327507183205282783587525664364977399936014551660791552160884819336443398322\
34390788894820901644419550175987805454730810446113135723341833158658441946497\
32839317207037586`429.86552687758245*I, 
  P12 -> 3.296020659695886876034540220461782379274878544119868867229209821427\
24629623301378881169537991054541775060279060782178652784487190513210991636588\
47970029345090956795604921864834160765087468593322242692532202431626034787891\
00513964845366033542955175985279267135331954735476675363591607281225649720185\
09577185728212189210015077288811028292119410004755428775045002684873463821008\
186595241274732815677290800424774473668793276738984036324578194216795`429.880\
23461793864 + 1.5824284384242800781317563471923924336947666167864777454118426\
41430536488487321934046680393559663097558330288984566075247436947714334673900\
37245445446229019512878847226594337780368289607086945161843780881324750001140\
44987433973714224617617906361578729268116980605321970994450155368920362274663\
53313600550382935401092277461448720435403924519980879642474491120777987103299\
75498057409121878072359242026147788353915767879673038804186111420060231445`42\
9.54919395310185*I, P13 -> -9.11565772460313291851737374390459818953501356742\
17233406248800233173420872788692701003051184622464484526930008483515770794225\
34434252150976395489389014090827973691042493420682007306524969472475031356260\
55674964308639836464675968664138277543452639187798094622093856671407337597299\
49225436588736466374369527825020930794916805439047403033445873554018669989000\
04741059995833205452318999227514515539559678675769819462906624341305227474405\
9729580595`429.87856688373574 - 0.1097347358396727101559883466793447940893096\
58692452587590921187113998086320075445904690058756943057689908042795912272189\
29483394552059447669314382062633138492730529662358905130686097116331154844943\
17710832612876785168320465445947307899126252165550608465662796651297424848063\
14450487912414177145008503227013538763224988117715369491452886520361668811517\
60126990600758926903490103955969924968406698740877145462966147334666346154170\
794165350736366`427.9544865891683*I, 
  P14 -> 1.987177460759431049918775378274131558076593276766211173830071713025\
02693292993777803211956611628312346727118485903343472552833345964960000238777\
32513143581498300940590983189241039906100888976204735071406947055967630125554\
82634516463274750730994810740081977580245187741553438701255543528572707172820\
98735261778078220106033281147105736276841441886751981952501786893000780404658\
192137073299865574722748583314448915453381931945187473186628640838123`429.647\
4583865852 - 1.43264942955024498995249020750865364784160420177618824141828363\
33670413086161728655945634394199786910626035935091474237955766313446180282930\
16216744228166279908064728588090127775598583469090630278415984949357292744418\
02185243585068345087834489218730722830743842419195148776544293443242535080211\
93611270823720635624337079930616676467963938088791395190933185528681946981608\
5319014526506587154754700594365136346049626565079506073062700415620831387`429\
.5170876662462*I, P15 -> 22.2926904868276360495046058819541787769468008638874\
98220510984568843093099201610685059358170691312742735806566166685160194045826\
92625269774029516814672548786469013462166680175797479375588144972600875064820\
41578020999670235296527801107841025080016579715380645777370177899736539328261\
70932146553964910643111064807764733517990490083977263824335314985157670799132\
55064739614259207755556599696233458322892818904308212690432279190977891322169\
560365145`429.8905451950036 - 23.92419164040404854101684435673582372809088380\
24999508798515014938013162997780991672871137026792743153567339294085404393017\
37026201712326360134939557638416349460653708905562704634165343596903223672135\
99809837976693469923460002118159370663002640110182033820862459032065155323603\
29556770948034765984537947075039027870653227279631105704118157710373222233598\
73763287425716750849334623906670697271820941698122855323945513923633524825542\
71212422272367`429.92133249014535*I, 
  P16 -> -4.88317702518186652632070499963214499743278146363380688165090108485\
27508427783003528194851001765686148222617522927327843402147753899547887406956\
59505956597761842722609198689733228604267838562046886509830229653551609235353\
21511382521144137744990946313464447887652326384260756332936708711772220646709\
76610118092509948855007395260965943780662938870480120558323387835802730958276\
690780534762268181283826451161884882460903366970534135407104722777157`429.645\
54483095674 - 10.176121208204760595810885579417111219962101801305853638392451\
09345510143151095438278793482235624268429234833023695717306304730887364147778\
76305774353844399858146677317993806407951750304549303966392349347657921806339\
42171443722252363923089854714174168441899731113747315371857812471927419756640\
49891007414331529057999047230834126603403143409589010042512509684576562303679\
41120519930610937390224877429367329298822280264268050104275705084205730172`42\
9.96442400478196*I, P17 -> 1.302905899206459226802890268607885708652624443999\
07211901138865709792319413905544690641474353291535430179240529163240768831016\
20055996807819124808825696123878244338062076930896393010544742790480036377131\
71892783393770818096096345769795712720362555612497468875909410603214786638029\
91774007242468623068892773372351958096741743133141600893212215992912535531740\
06198749255360169588457695970576393654679150631496687155375834072856910600323\
7103400758`429.3034740060042 + 6.54225058256998364610195192921262673738876332\
66549214717884451251759911228564178973244084565171047351990828573386317952832\
33051401404119402937028708314631445711797602703005820392799078666726539480277\
67528482108473885786988035577149460992021646122324188939157459069395647850292\
84962358435169784660052593778988945928367573856906927139760761442041288069171\
73002107196697364658764897269542106525088878721440898537710272308964362148655\
90018677815439`430.00430769005726*I, 
  P18 -> 48.88989105205754461805278830878497642406191378095886998938398164653\
32190256962703947659848323901873336794050171489535080603581774879288938173902\
70584576337008172612861774978113063114079758986680209797625670269468337758709\
90616219352409911975908733078224851258036211847261199391878671751889201805357\
54876375244557089722613166102439404488152263003090469803662588845053504716940\
0624245229403078595781032510055029793611361712688069096683700257750397`430.01\
98055610522 - 4.5875455400489129604143245941842226555153649821853726046487762\
57655898282752560112143297036706946994021087664611746617586406751058427549878\
46917821038609962099341495499130870103681500366171155917375213149927383082875\
81172107247890440076709010757262857176380435800243870795664799905116746932862\
53885851051723103712041280857774740317582849876519447532227607716844764381678\
99805661320163855740614541921094066567438836483856461498011440040398416135`42\
8.9921535931187*I, P19 -> -6.177230058637956355769507316421964852300743992863\
39982817798031612592023639001920769994996567303714751929049918621187672177474\
13132667696204890892506800894165750602270706632542931993516717796720501249761\
65575478494734103710595558893584512091700403035946703798509073340217024866304\
53671121419818041854442511642381671437177602342110187502714104941215030850064\
47865022275680132232351164813417945479924759254034552059760572099311615375273\
8649628095`429.5387490405964 + 21.5764857987654234585781480148901959830247606\
31980823699173587094971919631681492197320154327552578859575999967298955342902\
95122962271367638512181901616237976095779080105756043488667567768464324551100\
61569610745667914922857543461153967883111331278716765427865879481982510973635\
57402063251176303940634845507265820466654571974628170700205506377225199345610\
26140624695331031892154027646672455757791395715235637282603873118124204358156\
051180037177179`430.08199738434536*I}, 
 {P0 -> 0.6325735380432868180439679978710997090578838315109546862567172483043\
63141093523189102397045204798698573274755479511821277155097488774600865001712\
81303850207625837834776368618123430817343374303189039070360129577972358705574\
23372983377267611854416459931495897964991612907371168801048618094105669329512\
60498420208597080870603697475770222154244825219121721841518966490816300794940\
27357250606166825673230636209075864002611948163476840717864753832947256429123\
3068716247`434.6485528924804 - 1.09150870206035989900105091192845918298868907\
51535174917380724505978583779724205643624481427350550162276829340562167197371\
82840088331585275776520697918269772256148321830565417191502143617229842374436\
41291511189093606518192157986495163389676483961902954855218683878298048985107\
93928988480566562041214570895840558442141152325268824708422399840592357305519\
16311375111546535270815787059404401476634581997068400518188457106259941999986\
589809834549564219627710741007995`434.8132260510931*I, 
  P1 -> 0.2790313991725112302514374561828962044013716267887845736847919305066\
45869386470720836607271226501745370675839495740021627609490865297784918263533\
65710573837285432999329758470410560637338361649456680880952126064866713181123\
29044338958786341589735995896814354601619982427618248583731815850153407003064\
33704609383443272930391524497991822962223373665659404354055452407840447681980\
27504833108184822726133726661060187923897700340917508076439501182479017532475\
5363191294`434.5286317108992 + 1.42078985044207875052909022128267175576209936\
06931670965272303586123665329029298968366598988314599433446019674657215265095\
67298918440883525822523781404174868281393641235339263065703026331410147639488\
25194750099870430390239064798068063694552336959508247733777912312806321025039\
20480379401743565332894203505408741686681352928118290295260539145298645711908\
12791370775175738536415141244896536389948674968045701189638829307330621738898\
609085949241052373559741812678271`434.8132260510931*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -0.595594845202402124872470431354376995297388832069545921598177366732\
18693773852147913786496017420827727170709165641616342021938903587802667881700\
10548261376361411065291767266631008571227381701720434241892209670511459693466\
32022226592500900193842820080460811591301354293272740679567154744585428746885\
46521587219479272278023140540060085468401898640126877256755083599233810984236\
72472786812241523091986339222669500491931362533248795642787653558997196523994\
62941296012`434.8132260510931 - 0.5951438675554806946411168442392093670602765\
38625152740125072461324161176309789399828428485403057322209150855105929755851\
84434215413357829482898438935144427510023293525300093834734870282255024386996\
98026465676310131151026023899425746031615963874691732888520009060330918513515\
65181575240136825638197667618546098656892136879096520630220136689333539098427\
48833635858645043475406118108950491820670635467284491413859175042491676461422\
9032672202996945212677982666783526`434.7313968971775*I, 
  P4 -> -1.063509150628619215872960947290910325644985130566640009473564891075\
02287388543234028582495316926183919482230548670250300779968196218618700685754\
76369415445674343135544930576273398815306227407830913350857956922598904039431\
79379408876427628043861865301301127598635749285118962792768412169825160330014\
86537736152430872121650070651398036329117188116457916527613282847148102739664\
51660997815955086939350103867578200301407215929342248699813811331870807304601\
60976763357`434.8132260510931 - 0.4277644657287960706090292892188461606663397\
61980294502832415357763802749457561144461514441037713207185191349352425181162\
25576093855635534479984020504267550313393653413905561030910213138646454710725\
04864585772003542447487853893717648996777298931679038391580603383727212145237\
16151125281561772316948410685993325003974460984758650509660318955969140248340\
75225828402811376786119620458206560622497666445546438977290933850795154609997\
4580639377904684363290753759521536`434.57583259540934*I, P5 -> 0, 
  P6 -> -0.722386515144384577213933606001192615386489227838402886651370250267\
95700119545163945356480399047369618549580157548273061476865650802437362989962\
69637048283545123970002433549724776024824429061707492270632006780686207599352\
56657084484395210072323903588621245798877479857723688684125767414862997164132\
05593554769658046768423733341256353367403332998168694791932324739346671202421\
34471708894620730021810359975019239167934893764507080660422252706178788442736\
82466726412`434.7432197476097 + 0.6560319370878360217307724981874215398906431\
75756555644003818668958494212775668754344834859498932923517943938880374285931\
96475281189844384083604131009296694394606145639226654010631333757821957253809\
74842902215226550425189084438309117168279354732645739152083168269353405733687\
15184690076563817273852255508059300999314061246422663790606536595624439834952\
64611627329284751601844598141705874751016228567092667963578212196483976332881\
9678115293586341574260393161919431`434.8132260510931*I, 
  P7 -> 0.8119993231629509383775956890224087291153491721067098700260973536051\
23382764227861383176912763134885671760699979992269580050338788741450490800022\
56551267892564377417760697031703883600651083369228308849686758489666951505941\
17341150367819522200404149868936712052534737232206362413705662077554812644362\
26667112340369139441408471054958461684298430220310380448080796766260425267489\
87037653806401442758053958252024936855671396289951342855128598641172990391649\
760879943`434.69437588910347 - 1.06178191427906199758514910769394033853950592\
64269856663098734179068105782242366447003425416278092481306083987440905889830\
26679347382162283411456551798497553688251579929562529749016779157495489569926\
84979976684983061162454773164726875912046361442566273101344539322521238535756\
50534622630500385658587495735001460848219262926141650844275740096652020041027\
78627137923240150759151102550538798153027545152453125720186280841700858735113\
060171196877580772091547174706561`434.8132260510931*I, 
  P8 -> 1.4686585139567495461236663314446559884525693044747139481555480213396\
63198486337756986783013690296118809908238439563401440161775479034083162999016\
08641218164754920416489193175552403721987161685875858535169264117797573708571\
15662052502910871050823206358794551525657950068265832198148851498175828731789\
84530809662563927205690818499787105258047331380850931439504318411515673322561\
80438140315886740236275799285089321822067297482926367745316127560910046791217\
6048265095`434.32642319075643 - 0.8014656202341734727370225691885850812429494\
26558076310946053209515337285929618256033468956201679896512029454471596999533\
21963366359651957913253726820591835461542130559553910249982342229575427925558\
58387350544222202679826992439265871630229858271410914524236513102019670721662\
61882148659409602488561892267803907905866029436799229870992719314365999606380\
62941108912272114736055032764009526532726513467976374791845167440687011779107\
3108968197436668144462281015619829`434.03530017397975*I, 
  P9 -> -1.242739773374199898980289248010538360101738516657594397474017411687\
00665469898943356713153141986468253928151732262183392967791889203645669927010\
80682790006459017529007632769986479574296211987004534864006325652644901602567\
45062130882084920028805542007645865476264641218552335312033014534261010713156\
45435940752858480699564534611562929278805419368183087164852990741390154134338\
22124479241369395613477880122274108273840083086398468301314580250615195699223\
41937289504`434.8132260510931 - 0.7120802984655536024545423010418007234139283\
61805546859607199691252423047006088601912801272745120146621468107363619429045\
93052906675944049967220863120907262715465147321460620372495587197036942076472\
10532329191375579332860567854273069946150199190837863455860466004391775873912\
38698758161325197046031163655381332095297012143406978784399650802911206977308\
55147416441224900258794833721326325032918058671329539895637304993805454528895\
3349499694573605459312487299623915`434.6465056006974*I, 
  P10 -> 0.302997197426246439044308350945273694803027135556451799188372013582\
95648182546322959987370040749880777682060848395281677625634958417904951881295\
29136637639171238127066912094729455478974669559895924788031418341964419890923\
65291610018985322187857869487819130316178470130587112741887509342229678196144\
81226535028929864248734068471523507773524363110977517977744845172866686177960\
420124281103601935542922271013554172192929798046039804815495114305177`432.746\
45837965375 + 0.1237712573093998147281476115546217013806810151757021680320474\
76621674515632375469134793120148121749309619698156027719440338806658045679781\
86191856553574944627079305136358538332058963475877209838700390724152445268361\
57538848880802612582049845316299058574164879830137007794954901447191222418233\
43719242173139663832093936362801634459324527602852480951914565756854908720051\
56739049438703162693379568154862708994054540026718845907563050133899127605`43\
2.2624678448934*I, P11 -> -0.682270513088366986219133394536989781743711908289\
23033800810832610371147890195751089546777087913946460262001938084059158293782\
33400090331387785215229840828511906200324865361109195145249054368964519116981\
23322859992357501216246001280924037178179835200198904854000830447420484985283\
99715118461884379269465789141123794693904526216200118707796379666119419741820\
48435787616282595089228920043221716527346588440646784173625095396172425639822\
1911294464`431.8898849682964 + 4.29319154166883905677914293738537516503654420\
74944722137127497874053063215134025836137792101077813689914124342445053046677\
49051929968753609337999675238338742116707821105842277587299794482979686323429\
75867487109033926648920556619472835767360911369754333242063527803242841134392\
80622502070583546147419435047197216869769458605750403429806921486415839656669\
57417454443435451034124295233490769836096434486960751893074711917225200891545\
53151136531731`432.68916929706563*I, 
  P12 -> 2.852893152023780228436616515200813914727364872954402670828558465265\
63042204359565324617654971452756701861854956990593317756705561839669266880940\
62887181706944402300679449441258848399561553312029094017834060698966657288194\
37813397482422838631939173303557538230815648797367443954243186107093128590701\
62844950062252196052011352331549678640553947912869122688636860530433766296503\
744105318547126974370670713968858994929519197145478027638969690003952`432.573\
5962921049 + 1.57783084837897170235438809096298876857968822024625784694997122\
45702340139009436858919044952192362470637839649146353469056852820965708964283\
77491939683704038052899628136652031186607323275437303922495414507061890579237\
70387505764329180299107060955104644891995920136269994136177260649305234529803\
65995047284939965580145394501197366225435508896304742167827821872424112231355\
6052602647530893876134097361277415880150580817070902191628364804518182013`432\
.31240400167053*I, P13 -> -2.556897611390158895944740803089636470201421368875\
59087216739173402455480477668305281843980949642699808396743480460897352433560\
04692210039030512302339298550072963021563741749156915967195515341182561344230\
34659864765366752364805805676739835427994695105027378083782784312089313626298\
96824991873216976254022744298593316482811223801288162073402062434903558572621\
18937717390125712143610242404294528379347058954976089276487605769574263726433\
926544803`432.55138718932466 + 1.83251431719333333778809676154458373375781027\
93715002070052888279660259952310751075059407815833724321741418126786712050201\
19870914924183350073245311376105844093176033064648491370471858719832617926524\
80388865015289818156846033830211589314948340304463266523840771328986954415558\
92185456101383400677428535681694479354670332034935208630231990393731454700015\
92371151241777378607450472313745346312283003087784287012357026214481227200534\
57794088175851`432.4059707995483*I, 
  P14 -> -0.29105182721326570748707759084303932075119252855810972144328817392\
47151691356862073132987832454018070978649676950971640721422986418209765028910\
78403124013735390892458813470979668260000647373992449589865240454373517866790\
77353704410584923930970334940581715456633919389717141911221444379798597353980\
78869305228359649063699728058585445334017348086814274411146660831023801730912\
5685452143178819716280755673320873755830365008198015462465767047494315`432.29\
688362756775 - 0.338529137395206686651940147355441924120454011819950158345143\
78323647703809557985713879161806571922836092729860800345936905255935825084455\
45359009771586160828264967742055015012395668280983563670549125206350410835982\
72625137099640573617211012070546808582477407703188338981605589480929706103192\
40736221829345928559484337223476784448872256815749626693981219433406234278456\
125457389262530139512829771331084308808183816732565779743035570979804797018`4\
32.3643734055559*I, P15 -> 0.170309232300367075378225178807640613833892294193\
90444598473139194217267958413945246166549976275556120649265269093724382527086\
98859584411811657207944357597392284684557669092171021423125999276852567969917\
65488534387915638337837854925224645679631156873821232853112283881967712520131\
23903817750932704340685084705729048454876100375094989855382936977507133018925\
77844751904948670536221830316051941474604254182874685999628821398225894862298\
8487841085`432.22313735363196 + 0.1308461516242189643283028355512652367486456\
21468684772172864243821638587684439484717891505514156598498956540035895921166\
29616699121551728027850142744193727401359132496604448040883250666946071640926\
92903249628989979413075437887258673747117310272857733688771270661596976589058\
68901828029037046897488755995175582351790823039405548819531752966928504927371\
04466843192437357278637218127969897669588337550950254272363224588292083639500\
883385733120332`432.12309944104646*I, 
  P16 -> 0.389187766263333998653599488689746096502579439367909561246616115216\
70193510196455970048707919373183220249465460081417054004891757603390654366388\
35129338420328710087728877695806995471628706354083759772854105350380006178241\
15051998386105117675330921760115242672694107903727525454032552606964782073595\
17274239049172615608510851699556967620306421421934979430424645876471134765983\
087385352122338568338450188563774080468541106800011009605863141286027`432.579\
5497987271 + 0.21117411399258345133703448301729217407348898304988053744363145\
12007094029842670235839841390847146458688814133846651531718048427065052094266\
58497749373453305065217714512592310748177636352846053410323889447606524248440\
29901942300793730038391580898496799839922178954318350589475260950705355248594\
97579321693046480504222573257994959643409204965706707153983107381033784317526\
8557417213476538115151709642130351464714437228348501045679716495071055472`432\
.3137376640331*I, P17 -> 1.22564080930751271752822706417417766116251088960137\
19249325438741360030047697465510525150869131386601559533760950569881202972903\
13702877171953939570868956436591695928413246920946144632196331856903760670884\
89440653202899304284054253479176739726353652565031759434934640854260400246758\
29609517406572435334826757746165412610081527995279451860982960300166670057519\
31125275264929275434805181925173748506170289052623032943127149334617953390740\
26960497`432.7004758167726 + 0.1983905191681303313120347111196988503791949678\
49708583343812666697831388423407070798778329405272810804088028605518486106648\
45382487509342933162722169700415940247436857160614934481433044240922273857908\
45778996886388495355957941478980154664635337918789093026167205782007157381940\
21196971221779299088736495989640128006105465613989323382663017022785795030151\
68568997096020969052755014286466082476776491905805405971168035051452653177654\
424412797312`431.90907549526366*I, 
  P18 -> -0.74840968039993907036186070346716660682551232907382931760709924581\
88551550907205859856063280258645821102770031078940954292665381621899958751604\
08515995335509302391296058876065699211178562353870141770528591771577876281991\
93433983540601235204893980956049508931003326335762118485276816633130714695746\
59285987566125201224823184729442124406783227291735342995593180611256509659567\
9436732045351788455429147489117282021494099401606671338790656436780779`432.56\
36456418014 + 0.7325260327287933361004920490308001159352525916747019945535588\
32867053026147722225122094902278000115759735130220837815378923531559257609229\
22273228693464519360449609127786759629740412802728813747798267062897248353701\
47381985090112588905024710286496385940622614531404453185375607331916018586534\
73291282857318931274605934790277246190317387308592828036739228117711880377775\
78456295207218484644626476665748321773314669642020875854976400592726008795`43\
2.55536653596033*I, P19 -> 0.990689852814072808779080747831064682112304547944\
28779911290160401177279376647592976207969661515494811253657878645545456486963\
09200192754242216866288713918818448592341679850537807831593389823237929901749\
47533097526241328841941794146244437227416843811970195096640157557190075121391\
32558665042211575251007055826879573027948839657684995333636784827298137536020\
49162544580633426092936193459315893716530188967624475358830467406719729882270\
283531375`432.7453550971918 - 0.167794823262922916830981643399827510307576057\
93763858117380001451060086191229553074454822846861655416230698551490181964711\
79080642977112614851202626939436580439604100239008066629206419540353744198194\
23507269225875129727986004803392222396774469428000348354424764622297540216884\
90541367882609405051148972444799634635825286127947711053481997408768605427239\
88712799166230243860540309370764911129193555721623415240721172387526256693053\
0372755591385`431.973382638525*I}, 
 {P0 -> -0.000190593143830179746960054833383677762264349733465056117362343939\
10921428692736778957954812202952015941251203487909261259164583040111926383168\
73513494174908770074134832244506382640373956360357202248250904384974759203242\
62746472954047575023867769803728824312447494030299365074166721002239567522823\
26440656175485807318635774879117131568112006802662760446651978408029305627042\
80305038748911609274659646479556241021511986898951396559283935692002773934466\
68713675499`437.1333894746641 - 0.0002976103458943285213872398095172905307854\
52208880839969475959880565447199888636005006537489492505324561197683600753422\
95812277844594916425899037156473778512131288654521914178173399192134733467640\
25367996896425478203645408940387359490247782412484632625264678796623014127520\
41522990628414323356886708775665111976791677274701397472498327022021646708899\
85832909726507783628089647759559993323598077339802458370121936148707445734061\
7554963856559648992173547142772197`437.27196871987877*I, 
  P1 -> 0.0016429580403452205677239485597613605097127943490504841426509771444\
69103886509060712313691073499174759283808701838338224740902908457900133318197\
74361420592580359930597492920142420114729655518182602138332974033400615487970\
70137212972959408544460627233887603592091931682529449207387251654878524767683\
66824906817707346350365442096261356193939488618977502403177211182657343430630\
70730499224267052179168147898775165145245913427865446313230806020540244219087\
243927416`436.68613128667715 + 0.01572254685459266639870042655075070801521669\
30291831925670110393068338190613483741354625050659290518007577362329269305593\
27851789839278526365540132335639951378877392627633057843693345287355571393380\
63650656833317599883209394164390099103889247812927111217804197785134678226987\
98766121244290576378522260037954159156462755453796100758663734248191973588546\
43010876225355179925252049683981495171021435315562061191554098881467629703932\
927445149755888491000193775541128`437.27196871987877*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.001662849721892047456936349133211882021\
40713259886835407975368494132743190573276172389546333758839047784939047072068\
45398472826141846800691437861317740874661193250665559182888475648149004425797\
20174595266295359590537302451589077124402223184264404278243109726003378705355\
22151079143779377403600593122528413696892335525023834533664561080735113685071\
07487349750187592798240258993657110980195143697955203044049684261521710612813\
59491479123026034797696273562812714891`437.27196871987877 - 
    0.00016822356641334775857030772566408754582682359652363544456541174301050\
41771831380519382502184727293663963695491418162413758642901911185073524127053\
58091892538490782591841881958908297664733251602066417455001399420937688588846\
72227737506605274507741842151645928478788128944682129722113704316174828781111\
36993759875573992422551479133229325159533738391756293320358688481299227885165\
89473903536788681371168572079953257179812494025905042767832439376090964703990\
919822`436.67528109993606*I, P4 -> 3.1475355669891806743857955884044816878707\
43370335485937860150401045673513835287700176009779521330307206959208011481515\
38086550736833212617809454590895963692386729872318353336729957793911863099893\
65408017930428109010492246025412831333378825067539497724898185142817956694102\
80697705894953415631919425544209120439034615779420107883364295130200046733001\
09577916535832483460000640934522064251096446450205075309451097453927196411160\
7856141165330098127942894354714098757`437.103820016597 + 
    5.90114885703620244468789536349990297096592711359121293854713674093645727\
58481572036925659792234219244794169394400317689444524613673236270077336639773\
16250668458282897727964720078410296942703461809735718405741351118088457008772\
43478144989867389252589736797167820414487513063356877051434454790105447287805\
15209761246433479084420016526370331530404714880715817532246960601533157805049\
58299107866339325607629900086873650995347717764843502232717858183547017309581\
525296`437.27196871987877*I, P5 -> 0, 
  P6 -> -4.032668946666839077376510461733709329976855321966575124582357226678\
85728097463184953245079417691420741078679033409071915225311475741782234398552\
93074817295480033343390236653092354574307045218556104104288487610556613371144\
70829044830263160767147874482732733164915304458171139140887997079919085605246\
36013762896297322460754269603224153904431833764244922087655448761675535515256\
12945821635663998168148704671353809142406676376495149451675444417737325774566\
68476`436.8951828747527*^-6 - 0.000019400885867107939894496306981358570745257\
57369702255094292410875929947129072726589958689748666682626170264993121573581\
17403693356027283832432895898254748319507452457818453609132779407681540353100\
43686688491172221321582018346314150026967554547148257309283918794573731662796\
29845049893197270374552442140395515131036270968896449028512992425124970594985\
03972434109570370288038477050074525568601964555315556518736639497348965177415\
29909362064229629945161638248891`437.27196871987877*I, 
  P7 -> -3.002991486123195725017971778656565738644880498637172415187546443448\
88010967623284064193895344667274419545685118008741968068692138283768807333976\
22619787678942965463405516144275242630400106898815095687277101006096816441796\
91791754899356820264522579504797532812944625052268321712634922694476350999643\
59729119657619045596850228632411612767982248971934960051690315482890536974683\
63537841171847188783544460652131924491802954272291909221101849837528100490384\
90038`437.1950252971658*^-6 - 2.922086511491918543345484604724130219045794051\
93372021221298470998284224281973829316739910402962206015340646622629024507230\
81964853789797553545446785873032692968321797482007496221696826892936429886365\
23609314478535424751339342477858723802662370799464710961523352511493861504876\
00595935595171741953741274349756921685750684964008337427231915412483178217554\
51320399134338279955473745866688835622544733303185786164362510809373913123081\
31454500058273346716888292`437.27196871987877*^-6*I, 
  P8 -> -0.104852968715922933346761366745338546166297344327450068647581666065\
33214077091217860064929799510464328497409194492761178713559915639559501851232\
20608922167398228576610186470067625446193749392860539054305428538852164748926\
47294522161351789592643734269976458007602054240743559482069997320795988468574\
51300014565492093446610021437812854302228943628704396859317174447569327765643\
21858104017638721253692019610702760366735224036434443252957960471501372830264\
67423200431`435.01731790182095 - 0.013561481710567044094978036393929080236324\
32832785091449064129920654738050473616536976209215583201671520180682736180877\
37226633275650185414857664080544706244859568039026358624309875971068477718167\
40393373986048358135379265714028602929709929900232760968364413883604597371545\
88045325717049359505727247587298446585865260310363061134833102431802420279968\
36526001568326937121932333876546802716122331782184694724745937491006306894680\
24002851220657040644564946237626757`434.0996989038726*I, 
  P9 -> -73.36817498521181440770394412805315317796487699408056061994970153528\
02041907139591064665671520554231422201963391453143248305591480161745425964502\
71896365380209597996077743112024625666876319234696820914376788733141860949380\
61629271152057031725762367115640813757713580272554280557392226159317692887043\
67507481971876714499295498589357668890464213826847991308232185475572051822419\
29186164604748907126881301118642898669883760715646160134977057159738023604545\
783109884561`437.14896224171616 - 103.071151280298976092569722408914651900198\
07733417458885165150980099541652171234620570580979402639914845702411483118938\
94909088145789515158834057296386237954399953714976379386843347216298664027811\
08335370018480074464369633129115886716372636835300933570898948748732995336824\
04011461787684267512682244366278299006912715893852761475276136641804390799746\
48750141357140002543015864756357898203926368705632039634486814857438727978313\
00271675323798329075458104531679880642`437.27196871987877*I, 
  P10 -> 0.000098425361819333877555192737406095443406226782168099496238906364\
67706147287858149604415317389421796214646507022727740083320526436871614643314\
58927526676308777323065516788819164145666859539642281020594944724448550803940\
26506484961917596969142603639314967655076602685628683943780000814515838227203\
77405365127289754856928167181950298600876479855294396326057974395882376879539\
502892391739759747645201564723526444504786301464333857989316277294388`428.353\
7880613794 - 0.00006303277252194021106061771437299269906410309880070954489557\
22714040865448044392597862623079977721939339005868633908300204137166188397352\
82007578683202606923097185677354136327274812994585249586947091935953253665913\
03828305149331898212966210847074023526804066658071278592953062186810512184942\
81066719823742351725242597400800256230388609570127884339214164097982307589606\
739446215554146860842996872010982385981763017074922328788418450868735555`427.\
9850737448471*I, P11 -> 0.009512498376230917669862466967611467258509166153436\
05543029869872424506140641835017675825123377561291316345639244195915060821018\
19893163049037098362628962677229144583571683811880912849110400868072722689141\
22760520106228451317381614469703236551452751456814289136196448040583888941221\
42349309205118481837226107584521676466547983134495905616578820012724611351885\
03870154717711138516731193379419024798493611642002323097552384983842231253079\
2508291`427.40004383069976 + 0.0407283232587380867857384313282702564533756764\
73443480273908486587810824388054360945023637589935477746404117053765965699070\
88458994598650613270380578097287882352011502750892731840250134602390937426537\
63245571667963513032493707300349723409877481088991008708054073015221886321485\
72127625599268431816907778316288656696511943368336879050350968218151346612318\
48885624163765474440070524385460468101687287325739968978876306907460969426062\
065848838618`428.03221935423966*I, P12 -> 2.187500028503349727524031281811680\
14337123716208557231680635008989067744006880747225670951067855992687565370024\
28019174054378991267197761625780112441239926983800284059389164962041962074800\
05555191712265719102478611240887793385631889343843931668219597805233507587869\
09924625828770160598761334180653885951559762508345003971976286781759390341602\
32618772307284140302661886419784549002733373598453206026352388040406080247383\
5174041176471028281007293`428.47468392989947 + 1.4882355021209171429631735595\
80545504862509924432170259265766867592192984112053039823184691304240746746879\
45079682500971082543341739734691135236739890599601038486402664427337566204522\
63027119692456247252842327060980825850021277843664047170020928627602535420282\
34837093568941159166206109508539033683159070089078671857275131313368553707121\
97815819490433451375130021367732361764875587036526688091856004393291705060222\
65254710486712191257822263948`428.3074075226788*I, 
  P13 -> 0.001709595674266035305090594954108763546285010505143356635987374662\
56813671905076822643073981862237582459284090342425851316825522073377797063979\
12390498203398286672032887729319987326129948710990407918480718349719700171869\
96776198174409386150722352107099462572857838862837784848111044580630111262163\
73234740987488883642346282683421833083693306504850523774282258170538143544798\
683749073440101460795469145203833342138129095677430424852076824943965`427.636\
939759921 - 0.004895248970370190990610097099755577673647918104762850502582618\
13759207970846091295223631778117221274702335054756713229838819828655472546929\
26166513104677225084570200667017090708532385253720644075322213321197873965050\
68531069482419376668507793144520688604896063639888452849201405268485025926347\
06484574473281755610818854741317514367759580007908133880035973083231764837358\
326040535482760355218435097894095723298561917078769756604841986236256991`428.\
09489621834035*I, P14 -> 2.45970045966539989962258209999127040428789983439885\
23855022306613045267999327236962072407597166460392311621156773342503761685120\
29012698691495662834313220965541728014769511156602375906817011289980765919924\
66715676426340355747183866051318533675123095443878986286743875643693469289816\
74361170959394941743757954056690449661194378598499067842532170060992809386438\
51552415924295645181526903798480505070085086359647694125847077706245143408957\
95182172`428.45187854329555 + 0.583044192429365232690100327402041162798786664\
18128573887452784581451318016072005138200797119337474098266393856634417335815\
01824651081103840397587074183965348008296323518106970611857124968225325489763\
38393975354875810865731879527460337411611351045072150746506116979946163963867\
24034607200377863721538932706922756185451721679272401706219294073754961846841\
00784450297181567979688385044179808488809634737051530636589951563072734973118\
8361696125635`427.8266977923582*I, 
  P15 -> -0.03262041513463065791106662407315008068401274319315866853196290610\
86550787750727530731525823132781149456415703797170487026210808747580139628497\
05582792872808881698621464470845208880658565296911852728731877661091062767898\
03951545318993945976668258167653645593541326822162139231983688027663719385881\
03458493392902379623085762530432386240577368181585536633778707526741245934732\
6547572227972920552512327984632665103874121511947722438061283336337953`428.28\
50765863641 + 0.0461479836353231262649155345183603029309829170781341269597769\
05868552434463777451196939520858292551786689868558775047564171276018580693138\
43855904201405571589305270803037919938065094633032448367815106823000582782736\
20100556791353314934497792729211373641507459752788245862248733469351731142559\
30854596654360491693683862868592662397893231848808292707094033014164954181978\
63362524900217260555700306838996519969327500253994971478485541253721891969`42\
8.43693837978424*I, P16 -> 28.08135480962563934562955723271990970295596141003\
27828606633183181852996824517698470973601470676710118928621659470410367989073\
58625009218386684586346919235798495202446338706751305227514840967844121322493\
19131499948354523374621402789554482170161005331063991814704561157293892028347\
99514826781654518825692268616784481868800803118331341948449823890280832638748\
48492422652390298068700623847170798115050897780057997124930901722614181419301\
66984036221`428.4793444141728 + 18.835144669763249983384243656013846658492707\
54078430436362315906901908371882778026661069096693525883934658519340912623942\
94746928228878594263771790932694474918971284794919387554961963500655087857681\
81051385560552906363725787287189193456702743590752962439875226521159334804925\
59779222375601955584364021257242551924813978255322331008026383467098096872208\
18970567654455638615091102835500644045059859815926586734131767054932355316455\
1360909126296746`428.30589531756436*I, 
  P17 -> -2.91825793620494698954676782956286918471536076176290589342017623182\
90678216803787873756339513551903494511886039010534884644267985708409719296567\
91709266116235121133948949082255346303075257429258120610010941132697598362870\
76105224727391151625581094053777088838101958035239127997483367363400684679904\
63028911413310285276318807634127084311973729605843645996788167467660019368529\
3618445864402969746717725817214546072394543181011546878189034854355437`428.21\
547947462255 - 4.128448879932308142656666229313794120343170527639011253628883\
38323694401952527200579275549891528811526797793873936606569272249546483507070\
12549502412102713768635218808904896425496517846550935692408140772295392313842\
39697739525180337357811662022187423983877430215706315551320026442926242225634\
33974233568585128601945349705826907228242035105152797970645315160129911020397\
701535900890871582413722786868093797882121028172534178571477175031607014579`4\
28.3661427107676*I, P18 -> 0.022717423869808495811379259295807428685582297928\
66105705168556208905831391393746796619095275609995587682327908247765929847380\
39761979343352461361115219306623732907225966939966365341933358499431883462251\
85582130652601601094546995850562326856532010167567943179611093850394153270584\
75980034117023544092129718793978663670497435954900397370382306050875552560396\
24731791833767479172084176397012896865173878999955049233891008696824327794392\
7998233078`427.9549087498531 - 0.07261233894309606510598959241284438545480771\
43967461055955116360573092319491094563964448509665783612881988677827738710202\
53506330401464634779729960996877938051740671527766651137293711945833780058668\
63126062828304079502237411294969247177421017622260212019608908891677370617938\
12333848695618342659589302130070019611494342855844627100303363014685617664284\
61756825160575516910073210884521475866817638403261042978763315790359167466081\
08259413871828`428.45956009452954*I, 
  P19 -> 12.90410930534897165028171280800019297960067936943281864952389712674\
94911174774145281456215818171726005518994188018577843189482203625749073555489\
33493017011131616264164033572708509963955377317292376556575608392333376737634\
62957001861911921616004691814117471106777496507031608826381346289546097971662\
20182646490309759462711897519606359657519902281319364046621186102090235314561\
0947444862045832322396964202830986703741837998481561994510927603732009`427.82\
443931853607 + 49.05066371441066912871630872486947994176444642245959542573973\
58166947361200315054519352551153588957006259658163615194781998910719982191754\
93051448863469589633037656440161504694174405258343517185327669276351925578434\
32719561306736031489539834971975378511056612658415741742587961159137454995725\
24382814952299474297831234968697941182397111054087406743683693517643529468970\
3847881238509493228046852272061458649285820022776969944890266732651025952389`\
428.40435617354956*I}, 
 {P0 -> -3.443994307963711452473897514654667953100005010192787406986272240272\
95349421185896847968610263305164317017119027543579342378644027223981701028580\
18113482397407851195554952683749374099121470678964115445071124746117381753742\
00232592593337268894339378326219864177555896508032782060239576198942721570479\
22942640880036473673735869028020368167666584330876787796048035753425938961578\
83632656086981463751385420191959306392246903711783638147888821645269174625088\
46681401489`436.86674332374895 - 5.031418874186410779235654328010328925137024\
56699333750722627239722254212509908852848836160997571634980130381014566931063\
36152981585776507587188783731270228669204879508489690009854788273397837982351\
75321333256815666839563641949611360826718022180855945212043620629655504467449\
44514545514184893853055495489977773244073530440470203200920783057332530760112\
05989274236300946571277219432711058791640369694542056187087832855055762853594\
31645987256088186126495121796559521`436.82308705764086*I, 
  P1 -> -1.357782879487264744925699206431507213502056473763382970975476473662\
18963699671499762238157168728229987556437006339304784358874622919502207280721\
37620307356257500297248528704813223599764624827514778558238393138371947966551\
12925053793205463646112751867144220887643116960158540985368766665633637370523\
50511525408635126971362748009401812559529129391940836597069640841924176831463\
28080138676909748938126730378825821780219191784511510133001581211353060441667\
35369082247`436.80493952522795 + 1.148761894712080295600640679081506119602988\
44650728886136338771905088605213111166260828446469218337769627089478443782235\
81171758027733571721672089324854725002610586260405238779078127901172496193163\
62604866052720833017371490922183242099555644214370392972412142729656429985402\
84226819720334427353345030628584696755638359558013588767538820250800479580537\
17410581001377049163236175970199207893798126800156947813697307805050101792933\
66641541617981441744246180556593419`436.86674332374895*I, 
  P2 -> 1.`496.4378237663101, P3 -> 3.953485472113769764821465596085047576621\
30409223002455804996557205216857447059487971133111936500083887224446568806472\
78418328957231031476638481662972143237935480289342716523902360392207819406237\
02145004904846177307067612094721084825479747372121153385797146395352458517670\
33899088185940980937342636641433515972705866440804754991067319243656696906397\
94481041942106993633821265708861807613429144003068999375060236921142447871776\
0240644712458538544827663496566689391`436.86674332374895 - 
    0.57751386388152067763172762364329607515437200312487611844695825688793699\
93002963724086092282218132044636217864154896144064002276287054512817296540050\
98521725676739220052304368504238408424961071029642239802056400168785195063110\
83373909759025381666398126150069538889915034905691699279969734622364212277409\
35956753732863275155290867448382574363464654233310555569106783795971676703508\
02807861387083346851866581180560815360437712290622029032363959339008029596630\
629987`436.54587625624356*I, 
  P4 -> -0.199523117142689764650621904179786065060429594710252386111681224025\
93713208879432706639044124649987767923679981427418027169923501600847009402777\
10842320834358247562798561625933845975775097300135149660485099933544836738962\
36810544206786375357690089817149276403505169700633277104147555294165142838790\
45793237548046103021179337990732862838630914590147640493684544363058959354966\
01960611228500259212643476056191620856151573979085875908169796188687631670434\
32151277639`436.8292314076141 + 0.1259607851688541002782953055679512337951644\
24092387279364983443579478066928031786354284085621865120776214016957774643422\
25572034135085900519583852019911231201457135255405964121488533954410660490458\
96303397149454867564665215744600803496864272241961534252784241468118423787060\
46387875838409631197138007086315317764071769883775283716431355543788724527961\
62271362423342618679784580116276260871497667293541495787007598966338341626119\
4570930620246858322478490064465419`436.86674332374895*I, P5 -> 0, 
  P6 -> 4.8262203939639491742462561838015068219057321240796237284801641730575\
38729096387959825336504940602480810187370881545876522373535349108759823386212\
23325982236946437601914049209945728463854525148909798525616187352882167867370\
91454831461564802724223307559793933316517831351937581016150422122750693794028\
20605846361176862975843238243986181011074025644668606084822710016668379441679\
90140400977448647769295561869562688168215445797946830660700445666199396735888\
6612590628`436.8565701371966 - 1.94769741368501207527101928356357090153238653\
03046361586892642088137418964648629788504398526009414107396568330072566363587\
39076080344464512188596650296349204374960059266275014339420586443561025288441\
50167500538205186769540995003461748265774029262098154220841852161755347721629\
93515692444813287761614010642735354040541283610846298515970994019308366628520\
05722898305915095503561243343496175616767297671628299877276417060282527537204\
110305339143102398181632475393862`436.86674332374895*I, 
  P7 -> -2.447911456696393773364520815926492578849168103426239425987061133281\
01280991813235688399055019491153092224357836235248831860115021215009928322404\
67507664079230102747616384351914473925205700361259067257697527301117976954640\
59539902590199245659867871950265973780854429679399430088828441514600449325246\
24132043071237191972236458523789871563888222019061017508575173256675835907012\
23131450013339633421720497396893687911175899967484623767355609563665331911515\
80690082255`436.57631793346025 - 15.56983673622217827773833315718490164240230\
23803349982361868174876123854436356090503333262135886401178464281621592129193\
39566464297028587439307820076825831937431134620825852785920868772262759202047\
30064960987299386318954111169588523936930183962043081598539865749765525263104\
81108218650541799014641040759792323348138670043421343400320225055546680873417\
15742760488301037636592639753482082150358691412361793792686083299129557120688\
907280888642966810216117004379488405`436.86674332374895*I, 
  P8 -> -1.074977179552400373647986874978719841852198174233201913877117586232\
34718244872844946505703626605316665418530202889638330714973195255843669250573\
25526470420157592491678376699391516297982126320746518323712373311621666388517\
28694148190082869019670007155162345401354667406972231782900156527166786643379\
05756843107580804963236049368849143081560642056059812850820284747595161788041\
55913610558422944991743306458620335473097915837466384778480455465700417397307\
33151313829`435.85130431710905 + 0.170600564865442954392689547893095901766873\
86070357061654542113848501267868667139059704406043764783296643375052678765901\
95554498630440029032278504052852670325030374052428941054955934419621962691650\
54787978763029407176792637439842098674754028788988898876909693662669987174055\
80765014229664838241315813314340203890137786704194525046510770553923312571158\
61050740643470428673425615399524063319789845111888508467725701120878665520358\
90931791390466273894362826024322523`435.0231096753108*I, 
  P9 -> -9.649735624587418890731190735545813628842244386311316517105040286141\
65350882851588936432798863423256330266959783062026519373556094045757836483665\
45796992249353752535809782281785496802643707442228648964072917920150166127880\
24177803601761261597179256303254132675839504246504915968902831133712647057425\
84543397407008315228146731123723349723613925907065559483287213224161361300972\
85147737501673495590951259792344718571713717576021387118010817900640341647589\
02110697307`436.8583241825265 + 3.7579685474927557882331431897995885778403228\
40012692371168352796423033551196668633957660819256452790154418559033987863665\
70026473239248004062559495133663724559693747778037770770355165884767532188328\
55863836945170062090875621144424295455108526491672380462077873991032651692515\
07751469407223799001986736289150616711219412823380078058848139943694419893444\
19397441191655809847210879245184279114313750121592461278364946633952145357033\
438253857828130301136144082818675`436.86674332374895*I, 
  P10 -> 5.924265049058243042610656808432494469360776674309333660642321547753\
62951473515938229040205018430184957709512067835597097863040911761816081000280\
97746209007693175405676401645238180528195534477833447071770499298594583092514\
47098065053687419867383505994694443239930518200859918348577488445543555734446\
57343360992870670667037922189116896460372961917713687102969628257742179266865\
32109516012674057192300842250136363200143091280963800541361417963706969432223\
97687503295`436.3503029579907 - 0.8649725229675909037347674160598040677750396\
03094522743787180911437248289165474977719930179624785359260115157202602451583\
46552238858136348540740022860764135991416964522037673560770640451838468063395\
41635832708955645766327054244200716014774431310260003378767051000638877137694\
43230348530119017948163529626196767335082588150191507937280800455078197798306\
60708908239290243299220424689694664342472204328295004042235341989835917361359\
8858492068404826222784606598517569`435.50372485745913*I, 
  P11 -> 1.611150045242536638025743115283139872039860278297696573188475162578\
29992824439089194273497119260223301076252662140452568340926649541064532358114\
32382749647807909707710592261735535625217981188754789992700587384555840380656\
93600397464870859669619636622616273274354891205260978344803676784876438746167\
18281765935627846064991536415285495185851916914012565471081315359993417873530\
71811584962135414204523808913232109608385828672128321841404977771740355594493\
80258234335`435.3280180311658 + 2.8176962477416664229740863183050703943317843\
96307246201662679293709371152052315733521592493526238333306672922398342524910\
46357819121873972079815095545457808341889102704964065828675226064526610021864\
70969166166855318827642469053694801475857081214773370064479676954252692091855\
46905527490079361071802796737201284649931996656581862664356502057966458998557\
21719036656642683283419223092630239382014233491477335679194023267996902842667\
350757223469222565616172914914213`435.54849204361*I, 
  P12 -> -0.06731136364531900534194388830926162555998198570671775854616240623\
03261848318923781325072961752264869856097749036388036941405892871254507903684\
94757962532752526763676327711911053679527079629761473806035877148440060641154\
90551765904913457328919519603660086768391049294541607939689089161306171875643\
40811555607268557978781563179950421239437531681240961060721273099536009452018\
67412025965430194202497841566797644953732351096251194228335500876484669396480\
956106293329`433.7384649120898 + 0.020970018131589276888683054746038014666924\
13611982920311717250658402235926575918964210315038512307864602773840159691369\
98399367772743267792821414835021779937488369763924085592340777726801698774189\
13583435955352098251131164533393334552301969756777323047665519460782805451301\
87597377431744295914603300221449170942526799893873336004200006898493283052237\
02895521867609844366510295927029380736796522501588494616599250352611914059686\
26834048671936983980978032436420856`433.07283833632954*I, 
  P13 -> 5.286820092031627832098191853537415783687872997212810994471822361796\
62364887141526808145646875556940192052576866083440532054845712304445846677405\
61421169213291363176820612240546294100805854566277253262600117736595911543118\
73829592137976147700732269987675850147324162662349963093818528340307889268886\
55317844441887362259835850090625190781618742225039454777840216508608491269855\
49793748821995336699165144675635432803140832310312782631736462697410839671275\
25956680464`435.68837733377734 - 1.178331673157850103896761587227743646793872\
08112940209717137943328394137528025638241022942702999058298547678910846122381\
95903285112129963084697039916511076165542621767806756950902147663657506117456\
34392200359289049957153277384407328262146230107184318586313472744127955030866\
42962870207893699805727647050152547300629013036715086499746282533450125314812\
31434792880830789856409254401469634489193378906995726658916169749442357729051\
75295197371582118719787913673474351`435.0435140127772*I, 
  P14 -> -1.83519781152655348314639291112346916213061128978658323017229114106\
11781997149910571897796828385899902929036529096300912015783144811415380318815\
22951181486193506924358288966645414542170531919574089501100992592946360591398\
67138681331726053530945133674771491375690644188703979445445981929361738566812\
50035650335859995647624412195748274528931574586088897342125334328001552636831\
30463301049287187237969180496804352250584069249224504375097864221460519998762\
810953066304`435.3885817410917 - 3.887369018553904110648899075934208578902451\
97340271173958591125290062575996899584896266330681297054884011268771806452034\
38603480814527293015748347248447768669785261604151199900473940266428346451910\
84971318157540981944104039914241063782629257252928455588801739232203253496632\
86523134464590625920982704723365416292548311206501468080547418715566144100347\
77317765790163087304416836088133236105897403984958442154443806028585548702030\
06393664021954236134087796361410126`435.7607060491631*I, 
  P15 -> -0.51653233529438343744115141098650570652393164128576841041038066867\
53040332053094709096285267963853483568762217277199915972549839550148125381791\
55902099519368614932078251192788509059717993231514777098311875700698104332289\
65482360102078322185268668593027779687144879911836060787516493029495156446174\
25799401328677453275881580730781322809940237100054777034162473285175544494778\
55778449716941199857254814631553143079743463181145325211569737009933174633458\
846212639704`435.59759282362916 + 0.47575185329937804973810618822629608635312\
24457805471882681938375510894190708283408618822408914277191474593154340932591\
20997585906720371176078985270015612338201741059153093616611636960285093211629\
28656924872918454891920494054763072376771831318680602251193191226635380030222\
26173817457494836824802591871543540292605227547845113194322775443471545117456\
18802847291690630502210648909961007571286110068124345560019304002703521007888\
742550931370282302638443916443305456`435.5509905343776*I, 
  P16 -> 2.550077441949304512016663574686989833716768803302350588336204327126\
20079168386819143805863525354381936819765720690600673367373298278500041611377\
84040783871992479930677224048490182905106821057391009374348548631225807377653\
46826266113139136567104167931906060464814204129284030208392457975691074513273\
09591874466802517722122020216922566074550159972020879156809634638076589990342\
67088273685808060301234729776852202490782148882111922177200859815797981994824\
33943008247`435.72840175967895 - 3.471933672560858223585477920861957852045911\
23504715384553712833024142497107987759970558848233683810423847654308766880011\
83636008838453532721937519724634536878863913799524695310985148208703316704629\
50289618582461305573498615047046636492479622669092141225161079909739502180002\
16833434453519007435362163360365070267012589785161617785195936512131149401952\
20948359110276580352440341484537665385379665781287300737182906288708741393544\
68322591805019482768421777350160418`435.8930320917506*I, 
  P17 -> 1.430081257879395974512435627830589055545871945111762947076701167558\
03138890513998790961437893611306627514206404495693716919272018613869222776225\
64427621824322858532266357537871304720126344386322431094260743452038538869297\
51542513418740929600937520838608100734478341431144063162168706075297989629983\
39251260437280936716083537562178369239489728032237163561720244242512371465225\
05602522877695456545057238178090695925993573613725775035679942053874324939927\
43026658366`435.4384950257496 - 6.3873940640520324453601806972964042238118521\
81156749582889930051584736068498816260950981285221965274247865740654112572141\
63519318141015894122409208701271899460161379496691528641007082419004713098648\
82684128550954057406888089470991890129590812821629313982574742055256010406568\
08753084790355152486790812631553555606911148325488979423023606224026137470114\
35472441006438521274619575073013125011880545610459981956940599298021866102694\
5726967476973546953523526551673983`436.0915112177678*I, 
  P18 -> 0.410916517635227136281834451009679342112105756164822501535299868901\
43853411892685793914481049219678733478283558434911372182985404341987910785023\
95428790355835563195141895401199036546027346389593300124615022805589474209260\
95894794557337835188550047896029524388395910720244572274649710161051986859192\
63152124033736697885224855284524862827991997738858244000373805433594707432632\
99842950957164578970022199277190398329940864790814455168851699439431497242457\
48427175537`435.6191906151725 - 0.3217906610237167125652100960600516378226946\
99852156934716324324146795565085475194471113307268148223987618219606681308478\
99952602397627295996052507442517966175516770750512219954608725697862119606868\
95314842969106754136554329113738326364253807419889164384975469862313678301077\
16557752711220265625987977453496253998981056118110075510453233200518954406142\
89422687872962939831253363858727912765369256212917106326273468797156031889395\
9983761034628852091566088023592608`435.53816189982393*I, 
  P19 -> 0.520201139197029081048097043505933370015713812332789003161813613528\
30926299028985251684436818987283014981441460187577206997419293690064789088513\
31999366795852496347720824635906257008691290920924454858412498533463712199456\
61068556800272950272643539445987352419925214449044727123571570520326547525669\
73283400671290958623383617491140670172518535451806530631206952368156748884832\
03450324738533555583432805726060029813861263273718406320365669017309105317750\
58790584546`435.36029709540975 + 1.826939542510011026318028569142370773829961\
06198748375254182969503468941658988787896075755981343285318758633884986758424\
24808894975205528194648675282674281694953259352479308245371390715687481972235\
39700149302014095677097219405760930812808686496943264513629926520672419526561\
02904997462408384675183655129016516078328221653778398164675885264057024984078\
22799301088659897394521037392612697068868357186957363866625071278968411843871\
10721293669250272791986688952220645`435.8873069413443*I}, 
 {P0 -> 0.0032528904933965792589289656891595581115114867456292441031945910724\
61875554129236315021952445905461624912646424946028301758481503038182983306331\
16279504261515265265177138197095779228299837683042475966569728966903036181622\
83881177718691017749633778042376482939544909839030245326402454188419702424398\
75100172864560520328790307561228452618283279895010068619054182144318216946639\
55766726371830936839497858861818029876149591095683617677910161586286977995376\
0665914187`435.1816867190813 - 0.00001708873303827474580442079760486979295100\
20110375087680419221488489687826211019081404513212329351313302334041347731446\
34480967727455555084022416653733735938599398455197840363577263494620747359700\
43891176207067776191637402718802621049175049547562924283792333767164854284487\
08116134762154897703078777627474166659602744323919717185393704660431894133881\
44682471835823901734320131097178961942468157412321964026187355200996041354225\
407331671265375554927087537894907`433.5539144898731*I, 
  P1 -> 0.0393833811239375514951291477938456341502271443375971375225510886142\
52229230616634328583289338343817916040151609165980465390063589354868763510977\
48453027724302520251777146498460148518184398064251543030323790965095527861290\
73622766636859053095760916449645511893962386694548894923454470483527525069102\
27408658794018338754200671266520039304249542705043610015773826896358298756280\
66258768731171779584519391413669026044374531593219692518332200199948198584427\
5624219235`435.1393369256517 - 0.02736949056108712430165712591741891980754160\
81584869101196037092485370624483916206739574835633090964674361788448714261246\
23148930020086310696673091507648109873573670134175347906804579859524574358715\
24144160832477153090481670600334854740825015446854201098613298518406844433754\
35923112469676549156754106614503298893242694223544178930033161088244827886489\
13901646941061333013956428941066329778452390291747382002209725189350211368017\
866690355393030252640165166253993`435.1816867190813*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.008810287494635054922724816206673563362\
40417070459281427748607505814302484792975346728444905434287269220234513921699\
11486172294603066318652408785674080802609017289655520034523643426466803070652\
53325219783770466521136721779807456362721554974614413748568383367292911880581\
78053990562012984971046287580649337072092733255637991724225103745772535718428\
03089275676681158863797963433428303376769359742784619564336501745228009111186\
59710137626474947853260806349504921224`435.1816867190813 - 
    0.00062003244601212020470812423983686666956338119732670633145039877137304\
99333743917584499458022424003975849857881735152427759915820460385923856038466\
30622652417692234858089134614098075525125334854391299712616190651219516479988\
13622903913902646457032070027948155513969535960656177287925467001991476979559\
57755295113838398584761030207616828848958038322287636984321843040540080778473\
79994097296483075537091456436091696836104755067237839194353657354383676312886\
918063`434.67431123410006*I, P4 -> 1.9972259952680356268905534621389348989072\
26452472603337494286981981031601872601406146209863062334825776673915164440709\
09713936247118525668614438295120272872890131592817506171413234655755273277286\
29127822842945871193599661789283589935193117578181240154186660658057552764632\
72987765303401037025311069152392554162415510001432423868723407115710157491200\
99652246335658678407984351841346332317850195101609746802825139854828820622901\
0890839047913501554489109982322207633`435.0633197072445 - 
    3.27940436032607884862310658656462182852788524468308228475165745673187951\
68466058414113421103916451000358420535660434864130925698759595268570734528298\
37593149067167339479309593415089792325133049332273071570740315411944058590305\
25898197494609603163949741259909788536718134269160433216391019869327978073509\
81153874931049718668718809714628469789259687496478760811537147479130948995553\
39004647038746272981062751324028001926922932977313224218823972284387810977183\
959144`435.1816867190813*I, P5 -> 0, 
  P6 -> -0.000247504831309937019144037352682510366788772458459405615322629200\
70930223547399056407967408064694332525218846100955887138097924212593906683528\
08888727674078689700544044234364687137317681906158306093455161590382693661727\
08201183277044095190344030809382603677697074342085081730634639537536391340420\
68770621667033372904294153750805340578372950738707220073543455922525063119092\
32284409842349231182243358910585658292519802624861238172658398397522801859141\
47866677639`435.12981543086505 + 0.000199164613165614029490759488493274981289\
11246856183734376332813973595266776260452335513632385383071174070361310539316\
96214080051647947589110247130454191644502203925727824617779517711271787434378\
03145308878782874508965606066706526561785837653754217048755889902490849460306\
91285171674586386895555335573148878869918044447948327587048837312433821940641\
34443532300185252723984128212426515808790617648245947669381315438184113689351\
25088543698297344291887757584042022`435.1816867190813*I, 
  P7 -> -0.000078716867093241828725332487762573662360880701459589519253888907\
85930405034588392272088930783551442847446078865012971407763575464059232058376\
81899950029167087694216227822481787112518138763652278009167614456000705713315\
03533597054055177496376002289450869432527150916105442098511698180690074603521\
72480490815746977469328312312546798409035216359998277509923215059820776425761\
85395965070589690916042337059265323626632975508546041945231475338681705247014\
43255726533`435.1816867190813 - 0.0000865703746800869608771442990055019705785\
92322046779706342074328982912267934932610910045432131587380786864880678201377\
79893883029667891745405885243077153588821090864814802672065875421193595049365\
07956547404165579586149269768255163532372331381259480984417204642661795555113\
07390428066386424149265437630204992745254061963001230569117079459713510944327\
72270027248321041086615329717522996725102864141439933697083928245212244662164\
0486967026520814116850264165538222`435.120930817247*I, 
  P8 -> 0.1132598352962050128591381455917733258078823598782169533464207703751\
58492652966492738956091324401449591463807801095270153385550827783097631647599\
05168596154345587960829342565100585139420076065774610008766002516499687516035\
52990705887567324094279420287453081517380730523609924516775505111557604146232\
13077718932903760082643584965851149922895387566116404425153944258071640967847\
14211071836819976153766534369564850496234420664127032992075553681583913430239\
1152059905`433.6977437190581 - 0.14520507302766714305469845357483684567712525\
91226352258694897034063966844015601109309369054996889750849899102028782253582\
56885815278444241661958832705555355345974519100654555208870967403944263593475\
73879531125952439873040987624037275175661288586420980609828511500935708705583\
33793153984595140708616824569861157164088833567707131975955717794213474062893\
61696496197455868828342640921389153512804061911363872292844394290967009851491\
408661998317586458390446967248534`433.9381547569746*I, 
  P9 -> 41.424240567918732581766074783453728639240186922493150855497796724368\
47224701790942189043366451097678451385319466241255709465276044772829379715140\
31478774505869184033149038910364751123158789203006983770852708318184193074303\
25796425248324680438734144228159613796559816633013369730648226459930848715573\
97606283102400977645758020047611199778003575998935503651364124863761673194536\
31607643765397843102250511132488843208016604704699104707478065090168188846749\
10427325474`435.1816867190813 - 4.8013905164206906777245776506690034322047164\
39201855502131140679968749105322611805257854359009237204094095003352034721485\
68805153696622002507666401804741988244268725915678971022097114244044325268812\
80804312062393806431220882380069289224122808426964002515153734573135585190113\
73649210004365774340169920917290027308447000230704209311813572560680467482899\
15371588776072868658438840626986482794036321714348370682214020034699298958174\
3053768363530819551982992099106116`434.8864524537961*I, 
  P10 -> 5.646940477158588625963948442080778144952415921603968962650903256792\
88281270842436965878153476559371837518441162661212407177920362639822988447518\
00990701309155518804252967999424913062071414355740959602444707858071615547157\
05599413499437436489345236503364652227222370782189661794005488521114388552533\
89481409341570078662740237395844028040810781388891178786294541170685225427256\
207104957107939139002171249635524964308445842700169878007342574`426.789807874\
06545*^-6 + 0.001075798599696051237613668359171727987414997630773009267934445\
42032965211489042038475692542162125821850976213281275441107394799597605667849\
34843789177474692036079254069192060815362510967784306067413838935929898013428\
16015219150111870835934223664325792316588343157500855958306498134918800791383\
89696398534599072621371792125475684923981265253064825075463311087548716168193\
06539138573515597857196514426938341650688033686024163319195516010676386`429.0\
819704472566*I, P11 -> 0.0943283499394058257732048787594551643239450299999446\
87714542095804342520608469699417012557855602623058116790635711005968499681985\
58924436973347007297838355546519854405250169876114427663636438919309053391014\
59597999549241661781048338297181081728841775007457072899743582051438936110558\
75935094564338381687199383660465790912588754300381659766848448698370074444992\
22162456006733204558717954585389710141586204476583322321425845871504955678038\
498058`428.6068183208948 - 0.084870603532337285976457270542141765227136611354\
77572701590969424588393658642463649885543050120480086605072211395629732197355\
91849184467127038614611275242986241837003156872084070009828575397373290890195\
56091670212488534356646727872500409021636565784052673293774104678142486194110\
64828400356847024619042189116934843926148289753708218425500394716653745229387\
44645716070426437837808192704595281505453199404202465038793494097968625783697\
10827326`428.5272563116079*I, P12 -> 2.18748352657685195935575845332405981310\
52235865793956361151602966651047396010853203879093348719772250362912559695891\
21319962133138049727266704846330726173432399281072752493900554678918159176408\
86507387938285497374426653601336346256321120078770400660500504889094275983601\
23288182920109367803050484540235595691488712289207400764608903651894018839937\
47247449723187937758661540803714526383795732739736367853739481545855092143346\
31481431052028874106`428.85308608015765 + 1.488225638865664652394740789651835\
36231029034913059435380470718470067706993815313635792134203032681594927721241\
56986322532592445457893924196009468962275775782161775012821075266420718937771\
63734860376798718924636052083566833509063481820500117685437941335817576764904\
25491371519225567439453340927594917631369098648074182002937901589265281964810\
89571695890169451790227139716785125972449251354172211740365002877283134022225\
2592169949907082312240421`428.68581030149807*I, 
  P13 -> 0.009820610890671996969670995362804190597365376841439085761835358705\
50568865159355812644500245470528497837119896618158532436264084492888261782942\
49191771788638151427118999905943895585980002308486309853579192845421116448306\
29933861495680935450265066493783482997975886335867350674726163568360823590348\
54435167027494035713990849634356614922942599669030413865471615666241824617090\
770489274456879567534839589957348823256712503823932837038952899562914`428.275\
8720314853 - 0.02558026636452446599870376592037900305050349873479489426151726\
84958226784897869473629963355114115718022820186639416824515035151720290133033\
26894505182861871638933280376697015371635028384539124302564517915867390492922\
02755396536255449748735763041580077391664603836835501607437116459101383982567\
21072189156276421765463324738882433814825897147257274108717834345682873544700\
4291639088675208230680800662293974872942852697000536951964698047752032169`428\
.70318086565914*I, P14 -> -0.430369142654716321142447501473158291000269539555\
31978185786133040252395554364840568824327930592674744640771624045135081781804\
59030640091543849829131384403268644075422776671113544539874818759448304594876\
81289978235590388678722561614660161390036802462583141383650587094966704646504\
23171371631064261898437565600268725294414380841515009364307153020135986500187\
53252725547660017864236888296522646889940615262066366085801829126826024127261\
9201943096`428.45146207562755 - 1.3860301587589999205411790724827401027911563\
47328925849530838029002058611763054609270648719043523110970340072247222467228\
88724560021138020282634862650431379679596389119038874770883800477162660490865\
84118037956921524822180245386783558251630547310206743945683469552716061124025\
03200160778309445660722782063059867357403961882166946433235289401870635488301\
07869037895294220531140858288998171513703372901405538226686349193799049730132\
684673009501458`428.959393529857*I, 
  P15 -> -0.04029021473683573797604525699801862253619434727213408392013673147\
35956266771094486138051977886795390048469322346620909032804918731501087836453\
63727854217061616429153888337767433764427880269957972823921647928527055458185\
57743327814283045101388432959116038028014363691989411232250608608342413846452\
29656055503521812272894853686760702130525535604274313500168497713716248132755\
8530772170047166500248292236194771527989484744509052181548357148842836`428.46\
9385076256 - 0.08981279188739253209765352261571749594863296023001384016389829\
89663461788006946204015371136452299605805315436644631802972215912399841631348\
74866910285796654838993034831849584001817397037462530535002598261156859083709\
37031984213964706390093249608950694546973313229573167376434443900878623349755\
13892793291933119686825984506296508506812715453163751190202219700049089500981\
7020019257816329831383155384583459383957191778434799639059039363537526235`428\
.81398673857115*I, P16 -> -9.902423375208545417487589736850873306285960559363\
98958192183152598920447319006396029438468814866851934762550686630907329076566\
77298705416302361158078084248365931892646159552990279223269786347075440762211\
53229421262543424672003382354616843072759501925434624725093014244003840187350\
38639882727621452198216677245250186587001181092181961622236286280539738305951\
71508367038889238517285974742044104835589357172691872489252463217584004751815\
1564682593`428.89648450110934 + 5.1145480602733600597523855889282661390343261\
85095608927857592074124786307323276121623409399277288243663106036728393583807\
99425381318861438138374613836381719639699141697004127756275028091242244862449\
47120813948729721193469103672080215419961589550753679649033322898941557058192\
27821792444473325372336243241417707482924836413531818074402384284049147047467\
23092802563291859819807542300505373800188689577975971840904725905271013951195\
02161635354746`428.60955021395796*I, 
  P17 -> -1.18804550361116010444510183878986201924211056770219523312044754594\
24827503903556003009645910923719352123146369112028755962590780614367428639513\
55666547565569556274867198775907723657198339691422700195036416242825679653985\
04662757043949687957505976486755895856256488326669004277760094406439477933316\
88168842529149995676902652749139203077675945524958778170357586959272472605457\
133834762465167363508499736155318696179045474863857704479211765999825`428.569\
8418195441 + 2.64823438975142152057404980492649800213777084851129002414852775\
59222226862523970480775916894914519491790325220608954908180732734759516379939\
53734777727234122744445404789710710575566661443055371415112618724663062611014\
58798892158001678485767730894055655899175728395879182766783117562190230595800\
39778951597521943120277148784842902677848388349024138990731485927280394730231\
5173797296826487075500020242179621740911679408450324555457917315827602093`428\
.9179653708301*I, P18 -> 0.08874924100430134723104973753897617704533273271619\
42702227310887772486229532289090404188399061353664403538302390514587893238233\
78124033214309148768278834967286447280696359178684250877939544771268024868721\
14429321080927043961440277493195118164607931791268251199266409419975644267705\
71702909379998999102797066675489769283953421745227153509638218474882476229006\
78074992194445609116054234626656865529377000667969294307100946680384505118733\
9034656`428.7538737367432 + 0.09841434881391459445944151251579260308016358796\
13143926059621860909642043559881947535372884109707518228716975519684055191731\
07089709730916258162397888394445323444599559843885048539782578635300541667187\
72899113649026035477601899845100832909332335568714836397208102000273803705797\
86482348308782544054929155369448240268195711339720761178001858726583169991157\
19590033154191736568317238342722477414358636311215963746709380838519797790995\
87527904243`428.7987673218051*I, 
  P19 -> -16.2143740399432848317509876613746050070002724334191277315408800378\
58264448957701874265469414788091413501472313588359244797402712768380455099443\
50133840971228779492727648394222298811251103893894270807427003984814651236847\
77195771419157153508090323391634290299811368642383431212431663747076175053079\
92589603900794603294794345189691831635251968368087662431315215539778721894382\
21101826496677956469174226305603178300623706209235804375782094410123578`428.9\
8213411258035 - 4.07105192735831725714088888915690743827375355087730870226256\
06913665559208820890933330228865839736981823076164261062991687223005831390920\
02236811001841107505875437491303924607418611025608897275438577039958317961242\
80436369036437435930173064201185627916280077109966395263951116517548630359922\
69651405998573557191643880645212961099648031839444954747784098024156606765626\
5589019306109379405545912214277195735592825212578959101047878852165522443074`\
428.38194075412207*I}, 
 {P0 -> -14.89997202864830813926996172741938442444313885998533243824331859767\
67448216074229294952730263545067465578321089165635827038112041753505908677977\
39534320071677315321527452060242788387579181486783000482692516269162511342835\
09347547298356294837675890098822208420573770345188071064691365498818804009461\
82454667928328688001651315069750267434824385270113203540739308066797670699498\
81818605895491248979118604934566475980488592926309670749605324752006308752388\
367426221474`436.64493764837437 - 4.29020464469839625056410208913950681249839\
27484099433649560442074540912433161595581506008588100727362696946710777752056\
11007285361101655565992253851497768909736468246697059506534342048688568515750\
66890361886291969164905693457701281455205942674363077820462612286475183136512\
50399771181774009382158012766949537774517234417889613795577991201206211138531\
45137291823825864604827296800958750874787184924707783278577809138310970142625\
459868466171103807338143217370518215`436.2844613995338*I, 
  P1 -> 1.3253441307750861681512582432527869257824103071162078627269300407334\
71643561456129460070511685475336759125624521458113025498527052654796731003761\
48940121833398724647766903849641284504010465649027513618680507767688191396051\
19735555997794665199594996035202263525008680033146417906268880348746964235133\
18526370788406891806428418521625460313508608430723975699996877441955152866931\
97868715190644367862034719466185790004027667390913035931627939175295943625210\
4442922495`436.47335748437246 - 2.4320791427569070925712200926953425259478050\
56598182156204377492075984826295971360464150712054257933633020445650138932490\
03817113338145345150542681904733003035794633571546355262599472471318988081870\
62444090405442110182978567814524373259086323425939691671221715675860534985873\
98340234977238721748104967824291002741878101907707143536023910551845532995726\
45335289546983867755068757727732370721179493217560111210504017919949762153622\
4350835973750381367262056899158731`436.6449376483744*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -4.593077752834352338223366504880198551435719737422074254922562163342\
07470136976063728408140688570813827367856367670312525885162752790016342494179\
17332282663224704970820628772327050132962884339754859258107037486054716225447\
17425258270333462199422468851227353601598253441480884804639710766640681654552\
74813094488432838789178546307140012220636343555892557877786636465213292843224\
19474651075034073621304154745106297273134957563984555700388325410324118755209\
54381121697`436.60441838516357 - 6.288136714920582131662755490692495999831978\
04852766557176091028981099456030748560740430266055833047345872921722732274360\
59856648856512546237424701793066101664066276962838734849800035165216367775329\
26940348217669936402341468286446189089175633494906777241471389983008530219349\
25700572490883730454722949766597059997024935832304096864671396525346754576701\
72336348923103301488556281715520988056920397425660440074166847323407042721032\
32346158293095492061238719722903666`436.64493764837437*I, 
  P4 -> 0.0741188923211788662152550984823618107591797525766289752937185633906\
88125061178501479824015627092542303241633900014665716773033268080296092161353\
65831781982043217094863558226526805442959587679144930903831043421614296670217\
77654514334292987846474054329310546811228652234144941747039594226241113593869\
91944597389386536886698840178359525336949668236391465814693622199432975740699\
12987994946310177478154502149632471458639260387846636821568195337685261065013\
3035108226`436.473339207335 + 0.159522515415952033567546043226564208245855679\
96657355761836866630828182408231168620264658021605398421063332388207083857836\
76055551248754105152450051646604286724270939724002436539227971772384024491870\
68480883781641332648735649300012341549843481569192026627690651679341667257362\
87842376264052985130185586825409935458368868897387522644081177540362845865950\
86508638924267338239048116887995473345118806653789020930984832456660457328433\
16864617822949409531479312348398`436.64493764837437*I, P5 -> 0, 
  P6 -> 14.192457853201599537198594929727223959169063617618932175714113925707\
52006212971287821105159983302349605916340994991049731977623792301520611150411\
78655114190981288839148491806535300410798139635936815137454646996104574876888\
00320945881397083101852335090393178960819367331811215762918804226353496883716\
58733857995955045199551198628331602599538925641580606635823126160494011064747\
53913107416755873096222888463858404131277712777510601974571003646945318350291\
37725368146`436.64493764837437 + 5.377281140664307599270641394301147457946491\
56760864263091187891079600292810566501489364387486728170194321600690504113222\
42428008308117033919622187642614085981430809945141673222504160530559470836957\
58909168362387612858705197469853035075576825835375143077420893474602093680016\
48483931151898025081112754493341866594434772684995371527201393188310914399263\
81797061920748416291603790057825308066574421093872058530631175250140796118219\
77408932552435531877601122511997114`436.3703917066776*I, 
  P7 -> 55.155880878318207563739813013387698863995058582013008408432172192473\
84132408165365002675520878829446944708817588523091556460170419543084487087500\
02039586472625219266843561692039503052077703267268183005267263023903599181601\
69556497342357007521055526544196752490342649033898897806538250378763959052949\
32057019911629770329005833770406736516082974621212800941265719479129894130956\
27313348541776429290406316762131357361618823858430094191986206179168293900134\
36566267124`436.64493764837437 + 25.42966835976181031131602113585927190227057\
71395759926605893004817664161856216283082740047054605953973024957126543654353\
72763748573520760377907136779447430971779363008891661656752742619736123733616\
48589951411791581960003530459501083968922839162503328354547460402108749044733\
71468322077771183262559702100832081065965932016786931440025473775606662546302\
94384147310350804789429244367600274747347556481345047497435941862311654196280\
253982192958303695545028334343702065`436.4276137304409*I, 
  P8 -> -0.398995482935884178185565471258863142187798238699571159997400889923\
27467160916674213916839541740494019679545572672514838870463957155252283511036\
61151208768607146477965817838344503924010689519644078716657952513510906453961\
93075240462933865143085049360855096988896554978127791261404720436360630795349\
75207057200456222223252955072264569575273973924600005841731930761055585068824\
49217338393617323402515439833259257249579837582533602751437202451802973777887\
9082715831`434.5976047030217 - 1.35558563132769401617049028074111118045028056\
77941071757483696319503547244783714444442864206823663131924955949492082829331\
51567166087809544921131260962662620527661100965940414598049908448045762933935\
95232705256241301145603685993386753628942289685995566378243990188822703701476\
64514113625087448762832459636094339546572865445187963476205298035894727290043\
44847901598522925783368701426751236158923399187083235085001748306131690139938\
39977507199465136383579974443156`435.1810108686645*I, 
  P9 -> -28.40189737328356376640098212624607808582959123801964418674098618286\
18869333383339148902722328389874872101532850025974398092780454408206044165941\
64045551144974002973043326613714666811012055201098608762152155478163983667681\
94821355369062361115776798723573265926553651173298258839175529950388373311114\
00097837451416243248972619224658016554631734242420953200412810678677941872188\
07437306536231443918628670629443250465961090820311818518538493504742187113506\
527697789313`436.64493764837437 - 10.6666795558694175760549811188013338577795\
76477829204001453218137046391797992514855541472097417621093337826958813903932\
05834128371564405684256202288166999623154140311569122070107414824499969518034\
66612508557400545552931342224267860927519764972931464864612799654408533110662\
81103002237822229200179158021314165908555682608308684504510309427278678032744\
32227432190968680088226967497004757502296538743523650974362027375507539566517\
2167302054497398880163960634844790693`436.3677398733538*I, 
  P10 -> 10.10201296857253836216443614690763289484021413102026644340456216839\
44347538094766799960607135856828295301895238768538225541461493516898501700364\
59681316493759714867890641395136811830682657044325545068218623072226494882220\
58360807419378577522350812700095770875995224026374519008653828323783677371947\
85272626237869610872359383190586235720591595511139672530237077088895533913895\
49431826730093733177116186590006527914226277462715154854281378010420235647476\
942953757243`435.5031259992548 - 10.27692515448684844829217025693340117422157\
94807008841333353689278532879466407271486608497485380228132070196718270957895\
50534647292273064009081552726574797953319827804861834670617606702750382529672\
62724704906513956106482617866259935581301613490818822108572328579116477778399\
30725327418708406116565838951485858904843208627146808634416108230269077614101\
46795655819961956099584811366639915036114112255855726762068451442295837644221\
066446093712331090184434431944878497`435.8063076757043*I, 
  P11 -> -3.85150124933287805550434460630686106946861307670327198943717658303\
86078311979312704760200648562721124578454020505415122325074756972864532391371\
11198878838079833882660624331834035475681701908812009756830622236322885911018\
94552567486776245276389125292437282577169489751742559430369845712991237624495\
46740271337072862307276518697564943911586531179122904363466181665933538978187\
64972098892444961093534894142280935113375135712522362032254689867240869459630\
106049294233`434.89611576493905 - 3.53500533460622837766205089295569677168182\
59913672255855903811792004516399022866180115237775753658782571093238313000391\
46535978514975744731193117874133227084150837982105923299916868203203361870998\
22793583597874878270298767294287686980777393282319783256078432701120241519703\
59107586305810230157997822857562922557706458798589969578027780362828056890305\
70825929151501640453568163205476453932011688408056459761947925164731416509394\
578689649715342853547976271264304835`434.85875878390465*I, 
  P12 -> 0.010506657842898760144179676762430182736458846571182345737391375486\
04965421545678966959048546915589082533842362531159022001599308346374797281313\
54696059396979696850130654842215021482042405611820039948529108689125014822778\
70335032008719766890461729112254109493571656491451933192920094167454515610965\
28186361556543928391407856924272701709610347230500471196912649475533370720463\
65873707511126283913659119012031891600097855143365133946851737458629282664235\
3154466989`431.7662934997446 - 0.00996969026888876830934846609034597586208104\
52800534568150403877110495550392956194520229744333001081401577446731294108439\
16428298818885275724128429516856546330953478544375846920798355699206381938562\
74897145999997028432435586218360322311768312417321544297819281352808246432164\
91144949432025174702140220381003208537173050056448800254017361343110454633356\
00238281539538019714459130654607159781763567462829491254675134462844105972788\
327646089844006221752169129301445`431.74307508869043*I, 
  P13 -> -7.06183721444427157825503906663766292268371560978955480980965661539\
65566628894486585140072040750119264400578019555514217779794429971582889075869\
74940508693559155291760157280052424555717120173894102314220539386450050645233\
42215537691174971437762726274265461890189079029435490621761654418381786554564\
78465510490018980945612615085465238538915461341124785426560565205646193555996\
94883180405718467226367501727828245867313070204577275611978300961281870682775\
629944317855`434.869377426105 - 7.3733276386677642823629290306510121907283089\
10158262105812576056765291337423306407534992551902602248410344237684469382642\
30698103899394857224989314567202356716589744704761279464729966443821028968571\
79952066371431372446613763352424732395782095990729388540958341059339380298557\
61428271053576107591711864814811555127576983872003537760573592437446819461099\
73056372370223042775759579522665192835178373056427131020847531839781043281060\
5012755002189864482745270353974954`434.8880121149916*I, 
  P14 -> 16.04916622264092551638131394930325764042092026240827696114587920892\
40842333627917560674253373109340667781963399226723769722103103519986036170045\
69153263586242778830556116149665228832998803935021030047053486489105777733758\
42141448219370340562602113458950895793243514850639275059876391973364170169719\
03213592684053697452456898174001164800965306818709175463661627596355442898644\
58732923022454521190324898618675664430834028859991259185312907926700554608182\
810362538756`435.42767482507986 + 0.91606381054527064428118209936734555714605\
57910307435443527167741635334349969333599432989970651784782291780119520847514\
53600819045667681821436083735367104525602455711805571177105466960936281776583\
63772496898280767345042548471038730973059618029831228978703329519978172589428\
66888252079547314699403403677892413174403857555333935535844313635827681201059\
05281070242250291828799847230849881139778740059560669066017940630931553139951\
739978360595560327593602333029351486`434.18373754001635*I, 
  P15 -> -0.70883460535134872369771128857267089517944723673727128570142785741\
53207394054061316244337249988099521237631150254031278028039971156197458721688\
08369455429781686426901796291061721260299144292246393439371457005152647212874\
86288562890534668128091667007490674030728906289753085559409789109074766525524\
22621714789122357074167370980634687667644415897771546870701063005170103856236\
08782251108808676244433415138699527602646876997093845280214512110802395211967\
897294551`435.11278072680886 - 0.51558120537147178627449151137268575356356260\
01794266320071006025984492229704246569686463192398960618397481898495637600342\
58959401446401735662584042323101250827973639456102799953173998061634783285492\
22999185481636250817541357338660975856766846473064905234892262051389224103565\
19259990421412716851263492110216020609211788336212705762577864787528429038306\
43112312834258100451949697964294340738671439771889889050233270898052965174106\
05205021987386555719593834668555`434.97456004273874*I, 
  P16 -> 13.32623975508153066906424890284239999381280397321939609956527435970\
97273971698954087243713516097535988787962232456118580197369635366433704917877\
12468337894736672168633346656453562829376160678056399589178652794845788572672\
00875585399410070650277574302576989331449190142031760952084055568811558921070\
84634087471490107160456230636788434804694820181122036884134303050392380930646\
08657392519852170113374445097273659750479721524276135054887227142761815120903\
567301408384`435.6013904111092 - 2.801526856461914906426574659701424720782399\
36405233984780665716941623956148118409235698478583554939038144593918873325816\
45312880977207840945798848686469871993013213568665176099443414065515097842096\
88932137969544315959378146102011453055880059614800762887056760081270021725594\
00703436294223452112632345000587193897003102336106787057617780515713135995778\
61890021529933266023616601724988668763097852722603046147030231226351718434048\
36715401626044458848957189086318421`434.92408727937493*I, 
  P17 -> 16.94431661743743865593148536322659654309534066676329634525391018586\
17325635243007649092304264462853067781926685619868436844674922117877553069560\
88883139340529770021515385511576132649424017761338430654176868648176669364888\
27154000730579116527184678517653482941574956250489201161659017862949662788626\
74970971071654951250948210869269822464022080857770771342705698572620966691294\
73514625738940502051572442953088052647134758306518603936426454243963615371464\
550956471793`435.61023649537316 + 17.2205212114747348001787463080801824707974\
96195006222935114398988416032383342789806690812459652355307625840231824276859\
43843661397944778279992978652740473500600396234593843793380123014349116483066\
42376706079299341972541877375945533353249848363842763941867505503793790370728\
68408340248148071484108094877452717773153761080534091085989306160960375083680\
77342071352562419302787682950826901630094482480524510296513629980609503616559\
2484051807366171029878373354068728726`435.6172405095406*I, 
  P18 -> 0.461997671290827618783592125849620030704346107753492030951574005510\
34374087138492285521785775196601589212172791064157665736649942271800109036583\
11300936650559755577821520510563180993836881964153495537229819602556744464998\
64298286617444034582977604359578494832306127811761317661320827087965771855251\
95325040321553652988235212280456587944096700489634396592025438054384259275571\
69850008486227901272624122418562171750753731938220551430765740030798418050637\
34274523531`435.0231399865145 + 0.4044695527049813006252665615287581766729229\
35564173454706691978830312087905000000084367924894771567301395818907045263654\
89211340940697006754936516599654690224583148667583641847567554949794329518642\
99873035233943306468763522520385533803665723549219246253221198984431291468849\
84421096048871348819226591295996904026016919428522371799092298653165016513007\
74381153334693577769366320204965335932961458895698684912804657190946484669929\
6247206810482541793096251107919988`434.9653009683916*I, 
  P19 -> -1.90738773274363281352889651422383389299929856663165073590982665443\
97748234609717319917818909081586541519006703834338724873831420140370619789490\
56273920094005275608446000315909854723632037109731118761655933339411258876418\
27118054940077901065195277656132074359441884493730575052447921156256359416766\
76616290541103312311026978402836392258830097424126415797486912364550584976137\
01066495184366737551830801607975577658095094697983442571773143948265649225255\
965808097321`435.10142053548276 + 5.40348611007957516176402698044039014541873\
21306575561178085802628307908556372701898920536515361078157332041477288341361\
16981274407898645236226106084481177312850275060659544304911680948959363268047\
14200517842612879316262746446140638863976634866428454363299792461146459738541\
58901038651070639559219269237333548508253200539907986958699810681134586596486\
87609276209078381210784304480682197843183963949830929925043515053036989348071\
39981651101303364255272661066861573`435.5534029233406*I}, 
 {P0 -> -4.822397809562674845005630338304776318673645904682571104441268272301\
50263212063623023490517265136609037640081646536882566833626067694177313406124\
71620212395559527588409423335334364737300271597281180055008887126714882432205\
75244834162376423262086480616291256522595520050525666018360954854674330292115\
23015433937315218491131380625963375028507687399858180520899122916163464120600\
10511678842178318732631130228878582036154444447046687338586254166762967007519\
58795788085`435.2566430906327 - 11.321662094693267133258638629464936805318102\
16815021250484238904915198920513772115566031580533556836288942125370345087365\
92474657911059942485742450564242150571239164375550676122624148956608869534353\
94001058392129957219854755350120995044641367186973022783808070479794102642597\
66280064526697207524766784316780276411162508818714785856036750048726319669523\
06037580107888171166451300466923587396686809722704456561732806818264876499371\
01508809454387484719412681123228762`435.4938192254957*I, 
  P1 -> 1.3939956564633873660023206794859233621180535549070997425659461829074\
96566553191189079837872524538055526203857818544165692293543086856490604165016\
48392771884624447331789395994482522553147882783558080987888789428686859050714\
96018803535250389841340488469957880190511589131102524291867850165683889312297\
16306870154391214094877638744519982673182624758857302662470860395934619273771\
75379651734211339658750326208726362610183560324401101453761748807146312700630\
5037194679`435.2295450878071 - 3.93127688462701653818959223819817473334103665\
62281278314474394380964846869233166466504659728232353547217973052520747770475\
96783081937894030158115466008667271305636950088688073297150151327332926679295\
75435497438872783035131942838272208864923818076868121698135592622225931111622\
55799152831797110181669456207213627001821303658430981340529184166909099189428\
95662795071393251128692803920330810739338421382518123168536290379122615217857\
953178293872820050216137914588544`435.4938192254957*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.025545816437503282539111725514961949751\
29646417083968475080174981772138064404436542207973408907747795728560490163457\
27900475285472052688692219476889424868162278073590344444613943420030338809225\
59795260052428783019956299708155457828554879525022574786464195507435926870300\
00635520745070392376049421451463117232457296048684082270785727839300173019685\
12230903810414389523288530577314407744043488787960679891907146949651759852426\
67283482690770992297692772250542092568`435.1799082143174 + 
    0.07715325476446344183078223475412375922529553110177621029254035557622803\
79964484520524057109814292876023025619218613506365154261833466814672643845916\
05592813384247051671177068061399804857052402217321030645241003717897751243995\
58745619193412115935069067601380802275455869531876917366320520800375043940271\
58035620491231155076284484925629024483728357139707523424667298200280765464015\
32039545060108432455254414442985477155133038320886761003476090718823845545820\
367681`435.4938192254957*I, P4 -> 7.45571864059798468002220077625749514818314\
07590779042498505012310313383148452823968432503618586223333668405782571410158\
69017838080814041753447609104760355022341179109681048911953629685625583261713\
34771322492598369929790052846792026025917573634698257848208947321720426171203\
19756428956407412039807748882647086649455487199026272166762007074094260860298\
88468749172883076111889796786514221316993112861807348003598341842787619426406\
089130098726774383621647944762771243`435.27310854545 + 
    16.5388075472769539693279326150418529999952970523445208049274906702035707\
88733674139137087575369771178936334825503557621447704517168321566276016803766\
68019018138824466779987388412173893051871234637006402682763429690986240497617\
27940731279795284789660161938173427831798345972356974892360178412293383553540\
23607878689717726918177887106865644193702239519713612477360017603365109795617\
87948493408605260855884936896658411038031406261545203911620923236907235329997\
5502238`435.4938192254957*I, P5 -> 0, 
  P6 -> 0.0647003889487005865904172820475101698002263073366167712412932800480\
50690783852966203549909482824090836026069598804663259691373338655936315113691\
80232030560132872304987947453424792930713760532349480240918923462446116522849\
90415243966635726351915074506335117767057940151502639421828512207775919928921\
77428083627618958157423107868633396413046208819162831132276983634968327328063\
56368309694421113520719946557471487404391066916439541800642249301576686417305\
4012291927`435.4938192254957 - 0.05471154071880983784151090652758917879916126\
86551376402858702562664740191115483337134620017915759390041572652733605948321\
69128150692438149495378418733335989347123962731935778660163638308936264865167\
23053368492349722228562620897172986815591766965780890404556915719097197104144\
75663387020196257144360926544949355242875559631045425158446042049389452253225\
91479072424102177229517897226304963205543387330449072585858181699247653399169\
996620712138471443705492492589999`435.43372451940564*I, 
  P7 -> -14.91537184126621616932997701843643899348222488114968886547269771074\
07204803534035629885952343831498302385460985314029743715717267638132112155938\
10808586109816503661646490903236011532805063232895094179398927773451753314134\
26784003428177921091509920904950119536915376826546126460228893947895279721165\
48141715947635889318339253700329544346913957236890184014424625933570407982579\
61928017828947392545916739562627881672528442530881651434931383984942320962646\
256451533506`435.2731625197565 - 33.08013326086279410250516139701031850141169\
16071817902697195966753782961104047454111223422869605810380877560512446805371\
31308517242678375315382798060209509741945362915991326935853307895037320825884\
75348917730444107730456652372247274388115223150122608600402235398155695263142\
07617679302996707094275230787579314822258319212007848300328796216847528350100\
61451794176589085426917855139352291065002488218548083894027694756548271530294\
287428995786180304800185653627966408`435.4938192254957*I, 
  P8 -> 45.971152431743288430933161125987709933302756611222002756062214555899\
89029855206561358347552092101042969646138791714611581719882312186422973208125\
41519994446560617221214005122706391154630989569345676349692281310324180353603\
27937167848264863284026731125350213925082584504510612997601607894116136300199\
44936032082839347071173153632161309288064322758992638209960836439667648236548\
60180929378442549088554966434227695041741541764925207217586179030464726564139\
06178661245`435.16651468498736 + 96.68543154013776637386161032498918308176769\
48562171320869939723034971355470246257531717497992327767622298598146158006127\
82726954797128025280627211647833066317472346025544662569581388697029573135018\
24711688405013828156242575682034236906637170909323435449789149241053111968666\
94415320147045903800083887400766803986849403790897468192630601180188193964537\
04884403898077649104904497250987944371257357870719729831279708600418224174984\
698649734391854925504989044691300478`435.43416936245796*I, 
  P9 -> 0.2588818898671895008510110711455421516556954418010720449870407589645\
03800311324041246003316067262778811412979775236536503352807462213400822287146\
23206300581977951716427813542363537695091135777115146902172420883781027747773\
91104351488059381136664781884602637986495262701882510169014891379395392625266\
23613727248326927267576248906546824949619056747281596849455530366523348575566\
06613707883051805154624150785619323396395107681910289220560598353454478206199\
8740649614`435.49381922549566 - 0.2189131749703238873317199879008533393320940\
88698335698557693153284376968141404063714347400244931930453926283610395827812\
52336432930454188824586842436518876182364257313308998800524371053853985448305\
61109424948567546541296337621314863913379207150294023541746225116519591995552\
27539475327871046117949333186181767857883814592439002733814116452675432680186\
11458411055603334058815569780109011784009860172381836113435046067088003932519\
4706909365990855240194867114788081`435.4337235873437*I, 
  P10 -> 11.46763295738546547834332228702405019718294063045413562922597300571\
79064811904060110841936847303878651741629204602074530196758049597063177270015\
22220525836623251955035784618435397291496397548906498181908958588991223103791\
45879902746328869255393623750332938761317385114548222718569704711181573501389\
50969658447290073923138271936634635163625437457408474441030773928721764327537\
39221083296168469643530427545659220389200464362000884696055267088972133787537\
881635125584`434.9678500765071 + 0.965409275592524263162859008136513611993214\
38720759826267254394969317147037648312732374005667589426660656896229122538220\
83678337751110209782968007411056067007024866891702512926541848746737021155732\
52489578737498011894295040268920105566522751386957944583680201510211935926726\
40915997780461673030140886266092300062077484341488542909331791903158740742510\
74456562309563754989819793524279398033369210226672996096325330379122205495716\
23748583112665158594710765282734555`433.88893729918794*I, 
  P11 -> 1.178855160287902379638265235841423269625026843189458930316413827785\
50498433857962401533967595011884020115365420460216732000358740995216531795432\
14590525529793066843797600190267106021183824026981300146334185552394474305100\
43221372410428697336188438069579990192770747195305491352708385102706405887907\
12967335233817292391569608956916146892647378666622212240224707595676033403962\
02855687331047019688735454946996471584280961991113039301477658356389787203017\
00541522315`433.9754883478904 - 5.3901446817410174699843799713741135421097230\
62766640070021044484529339686667054116739080019751624543131535952173787562640\
52907929202926478567741626571398618854924538959893909753629615338605937081010\
96384946712628065726101629115481259665534972517650951402702251800945244848912\
32256171205253696528011825370462900604279297532151567770421416519946483319023\
47311015618468969439164814114477000697073183103172167386504114039622754617308\
4694437906972997317589549630084743`434.62106090210426*I, 
  P12 -> 0.437710575130525775536870090768719319559428474989745498022714124483\
83901618909048939406770768701441209721841793952955119290779919273016210313604\
76776340551249153443741578201981355034964215033445773217451160891017295053870\
04848888157071770358369768505837481149414652071141459651894960994682371837312\
90683602437971662444469478041950793953121360690661780900385470738904758456005\
95942519253879889520930571588708390957884708863269081158244220010643901149005\
81470218673`433.83210633473266 - 1.818837204877798638542380019879112382776437\
97446968601056594238561693407435569712858045131520870418882054055835274526070\
87076320166570212198303421385740764416215817806057827011088402438222458808774\
01289609824064386069604024488633216075708751146389834318320726387735349776387\
84945656276287791440212563486648258772334191085443777597032542802304265566214\
80295436689408914443675993502375851120870595886324175131867241444896684108780\
40352421321197420611278607636388868`434.4245267458143*I, 
  P13 -> 0.046314162017430351677952435773376146349599770933389980075834164897\
28145203923427255471898834876678723848697494339630137957929765838679639389872\
54107652134902027561094847909795650730918300133690799580094507012936292431953\
83011945441717056455710203786260330233126988447808044065265029042050225726766\
24570611893003864903127305334374224256078462416132199621970555134044831067734\
389139791168674681003584356729873928559334811245659617568891691999036`430.912\
0331532245 + 0.09703458914650335777533213604263241958709011842396190029716498\
00663924208774165648612003396090119754818471411386242432372452145180694434118\
32152700881467841079535532479954002950808911980582779600866652854631689306953\
45471239770506248038963090758686848467771540939969110894756938521384110119435\
67244485568100640308244636208647068729951702344782414539839241265343846669065\
1554746150938477988520617572366366278994658452220141050822065549327655467`431\
.259787168702*I, P14 -> 13.40889141618185722239515835330006163094167635929431\
24119721514657515905165878939056578031741498885265973133638754239173872405689\
32054761222539183178006887998411633340569632496702824051857198635890800270717\
25081445422794427246906845331559839403418718912213388629682625407339730992743\
34448399327184993823417523576494554361293552529570111078568833438486535783343\
68100722621196566901054227677224088148110779757482852732846920943631582184852\
71295402`434.451462535188 + 8.88736017884955688279883724042338748500956924184\
39859066525808275132069746435599653615662062499826041881431263003606524873310\
62953340189444520646912349253208044804514957185164848805932188290229745548203\
83387429810243071730120633707847641087699471907800724643104188167876262970273\
43846398838587194489614301878925922292782228428460114558842367288290052404047\
32513926779432754423073421295905189498454963158563242020959022582674853088771\
66109448861`434.2656472967013*I, P15 -> 20.6445467713046177308044472662578738\
11861730886154031369798995526182166190151628916268234630771372828732532718025\
03979141542848014750511024080759641058068801230109983300045148279529343233505\
56400877513559660915098989109153309136260857132336309904900822238719208359933\
94598203262546625427120791540002027366603652484096651971636669530644396527257\
26172265981951798040853302037466664008197619488918765891449427340511266980847\
97088211458764982502731`434.2174712487438 + 19.808191089310006283129399589707\
22998981124046089531942960496682214121808388641539614577245834927408586609501\
88390785625621619532520199058848096023033716093177248574825476004456914725528\
83152080742367612965428098841061602554004518531384191302005536014158837007872\
26852733541817879711760143623371532292580687123627610234471516365798923216116\
25455519289206939206273391992818167011955889227179500411866076932530608306883\
2288991362432811623138113734`434.2313186653532*I, 
  P16 -> 0.046030166155814645662913033428252754850225272354873232685246066715\
00710454583536676160398749910841149863467930454136497671947721589539198110692\
70722338779300609350920340855668868975784440110543600996261490041212836231892\
65171331418963066425885250024662727566797712819164415691422932739459793287414\
53896696981360999423239479371832031814998307143892873947132357475495187411392\
71636974798705693217684854998169517558451223460000039382767557128975344357141\
43780203099`434.0040801023112 - 0.1752813982990610143208517509065169675653231\
90531212274403633573442059159714880154170166858033890445240492166038640385827\
95546882328152758127299075629564911919662069729579584452946322261769379519345\
54223501627661032326364548976764970993528209069381307329960841943209849669124\
78700527038999115523465434889094493969012588873027746048376690591685597629567\
87391661290630599658207785589797617810761278374185545436772495140280726238403\
2834419710792822206082943190881831`434.57915334685964*I, 
  P17 -> -6.25240676002597228919930174639797399267342991930755314678492203014\
28149064656697468810416807440060602283946023652478590176150337501347844286556\
75066355725424572564948985621386770010246123274645764594355029945945008446362\
51209890758068972943024813238391586957977899238821794906601911543754555297000\
51183697916724149009996338493737041103462871697061613124304137467560220579845\
42115423223925385688252196113451520101396120928441384349173881993354395761837\
795833826622`434.4719691521935 + 2.818982608251962548856672941747862891261697\
84605432061434565184918826702159028588831438855175923609631637427910621005964\
25647428152814388245292563894260247559413326012613874329032674806956956006567\
16086010100883683767822260547364474255626094167656614832911346579283893205910\
19288415442652200535747974029531128321253251242626609362642057447406923522887\
66355147367629039363809506516262296785765746922490094265552076945166067776217\
33561314098271761356897571198732394`434.14108203825316*I, 
  P18 -> 3.555669105944791634585258047125200542118381013680451417807475728410\
62123992402917701840708589173830976760942487213227455198367052853223265476561\
30645222669806034364380956650561356638012272280221254474777571411699980139885\
72138657548044151533820002666690846682367382197172261428014364678326270670377\
58932455508689577074979789734836502166585918357786319383292031817069339878690\
78488530544834290387578647005129828281571353504544952478579075496423`433.6034\
533581331 + 42.75934875062476245395441183357895459566170710660458702640868980\
37917353200254939898062455963046496069653832125182597574874867472912407071923\
38918670693378263755495427488185958168687366227633777575832688469644915989457\
48407979239190887399880267409749444297318032397267943266547285714113764593157\
41446757970174443711078869905071013430934201919972127511524593342992758295006\
5650794919671521176322639472973331291031120461824977506992840538704671034`434\
.6847246801092*I, P19 -> -0.0019755725378004559553246533105145588864617612531\
23195221116967321844248010488145991420742454219559377445039555363150876117103\
93539368571499023516622200768178118335485646854179102608134355678657027381372\
09187103788566242499720168321764355159502775102617101928632122880538901261642\
14747059408889219857787258329301573817680941761546040190389141495112446543755\
19127840039092333024305640505098255846888242300003386518064781586944212653441\
8861532435007150755693998307`432.8461216313755 + 0.09606557800044244225636401\
04392193684801230010315292589758652573746408949730608553123477127503885261964\
81381514587747376394389647531897548599373658195805857918565022801153469781003\
77920139674510422913196429559630202311399016290770968170441622385645578410381\
14997881453451978971704400484929347549704684472099885478642028982820190374174\
43063550534649648020074324542043055061744379386745011822639840542059685763583\
767048250774686375251836115179113122937877261446153`434.5495413761799*I}, 
 {P0 -> -28.36764596707552590790457335780157704585467838790558518620078010250\
31699100361937365553615470220685145790551620681343322951025651181007605923795\
32512229746033998679990741203385249612113625031121198020794151131211123225873\
44161286128913337136984427362508541778218761295844680424400878072279071550262\
56301492596575753472085266198831481958761533508625261302064944186122991147465\
52335265448073524006778932237391658154996832844368958635214998733986827916071\
909670883349`436.0600924832501 + 0.392781776343457073526984937923258471215505\
92353506127682431596097090566311071539309413947446201195147772993381479494097\
68852884899533751524587056627112227224587222209595714300367080423075369863734\
62104378161046683948405535784157981855017800252753670523003306142240428871040\
24421167613314256104190886572103832613835711483251818542204439259240979650922\
79969540218581331418285333555149535234410684036602841557451578770145387969408\
31083220632168490985814467544182744`435.6398077175048*I, 
  P1 -> 1.2997325480873692775468821243278250156787224257134814670254999049487\
17799537702091065428911870095789931851813804353255145931547492473593646934633\
20002062444329156438664384142499239478572700980701066012990685300301777164547\
16929985357278786404198725115825863176302496594875438531118648504818997561490\
83758196219088171859321359532707568691788244688696190483223640250004324486255\
58728982888321035398898709208175906710384322102813117268635210561093847655586\
807849083`436.019644481556 - 3.5304107099921164526515300068603823442576989335\
25959713315711256154126013846429608145790599278147462186023171514250392859197\
13390998409417616397406697007243442232998808594286552627166704001463592703025\
18490100558080543419808158270895742515286502892634820140476015763732938312861\
04430878907556348250559992218258488506278866346844599897759907151526801524814\
79568598192589850678699723732583417906882790420769560095710278510914370467304\
4871474025916256093994715979772`436.0600924832501*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -9.270728247212995773866575296151786258741410073627840827280960074228\
85827152373981868739253621747030580790234748831723234288517167365106662037074\
93973239980955679791295741162263206623320541428756633528908280354017547853040\
64160816741313051179265219658359816988556646175078295216147511220573307119854\
10114254461702191239518276339569786464079367793326686218204904994183863759440\
53590543944306372705386686659199615874470950969172532666066724200726946797740\
57523532414`436.0600924832501 - 8.0306548399095787686091673913457131915750429\
43238141310518729412269066728779494826144983274667795373656612739481514061152\
04349637922826204646405210244376307667746658987438509605487977576812461063077\
53494928728760143617222650791498605326827498296608907770166349786466568131497\
52209809826337452262217851707538095052921992437235084928508414472983288853503\
36315445937646768221747938911642460249902959203613158331971589878178826913861\
5812886855070815487533685566779224`436.04275834729765*I, 
  P4 -> 0.0539624824304166049025591469240244823044620548759631092270217441403\
27846758013725192255976691467105325534142922476239993535630557613715285788721\
08812163614912893000713237084022551453968373457893542503995914518998375305852\
09866400238215500068202069595612302193648138176482699027206012094052676448631\
86968741647427488089395143914566026340275266892264928130431499226845689682960\
01958160232145344056378635706062930843729163683619498751725332332883544912766\
4649740712`436.0600924832501 + 0.14284733111771576667323299865766865039175715\
05937547258676979289306706170547590096438898098697071234889721389152307917643\
89143995137037187054404085452594640583687322849849179237851690631643065229750\
73262584037417613601997732721078199793041344324047499286070484782489619334015\
56322417431208776043307610721976395001162747244176001535839159687683168849195\
82098546630284826270270872501074115666055219222540788222423912274412796341598\
00593120863232887899815824431288`436.0547269074995*I, P5 -> 0, 
  P6 -> 32.534642374876891993004612476903594619567732111329224419055981019942\
45625850688517848581774645857431580876973905811458306542378305685080279218281\
11250950297054617936261538970052079327614241913070266400351184147416672544523\
70960012241947986769660390902450135668632027379426796882329112633616209055538\
75286512567078125728861212521099792694217728233821767783212679427928650549222\
02874366770578528081862909581886710926969117614361669795081355994731750937912\
33800405079`436.0600924832501 - 0.5249075906958570751390056172882827264227330\
70301476664293537028333138093720304673256555785706500482650326891450816169488\
97741281537393847160281611018250048525682773489761119572289787733752939119666\
14385337768468271215627632699451341154635915678191638580548591579396668957366\
05072927543911103688718596088398978418772193115013577613801778013077873637522\
48184851040179249878924455840693353743321310563200801409130832117390645001377\
6544258213464921968346645830612931`435.7061802845532*I, 
  P7 -> 150.54892875626252389851260089491815100341936938150255206756061584786\
32065015966540490670733282869260941581736351301059420648094033324560775761371\
33930269789477183896577374988973549910179586639634846204102823000247181078226\
21153992474648950717282911608139971647975676281120288710062790964004921366233\
79595883315598572513057327342590252129150564544530370182902708554430308896877\
46550304004058403530990074762707686782203933541932294595614729448838679006018\
610954316042`436.0600924832501 - 2.744569235335776595104371483252426993470039\
42230349356074701472542535075910552203179769273857610182039765958006697823032\
46585360885310735724795880176796442958149417425739949179318622010648036016795\
94315080810319821761585029122816467843426991819358284876580358472349721551287\
12086982248424399022527647883835361972356439202046876628900374912292993078406\
57473338607888794027649751412816452716238730520375503792193945240118358908919\
03265270498782042566149336132157026`435.7592068004999*I, 
  P8 -> -0.578775265561354313936951377164449758948171001118149965286813326141\
68909256292254720929672047294116219536096340738310354169145121798153747111866\
55531615355367824344173279779588124269746522373578852825012001582918255803567\
10240634004534700454483592592515585332804622639056301329302009975838668256923\
78216457022945857449559723011582623969751913170539406459350226483060754644445\
95743646793129681851833321209377912302575861621910650057785209337638935738224\
54000152506`433.72702376295007 - 1.528030684869534125514832545722757091376367\
05148292347655958531953595872729868783011921144111680224676303439212204332388\
48396620855192764218094765689535699770181978434150712817829052627886011332292\
11062319430953357311420071279833392671382219402739891237636227748926375405389\
84518581789070350223479872581746012753613105779591843057670255572480559768201\
30001414543940942898936764778295744143392247882592809795606249917144461106433\
60706123034501561611532738478959908`434.29789436650344*I, 
  P9 -> -65.09268336862112485524835220022992446141671693880127045356219017923\
64416126364686433399864253216744012106671651309983217931972861734981039015134\
29172152969990324528749343094423734901270725498702837686905769435859397323630\
07574502303079827459327391709351107232797678359509448006173267382800583862327\
09334977845223688033344368564615384800181288316640790658900687947367280722983\
53923405915431146748546195033256837135888660293480019827534335641670286139683\
08604890152`436.0600924832501 + 1.1122357741212935219680780022653570917173700\
51142061528480293188342202943111637615016184472220744257038342332824790675082\
44795126058158103066036487567012586768459666804151356273751639051553540800911\
08308258696689619688384578706795015440358572645056018203955154127895907386636\
88750263860688038127244828041308159225726981294948731334312308637107067966031\
75287965261080690242785050857028225173637178340852247069513421551599944610582\
6061158694896444702525352024219077`435.7310930644151*I, 
  P10 -> 12.08513991110439676236535416394043393784184524820626364919674557070\
72456241604148459657840951347884512591302110314150172692176460684031401711950\
96165954375992232236020897905263628593950957725452747232378512781834354377264\
02401924028479062183522611766428156769101433752799416217018180271655329691982\
28415221617047780088350022365935236112850919739604778153876825394127405064171\
01769182840638852624198401259790720011859101496653270704553087232519434827672\
734839378099`435.13485741265936 - 23.5184388239150726162632347973781696998272\
40373241866312831366020295676195722054278976858865205482352145697396620845041\
79849189991058684050512051389261309268593068185686981865755203030600378019704\
14397185722589331267946543210153065391848300006536024785625290921850277086502\
16327114576409056494620387957912342102188809759018246998114613284103512543982\
80534771218955805936649028820033694920265156034819598927273727515623922378993\
129982425645719050949849133662094722`435.5520126940661*I, 
  P11 -> -5.84594033111975657814636244160965706403272488167207993336141595951\
30383552621278368409857068121483725429922035744396482557056927846089838204461\
10933790887847816518630241893197599473544925797246801189308418858948965166299\
56733884783428591249574301839080030465336753800027324002461381119700689628685\
89554481475737265226246696234677269546206380973315410471790662279756456480750\
87625316416090574897818984113622878709831099653743409219878458142570625015232\
896747768394`434.22452521915466 - 3.93642221862913714530415905104972810014485\
80976153695649909640308969188968328922034981664147392375084187981219648143269\
50438453957548180652360353295408383205138696204268198256583416821909652091862\
06776853188910605890191913127738225308725135786573839923029753650980139501907\
29036615036745658186483966601856015097725997296709553944276053599261458921047\
59710400976889035252277497326374587699676867693769416868887514884603306686435\
176846567690914534603596334811199042`434.013798847499*I, 
  P12 -> 0.004903450797335869293519489088929594359500752739558396702393329139\
12575693145828899154881509529747338137317506983455075887334483466729493834594\
98558078638109037886895282224547991201898348533647878465837581357847051827515\
78079030713989509267394706624250693477743273114366085959250529062081777162815\
73119001977812929039750759197818030819410446058543979048564798924615247179913\
025700201728708160410045009306052066582063049368410573172672225389269`430.836\
86120378184 - 0.0011550852647398835173451897842003458778656661678230702142780\
72512489544530459019539837192052724767924557243023855430876189627886783280997\
50373747410609269415790146900989492209747636645869935580909324412978615389724\
91375217506760572595625400316597858704265788538063318980154174349765472433794\
53305826891271814745695562154934486083276385216092148319315191175402192041634\
26935594146477589457310660572288727419680454398882851927334800023226027882`42\
9.9685173743564*I, P13 -> -13.51192055431334111421483387466682354210412197400\
55355431039836565718651377448790112179290069420689262545449043056165783114810\
88842747915334210608834114145740525139971407160773308651389640280247074734044\
74411570048050885967900906445349077452512052291989431251642788625114747185748\
28406091158517595344573521531758666719582280933844390486292621633713215842638\
19035429335480441139795756801353116898561263238029852339902780104265588917101\
45701970371`434.240695302176 - 8.94321844022375474572299991111398185470350032\
49198795756128537246954404458514210096540528001405654240147132152825395831565\
83804039087124531517355146905785511587003193881676259158156112486335262687121\
27837224888203101028230467093435004786822211677708034848868134198022006701505\
96666583790532896373389715883717342939219818883807239321999852617596494786956\
34372828439787037766703385553993269231403756870704935823504186622900552669432\
0445984268626`434.02409029111396*I, P14 -> 37.2703557140761766199492661260247\
70931880177498569931111388230810885670246420962670355170771733172655362817746\
98120233115559030516183443988552613209884077762545390108848240764256869533514\
13455512678798418887310486152275940750421965845026325329218706145641705980042\
96085226488375123361283908470568524676721273940534592727755979706811890864205\
39319887095244248296987557235326965530751257377721122068504601810139706337748\
7181061868641141483528214123790636983964286086`435.17603915983943 - 
    15.1170482580189573938242255352664569122355226185573508912948408051132586\
37309544197810107989037104769698740264556838352585731435286861356308055884158\
71965177817557444478124910463092528273831997937517508893368160063349452732891\
05277188808918880863830247811556432672236317057240616682679487227830641067934\
29323322068589871969779266942220339385613124052499131226130702014712746784636\
17681393749637366395445720013001122151807541336646220328599659877737985491057\
089644`434.7074448137716*I, 
  P15 -> -0.86783780298759698509558698784615631928089718387069582346246204924\
94877845279310711908121099268049921822415888252880221624735556243733938745099\
40577352029382776617933761431010797271179904318427091806508838457110598994990\
88399203971555682696624229164671857482707389651711806577728879067126603143602\
09965952575208562008066835816889050130509097820239999276574929851286922582719\
99097577349066707915582458585657588221603798879875800672744203197596669571429\
616338835982`434.4398227832122 - 0.540571236051951915335035292860977057023362\
72598152291956032694049764611614843263020797274167606828573719064164257071487\
61443251104565627720274812049955206785584507761608910061014907394253886014052\
98558674496308790672189628298148001036355015057873409061634947833742822470733\
52717387453088716572193524208821450515819297035394599930769491691874282153503\
93541998932401392425618705288065642433587095670707877513118233949347774015757\
54560136706652954124791092060237989`434.23618057268624*I, 
  P16 -> 24.27074519421730215226335498003402820203150469388908112926678869893\
51327425551610925167781965840581202267562737889329178534612219416173073851086\
55382866753435296679267669868123571177263959272422167485628499920120969599579\
28032333465263797437844742790644056818434958969485014268845941234375067827258\
14524986045524000812689986722098229899996031045995272794281921366038653180286\
73572895211097384680130876690113607762610875638233562095072519626127904018555\
830274609394`435.20578514117426 - 15.8440014935640943855122236035459083766487\
86337337969124678771102008646196721174084674698669244366529549140552300067609\
61096988663362374934652339474120866388934041503966979964265426331173709356694\
49657736454347574481496931556706813159759868064405797004142755916026041145882\
38007772220538230577695738198554185076036784015149218307844578987533200717632\
43868725126365484202099309598414235543674888820293370654167604761850334558286\
8406141531163929483631541031286019457`435.0366787733731*I, 
  P17 -> 56.73708786974618514945503250849275394751089422558959910412265109969\
49337570946230890252192361430278203560624909327160919929792285851668902978922\
84623202370380245881638779546741945166414050504188609106238266548519062288043\
97441964838861778393886199538723602557221783188811156682533328365186273493989\
56654722276250596253485383109726635658379203789467865431103768990956481820594\
50931401570808848152902012191820462064634302792498928669905733303926987250069\
300462426621`435.33768899703017 + 20.1861506148404265153433414302660710582434\
56358561278441463575351604006440099245339616947508182321782256352187924319668\
09719397380328320161486613774242215306920191426558252691368784804334007110080\
23288461150003820722896802242079885457312757603916592953241778672014244892463\
36056852951759265562307531800764957613003689877426748215062827776703632221620\
44268731774805362895209356020107785437942259703108395655137609839651576940205\
6190671076789695811045123795570181169`434.88263762390557*I, 
  P18 -> 0.576843408357460898963507990883822585984628229772923136835074936441\
87602537314534757399146023828679531354049083420012992409240847672824750476761\
24214588920242886365994421154073563228769283830150224225061531046030342135480\
03242757983015198720169041602629822909219576228444329707584296804566780463514\
58937283387413370086431017474910663472535129178560009128275414033083358083046\
01537823198986397717254937506199862369997153350327946784390013168606248105529\
12820091991`434.32334296784563 + 0.431406145754591262656610297793231828944524\
16596601697705581726149417386127469789834335746832633494848021348774582257997\
06296519817923018565404368319014694537524605767439047437334581827081580998462\
14371871931520300012875758049849617831550455660297982346564458742087357993948\
88505976843716221801652539323083427826558093085750599115719106610246062579729\
96008095380994834181299345895938249208605559731592918689030230452854935492538\
71905762779029953340535933252758897`434.1879873486345*I, 
  P19 -> 0.286036696859348307716937271821987123707052343218406930455707735021\
36204523043677540685763459758930059761239955695886906592565564249376254547530\
15091594187073890345151796978741620392924339260965991486030549887067694925148\
37477082408837351313717072827757002962082017623721728238499728788524564913325\
49023315985541430740542726542106351486825927792823466477137363341976275843753\
34190033066504656252480566602086840653043854107374748915298140624930628404352\
80735370508`433.6719587628776 + 12.339437253303269736329590548808001120224280\
40870096522145990495308319898138273314382367176329596792591900490331314091005\
22505710380252586884947455165794061072932414770893940368344405923010592485075\
45152302929530647898014360870929802801415532550511455309449182059928681410681\
52963300334004940212358023033961119727713457041825749550986363961093543517134\
51298101261179390887489301041980533695850631883635775392492761051995185082341\
541948817639473974197333701986203`435.22264346322845*I}, 
 {P0 -> -2131.011262779784773153904546072673818987582852900821949091198617012\
99755891085498227907755179785680467728011986040739691708064657076032430939328\
53193905274200096695890494900066150277745918857818261766865589373173758544947\
79649680788558537145501260206806896874455194924295100260098427217924178780608\
52954821436091414216017216584338450051466290278797114548411560833897756190463\
976206545873823957542515632196385232188970267317399652478709957575703369`425.\
93643865086557 + 3.7416742123916145756618860761877816480670189445538652423584\
69509606886552101871480475939973531536772573052917428481783431797496263375915\
24837579827587413270151516878581157256129720004682509284950177024001366828667\
14330853415084494935138173330712786279183053689618418442665687290137935200862\
77201317764202979722001947059923857907285724642152202107809753214099323497389\
39234468456755693739559361636002109324341382123787353292290824790578915157245`\
425.4595453634703*I, P1 -> 11.51388436263180992820908105494713505516572796164\
08197710432015333158572306820627835087096537065221928631603033457696136343497\
67725240143197566926779140557086105004428806221801411472400040016556759055568\
32491071229646349923821616395975956651331222868637285675459295185118938917415\
99843933631190493700890197543778015478052639823390639630605387038045187675987\
58989701515262127603109993426320587437297602517914513868555789958959479963350\
65340994208`425.93042710766156 - 30.54400843246471068554660241293645432383708\
59471285748053747813249762778848326529551580977812645054105453392592235631422\
15964443441748411121327800622025235249818117744233350974865867897664656202917\
24848575973414265081934760345654628858210137359373761567195050179107987876825\
11894502589467614134802543795435374834760997711438124177330819648852761520987\
62063460595335541113288480087763493242704427526049457596574220414683781408000\
80479108348843284`425.93643865086557*I, P2 -> 1.`496.4378237663101, 
  P3 -> -235.5070841833543175134993657286999800935920899692177022814718342010\
96761476357006985328964311830069898639670317469376715006328552465867288768625\
84730264207692165015169464507141424737116101344764311940709442786690804529776\
74044181766675932487386664031056823664723853142091370832235986953762972234457\
13465131478790913309509889436816645055984430440488443856709175761104945004187\
17476935635341963294577064913553273507659943845447571515287952849434956`425.9\
3643865086557 - 207.147355427282300121904792328061242136252386716299611650461\
67651678743729998508300220778119120011821350266563061616225076477704870729258\
85788156204727083898011984771122160958832313589234151934012192559336909759504\
97053048817120593407215585898996528122691419686773308443639196493006487195325\
27259133265080681080463930171565715060769530466656291910722062692134395957029\
10830078677646539962343798538681580608632303092708468067376202808379612124554\
9`425.93385893372766*I, P4 -> 0.018376376846679729113467156701216443531119332\
26885367100219828745099671034688863159265958919924023391433554121758336825049\
66666501194199272884698199015901297737510930262488516489179960748486397909567\
28544865067639410389263959181260736947350595572891704134177796722248657016618\
04108395028878685130105873664235029414014351904091246294110925635727439120051\
88742038540671782853694299170991336131305678630815037376991727822500415545346\
3924194494146`425.93643865086557 + 0.0486836825140439238625814587187861104427\
98746607585653327708805090272902456024793658904564532957828150565019278628979\
23818665215514417985480992234215440831711546565351593614467939805428695519368\
17880318921206236650632043940360716069740189522725603868174623458168293106685\
47437794125492639755539090962577081536455544795505538569708302030284912329312\
55959573060702587984804704257312826875944413435654046134946391991342711390536\
008617340730724487`425.93558848230913*I, P5 -> 0, 
  P6 -> 7239.3671968644037641533764567923642726514375244837697000464380278730\
89590432755856197364002387493981035355488820199478464806261596407236835375686\
40385449298617426077226520263535748915994551766432343027732613285310667223266\
85148034033622350152172372858914383268431011017040048686611076226685010824977\
98370392325762441330063782187823640747144268947073011636875985152554624596729\
25292006820367993963671658491291133194015312360886707729362692194302483`425.9\
3643865086557 - 15.8839447160815554315904352174864643789078465868983161847426\
37813398710284682449493043708456438186240898462277851697440815893319087368883\
95031206490481509587949856419819158844922307707420461441571388446061540779969\
19245396487249396199962814386942202301013624642350815870324057835988725912445\
48125189109406344001459062294692121611355815072612788904342513815400389523399\
91767467916688051130408703049908488589635847604285156961962442925624209423608`\
425.556321896876*I, P7 -> 98373.318795125255285988016493085868539092715436605\
11332502194758900833179727750559644400949475432424781697433869069810347895193\
96838955029860666606318587915208745794443965681407522299133847838551014289519\
00238689116640794850842466151689223464136007764920745425719864438929104196765\
91129656239257669215112479727536129567152104630364270430930177773688676508770\
41315976666813787161244573347008582885763543444925091749670948675939476248127\
6640657384274`425.93643865086557 - 258.95592626283864479262308544580085703264\
96641292837942764332423501639070311744423864318063206534575485640416210392535\
04977529502057549637439159325727587208719835710278098022251863794386136065766\
60268827683873084832702282822277346066789952890030001185063362904643128016286\
33202760515917400851623978670536125838738586843740795557809678378237689212412\
02159969121281851395478966659421869181288343623908056940277321331292908839271\
17883414413699429501`425.6354116646013*I, 
  P8 -> -1.700549625564410945376148173637710783441261922154557223221612380358\
86386247138488858965600375164246499883775005032721337950608833900311047508239\
69586853889460558200926861393830795306918990817413984788298454983592593114063\
18045005929728305693593567316965980648533965849596561949886003400383697073756\
48819483802386137608530104289228692735805286654943468613805958943505578119694\
19465652547098387208853508882952387251977650563435825789713953545623`420.9102\
250876735 - 4.493285949561068232402478091986916732191601260007740102479867475\
96941452828741495122576674299086487565387268449725644942078618955022880706700\
07868462156915030772673737623251064236904605329132823996461444133713088890849\
53581789264985941435596233335865394056685788451825487701374886905210494873222\
52155746634863930463621827232621827945404913929901252385626932887737153968074\
451232084049557714801901838209684765202910683307659634554938125549247978`421.\
4827036336603*I, P9 -> -14478.73710778811530381469947842485203947754911500908\
57946523416825944285602681288726360936256854197282570045592566267848459199190\
56113322504619716561861684006611309398866957339859168206969780968589163921304\
91913958248959978360691582853266320187213344187332478416531013520071648863613\
78686041717186404909691760350871820661592868580162363723872737225432518296410\
10091696464937364485626512870053679960795864655948613368289320488065477748178\
97541151944`425.93643865086557 + 31.77505125018492271675905318904571884430331\
95491865138719959681759884792500493679309393476067533610553390317944840350269\
41876113673587178063128502633093608306897771494190279413391579794101626317243\
49084223909246832043883697664784384476115044020558402146082414966294086002235\
42261426177340034791949326324323664141174553329976200991936114059595075885679\
57653783694615349566253013401256084273207837460060558741424695262028893427597\
23753204994022738`425.55641971153915*I, 
  P10 -> 929.2238158362912841164088985236614240786659221067473387194851465777\
84257125661262458305207805643277870895525223159902106000438721421491557197884\
82668041225447690859179065972690205593210671216237947917235484582315682449057\
47291870416564741705975586077960154377992998068128061320229611763861953276281\
69351865722179196062569101362338183234180325201576135978055869952864178549354\
81391344221085526101161417843407958346740230268443567565841948401111426`425.0\
3991668156914 - 1763.54709048344642026635148317962803519688071259355570890597\
72194507592218640309081861365928945663369314967704539823591426070928696662435\
81269612468329685658258627221655596592723101397558555881437435170602349568298\
70692134596938675194753811769302472742823859420854028295445033992315086268164\
79463464793578057634041113545866982436502334654987982310274189977702823411333\
02537516722645956904491002521620065621123896381221061895124929570505215495029\
8`425.45067118177474*I, P11 -> -50.520792218637692670894615247839650855654030\
12747094601484944028919442802509574717231177634955405063277159968003357147930\
03109059207759050191562030823837211897198635922591674885942020027367796548527\
82326065761554676781194826331727117315699689742691927418480448476454373592219\
61278939982286172917402697468206872388446111207165375071343613093077363542649\
35906535712292109945142015463141260645816152969283387531483271552557088837006\
2395852444456131`421.4826298249875 - 34.3063555717715691508399644390455457389\
48725447082450131060260622673574910426745386141443346667128137747282701958199\
93053915429103990337804852341425496618263815869292749201738289234522803447607\
99571914827797002130028653828907274941074159602085475679621343210876470560935\
38430463738862778489869916551311572457793794772896459609960649060701295154295\
62393613144779262130138599969056370395795565162928080498187061452543152106670\
580192989501692389419`421.2685388315538*I, 
  P12 -> 2.538420751442380726793849983515077235775803735615763871950470092302\
92511495447627720972349682206117460543523582468836081540581514939648642263710\
83999363851626050778908400680879101614462636447691917731122603891225082878154\
11920855143238848102045790602375663470662318067876679898573358427491224147000\
88033624599575994342063797940217901612059461988619238344463166918406553642123\
504906599779914792761329734166645665645885491733684107248783011`414.199743467\
52963*^-6 - 6.416408298178968897743543568963880281809203028190856876602212486\
55612098632780763613318350287557088794930789815208512478130098153956807793905\
58544613671207023075329989871098082157594577716813481538783762289801770679961\
52320567622360453627142332196639199997070341169043229319347616234971894326747\
69014866496002245986198168530382481015492425223517269210012465655713686757886\
52246842008935843512730320036471555585714421678075713611926887615`413.3335461\
498948*^-7*I, P13 -> -343.357028989492771104622615302694548283761689055785131\
33237560570283151179242182105313803714749595496667446854956413911267499791164\
05741641676836369194981605169004599571191774216255345222368042186419056647422\
61312796366087175455830002531678792378249463308123534102002357469752310261406\
98487017075255701169764966699920555715886130625768092746654900027031032954432\
16089697082287431245260302414900575148240698209986869767465642424349648666284\
112233`421.4825892674995 - 232.9367272503987956349242052980241385787964350463\
61194663276007940377983818544627001813540360171571527921080809363244879787647\
61888885702344551346525083659887802209952953095365442505672354124321321890481\
30618006528666537848731456226780425004197825239536306650496518320489889635411\
62010073568750533131797099483166683700602765787183485547688213935221700706218\
68749827152572383900136480190586373156013587572399926326818592057117310591501\
904175188557`421.2681289269363*I, P14 -> 24568.823898880384324449959535342926\
60537701803215715216550627660571344203844709654098929101025028445724732366447\
83529487046234585272766021064626803390013329781872514295034732940674837281522\
86234863715220186948852890791522211815478687755107338558918256785351215249640\
76698341567091218546994672746752109936804509635080358914451770651462709334126\
42161152630700568084973655610541956829854468069391823848717402695793924496414\
0210249239967676927628845745`425.09065081906107 - 9360.2134336526934540058518\
44316546251448005210694345078217997929056481137677527777053787766751935233892\
40155504692245186254175692615098137203047580490723082836524685628797755562852\
40781768867215999812921089553401849505820705308306996925827692239354025315763\
61075291679727502070297169779037711877033358530938406826748825934909597818144\
63938771537106814002502840746586633983139054701521994646330519174300267211695\
943024694189958984091121001530658765`424.5894883997441*I, 
  P15 -> -2.54857855840686568339196121115381770644038358707033355178117144259\
01660381027723486920097676749103807076206126710072190020119974516078931176621\
26403405987850028634077618364346522893913948365017162658282139834571208589127\
85377277066346599473432394833991545623751210230471516200684739031095372601310\
10303170922826810692840068709098613354179140011805328523625266880564384677466\
6425141491710687726775876951798621203247877507917493099871227723090875`421.74\
892801926484 - 1.603888431105084433263327783884728186560369177624917630772402\
11612066835626369021981560564872638185088561628660129971472627040596334762324\
24776242625894951687388636367747185211810127020395048567846814880830500575377\
85598220689826119066396109029251801212317352199614695066695831613891692141352\
02885408836446366485433943821577036791463144251166150211851484351867168779965\
284471082714018022732887315226874275475260751543957721535685998909963187341`4\
21.54493023651895*I, P16 -> 5422.03448623601717005199288900604538341533916141\
69611400073819844111373813706422943730669955102226961856405118909802840178928\
35095018908452412042991105695113553919349705329083987687882612398190515481396\
47150698943813340269190614349330077813593087695089085812851326088309478457002\
55288774890152948080499141009950357135996740413505205018690784550058579869220\
59880404176741113013577595812633355589548346219867570770968667626759099245514\
95114125447104`425.10763588493074 - 3432.201667083609176278369102293445206235\
39115579603820897110035766727952587615941088920230699908337842960301750855768\
75771486405436721099456932970905107307958585439644957985585025301039767876932\
23943728929646720889945966987005151242925459850516124732905521136808337599547\
28583382930766220315436432667799287997432959212771602424108750330036661910175\
05105519680316549244174073189066730379138486565330935033234159498539795847797\
8136918262598237751889`424.92619733711035*I, 
  P17 -> 36926.66132369994677253826977047299608927655542800972527147113294988\
73210331542322588189931628054817119927021140301854408428064325439009768701105\
82287264633035720496393420444477314094373169824970364793419818376419488784178\
66681486638439755507305422833581813955514594024032115064732764863586288051353\
09921059152143539718170599151048024893670050574767240990683469368186973055364\
8502659552292917604427598606363608628231216010221811519554618562163362812`425\
.2350135546082 + 13845.957138212574495697475664615916294086456607993268981657\
91502079462933039435624934282766738972546013143888648910491587610073606720820\
53456998847730877215155248041878629598136824565556218422293168508520773419700\
04145633607140384693550071507279679100729041519937372014112951395238130740201\
45858800785003953830274254220307728026621789867439379557042105211957992765894\
10795234464922699059409615862114833668063934908835997741014602131889761291853\
5823`424.8022616831919*I, P18 -> 1.699143258191116237194788124796231591521794\
41222319666350259991045567799264742405124130915782104019014194250785165178488\
75264317584664707396166953499116516274215813285853620136236969736379616777727\
31073545544025077513793625739349374528387591506910790725696545795814662553267\
41702232003703993479061049951308991217616354745779881310370878160072125202558\
95882774786637255170566880710002077725828418695645927451662694344732631069564\
5374469088091128`421.5730108342047 + 1.28325769255987627317258059656115172656\
39509837274834786695846855008174518076164153282173909948028288896349075762812\
74644892461621233798460363019469345676643612391194244412419400202337296258618\
25889792594444323201864739365466954586416657820860452539800003814111886549981\
45891217837032053276736496788759226471531704275256312301394550465309188418007\
48966180396313565215743785263963539242978456511456964192175257964546098763170\
17062581063604801901`421.448192797845*I, 
  P19 -> 6.013716772762468600218003874380146921476700549263913893575454583955\
97457055452524187914042981431187735941387623930970150628623368526404719788685\
01918023579465744087113583502112886585393531012842536039516563620300443364559\
62839058289863159579759674551624674764023479230054808142587099678393089730003\
02094801542944718132571720888570306302689738632299977588315548110508749160522\
433332939866087158513818855328270167342671531075083791825962670682796`422.548\
5389197502 + 2736.22847778172460375022821324325137656819384328888005294952942\
40595922572541636961617849796468281764320856376110580179776515951352114026876\
36688764768551784355961155363110074980775268670052027549192098061175987633454\
66005273952395264642168538543524601246412620716398592405745940789944066505170\
05721514055088335587353254792921138988959028943325029488581896833662422283740\
4214997000173319756338930137908077056117011533623262280182125808420390641885`\
425.11713987042316*I}, 
 {P0 -> -99.21577369450649401912090546204732598443800095942745708929894376294\
31511294105965205824667044363089061218173471370764687878412025666272229816772\
51221431704313730597697075729616143307033524496728798056667140040732480616806\
44730494945422085451250494142957722800826785352915775329652222580365418860008\
17361087978982543880621731292351804329978552028933161347375131941454098282132\
9550910272389277653268866224900537829950029128398440429043207562284374`431.89\
773048005895 + 32.63438212941775420567850925839901270960456345510057946865123\
25668930478242956798055170392477679243284226756991399793772664499870845554384\
44079257107420699094700093305434419266644187218304279021844488586507479659826\
14793383920430971264479569733826418864382679127322700357046309380583600270400\
14886762165771572243418614925603104451821324079256935483296813335096579900797\
1408355223797681229910407881255891171258704700600657650338619430246312605916`\
431.5755167248333*I, P1 -> 1.451757863080243884211602942533819927998247108665\
16032194168938118058068837743139404576046743960099960410877824113326132546560\
71983409686025052832817825411043768502863689087060161859225505042577582759215\
41183196698341261244430540074187091853146726945800838446483050969796501938397\
74653045999704450470208384077956826281924723984670858788614826775591610320349\
03419834968143367792343166486610093424520374119948658957846073303281583554236\
0521591417`431.47657241290267 - 7.0791046778497679589807367599226510552314717\
62446837373619482423783853299114758030160590207506046637703656771325664520665\
14448421216729671695523039798215563653629032119648255543652367863293739015192\
17743592444320687357278602905764557768714657369408209099473062132271738247374\
80083465354917341786889594278813259668045343097788225773876154205987229604664\
36215493506261523396093800500145333071033298392267709848324828869732777930721\
66563113069261`431.8977304800589*I, P2 -> 1.`496.4378237663101, 
  P3 -> -28.90440539977086608418373359808452162286873761079805874535135950730\
53668181897072641421490314788952738583633786848428257102284763456076178911514\
73029008006266062971692531689903423837809526427415088762346876574605187690913\
31613298497868583354781307523640177478185900886691981566327152131025571934181\
67952594074351661091157213256393519168371082217169477653497689927305356636319\
1853933758522858969600592218401050908306224237339606039593551863325397`431.89\
77304800589 - 15.210609296023446976711158269867341729584687271654265679034090\
98493836545346131635264705976670236375392360248817040773848038340913951785938\
24556882003405696036401102822254370656253597985683630545344793970935145126824\
82809425657338503000699516477327910638803307879868837150094838699789734180150\
96319832507450857557730301890795950745089595664646628731428522981814094047173\
255974501957116115693843275277645978279057017941235597228177874108934750277`4\
31.8069859296337*I, P4 -> 0.0308125728954119629714957204030482909203755324162\
86356272712750198477216172590335559604075593676984995348511819325858618141499\
03388487790826233275929212947381058179881205307110118300708123557384670948850\
97784670992484597821713995012864968595174385305681905366012884552259359354251\
23203290585803360574731214045020119216112037904963420537466750306934646539641\
61632273818133573583623755975493044751852821044773802591433086268050655843741\
305067366`431.53753871779634 + 0.10620252960045724888146729688913944035075580\
22379884395400759236442322116943417721141148437331030478683817412900690144366\
42818169217822624411979900059190211147309670770951963158916042943681587361834\
46521476619260673668027928287751638121328151813940446171631860962247258712922\
26895438638765261120157870548088455342213223236846296932029235486283292132120\
20343718801539027362588996536518709679776255196275285907142386100902565062034\
20197889663308`431.89773048005895*I, P5 -> 0, 
  P6 -> 153.84351661135537467728453262428956246768086798386601581908260086743\
18733181149557145542143441369136224470227512094112091013878667029394136714641\
51141890918663779687515326289890562107499320383134964680035770612076994189951\
94095724087488967613794952528705519545100750624435499343241331419132989130765\
59602769270028143798857592539237576234872622073294380490343375999840934215719\
0961521081150140413673595890804659304768890446048607978400417875031614`431.89\
77304800589 - 64.579102455324597405392585035090810359559662896312785537182025\
84136398731040699535894099268169032050344875881513649569820421953453795796920\
47752402685083818892008921540621602715752399425172791841811316441730735143700\
65520819787739172945260948716438917920726595607901066915038298475626760700368\
98618770072560220400247338165259503486802419559255600207498986240899110845558\
153913204856568256228332733068380436593472676263254149246903086264870250862`4\
31.6450347312223*I, P7 -> 948.02482153385488283746467076016600576206788424876\
76964794902853797025242029223665644618841781666460312742067813753423959598362\
64111021678723365662991541545571014978402184565087003650828157840103550710155\
29560937433788956670940729127447517206857986482300374981636995681318240616911\
58952972280971975564234712553303313181930973965525149104014341349512692865108\
61411454580954363642247660580863378091861176320143476358404511992768811853099\
81510955529`431.8977304800589 - 489.49427238907093426072089430777386107309015\
95749491515749442226018233055044967952257835373613111605768242777011518686538\
99339051078145564113763894046698838330306545440445200324552868045722210389562\
58324068197411338571822148101156641709833354456417418022321111993328015642340\
35659098826802269484791156222686857657818045901085881179210379056057845954266\
94182408954575229160653992702467016680027053512622159840516286994580025932521\
82110393747523603`431.69933905608946*I, 
  P8 -> -0.963839966753439125247510893300041524798341204633043077783637644389\
09245415332487266653298080740702918004498386250378788501649835264330408763656\
48559928027439341284715376027392574860887541999442005667394098418533655620851\
77583975399012687319351634615074031549478797037229524359873513467052420975061\
18843416099127579538640626312386435183032770169334518948690841424046508886775\
509365199502469014486412967122025464626951535743167090293191924981114`428.689\
6717948451 - 2.04464703995983319584296659284227320907762395405470802937253265\
79129938436954711673173677201354276678915867965809720756142302043798926251643\
25844182052902370413018161189845417987337487774046712784624791005951806772811\
53409519209707889122536769550223813618744034375369113613206688931022343488336\
04900295185946927812428842607089459045949131011804222638173956209759269556003\
9359902805963357384026974251543026722072009138327609861738571912130193306`429\
.06734766360586*I, P9 -> -307.70422659396935316252135882038057460442585295890\
06002654742291634269638766239938498103253287506700217341719913009374246856675\
84194424457651538350279274240946736674781413484843688731793743393799038282615\
74585375793908394602553107754224347251655954879261944328706149517175830704889\
99268010769907664511002715209524306822167922339174219245541864120693066798125\
97942734263152279520980414859230566608179198927777812418949189189480521008089\
77891080164`431.8977304800589 + 129.18825960820017270728240555867805631697953\
92180091330310683434953429326069523307498641075854166658225163491633466766364\
12214784818986424149006965237432850933588869676240063931059431749824502781647\
45737655918090776090714019980074664545591706167763798966920179451712049809601\
58974238971932129462905166525741257658246225836866839839902374444427997350535\
21784884016104483278153111029469136621477946886079916474234827819371491674926\
17589300561429799`431.6450829867396*I, 
  P10 -> 16.41532558981098814296904469692680806486277881781990945739296721952\
24963007320563079589885419589142302593201808859881009671385215820377257384635\
99173744558789150172184376548261326116228010619710313526115312389397779332225\
07543612192398424093370898292773381298535104434143547129461691515201858786541\
79191674929806187443860234785957493780795242110224045020127975408353741885524\
7314618695049352090330435016331067026389101461974358310045033151867326`430.50\
76781811151 - 96.269521763047252472747863037401295550688398433653929065590390\
34147399365009592953615198566502606142744732850455941233784555135044727556939\
56051527319401675044158342300402490040677899006702025426901553933462182013300\
96354008860720938257037815260036396701115263702745380385222770140981994812061\
07665297691454893081119620072422817050014752966321754134920343847603090670845\
633786976863454427462428592533630205696007561437779565645048977672627119188`4\
31.2957252834756*I, P11 -> -12.2381062821803268441656496769905569621924699095\
52696972896749707378248085402736542152820336279906014171181537911047796186248\
57104621475210890438642646570142452113375165695457233997221220742686117443156\
56188762319732309450854678313902288411612973923928652565738334045678639685775\
90937932926992006527338997116615526644477095672156594977704795540096351049173\
67895089786537089486154438792423425561617356677778200983466583830651875089275\
983860989308`429.10451475218247 - 5.74230765811883918753448699471514215528964\
90041584558870752190714981457223836754019701917955961685444421046566562509749\
85689786254487038595055392080769020747186081977966238924260570043817585894292\
59339558606938224532982617284972336985382670035086549651914741099625862118420\
92559825553013481949214758399574872081854188756508830876219831023577658468394\
18735646679578555078781929065541631510824942502406303961001286817307666465951\
04422746554175016`428.76164950323727*I, 
  P12 -> 0.000489432497845470375837155072844713833517732873755250983284517446\
21158942010217149465470537475230850454606074049401149361538320692415174543484\
30321263655643137871837237321229649836105500527751236803394555477718294439974\
06639233268753505310175995140893337529615537075948484756108420095493571082288\
99161859710733859173624205936219272206772320451197284323786326012751596237679\
58651400594335112343580564807351915167107449949166617516111254139551`424.3315\
625908638 + 0.000154205544294373497544383560972217385489620582939739228655379\
91073002479879942452132725005276824620029999899722826200494110124222692421937\
28094745063246269330469059408236801455248422231144237793567345518151983840686\
00846314743704441210042594104670719804537836079859190645812258155242113982857\
37157305697573050298619551778115638238412094091859566240227024226174059472793\
606122928610541303815512097555795818221433040991758751657444081270655624`423.\
80397934074006*I, P13 -> -40.461670239644207044492332586422507621198134694506\
69211312595909933817094878507516021517948358409891402270776508410208478622770\
68756555415112812595310262819374515532176750163508183883644063105413199739871\
98210785784203944168121056059242178922276503167454725296418942584993663821659\
28229508277853504438907926021730865612834773243883814597681719982165018020910\
06875619395490511156860582540309931379457154795535545100335087314113513995200\
0731322092`429.1065268181876 - 15.1690677238494493832361477421303463968278365\
56163013530293636919049878338663893944360856060195528429396729593347921017684\
11165638219069356773725104881369168195137339492988439817956401452845732168202\
99313265508359787425383911727419303542092887935597757838345761146189748665183\
14529650613659395011985353719099260637325385034729601176879174825071200007410\
72403775901631084852401741646360752852840972386653448089057935191595407310862\
739179569215281`428.6693342672086*I, 
  P14 -> 190.6871337823588279112620361871063063345901646955555124802601687536\
95109900410160351065571773335715722769009403787511923353279204266719396677345\
32781773199416466129852716938185377003904644022259114947395228585010343616196\
41292044868893274505547639489244526329553843889022952430236333953583340008713\
93733221458519932277436495712301817008936205285484244833833331656977159490583\
81285354444354662624584738801689478348641291600794928015426713258860729`430.5\
830937338651 - 212.1070353937865849768810405270789312235995720189016117198280\
83283825437076464828997561151551662069200408936445802682337028630555909619339\
99417135109378658794850946009314642542661851022886459607947880765999493559584\
15473844735599428048261458600530874823382918278971186098809767856378363494119\
40890279779807668435444891303130903109616110130650660285963754548101649642473\
3033827417395104791671638283593791744394691107518704939510625707068511873509`\
430.60074356694514*I, P15 -> -1.255132668195145716401664560991461794557124619\
57306277047278152006136779393490829310392749444985436087983762198952914668682\
38416173264913879644597936338789640651460331001370291635875927093541403965650\
35981862964334012468477620754888890533571162782556425322465994422205410870180\
86221644238795415277506871011575318901697891754483850478471419996962308980792\
50578238246400919692586223411725912380511033531579896020005051239832713488901\
3829523673219`429.37440847940366 - 0.6574897515248330760524171335295893264168\
34623263718365091810391823905998508357811203989505634545772722712969030710912\
93225555667022062163633900861768053580043634382594513453374674081726745301274\
08659170273278751971721574706446132411068191241343680545807649478082068302277\
75686377476855475695029590391032178515799219844920824852917767333116836838948\
84275577897550504444384254307779866136036093157241464561174985474527992205717\
250045184359953156`429.09275825384333*I, 
  P16 -> 84.93884666806472509406110277748404658124038127389357395188344842004\
90861986823517495541431617851524079700026648999763857097221080401506762190166\
02506218677974885042408351206172284083827114802600556036113843175003084315996\
24097281520660228909117955650021211241551318961967131388582192273715652553289\
43687843134304051703718227744766012581082518515146969967647804194608234321897\
2678732268073399209655237780287376353194897425580797912717432530799521`430.66\
31882267479 - 121.14997245760392165057408644308893097295934312301040643430906\
16830312252992289347834469719886403123197544874799670964502650382236902961193\
41523149245309110863201670658874502864552103377941547724272464421789601679494\
30149107854501105304752797249879720370921007084041190077287180011689634422003\
21708189640834628670919738064474843096018950095809774881563163213983704532464\
4545465549516802251832859388152745274262399701700723914494906153666414890341`\
430.82349100768647*I, P17 -> 424.81767840524090408044405191669316491482899619\
24382021470443175938054644787776878404864498188391296895186393269551691591432\
56267657524140965235909285295715877083890677797921865668144440437014368749285\
09956256612813388969232048547012146092790648031780044593186390348268302392820\
88617857725483839701919850430058350198326009093546380688992218938017883650962\
90045681521929558703143692221990829276731968154004192842671851571889266515077\
11973380629087`431.04871994315914 - 49.28504189470838569554018342537353072822\
01465022769347751456888705124190548035264276898308028923191832430510956173036\
75392329027434450106428064262466775707994904741024199388502810797375990105543\
11688067567544498908428178758318565733454325365482981088141655328478673512847\
04954832077565258305610861814200461602741803542281899729624839469924103149290\
82697967363175187738731491282032365211772600291775564697602852460321460374515\
35512918198414093328`430.1121579664168*I, 
  P18 -> 0.844601125728820983235785670470942163168951302631303661586620174654\
89677569847030792226954550671245297257829215391130304737011286750494203476482\
38623831396243375379136325146626529833600566964311618426111455699866281571703\
53460709966544846364524211903585595465217573992554701508130056014475043951158\
53816475449961456456301746398862082009255204357840386292552808462289817059719\
296534460275888274536776454915371077119552169927096662166064793726956`429.209\
17278724426 + 0.5383663281612504876702343455276162205953015341651672220848570\
53232137273163491542758967493298156890159550462956070105168906020290222501165\
47375040107595609501426022099739136207672829112752145844344698196415664645988\
04343804059201312485240188647935182994530708749236887032947081861597024277482\
87396517470579242041762983713970614775558337520008621958122849614164374414374\
84208172531024511682546489714250345995589885675538867556839697441639802579`42\
9.01215632311744*I, P19 -> 24.45042632043929885837078155838930652771208663659\
88461022534358620938424813074238203911829677189280412170134256183062619989814\
58369475496272989691636363591656248078378873417805160157028737763949794893924\
72357054641624326680510537889855964359193896891135984803979687649313587134554\
41605839987855380205351715864031881433574422936888700209571187881546856307485\
22310067274523038846726498433802773526849844199315713227324808254075727456215\
6576513362`430.50020177087396 + 58.176310671960193444249276865723623801952712\
78133650981816357496911447562265308252326827666330395369289980551128254603981\
36796412155461501118872939781056443705279780885337425926378670671546056813749\
23380482979458980649157035907038756836087846528808647970105976605640126395789\
95606957311131744634008533972549437475400166766237716443982302891178500564133\
26894887997454986974082417057798208552476726856968451594950232719911020330276\
67119473983356`430.86053055151564*I}, 
 {P0 -> -200.6155860646395515152314387133516629645134199336631120826026440347\
74002415497891302640510092098552629347676096993612793795373923092812278927422\
22688636763764544185727069191614226387513613748382181870255445016202707026313\
89859426175650767625045778677221962440348349438823355655546204450268411490298\
31416683430432982950835405014538764562176333111504373695573728801981140898900\
87314670162570171154808622855453105280075654719819424331996912261810734`429.3\
741499198516 + 29.01224668714944642190623683910937735412781335445168447218792\
67353834476708863547357486155434860484258135087891608694048106536571186917566\
91059658023594568559142144045413815628607334631182904351288542730584007484047\
82677931272578982099686458150770784926928695347521502400366802615307915460316\
03985601699466256377273917294531057310103485533438193574435894651521358975045\
3519860115202341423780436496082926052921173184152207243049630807201742434809`\
428.9271374866978*I, P1 -> 2.875154712045074977199951433073975749380834917881\
83822515930552049478559817922599297771766009507668189563321523754141804425369\
39357687212559771583166041048022569590156417262263820180607097662484311326169\
99554146321593669861926465865141793643564057000336601692173360094806322608419\
60325024135589831994399818329857232221199464758411378570019726130390813573147\
79190395688951122602077207992685376395401185955710604721302836867473453658929\
9471297023`429.0521036217207 - 9.64828506340086732749321903788727413284187424\
22641870376636922697907218144667680212347227140695031687018782601193243410180\
95027284351046687964617348149665501436289892955888467414556398541209634873475\
93040633733882155176927069582344811538339725017599315189457226441798505127543\
41312262489436298939596903565765818306467552462816690963292107530028927498687\
96453886691773294982087405518259930718792375990645115727719584855145038303481\
62717923250109`429.3741499198516*I, P2 -> 1.`496.4378237663101, 
  P3 -> 43.881798001515823823590295657051206741383113440352708790814686630575\
16442662335507441171931773955114162511222204326194421163281888473381724208719\
20812979693523686823304664512862833261081772006367151458787990064699447556746\
76386520261710664201310405421607336361041491515488542087282580882051311086600\
84560799815448092478050885265859835901381791422915181758364331763517598038295\
429226242306086536107112337447061839587494365859046125285739747664172`429.374\
1499198516 + 30.9968035249180605109890550059549814569561588882449073613609753\
94601466868416005615734533139706090120987618718233439207893030438889318619461\
12078239642336035222330459938492067711604638177818929216015700324994153916065\
69438373436882544107533211826127069538308481552578409576838493257092481216962\
03686339946268049869642095887249462185959297326571070519780902174350075958107\
87158962462986244443061721652932413137451996825324203109022902713502159625`42\
9.23971404557324*I, P4 -> -0.029951446037463682832316622801675772577751097671\
80810928490467505874880598113131422903451917404720823578613662763744756966272\
62791121367062223108090923833651065008938300604134343225371390316908710326795\
41429627893355654893064835293603162937945207652520404883462880048825521520092\
85973316926440258037393857911869277316962702789100041728593043087267509937697\
56550687935585045249874394588597939654998978898711369032472631498788955901946\
6996954352`429.26030558402476 - 0.0887916616855869791669008633592964616214027\
11684368633683563396424762791796830341365647905778651239127017371022501266821\
14411125037560710633277583662403194517431912763294218169751161278484970275762\
90260049011768877022667730125559868094100404029782927293895551343844779160178\
26465255888288493620979247989420947771653616104218834723152134373363927997901\
48189445264438762943266645883359392479133134770985948859958658976664465625402\
606818303055048`429.3741499198516*I, P5 -> 0, 
  P6 -> -376.3519443976944930694542648057402163936251306975593209853108862870\
02638668155086876940268926649708441741476688188125946939262948128558940885131\
06019471102984558457258803518307005618689102285194629704521747876767079295314\
04752646574342334177328866877943201775303971710458783399335697991579015299928\
83129960226085194257570466541394518928711905083729581747685942317977566128921\
0067468215444234349502836628526847105192662481945335249386325899572254`429.37\
41499198516 + 68.297113570434330858096724443405394814857526048205252822576325\
44713667878021412832778894146926442779231614829768719229319026746477773606140\
19199683194713978299807882636853126678501894905298576611888599982211601875406\
86399507452169634601712801320141730109056154318466396753621445152202268358007\
90619668512616908337821365984624719623694197716612504204884061727350627587514\
030258543163882747892862259463618797510353680665241842731536887899914511357`4\
29.018882617519*I, P7 -> 2819.57115038334036644482179603516211218244496686396\
48016413127828444685360874822252107690176177701905813224418213925610390620004\
12871465400887609023618745979905897569610716355334555103931382603537295790358\
70822630104758425883539414161244234858070852755992648439127728492013850466302\
19990310707286110920088818829487981088800956373130181975729902699548542903020\
34245585902763994056964064732401392697128547995287038889436905395912286201368\
1094663389`429.3741499198516 - 617.153408021548488324184773769362608240968730\
71705937507246281434885055619649301493108271892748594196225971543572312766954\
82112738659859928856067372106987123405610996624329046582436672844103943952557\
19910268340104047964231231760476749769915409805480682088809214658991052536342\
17513920566448422675962790209058645651861159889112762765386388211861168937081\
65109333233034916856630775288166603264542529039262237419382283347515968542393\
025949091765002`429.09344363352966*I, 
  P8 -> 1.0325086499840749455266413252787412775545645395305795161693155878857\
76325052048324771754354832268581568650331075301162131455578655966226195307386\
21310052533911846896521836139752409013713934892193363814707549466064222200734\
81605414526344223898144226696131357150466194915349040405050349236229650372188\
00519763412160248281791926548544885902727318153905563760388907385535912200128\
62275773462875475277738736224486035133628106376488297314496806399004`425.7120\
6798029647 + 2.46015116669516917967426226085928454151964338877687882813109755\
16097537289712877937065218615253847922458759680347087421626977310377297192675\
62583907498028643861805620624891882632384291712529429889584400604275338697642\
33126834198418935653764258289458898591529053174238090288011274739356497143410\
04871699704169934455772357437166918634794642893565048672122183331182437451043\
0743734966068868161443907573982873278485893782331144609276236187600129374`426\
.2030308329925*I, P9 -> 752.6934611065680408946388215272594428460595821648474\
59717398800561838158613591828545948172228252435572680269027191070138920825645\
81438695170302156434998022724563662312130836450854534160784056091837165832418\
75700013879209131298704921122372120705727793476052364830433312073322026192200\
63168109715963608120554383331069258046341445134320904263091366465975226529305\
68207708269391635758664087655158428078737792365904855336230851622125477111641\
683656771`429.3741499198516 - 136.5716953686772929475077942351931731102838696\
34868547179319512542707558509514688407088261166798264758357954058722813380359\
82263191250392538872344571108743748629980909993957887051253004353486323914031\
14338168052332410758465921742987738211826739585337925435043650529247065127554\
96979341383121600658955582655339643082288952916161350280670946887619211786843\
94159569894727368653011363503845550285388712955497353958707424220039307918808\
859426869443376`429.01882204344184*I, 
  P10 -> 63.78472039914935309835861826778767407478775528550273493910809408550\
84757213605858040242630315371916815537799294128671469130568821544906832040584\
55407119599047305274065508614601631556780521408144006648066398182429900957513\
81150564944254782894200570214064579587357108198521472509723810644999200921758\
47204420424308558831109114065803649965531563642992994307500797678072555619220\
9036909412125839473278236145968970326913274516591025883330396677338774`428.24\
614465286936 - 178.5857609540924817714220142955667679309638721486224330286721\
49961699206933172714556718140225501695172327353027439849737387957325099138589\
69072761192765010783859006432920990119487726323060764072931503638598700658299\
98519720677270146870166518507474358909385221759711481848242967859295077147092\
42329336260144920645098909381203631349257521588778498462004541842378913492091\
91508666190086071331938948248964301347415292702854453343434619717304078549885`\
428.76698660208245*I, P11 -> -16.29289439879506257949966714000239210916334319\
81913082036895322405389253143747619982989251617301859021572730365833047712734\
62019687781466171404220037162362120377769617895090543056984378988779238364458\
62442124975942847703252367466501118414486685859084325357642057853789279078276\
41044511867330756932978146773007169342015413230614514152847943043405278294407\
04754787891805273192966160255643953874544444526610304842063092031645718331561\
66004742794923`426.2010871445135 - 9.4486613381837734335434350329199470189586\
83302728247542482159149437922686831779939304405775682473355892119018051516940\
18499242866224468872461277315776459331045074588651414567068283301656585005947\
10317833854731031826308276073991707690466495121908801023339515577163371529065\
56623192607823272478186817840547262719739449971109173452887764156892023644992\
97616660714408072036285785128657703137735184426691436781941909832745507428974\
653657685248265968`425.9276143453527*I, 
  P12 -> -0.00016068143602783378313409131083248545073990469653629203798756399\
16806307067599179659009179875497015118219047535915798191612061310559943277935\
13702107163333194114965516032115847368504813555833094699674743991040613398230\
90451092800345712641077001554616279244110334252033117710082893680409866866625\
25234874504143840658591359548613784061309655648964578296252064787148875346987\
549983182897017204381795525451861468511196425687967829855594225794275`420.939\
47001830503 - 1.2929798072530295709401361306934115508005762967872058770510331\
07015296001873734636320653947004519297682427585264243612363527119542865443616\
56917735211175211025034858446534596553377062158039093866997016210998746918991\
85802872985104967541176593518828882116958935798157052760729059224809000421880\
52823223536497484270608580805064309528769701561269825256414279780566360754965\
4513123570438704543837171461905037260831395041914853093369414432657`417.73440\
28731486*^-7*I, P13 -> 62.717053516299841248395202276045410592767106977917841\
99226840117807711758376845676580353089680712004909970878470942499755597974183\
36135773426065387780417339257444741352661714416661381237334015647171434443469\
81794005369450681524636670698032007381348798071343181673671611097604853189843\
20903256400105614446484447334829441949322463061837766539633068346520468096934\
59679188589814199567802839235544979225469854211172351389024859478084155375805\
275067`426.1987483033406 + 33.43560579486502524860006690395409090668478423729\
91653369798161394049956580782841769943650888030423810151981893812755960195109\
27945161587314249435327787916016627191478193545993909265080799445199242741523\
97945670265282799566249750601152112518629953950596109082301532026523771495197\
30407869818716714258996365106979921495443843647548543920113671747713878788418\
06170772599761414262859069468011802817883493112669581472628193775025841214900\
42394445378`425.891509046358*I, P14 -> 646.6389932912444822197722749588969079\
90841559048930785547695670325646228986205465392180750954344119173232673690162\
38732250229589493021300488363990336835088377531293615325560750131398530325075\
66172188691644601712916389175142968511159721418105798282798131031234526691502\
47468232087668809964367368770026150126770616129672646224961766633753561750221\
05070879057867815803494468424954928358525518860338299774001790381374255439969\
508603952750999703699779`428.2556276325017 - 420.5852781411565747748374212221\
91513483317370234340745314378058577494167600270105761543823304142535123831133\
25394982754327456289546617518069878840436523971522084237654220571072330032134\
16320261291910651570526009840996019738281987965265896437643905455589242568911\
57873306002036613063571231805890048390371631036858990724143297466982695881678\
93940052969443656683593517576903037658524547769963349883952554849945300318084\
21962052886840718599558168917`428.0195374804182*I, 
  P15 -> 1.446009245900550214969185063050733243141908861720921042655087425571\
74400810345447150248211061641174924118623147230510977101665204287061651850004\
11779301386496173658215765214375704540786895664250914208079594351634542310882\
76183917198907842060597057036583439661133847226245622228169765225354317733893\
16799274027966081575737089378695195085036345165247146492167409503321348839684\
940264058193906506972493464267886614076148364244298979180943977650636`426.469\
8784491248 + 0.84005458842848358890071240728424775831122160755012998538548173\
51285971579207523896773066618326416605782415172270872123703006028634412210903\
52218620104990771059568577365683606454680088168861401740233581206959927217665\
43636902598076719676368431601150162570037348624909884869949090143045005633119\
44311560891448462983368719484334311216996169044025256480310136409985855870733\
0335140700847854385506075326866406742003632144758484649618064256522535548`426\
.23172394835063*I, P16 -> -249.9506758183040202768936747099435916879650724934\
99749945043468841202191012643269727939429911408916909142278329626517392731761\
67369232033625144754325643891495205945231480867509464448265695589100360197171\
37867401490235539587356343476082486426906467438494578954376571204387730004615\
29686993569343196199270992987075942280196047842934001324141733966150045521763\
49317178047063180589067610127688843734850530206052930549489294053911418564518\
037107406764`428.30356392810995 + 229.005778394011106196578244934161400081864\
24007812684046308908328679708345654978359119711597526617295853729840464728651\
62943022076199620346137015362259103930096076553364367198632286362370230372466\
69188918992302569110289602481387735870458788699696267483288318520453330595306\
04393707956124090674674104846994723551912536064530366032322555404942210255070\
94384056348489329876582611643251695338363141093393776579463905549866922346396\
5951326472789235286`428.2745247567856*I, 
  P17 -> 1144.875972429477011263278946167162975134773492081086364691321471155\
68780495907467520867237140640647793425606716534733693555064449585190413316621\
65057033479373714647049126422659321027254663662471181216627898516067699010263\
97346650170095195606515360616517031301028094950833919411008341315136113701686\
56338681952497588569247307214121307144140839037949236670580465275429383757241\
042108166574174414088432245911059830934884884475555923222869245457307902`428.\
5297479275306 + 168.281581294629337290267614926796164396857631520088012024850\
28327407445977251536893872700162776725091260302761408884740513300444488326874\
91464305911494037625336209204765922959452206742215480064189732302963756834078\
49405110425536840670484562999274158945513575845757594541902379503347617549878\
47882252621183383112482051333774131360902040763733594701699696258195578374604\
30943261292304651910692736039860049439234250440726727824888480167497717564348\
4`427.69389882875015*I, P18 -> -0.9683560320114565561902500742736499385722681\
75687223230934566853692638639520591146085749213911950641591840514025720183526\
72969161873181583998143984218723225398170195541926442626916294771014498948148\
24177043276568411187145195513748552512117114047097404601054956133613260439271\
72733367409347562836631588186817416167810045752285641261391527750216671361830\
88505257149097334877717401093041436557295444117925053495078119987743587480668\
911457501170901`426.2989984107556 - 0.678911184746440276852617596913101838806\
80399012636890356887831271618010061513843813994952478147378573266212856280237\
83532597953556591524089369483385460730042403183037633723522943042150486517230\
91632483550833913916941738340023440769744220463437931975519916654886113372446\
85580486840091857415867916296076270509240056958046545949094431320049312624577\
03801118284706068945510278924111730432673711487462430625272963583907095196356\
4201474967956867101`426.1420289077231*I, 
  P19 -> -25.7821744403540165291559720488814474611495812516624781273255065164\
48588982893413921377395267263616744079295056498746421960776763933420771381989\
20168506191411587245189456368421960058387948549932809162334023330412770844256\
87645929281191571728483924745553036108292920720484416580048687502188770861714\
02229846724482433487402331073163156185730992288189022515374383369361214087675\
04503835378732348559313199623679616299308860330962859252221456115570021`427.7\
27287147485 - 142.22957719170181136996126689200134301821123153628835341844429\
76462068107399253813621018129875370657077375164624331312288131818490073114328\
68628378310096104468212868053101070253711991588007189212899078194126765117505\
28331526229158525720408263161404033138052276930158863211138328880189990673090\
78099095990212408206929963863701033300914538913053175374478407827785669497404\
9581878446299879285554245949431274613636062634508240643053652863693470889283`\
428.42400261574664*I}}


==> anc/Dependency/ZPoints/z5.txt <==
{{P0 -> 0.1221967609490064966412441169389174200608388213704390432220584709138\
30900061262271017274157564618684667653413837494508191042746470164425034562948\
49938915784584251183144137184283473057325130840616781993307094383322144466693\
60347438895112936101037223924899805999415961496333695770610432167467886694268\
76116319885644475927990695987048158224479603138896138429286110051321`353.1169\
089366775 - 0.016487136429418986781431020050335675473116222012788023926359266\
98907981151404545665510276471231476236247598444194294984192335764374127842945\
18655620117634006704311416221619296367220746412749941571552674460469129542403\
92521476191776248950058303254597920772774702997010370324709045113325943571494\
795620261713036933018248677411576454401996415844122305925386378888477359`352.\
47516644766245*I, P1 -> -0.24477834996993420166435198098217368505408033529587\
81172010756761824318751228700689980217527415433598773943719420492211580890541\
26381676259585081371126598416619359727648782637480686031586296648297881007942\
80576707865166795130997102200238461647360810834282182629105904325583371643781\
63970418150484067123567356933919327471439281804691850237263590219300170335716\
510327115007906641758373428`356.7755033618928 - 0.041751360365329766008950845\
81642638895611562648793235258360678977813041989172094315153959453949323111854\
10569614634078244740913236788530207920032896314554794466422203592106372894588\
96672693809572141651503383225581242335962284333323305810738440914356776817158\
40757995947201064056407206292367323525929001765362485751407446240459233578025\
90967702542037130049943109152197599913657595351282`356.2398397017674*I, 
  P10 -> 0.005450517923803240400071064001821500930406065824216783617491404945\
77856844521586025095115725187283790295363554236641741903681164011845819697976\
35640586203704678309946861818309340778816092832069723179861932387628932666495\
62859230045254711102111624808808962827727783065020124913054343129235071113439\
49744935412457055140040314007227427782027781848165602646386044021354862609072\
39325448777`356.15165732508143 + 0.040413901800198609818767008928637306834342\
81798350084918222524058224151358848485310480503588289929871396914192922069860\
96284572378897534203511731436276239820942148941495431521224557758883808109594\
32596154095865342300949952320329455350117855043267208502293548655933381953031\
02806443093181176127891802464723260648917715379543398593710747104690443045982\
1015208471919949287854887184587165`356.7755033618928*I, 
  P11 -> -0.43861712625853951862666338072125611592841806541181522619708631627\
48851835948695494077699154541728623280673702314012018380753314341538526617990\
85810588839337929491766571545373934141559187204849289876546439981660907393554\
70849820970047424806835315199277495701456240688688047309179608570860998096163\
32190192179067835137913528816423928642178400234039637800686086810981337486510\
496251317021`356.6879274180041 + 0.633251106876847918383488388954539989679546\
58129016012106615151720584580593570089445399674734374358329000811724992249972\
38983386032279791982331841124840113758057623551635194168235679923176051116537\
59287450363309126280822481705240395103141986403454236574424613684661135447695\
30629692553797690375742007862965286335183409862315560092170037357918529475670\
56403750556814690630034788046202986`356.7755033618928*I, 
  P12 -> 2.625041255896280152221175713373611071425895892020770507851336052275\
95987124358141474548917563826187834812148746923284048329596976338240128869883\
55681879620098895062975080496555007681374873706313820612798667578923704358462\
42801776195668883377201863387408636337098697799553076512873862886912657382183\
05368630887070565785410354497103194385013189992514689200546892309781152527341\
17088713451`356.7755033618928 - 0.3309959524283372387438469916216221293606186\
79517062610010932844627236432835167207288474112611872397833454551220713287216\
11837647581250890796717621141200390325621253939944353050282903041680828162504\
74675196622777929785106625286219079770504599353445207745023701131485356804580\
16967615882802093765668390520831612434838757892015088803478461218662501850591\
4143156216627562867570110696783875`356.1257989956359*I, 
  P13 -> -10.9753820654452471235304953722707377375263887420793916067464115246\
06185196183111529707645287978669451450652416505751223207944926678379055305685\
37279548048330845518652804894347671868632393471565808094206049279696616195483\
22875978314096940633151152214830230601927846497531003800692621856367550462493\
54768878248647129910331789783768445120036117833898142085669464764571395`356.5\
2250557670544 + 28.2956482653626047313586035981294972060412680320185580167045\
41450579359492706681930420782475782806447715482050786132594843723015213080949\
93927084100564912792702959934887196327484253166081213535285961858032113150195\
97570063735257688315658288711350674868317157326336875233251225101224658406002\
40825997922542415019355715519571184236644573914231600867979893108271922649995`\
356.7755033618928*I, P14 -> 2.25695957440436457049286451015692390790534534332\
16081472423310659737263006480066137636624072631841883207750445555653780147465\
74527678521747733077148526190405975806474202958749691395507075488072155186610\
67471917917970265521299430674939405819900259520052122819897750126486408833459\
91939465074038595571170759227455229723306849154756450307208006690778358476540\
57132951836`355.56932181201125 - 70.30273041926293443347491427068529376188776\
30490470339000928538466209699422005749316413027565824958891082894637443579648\
67539319343687028166914998448277131601549007281466806357638538172467132279367\
42560928765559470202205648135598836814876534391627947358095706089672284640978\
64860949348982324324423746800418234505254180089426192740118623035465367816889\
41111926047982934`356.7755033618928*I, 
  P15 -> -12.1923033533363375736971849650153007115287458854975937720697128470\
09559736290124068866933320115044755779167455730734281640478425339502597729201\
30212709181681884535595850913794566355742262640014117948480048857652893790394\
44649180684091222235195163516392148740039609727581682321829473074284183286833\
07051815120519797868812077845141579220957756084298595575603691751820346`356.7\
755033618928 + 1.972851808908745219433938680280895774480907580511307379835308\
60767919256217611817460154273928037836937409501135394137892595131514015851649\
55628789726728972967785140649193770056670426697604545418173755689424146081606\
14061781129235470692006814933548791542033767964639240102537948842148187291287\
254469613494765409133906537495376388840046558251561975462877820389477646673`3\
56.2205961043288*I, P16 -> -0.80065594516965463750703906954689676744280723244\
38774415867154876305947602647318094784750422389720290786681030309853978657488\
63713199308573068686304961934742608547324884665483496813342205157662204670952\
14425621670911250110682159524553578382816733389172646344212442361245309244608\
99253721223809247471032926349769302088926209858889718039669125504441755983251\
662569650191244325131473872261`356.65813084455436 + 
    1.29507226554556930819677721647967525011654268379928333809010171747667276\
18615221955728094764290475851691664960625252195318037529884497967732933304682\
06842395671170296696223213091146534261934209603904762696291402586245999936885\
04771339170567864159705768010024837123812780295138443799822098161930785290710\
08937288462130923488962064169884425508461847497220913209722883076371881681178\
460184`356.7755033618928*I, P17 -> 72.281534305992765530482298402316010733103\
21998797022353503180245065009601936142188203293731642925862334857065141069588\
09068916713225992480849268802059279701623829562780152466260544409732758371695\
63295243646347545301073831201165638496264323783338737721982734682587474284672\
83600281635284196716778674694074009129081845125134689895333929858169240349666\
085638864242798216`356.7613769548728 - 76.83706259694304402586943122864549699\
32375146474002920243435552718713809546648761337085157997930185164507214964581\
07780219990835819885524529542270882834308480215970149154658690887627130336528\
80786810018477009511915347740216353425931042403003988680258909566801660303470\
96738608122426843419250977416401115063817720606953337863682962059427493607072\
7629680216936684641024`356.7755033618928*I, 
  P18 -> 20.88877762049896455565041079670919049166275282512963794473418363222\
17647470199021467322905576387871290906152296745376914820907716577189622266057\
94873832398553114277154525763946564222522632806424394387285754581371366108967\
55923153144246545016836818801025306792334865687773908898646615268854788274732\
9414556753850579485504987390591619137639498986902077759571707008824199`356.77\
55033618928 + 13.166372575906054642183353469198073608989545495641328773662848\
44690982778772506923684019569691423527166269059212528160500571426114428381073\
82391979318469487921825903927843644243584500421493634767114752868295822479316\
02645314614632897108815831630427629166621703080398044093703787552905483309990\
795942972724505633777212216775114889576003290684130072898224872524245384171`3\
56.66329703816353*I, P19 -> 0.49016666966807428212946568360356978367711648148\
05515484833597734938510556558514810204652121822828094954698825326429411462471\
48267981743837256396519415620531986070973446158336466667369842160890017937765\
71142038184971246495591126314597075112338711329787845429773334532332224929820\
99784348973478547456825242371871521660680499682040438471508596409345506845418\
803037936358578396959180205615`356.3721041247831 - 
    1.99015682955034653697688892670783475210715688976767525773731727606497031\
54719586151274043671740914111003535936474736443274313364821262079438651974732\
40948730881334881087068437779158477096312834986732765572056219838830044666402\
12064436158191184381246726710492868459610303127686407570584128238163945437805\
95732570962051142626275001120188422945335891181501406389230998859647581259409\
445716`356.7755033618928*I, P2 -> 1.`497.38090666937325, 
  P3 -> 2.5858168894509851110752002740308627887434409609900118754132087603940\
34932468639821414590515293428086193837981594618068293128708210095602090372796\
42933941113844418042084991286971153067921458147506818479508619831514194391441\
63394021446053491122944731901137117052426442779885205664409158510115475647249\
20057851330449958734287350834080116172740268047954578337412057815933`356.3506\
9606377266 + 11.1764557944573024703627426264866118848813567541921643663047753\
36088584197150898749987651017711135657749926243410898079938542176887509066693\
11536139091808980569129412597841640211627194001191814535157342041228748343685\
60134991171948044795792665904462352314722637577551624572820352200865189727119\
4709026211912576374860286098472083855081875502789286581255218890826842253`356\
.7755033618928*I, P4 -> 0.006265888928271757992954712163931648763416225645638\
55178421916191619503386496446687990247378167566711157771570748218120552541760\
79314386803966980442881589423402710460070857465029801000387599227901682476066\
89932839400889267483242114965557807051097086750142065330004361976335683230402\
95692210508784975082472237789133247975608261490976051524184608318253639550459\
70122787907421950801230296`356.54591957693094 - 0.014976357130318394524041084\
76787742139143351618371460592942599806778355008604112330416147713603079655990\
15387909748699909818609754789982409602644583164532606758872070006334446871055\
86768566013252132807001400842717588918524745390840827194561351302457582199212\
37877078846277757570004942202635343855195061724386258003897116010815284215322\
12212251286794568527996657894667168730050367160893`356.7755033618928*I, 
  P5 -> -25.24177233596384521349692473807115046159695669190222522724143685195\
53194284512074976694270419868123519140306317511348077725203455409050839515760\
00590543925373244118190020711711146557300066909174009177313833333735606377673\
11201233115033977534410620121714886070427375967386738989952516812180565531807\
9338913470360592057580566012761381264355544245224912248761971384429391`356.77\
55033618928 - 20.737610267356923458094887971275454906228368464927278673505439\
79819603692820271866368095600553046133614116886579891170000980106399533300938\
61298894490697016110584604869702051898920798184642554554111518173370326242237\
12487860364235542441671160606031813730185450801225935074162932359428469543982\
280190528932736808163583226926641797668758051326595439693531605733026381682`3\
56.7301224212434*I, P6 -> 0, 
  P7 -> -100.8907000270944012806787538281388243804347867036226733728020354841\
00165518487562179078220140162497331319700896645337050383758093482874811743314\
62807148621232155894076265311507380404150087529824286858838593357943400912448\
13698416930119843533158244498108654829576747566769051253719845664443335799565\
43135774584011886544631475470610365870709736622442587424749048702139023`355.5\
8803438268677 + 243.076779150030643206251476460892678650055816312230705366996\
70645699985230193288054838875733902390732645133339894192694656991693913231732\
80450812784602882827607696920451734852547298774319611162084487389464404252181\
18638700880200925815250887552736408850455887859804889217514748917564755242814\
04306524744299052483595827845124042975487517474900823944720192134854897905973\
1`355.8456014691601*I, P8 -> -0.008057608161207132735832133742222303592356002\
81311478970376237116597332889091509533624534887738744794698230435109099598468\
60535087877671190784958968907186941293165938993490054690566016232832106385648\
09934901455383374416407978533836206563920613509919296769951651972596585782020\
76013997056522411589685462408018117659718463353184344229194724245900435193393\
41642918515415279227629361173661`356.7755033618928 + 
    0.00025907485418977545548988128907911687974591756233357045752319878367915\
27973463807591019909205702982398229074138410927951575535659725819445067650100\
36953061274790516449381157645463675279443786922190988874315995500194153344462\
73566474608639740299798188390370130636656853552071124646059554476333298046194\
80305386268024705648585844448418888426297178173866389412256191858041101515680\
52969`355.57005250004283*I, 
  P9 -> -2.841496887084152094221384426766530507151457311289011334141897477463\
14874488890962033234620129560775646163771571930480163818062663741064187443414\
38233206818340845401725260151512951650407685799802426423260662243788961105618\
52286498064863673611310984987657399001324075564975510909981815268050648578183\
92098077497327769473948668055543152074212504615376790877294310948819976463681\
67189915033`356.7755033618928 - 0.1907688935872316602526465306810637686205917\
87300081107083869314072217004201315296848877703442785202534771652911497905427\
34200490937999021301096483444424301677237203550514065198662301331421795687057\
02900901343802112083441304966063527625987262557479096815440506924949410947703\
71704413315455611324438813171464129256056137243832528280171256504380417668110\
3387767375880152871513360494116397`355.8751908009082*I}, 
 {P0 -> 2.6591122048398862953932852869749196017616923649475775165978105659490\
30126983308853504028028329193518686908151604343991874165265158288659749990570\
43540278978063174277160235568049189427226765345584250372455817795970452626414\
88744926872025836699648683768245673946274729510756399753882755489161650041649\
4349564784531491144448455767762942105545464576628579729836453622156`351.88453\
84783188 + 8.5663031491976244470272738587335400068772878774322296869827749732\
02077115719006591148822043331019359294740326430109335062578332663043328011535\
99263627768048022452615204025765346100154892461752057635395254428810659179059\
87074259476141930300048053804000357084120226929591349677528317293109994982524\
34767748948081887594457934038428182481208439860674700992632675335333934`352.2\
2632731773433*I, P1 -> 3.2880906295371633982183095318762744076435880801282792\
38889977859410513244120753357309265788518500847311116504273245125908579962190\
91360399846645695738495698943847462823128965668877050820316940496991222226153\
46101630609384536020342777329340431123855644031609248696326244566127007165919\
95695794267474297956546110181236669152494195590991990716915153314076018644927\
128147`353.80531933665117 + 1.35530663781722896972675835467818765900519957696\
11339220514583881609498535578536504648735096965662442809076114323447025602385\
14198767418509104099062699566633660384179418071962374865832992081604442078742\
94612257618670376162666326335868118299910469847788200687213285862472262261007\
51285829779108270124997652336395436604382470421132598024426584809427742015837\
31052733252`353.7127328718966*I, 
  P10 -> -8.23696968084719637723603783038378671630940781879477448728014392253\
54839400200156679665405467224753176945490646851636880337848055762754820778853\
86983132735974122388904925909274079022633424395639229829854849568421195701749\
47879326306633853150740342063840113894293716051619507773714241076175761968158\
6010135056393382682814055765689017448756885015678912407020246904581535`353.80\
53193366511 - 1.5331151769109665128900402911002105825475883617720340207445676\
88967784771581828356591038660734135269638772314534404656296982377369824519459\
49583178324871250081171697085554365688334923127192963486840631788714688003438\
14440105871025063613531319369749385497751270976961464324842357402760443431882\
5109667995495181400759578597905838250013414774136467175676704833286193483`353\
.4130237310586*I, P11 -> 4.54961585758330538037813273402330570199893381136723\
34876805473728681133219008341328787147909538038474579567277529931244243050880\
51013647539068959759198962079904511925285314371603861261016895503154934952709\
54329394941925636339006671477428965082605651096608426515481807064188713525276\
43414204496381063239005244843456053441361920601493569616963517220090932119900\
10849229`353.80531933665117 + 1.232032919294084488896027352974288406704997047\
25889625390417231946419918691827176093911211088351662937093238136742197311683\
00836389228042476731162449631831801294359954609163599935494330897646941924206\
72562353774755248016496991499231121750376677473740472134006257012843133882228\
87770878617463318483329728289749473940584281342211420017745334637249787600775\
2018416269193`353.55822758386125*I, P12 -> 0.43884337512696816921812810505843\
09217684279385699439995290808087983211077857828809504475553503083056455638110\
06236337605625716327893504778762327849447483533947331364201309632564355667454\
65808894537292088262153459790004407498840306791177981843317480991307047393170\
52525810934447820901106242118245907520462461265963410521675865437906167433148\
85511648110518532587418539`353.51496104948524 - 1.815068402753617298193070806\
63195558858338430412755133390940108799510818793255430212365219436384639065873\
13530881348656792741982591524337800764898766621441304682323450235753412789427\
04880681973364079474641974909537853356257442155861767769671308919718835828422\
20567628059045824414065789664257082908508389671887169517995763322880634517708\
5048966866993682489479354411395`353.80531933665117*I, 
  P13 -> 0.000387536007662057372134593065180179247244917715370923343308128315\
03247173227444061688849638628563977231435330308652670532812773746497097772486\
28432373187283781052713180131759821562541294764480870424493365378096312739118\
79511117705606894024886205814631051235422017800365513925329445752608304865903\
15664556673674488710408699079320492256811845270496536650304469870891649702613\
57205588243`353.80531933665117 - 0.000466755010899962812626729885773447898477\
87124216429141152786679949849179813501880600591736068482062973081895547130363\
87253953819199951496579399775170528173283226161880238747819887294317466204838\
92470695395443448990290065516325476648247101517373699473553740848538112661159\
35969871253015250331542063118310942968468843925104813234428178801617557344257\
32660881381422168654641714991552441`353.75540718106714*I, 
  P14 -> 6.725802278207592549800130636998766627550512047643027018585441467990\
17822744402233540556424487113062000306190112446721659226603537475089310431535\
35901027274437142624509010176452109313175928079612898442538117678845091876927\
61045014096464017875546252861389467808967736872198869520014162361332551844867\
931240927169028015646515320322752419062895286260437918002619993204056`353.805\
31933665117 - 7.4109968098304423463740760925222109259874067293871685774248588\
10213135657130742932939421440541722599911870004214912546588764261402883452888\
76265942034614511055327738268801472555008893940845785592628502522267186906668\
93752528704221079645338946490017112011435178850996263819706715703037759067934\
55275933457368522409157807817594982633805596302048404025088824285285702325`35\
3.743095709242*I, P15 -> 8.66839596977277840952458620197226115851884161287680\
03931168989321658130904437221293821595372735563334575782943485433239232913642\
77848282877300916118843389777108692373722247975937417523143966485278009222261\
52639870589509991230691332150231731090244590928794977612091293509823846041703\
68590873650102306812393530710798550531819421757054727504103789185961432755200\
31889111`353.66593161018625 + 12.52633804129422494537668709773553211872964858\
08075839479678136726836554636731324561447395261909571247779752195209039290092\
06583646026383781367456665544692029005101610445108040634069576182783693576143\
05315836900529599091988203748200809841687508581743613437571474163179097770065\
71848397099267396777330496104259043550300858115073100221212334521581385181117\
53035133022192`353.80531933665117*I, 
  P16 -> -0.24515192052306815464299971879529954727493077214889609964615770943\
11033373002578696734224634007188869257412287080222853680007558922650869227891\
27918010798810229597688620817920412522586820553848992386771394325309413086005\
59327186014838048261981420759315162606941580723908363535267277623964978894389\
2951466766364065610461974364822849404336933602812398228392934446328639`353.80\
531933665117 - 0.042427833979823002057856364331508733015050442387373141419325\
08030447021269753831875523365606729135091267189815658487247695864965389674564\
45415047720005783488578647612628462923898480004354537960510243682589390699873\
80025470713100478795765557035264228839454705549268434973090638845336735666655\
77197975587289156119048619635683018827984578096216067058593809122637965224`35\
3.38421681884773*I, P17 -> 1.155651309973462633491411490755544216706770740480\
20371445585325633677249065208094735504905706809115206063046738593384713797645\
92221800484262087391354625503460710032952781247032303547137473131118036409211\
81733090422472535522189536239984599284751469639098664118813616683315955147470\
60751343510327703052359150458860213155991845974331215294417116421517842045316\
5500794568`353.4502988249444 + 4.12353961279361060956172324148658812722834203\
33741564306988495847463610426421742688083768274156137621955988843733442942046\
88210370052124999221108040627454882024229499350293534565885500192741904503224\
43650034984229814141718957417299903533096190907045420542381808462945817982293\
10358552778382290425249876869259262400663072446411695254125098236322463559751\
82585047785399`353.80531933665117*I, 
  P18 -> -2.66033685274986193502551029421780057397132571175531078887882574964\
69341202298602284474487896766369511446291861367617343753561643577765087137217\
82700879623738015493769533686043959309108074222747323852707781014226422296925\
73493911909440838741341420411809952270217262209754966419248333715202217400513\
1170935634790463435845701861660938608442206754752692572333986402023906`353.22\
8182130078 + 22.6362314758880711505487154400982736010229773933570062064989235\
78893880061286816438507346441417026970926612139461720829791536551065982093229\
30550314753638450362204875105128557027636895082185147652566851227037776167695\
32684637860867455098572330431974721804690517263892388312040303320456837650880\
76899020867712330177865933549348547821470854347866293049273072950187061302`35\
3.80531933665117*I, P19 -> 0.170186736237393728485378490657969959917973850404\
16716287589944941036115565620378199546437287541306222534370530957344560796701\
27707159698283856348179071034465712681958120230249406133330584931270258554609\
68749363645503356454861016137278844247325336286256849841554660166146556071840\
23539552112369349580931623180205286667042239101897896383016904149716736678697\
770227326`353.80531933665117 + 0.04428602012724644729274496826771852824323231\
19412368394394849295098302182101416963063318744272304211182239911267984553794\
58525473911707330932821541822852172777460232416003849745309906117387636461393\
16332720019650473584239025763296450741601983439805723333360370181916119519485\
37125729837414708133692707383374563914891420206173646023836642222566101056003\
54896845275245`353.5430857017476*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.090813968071404355841135440935649060694599831401787609680379401601\
97464299855136091966141120410705092337781077312336031236396549762147840504637\
16026577221498098475295629206520937136593964493640984745529013036830082109205\
40018510971201958569049236298567365828990722221665245703874805235521926608132\
126447148176064017182368558462566271575727569504934103346755202284462`353.572\
41543806975 - 0.2032795376796161481077039454655142180795182557616647037278039\
01403020113951977441550884716410736507535487922234638813514903311908756653100\
45688022486695042092022530582940610359241390051945924988897878436983939569038\
43118853409025721273248743872463935917540883247099007698301674847361335189633\
18029687612770663420960022364074447492987857790274671498136104790497859786`35\
3.80531933665117*I, P4 -> 10.861618635639270614994031683202611630629910826592\
66126004993066249501043723494142872259363652379342276992316043607608324188300\
65628500630850555964012418764413762684008465365285457651669834498212081369235\
12856495491697612943870364346547251976115043578192474342473510124180553854462\
57934178280370565050048372423223571743810350774714989219499594150611286760537\
7442181178`353.80531933665117 - 3.0559073106409189378832890603928061837355098\
89719472611979347832632468107184126118988753100129994086782136631320798430221\
55917724295489611477235273148134728345113445718393057026280872373292285396344\
15488058620799271086374981491553301774467099346740164009501818058658004493340\
12652218705753549371618867081884857592545263168126667220985153561900962075181\
014989286761515`353.4514089604996*I, 
  P5 -> -0.022733311901937184593014367166399858182888168688501503545118309473\
69232915205545846640741218876053737275358352578168946037261015054108744692374\
62357870868251764914191978925887733992065435538484311238814249452246294367225\
56237586544374856449264088925132807828313998283755056732238258853758055399130\
344487327499140703823500366572198812606776118358449140028874640070724`353.737\
1700225155 - 0.02149482573689036993113738365887055867332729555934266351780910\
58381970567747758636088503265619776785794513308598153105414727819369725846388\
14940067443574304844563598410521167551272110224274450095407435993924706240624\
29993758912535319157336871972947310315658314876500126942420727735092401228958\
4957159291447340749231344464930610674066800278269375648542585444921220743`353\
.80531933665117*I, P6 -> 0, 
  P7 -> -21.73562297833894925835997531953492185673650441398040648802076773493\
25872199263614217213181086825247145560365335377066301491478849191619631412067\
90173864305782207890864346526781837419373021104064100989730135332503170090966\
80185964029012396893618799608486070959207984777207883275927924073519807638135\
9756863816871326614171627124035952189383371754494148665418266030018336`352.62\
80825793803 + 6.1132741770877392264462565277963642849821060427951053278786298\
87876835257737255338296164466929801751114918202856447872696597744380548747136\
06160822556194945110611177785122137392514889870611791424666458702604389929741\
89246410555436343465116778872815022652260666182696721038995195808320294781167\
94826226724656990415105523859536424158138261919659821013578880545083313553`35\
2.26113027526156*I, P8 -> 13.672559447161868537066782519966541571676244839471\
38525360008503570255540244190923222340888902000167792825109942911809992065040\
92386930378773853814333735333132084694404120822186001534556777568823253036916\
29220353136490952463347708734411262776496061772526757193687462390858879982850\
21689470258788813132090332819206178276753401586758263055536274727670644640704\
469786401`353.41448876774973 + 55.1610879566312297721637567853942584607753756\
39827774060571689305077398906680076899225296761190315521595805128870176236134\
01470363706817690656181517734178926566344566087512024357286515300228461269722\
59841983004989284554800456449279954807928156119452538333883104765141866153883\
77484776032120743180717080764451657360293415054967464455144546850685912314446\
996748867217801`353.80531933665117*I, 
  P9 -> -0.270215075811663325661658555354709795511225266071012313073930764853\
18297587218418647990797815603555996452286587908576935349278474762307513587379\
35569255781375424135634690054325099433477700955740821792729868173076293075778\
51298783342493953332703671952847336193737151401042747850817904039847049756011\
574234348831744910658629778918926414476931485987844004093705749923769`353.718\
01826411655 - 0.2896351097014140797445036942252812030533997802583930593247556\
12250880160817802483092072840698263709472646902461177161355723630383906436458\
73420632554795855050233328118337629232967238366026958561020760267119460173629\
86471273247277456343744626885396222688504899765844479068285105554775311251514\
97798469870270940636794714554365496617134993576296904899001498964219502608`35\
3.80531933665117*I}, {P0 -> 0.00106673701493503103681376472304061754779510064\
82985557028774217761325695957055486906528632749718425715361800370388454370348\
30070449634873231552868656822351134062752309189610298957297596051318927403351\
95049343822198552526069005638737782098411265386183280426786279863620472465145\
99874987572893913548005713309406659928759416916527650369276130824933745889658\
07230668072`351.145184443488 - 0.00259197351869769652157092269384156808579873\
48860257169677034863970263680118605169872858012030671074705958713929754353642\
58126357688736040861369745170241595746867131139024073875452556161231002511397\
98203806367912497801487662960490779499577781317882090237198591391856197501884\
96420632752424302306947657813297839881384573118120695238656564914080726259355\
6168473640216`351.3899785939243*I, 
  P1 -> -0.025820308904389553265823130766403662178689139735560834979666831184\
30138673526475562742459275916238488258911750705636051941592159864339882784433\
36086789194751633638593801173386758718926711448291117619574361986428671917975\
42544959769529565808883075847775464634958695104611371055795095359246393422910\
19733516872486773513587103131798160426762301714707239361881336171387312256320\
53200192154`356.1989745506401 - 0.0059519436046829589472073099236059286387797\
06961565167441657500681875291415625932466283318764373881274120652722578504017\
40097420220528142196709052810505664596971091620913243035328500038812311527392\
13401473683290147779746904492904736240699314401147925426460274193536666156495\
73351639312748227261570411399192511757528953534905766581112753897408411497372\
7078477394076126028074421103911621`355.7636012519999*I, 
  P10 -> 0.000653991217425576956952698903446789232173649863648627155187853978\
88202668878086197864390176180669884660100890536689993131594495592654228520089\
23131837914901046261731721720358142582126241349743637668492523902630490310585\
24525924141073450352325655668415805699235437292604413554477437684650134025055\
38928780901566700483069147884115436662555896127511166216263200510071963666823\
08383737305`356.1989745506401 + 0.0000601575408848548439233586931147381653861\
87515953035001021383974703951785296448472005728281893077689486128375271374006\
61478656221227817824319207173741316674879210083798663738929394702600049310482\
63648323577455606945042181166794453180307417899408242264113011674646519443853\
36330276314228963288581761335518818193257204464789352709013693976327466669224\
3247017339504720182284523579963281`355.42915899165615*I, 
  P11 -> -0.02920613128760877686381997445324212343096358941496685678071327153\
96986605302425713244716038945253369595903014543582014773873290077011557176132\
48197397479051211588098340762587217977683368226916340042586540815327178610807\
37025719345821032460857405308844616440040882584093272843244967527434240609535\
99624976653448939559344530902819983990171805317818242168609188999895617801123\
045004162731`355.798186102497 + 0.1141082692752328579588776517887529937271831\
49474253212258355510379715718671590049036842250112363722275999414769857723976\
14118875034550905237472865439765619390716648633442187886383400122345292280097\
25441093838367368788514676665359638767296786552869163770518418080665901951202\
78616249096512982461623958827108914480040677185611602495771059499899663508010\
1817506582959670755345164601598636`356.1989745506402*I, 
  P12 -> 2.187508292462644515873798810254406040167186385810494534696662078044\
14449610172630100309606460308670902116980585348157695308117806073126537094932\
49989703803981479839436429043840056639402149939276064583911160827909839099893\
30803210728594553863845786579433354129167081527456103382606139905196526737150\
055414749218070094199749095225981660444050956908280813728667579760236`356.198\
9745506402 + 1.48826326170109517866654354775026265575697855093300635671194056\
41262854753629213816741914818213291495204832009868975961672323370544978023935\
98919328682187053053525014972130271049570710170269993628450539732087120659153\
39562861269346529431921077458914604775475612927019523720455098338947123051709\
6105135290090858526192952099750011279146751678373550337951152774006429341`356\
.0727453560291*I, P13 -> 0.02429425873323408428766088142151271058302274306566\
86317213671975208207862453485214352048652762948373348055248822825330047384049\
98104893883283565584467771382108089911147619353260952039475426178548666289127\
60805441123752724221459319470441644175873580180253248650147745524772832001436\
26366215042102310125265529688190627625162257814251471197081975418523399113084\
905527899119251759020938665`356.1989745506402 + 0.001114113549319385849061751\
91441938360159213444699157892034239465228858517780577464250998095016541099072\
79615112748690729654620911012112141399029210276119773501154125564425342152533\
13420726657910532177334819053735220326311608435098044565315526197186494803314\
72148163749950113077341018641362037396939687667725222496511371478184652601220\
81584522638645070820824974989186592818999742226392`355.1506751993729*I, 
  P14 -> 1.054450712733330847723777859313635409749909286805165977102749694064\
85208406770334528873518865471195253727575489339687492801088714425854484556454\
99986632157694624628558385234060139774554834851330649923013418590158871119769\
59044553269306275051493130989242386789599445024215298196524708446693190829679\
053237413647537516373345327343121544324470947636400496518546706523675`356.198\
9745506402 + 0.15082373952042950914632633638455967827097514849050152515576987\
03205785505974814613907886527437766648994188722050404920634015734614545362621\
71430418410475811928821074983878676268179841798330773842233450416575782627896\
54124276222065068727996073747310659961929827332611962119960042469829778298911\
18723790733475637148406543941487954255541034211867888762088043791775082300373\
761828627692024`355.5959717483692*I, 
  P15 -> -0.05944773660230155480474115704076590139106413001710174868004831820\
15252604537414949204179753998904105680778679324662195496118452515460575261012\
97831581794313322653767598230125730726226717407208060132654136547485425575854\
29779663974391907204006787843635376113429794042014949181461809771660110568918\
26003909799485950205085422786607145576090466744597360742980743479305646284730\
648058394154`356.19897455064023 - 0.01540044953973969102054501700543691480001\
30448646282000445502476539607300820391301770444412472821393061628991461743374\
17549749950604717842221648449166965476214310059454094892221012828531795782148\
10259027765448289420802038998519876294953602251824801328321801150520515342829\
13795736448072253213475148466484404786495029491633733013716191229895450995239\
128194411515477476582439865973985213`355.80211719700657*I, 
  P16 -> 5.507182899311251945110540325743113687419457973918923796475709582496\
84464048503357206638052800631008522990843886247444958630500630344238900903478\
02568895618369299275895023595881077430417287778748306321833849099927302791510\
31518596066284915528385525323019575186444354858604601807189014440788284652965\
275066400801327755896791953830399626562484523597793522032481278391545`356.198\
9745506402 + 2.39014726478806810051989046637244654866478447636109491949429149\
16125090027276504597198987174981472465547198570173334037967445169611118597734\
84272809926588281515532717259985471798812019521616567637114688952540583403900\
69007254803127924616825906369911015914409816119807007858593837613455262399101\
7661056594876343614724623987269987591727016403816901403684549130425439624`355\
.95818989574656*I, P17 -> -1.382036878218308399997907772367562945672204724219\
48524777603871425409772328263103652458492888335116748052887637842420241007298\
73209191676000358688264444479617049411696025307356750817187364580281915004238\
04359816791689622091212195831027696748214528236512849286305117288686297592233\
30690915356036713320453424428642205606340707724509081784951966439574810264970\
5870456522`356.1989745506402 - 1.62106965308737231627838594862854543228578364\
63132552173243420277549619963774360181522652878901236855458640137520278589882\
64979576724544000298160648859691246702296496785524551149485999140186587406607\
53094386032070986684418698540973165263696448920961636132826710207251543304185\
54260074654427786844397033601044862512811869843649937474538870156973006060389\
49154414043047`356.1825090294904*I, P18 -> 0.10540917257118378953781536430610\
71346139930930893315990381515052117265451255573133164856485388955858634777383\
31497563774540354057129371225929956727950695935237670990418541696702847147784\
01588866329621675454679610848719895036678759264408456805528140428236706969568\
97854616444462450254169691390885172532280564387522917216035092142718738061755\
651976839040596211982648336805097629027895407`356.11144194969944 - 
    0.13009718412323663830181592730730107559665096131760597332942303389595772\
23036396103039279827325034834262870354128041800117237884887221082432919119290\
90839442402805618964182520504685104790604820370194439889118541348354344930044\
94823216521948543770765060313850368142353561677704636881775733696728001062417\
36007560764236319458562623241497755045594912090175943550229783671144586398317\
030081`356.1989745506402*I, P19 -> 3.8238275257141948239768808031184036548731\
95583971072545965806282772198895554992013632742488047765805065571005341523892\
22274996756581657261063829905617666174032877217643921658098171369281979843953\
30655987424938398032749636070143290715286184721759203590718972394261785583821\
36959077427459355849735567076828932513604345663954173218718711452954220803242\
422255936457205363`356.05116454337553 + 8.15307475541355818698797341740879815\
48684498045488891104161338745674378845695739461311058178777701604572409851735\
35611341926057843452190138708086701672460513153843820049862694203050554182954\
47152637200042169796204607908022588467093860474195633960167380537069565953401\
58276745694851733909342635396070847074908868298298637746750855459079352401323\
32594557252420032821247`356.1989745506402*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.0061180240849752840235693607507962312102122321552660885231526297623\
59286186960343772213115250384405767618536675801730277955153840384107384457667\
30863482689504019203183600466242002229537478316515528003790511606170815031270\
45067671449873825654700488557402382085364377121531381342290942746216552272178\
95425672714386271995077479317097156481892517626812640238751155512846202701792\
5339174503`356.1989745506401 - 0.00260270245219951387847357715532562553224344\
77412580332810488027014457240116718248424125293886552201107859125020812291309\
25556205467950825015407879735781138933550730048364958098638000611431836838809\
83046689513139228642669500960119251352882904880430149040246894952068346918595\
85046543844571031536784997008708511138811960261010089661922576882920117773391\
045305272160100224026248917143538`356.0196723193467*I, 
  P4 -> 1.5459082769931453247056615817233717834394174391231394616084368016391\
89237543066907948144379654074069630499527033614458082314551994423946734289545\
78393833182496858395409655525965392370289203352820863243262797740372408857948\
36378254567077465395782860064411070934651044371884904199592057171130150061213\
2306495202494446630739787830206365631019449189251788389369427951108`356.15315\
37514561 + 2.3562501804050226546597676296020112784132963038263830485168421144\
28439284418003521701692393599739811745718530459650195561888355753369318390343\
43273824708174759046146585810075864410465520259255082472675872527639896652515\
50575452573547662910297132268560857291872263738865738760791158481174331293540\
22676834837970439063927097456675168143995843286893319082044255583326442`356.1\
989745506402*I, P5 -> -0.0969464154011889831683302030504490784916851504608082\
88572176162727584786617963818369153554157129066149636351925467890061096619265\
23112046796334406181212696336677414267816956493184278024477911878670837540690\
87840240133212612045675440188537471017104518019531445913557826334257103128365\
44675831990218633528862406128455562774211112531564980065759833139066817704514\
098703320362699149091922`356.1564023799298 + 0.095545594652946690419255388902\
49860284289319440799755683235568242217850645748811276043312767714794463297872\
33919563714995796692641753305478343809021899558525489380327334807868639627462\
33507433846660270213645086526311121215930421699844010285200700777415148411876\
36496357340514081286668132730386855680417388266460658210726911828929940745090\
14752947381594286702500929997261073146934965941`356.1989745506402*I, P6 -> 0, 
  P7 -> -0.000076988941857530611503196248279079708627344316262105249425770889\
15931399791667010429146458390457389765113972550885235700196102243861357261252\
58281245688629081549403701300929747816318309605258997468950214460803229044770\
54093371897468182092969418864446812476378855469115828779787551716529801583855\
526860492441887104722458312271334386496475645319129799058970053840366`350.267\
95276091246 - 0.0000840140829697664269783092946152388637396395929957984338507\
11720381042773479577551150736561185415246633510054574075972296759389840957044\
39741912868750705959567929869855221058252442349841598593990099753128037155639\
24407129418980832921873470285628509104817792526480029294432983530255603965561\
45928053762212017054121497596858667267439082808882375551908955542487330323`35\
0.2786100116257*I, P8 -> -0.0510183342377104522182656176141410749723164793801\
65841679366752385175977470342531735447643604919012328913588694351469313927855\
51855129741701498033041811274412977398018936998206392573675974359667363888742\
89903588224698788367066911954081706263022155064587614849919668868273461919773\
94602932813366710348366578361163089175897677181276863810168565284323496310937\
9277902789040662337553515826`355.76702029528656 - 0.2456778115615380315871618\
97869223923495624076900363925926633930112269252935580488488677704356831465415\
79828088859687937698182611680529137044772363412952702139960842247084751473824\
25423935030484635853186344699219458423866888296770177097878125178470123683267\
91012042985993276091938962035844033835861128748914293296716270976297204375746\
3420565983690903792706794848843814656359748045912333`356.1989745506402*I, 
  P9 -> -16.11247158725937992595838851589135225812989763850410349592818240450\
48481208494647843984046600235475972892323254433229449224697038929066425571469\
07344539588107919481583144315551634783585916507206042559097956614233890724631\
89267528203380127687358960530044289193703337814592171277421848841923973461360\
3749423224361014039857230976796105202098175393841136189387227324215816`356.19\
89745506401 - 15.650841598089370603864322938082541350430917992143958242443278\
95933040636206542206760771381512270964721518003855188609162270241786502517905\
40368856945679245061763904734771968790332949437494689050661144688773160162354\
47835656513260066239221110085443755241973943250260471293729682854027473018834\
098050299965396952077266350518195794517477449651290406316619019431880807341`3\
56.1481104781638*I}, 
 {P0 -> -34.12447723502180268659732422160316738910099465128112392541112867151\
25364841800484715572674448415836878764860229996880792690861675531058802391266\
42285485114170283144200473705751795600941209289758572310443102240049903969441\
04922492330141776544734919226906059182272278181221986793163153978421407292018\
1522500152329068603840319509073672393440809740640377978489872721342346`339.69\
66054157609 + 40.322457980252121400804155052530562512926739926052329216857108\
02851309237685497731544763843320454137677244074164950850877463172397171416731\
47302884146493070100782033524083678850571938881995483613996642009063793749777\
54903625804901677614240611236210025799064352863348085275436108929255137466203\
492296855905158404842379682029147343792505374411565775640964747566903431593`3\
39.7421740238912*I, P1 -> 5.4184894495725490970953960386429504323844521923661\
94077138665862696126693888442174457489792784218961224045914931236932872299158\
11342198143626846360206951295254433964558732283158243558101608073806864717197\
64027047334972298896175780480878318914904751835376592083461583041489816130024\
48541210063055934290671000197354402197105394923214410089491002211283465534340\
526998297`343.95233482144505 + 6.73386465194439471756281364944940351844355278\
28657755727858986745743828202892777802504051752459476132710445217009368646260\
83818298733550790474369210863794857030607620724785764034870058284991937869628\
07293686686014485458756822431898345505861966798296769100742379838571743457180\
32089139725302073587705593001118320153644112691736894073003236503305340834197\
00417443665145`343.9016654972898*I, 
  P10 -> -18.4090135060328753551823763942470713190427712553832770662989745483\
74244126394293315327813204811594056338557471494543969356054518570715303078462\
17675341244460112808014938308950368814645681255058696563910106141943048606677\
93030378037345401694818924481034988821739790481709286360830569241159568993572\
56783896092918717147026958812697594019659755480443345120929018407184349`343.8\
795872704256 - 45.85531828625227156040065048966393259167310908789766255485675\
73235787579940648479473042388632514037230406481252445718240682374652528341284\
74205870289984554199538587284948736397365567915201673104301373412540313959495\
82734427477167354173692218076558950105091669415524938477614273770176227484295\
279482839638084676774203566859969328007228488172910486135639251318417925172`3\
43.95233482144505*I, P11 -> 8.22522560961027830545066286442044066562515224284\
12639204160178431430212566279761751666030477998535690556731964730813807983605\
71907898928365250537949888717065230586298120591018685690104100893285917966299\
49364547269658217488760674100053945700061246664412059879996657346135721430554\
10331242683225072749386470066766602267233858718791885449625816094723714493947\
53517024381`343.95233482144505 + 7.942207714764824883971669426033515762176794\
17974203601121127828603961284587214394569532832477170836198910894677186325744\
00929435857357497638797604023230112585788670228402375841498157597842702918673\
97180799897586748293336917139746352650037861417678022286868071675081544647476\
61794384608554177031914831118959972168005216434374069889147370230502777907756\
3853257992887712`343.8676556920746*I, 
  P12 -> 0.437494606051910509963165359478735939950482696245430353053720883229\
71822978041461807381792956656137169989515504170499315907770756876111053402985\
02917058401546868151228528866455712559206827987579676728406179796440154677522\
26197998421755224672174785255146679135812259245934876274569781213591470021915\
792554507014498782906380261839338956876023809517551908525672010550023`343.562\
7056354533 - 1.81896034382560918124040879314750956023362969894306922118073886\
37522608006301441364154816713479283294397018215684203479692242869119394576726\
75440273133230966620443030962795783518082865904430479346685298555791409016199\
42382539156628314383422441420737582627626512187714437711118185229066169924427\
5817129582402869239046489277273580469576519273888297478630972393978832644`343\
.95233482144516*I, P13 -> 1.3182612504493012879163679435191282459954826850972\
28071609272107272515167464069787236198751526997609010117638574765828502973718\
87837289949142814451654731255190280120777885920952053871123028218692459096202\
63982696477286912183342313390621012927167909040358175137139758838841365112286\
28176412940769696148854678071351542187824904507109886465955858095156619730420\
18`343.95233482144505*^-7 + 1.60930153400183443158625220097763440562384098837\
50576031743223390567922630745349480532922170031771828330520315744143899686521\
35820480184584804354876891270941864615077643759624126123329495202768101674707\
66771248437801222137868628985886858950555453943285333836002189127352431889775\
44172118034057664694122243229207442188167497181783668732177484347209621831131\
8775`343.89945200785684*^-7*I, P14 -> 111.97092088638722410955634574315764251\
09902667009465855127488680302968177706287659050041971703382133583104578712422\
23913475643186585943029042218209786879244873366236004721551586759412671313906\
10981243818310953040911087982268631108252251686948412289834692017139282065824\
87551904962232071103838272592173348457895430750446677480046467074894365205383\
97575412377745702210156`343.95233482144505 + 89.08268150809901234221873623831\
49115924872808542428382178633497253045329645691820323466164906393724131621270\
45455091587862438796933054524352203266043417393390387027842051238695123760965\
04013807010005877024097511247310850024852644758312040791505204708693144770768\
73101612409821514743321539239196938585611348629613913664000390710866677315734\
76614403561789934836204496695`343.8373929094934*I, 
  P15 -> -520.072716140879483973658500388794423183863303227489085774245743977\
92110874366543310905578671934188801656531936578498433533534834891086539287707\
28569718817949293129854794360073492916850333781469958496298379111883377488147\
64722659391029028159823358362380996572392442108600569969944744341481957987932\
234390773544358397362586050094173581734768861046251841261743843340569557`343.\
95233482144505 + 87.196172444974028267786641111727087851041104951006213782137\
40408069003144983173641558971739451991988556186177900242100368694952135645951\
38660641865334198145759009659206603464133267426583145223190628721997509645920\
52681138132960047556352452876170927538992458435064043322145532564052242137154\
59524754208987365404654334795053360920197999654206196982531250543068426676942`\
343.54427074321814*I, P16 -> -0.096986036340245111790260110591844786303546165\
46037191981784976931075661595645488621423553975509298629253889507931636817799\
53672907007375022213306383156358587451751157338351394050693821262268510477195\
07871947307518084229160694897526191493302879608031806393512530133526886215222\
55383104883142783964815660815219604768461254275614454745633857053112129851747\
1400850453479`343.95233482144505 + 0.0333367808892750127665867017735150868015\
93657547757255528895934753589531016705004562294268948831323140003895555252598\
59766559446065347175251518776352157919197734478560507342442068516820990665758\
44977221552755239345377656251424747377350397168065163251110918363998232412861\
71548439904240356891659054656776613483099351566572270644760889245031573527166\
117818323941184782`343.82259345022237*I, 
  P17 -> -57.5873638173990026835809157730554273151828647919536552778442499753\
60999545297104888034866514536287753193036470903442558222736143031829280539961\
58054704002565098802359115226224060553640250464397532624556737275675518288755\
98355502204729077711163390956935668170127837943318315661344697528996743565133\
44015992594498905179638223055509180781257178531358942170204717244093799`343.9\
5233482144505 + 20.1508544858543766625006592108535931761092591827321186226211\
13407771107371131806851926366575716202434098990174364898521950382334950194262\
97638510341984824394829916609322944494796341588112891608715250311477715168182\
02435719635623919591656401595331704718870311515748874124649394587495290603933\
16442655916986374333225945931042357302369867844859393358708445128908764328835`\
343.82921454306387*I, P18 -> -671.5979436440995027191269846022312007262097074\
12698044617457360441962746383280643587141435772427717142841389989010672822740\
36502659315720089971753617940197177900162938808911800751682713452882739101193\
65541434422183541924659206776865399267994411634469842556034751098716380011278\
30258978806151122607275023810958488863809938315000483348362623257961232096727\
306892060519204`343.95233482144505 - 417.899310828112982304971653924355507294\
03911404722395942627307783873295010336767862440674811016634274824401173251895\
70659105906929943272193479076586752948360595899248555547150915697617643096602\
73711831299320363168056207230146199014242216224105649979401152930568689357528\
63114646261298462165075860892608945149580405410761021483724341811569950505709\
2896332997294639518008`343.79344090419556*I, 
  P19 -> 0.070335848728494363468983905140761766053814442070726238372358334687\
60773190186510899959442880333283706729165039100912332882738788032709725446515\
83715639818070522313508211649948643065145454094880557411033527712953803976979\
16123681498999317418455672087204398394852511068719904710868142222124390939633\
320112473819308749281149368118722811386644876998475318776530467571901`343.952\
33482144505 - 0.0176552419225929064263239822086459991276843193360740079361694\
59014985232996466918004782352532399106802452103864591796910627865735237718231\
52777364287298087682075016044383152055529118142914291927552114510610076455182\
35738195894307014986744711581643580747648851838930331146559539815617917946604\
83733348570991923712380207631870900177639573930941435320446877600893206509`34\
3.7033730536392*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.037460319780926645367726384803399569226132123635270238210815406412\
13974169816632443415489010237007096503816140722328811649615989916862481824103\
97593190704573577262941533011891914934495451905226727890271293102780697955222\
53834470799495187194897820166664606371876436942534171240413961321242144421177\
343353966092793612283762529044503590779559466602880582164337749228875`343.952\
33482144505 - 0.0054977591976356374159128849238367112392571158184835636970233\
63488201615056849025196761794424599816050148722395835558699171858919221841545\
25311593020339823297747909683970078400763936437399206715956892560263510341732\
40677351426013886254122870825173667361756154898070523353009495617767776514669\
24070652559130467030328216875446527167970240249314369993078452435954659071`34\
3.40761381735115*I, P4 -> 53.314782715144210624922155653767576886477206385833\
25792694853337997301416158399474791150473815081232345988482037881221206404200\
69108177493709469077779361882985794790939801738109466457707743214586645052395\
58425796391474081632364704523000810756182438773627658077733917276818156205532\
30544290243575236429378437952424906531776813635786241461653710301545627689056\
876385806`343.82921592270264 + 152.363085013288522187574605120984316858463651\
03320076439805564660270041346409020909367512460594308255001219377295964334756\
95063651339222904848034001556887057541432366397139009705410081210995412075683\
36610271378121507470135440502928906132770560016334609272210905359186078272285\
54459616405096799357613427886617345599819887651594679959424020958243492631454\
3596118194231817`343.95233482144505*I, 
  P5 -> -0.001606325782935653874748790940826870080064985065145436838054078386\
78946670040430126254162397835346637954653934969061339815473353735778653806258\
58719772063177699854304795238860176670357290108898139038303842425785954052921\
26424754852754036718039444788695268123476430776724854763080329707807780382307\
338102090204096459705876819410672571989109503268494010365507047945807`343.883\
3317065578 + 0.00148894263928457906427016174646908188072490962969857054185154\
55307408290962095651553446305150774940461194884796127075279425993763862434811\
17404599149600952160252444093152883159282289580109553777908346931256262292885\
91752752470394263683375720485031607434694334691348789635481741040436413610034\
7747458999261914104751185593990749662097414414603428072549749115917259027`343\
.95233482144505*I, P6 -> 0, 
  P7 -> -106.6293760977959296801144972374683262124237147266608193964032562143\
90794038548433110890820880107878214319438467851076229914892526480839871808180\
60877236349309409388471347673402155597412721244748529985170189843472356644169\
08598690940638488276679374734068983790915211688668274887254562561329731418551\
94752750759535143242327650401537330337678398864052847603706628991838809`342.4\
9755788026516 - 304.725865752204034917511360070902524158591480121943027665187\
65580599696737350398521353028215061496451822937309286387150797320536917247618\
33044730161302666519666794973846988485490481488962101402205839350602572471275\
23970463912352673072825259243972480754691480054623628348973501351285517676202\
46524560948722189229781332641916766994098709376555607089801939996903023868741\
5`342.79254593603554*I, P8 -> -1935.61500472832352703134970455939219144131650\
96988482831474358914185000883438879089664262507237139859226534386734556844826\
81916031637995387330534293594777399257410870771562478419410574946354888702702\
93947315559037534570583076940476412862923866462971511554463488819010804125023\
55471342321620873515412376378514812203378667325131610879813980630996046696752\
72819509726663625`343.95233482144505 - 382.7988674418444936524280351905645650\
59691586468929422016111537353407216404085050852544371347218570612514559005577\
73272953817497708859135867080995884468556876932731794180449153531777422513528\
51249559445806566147326850652171877531148249027286972025650432227595160653632\
38240565244218850796620591860348744332158422410698450652655174344949089552811\
124727952185638974998704`343.5038096313229*I, 
  P9 -> -0.155510465910973160998201056374976881306826247901970343984558735158\
98525780875315820311532558801679437599804383510782668894330618710062444802437\
50279595215317244593504335287841944838329914194468124538498319507393111031733\
46493950181705858239966667114223280156005162212762301543105899162741557210362\
21353167716041299193278758198818862534987531404098386432506676941679`343.9523\
3482144505 - 0.05088029327357940494431714118899079251342850385312698126687703\
60698200949000855643611442470994380586750077753146450544737875820771618511361\
44161968434732328423693542406363238053707573635612587360627873643394993181979\
54157493440139560004470047940730343727526033160622416657219108220125102039044\
7435032248901429178190672423085654316229951289670652895134256899131173064`343\
.64781059166114*I}, {P0 -> 6.110380889373795341381298735383870617378613514586\
21982874856438061676829681612493933853217868630876036287198353935343325809070\
31814145741182357225172468872820025469050182653222650179548142860254774840829\
13272269000482536485369982684785590476943532801785093991464602712463944935779\
46002768895919215488860743100744852207157873843788880801995551512286404393055\
1009638158`355.4174523961819 + 4.01908030006041815152019774649204116824535942\
67679395061896803352261092584547470757125334403588487652723066234948039651355\
05200840406253211428899665904368156901870249747148563340012149363256073633902\
04534147048617266471830633142340847059954801413187332059374718123894708588851\
92888392998469882086800288628589530585809757542599506247924398425829151145804\
14807328808759`355.3109604625481*I, P1 -> 3.385195356229653747682172233324351\
02229315045158607718057958681177733248346420518406828822713204161904351248489\
09616418657699684621811078958666728438972308731948862413936698141117435516006\
40006059753844766818439383768192446246358337774346484831450116503986922337185\
82373347300742432133460635084638706796639674703281438149231494406944345614757\
12115972158768947590094268981963819621273531`357.69780346954786 - 
    2.17185616898131237356232245352397867303546924286898703953553239067889135\
82726632530273131548493922192291498519467907211455025735631012513579526774236\
34164501359836979731768533178469456994347511326401851936294919301309142201627\
44889776583694368414251542212717965578867476049958128782054908594040479583267\
97168740868926266397135334273865210772408002745117791532464950565755644792186\
699157`357.5684417922676*I, 
  P10 -> -1.36543194700228037438352522835315741658464940483816558022930378066\
73688756692150771599595900940545753532881696911186821613122568150139671119205\
19441652206598945018211460743275783986871649007371211279923494559049464358061\
79207051373298150857583192414389348139081502481031160140620717219235756761277\
03886306630938331082348935723925085538476813282723362278117544761397257484202\
666294100272`357.69780346954786 + 0.45733702230594770366685051774103072464369\
91964581236813233056306155882771140829229777055427716695148282260497842895262\
09465030189970906741857664233721211716260108464301512865691604922146952159393\
02747340089015437557019514633716658139445690469584792472893403953203087188530\
59138530802565215069851459231940748925025153610387075828326522085949737790186\
102703669901230921840738233849260574`357.3856343354398*I, 
  P11 -> -5.43587014564734629194895451120476486638840236273471992638433298119\
08127590685329709996893476788673010298849443963761357701628708830631400563259\
76169051237412418018149143329969528520130981158183625174800286627003898994626\
69447122050868229849812136844421264061677498925470354554136918974216245649654\
64691538379139584379616491113368200957407263519517175395315738099449494875952\
565371489168`357.66930830823395 - 5.40107455580929614073436863221118062269368\
24423211762352376925518906519326309713903698833470655804806102482799875971183\
67062314408175008722349515750956816689461633180913998725272672543623331532844\
22075284658931577780934622420271981253606163852694750128906049711543816706614\
79784066439851061179199038956323211694724312706442241688341492386219868468793\
703563401548750932347681603717656953`357.69780346954786*I, 
  P12 -> -7.48835136864646580233752456105807016043537231774503821354488487188\
80386827370350149070544843456288243953493674548583065375794450184006343338150\
94757292455494689546176674887981260658527281568481524206735859449547992076832\
63731671940142428023613806800020850645302887653794923996356912148737422491441\
18792847852987523321930810960440068768841540041026339333254291958789809277246\
441074647335`357.69780346954786 + 1.02028278372162592910648346172116866582186\
03609755550897150963606463137317913176688730777624541001393392755533587378517\
43278433393170949850155750398109690097041809075232402097191040038346477186657\
96005294267889091877458278673468760991608734477518936149630268501372747595668\
76562970930880681580557269650463663683932219507612384491844844334741210611998\
203021195016469732209309269597113833`357.07424652228553*I, 
  P13 -> -7.71417314458973181236774518708252237779213104460921263145798456063\
25248746275175957192329141691432076057292211752712506026665831887435791393231\
85981415534951571133463178591742224206658137146364246580782345145283393049006\
95651324904851352577171530183342424051765924127886499573441935069195221851634\
61977049235164685060451311697258657694911455397322972595480283412365742381097\
333194868039`357.69780346954786 + 5.64615402009990666392281545046161154598137\
49192231020580683396673100132428073616760114476753388134058242628062486015693\
09585286446889116349757633907054263358975977194655643229892912428804117289948\
61254610897056066855723280074830740190144998225277799360439611612666681844041\
91598221605812938319308028995698704979933873101172643893284202554975620837741\
11487913559172233012785671273404804`357.6002234380762*I, 
  P14 -> -0.14952206857924113561790781949945597061065927480906932897682386720\
12747414514864875255522024259042963491247569972345799951699747219713241034667\
03429714019459764245498890333832286137089865066805727164410688962837407998807\
03325545653311864693793053916382053285776181776799462244815402146428023830296\
92408567585839163100559016903203194268766484026391438788031189626350744234539\
832340374032`357.2582978570467 + 0.704571238399260457802347911156740746210011\
82698139582463046592070408300387965600465939022041035495403440318150155058129\
93962416877118478743958765202951039540597282274740139543635912370803402800077\
13484877253367067944158057580127702731911430913985434754777978879921339838593\
12100539855882733093911724523056511980219603097745725023029078747336139568999\
31923441160951432408844535136132568`357.69780346954786*I, 
  P15 -> 2.188773151466720437302061188115530969249777361026016807465231751166\
73920788928045447908578823600265449681762169259924771401811090321108572745338\
21933333730657181996461101050469784197192085730794747068821493571561233996073\
14833316536273752440005071278903310750474852681649738418340241907356810626327\
48572612469164035599024906953556137122255916873136343144547293307656885106913\
20749525525`357.69780346954786 - 0.384431150795535122917897561633404534356747\
32157588231208179740406327163207092589029469998814555210621071562249379676275\
81175840371015089689513340137685664592617038591064533000019761344507058230943\
24668852571269866385490399210722806217890235629647872366019293701210892357225\
48736996502670582969704155980882821290243025882459315487236831507645173512391\
26928858612211446748093553960408884`357.1676292481978*I, 
  P16 -> -0.30856882575101569051747932004910383494258222954099742584590939574\
84584362343535337846795766214478257461988289734921127296557535809186227549267\
12259340086438693088098932277627594157759453917746768845247160386360050823810\
54661313426258541386250747195973159615190836076134387338884789914752830134976\
83029419699300475114662495863757638857365108864056039154041956802096133584668\
744511440817`356.9843487776777 + 2.964543892167693720620045218684082623017924\
67667152314247643465717986490812595760240743487304671279128761975149907351991\
46873016216312953338978560795052011703597768609305910230815023771900354657478\
99316168839705876516597164196607560482114218083703785909229534111785147133823\
46720483947068129735494010430052366030138326385505079953581013511707992321055\
57690528167003910112616476544125322`357.69780346954786*I, 
  P17 -> -0.55610003224068815606939086383161878244126712300725472571237830272\
58090608084335890758560129393228350478683155528819582503801816058398390270312\
80038273311135161254255200678240772869158811132073027937436869282775503358060\
74566889704219979520011770873161706591821408537724556150249166460395731976659\
35722642317894567802402633254369736645320268190210141068881969109087480177983\
090299854616`357.69780346954786 - 0.29481833184640985365627483336273660496356\
94239900818925411508211074527747231622527391966677895137550326708455686158852\
95325226473389612003866118583876798984172215654680873239205833903352985372796\
24934243014524796695511870157761874748724802338635790730802672617648064844675\
42482382020342112220140283721719720057311605429003359568716368191138857457925\
931119740425990866103402050981553257`357.5658755047699*I, 
  P18 -> 0.133303083933977644282166491479722526033476493081780537573288612317\
20977460205542344046361599708896801671295347636858337105360258505330356070370\
76946223161524738777916592237048236013214808969138355669800551575912571386425\
07816105739856238366306529134728827752306085690068905063340849404577548532898\
06811693212039082159196674948540749044025875990722278593034478936788292808300\
80674856585`356.838136822157 + 1.79749903395432235895596584747864986767833322\
08832033817690233518471961139667861949169631025914361744942334325003010013687\
80707091404143448586386138870222274243260582593900924103424386313940622201721\
67305770609821660589752537537569671697245268597372251909749632465809290133021\
52552141812436017681493309238628030655154207463847465562630025156071173240547\
78291074749553074041653419975084`357.69780346954786*I, 
  P19 -> -2.39860697729459035195272541374379733729934291742321187862029993091\
71035077688296101774173204427633953083224699059655340725133772213234471190268\
32588213636214320977671851139186326928756160685298304072646482010028050164004\
91235509911573176857550142409514142166028337115258707243608758398131430667698\
15970380947795474207543094898499352946078925446972538537060453678520844966270\
868271159714`357.69780346954786 - 1.21613333443832784062288407838235526545779\
66263684377392534654624357955709576454525599870032062691035390651248303187688\
50108692289780558835451175793769684295471455188688167306542860770771347393996\
99417995417653153700134931784007721517657184178417326088284438389251875394613\
11039672227045283036878717146972269240052325678342467500925636517215290452536\
270577907858112405190959064458250313`357.5524547123236*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -1.841991095872425705721544387134608086940007717983781954526872204677\
82271360098600490692581483806550795408687824140754141130040842373421566141997\
57816591867452990922074959164594036284021942887537768105891496835146095352285\
44497837120377520083320632493764937489248476227090870625850064448780754047318\
59981741457690758493425291961497889089826125739759624420736063320363545597861\
12721880154`357.692491088941 + 2.19689387500920995024353747482638009759656979\
31498722364118583028468499868182860461136215878800264821083316253143281734612\
12867480760875283127535000690467037731955352460595692614661199662618373352708\
42688050758730609858829433115415154393286267355846051528503202323153424253966\
14997066402060824146706031172591622251952008189885638757445372407242576229626\
158831483631341627951851327569167`357.69780346954786*I, 
  P4 -> -1.743205461237463485232527196432882952552284220449257353424311990344\
07389558912741662199520031424513036314691619469227679766273190310229509026103\
90175559890270250446800516729531825457469185329487228653403889261481512016901\
07828519757098534260395494520127193689529131228756910334455099960668105115874\
88333621478975011990199002798233540175480280769165868713875986167337051189276\
79745114308`357.69780346954786 - 0.104329336759889542854734695692600075599468\
00382511505019264999977742671169356432904218958440681397219333593929478555316\
98350718911277123145559961909871527241441694982839611876309740955977559038468\
13578955649413072754180392740287278588199798889486553705935854062050549216190\
30196231942495653955261388865991794394803163084905176710128167887201292098559\
15692945630933486744788191325027514`356.7593870248516*I, 
  P5 -> 0.9138593443784810888120426418871250917458588915873834302562034422256\
05393210585437222784180301815594458888421513131269369802753489255953311142105\
50435002143975398036997402640412979942388641553000335149590060131311637179335\
26867474600252840556733441634421283228394274470730758656142103460377382321369\
83136499059081990928646195524811484951914637250493884504108264647309727206290\
8744296791`357.69780346954786 - 0.2618642791346285426995186731259763317063024\
67061909312595459284995277128022998940137454955287244072277425213097039937136\
00851005014292495944446088224791058096134143802264028770245174456460444714690\
35879877896797954116075539686971006304979687933516521730739977051919177894639\
93021011890095940703475489240085863805465452731727022259280853014703721005134\
9414871199555656401632629215554958`357.3358750547019*I, P6 -> 0, 
  P7 -> 7.1835796276001198595900793354621767996384423344085627957611510141939\
33030888955265287210491892726289404350252867174250233816811574789323664759824\
43249588219603067288386286639461012688043256224522817305339968340487280354824\
13090389248922755907936684072094729704900555535906076168937224227447719072131\
15969540251715082025502533533133433718455490109429270730372588040182`356.9363\
039273193 + 1.905563703847841183197621347042342566180552717543730019526827696\
45822256507685224196431330116092292416053932545164797990018406026626102529903\
78254656801076869239632812532011369565749055943087172640619703858638502664515\
61513105847486336153956408935589903343537685751244893023893935478978401087947\
04978751123185952078939266324754673504743757930240688486415228529089294250590\
81113262975698`356.562670691171*I, P8 -> 4.1400266014408554093944506069196159\
78789016172975446069506906610705181256151786293255916617286759928920702028143\
65432314429325560229369822849710078256351491091817680254327250174428042686578\
32625886063822467271037305804872734781770055199315233276586866189394329544172\
86364768632458199833797390005230358298427794625727001560743954124610353720574\
0435309615727945591302296422581570322199821`357.69780346954786 - 
    0.72949080590239093111534169147748167324419447627196847852439198516013671\
69740665003040036189314470415993760094171861771585885100696018803240102978711\
91533538681484505914572909569434797298213428074877918087284742102473844897869\
56174129256155249386375636095469094394480434390540550042183643090017385502198\
34260742873721326837857236325062978372386166856627875545019230736987705519316\
499015`357.1687897202085*I, 
  P9 -> -0.893427788770289481815551406735101999335125975098825453445734528131\
56945682278693290776637733566917871658932994017745572467462454362771435967460\
91486371821771436945025068722036437466932863291322814635285921509908255728053\
18970741696941615121143734981444502532605576997399467472808917449561407382592\
85475428121512352063300983864373380127216429052493142103572095790334597551046\
71152904271`357.3783575913893 - 2.7301292464203453289780718983601172568603937\
17782628862529877002562181117066196636413522164070032694925933140731107359211\
25685942330822061010541204567967832997790608313914791577483382607329371202279\
67778473818653395448120246374505414808127190673327710618965727107704572349010\
62619665651236210454413926232423655866522428900604649440407149129971342996471\
0273970347719302769296410431081067`357.69780346954786*I}, 
 {P0 -> -2.850474219086311405501144029571905722939960557354493414702814341526\
89919835613600506168207318111438685869749552690236734396830944954206481948120\
70967027818666271985531435432497265717442276987806330991270096172110668585625\
82585588113716779689807010460698047281305753657768632162191548903394300402797\
966425792028771894891443951606069822314556482130320164251613670468773`346.731\
88074205143 + 2.2696377014985105907949295083476872173273634288647550071083033\
06935378134018129772403466667112052730015413214036854922338608480821715269117\
24694624892776676599617816091331713006451009156953394508580759329002410360418\
28573026466334011588995534330495014915658333556421298051332109872048669463805\
8282118983802811335161894647543389519141217041935621292533765182241576196`346\
.6747832610218*I, P1 -> 0.006635522863190744904849770274296442673282018097616\
95413887782662005284836313961466379121522841570294058411334730503469936128958\
29455740731132846734153425908259195528304097637812586206808034911362352358062\
02380624608606507824688083542840231431044900754619908119110278677489230144776\
41799636774033467253025740986424121972713313049927799812477676251108712531781\
5550009`349.45038007208944 - 0.0079225042537020428857889407879700139645904957\
01063091444964203625555498278175231689729880628845970189991697040779048386379\
00859555105580569748835151367006782914079570297015862828963335642323687038348\
87729200843227527062560879665569028569237901653204278883017114439315917261755\
86792755965112994341158827134423512692307039328873785384630413227890006789915\
104423376484`349.5474378972203*I, 
  P10 -> -0.62955014011261898926084701980283845285875916601306298996664752699\
29372987186722214258786106055870462391326571509773983824098681400179203453438\
25108932008391996589307215271996498715447159941346325362790370195325076963414\
52819952997402850679529008182105334679588191845869326595320174715091025690468\
7240458307318844377395849852321659819443229399214187364524844998656842`349.11\
370748741723 - 3.349902447288849363319674406240147070385794001753756295405647\
63313672508329304331403258773633868681006588283278658643499233675110913277293\
94295575779436502438096702781183726801307383067682887212391389903798189729358\
57763844207390445875496353526748910428539767206442000304245832849758031553010\
592457756605077808121781523822293350384764164225125661241136705846138704951`3\
49.5474378972203*I, P11 -> 0.007399816799496691579505735511600423799962854249\
44168587197920548709045282397908728513972903111925439866469319967428980124624\
92230057018258369736479295974162115441131004724298805208268400521820886678095\
45064488653008248977621413181715518956575681002093193065358237079817486608448\
33524034823949733491172165639600701682377370900080879666157490064372576900158\
2436484322`349.3969752187191 - 0.01149526201537902710211894234986378215977594\
80166925375076938285612662240751981815369004955171336156738087588525913920717\
16051402842025450121044710374208303397346719338880415836134083115078821247131\
43141004846683024125492646772169067684263687231289458207872864418288943295858\
86708114862562349385039910559512120623361716492673276971010167108241716122986\
57282052762215`349.5474378972203*I, P12 -> 1.31253409815048828969100104807435\
46327303325369590580782572283844662273935814581128105420693429950220309389379\
62197951733954194853492403180721033194764448784386019323267968021632060864414\
39352190522897305826189315728149015596275440135790258580067034697802971979443\
17284373174609566061929125346637217608708228489245299950112491140727483878984\
43465740331686003903053038`349.5474378972202 - 0.1653410013261570872094129539\
27446354987787988058557550735318911854689445157004874387718950062915607872066\
74212706257591948729509158381914231705494560604546320313116066142183593178635\
09265144898006255186071936723347664852356583491863792823810624909525725720054\
11929571493230150204128975471970082863907144213726868344186255511848272155505\
117042386026590615874021567769`348.9557133681771*I, 
  P13 -> -0.35745655635786585161890271090202441588798452930306918017258324069\
44628565700042459675243309106017669818329058114900520995753953689732112270802\
38456403244855436455899948012233020069955609642863060951036482093149552054976\
59592868252141580829012500230091230357650903679498883478477935098272994536068\
4883122883263213217169329611627310190533010170415503893972149384166534`349.54\
74378972203 + 0.0634236899302497829717019682499236504665187054710117865304701\
35304572030615192935083662428380457995051665863092761470077303310384751931869\
52748053427866970097923531847751329548872923987376389563723737975548615067133\
45648674122104416862751034004658211428372412253805836194385872412154314164122\
89889463141026472794530684889837693621134290361149783076052249287116303186`34\
9.09136422618536*I, P14 -> 0.027742724944536041222704768424033425021501043511\
99763569228301047848616703618129444968206132504220711953419869137107923504785\
25659133328544362566219897861816874447201001327160879779585726574787050057495\
53540639309748920472306304313779347766457451455737845165861230931792835851716\
07368554823839638762180859951255009854356543642757665124696028205327257909336\
6694463865`349.5474378972203 - 0.00637463140230544739737301649020506221345300\
03888713891383233723560811536463758823080967645222364383917097813778797076356\
11943654835042525747010412875965924810567736020831332272366032214739869734948\
12612722128770916599151946806422695284815722751061622156445376301978182986067\
71551075414302493832257849951898174684294963042622949776921312856975510316112\
73016929011506`349.1907026067307*I, 
  P15 -> -2.21799460581948667379922300202291974429895049333019879709970069693\
46095420469397347335567499896746748720141706727281774365809238569022828674747\
70512293329995295458962374592272251666705635392195073558515035696434839744171\
03940779529476487602568274601448411753663348626241728983316827214249153927737\
8279776074467340277555798218889976234224134298054384764558587464190781`349.28\
60705943119 + 5.4504251931660182361636698871499895503000540000484397781929702\
37990115893730587586825120041675747531348779095435242945609079448107263387283\
07672845958419470414022368428155004179356298845455938532890137196421811869764\
73147878406472456738040921425581989801958725875955019916090839096071519987333\
81714801491135671468012166787532901428855637792743152753822138994047965753`34\
9.5474378972203*I, P16 -> 7.6980425234067956362796121855577829390342312898008\
94736599789265516781207146153052353341137670981182327345603491075135280026148\
89825143546440127543541878033444664959040782297005113093777479227826789983238\
45920578566745367040616478500018532127752698720514608367728362590229598287612\
07165993216526778266583945387983084804539713627603578111134757222372354024738\
423652779`349.42642992396395 - 10.3902144325978229408735616419457565409565875\
29957346129690117458775786423002124243915484830939901634799887106287152928600\
70986934681545409183400666676733726596645464177338296304942246521661836075109\
51833923571602163320744448565860791947422181467330115125559802951885155018520\
82043501805608983809307765660230313174670555421279887243716763290386802841305\
010807853214534`349.5474378972202*I, 
  P17 -> -0.01351531861674302654742078074701858555813373926049115274863515735\
48532272915482714144877538940701678859151428741965180772812747059589313399440\
25377092952863999535412207861978368968749540718629352886855075119696356955084\
59436206411219514316145242350330094151145408150256166048348066660149300417574\
3201669902516696306583321625887710903361875798213607563005221697129863`349.54\
74378972203 + 0.0067278232156343360269730462567940233099947636529036842036397\
88833195806855774427547639430971539370848943312604005662974272655510087937424\
49843504815560809948000155913017536091238497218529001559697843847654271404424\
51122286418418272003374431738193987894161974656632937971825432605763719229247\
17781498772230006389672142316901314618428689045747939309376167530727827492`34\
9.46563505588324*I, P18 -> -1.46234584358958002778024240735935505898534467709\
89721597249782747861817892018380763199364475519783968988971129368452754467105\
12010433948395446826590075301976798988528493912104067162386298580605525650091\
00458396146510756574280800149163367030954769531392645707150167459920131259623\
10047978656583769763058573358043905513605696562967833971854892418257219843942\
03327825571`349.5474378972203 - 2.0391055886020474653417271457672656956925402\
38660766688346567718857892826725304435144138153659653099723580775062433826384\
66406573447091112315189842670565932060801278285919092407067925603304336410290\
29410058038019994994851709246434007543288791527369101056797821402495235165873\
38898592282213113824420199652041311330690109115031016365171667550144458863466\
454242565266531`349.5331611432534*I, 
  P19 -> 18.96864446276807657222500670504301441195984316148394645634751972287\
48204833497323883027103227982384655133190567157110258599849627608521689476888\
72545082004938648757447187705532994583256814757693332494626167718429561011614\
63359897873198186356950698588503320858953710587874439532861115451362853472724\
5976300708080303848458954629098582347186401232693871388161480013278123`349.54\
74378972203 - 4.0531645112153868505997758462850219684932391905857884908216253\
64703996907127288521039922369592144571667410040708429646902338182328812836246\
11045955509839641444453783007309222605745345033807271705160922939356886307328\
54025571620958958172032197996983863587421423301897645800353693561810209318260\
32052120197327946401827240145949106012741389614835631081572469426422945112`34\
9.1630933138904*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.077638866281173325219318462842749097752784135526583207320747808632\
40980586427067593577067132046116534790284912366678864569483176949421992312130\
53742820461495012092163538367119960018226537458343538573157190870618742449618\
09976511321597254337450721907767651577678013582384456408085404052245385270776\
495181969532910702881236280329499684651239623558162363906629675053684`349.421\
7853950121 - 0.17784601070117629276172618284795932065878216609674817289577912\
20509557106443443379522079471409646783156421433278107516626818632091795055390\
27396401027709922332431672324565298115272615670156412444931504357960937803668\
40240270922067327809352784675524836207665747965885615021207898770933338305976\
46086048475765642443508998039229761255209308035126329426932718601573413`349.5\
474378972203*I, P4 -> 0.01233417642928656476982132527027864252541399667680403\
49085647103886662188783256722565608614566439980192088241058295748470930368256\
40937258314166061806513137453082210407355878597137823889334748485081639552464\
44789384866912520995821453398491275345787675753473568303792335033598579867145\
34422025604577016259359046037343390689651793440573461071338443501725595929849\
48418`349.5474378972203 + 0.0050142546855968362934227610163590466246410132747\
43337939446456759772720706092880416520065940495461134606477635677658489855860\
37014925745768714420576252639539823156329985006908511863685297048095012987304\
73984900239545586485087505431210060283173481277878465133456742082909403009530\
16563581366564146721879863792781901849274456334648348034002901109237416025033\
818149775`349.2858047187507*I, 
  P5 -> -5.395051153070246032718358514832819294543628365626486380160690335456\
31062479846540078390569023491675319401142690031223772226799316014668962905971\
87895167872160177134031300613238059934006686896264193274021378390198574397310\
33270903947270399995554107439501304261711769380002960656206265058898043235991\
403598329647964577621073409291717295566275145589782033248851546617673`349.533\
150751742 + 3.869357412349391516010387670542531797776876850642515336121166044\
99365011664269829813736225186152280809126939961929188500552028654695883453275\
07666689708998612919340766551674030563108538370545667506578804442249898239772\
03258031189695212352484213892364376227438814100864907717807422965142043481662\
665826009958250641766708849230549525586176180548058991009692102764986411`349.\
5474378972202*I, P6 -> 0, P7 -> 0.0493329830845650354136488384086280892638608\
48315768378613545391484384230112927665342781494652476887540363944165130007828\
69367540928877344024732203584755031355309743023961638682002031414120266397779\
86154823537012089133701740345972172487197868718158181301333134588096911973171\
77088884247842165694930466374612362703256139735213067256240700016557622930399\
784692125167325`348.40485507402656 + 0.02005740788728041565905642650091947430\
67549994672790275672275848970700087781543713224308450491353942643970333953139\
62163448983518785225396692942219378880828825031493859309340726353047455794228\
58380250423543122746766084098873174736628671902401898627641713700766397866589\
81311624383427180729004771661973449005199667041824553711729329972472959188638\
3708646534256102929`348.1513429209051*I, 
  P8 -> 10.790151195425021696702888027786608453207260339216514411840854459522\
60858978873292134900348801060662898647320738057931044602710431891553796497898\
86417841426998620124339136522647132292385658637118687155283720311542838605178\
45893405182050775930216008257225934898695962770869300585654681811433817575998\
087576241296325156389533676229813164888243509238400762181857680911065`349.533\
15821686414 - 7.7383287440298307282732190465746078773930028842128669233355858\
99124902001102471300184851612679404817197579800796778429234040368656528696884\
40058682882948264152389836319248158018771491907456433836630163987560755453976\
58931224813253931458472320656812758029698344776204835617034266843331391182462\
37857151660503580580429642585367489997861616242117972507947986485578113667`34\
9.5474378972203*I, P9 -> 40.6793442835141875592143940268739165356277287169834\
26867229348713094426373251440603933976865149000767495606042053944969554951585\
73509246354277960580907615879631092388054284510998532351862969986680727025954\
38226842109491779796146749805110969078113563510168687049429415670658455476406\
87020549082494778835377140181429903660226247902551682388674513085203481097917\
970362289`349.5474378972203 - 26.18615380850827715303607917613170279704026387\
85658827838533158315439123952828938190826674256510340261229231863806463458817\
87530655626923977494373421927975224923072669599495290609476708398683511290827\
68612836745307990426127343108774023629692258097352046673714117142422521794602\
89697019080725668762153832359534563693238478753895901672118451218160326337955\
05310252343245`349.5474378972203*I}, 
 {P0 -> 2.9894073480617408453003069106789466721466848595387820517767071131149\
58905919081600626278371626737049226741957230483548237397140827667396046817560\
95751392166213460225603247161762217910374846235229908419318653605380935299141\
10044520882859480966773972775584168489644663489218942163907155868399677998770\
72635337939550507324654399748935493691135924399431504821238106574196`350.6513\
955975319 - 5.711436475068078989765467890180832497764098686818540155716865090\
30505157636207697732302666473726428497025405508184043506291407894403241042128\
06400465458210550737851418372816731126596636780648997050459576786592445358363\
09113842149945676391558046105118366942039252196975668449938503859691568398020\
665198256117199478995014043266098459947253002361809500599767297923356589`350.\
80097246709965*I, P1 -> -0.00173678207202547415691040316741122058489581467390\
71262562684241227512249533053530069435418874041260495973744287904825412695032\
73392505444287435809538113989632359513479314250328776997397776477588641004276\
79541629415163771420572187887861436696331580834564191103508404316951179650117\
76492566851605686798848194618437040147807740009207904795592183933041819309331\
69772621`353.2309729430404 - 0.0006833642388907862663052936019231647405257242\
02121918692699276153772002187375522680395830617487953592949342412948642912557\
64031504039742119979731113412623822098953542038166862029290005541116366624593\
09398160644272732381339049068890207606136448513806150146190515455772262610068\
97435869033890985138550555776232196872924624204645176054920632644711055809791\
928848189105`353.0414241937253*I, P10 -> 3.4143404861444960719945573221642638\
59774557781866135763512261562055983721597184959651057002696214778302147226294\
47394014675746024005956059718736830781882993006769867966752457889214769722719\
98105872383646674819809801670012917372777549172705664720275586434689761891588\
16295844069061318091944217020497038721624175530949225134164413982179810843323\
326307628449751813701616`353.2309729430404 + 4.970389803816932330021174669412\
67360249628004197853015466255977934348443259517649431623309354695655304129404\
11252811623688227866256456178894083579435317875360151690355064759573090792656\
31958783523174061042787743109711948937424768020640146996276709862335185036681\
47382340385064967463541404677947425926557789944158682200920261524619040657322\
5672151629415548373734543892`353.18823964319006*I, 
  P11 -> -0.00239252775390865441398222983971368130897235269425792660985520409\
36382059638580289875270528391365207536738605913661322706930457955888952491579\
75821391115095886955789340130860392549703976627282158371259690710066816388847\
07864987958142641534009404201119979375487809284569400024269457021699601511126\
443490163929036942466230424967459064583941896600742863131365064996429`353.230\
9729430404 - 0.00060972483532844679901258083321849219502429348976383346420592\
87602631143145553374625622622705404141347665687744812641595650957651051790046\
14136957496937767467663278807220841504208366170046013150487162784044496321423\
01892193706931918631835533738902673072600295776130227136800426213717021416697\
4226371138784009022790818505018831414482767913480841806017406735435622035`352\
.95727087144354*I, P12 -> 1.3125006893972409967323007652787686015193625862066\
20308289136360720648592022698305244826134995645635139229463997610536328835983\
76515273969958657390243887025491592019788284991064134791086832587210643634045\
27027533919780607092221766142787380292777721965593587658111345333635269908731\
04584434707251008808664170770132979975874075066445722253350290406755608357803\
231036169`353.2309729430404 - 0.165359267981554334293997939380311356056826296\
90892877986173848293047322957241342941380808532285451817098074606683977756921\
40225831602394518391772894897921534188470693815247803388778116021081309672346\
54702270784049728813945876652021446494470659613578506138030527583504560082446\
55182643126145692618909052451263355046294030824799887414275283646636006066487\
5927108338582`352.93862840639395*I, P13 -> 0.19930096994186404047100136117738\
56458891720164978667661642414545115767506253430503529715118905903479324487150\
30719685094910520613866013087178982103664204059183956232792273413511255443416\
07211869855780005904629463806613118314985662894921796663573761157595391975256\
44294660580078701595568966105499926205334399091106491768785433376530707187508\
77832944944169329577745445`353.2309729430404 + 0.0488857776132140179872269423\
08289955918796373321495088202693449562251332688426817029048704961847836912716\
58331380672094301955674779728741255760406858482043792091133925440132751235757\
54450353716107373649309090644282793689371356868149834750039445923758083591622\
15123438247409138218399420913745698526174498502232761776438543477722031168297\
772225608318366815351494006009`352.94888964134634*I, 
  P14 -> 0.007473439518854805266416213429908114349773173154929561980470198608\
48843600678394357656916743866122539684555009242375572114607942378430026339046\
57451354090776881113888404283141541319024525255728853467217159312123591098835\
37504817802274482631505442089868306051249750434471635045412946710585128808902\
420876460086782739124026676614148918885185872568933169076960021777786`353.230\
9729430404 + 0.00518341138992027879303883574660115699544166261900103510987738\
30695855138760754719227907335268723978090103888549824123960800284392502309717\
44409898483885629413965472287684366669219542759618281816595504634524481258973\
42174934894352118554193412705821270590123253856536727871437324641337918350272\
5616995414667083516988766003209229221802509786539837490696211461877979236`353\
.1223936922396*I, P15 -> 7.94176215351728961760867958244602924462709890327178\
86205472373409113516419729089059702313089934019851923114150264189553974860933\
47046993869710396261056719103810186947213883225424563198060946114205708430638\
35410093449045371266794260679324661153344890252804322902220161306907937155471\
48389683012755091144252754367320677958946174436697022351974367463145023218422\
55804219`353.2309729430404 + 16.618031499229669094531739916056827476323194220\
54118369731925855604691272971201984161329859719377466439092816018025655354933\
07749147263981426484419601793472193508781291058674696909849706673985233440988\
82877469768708199981397937959484046930554620194894466500354221673378210428482\
23463483544692001436541858287126686892179603204230262882660664640225879830512\
9458688533684`353.20838876257795*I, P16 -> 41.0692225581372394180626765242535\
82418288591696065052979820210548464066629390927060069039959080124321792462523\
31123652723592308769885477597984406144476234535605287926493479261129459262724\
50204183633327933057036051419905304427096426184193088093923632180801268345507\
49063851657978300525694229633990610541022282623681659237760352069466343428129\
159417968528188996178905946`353.2309729430404 + 58.64882840124957607783402914\
25496981113182269472342261445567414742578154851210405749431919650119220154657\
01542674282471007792108107382165152275660986223431435480500533004817530422962\
78831205674807536696479522228230617097613674315192080258416937773747472653151\
29196724471404617025402894167671750153753176450116817213456903683939798012459\
85621810830140545813249322366411`353.1869868251873*I, 
  P17 -> -0.00449634281641441669980838399570505755808135516480477591807769700\
62883583404376582879338353585539576762694500770738759723322842705808843822035\
17066922089307496560717483668297280224221158803786219105880278585582427016768\
43839955133731475153580927048806405948740714527142203713667779515026099117491\
7301876848250623593743527202777662853396535180133536000570456545492587`353.23\
09729430404 - 0.0017458458284200268448853191891760492016154874913743934388210\
78753965160375568812193065375457069436077432015033228685598960346863876444197\
37742002064852902001359924825969546842643418770532748105983410884191201884804\
38226758220953767336028926481281855584299156848644244908194572188759729575114\
58107014872339116502220414710574765783977899844558518213624305420510149176`35\
3.039150691869*I, P18 -> -7.8004783305768641324327697834197147613894778627883\
37418095801130205381375642577654099807306377424701915058839891048029831507136\
74262982662264628189014171473156480847977129252731691422013682919402412411522\
09217592970396230284866874897890129633908042017633278990150475744817354959030\
69013069428558977161039744180473338500175962917100189867306093821850607850339\
99973997`353.2309729430404 - 0.9115664528664882584479167921503057405319314491\
17016842224314507791096944381180682118072906952400542212567769720535777758171\
35162417117876638721138661201549348327010355495048160898855942204318920365188\
54499387880168005981293295887266488317577989782251842733767118342278644591359\
41944416076254513661402591342906985658615888804825198815135978956499437626023\
799244497666`352.755768767477*I, 
  P19 -> -11.9857647127161417010437409888773060878881338284687864148206567948\
57435636868650559046728126633189939687003579257222719963460852047342391255901\
40781738455032238082396519764337831927713986560064702716021339859125565311670\
35247888389990948666025729162974345769605762812726125029455501328888298556838\
90890084385845089335512652240416413211202595884909878243888293679187317`352.7\
438506559055 + 106.7270174714459159819955519352838545525310558410933965961644\
34097279571687596443276107674084823720771303620719748920149581129897363512441\
67497184092282019046047154511959117840629164671321696620407481009283983795720\
83477247726721354631793222312367130126494496739455153930806009700909063027274\
22609308405037848812911813029955008663545066136713817835469630115320245701529`\
353.23097294304046*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.000493426972560309489809898353628416967304999304378879631931082203\
68663205964116196012194254367455985706823027576641151619235487099243575916528\
60007922377616166482452265067932885182550494625799140778996133715085835763863\
91999243770688046907974621920434107865982754319465364845406070326964338921441\
174093245256970101913056443778640286744028673771489110075871150580338`351.497\
4900895096 + 0.10968769137263456615769427426359012050961907412250332445420428\
15461693018688975647931199088228884920668752502444407620694505412136431808834\
90030310506511056555972698312089676054160792967957807865214131592557624835524\
20620248925837755557588038524482611766843973443385626601402981174379022926495\
0198635125138177199201464441856555119331232729156187062522552727462520701`353\
.2309729430404*I, P4 -> 0.001468101582139217710691958288249065587953053286757\
12207713309820303219840964565512070912333903986884990439726814566107367080284\
75327358311252456139552561083140661669330312200724580084619684694676478801237\
16452648846424094829641226778725200806789890895840786635065025925899776767917\
11532303144331490906355392445741724153475039226959891385287571904936166857506\
0756232`353.2309729430404 + 0.00399245845870377037342840860946046943998866198\
44078452752249923170879252044153765325064849201392863566659850541312368269029\
30629396647840510754249394770666474342171202090109854688384097074068440797765\
58029632946222415061206761236251749263051961796159997328115290916694259971988\
24536690886020073632628382344295258590633019435221788426541185806301399108162\
78441984323`353.2193978365138*I, 
  P5 -> -2.411762700207090532761271934587412065218454407594662190592689385212\
20702011169506191369102037519176548497350873075966218331093422342508733000819\
66382341958182789988859617200534693184504034444454171767027674032089683839522\
65872326794391253216894869077515799573803761673336086450056339216551106616162\
674394894347489749050666652513731621226670345664321528266214037469133`352.755\
7666560401 + 20.6381400145461987006946772912429704756189423201038615299060312\
74052753456550023150558543861507570705161110706646397095734372045470237102896\
69936770209599946571110850956468287205553756809407151414237867072962266532254\
72660990718298972456750032911932382279362407969785144383680897375012072519009\
08204634551045688593255676658188036156562101460376408069669151988465626863`35\
3.2309729430404*I, P6 -> 0, P7 -> 0.00587238697528689181822616723826435399320\
17711158440963002759255910390726030585678192686138803713102829816192681339520\
34965031767588401011347882981261473594917819553339045573268787994831291577725\
25031604972148846168442317055453848757260936613998157439927352783983027226171\
89384230847607153299145333751740248822881325763178174676943210897314839588173\
18624627970300301`351.81574015041423 + 0.015969823273957328802737822012319391\
57312767071222288995191121400049763418117888909362852117993667398011980624786\
77951951944132502741606579603441196154980482478121523517862856715953898589763\
68114338382141610109668266393622734978748025050764936054518262002912125230125\
49336696667287874602629898801792226455206909088441235086928565992307841244687\
2146118881905097859553`352.09969063776106*I, 
  P8 -> 4.8235462219272993101992246421161781502173146765490554839374195773325\
98557543334144224094145625356094390456619706157661673193254783250564102058692\
10054233070375801240723848733644161465313790088339998276466514749465768913805\
08591681197582919933810092880000885049418658578229244549988869777684842101422\
5938453769003775005846597830940347660161055502620937074075072425619`352.75576\
80020191 - 41.276271619418726481802561428153448379799190874126029080615017470\
93101986797926904937184685082988603526141893170571725255779626010318679260911\
92809740902776423076632760750390764330219565938723234470961088117159321195448\
94467849333250805494153773796774655287041031550152083136491771188199757944841\
175351765898840769664714164223267108057827796686509625641319485674773396`353.\
2309729430404*I, P9 -> 66.157657533600562144403851095748707352784535858076526\
87052724959962334611900093746566575587985267208891539800999131411360474518469\
95540027241704506838294910938336672287616032825339218930186052279398415259029\
21607969924279096180112042316388682496019188865991995413201129395786157214601\
07566093593387847522396911493283685812355704790930843608438399271027138159881\
6940248`353.2309729430404 + 259.599520973250431464490789336089512200528951556\
51738287877540744953842684105321327908030954680542396787113520893237481525524\
91814546645253681185780876410265424717297162236744958166712391802431479321467\
93291492003819356452168109070825438285552369632290389523749947397979879359684\
27320193790997758402238196598789889023066362600008043947243664531546254128303\
3686510696637`353.2309729430404*I}, 
 {P0 -> -0.250046022435141257046443158114991865867930998830287515607926131764\
95752936903104729296371590221054091232318371150263144330683105861761390606984\
07364925333391467142122382175286298121951329977555525926875222729786527446675\
87557742326731033577656930038392617059708506994698393885027200389255375788434\
084030466986883415346804737172326076493161004305388570015160199864382`354.079\
13606441053 + 0.2022904617133891631909275256319247277187123364661597924346545\
22406281154254102726717098208915498723432224068648053874732199194097567295567\
68675410501612855248608050107026960746151568880485306192256363626111500161002\
32768481870843043546091952103397753000257104726667721997935797868663521934622\
26076481802948183010245428821003813628889255433226548244531158688548698337`35\
4.04050916122577*I, P1 -> -0.040920762880430860729001262865851355074906929303\
38733743785615083329729190138359842801423340213422982023912152636337149414661\
28263529139040485080176212156901585266111618255735130186263734352295777621047\
57170755319929989622630764327073544182342807804920766347287670014401725462867\
05546983734757943975522366522226771826607856387862239424153840509792240511517\
34033213799277153434573451005`356.7896922514677 - 0.3984072832724450159926427\
05691429347603497187328110032658448350703220730550236284222076204380372319651\
27262189881019933823228834635747953666544260034669922307582089010467327674258\
74964862905030991540686807085198007656430475867503620313168297169013408064915\
73836906006822845980414521794496872522105761935014508178383182339502350974116\
4123395742339233811711759510488136724104321721084434`356.982838424898*I, 
  P10 -> -0.06693375220230437431281863263075327875484473075355570718938985053\
13583344597546402526577638571148028588770743894973517698944711040347369800246\
31559559697248790474435002053725279068978346728539304015030005309653025476906\
25962532681635605052855503536899621239510372520208296378733029256744121570588\
92150639536546014679409310614238658918672753923892052555293617232287900924839\
55028600323`356.982838424898 - 0.08251922445247616759100159200418503798744767\
77432724758161476509698847994811624709545798515420412981992917737184323008657\
07027974122430401563076660645730857700473305640861383093951957299167821770179\
12073305389792664617111619209241287964150763510555953328922555912091408643304\
58114334106435717157039473246565566346180078965349932549799706995318081080200\
714806552626708231527375184478172`356.94051677368225*I, 
  P11 -> -1.17614740210686516931857725097093930130141211797522145255458069300\
53120635325609853210248028022239839899342607945875242644570384758973727208428\
37153131798970795864340149163692135405500453417215268281680458409746651130758\
00267937998411279405417856245035472216432532835676821990976584994618569983984\
75403512623540938232197734759711328609585067822387667393948423269593144096500\
764484041319`356.982838424898 - 0.4073794425706185307461841242176239142502375\
79186761199501461464239874863963144076223062932336617107756497054718766007506\
84953904114890777338266788333605499989079777690397325798766560274303387058486\
65647958263411782122204775631488918656934467331215593404246768033909673837952\
09576656927585437851917523101418782193783929589268731414232582939482298791560\
3490149034743719079392412679939499`356.8276337130184*I, 
  P12 -> 2.626595258091235762003409908931307094786663157634029011551569777987\
93917342386598194064118737708878252671086073079029000280139784304722218316802\
83835817721420626118210753743100134671470274732342260153561849366728956674907\
58548868234337678598504346212004151070351520448434197169547324597054777817150\
26378616703421423179404805520898138378571757675284540290173011958381923395874\
93170913177`356.982838424898 - 0.32278383913500666891480902542650092609959550\
52141853531332353167134370502326563560422231569851858408382382218728729069373\
17062930602748991185169036967178231372928783028290968834924095616053008124724\
98506544150172526693980461125191734443489535143243182059249382006127620554132\
10165560844411224902693128472029074970833118081012268395448896075143283262840\
57728044287343286326918281802594`356.86620232773913*I, 
  P13 -> 9.239289244690104114755894698243995831504646017539563384377891038420\
70356541990077161789978142573345829574028228539814620201639532941669348424955\
37293065913680855043172864199472278899554884238167136505502272078729981936338\
88363055405199019351623122285699809032139871222292206533295558460348302208222\
318938353992182130997297452920869751857714547478744239289083297388232`356.943\
75577082894 - 7.0141250299292880426687544488689586088231382744438711015319017\
84328151790884712594908721906161326788261674515211658122318987994322051222231\
82397647789187398809547345809305899027987581626406230701308355704154334302051\
46176034281991847340511590759033123227342752237996089398740331378487413948756\
32700764489613577130062307781753406548600133440060810443320973591942764757`35\
6.982838424898*I, P14 -> 9.26727154326739387402243733178061041767225423023841\
85675119345137369883878795735905305835355722895591459400146492172224932802743\
17834045569857899312741116555808025827300349069037118950576605927498287794430\
10438085731479099417635064517965781229519086535593540842573764641833281957308\
42254160189136159163863600232854604889451118298476606158726619366515093538946\
91513339`356.9621554688401 - 4.3667499736592048086426437491860366054563416041\
47654266212654542207640788802473848462444806400871204487336980774667863771530\
58926639514353779928089909156329476580025948253953958107892582231541904482754\
69547491728975159221620454758876159145375485360668886432807825707840130534945\
26303322887767192719911299706052036730790604947788751860329509120347104041972\
671115021765`356.982838424898*I, P15 -> 1.80027795081036005215910114491452397\
93173847278658118464652824048042016157530403332152765175032428205481199978622\
46158583043438261844823849784196297042772821169447510050072490946548200113946\
81240640199550890618680835188255244492357853804578878387548462205138806549371\
45307225505304904420739162139097388522711382873295179647565979426596221006938\
593610912016757919443273840498092655836489`356.9133016035052 - 
    2.27451122184491350828216709192424805842061227752704664423485562616627588\
56898581991790721677266322487347325583534510730586412956889767271260078110695\
23701835414310348097108744909134547826054879509588420239273615425985933260258\
04128294618675524203479719517868856799839534454372560480053508801981185470178\
59575711802707445728200204889168566674685896861691337511115175148342641945026\
457501`356.982838424898*I, P16 -> 0.63211275615553509804921603633067094537296\
67156651860689684641225951893260851254823528875019021911926515157785792670206\
31035688655101564601926387274863162021353101471236919503705809198328759229374\
90841439500973108464419242433616458481526967147896511023456489041977784685201\
09748911489722075789036763902924988124118152105697061060928418713841183000142\
716270225749320073300490482931065762`356.982838424898 + 
    0.69125956013423711056470667840244743747313404041619471839586225089089371\
39192231729526201459187056920740568971500653786188377608157018347300609352357\
20260168553982248068520555512082872752230134922305246683985689316698938471117\
41310838440362127992517417861694129895585005851571787546174204545132481369864\
25423409161206236120518094748935200987167784907333014655685393283367676138780\
787028`356.9341486493387*I, P17 -> 14.826730403909165535118556274713869363756\
56857895023661938720331816724233734519769367716277834873116360748075158127717\
83068448537552255450607807217644740172504071969259193609914458525774302249853\
67295358133173773633398354760711032831821853643568506256462776029426236467025\
69950537905512765145253877970056258995862802186055599270862319836138498876638\
7196315514043169074`356.982838424898 + 4.263348881794381365756805382884283698\
83852697596061992573673779861778248708957807720830617154868497819492780949988\
30023609591666279718807280827325950249880772010552204115235627066969866923565\
44274435590088792172062347248510245401443857052462523014385258281860982888655\
98950231446157196542695509720401247386035216404419386640744547367352187995128\
6511740482189526853219`356.8002356867176*I, 
  P18 -> -5.75878415126466616784435362550954075440784519899002529094916971136\
36307090057137691007802057172928606834409515749219602535884583651925063515138\
55209596888105464637958449759552751342924180505178763879508332366713602161047\
78846947523003690404972664683742820482813000946153150026691387022025635436365\
2709522533535445473440391651213354030103933907100857854620232818316449`356.98\
110223291445 + 1.077790648327544131191754826729532041089055051907009659775791\
15560336507482526681139413584940995582927784591345862497541252075715329761901\
56266495929755660470153231234627612596072440968156260223662668841934276091574\
37888871589760026580606783492498452628373834716125047440601550823930538739504\
34483820796382404324459570916074895930118573014025937443250233116984469660745\
77094502246758993`356.982838424898*I, 
  P19 -> -1.09861240157972813810511940538794282263610256127440461126580674179\
42912609897124295709720473426821449585132002742380156077317989243125678481320\
04820342766344658114349970291183268448718853900141286390957754799790192626788\
30232255035217758571528327641641108065984089288435870244583357427709253115114\
02916130041249296687372580961974167136815268590458586323688981868246145395368\
770339394577`356.982838424898 - 0.6294012134226159587972122905748817917303252\
86055401258753566186025222618171660282348512189398278681430815386569500009877\
88922355259566189983745868482018867269111742863209982815632248047043212452792\
88584208727487283989984686494203822923989658680553316690242303280146384204713\
62904991083450583860274279889514592683245793508823360798195127588623367175295\
4008267873597166685947200445443876`356.88605778603153*I, 
  P2 -> 1.`497.38090666937325, P3 -> 1.39275119688255999865546194523313351830\
99442722497803513311533193741588920343144768321324419382962615456028322604934\
20306143420160476413697416605838835760277648371356438518623822504620980137446\
43721990088831288539041018143769465008317549030470556819278009045792180621456\
12811270945542502484336868032197836569772140393500038842293778831972860801367\
675665990475782691676284410883599435545`356.82323366284214 - 
    4.14965075190735577286413064635945448322957694639832056822544985567715155\
10901425310870035787697500321523941956080654372673157048016694007838189814175\
87887232429781648615592829247128963736873543893341655560386965276727724778099\
02250748135017479975208661058499282053949931226617078552104975463282252065354\
8131931216041931232443519213136247094748914830898953900388506535`356.98283842\
4898*I, P4 -> -0.062557281262364433983507943847909209961903870467474682843521\
80634208977260786632653519576164619523129130311069733335669983913213632784746\
85604186941759907333016918331614058318584885927924491266000250246555123447340\
32196715520111442074798921998967020845161355872846687522275263835767539787194\
23699400290187119789714256508529953892593213438327944264108279906728086077030\
63194873911505449`356.96338585524745 + 0.028299474612555690194295240875715199\
06691625877823959847444555688250141340751473591482256264439661004224588104850\
12712381507046600591226559491188035702182664328008151668763214902906501351903\
38930362676479779551676881682058924060533822054849905750548260852415394546673\
22009654122701135157631213801716890323814417060234751382824923779217318720410\
2992367920795392014488634695220347995899`356.982838424898*I, 
  P5 -> 7.7133025849058582182497047206500076147707581532582810045248333504893\
98391616179042444577567540470352753981851957701694746946381626741251741943059\
47503676179222945881869228334137899636072842332609027642370673204434081009958\
77865165547476876751779100368813198815911594148650136640967101393152634416500\
85191202785870062404204716499567816024597494790133046954264656128399`356.9828\
38424898 - 0.4556587382830544726694341821161161483114875474289607445604113175\
30655519418789440894956909579576441181472957170975275275058558518830579871980\
12234522741000252001913274866137168296216990891842884543817475080023642781754\
96444431083771577373504720954369443586265840875616933029973929375424056368303\
75120104467060017011679445943155627886987786067086595981732980609041341630885\
9919269973121`356.5525007426468*I, P6 -> 0, 
  P7 -> -38.23608647941970298146241408525597057420641393483697288687485179729\
71996874867336064072024416216863548525265402429437421428450508524330322311405\
27351449942253188135855810988930593094534411169093066941582386292895087699817\
76622047022487123787762639105574018282894282309454632906836929477956235768170\
6649212788842832239360888864182473456853382514113464724196806459860057`356.09\
631867445194 + 2.985552436304326074619647067189100490743281885663854739342512\
54301072484834834117369761031749853297833462299249374177622369144055508521718\
31116542677778833540569217596867129302287746045289415605499414726755645722567\
95943593841540254108893470545721141465989762975679921160420777789291606502195\
544975989056752045179693563705928245192565672007734322550157409384771890068`3\
55.26682732684*I, P8 -> -0.02363868306791736251846730985343272931887202851552\
51258273322268070595854556424522914312427227997784527930171907552948614447555\
79928285742029579833194885471174955017016363465747198489526210761905775123945\
14663723705378344220036042025228673239913601099883312250802637412068278283002\
42031217966539694485289884038137245445235869100270239633243582810894158955889\
642886289870299402421772578`356.8668280367629 + 0.049745742157044895156031328\
35104413264841478123668248680453828616110837584422608486606584881878727807477\
13582630026988884709208063124198754752064847784517703989720783524983387643816\
98173412470872054543524082526204156776970216085179085895504292622231965942668\
88865886897477468998969721197188721251790052502803320250125881560741844205953\
83840345240693789676232093596367098185848514157845`356.982838424898*I, 
  P9 -> -0.589254735292351076629095279600463900618143221660739517146914055443\
14910561138062323978984541398307036899979741737019968202883080560109607490092\
58168563577644785614416269671053267535331692304432137776146924565636115940756\
81044680292389154786364881529955577856793502143161031970955751478378215868158\
28606674359097308048016968882654405854397150096566937993920366917252209381390\
60614155867`356.83092744803747 + 1.660861209931504326554213566010043822999075\
42288537281685030792749243069736670479574427590359712182425885319662179488418\
97173858527461176718846596674422764429311845043969812929618158715398210497183\
47668377335599537901211985026276493783661501956219521033269724016406326852516\
56116901529943771792918883696292697611836840870488178029942100147262892037893\
28003166061954381279043220524978852`356.982838424898*I}, 
 {P0 -> 0.2067531092984899824914789874394016287919005440258073074951810642895\
32392372613276448266610894436150087411977661469452436638183224430351587295812\
91664567908728028160218584789166232729479961402585895279000902439672337659845\
32707959203555305183579660537455437341491952199053425434452694466360706357671\
76436684793297361061351974611137869024681250807727606857541261469824`352.7743\
235253089 - 0.062540149946579720832579025481778413817896780410462647525696324\
24175599022523576255606838153385530129415646231839459757175444070018941508054\
43258036616868564355904521890146037305619290403460103352219670024988244984002\
11933832872473538653156268518565586639286021132732462189774142022956021182426\
447656927266922498437689509205201219825339721321533664202727127796607073`352.\
4195846080596*I, P1 -> 0.3272458160421464779379027974069594339858408972439462\
88779706973693610014102155196908291124899913971334567864668587151223680954989\
31206722193810443532141154257488383372689708516761337457202585663956318532956\
82755223174951194419773063858268157259140481664650526239433274936766216282888\
09164719672175383357898573611027726670226154781797804574544219106392578834837\
625498`355.76795837341996 + 0.02941664051689248492599331730162007110060119290\
11916171475568338561421732790200908192094299093269583504637768796710246257533\
21435032925611828139349011484830657587661639800640120251028146867435194998835\
66350067092891341359961456440567645684029366952672405954714080910330389968293\
35758107105040409077032122737444594281884266847908351399983594062142507645529\
80813842597920314954652213809`355.3631282640263*I, 
  P10 -> 0.020693566195511354291975698351864363382600631800078855289323064943\
74399795380932469886257648059020305597418267984583519281336974364299878382368\
86039213496610041170061894023408709892183507275449087896420641701050260529429\
63886721848907206347463508097296072567427129222582902417792095618501891571601\
30768822640091766749258996149094394938070871695076975452248206500159801967701\
083527823`355.76795837341996 + 0.06834941851425046932792709844837419271529131\
07500993957582057051257155296192502965544252079021333404516263816410396533972\
72809687349019081900484746398361206609708082803437812498063620961271580980719\
05154766503491548755062344646266363305458449461764380855453725978655521442642\
28010628056432689422683541503538281536529088308536841728501539256029036485754\
99058811134812958307672175759818`355.7583421443362*I, 
  P11 -> 0.512093145040979684294433566139597931404997762468626203403904892876\
37503963959970136583247124978613040221770340025179169803052527981452796276479\
73880583666093004318166463675336430165281431222658593285447499597567370634701\
74799005441668399447419586757248912488715332033917901541676897939900630641153\
936327778151432498074882603084388791364195893890629663766420716214666`355.681\
0958280467 - 0.88181262481929003851415323297992551659187437204668527826039782\
98155012588105943753900849772352121741222351084744233081509020496385354458491\
61973953655231703096986279044067065754668784541224903742384586908573324172434\
86215303666781454584382175975246046090585465711279914437232953970730694585922\
5213347862555232668148204657914373489571518906566650917710972105981156384`355\
.76795837341996*I, P12 -> 2.6258008786094998862720317714136510145963843169246\
10540412199916939886188486082581584201176719513070507926451354185252925488548\
42940507179037290957872130158529491039717862488217153721620594365709889083492\
48695168271451665330934396828321839006271966600744367489838039492517097446693\
37168745555843878371602314098166378624869444438852671252593355054324643586094\
682791023`355.76795837341996 - 0.32888975594328213681168726516597656540252602\
05486157034500947625542982284147020067754982983336478789269414940354130679400\
00590407471673139258760008002187142574680963678302819648399874086812427821585\
88354191161843991848061364323924044122855088943801515116963570430209035140239\
08850155895287015291976356593046375157771895091080015783842045856131579706400\
45683635904436`355.7111745119569*I, 
  P13 -> -8.77086265584249841509391016840461232284584771005425916076147889932\
09493392940605490012482905896857296741610365816941564494688546077084545650559\
73570847007985752681176707400203175315528294437629178975837702558139516211653\
57791051350231152296941679618737905538356888535702747536177565908750058091075\
950479231569259096267062925800638591912971522974278994344868930502521`355.682\
0874096717 + 14.9290044868943513290081965356158603969253273096579751217512715\
14461669547422049294098458435507092738081523150723363117876066766683665472393\
34953107172664904752328566441686278690541190759730136677480752080994175820865\
90361434908828040655555399318268094410710480837278396162063989192589894765262\
09511995088973156851625761917166077714284656392546627389481936521821930724`35\
5.76795837341996*I, P14 -> 7.914501725089415495478125642619298095604707010157\
04804365902577362929040180695649333550170107260565535642947479239360011679284\
55136997981351417377190423661438848973567111203744028527300100311077011478824\
21756589114432819935354441104237425439362264092084689960082712750388216344247\
02719611746018061718015228206454830745604162854502161774730983588856051908283\
0519855993`355.6343725164367 - 21.4583726841388526154299557372893409934421394\
00159924307362603283479847402883315425652125890779552494335537230570374665819\
36115729575480694550440808922090817879045581058772567466374055165106449858139\
54611317255832573840498683530045968452253478235821772442798170266526237652883\
29737310813794839563480511987499608545593571219011188503759760895270639016771\
504489257078152`355.76795837341996*I, 
  P15 -> 5.296279457823220379048611289530923532406051020598751319541408429210\
61795866614933598619155225156206430980375295616950834464333561783261330842703\
56338038582076932779721502085325709770675858711782874458195598354057049569619\
72949500569101121104552309080257600289719786840586142728987781085377079734388\
095997409950490552820677795755777968070111070428829937981544660557541`355.767\
95837341996 + 0.4369524202143530770580432056672031116695585892251049922864637\
36153954204095330356898004144111819550805940221044748560431263750633426045087\
12969654111945874251543217486292012263889885308696016663509342551452957162471\
76336888825625188442162969845988948418488514013888876150208200887566305731787\
77265373474164048462004628898943020183617845859678217204517504504480287344`35\
5.3398698277404*I, P16 -> 0.6810091831719640541256451677438472563339637115414\
80744612847503459423538359308501521935713682089989426593380258201903349288326\
08919184096412471722782967623150661592571861217817689885297089951724967097568\
49732097831485315414032421815432017465826050751740194830573840414737705742627\
52750655426709686662213648350876657124322803008028081347811633312797438496737\
63728454`355.69962709353325 - 0.924913261701265730186370600989101144140718165\
10316005935649942510817002385983165925223027388445112336859463335003299898395\
01628375694732957166478999797982082083454943923158935589966487398249760788372\
73717997440998527573629402764488739861959073294406874576710343558475911101986\
89774775221037142905923950151655349367801130774582002900348611424532989563033\
1689840738757`355.76795837341996*I, P17 -> 30.2060072108409332381023055187986\
45813979996573795553767453295227154433240119546090464606659047780673530255330\
48275823556212826774429194511384834711802951280745261299296845826984380081445\
19731262392327727897368513714889424743290463689480533242624990248460067368326\
81064119512321836407771564449075174368705028446300543717996038626802827053000\
807053156416386996780528981`355.74440819873485 - 16.3252744721926549243737060\
04439455685114637867338154322886140184091937693772523259805263131506813722843\
79497145807176692846145268214184758317195659467287728796159358412825216011961\
01371479023186892350118655925946849771773971388328223739531733187049108315491\
03860012491758062744171811164341145722713786830809777804963520974912600980482\
966222491303725275683366358701549`355.76795837341996*I, 
  P18 -> -7.39726377402334567569924390849930514507947098895626483687304408233\
39376048266698391909120271872082554257265105227660063257587786764421917609364\
51089168368870380964683976874363059956872903365105050776163656767224176417649\
76445149658823668586549519934829521763512469269884334829646418914123003634515\
6655380128581672479589791330526832022935945323818225531260689225870282`355.76\
795837341996 - 7.662029047466680780189131148732925078995141545187234457665730\
10622318060415756103848033252564969428408495085140586293557811854633461971531\
73989928786435041333646087554756930628279056017502895539275329660546615349325\
49837645996399752381459096439897609629444877898563144962672093632392876286098\
159159611475646317544040878350345269074553243700390821499840161696847771534`3\
55.7205586541156*I, P19 -> -0.49122352590445462332452063750033646955483154774\
60046345406805706213650303305831757107055484167013541301369358954908590356849\
20895553099214407448793646794559220273792487471971700838439484131574808566737\
49465031082583484781323531517082777462105569346074021581668184501954722895338\
37465352360380621244846084667571734019647511521486834226931293096437701187996\
29555213555`355.62213578199925 + 1.467992366735834369591022806549294934357469\
24783385736720918852155732495792140010054565566896484455477502916200534837358\
40603096168348199120732093714816809999224227760281176579589112066826158344210\
27838015144792333555031992151691564414810963466481218769942673469849061084868\
87067402690682068310632443706777559436419093452773886453065951141200082168114\
4247169373775449`355.76795837341996*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.4327131152081736569675653837636524361744307787240002474864261586587\
18542879779117388071738307118535583830596861084521609920139995517437837675188\
18144789700652813785564161047843621936033860894731655694762263911009156591753\
95543641252153218088907286261566044588200804284909544084679588277372027509619\
11369747185747091651043788315543388602928648653182542981469120544589`355.4384\
635841362 + 6.527356909868436955069907817250324262282431562562834833024212340\
33691306322865637967059269852205134708713948703634532078971937752109768075917\
04461427819683824792510004571936270823003731392307895427945222774469654847185\
71682506971372638032903216576392858425235598910022942094208324578168598008567\
166967266960951713245483856484276704892883711603818031342648576986920749`355.\
76795837341996*I, P4 -> -0.00585910219738291645708029516323801352056211472947\
67081755785593474011044150716346271623894480177002909489457987505968588869540\
23193207421973371146512815295442039721848749009381259517527255317847812976592\
38606462955589596349902487838830276808172788729671381119103629057640217532120\
91983487954622246786839042836650524740641293249005682457365430993365798391566\
213087257852747051521063854`355.49594246139935 + 0.03721893114184834776552464\
16223366290512889230979874518275341498543734079348144213538486304188715552508\
36817649268665913011431365906864227215001719069425991625177769081369706119807\
85239331980480630680048133164626582054977289100509205369036619907649331636134\
75271305294341870841642209229485667747294256914292561960574348235315666134988\
878582503760985905615028708898547970018053846424443`355.76795837341996*I, 
  P5 -> 8.4323176133324384116463412939099187948054742599678172842492399551075\
95081091743461383295531995465665049011143121920045440068025446399761889224273\
31170897354778727109495483074521869476451374937986989576491599104842446081944\
10514730860429947274690481047128960107214035089650797616357513067865913702432\
759400000270050766327344589198482322059801982447732016313140146759`355.767958\
37341996 + 11.274425656735978706433427778705985679790813004552289095197257600\
30140471482931753192454521630386235964736491396323783156616452857203263015433\
57717362134425453351123743647830881699570925569687179821351941787918076837159\
05816211340175167962569997330079868621250751381033579589037050190611567554237\
730915138775060044416248707223293074378753205263994520331813364024637542`355.\
732602538948*I, P6 -> 0, P7 -> -56.112573047111818614920921113136993473405127\
96922736969380698821723506984545643905942919091035343126297586614268491674229\
24879882574666511799978462891082007226579834255337105901799382239726098208634\
11132625847670347559669272246555933616980167590365348282424033082366573018611\
75987306369113531361517714352973284886063886071989621938884350504094837074492\
1562314071991229`354.71667251590543 + 64.633652795642658670337317101879888996\
66749142773429901642323521762526764276774984442651461751573654372832812383044\
65956804599254462917390086767073753377101610078731281854094588361206283838794\
19692328721296019142549518257822478337965434897706071264733275513394937289320\
44410457149531133987650648461129745617295723836319219641002610100909005617510\
2065416111757261734713`354.7800830771353*I, 
  P8 -> -0.023242971103961611294610909774492797785548325771071800028041416925\
30650704672129753661317300322189811048040837215664148019484649270729141456728\
00954229274589580316192403027307602017270698065410181109982833616070462475450\
73021671075798405370472502834935101089393215649758289168730554589987332002014\
06347795094994785465436173788953531833997472172910218880351115014814907428788\
13348632856`355.7544934627933 + 0.0085454328813171218606100511045742806732487\
04652005506624710240917548153272728327927676622698166889803580923525287178707\
43445888695726913961693981992268765127754377055582729432911958914386351146167\
38588296697903320940099717153086335343371680304975747609120193573891288613809\
26162320610137584611141210916575215158633592347278642635226954509677915606114\
2561499106569173634017084737693099`355.76795837341996*I, 
  P9 -> 2.1281970918901466805391373196876594566821669608067126732631295633610\
91588525921076070260756741210255008258293967287918210410236674213361051425052\
56214072389649464909820067628838800718074652368388676179317451715748468657028\
07777853824724177471435251939342362265700126000049626292575223364487849160100\
02237149063896801256241810880163790181992625644637934951851831557477`355.7679\
5837341996 + 0.31533184558852626319399544792926075846056104733321684918562160\
83087802839440692959932277235893579306662355896105566229012454065199082136754\
17444518090428134641095634697405666357002859968390106340908663283692218760123\
30385797908348790321910528107607002671406303255883586082986597358597812475913\
6466525412492928528045629461810835007951920726564897395416666847012889743`355\
.48321456265745*I}, {P0 -> 2.138047038522688915514275505126601329453570505195\
53180140736354198460516676813925206499397229816707925068500127721548185312343\
62993658444583006136083251348356570369904925508163618005402717977781107104769\
70569363219327081902853563271154355302530508879179470033596848593289933422193\
49891569916684971380927978389290541784937950312087754024160969743712969212941\
91351301684490121663495687926`357.3282332879564 + 0.4018482899356042209968935\
56320094913015539281464403289395390571529372444305445133757639484780418739720\
06120917627987339984157367184614586710135424484472188899018029904840765123560\
95278099461928805790633218081775767217004625192416565080313261552731458328957\
27399784561978357585212208178750484730581200633558428341441421906837364993537\
1520253612096210955763437861939682994495620604722431`356.83181799751577*I, 
  P1 -> 0.0518081112170394971348863655186491242865075300678057963476537474211\
28574965596159346296621832781459728956351650250320052181260607285612676621756\
29138442556245689462595354397274914804373803722320073946261123832152539234879\
50557031478023718816205343168059130907238176023798827302512048585195910858184\
25025113182447310230005206592961549226373884534768442302244368721313291986063\
2155160599`358.0109074004508 + 1.06167427299082943215038587525658253452006134\
27425681381168617122939647732952937137326805190699906359828347178837937114411\
39626497479843292681397515627142312949170205409876628097255351287680394857955\
99689183943090447851900940069690411986614869755823266779652387218605673982467\
10291936263352581821601404444589802795966163213863705112927409600857223555574\
31294165698106463279698892283324`358.8650277222615*I, 
  P10 -> -0.04502961660534200306407313191681407531116571368900853033721629413\
92840231439699314182404872994454627648856679296491636399108927357415915048061\
51582893314894563806104366707344536209573026131801445478156258222537256796423\
99325930888816273209749038026016918992019041684187467233250545256370301779844\
65492981972193246521040552088239377959564911005604055712664935799538565931569\
955171155818`358.353728479646 + 0.3133602488724761663080039639193962808574426\
27691358130094942080282546816209105132644717059004944906506209701783429295335\
04369697346330136984681072549086104888192080722561278928349238902766674539632\
88797553807218164445350179373979771237555860077587815445687485189957398942599\
82044693018403823031204158282097522917046269387717645781554062419817556287096\
6081963669887463541213686189853341`358.8650277222615*I, 
  P11 -> 3.168637885395016540746052593144382992186543959159518520856414851644\
14967007273289951939819243611516376094143149148023312708161668367893234490728\
32854074197737706973567881613716349830669134465323259604551396937092470310020\
23709518857152749621154929756175709895475799561881270777364101956335672771340\
60111250229182600068644682203086439767624438001322908145618882200437952567494\
63311326141`358.86200076707166 - 1.318717021361675611365578996919949122851033\
85799445996949271428251338813297548061293887585306237315651084620076533888181\
94853615642051551057424973156704820808970726442800707285449843834363470511061\
87176404688176632412789097636891609226011821285408794871423779757862928265198\
09853550661411375020443908991439787721682450636378117655700890280974653091983\
60081219143359796430734934428564334`358.8650277222615*I, 
  P12 -> 1.357661888198720298722653017548302710695203084389486269935301073403\
13138539970384721578211749226259428867479058826831170862795580772235974747309\
97250405399021944081835200180617537399349296307745877354859921526207234905506\
99614447241485659757045625535439054169647668611074543611469583455494791773085\
85911967799404513906155695449640771216523305255020589325165445276448742312091\
21636748054`358.8650277222615 + 3.4307242667410091660356568385984976315291045\
82111748349996773434836191889443540971910734429918326085885895112244603622274\
18195003571539706729345471174171392728381898613795316256455780801705851342276\
65187144394811848215753009603251741656767383230120643977132513180348551367826\
67191508113021309026420275463977942985089242215029467751447204500942692440098\
816572004654619412688170323684143`358.8650277222615*I, 
  P13 -> 3.133438651351142438698817599781555748969968091431892448402592234305\
39241674788923242497747516813827810410834650024845380784658826124538887175301\
16838925635101040556888614553764896719673304376998269174822781892772490230196\
31584482499151525745027354224536563322858103796643118651506675358645270012206\
62745665349081634784608045207658190953704308844028599543902752267112040436672\
06768607963`358.8650277222616 - 0.2752520696950049650645683644449494282260520\
58972010033200352181974856854393988463216752226312823462479395624717995792459\
61661352152631092589333570771384784080378106944380582401417085250097200921918\
54156018683049227108710736742327070471687635001198466648424345541685518780028\
42078877044323194018325330576484386583443785440097304856804718987428063608874\
7604933752743552813169972949797774`358.25967636212874*I, 
  P14 -> 0.054279346070447664780190536997551666897947238787881840904768106793\
24242985465329133128272018841472965733628466411534395930232756984750299765234\
82474019052100089212096362902571619464846864266022500962463233635162883994977\
55207550393383522473526408442840798210309815264934726440732798817780228617717\
55470811650416312507776725079953838865196535108504620715947077115352738789864\
63998164697`358.16129440077015 - 0.664790880423126739105673554206863201785097\
45191449858951894033291010921341892151369805735113894936945267308824421367775\
80936221536386761371835272083318142232626421393304575086136060871145460094639\
27625253705673591343517637069805111543541405613311549847270305209033488972769\
46252024584883194929798332845441510540316097550784054158289315526184236269554\
18840255409869388942606287447184266`358.8650277222615*I, 
  P15 -> 0.487868358605097607474547249332227253423546939002078861844803815918\
74819916553920270804963219489406170878751004205608914478260793264856948429455\
83766654725022293944321927558687146242564792112058671936542297037541157937717\
07780771709532823963079685322747989511353602092964669744724352354856541214413\
31707280444963637711400355911013706943670220660660248704902387632202461916400\
44111587377`358.8650277222615 - 0.0886663988326728150478622043845496935526261\
56643390742185791605791187723736561581757104148801082400092014117710561588439\
78189607891633519600777619023262498089642294358573067319011157131235259165807\
42887889108468040587735232836898405905340542041222568739253138821721290329787\
21145953713756227152451222820853937033078514421108112301730326363873974559272\
4232476137798279823238638226370779`358.56010098940186*I, 
  P16 -> -1.04477668756774288426425776671560482267058181852619716801460160077\
18802453073900609545576421948721919039845049587283571633244118635511144273789\
72678652793523992712490712429536003007617766158931827384001535781345203723109\
63477624807493466890495563851276625169574127326682122741594740072428364529585\
55208141967401931339918402225286403532874664827658531884554983380647834819596\
308315888678`358.86502772226146 + 0.11159265090299418105674323968933549165784\
46106649829848980732576454346686679961441625718894406496995875381785491549868\
40822475778283150734175590351262253566362300460982031662195173016826091633729\
38171177587232293106729932122796297385483397625903215295769440608566551463830\
71264686640798628649025615557548780835967310983736029879424999964122877971446\
354830808411858508170445871792670608`358.3414402518325*I, 
  P17 -> 0.076233883053222194372733563985316289016157789709756617589810117495\
42126527826430728221578544270347465515387627993814413293009415096397740206916\
89817120968638611343091710266834166392356940881995693710512674295135545549844\
58391458954272373915320190912622854161680481643408116775732304235688774806253\
03807363217786383655832679312512285462536652808604254006262355727829629947577\
75163688862`358.8650277222615 + 0.1573548421207283920539836368306620929685220\
35155759044530728477732022903127590290070089001872472286294856741958125658453\
80439743640168404321357898255622896688496812270064959390456088888678002128085\
63809432595582765409368148326645679996599538391022312981788252271634243564732\
70697472968869012982802127547313733581091021979967982245119225885406924993187\
6566084217437814659964091240967645`358.85203835519343*I, 
  P18 -> 0.001269547527836585494325437620329495579560591793220444920651699858\
21968834834588985631546475507458006789459344490655905585266382433940710468938\
75024588671490017937653096953475448637185844125915966883175475423828965365416\
33800280563453522578680318047289503191604596649929554832816653540523541389495\
99418618840127123550203478179291636232879296196617758597599492424159011575829\
47486254011`356.49837971403633 + 0.862629236064723904186297883253414627190415\
31541250185461713937235762681101495959884041799525551409735961906640757637715\
52657603413532992908337709858842210602805776557343528536831320714857381965281\
68648354293331745142702242796460792593263617483161780225497134968484436254162\
61924046122633748076124245534974187275559635765970932974603762691257857986926\
28364434580479543905368704575184101`358.86502772226146*I, 
  P19 -> -0.10741065333298315689021946147359002087232645406034953048384297486\
75416985845705382234322011990789049133640026427455297537825511084048042412757\
21925990351946188790072291926983668540292451488263584230393568824508512421418\
78507445102125649792363718374848969995347132141668227568758216027837313128411\
42171311684992527406745906386880053816216851155979168403439666620295367500622\
983119031244`358.3165265975802 - 1.067507948501728039817078727795260819418276\
98245295668087619663992968481478143120830758094826352182737315703381659233498\
46137458966982252681315667530912556098597646230066202681997977790558875503180\
64600311979784745952401751329534589525614839311649186879847122587274106929810\
07690694954219868168312731628551768569639392867472108465154823822841732038151\
02919061839273246409115852071483003`358.86502772226146*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.89778669332491169206556943006999011710\
58486586352656619260505776497435909063008146852544483386577842020377307270018\
24420976806140411326539240844062450209209747688415181743358724923030607432487\
72284967145755380129854290176891797446989629390271606184199927933386365236213\
51803350369127765294987656741320949464299719640485726939414165232674956984552\
945418105804502446265955165776460546238`358.8581963239693 - 
    0.39688723603909158504026346679936931998807771529733263219021097779817673\
76525392082456018351930329618721242965943511011101131744169326979706041749156\
64689617946544889266741902752372913223294403252494756350578393601679065662884\
27381102588103462861466617784600603200181601224575600623872866725935528509717\
80755539923490509201638789461435492717592981595269412288945469787995755638886\
173271`358.8650277222615*I, P4 -> 0.81233377800607159797654199265274692508541\
48048664055292755982846836162865823399914688733175187951238537926819843924623\
54229254484025984976756650989560258453448283203870083716244667474080399559309\
57591046348379925922016618464139381484969916604999828937532056406034448989236\
12132144038380134733958487210706140790446313368813669899498707943786249975141\
845440286064211469092595498229239952`358.8650277222615 - 
    0.23915628938802571687667878743529946922810670389732833870260558475603687\
23865562193777718403847509558768259006183333586208102223826763713360185060714\
80761450291392645095094973605962894523402541962499911210383303577509906614047\
06196692989693536063600540116273155327731797435556493035373619864458385522694\
53572693897746691936395784941965396546089481740376096498680792399965968649276\
910578`358.75189351849866*I, P5 -> 0.1336200936737145136409527959978288724444\
13200848560468953035906681498108577771969285423960589533828199484462922348634\
81399837354209536717392185723475252492125706478501335515663037839511093840021\
28571152544999219260884461873118585543475404775328745900839865384065215753797\
74945940139237808117394967641972989951105900411821062414656572335703760829088\
8683953183295999299198708729485059081`358.589774025445 - 
    0.39839759629546767905535310492482940792108534089511640378163782693107640\
58202843243902322456416185331256011041753280645438075224262887330740301658065\
47702523170565684909636690450424292002899133280116837787614559921447250488749\
39319053477444571516448567202893999095458147361387339059763883059589438294616\
79699020125878346499416958957835240509434256155390526038177032668069353061867\
397342`358.8650277222615*I, P6 -> 0, 
  P7 -> -1.741119954703456464382302131754297601895632746413422326877101138033\
33555856168476121682415924171768546912926413110471674404584580046268597078757\
76419797680374258565274655400038122476859372767911785030070512580943254505983\
02135460788673345270859439606241220378379293662273028486236134706763291946550\
03265665855515346979374961306124382535024227730483566421720657533066302035542\
92539887525`357.8101746432611 - 0.1939754403243218973510835403787988088721151\
62170541965888096344666460034552047477452181658243895184144196097992480040582\
73748871664877122921167204806105184322594283403328077103670671088880611459685\
67205498824479078460999700606929886250153745087820208667404796551993898924019\
92946619443042737871396278320427692358318170116815065375365840289961182249178\
7651517642045604335189878880152221`357.1251403093415*I, 
  P8 -> 1.8788246871884590406998561871863889183333825731046498464466135693907\
92714348150831315078601383612432390421433122354295944368371833503861215374958\
83015259937509259541177079972009099186128996182631744729330861831925351472147\
13491529073378681447912350470666187441131626395599114638591286492729088655647\
08645630224454218540568462677715609313252923498579989065480435966783027796334\
2545738609`358.86502772226146 + 0.5078936784308617869334417882386554680101385\
92544551113569213193619100518436203890117144557673419666136330924291018357961\
84434639989707390424344490624550122317473559173124427646308154209591628060110\
96489219719921604878880790849353405810568294549905709177628047689677731452195\
54755233489120639290575951982320871181310837482317185022114772577552253147403\
4812416345029723609470653411687191`358.53658585730875*I, 
  P9 -> 1.3815750912813210019989719310327597335939427879893157163435402807532\
46684149084089111445663395277347156036346703864347914244489176190357794395744\
01496390842720555465286963454486987037550023973824593725784058178468778126461\
90761315128324691176957704729496621667187916285184074371687093443754282487582\
98814945172491100302258118235689473562835339060402418697927996563681722523316\
999104179`358.8650277222615 + 0.196178092289321288323154608864464882756777874\
26607868165286815890182660148725539732530991843395455012858335997717608548108\
60925389302261978957044449609301172332661988050498706780269922525353738010668\
39662362501916946721810269504066164967310935539603189540120645593888829824795\
60144146579169773859845671531400788047637679079092886834351053443599432231218\
30310056142014451686822153209009`358.3499235707954*I}, 
 {P0 -> 2.0719182724783837778460576715240396041971260793873072907750017702705\
40329101537181161648242876228679572118595798943423395094861940826446483306615\
98345062550708301719251913121914367146919094136834873181822145919749442316472\
84479510300153945384235634444721690698463858408343638142659920789003674953917\
44715302955674520954461050371229268405970987348016944065034578570663`352.8207\
398186174 - 13.55952078764775140946237997805595041654626628346515504831501909\
29517577124230524699552098774493704125064304045624282764786547449757403160412\
85684514133447429195126107769937423764951396683851130370351342346468422735329\
52507643497531944664477119709737018650734491969896304470788507561768304082864\
4101926033700155840741495224078753681796909940099154978309085456930430623`353\
.4596815438505*I, P1 -> 8.159688195654672477506511230603429690375241234533791\
70366124698406036715456701393878552856931006503562583367862341396573116598099\
25351357248858641041914258737496201198988868145272322593256390605918310719616\
57016322670942003995927528828666996360019507002203654959975523154924116696083\
41009960965173337416885455299182131297525735941899894803044175005153931301104\
2133215`355.70274296026815 + 5.4381757629922114911945337765794246961116059242\
71551512134134962483155163465608229508938500645403348149737066519009373066616\
45755927702825173942551951929578416203706761603322812441451515038994157117307\
48881922993781428775419007745501678631835052854331473411660210186844552822076\
56209571488438925539700915819555840151621483828552184258371684721218296365059\
30030677985`355.73380115609916*I, 
  P10 -> -5.42771967626311841350420243975548754140342371793110401084615276033\
09203861652024201373559214577193366646364781934819646544083592124738840822859\
71096573594480067773122377783004791024848190065029497978795687378784615784640\
56340863324892177722002060387447055742299237777622213589033655919834867803444\
0327535494321844751476027682687281568063320114205382186722829453592772`355.73\
380115609916 + 3.751414129660558651285805686224636915848996918387910922650397\
60755794184067432220027245964847590461005645886695248448430295551791951699908\
50105125265455372772075274995854480838363571578462503672204429539532913335003\
64819657097853102955700589974161530571043134428663511819323736726385026524733\
616486043882700199938811857686289635476863045364730069979478636005995176603`3\
55.6600383499783*I, P11 -> -6.97772184995573898169938481936987854033162886042\
71282310274602502045950863754585275293080373878749955001520493895683245024253\
06578128830495129355143902962848580460748619403265194530298827293853184874198\
62734046923322672769384176984919217025035867924383417958211528811647710873152\
12777470821582149025777719489730458437519630197520016429263292329540319835181\
26728116165`355.7312510671046 - 1.3022523585136434599998693644571114834590522\
37719376456311650802912558740383102416387130170309567968503334291915448535441\
31594969675929168317368050385253975553996141327190305729571364513530221241085\
91631267268466588175974486030407978900419511401090936072376900381357006809638\
75417315994698791279274166521978360393863035446875238092722759824902562748227\
955692561515254`355.7338011560991*I, 
  P12 -> 20.15532290418784855776569704414259702900020400995469947223395117000\
89804200185240389388352412999373211718910935695927217873684527085609685374572\
57260695481676848289114989104621827300941312371118860309491528517762282786791\
51329186315113983211505043864567791097698746297623989558153611262456466307386\
0168630296895483260753626000860630850456852024640375552113282518699447`355.73\
380115609916 - 2.145435178820466846688863105442776122144954610713729481014994\
14359599932959276403921272710455079254617294787661219357587476254144570188629\
98578632183948332827754001108011683224307910097214132751518543107874579979721\
01818053520680280732316712593717214337108906552804435490134832509882389593015\
735403736320855556210791725972146855566113328422533542485082953137248229515`3\
55.369162801477*I, P13 -> 11.391689454162234582904513262920341635420830786028\
46368470376256851685820088989109351996037113997055566582690499278782736013051\
20910372759363733723638550204525029295642693363093246984283606069164560227420\
16481065508608863890286592102971833427716340608612520257855495459571174364247\
33815654646897546978809820570969651168325706708430969176901540959374760285392\
6514951471`355.71200371615606 + 5.7770415353406257756770831550685693861296444\
95448290461203468129730840834225148154651264688581723317872187231399431026986\
07511026179092501558985893945387151074247835898311596193679521028219732411084\
41810529611326827252429509523432164420596480419712046116871732528227023287182\
11548551754406171159460150741390426763207055351416739354816569829025789673302\
609853773491431`355.7338011560991*I, 
  P14 -> -1.70739960385965526094581666713176857131022581739833950803828960398\
55243204661317433838057768100830680922053093558530367573899239348222309983298\
57939362445456042645535579857396054939565805975041313886637774729491502845350\
86965269892490839374196784280546273093036195032450952289178685790181209315195\
4012095637895000120946592525156808132115380984742137612908340555732504`355.73\
380115609916 + 6.679461245847840685359539906365922899720830507318320279911608\
42025222253550290036047230284237130370264097023671911800409821076602742269764\
86106088573354253606106091414675209159059041831968305321085069621409178719111\
89757303552944073275566356687280429658675941584421293668162222769790157603059\
523746018659264519117063047455903183141325655272150019783023683450355740769`3\
55.7270352898174*I, P15 -> 4.488448806097410527931074657172257751925465554043\
29335786703327970132149872593282708700487847383219679757518738113355899203374\
72506662864284332459921183514315707575257349662146352215501876043662853935994\
18786682987619229343018424057762174977346600097477560138782900135987520215310\
97416287004728033710503138331528089523195379514539646869388691000891100307153\
6476432141`355.7338011560992 + 0.39732761841059066451562206794883656348438170\
51743897392397634394697908215656834895372036135481143034854292848732886973624\
32013945894707533517710904639516818894352671860284569396663455011278920121559\
31227579445074156025901144976461836678907880515888103664098689382775384470463\
00042115623135692621401582178171701625548809868600800558667016663457641823630\
06356483924634`355.52233512659166*I, 
  P16 -> 1.713166739294499544645065420043900166764382933850246393227077037161\
34086012790911935748861114494056263172563879490284327906599502058828073507447\
39979678930009802217672319634310478567919731211321596846198688829624249184316\
95612169839581117207937487338223761748794067866463349875256001083601004096364\
830439389077246236529121442511599594230062841730414864897794495903922`355.733\
80115609916 - 0.2955182725680141822969300425565126017155143524010158343393435\
50145575559405765309498181713187810706985653298381412690745312379880024198764\
52139738101459237373939511463656589559764622540350252010714101959000812987830\
39630245925126786591740999433561653957083232896811229408485990728572718420275\
96272446842925867655070652679933557097014760306219028975491324947912510274`35\
5.47760369734806*I, P17 -> -4.54292342587362274909518922692704191906092677254\
00553709530949653592792293345080571742525808588930175682145848348092185706441\
64868758003825140266631189665620379110020195642269502750668940668934046112247\
93157191166153793547772073285020510818212483387815174412184718893753785658846\
50139119137233899421562915632464828858342869642551206428649314197258529142671\
42478017515`355.73380115609916 + 0.366623219717858161286020300170144607850032\
58848467530770254010810941690265514803598013348578460620770132469142342978137\
50678634590816752767746058032463527208396065834123353285966817120540313261180\
36247497387813133919066081654687571116890766049299073667426385355064505825439\
63915462785788229491248427556304000923727229594120004606243675131722547067371\
7442389814241672`355.29578552005626*I, 
  P18 -> -0.40820884151477816799543484519042093858699680421293763916478759354\
68070768581846164577847626980522639873553226451063627144069586443775282408227\
71218128265512560516465687266393227004455367680030390763312323736580188063271\
48222094765120642507614572585570371434511911480394926566730776331789402898845\
0281106894656393648312216626598140339152514179522233330249789721572031`355.67\
88050343078 - 0.4467594941303369669601381826544081077765369696828465121179510\
15702732484938579435622070303833468104140335719793786994736209119186659588440\
00721863033947343213172283078174822257679186296967007022931301429834647175249\
72662296975919654974741881096275533945206507277008357981286300405089183547691\
47271889694025606162184791908785051106156446632689369313031653785451075913`35\
5.73380115609916*I, P19 -> -1.29528147078319166949489835463956976611761499442\
74318107157129417201675285394150552215724255966678122018336751060355658779994\
79612115589083293073320131387558280294964149575855361374741681153877756265619\
98694591224302609127165343830922601849790770128627568243916287776612552952209\
07218811646180443804379550955302819471752613507328537876108018483450741683988\
19535330725`355.6160742741767 - 3.0239121713836688544295803737974914287020307\
60610860771037136280488885180132447760473455924789816669709926481800746968941\
25715467019529867396574492291022434260414795366009453034466065732731586746115\
67208574875719640621431886245270049750392931089447447769444791662620650718027\
70190305704043871489811581866977749792933223253643841146169813498546936874214\
363805070762176`355.73380115609916*I, P2 -> 1.`497.38090666937325, 
  P3 -> -6.560553715630728449047733515081620970714189825760708825946778324349\
97961208061041516711698274866615044351538737039454777130909172637337514931198\
51115696795063554178928341753458541463156238299979723447614201465653803673292\
80123728078198641067878712301354473138226162547099138126765105654298392338619\
303867791449245605839613529373990489314173145565771752335302445410759`355.733\
80115609916 + 8.1981573411600479313827400423062528087798727481124188321494729\
76002693717346190839256832643198521408716900221386051232847041005318786348574\
07008779439164280430952898886602328925106625797663130009692231094599946970737\
22269895476859253477125704811787276332857383895679052912682660695480118022967\
85839976755390553633872308857297123204699066890741423178556090780967788706`35\
5.6951174998716*I, P4 -> -1.0535195949628787615659421567081811588273889174223\
94964553023866173553666578664982547457795309134612561222833381287743505337826\
04879166174146651893052705762805486685111077987335801683579155103289324359229\
37598497578458360403265454099011304817956706849965071252888963447395831971027\
65921343120682865598525201763961570992376646224656163114732773566848645247702\
853156282`355.59676267449174 - 2.90120111612320131247620994965803036014404625\
06223037359080538484764103869513203668870791161046758752813209476238625610888\
34217300712635275841287635947413630624599773538649668157815014447957656996648\
95706774993894701931867572768865787372555309705123453514189468901756881527218\
19197896717424428281205048222450369060325924722365261637577870806673235267587\
32197329615073`355.73380115609916*I, 
  P5 -> -0.249219691118902455402896750635731414180560281518113160236262142108\
18099197240868203458302033115395855020314671144285701575216446347749762838344\
40303779228957887179943335251148439988202773702553186208190919941730747282826\
85403122535235189892135560308014035019164983442557690769005848035891784013814\
670225079619752863264804236627414056925347633931858723518404257903997`355.252\
79799468956 - 3.5880147567407959918028261203367296833490376291255954888002600\
94675619944782225899461473333887232229056695749202823406615599730485049937339\
10220839563824225344454719245569262605879416318998404402119322304771803706488\
94699412552534403489019403346491142972200329774354951668566699689205769293853\
2852607051091931748955346541304675427874707688132431331031460528106988129`355\
.73380115609916*I, P6 -> 0, P7 -> 3.00617913107930263578759758695109096955447\
78820904466621220418543353367386698851005800235481541364151681507471421842541\
45506014014820485899734882193047384459327417813850615990102476621464125833282\
41350738278797284902179973353902053697991217634869774251822786617490850727444\
08568177682629893396755723332551248038176429810850708693129127500818847207554\
27305477505648436`354.1922006657825 + 12.300418091046367774829337007733408667\
38178524203512716721694264804610775767454786813481245045041327022171408042961\
54724966388529711491157686280900057529414518466240093368460962560854378294325\
36174743933326390418441837884342643594790068417236776191077884917124509666544\
39263605756078849578790274525920493284565482442722527085606833447859473453304\
6016456140695542947704`354.6463213772582*I, 
  P8 -> -14.76204723705278223178343546210515117299861132012388081192199070113\
69568881715267813001777132081377867323717422186893769940936754327400420705047\
12309805413526903335712330703637128313006767672892422308064652760721041603839\
66724008662342692356651250762616325170873281300462394664345283281674064659348\
0375522331225125225390426805899325440463634886164432137298893107235038`355.73\
380115609916 + 1.376514847241537929171188026267945222672140103661137161151476\
05798116144461142495781515309431959026124658996536602202455722330369718507296\
73539013405819677785097881853097074202419433709043103291203011990289125459366\
29069879712417537131687947911273032716469535241265551086359429395820942584685\
151741361958707607336984388087433095661436369742106000790148400758334223668`3\
55.3350661106414*I, P9 -> 11.473044066303633612084753074240782086316786725409\
17196314331597530778667632883617788443392140503976431835079705764740702487148\
49690056171578776428918319398696932373939350468460101150928103818926154742836\
40594780976579770917608175909449562370850557910468654300675435962969795411359\
24586467598765321078829438476426242457660024798878841123673350558570145088642\
7541553399`355.73380115609916 + 1.6085655248039845318939000464047281368760489\
14454326278417376284913451778366330805154535401693409349158292617941125449941\
50363742357951957615275135895412120122146066425136508222609589796937109973522\
00811143307663085613321082230264809969602637788324876374336910234686096130603\
20359988525629302252435875780876772216296199283791190327483516230780103563624\
709977640793212`355.7188364451052*I}, 
 {P0 -> 3.1289530728743283793103299746231300048418563388623421144180037330601\
09352930993531648016576283305320560905936766446211276075055416362257066783653\
18074350556032680539679351119314447068852780935526105297714670936890864680259\
30817186280324747475147911387418696833548739621102554807817666513818008231671\
99243590516685793625626270643338005571033145614012823374427310347875`356.1188\
858905389 - 1.946685865726443522515500350325573139360111585961619314148243746\
59356678744572391129848593293804316839208094801953255007479367901909783594313\
89861188734439340533865223615804024864574226679813873016178908310832464462881\
45299996704379744301093517315220966491819815455993325887602988859726733998871\
08249299663283054451187294214166993557207429778449031868670298243422154`356.0\
1864357077693*I, P1 -> -0.003420328374754033853942116430732427754633456331318\
91534751034641675096498563584614933384581234795273552694484176438916714974380\
29816230265946041783427634189092451714943863972720660578660565299694519168293\
87704449031842968305694315202223715350770124912243894150502700694003804130169\
17930955785276681209029696496241439842814131191397652141376264596184367714246\
486507069411411939245249`357.9451884004382 + 0.009388388426547858299475884454\
23188984132882311619249651606300419338549232741183168961537883351774331052390\
05866532912334801465057358385619014091031515530786106788891334011503278996497\
58111140894787668680901861287468454075896876309492622647380482082681699215113\
70312251317451659058685368248274859165621410565764698272328201568850869420290\
09400469554782483904494607454736303595402155482`358.1341951523154*I, 
  P10 -> 0.240421368483637775997213692687090906513372095220227729604896657603\
52119467480158750752530123159583163009154595558658946521381827162291276638123\
73485673605492212112506465607044884243444220200803698591680415399245779709594\
12535369651530710018185970475073156792140662273036189251427067506798453814518\
19650280940530422391316207949269714583082966515966153054564189829407183734306\
43389427435`357.63618131166 + 3.438623151834326523100932119295779450223861072\
58902889757560833508591375888248248024131575157918578015048075012999072709908\
15184466750908401366493918828370642306907077397747516243384785957427211681064\
34273553503483115613854014271189899748184746916756573254653831538628213426874\
15212717456694107554769985824303796911676379596622416049548376414969741339073\
24494430576312156297247699732913`358.1341951523154*I, 
  P11 -> -0.00293623057662023283075166354548374341769187741831377155584145936\
20844232924425946927692168463917057914452463439331155055601414365729489629376\
95321141354523980728404721772775947078305082987109795226027124294139204906203\
46593034448169821984986436247399381119262851823790235341218793639967784376674\
91276842334205303358725996004050969446685762328544752476011639620292545446017\
560359790872`357.8551046077054 + 0.012887322595667290711980335151723255362695\
37175940239648827509945366283082309532560995786728620748297424171144347961691\
59888194683819040294691800640179289803160242333634947965141349483863113795338\
71168544645105727847206647566243544517434219468252665338774723471326752621903\
54097219904353567288487027337480852241151997818805394752909961982792230196645\
29962755460676742610783921919523598`358.1341951523154*I, 
  P12 -> 1.312465928308728852375135951661492142795695995118712522068970646047\
95225937235174032693644158126942778516566464876093511000823655570199178308432\
60754561661452669021969983974754632940537257560206805139920509189173492556932\
50297301276058148541361117973549959435739594073708733593898553016940271731400\
90980783872912731793449374114310668190580717000222931765347708519513301747604\
95221185506`358.1341951523154 - 0.1653483346413782836379658526636658204907999\
70912761895167868144101026926649050521543158903562480194305890583953757828780\
73853445922083099686714743893531706517206963999888392691440464648886165494541\
27470356126455238959369767612550017910977452773474898280807849100991679679445\
58885717131074889049414919029775627953536708943103774161432676328940874448709\
5260728270127800666302823291802899`357.8864768668377*I, 
  P13 -> 0.343836884653568419576063070989312292486472515259811309452091681767\
10599153021432978131385116431672142919285002668857137556067957933490974739955\
93225692914754650201710618467115809841627275415604442629589906577382291995423\
43914078512356785419633089319045919656451598853289720061220651904531791724433\
04822559486985524976654252460198963865445329286534215085156433704009249977906\
07643195086`358.1274524200757 - 0.1031907979666038792579066608628578444377745\
52381548964400213513406282165340082943619933626784173815634231508625581625961\
17863047654536133809256553421679226342006035701653469841384328544423033765479\
85522568410552139756695633384243398433487452343143290042964869737310438035679\
22038486290180922095256759253027757124599023504491162425591310457311093068460\
9697500966299494115828574624784496`358.1341951523154*I, 
  P14 -> 0.024967122796277827384951897449292984670848259986478309076992069940\
00458775864377810566741736722814217417139311705671878843815882199537803569637\
58507126904991701993394458568322039641956410895997625729868276493984427761239\
39119331451980732970523553857982019410530079214853699523731231122854855425416\
44043073634267673615952851327836282371644247340153344140157101555348983335456\
73862380035`358.10996667309456 - 0.012301928272007784185544680096989280411481\
70024414375791960267600644027737035960532076443834584555796717116265101027176\
86693683708025420780956036401323274273774876279718263459250879714903957846915\
50910590778439459140956166569649870687419706923272303088862140330111159468349\
65058231154862216345809111026541089339890551773183030322370819304096188665128\
32731495603663871362093253860733194`358.1341951523154*I, 
  P15 -> -3.48889912273030472548415485491880065982740932263018640076664551930\
08711209459897991558818707403430715099108000458489706368255219268520851321374\
97593098395665628509773488995877601970969971198216626972640355724453771317580\
35310887394896925150478229490078343391534555741448131065484726456266119823920\
68671201259764908312804800763111956149954866038245279153027233193721614816885\
394387147079`358.035498919685 + 4.9042161930243990962525336229777564232744466\
19158969192053158368416771797268762366367880766524469129837563972534023228657\
01816081155293442800957492285871047855541080773606456019797145391397962701437\
13045230364324751867596105271843190193454221396875467795823408448403411655989\
96763762290125165316741360552712186485045356867889771070066580014395842951424\
2473737701044478106016971673870051`358.1341951523154*I, 
  P16 -> -11.1453717315710167901247814119845559649591204668171954072387169039\
18376265853490388912849763081618435214824454668292227405416602938632051677879\
95408707216658970626975144175361950065605424188530395432541075508702924152255\
13098472750853773268809998309652120638664542617249603258559521982449383762512\
77697273311296967108890028871930715359797992487554278994886853504116556701987\
2019595112847`358.0950733352231 + 7.38945376771196797669918523270667401447298\
49730032136614475467049173621039654597290829800387776950449631980166348748620\
66083633468882121139112645319536559743672816118793521180329836690778011615295\
41947365278028548380104366653530777442396676920813255955299829107096226649438\
72402533338391830746412154500310871268951913225715231777295525478926661721075\
796493703433765294739126526549616178`358.1341951523154*I, 
  P17 -> -0.01134771775657623781233609132189493787076609840119772627052772801\
01513146094838301261552047298429347731089734479451093945907736171709189272144\
28913220714069555170711297833958450501436097527375653607239910792066693476124\
57767507933470414397892530967016131777822118205982797567906502283690451163735\
01072148453669788831440034823241433621907902159567648782103635014524641860879\
077638569144`358.0808004154893 + 0.009438650544204151902543198269775513973017\
74827343014150838490781295176848925746888059752537564352684114535490813150197\
76900921623257728860168595903320930646924448909016020119614828272226917500647\
72579207454238575210358024880874627673231114869693392043218978081892681066401\
66690568102502173060121361596828678718968743375743695651899108579364760085250\
82767886296539816759725123987925386`358.1341951523154*I, 
  P18 -> -0.97634594498957533559604625513540871248771532976407866137369598719\
05580128540317273362950135839556855435786364569159710666000383381722771703255\
53929208547200354727217092937772216826417183470836234238372658605105623072910\
53514906821384889160598116789383307562035148506802158391560745717087418958487\
38033557283714315502849019237548283449115125172452176355919451469185496255448\
178354860828`358.1341951523154 - 2.373215969456629736187917620461919130586670\
68956837987439517409709317789304151833492902376317018676598443408937401133631\
99987746391635811037198128844833283165281331627551367148745575113430758496580\
06429232399099135442905047761013888989042313964273366784959105137715616759806\
25194555648345162741073473091823301683149634974265510084653430297396256581778\
83164814971813615696424375484604595`358.11726376642537*I, 
  P19 -> -19.8711461774193345148377223388055449103990962877389383987349311545\
46781504014778507749990216184301295186656092557913868814133389794316404212078\
49938771595021847324377560330797356345542340035101399214390488722318074346009\
04421337907045434900496629797227953084173444807894372561955838589655249832631\
71282925191027820423334168243553596349252259892227904737135558522620274567825\
1978812214964`358.1341951523154 - 2.74623158957326667126933306174593415058105\
60670272523192206904847726682196715125101019279783810529303599430108915713500\
57763047031106381716245153825555535275943238788350861277533639382237442642593\
02591800954997621727382743360131737534601604542055480377077547605731485803312\
27657995679723841854213899032589913280440011288379557711700923021296129542747\
959007849420916959912725228237104526`357.7331075247648*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.09660801237633912693656255182096759006\
45793706095373001950899002260411444269568387616553100468423267156510280608361\
31219625764028134873830046022791406872706556703311426074444990891177872251980\
58640275186741604623513704732826446413253639313749251193382107939908762448359\
60611713258146473489876831817481934011110496968713670970716797125773578758162\
630161339308390032374875864311974312115`358.1341951523154 + 
    0.16578837608374947740336698029488404315226610848712364894016582245134420\
21386657851863189255352153974118174680074160936915355175346973784019207409891\
36149802449179717190630325961885788348852032268198182147664035710750348094035\
76620919126520560308067803331678981773601673156102831552148266797241450040810\
47595845344844334939808661647740429507582125132159698838575998986417159209886\
356823`358.1020319503715*I, P4 -> 0.01286305597061989881353096289009969844682\
40295631703800487807191596366825101084482843527113660938786335354030091619860\
67286880443633274461359751885897893953687197955837415795410665693471762432899\
17755876912054908240107977584537802366953364682605619582629038492998704369385\
73752716305410932543200516820924962974006325957233479642535884295918001990806\
632557597643168734733912260821115063`358.1341951523154 + 
    0.00200041900170205278185601086081869094533757603162540676443650908911811\
48016611571144087888494237069545238900360588457393414488691544221042727759813\
84052987154087273272251193096116438315674578376077370349823865998493269143320\
20690982986211441308890400621190612337247689447596328609493892809632239770618\
93633618111654581705564963645599725666290512445864077340868979129475518516204\
487274`357.7643006982774*I, 
  P5 -> -6.279055486393409023206927184759479441808438874802787071847047873514\
53589817778624188744850309064578652755239036730691045342857176798676667912444\
51138226646580157564815308592974735838554407443833438485884209373520228125608\
16181063315667876292539707948506530507416603200821204850983710912159787262634\
94205004516759077503205911636220494545444518927941384855754804893051053082342\
55394597556`358.1172691237397 + 2.5828446305342698117743683582635087139214483\
55284252684496316339182035640863734171918361825444596644914138490325090586497\
79821972697684500876053923028411645858739556815338649685925980622124023356174\
45991497207509537649449032136587460663552268242559104741408001748200847563374\
70171227339070293728505945633276834798786422026721550197693547340859424447526\
7217019813121722335714660442519026`358.1341951523154*I, P6 -> 0, 
  P7 -> 0.0514536127943903318026798200786752479173809137260632160972024986444\
13061017441234252073326314408651633467164721435177256267579563543237426306858\
30809903935449125722654476104999351456220780062228630838399007775729490400430\
17711579764571463664625224615221896669168374962210696457766888261176326910419\
94492355845572318748859496175025083422598061448243813198056994788725734331963\
7635437498`357.04530025272607 + 0.0079985914161300860053646045214094318373815\
66340869299704185530830704825932056278929514599248080170913184913636225474672\
91852446836498660803638855514828374349337046845615581117625773191144901951551\
85106988940004981819862583273095810100194318593548225795798819008846355211789\
64895139968580217828322713187878287822101753813020855279553017631032999414024\
3690469763385791221641850605000743`356.4703021554053*I, 
  P8 -> 12.557872328972440851442404517449729562491207311244580828960352381496\
05323412662696308462117763363058219465038258898165238066072411178369026971369\
05972592045912388755422340473502368429143745216498670573113953119984183782146\
50705141079737176763521428744231223638442445758982273064061459778544550136708\
83514878016243113571285506137459104158713187077247210510160343619195242224735\
20165452459`358.1172663989894 - 5.1659692333506802513194420447853881577637894\
30214839610243065877131507695159170708837509549933454968231791593918408961928\
58775533876766837544244160075012823435927545344128279974192392903471942236403\
83178439999524920677090165276562260350828679824454917891782182387118152615645\
64603651046354743403640901580089714713815897361169878603576232635459317648108\
0310524905004987813231071628074418`358.1341951523154*I, 
  P9 -> -48.79331733182765779587432274108109724652814419594356782336708443092\
57433145727321013761595327477736833281547608337374704810785258308996194265712\
89005918291634858250390607877128226508278746751105265028241718823411540800507\
74517147379453826398043550587229428808030399336057885739821681026845796977871\
00261221291590917347184277165860351282426310639637110807871012313030938962759\
03013104417`358.1341951523154 + 11.119513665884547292119007049717471943692402\
08681360274644075351826432912258416566310277542330924541932215721474964180471\
00321210310223476617997804485093886570074344842901584669297930950663122340003\
14014675511950009522168501806164620504405488396716748261019928409555191932457\
96600735008544246580545790526286218293295933073169929721638754556343542772359\
10858720347478021190255323632384668`358.1341951523154*I}, 
 {P0 -> -15.49650027491708169753499694942848645281979888326787011759821405724\
78032375357984378790223379003279914297579572191878780033046412782146716419514\
34421416937653215390143952759073123235878493178130685319570037793860604289819\
04533936057774084275042269166376348541186370888997803928957650202143373993478\
7865132616485665535845394400496143184785717306160313896632571766019015`354.59\
606859484217 - 14.56014332963324938005364563306398104226816655618981270731700\
73292776256994809882747524337275722535355252112059032450835758567884547948225\
21707442884169150672625931108519965930361193680448877959663345500927797381288\
57128363545800405315996330546747169050474400879950111763592878867854602162089\
1888993346525393109582700730854207805959194957676337675703723096658517630864`\
354.5856494289697*I, P1 -> 0.731142135512261743121181928043555173167904412903\
30980745801654725823852635958529726179888134161801102635415173244306890055051\
94394561199527115225303086491583065287854944071267320922639642512808709127019\
01891881894384715405235803246880995491234507362671195743285022196776516267058\
27971513419108863097976994255532586187512201431700847059637332053758991785511\
1402087274504046135375294459`356.5925411748355 - 5.43442204104237370942825173\
29075635470857851698354907045072922987718604667321131172992845128059596409432\
63530837433724921078919973389797139494089818531485586994462587089277915439522\
43323489846874234230916968871035910666719443255828189316819385712907408798712\
52075708817267813905017268770792710551354946559553130661306721161503384987628\
232803742971863243738026099286995889214485369356773`357.02745649144*I, 
  P10 -> 18.81648384375204640240996180024448334209656003075418799008792049276\
52210620759671071727658169860095304347007089171283715423502458605882180073743\
10569604739149391826720726756904056148892358099623467252401636307223259776247\
40250164714078788871837661465539421689523137077447302268435102346202813253413\
1958450251335960143748978009574352860601250759357860339237034657487056`357.01\
850112352025 - 6.443897370339794922632984746072958102036969045357756701910909\
93791275012409146740761300342799193864414691978433583516165747711747972737083\
75531952596349338726088452599449499862010878762913209683620404658614524217747\
61837464496551107237858825745131224338468959631903462989398916570749619922657\
53595618296426608007438534160971183347753050298227921116126836908345270107420\
77991531893383725`357.0274564914399*I, 
  P11 -> 0.060738443201319063507290575876236314225022941472325658806497961248\
68964146286645287561824686935356070760955311760624964886881087704750050832768\
84515803770900518163428301278805684425183458488873260176339845868861140374123\
80305291459295074746114202550370404455523013908308840228092318895115157295727\
27198044676704004134483036195958048356635675775654457263182670447176964630841\
30770559471`355.5562032105757 - 7.2543163749428621076557274910608209366579186\
13504528316783970532590918785219474880669370653363351313878907965815599346512\
47143216187720784811067834577336609435267153257247620358235832520334533418349\
82382161483683125801080310126713856077736828677431307706413581608458439283311\
69363673806668810414343730228270912342126214056955299229405471390938793390920\
2092408971243839928102983702735547`357.0274564914399*I, 
  P12 -> 0.437520607232833945454879591585171495786133337970101226990814225256\
87838948085382523076083386571222356642066751687344681182304324799066832261243\
66367898421977578664022650782578217148333895235747671371749318575804370281563\
51525514696284212596793653445192115398447184843104087933419752024602266380090\
56715956344397606467534680527891898701504136882502152716413390492293968978859\
41800006911`356.74052201510926 - 1.818754374531571301053082724242091503208557\
12316928112541781251585229533735727743673227038890478956897618184062100261374\
59603308037768148551334775247987984386835108628414257695504250121306750425480\
09208012349444144481725622501372389019450234318090348403881714923905764255884\
82454845958109239839761954466638903645835200393860815006194617150280088323655\
46758459348839580630632379519891619`357.0274564914399*I, 
  P13 -> -0.00001237460448488523588833500966781094020107596193327276599124768\
46144199669734123523792576582463719813192816347884318162265822466664908585576\
51366443552176703171543180454418288203018814508442291500770197597812850151842\
32382821381791437176374924563122032289866352520001573504769455403663564899932\
08516994047089918094639646699356359301993336010497011009530983834923707621224\
161389183181`357.0274564914399 + 1.671572699161891200826862129984910117644893\
36832301805846648239506748212036513560626088582311202009047362250943765714772\
57564552625120031168286629292358578403564845759360874920290792315323293373285\
78760372487702405102932844502222989277370363372320105362881273295261389096650\
25990298603321189542776475155003253808058792081416226383964444039349421645224\
0752065418841613971408250544`356.7631829634439*^-6*I, 
  P14 -> 36.51925760678444912492977315777778201807054992268186213337984912640\
77907568971715331260099514486018877072526499944254764009986024994771977249499\
48308229999193148439483031974809392242714980159568493275134870631827942628577\
67203154299488703876178442577008608345680457216628030196961469509098631856626\
5581268065578103224667245125143642770515050852030397959279894368806152`357.02\
74564914399 - 1.2978015365006161183301852384697925188562466568574534716332224\
02642737163190881284359854241477649024384241520775909134499281501582566191169\
61122392131463996698696507807792905418405179418760390242471473587960536384590\
95905351375807343358452933130634475097938533526379356105128918563922803226888\
3553947991508753629524276936874310707528840084794018880343010269732383445`356\
.1940913370838*I, P15 -> 85.2908281362953743655149050204245463236414495103141\
88741946219096119022443608092484792158225506611819135593971889251973472378340\
60325162749892182759580777397337586662700801375929059239282882903878735479920\
46172159315553999861110985545667295073495158892945403765911946293249496984562\
15800333040195408768545104142880391007846067472043177907142683491732747662185\
805757596`357.0274564914399 - 5.331240103829361808107953932669415399497665724\
88631722783333065172727400786642147532506217835868688075414928223323327980024\
89454459983044738731695293942448457139478558158115602584715589453492969530361\
93431103560473800893591416937481548812621055975955543529439627587950376751883\
43189613832827238143037946419668358830442740517813867532708470240577621542723\
4079085618886`356.43637384547964*I, P16 -> 0.06714706601703717577860162646349\
54861493725069970275038343198628305164094033149842595618194743124261142037150\
42219126591161482757835008385856991374775205418614002915211086243094929887159\
15637145518406533023566829548375542887154074073624699493028777524062970226789\
18716211596921158166289729912498710580317590057264226383337136290567284386186\
374948819653878791931621529306845448728053126`356.8618906635327 - 
    0.14703204761981845768002510520433014187671048943973461389069433493809805\
64975165209482758397886791348473863770713801350357876148895765616044621477870\
32188631085413205314729985282369433071241788122024127955213061126624550394154\
19214348877451478430690580239570700268527083173236495993176571783255160975249\
42401768250848422408139693314194138733840926181710345800196280870930306129906\
430747`357.0274564914399*I, 
  P17 -> -7.83257662095846833732127959521499300546499854344815980511409213543\
09165964355898515715921168296826068223276141355825870724744821970146660652013\
16787508423966863795642537391469655603820142124353660264835545068257240378512\
23688222682288506224889219198938988887715539707161202104537045911224990140053\
57717124965942951857926962776811619118764608678829541235401492451105`356.8966\
6738304203 + 13.4732881340129673561502389222026176895616837586492473462354587\
50455364864395388695751316451604425222417425266491614581075300263924046771870\
57645678831885381823657154084731889494348446369644923829327987945248124668686\
72615803424931308117711353270760311724944847006200024203388714625315639371902\
79755507872106592605107376043401024239530112108855721885657422868575263418`35\
7.0274564914399*I, P18 -> 101.23354516878110198364798812161286090973963110119\
92399291193611733583237527450607332498004505785155768105557815902209265941615\
53329378241828456413678391094359477320664255274309859248492561190382054450194\
15803607377832268966227146468649324589389057896547130048611980981246763925112\
68992883518217989743024791766952389763260054039751674534180584737782554154874\
55876682897`357.0274564914399 + 78.610355234531513187537694180335865029124850\
45930084541403656376895217620342923318546640429945851108288856392099433182880\
76219113258270049793243263738172981436894977268033481158687939865759969539709\
94472933661940173516578799115803252345759624858500572078439298508300059203388\
55904854622008647587136827187573103283700147487710809273637361297978387502907\
0217507570023152`356.93135750290355*I, 
  P19 -> -0.05613981431962486921500784931345849546704144572676887204857091466\
65098861687310687854130903984867309585894692260368861156354401462645965033047\
90275411725596695742901131331462857297555411203930636939891751750054022723399\
49872290052338850031943756062926884971716038495195001904783868542615378834170\
03717153592103815110655430433088523916489840612570787995253977261857242602834\
664540138364`356.8925806686344 + 0.099558796188171809575778833096920246440307\
16862344512634849194530931294356796710295429601359236889389606703888508746725\
02097652235039297418342998928726044770645381734828070476778030035294461090365\
62707506328003541193716165715830411544757017775376998624936805173555281724271\
47119430376089724988395051158404171482732201985976702135873611415093324270498\
75576915523208050995456562056292889`357.0274564914399*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.008815118188710126642850029980914187909040466803550025841723494532\
07007346748543663772169166651646979378299147755884120410501299273117719745490\
49777967617470181523289927862367260827971053250489576195937686277628308997292\
36684961529528650579397780067090111372993257162193814246344380256192932920132\
57258727484712053766482734057173549105433675956701920947465658175845534016485\
60408287499`356.4849478263838 + 0.0936351808848799071997525349317926931338657\
04855451197163505004295724695078490586997457766627120254305100696670868435763\
45392082106374745430513462877489476511472656339773525844409768871547717586003\
66804853952263239878063817478855812824453448049395689631531016861541760183711\
54497555888042106358225358935758888300985393068103732868100245533691744601885\
7078391011204390742023110549582532`357.0274564914399*I, 
  P4 -> 35.642290418515695778256615975797552344298547990177601598296078990198\
12612355675788594909085322242680528096583543805171663181208992434868042230631\
90183701189442022698871940811154870904472587392190581787325153575448869674822\
01270598745160795543395691001901424995348239456705828370539813814838097784608\
755466260856742446414184689613012686532337687742618459460749713491673`357.027\
45649144 + 20.715833364421776108587463641408313243300575986523043693860970416\
14746087803233786054427775327300354019715044577246632088374148429693073628378\
46728135896865806363412734615160638353709076247593785645326344666216703935840\
44443941680014690221805900268513197513502214257899566956377773552915770344008\
40434560693581275778632249836948264212059963751282218749780708357777431`356.8\
966385945889*I, P5 -> -0.0085690026655583889256898113966216829019761586378133\
56663670829871472915239427585197594968818930691675312963785966510129920301319\
40316520787382024650102486424320229382758110030504838721365076955875860720077\
18652989413597086520455108707795274300847607203050105813568212809421760740586\
46537409486407908310931612613912213098434182411126494886680296777840477690680\
9365521388630800717578867`357.0274564914399 + 0.00034279903912354301008532529\
27285608441057973853859652040966033165298885675767819432090407976004450730916\
61554860337819221872259118105348557518608987515030624834906412013037367417782\
84074147320596379541822720166553809747832109672485319799580652873276895057394\
87809334191941917996544255753961619795617035514401421501668514655798957132210\
671889207619918537592040777648472201311972465663`356.24502311978426*I, 
  P6 -> 0, P7 -> -71.28593746674631542383527461274575096536874115263722897795\
96734754062579544456168909502094532334011799357430013315201235252652134960953\
09414693891067599341539185205257798888313975555504777284231542238660227809746\
00767872352277007366465063824960077903974535318349460369023174255973419054290\
15794550521658791843076877857330639942648629955294095143289196254002574749777\
28`355.8557411244817 - 41.433413837984110797082414879212666351668385319457912\
48874380136137611960479831498029456069536613253435321395379037072489915195692\
52708773253551945654105533691653554092965222365726946463837425847661422674696\
73169110912927632139834365695128217992620544264340868686524726070695148436337\
05327322980629745567510094917396327943481477165584617920343863134700586489088\
6994745`355.69817793180135*I, P8 -> 305.5228894513308789034447896797921950822\
76139017424142987930818105033006788669042712288557234316126538481645687595187\
06765428004664607521140975254333366894522773213729165484661576293850952152575\
66280015744455105310694382963887754880459200940388553588631278858095043178658\
98078977775089729129096971518686519492508340290907083911338819306078774622665\
944859246107883564188`357.0274564914399 + 94.16036533356379240525911480260556\
01977849506952760380028983846325886681146080211340487111502666093467613220942\
78403204171243660321528227477405894594288508738780024306896512499751987143575\
10223994338029616383152634714949104811336344159907998851486312710165873265041\
88639768152014552105731135908447001356121476926541042389043475635084508809661\
72535558865340580129581815`356.792626999479*I, 
  P9 -> 0.2268974473240446654420935138186103633325333640899448411030846195764\
99518017788803352143412064161336085482102456626467028745861936646505137987317\
26072756719834992720634256025731765408509308345527674129545553727521908913705\
75405851070035871994148417519913279709288438119213411650990120049810333037542\
38028439341412466004598974156076793565965675365073302943694149728824582966889\
8429765454`356.99879786050747 - 0.1225060058270577769970902940198629312952493\
43695364082594297345685014173960829553045434568785578664148316538998867197439\
14894640214443638409279874899064836779210698437818844376051815635392784498961\
79673545800653095834025120715829535089735082929309923829893392233593890785474\
01656747970526772999255964364796472610632284995963728653388840046399432666433\
0045849052778921669297891997730154`357.0274564914399*I}, 
 {P0 -> -0.197987971323926175034505251605222044465406550731271089656002154890\
09273938439878646145602731286141343538118577880582203825681774720168546892835\
24583219898603008853604075023317304537614272333289067929715585956385653845253\
45999345639509882759234292644751755116859794866189360617359050909148720008778\
872440740302503127767687315806878045234026730455936811421884785627559`353.441\
09099311805 + 0.0056352945245356703367007311223182297774704288775029785047592\
55391831286625227171049241543147834800721882313497377359724300104974445384381\
36385849139319906470886772396116841509611549731463758378500835158391410849904\
05694467148850443030764321412659241823902577150363545191341779313193600460122\
07903178746925218112423685701543522129347666997138475654762948916066707645`35\
2.1490641133378*I, P1 -> 0.06911014554106670141452975731718928196017593676781\
94437901648288123399934885670787758163252771241002648924925169594635066453217\
78123985698164472266948762806973509368872350413047732633702887504870152104316\
54653620870009665726228767379342510321847200955436056995087906326718528663191\
73086043454531679072686606992817019214205377346560638982391888473817254291294\
25898649725924328511710524`357.03608787431097 - 0.306988328126444668392965634\
05985233206660687979577332387979454389151741937890474659753505588833502003257\
18823833060770209061146309350717573798507844336135192311712404306080522329773\
17831953459064394406280487046808524089477522947765754229836501416820113833504\
05520847471548251926604484177842345895087299070998495528583625179004768455239\
87536687090515494763112535409858727072453719415719`357.238698478764*I, 
  P10 -> -0.00186400500869700760852988868555706127866512831495326586386381609\
20659556119252479968084572533750305762364464279142432942837820050012211523861\
84269220427732272437543375185926231605954380497265831309995836054471421258261\
02689952242415999888917007569159071903372164202452944983212250624790966044212\
59751711327835305707854623048790413091436011610401655653129363912344874405543\
645345041407`356.14184100405157 - 0.06549839318497087974057750686376549685055\
37781444102337412712482458327910914116136286796071497900368197101104040559982\
46852567658798000070974345450301665156607972352041391754102829506701678801283\
76818151402325042144420960999864569610967025404582259255017355094638985780616\
22563421171632530687436433013651470613432008538449143488339150642003334026831\
254027565187421599664128834480552276`357.238698478764*I, 
  P11 -> -0.77200145476788811964435955612412033898989689362053672921353222546\
93896779519002509074009120305560847111719674749653093077759273297966067072868\
23132740356225225041197102450370196906227509757835013086524072352979999733265\
49422501157634342518141241965607261314553173863874574625907720452213460495132\
52015335031721089291249884789817672532448132035701686357470445147464064624784\
594763685951`357.1852631456246 - 0.597436864164536098674651169674661671680544\
76913929580027853719307157060609110555793284882857414576904793201549639013159\
44898504308829117878550916516462962350062592588026688893417066122380493033732\
14201776117918579235760369590508853763173623601945297456170501365724092030100\
69673726892454179564290699915208347344986392273299390030929400110707108130956\
18001633119454290661327137046404797`357.238698478764*I, 
  P12 -> 2.623722364302701000464593158722503970034129761971831554012042290202\
19533892809677357244800917211418055519437001346867951560644858635231666977761\
11570930999429335022290725910957981680746933775996860267643287651495984181753\
84529619315658882040822976360038910382680330061080894997200275993385720221246\
29465954138286302923388241218120134738570788873880748772796526988352877800664\
55145471136`357.238698478764 - 0.33144921753724848623664181250539995541980328\
52677756228796439923536788838047964675741784779891954152266806739575938748672\
85950935623505024731332524764608845886332961351059423523656054755725662222717\
92608262570752912022568983373365352152176480293009293953274180455274434996963\
52195812368337908649886011469102984160811600120260988447336953780982600355577\
812442454640983717780560653038398`356.6954430623843*I, 
  P13 -> 4.918112810593435755734202164794084814797201367756138307163974854045\
05272016919271755382892040043047265566431667663647093937642844821801064007056\
05919003624783686762337411937053114456636465663499669124597394668821991442219\
89884550647312384345337411946890242500005776362742565880800070052461810885645\
24009236639991661281168824974671798065014029808363783427127905240190475872061\
74398618402`357.1079286965768 - 18.232105892414565404738720575487412773032605\
11990170258496478412155787822158174205455534229717458681565110338671177788479\
99106020280848671736588450116881844409657361261444673117841453893814858227724\
52217448837949694998651098526140375976264128042233817298150214822569415455128\
99246417588530487055904454285679930619149987244157662798989804327821886243032\
854633419169959`357.238698478764*I, 
  P14 -> -4.90767167576394958919105313276209985705939011389652169268844979278\
33730615145592183617661055879747118495588395573855377112821191823293123799275\
99309178530797316794556452011769152143721316306495782310606160059401582393158\
89530973748922308727933103268369015068063797554173588754931289725907271126228\
6819772020240627282264447981313499588134112558037950813048976562015044`356.81\
02329840118 - 26.810434944903333482743796233191877115142088347575355312086330\
31675356138937668602023644706938172266141776293178819578678092542221115365322\
30197718716825005434376925494167544156449560323933989945968091204958962442724\
85784834348935940404387306787374660242271102835354257586243261631162852591122\
481260772147301694535217843808373486183009516905279117337364377723664946315`3\
57.238698478764*I, P15 -> -1.914757739556238100216615286128034192655102399599\
53125808960205290441714942371472953820473244543871163518582131362980212908220\
50941855749569902667141190550616633054010827576981960977773691132595774770201\
41826713641428342387692477948804784649842623881134423095878037067500418184570\
49610383094167097036245803117898488211676561108332861800773911762461214731813\
17644912301253535714645909971`356.9671663725334 - 5.7521209919717820550789946\
81545048918376569644733857493227873351712203146764766312474905392848722505440\
65146682324617083394214092943578506294339592603360905552684159808464223778288\
62546153054955208060653735782618314803843150002486831899721101921311530996787\
09905556072608810982293629909208662833662084205401483821396275201869439951220\
1934893076258688804976163195753939894074199968466406`357.238698478764*I, 
  P16 -> 1.054503077844998140504579030323190458788454681582647294136532685144\
30206900697936552810191592663444227926665974484504696458403922598791756422397\
08327077279607682354036059956133635483718759527935758128310820989211000337055\
30708934124287841392737648154775081230686357678160686621310947055518783867314\
60195762798093754723854171315220838745694753881360644851001258860697132702506\
60677235739`357.2152343976741 + 0.5756513133793670460580799887939917256184735\
58768357007900727580889044407264483178831910466273889602076568936342116347512\
76466243565395917124160265013125747502212165176908139265826444990707476526957\
04699166121711052764117505162002344533774190604661453802918398742112852038041\
66004167345161028726200495868326469367801515280954516630728111145135440229400\
0333844815171513340876531963233975`357.238698478764*I, 
  P17 -> 21.10480517922642096038064597206497093838642575999330397891763361201\
07836675237810194221928302958840244773350027294208230448618200096638803260947\
96351427453406202590882792099188852830340276925998537298041309623063998489212\
44221315215620139358259203905442339624201795848274669131003413998473627495475\
8152615110841981678498936305639622819505038024136846731394027073845132`357.23\
8698478764 - 35.0084751913019788924739569463212125354099909942717415986780740\
77626694971547399242648718288436630755426951395839487133944414510467289946613\
35891040222911034238482842875720297204969138660693057095296380971375434866908\
43065535303382851692158603829375226213915464371157623529854895312424869583444\
82534248348371269032697668511619759560109437261521213215868785764932562369`35\
7.2075515141772*I, P18 -> -4.759444514241502449686271370754794522075366069151\
75300242466911712201932608715358000723402726661689346891238828406999065616222\
80043021403121973946006845098487929198906463533832041570550617074782278768359\
96371915961668957110044291062102559733704098076834543881929900079113019439946\
41301732832941994460857776066375332275461551224232154241417576877108833666577\
53486413602698854243367965032`357.238698478764 + 11.1477988280346253440878598\
85865364622214170003703556050516682059786862109399177844234431681510288622929\
56230168080291785455749613261249357556675708758750539534242858993432130028444\
62689103470857104796441099178867662821871534373592539627763416593208067469435\
74897380274294727515910438129059782164444751561243916981068020321712714491334\
747257487887694026480732003155593`357.23173473553777*I, 
  P19 -> -1.58771613443179507992406145994962028945999471028684207751354755751\
17180078470653526454026176742909481063596939980806616498222921202056314255555\
66593722276979331446394876022994791481101934321123694417302452023819344284648\
56984732407558246360915607047454792843630998860349570384489718538292150282824\
45497934210301202447599383438793141886949669147117833305953918336594804574018\
074180665249`357.238698478764 - 0.3018124849111132404959108394768481172653340\
83323955552958193564267509070576150922507913699939737257827649527138239360106\
17599615039856852969570600377677064222538642726270572203561774306924784880730\
48121051723626486824221939316142598110244006069920480233525026741739660388478\
27722846562984241351970813429311468617026142010789705341744476777977032124799\
7774203048765735354093969913889845`356.96796565545725*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -2.341213330099069839614126181121139226527609610726057791510675214206\
11198970732370192034072569270460094176828553799978793487005442570381113665675\
14498066460446212015309196906724017571538439141114622589951752450258987859059\
90221059439771520876514585533568624662015484184035727958200660481009855243031\
39850865059806198505160756026569771272096591232371259111556793973834767409618\
63351159235`356.976761174468 - 6.74424688755586435446385538931595424368971273\
93202136852098198177465331760131145845823620449993136962277261767038716845388\
93615788405184136088963714817317166615061757226027450538364420238970711198892\
94530390007122539973951813674571877069675724744551185345202770242729228139857\
39504329077905494497963501112158718268884585953109385643817913039562669941095\
968668635431022280543203327142178`357.238698478764*I, 
  P4 -> -0.028080922543004896757051625433368109597340868199959288893308685856\
14280787279486650970590481614560162727373074525774822725868683383324290864115\
60881524932781920772869538782687498765767649907237159748154620466316599988248\
36750163825754419470113652331269704534277736704352710069134858047263865208109\
91934908265361488056896919201991019925250715257140175638499059564754729967454\
59461426554`357.20517654642407 - 0.017428649518330290921538899378623929110249\
23748215045241263441414722261031084533069619444739043761296137536782733815487\
69301831577993630527663741639448408812771793639595450364672918276002260719194\
66983464031811777738818871391000392062555614019970699223711135356206243940187\
68126740948036260946228188364596627657388035471560269194565507106922892659631\
88585081403082534066518878553212079`357.238698478764*I, 
  P5 -> 8.0854250491641800520440197961988422160382712441902289179267800101156\
73390607926652554212084514762625262802065403672219004777675782728614688477107\
00456282399528609524985632343415129493029933391775546807596176080847074579182\
69545176544261064179250658975896475349806140031845888217127441053893228904526\
0956655898418334883266602904246151974739544902793371779410913455847`357.23869\
8478764 - 13.8523215591210111644096803817475904665214613663286770833848732193\
45738614343299529091208719188115692898960508813990059096960332353558768396827\
18821942351337076751194417610922216179352229613375142298949014112707804452610\
75131500053198261335402052506746035758527174804053800449915121591763870717187\
38739188823733444878556078185853522694112245523735855316709573015591222`357.2\
101213013957*I, P6 -> 0, P7 -> -18.280825296807704688749375425303014769223254\
53638120181521047453243582330691483376961817975619362048709350772587678442645\
13760340781110562455552008186303453547952295706512098068369487670362538936824\
17168067518853638355786069250118862066084026435823656641732667732776239244632\
02363527171853095776197128369261683374961369638171404837091884680989987430956\
0505252252887053`355.81653519721056 + 100.30870164795087728717239926318299254\
23134719539483697605749083424762456805321391212976786327223391321935139407639\
93326433041440337988813368511769470160304324322783197798570088672830613404474\
63076979534308528640539629738732530677340942343514306813196627508839084314987\
31530243158895011972712062200660305216702952241542391303432878483382908383564\
8014659772093766866382`356.33043163487963*I, 
  P8 -> -0.020467425229281071178296456707163618421737152457400308908549824905\
53910818565023004734107524130574898502561868511901928237923015180107823620821\
38978960188544214844743096815762592408541589025405631138757710386767314965043\
13364851743655562331029733508500978268619459599741672529458996793306200536031\
74060507165030213170055203956186186186938017320414053912912691463716546279889\
12478352246`357.238698478764 - 0.00372452946562524752366961817768289834004726\
11190717082526218726860898449247407582898153896962873536118915113746272961404\
75820839150091917273722015741015891435420413616334005390333402185710932996963\
75505400338363343470282014794106148047787615718133382141586186046999071804066\
81902318809583692391475830627564911577294125103305127027991915649018755410723\
687855285448517770656305948110154`356.95025497729733*I, 
  P9 -> -0.031566806695031569831157506317812835028227954336342733621078864329\
79987395724142460092756610273006406059744265505588567766060425083447752743528\
43143269474203014973755834650910542983875280619242353194772858577160305806205\
95386602349581924437971138849377646261965172912339617431617183697925022576208\
62166740454605565281172517008003879726112969353897532826964893696342392038690\
5697913351`355.86454281769903 + 2.2466220398916727780501532614046849579355167\
69947274901062822255877448766608125745028019435467935319647121174326115713433\
31487724972254888239318743895993550037781963937920618064139580115298860414699\
82820253056377101085937182127474790565647166444614661096047980999803130782730\
78891764654959371601901857080752160409193201067294203365650175412599923078978\
3850309485006396229019782086692822`357.238698478764*I}, 
 {P0 -> 2.1765087567645520466380348286118318207404940032717963943669918758648\
58681418848180936839521602987893691930410266018355276735014207894676395101447\
99825539388699189451813171403788697235127924063710682163641462683556601757361\
66091729427089449574492509688624625665517735663585027933730201827558793046390\
77297960442946429936159015518021690299884145976204852775436770448255`351.3421\
191056345 - 2.961783706470090052031179093150155626600408829423426552723648228\
45763799436360156818233186116222152400207539602078202108005279912921264201811\
25259040779965099132705544445633745507653084967817558501027173530670666806562\
88538295244295633320425182964483460716090048173073486884929573446039004625051\
246721356490052724507010521856702665096070043623591484513421749635923398`351.\
39554799943164*I, P1 -> -0.01003785239873526099654823893469370227825340711471\
60726864880085592686170724473152089114278607699399975936296611192178146691379\
55074276569010503216307348899537877715232215990400981679142422414888525710823\
24794023620939160352181804038386079681591684414864350787029586987281416209775\
53633075442898017438251086440868682622699115119369083675174515898189343359594\
40094132`353.081767143723 + 0.00080094097642321008803211296609166282717801228\
92986582612480781828264778814550415724927438120930174802889404808218646620311\
88357089481609808435323314382444876038751860453367094832904448466986278920475\
49698708170305655151648689382285664053264902825975359578220932619023755966671\
86619732201363466965556071186944865840237300342035785275013416411363359701872\
75506206321`352.5431322066894*I, P10 -> 1.49673672400872912900032621993043150\
63360888801754527053288888553820065754011777870523931008645639268693112281137\
52883670070113144207029383190105057417980396732014014838272384540681692467502\
43391481893029273637253221942464109564573183092580036836913233514001723156858\
56361379820326320462895910333772230592850401562521628801351818064901933771056\
66427020065337800083912`352.94481365541066 + 3.095217538758413773635792873989\
41800842083602119780222995964450768376328416465587581294665923024690513491025\
60745049125590185952708371113232271268717352345727075660264215411305841865709\
47186201379555051922424482101375201468595436979179437637157298622712541668905\
04580024267676586262603427426879845082623371590199889808068372968910405927879\
8946589753837981335669245328`353.081767143723*I, 
  P11 -> -0.01304296492983810502748322013060240566283627722132927536763343203\
99812403524962257660756818486203520200097971648587303009661470231068107985416\
70183671193637757185896260100730052260035268453342236468979586176829304418540\
49546998019030616919983815452342692989203824730868782284708952575616528729466\
2991005552497302302640301651104106353300177722629479045783778934793858`353.08\
1767143723 + 0.00271119856802916274942390183329409488267357698385258338494614\
15575440681712767154184475886918298937215679245615017878860230273304029632529\
80049600686917435857248950502780942506603237367311606854854757845560324807788\
85679664731678867826368920554982630459022161886630218807210924207518375134551\
9407156077618501062796945577475960533952097699913799647303021871554579844`352\
.79905083528735*I, P12 -> 1.3125256103328899753349874826973340031075070967937\
07079911559174600211162085575769056637700278202139353966717470041195492986379\
34308085514497380148864212869044991219512169790959263203036272911571663920829\
99662137655684218348355811900915630272975601221148012284595966975684336638580\
77351201457519080438672353699370185950117233470520040529812937867505292538041\
627292828`353.081767143723 - 0.1653854577021397730949284349878013432302750712\
04162229668891109206830538002051448238963454735029057485409022672910944068508\
87843454484991927633882587909801863366149383925093674863459801997616785283162\
62679091366824262891749814827898823020593748893214463628168264404921575480378\
04222552907773928257985083576814730615712479172819995062743422138773603996956\
79931965668`352.6768731585755*I, P13 -> 0.35849190973542569890241988028095590\
54875543631922801956791965959359786384654828406784672570469343772369106814993\
28925505916882056860533647337485620304542077188674120135261589814065463150354\
23111228397864434409600749052383091586826097449662141794458874943605534452073\
03525009762740023389158273332061679516367836764009595354919727506062185797362\
67535044695001457180943`353.081767143723 + 0.03200679889703782805044130464045\
55857359739804368653925911288008388382556041982285175358632273363802270242836\
16818793584585875806717097921932714951813801046729517306316570682512251728310\
01725122511030919391015599334490160396666907536895358106170845757013061867134\
19805693109351003481623347151760003486476267202386548766998377030898371363112\
67066100351212028641982371`352.72500126793534*I, 
  P14 -> 0.026700667132691180059389020959480885472226005131520111523661378052\
90122282647120211895357803348648991360089297000523795928474752675757690772380\
46464013738205547638724783059212772961558311561270116195969009206225822563215\
25113206297022882949390951906110266888797847189287725069406011372153042133175\
52548129534987939356352497127495177128825767037425840838847561220833`353.0727\
5851870355 + 0.00835975450121526997888950908982430331439989060083378031939998\
70155612152248105648563854628163283523832445635790531729399794590590194123275\
02167665355854863830452544061011893946991205862166158028167333427634653506864\
21961920791155130213013350275253299667915718166166884120983645209824052161296\
0480214399718598052223099551128624739693081373500873523757961969952507008`353\
.081767143723*I, P15 -> 0.851907213132469953509650119375361043623357529856883\
62558596430482871846574820107836971289064182756023520562653011422054175034176\
98511884411971779465566949540577318615392368589782972625885768655971265751879\
07840525620614657264304971066594665191144153678961220387403327589260132056135\
59748250555204438051410730296836613738723060550743432585869777719965172037132\
0771562`352.71160469670315 + 5.9263546475854201765535350062373335549314415390\
44681458693055962957022025652219663789974552093947463340583270421245469340294\
56202069881576863897218102644886033262197412005865649115098954872215232656959\
18326916592506127752683967467534926193097895111302389344448590921795948108639\
29258628241966446552149787919880443462492488065937401035697803243514303305625\
093269476868`353.081767143723*I, P16 -> 2.06741069759927657414596075142576573\
37754769658318042523450782258587617183265029833414978759672336084906477182946\
49750667788858451746716179134936887407086234764728447787058175195865281642155\
65819564330451904555420485597537315542403427352489681415266055734129322282683\
76418970758021832927741205007475192452502061316977710934367501903651595658211\
74817132984291576673896`352.7349331475641 + 13.109942449574696376878756515169\
19671557820319012990879822494606097307230843487636475749395081318373115579388\
12079871488870902715905525881354139977980092571636054645399628580700377738953\
53503611633587699592726598919948357194463772121004290675895389213819180949903\
08349375758623867953528446957973273937744348912055097798251122885333240429213\
8896778867802580918302541362`353.081767143723*I, 
  P17 -> -0.01480484538349338112343639218545021200988895082561410172880307083\
65404569923143207215144689309051981385877665955808644344782127421788093546637\
85846274847143419895150533536377784804745459097256622385356889256164748947131\
24125964444608426385862255745027610912599118968129452352049139168461224367629\
1121046941800870283138854960956452741422481413530497539995484566966442`353.08\
1767143723 - 0.00099824402415332712546785322152327396205445434589871175271464\
45483365781415044700697270359251664463135904342543402865707917256484251945984\
89051095894313008662116185286696106825393072831836516324958695400686774527588\
43831842903036980793096852404681196759385339159742695471629183878040385599261\
601071266305397613891597200583939456574131036666179328786813771560322682`352.\
6050131821214*I, P18 -> -2.33189290442269814976664721749715207426586335101333\
76136866152746738346191101394129739686802195604520324029896694497750688336592\
45438693653438292414064047865621774277693795349642412880331489006785525209428\
24574779298794059597046552183765097492553948980619289729674611989555583163093\
57369168996881872914943001720172341362062877217423143392107651463390286118630\
62553315`353.0616522378071 - 1.0395003856679051666812530271521376411505362710\
23172434608684122998670865894116471914326848263722171596081103279716661825386\
94182345517842966857715393336169106248734754949847478857464289593629826406651\
49107914256358598593208956533595443855204046897352981974650297573119098783790\
35897537255167642699093393546303905766345916965982212966901147218632156412228\
9949248105`353.081767143723*I, 
  P19 -> -10.6799103641848996667228339484466391745663100753576945722223412500\
39583854624000656241846101564264058365168530783786589543962301233035375103247\
11654959422397115799028782902667406575796800871495700516949470039540008310779\
70690409865262082850107274161515616692740136752250652309491402429331804346039\
47243570950333891980995770533066831443884329713227139132653398472973447`353.0\
81767143723 + 16.798694942725447899018072898262491085766333920054099504779447\
40848654060317706125319088078726627776807787181308895468423300706713108693251\
08818134477736712505950253087152155302678132047155251056261432998199303837988\
79505303068931051416773281447843546863085433626094039413315306839829070821292\
952368158609131722369812029128080664141231236805375546122763591895123075048`3\
53.0462285013826*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.0281780054175289222513744470451424891998038487809167970043214857456\
55998032367172597852940679926257249178772674676354876031901167018078753742234\
64278639554837435930280135814319311606210027308061283711265289187311765689396\
97771097098907491733454597372795135510336198665233451138810908773169699955700\
01750626938684633591287553217728121181923957775226502487465292700644`352.7191\
46364055 + 0.1903147931160067273497951953107052316749594186990888916698875386\
74943017018915650994604761292661259837315739834563315565630372511563196915628\
65296145153340008706379626203085361182283659701433012079766424190841481353085\
79355057982764545123957094317150756361523777611732019918451606403367961405267\
84872223349411828364138414431194821688590732374668403513589995759399326`353.0\
81767143723*I, P4 -> 0.007975558251996804685038410868815526800077259039391970\
81313837172381776923123281305032530615425880756576280379149571598935621491293\
85840236896505621997023221226870602695978813403404438010800287762981627490288\
08986147446841401444047477191655729372659033216289899775815684482001188863681\
81251193381481069323518322201776881415308908003159350489070210652825145576730\
7168`352.9961860945623 + 0.01037417781030689301301168758193882862868097406623\
02631515908174550582806472962468064598567097520528248320751899982423388298591\
98891487116088246525597746143384962586447684488345366523470324291391629218047\
03345704264555963563073038635148614860152111226025883074972615078357596727027\
57512164072507703794206952231248149752065706302173825475957093412130987664160\
60654468`353.081767143723*I, 
  P5 -> -2.749910905795286019241461066760295067389213531507688848441252624329\
00957453275441772916666833772617283268291157735189833135198905182955396092608\
24379448470817980461801588145430722484126046427737122708366232646188445756610\
54646097863374303418037372406885566435981999427484969965304428942262126515713\
340373822420470404027384195813204527937352445979564777856102599785406`353.081\
767143723 + 6.169604446792765900127224124853064480877885497239747301088360156\
22259895633060576076971753150719922355911774124141254469167352900309807741800\
42468370848666288188971500373274699752209581909799266278288357210978431275180\
22940532066382085336676733033399908100392909775491109012810033680257536505788\
85620646052675609724062702675338689767754638779504098117236526350853343`353.0\
6165688201247*I, P6 -> 0, P7 -> 0.0318999842269090726934330506681585008339764\
17681689834200992122727103889033015032119983994772473540498341574182898001140\
83668586349765922577537461625463855363904818410513783177685035941258945665012\
91953514067600863549249056394736543041396272444581249843318606630446352067019\
48117911207510250423639169583144612897072087006540849809208386001226668921297\
164929734084336`351.8723479833056 + 0.041499344429217918885867338584983204208\
71295302335414609075835724375174075877896757461470714814757064816622572835873\
37696019066260306293398478064215429344729827421870110159860814487239475869278\
51031437012821205385186381071099214945885049589502326708731871959094745387393\
61281956959255549146769721492727492224553870168780241435433346857780873076953\
800724255025596983`351.9502702677667*I, 
  P8 -> 5.5001688341503504569201344154365705299975550177720417526195093182148\
40146891293756692778973804124184715289749367289678781057411761343498722677539\
24375621395942985123828265866681006055280403988440377407035190654691003618277\
43827082265314389874679854813203023015088027361222389120872294064145549521341\
32603644170309415860856885439951527490754904015994350175068182675359`353.0817\
67143723 - 12.339344935765164042854647168381422464362781882968022120333910788\
85586237820840381010302441766720155006211307106830918052410808472112619290328\
57878947909456767979321688327764304289579983470922824392893057359590525383092\
42385794271509832702658683986655784991713451289071909486606209085408687373255\
400978900651117279195117899302957864745083071606805817091825339607637735`353.\
0616549639053*I, P9 -> -10.10770536248193785191181555788372421906849404048015\
25083494390786421998154090309101136563381016839327772403544899508738572652803\
43550220598062721946316471333936571698607893518979866678161923136004231235738\
15446001263002908960104760566515543492101263270917541476783512059267815084236\
84965396215731194772401658807529687143409183701709233654304434330413554746635\
84814392`353.081767143723 + 48.6104711604030751077217226668708784942833271089\
20776825506341810328968413537129644325956577576032101945784753559566748094213\
95825342505417420947646746073347933014057615283384039513787274721683548579597\
27551429873556326767754690061918306444115077100334132128778475846973326160943\
33269085230929948811526006718976098059041728741724185410812305566301403819913\
261465899171`353.081767143723*I}, 
 {P0 -> -2.998371015052683766509713765906971433177170518640987117263261017175\
87752908713809447995010588072270412874028311568588089225161335108315704918941\
12026531740333109578736561571737726693679313780628365513974100913697376584876\
18373997823511677233583342699367914675629548311460178265341158478613784209203\
28273150024902193692505282465013254823958360554782368017010365342995832529482\
235107247`361.90930568356436 - 1.45455173448026346958220710797859305785657805\
56058277543791975242382583570052558703513272966772925671317589644025865327764\
34091397760947695937821145618116629092538112623568219630334157317709191901387\
58470143639762487859754977402907445886580778579827365086987657969582332174782\
81181277155875551101431336749568221961793692170347031238803499347117927677131\
625735580659601769169002359195871`361.7159647730885*I, 
  P1 -> -1.445195208293647032489392291334838462893634674868397168320800534446\
66843526272040969717811481887456557585983714370750387124266344595753593963095\
86627811632705093011675042530241503136235802790424309438740308859301832838757\
10258426541215223214181907551937104104608788584658927029217367694213319173118\
71653821127813625156502177962771272824301556123064449007339231069253380698396\
66177767266`363.5339487532216 + 1.4408021079936470537660504639869029357187057\
50908634452805896337397439571058755996097123424008995840304752192097772678427\
62737141007986836871576269390660885276605548942521912497982145000975779285623\
64385479202367068090858133628188113282857021885050710922816571630999600564883\
27916729524108725241775361350612288759309137809686921331561139571975184109177\
5890451838573613549183186534112867`363.6150236212255*I, 
  P10 -> 0.496982802583109219689216355451232536112380903671823374054039194085\
97624160235754201740190270938605470582822979887782062048574700160971085158252\
21028763411693325883008000272477136674565050671468194974242321290953196035507\
12816282112861823671006754087269719963704156917500552472270056678698984082447\
18331420264072891079870818852825800443188021640197709765582204534966160264440\
42632408628`363.493286922142 - 0.65464220414902835054650612472555298198633022\
12417122300877483600638637183744726007550104001001171297576970052423231729774\
90328776565311847440310175006667237747606372356276119214442898799586105891503\
06307596323099525874328127987110000733828817025171891255036649330114162926129\
08097313975668961466097801695830545383787061137913766960583427716096508558166\
082695124671649462867881447217653`363.6150236212255*I, 
  P11 -> 3.458593532198845580942105699597267053919676917519782278519862762957\
94537843080986986047764214280285628924328624737984552569933087627817735422832\
32339286509572156253497120485254513656958491794746957686066871399601360334501\
06578724102312660206078759217450651656202206112201202367458196473534845385867\
37242259113335948759147825528155335756231957933233576749459045618485796353944\
61919000447`363.6150236212255 + 4.1335888449669385596403476122491303733352528\
68976863295417423798762379330530106158411616451957610228880202899731290155549\
37026865184361176648368348986492771604592957442113147469510753446902144505264\
92974351288214989697568584393678877787324064301422088017669262736683171709830\
32429478653502738123599014019383907691638034383349293780336196003667827604811\
6358843023626510105252898281140411`363.55581923508*I, 
  P12 -> 6.171325064021162083164595655050256257883532510549456287029232173046\
84263031861618267130966410178030902674749561518116884728129720190770236555606\
47086813015817683912354398191924643587624943754900388677617636583859035794887\
08745188961268108525567703121716917743527977798934673202009038684079466472663\
08347700218129619735771917844135312203671524123049260533407396141854028719940\
70233112319`363.6150236212255 + 0.0963675390111567520692197175216885957012060\
35275500724434341824992137901686435486760780678486082706155305968542400456987\
44287683160201938074633483528825371669108733783074503398837305088335693893028\
06830023775694933672535722728530399922661890836551028301384701674947976145816\
94746012740819434342857953801996528130858239999524050197114227372713260893731\
0943210106849532737135291355569651`362.2260267204157*I, 
  P13 -> 4.836822229286614135293268297695972980899282352462638631901354305339\
92254055690963198128105350901583413836475134633885282766995775118357561009914\
54290765750596342634880576899819236775834938290158914639151858202537124935316\
79198947318413498877561439041500481488089209951791725866586151876838333192458\
51401052204161234947008489777501175303694936614972046409126186164025887092559\
51596373457`363.54570732086955 - 4.400527357524207983939575859625146874543907\
40140939980339089020342088928486776160019359836104299821641327674441289798942\
39325720915617208640140527042724759126201569330253222003195331339679047932919\
04032939001840704121240939269349352145687380409111643138609514100494854332810\
77047384924036587952289494529220150437571656293323285851065165366742437018620\
2686141486473763727017025423533942`363.6150236212255*I, 
  P14 -> 0.766534452829705036109269338409454768668342020736989129176685142891\
91008667781709007286626190582286408026466898160380285662802313238769259351792\
92466421359940603421002430161109962297320863599430981192196657936122364729200\
80022572790443565835972952303960696037238305386852490558486160212182047120487\
40151388529604941215709355814767444058236462538007064166960989630276838966659\
46026541058`363.5415587479044 - 0.7207572895031019432703794156705898763056019\
56187454052755225364444852413682011263373935976408842773309110878011468898153\
38233292758727382241611475084400237494763232390808799705521584238103604291261\
64904965406905460872600056941699765612203948634723946740375795323895995517434\
63148296321117845436190515840464157555395536039022835020410294519354635325823\
5421316360160457477582274904593983`363.6150236212255*I, 
  P15 -> -1.06765198257127228972646974165101425285576078274433507015098192409\
33416515501092861582945477467516596576100595124904714965273740448160018149653\
57103892478221621628962769101610805167205080867420634435159048116890808918697\
44860050069162037870734009369148849756912244254899157289246130221265138707030\
80747720444281762868323919979010959307975623664537835154951328922060030546895\
345611559749`363.58012471827857 + 0.71300310408368801833171890342084888246257\
63272390840301774208113598329830253460331746405057602786258003261172699655208\
80759176388597293514179633832990311705622278139079502644942058644637028024562\
08586957694803467055240477673230564024202455811276732341675338421441136598079\
99995903137476118784044373584099251957849232686937290315340594738050714078740\
829691151379571273290814208323667728`363.6150236212255*I, 
  P16 -> 0.071272717579659726568154331517266982501063290024038796397783012352\
92391374600245698079933801762217958896864626843705028707704727916117936346032\
45076692751985350438012034564961258204858719557672945074727051710222550901206\
49054852101952154333863851452992506376423483688805655631265915587495593873234\
41979695680921704245315265493227231874350793025980770244460028488017602564426\
3166308603`362.70802675293294 - 1.3961498350786748613962323279760166148375975\
86549334295910246157530612759367789529310990782936078520264786952238961475358\
30113624320289476053704664250973709643766866087929295236727480505307470746194\
73035660179249185357714973622831469695322505591983884266551632225447983432050\
61246222428498357440597381365871153247156039008857216157654038209001511667853\
0013326702106614009218572333014654`363.6150236212255*I, 
  P17 -> 0.693339159717110662541129585951364828707420198042606075307027212386\
47045008595633996475346055511729023079320286533770294999581136629853702859661\
14338564560430159163316351032567456981320625564478238031076973223445817602158\
32136624389808745824621446602254956767565597829657686936984089053536894139053\
88751995093448563193601211486590645908132234243774210496761878560574784945928\
45923621284`363.6150236212255 - 0.2136689330069941402350806866444957152984925\
20281532143716375505133997704954050584508230953894568187680674229957709825032\
41217446882925453894385941416426439338929962912504470399504078445711067043421\
33284488667313037616643126180294634725363002961970733940298794615753626788592\
82088766622696742028178770124003089336920937430346680783747132889599512835162\
1297878621461379025231476180819602`363.4809973119351*I, 
  P18 -> 0.391702286460645753608080990416554495459444111225155797216010142504\
54108403056787587691199476321697013339425718479464531639825516527387577136385\
47459996494816300618480659550523573578295740019983277082281331733495329686780\
41759759185133372218907331432036748849976376571998134697681463537280370768653\
09642237567353073670686561115005801072097257235737026215610977258264351292931\
84780283013`363.28951255975136 - 1.356341805741974869076338197036787183245285\
32747468664811221694881485641583110166837181096073098899114958821600563667223\
13487073230067589980076709841656224937280180727583427813781798003942487668893\
64200398134969041021467201346187770205704259506742598008915912515112681222139\
71859398506384685768756848411408341159014689225486136606172509732547053728263\
70615858744793568533532071865886734`363.6150236212255*I, 
  P19 -> 1.535030727052446699308536365017971656161534975390170922398781625539\
37436888982255906196629443389671905692033280919787844524139977507981988430487\
81673893256227822293282898866958844151230208841692315756864176344254956544614\
70793315526366621747347104585661664829581441055455338554275653010573549596563\
84477234944657786515726948681196751359251738612450292156825819227119926433975\
98739932024`363.6150236212255 + 0.9753648054380404490583109897442764774634884\
76149207090056627384537412080040776536875803261467819811077053903155714695675\
30350416045480177643211965725858242544937084315005898514598183888151225804154\
58409398673145352235050738225853322778062349219443203116032009674144496416896\
66514836125203132633240726306921505915931140672837380022917075224022707605827\
9742966697396013622060976111971107`363.4632541859631*I, 
  P2 -> 1.`497.38090666937325, P3 -> 1.00866904596134380605113865535918846249\
25002847610759775007603219936581468163228753136068681558580181167855219190136\
02081761245564532212869040674228484561176254430189573790460014819464565534335\
44431425665908850234331937514932627497704179439184635202156608674940496337133\
26970709817906581530138410601286177875966765360318023831202772686822175374251\
720303911988053230536304671584285343153`363.4186643762537 - 
    2.00624653087213921840013381803591319664903030691852557486340472087845197\
21971031751061040863992224133617462065610212495197284650011753998761677548653\
24690473493635319265969609773437050543287427514494397096796388211999461395300\
32099913600643347484365261162078332385535519101050851839696269378358256652320\
07696869432327152161155172588270108504227955279181353433762300071855076281874\
797319`363.6150236212255*I, P4 -> 1.14488331259544680918861283711415992832832\
34800142671851150849996875776770190841347127598896168177589239845704429563449\
07628274431421458665724181436918991888308492977476990990872361938730747289060\
66637868349128832523843220618297631914107529768304057267238213729502429086326\
96721889934702191996842720677735809951132605779980807606876757361213697611453\
289172264933161447046377946763675661`363.6150236212255 + 
    0.39846171230336081588979844329321598592729530930899184462034135176429352\
96685004108095469376062900043014553221905973191351274204366129742538304606369\
50864105712182668694067738174010796697644153515817287495301440245032134221656\
96213246738729366583331193676969887082660988430570923305683753664577709722162\
81274156151716060357505153113348333381991898416274722636953423805438740073430\
966023`363.33666604997126*I, 
  P5 -> -1.153722281059753664050076856497688795519765023014822577172007085352\
20626967800227088026710865842035920891788248940763505150794541456560173558219\
12728432684304073643860918663489536984877595311328013155071737614348011281442\
41931222510006678643227628841504459367217957642814467545375052291771255871989\
25685528525131417202959040743162865227238782431432694772165603657452428024796\
38050124147`363.58330779190294 + 0.745764199306189824422376360415596625508092\
61572374717169125245889069079935488999620090183084020645405062847743802915856\
52075463931754208169985061679458224530790222292629771354221049014867759792544\
71388784508484863020735149112662742274754894459605148254138455684562116811501\
49342661559118521547409236263441250492957325545368266026724059210131241860546\
91426254305322715960347805156092633`363.6150236212255*I, P6 -> 0, 
  P7 -> -4.679410892758332206898097015063697725282879709600931133382762255659\
89453165564945981105231828335253555120867136925159870576223704683953258390532\
43450149089874132915097714891805226426702101496392388742121056446231896030718\
31997227232731359324649635317696081062000692467721099922583991549949193382904\
15607584402907708956728945994590428982587229438746155907370940121332898703738\
9744800553`362.7099328518249 + 0.56813112686180202608825482413834627430877201\
60958886245704836303240756835032264760470042316140332223857553082260896844675\
33925700976638462608104104427404411245135086996552667342129014234339156064755\
16083455008327171909796972250121881376180783677644816637700533163519394996749\
02833890561027994123656552156756438155176040974999210314820115152521746418671\
317272177612383355381304404082745`362.0503940975568*I, 
  P8 -> -2.237087146705711352857159510286456529155053460527198298710600479833\
84154198952345129362676613680074534280438417250753922978825685510300879982269\
97185963329326726392882935824812522363067327617970080077504960014603855365191\
40721013626473353726781674989107549488552947711771900630430151701177692724454\
96399229924800966862063213682110401090199149298257357451265097897597249375740\
92054954781`363.6150236212255 - 0.1685141255020122769243351905169352578720404\
31718548792884204385235022965105443118390783043538190711204248963016638828594\
76380977503806320905844932946808641538336938768296471126091424008465658880472\
51664040235339105591226429940312916209767187915011865955435351510781252351156\
01058915281378221196338590625726867099238726831056466923219156144351583687502\
2109606502433179416318021466003857`362.85608412620763*I, 
  P9 -> -0.011543401830361097765238266759459036658877081886041084862944559284\
00925535753959698662702125907841804158348404472195605525361420356489141221611\
72171007495386446533423065931275946140952280632577721398436853038415057508387\
34975332684213796716304828013142332172134747721660956962033646848923172816906\
52250386578447968023731869949832542793779635614848773507719661765481598983263\
78844092184`362.83065390688034 - 0.185126334542952856919225878310893418504970\
74786026334597967497553011293394050097239726273343548455430219353774350852052\
90211557717447666577777994523414566463217422340882918429544879312606408170610\
45406195155286459896309036030509820853335003993232139190591194416722955187424\
36625599072158554700622922250989927922112242340817166260791838057585626190050\
04210894409407661393740509642339183`363.6150236212255*I}, 
 {P0 -> -0.146420295783208902964039745261372030056657871330417845549734661658\
71156657402180383623222253081692216086007968875473123193877921837203122834908\
79158005679753538676261627969857138663615522986042220852650273604325628209332\
22645910190326092324579734843257643309058860608969118752027278583189722025376\
93522808174068106702529451158620059381864401572171241491526459349448`354.4158\
047499347 - 0.226288420277857353715097476332663682543695012403403798672549583\
56177542341414348424218898094290273810758940280171512792430678777137671541197\
35680865272889012101108845890167310463632818360727088980619581380340557893086\
60735500094299903618427977315233871393917313138572996506299901756956660722442\
609849740038872333021512096775828135273053330099509726734091404040426278`354.\
5529249653976*I, P1 -> -0.245744519364230373967890166288652231276490588384418\
68181984888683412403092017431963520499385409794455631501526925565878303523311\
26174353511235541289766235573413289205715053025413923821481427833686972675901\
01821695737956946034698266584053613513797643574691250108378777194304536942196\
77283640393233123905811088003733007120869680343303958717791809500774205206466\
85739918804287883641024662`357.5451223843972 + 0.2728488199789732937257918932\
00852028223065896995121289740159146548609534170060907172919614279665836268685\
38603022553508136544966610281130370831094830611306230827325172410384132244049\
53822543921237809840669043874937852935665874602710665934043660761496008943323\
73708489658434982796592845436073735232380878972950618502829503527758134980527\
9996977632357064868529526749336584647525984596897`357.6235413748379*I, 
  P10 -> 0.074917309090084788481932308232835063639688382420860772951774753569\
16598219713448678366327679690963779886792590322545107202537337081002652036400\
59606473079516514569444892194350773168723903015594232643353693059316876897069\
45574791013783552961452084916363199157173875355007408614288766475694704181857\
73859246042961741987966678642575189070563864671984332933484394298783931219229\
95221611278`357.6235413748379 - 0.0484328717895182539996915724993723341934018\
71800050566596845775312589367559346535526362547519719450446753282656788343592\
52421323005031843122070924897702849525084465658895978043657184187308182919041\
25610031039363302185229500477081606524505034175520115679027262966076836626640\
86097492272639116899116028540162500754919432335175954471434284783258200472351\
7908514854453882311911063453233243`357.60582251365486*I, 
  P11 -> 0.443271714174517810151571070007075291877607417707076544626776979452\
39937307664878263606323820193709073760812575987553331530973673912909564616265\
71647993283008364816800016954976401208849644822284472895860563343405044309765\
01620157627598860411017723298977131364984898887199410573441441887560830693216\
45721170488366580200877814991410132656906452174504002826414085358212485328561\
2532443577`357.4701426829644 + 1.04863941077116501455491796138676183881189780\
43270574490009772690310535356787627067021370058930737443771168590474494510665\
84321493173236572100055980163836930764056549818918213731406848642154734481159\
84559804637624794565153046001703441890929875073286336955225528210141631682467\
31920601056856666136745175568703030714724054356050089346134742595075279836970\
237968198673645965784488974192166`357.6235413748379*I, 
  P12 -> 2.622552364004900911322427819151651847533367742607531798190385470606\
41602447784404849793928578160312283795239463659887470169134732343656313944579\
22802665038453193339755071916019902229181637223689460086904446150068532483213\
55702812688060165783678217834773586593959383022606116446439124185458450545587\
88825921809472656019783976988378392149058268857661352415630532961773876770347\
72046496819`357.6235413748379 - 0.3342725452190458892166986964069393822401260\
73475117165079308430779599875698496728088812260185210656623561525351842477500\
23240401432087387072730810152585421020903161916833861072490489649565637840183\
87105114759687216389819529836509355411218455043110872270874153254318813035263\
79936028980675450593475775262659013134351636664838009075512639046991256656249\
1481752364274631152301093737677376`357.0236609183563*I, 
  P13 -> -9.60306972735468786793534508239450804921382592073279017023333207510\
93876807865124975600741784186616857436202540629592943546303117506688524379628\
25346440540857109693287262705382968216811528985249448377741843465071499927993\
87666670708347650097370879927354406137136783761087898200544763062770695230817\
98115882680102340762337479766824265444712044600527749258228272906090558603978\
674361151166`357.6235413748379 - 10.03095188193581895521002362012411906757706\
05914965248806180513261899095317417502272171900359746157149304491499344772412\
66038695041746842516733838941114646148910795787363829953265881170842021455424\
19214770763998673765410283466437913862004824012338807287399148109395714740797\
59348787643990449707143713221772094038053001340034910077218206250860061396065\
540929776483144941895224514207255046`357.57179297672207*I, 
  P14 -> -11.6331219505441337516962604679909783018777482668595190596597331937\
26023379923711933822188356820826557661397037304871219746929376997803469022715\
00072337469841252785038149536038436377196037615795140789690447637813765431048\
07461882283797121672399709849567457135888626295299899775501324062651045804061\
58773939259579409666572918770994826164544788812074765402047794745040034643269\
3012799074251`357.6047322075962 + 9.08498024647163427946064622389300468550609\
88827537774933005573419647800595857808549765434526276057666361863491274677537\
74389135342090305689139823510164993885638368585343509640193215151625510381873\
75828876200847667048742228767772587537300329877282756975089715395836495516901\
46873314258207976688931751089829086719844399754287974324267097973638449369571\
874801528137624959626841974457832658`357.6235413748379*I, 
  P15 -> 3.667846080890527809322341564891913964966293002392412633856998579271\
61772163319148338416629169801523127768498146776427015894867863042551468822432\
20771465265919317776077161386674788365218142685961643413801823600280890505295\
45391647411356121776986211294362828823316530095716689961259027961306307941196\
31525073554703597972942996902834101116229357831673217634396157464527035702303\
03862562838`357.6235413748379 - 1.1049679177271531896209495580768746181125129\
88100695100399530953421269179516865093945431130959318245401277832222633330214\
71875052683092264908504484030155215953762776776962838803549836619377329722814\
62432661797916674566169672268172006277411560986942525520823003350102923918125\
60151982584680499293243627612732458256405123335535705644562540261389954132539\
0124386754850280699844123234834808`357.3520370154839*I, 
  P16 -> -1.03189534225610727389388046011227379397212482113737502384028636435\
23344318213106575065929954781192807065696239652401883695707179281823556139438\
51464081184706894307253437052898600839277263646334152417156386184430918813388\
63957605693989803858284669626079339419105572491946832972521325343314756646780\
83593260926641691640460031102014456391787391460576718431880463592747900701948\
097608811039`357.6235413748379 + 0.014899065893781225344384818206920879962092\
06549391660937619163362365713677385116919526378894524795861934040867882499054\
41525652720301270158335402733871038653900694958139703099602147363972992311297\
31071307577228083557434822984447858341053781896680195745243116113276285250503\
96950391105280477735874191090007213531418499453824919977428194553329120867394\
81226966810554872681607829319796189`356.10993533641005*I, 
  P17 -> -22.0667280270757674129973150459965151666473896880178796287679050415\
66944607938556670030912578632757474291077015149184779336560203132553732598894\
58095475247531116677117838661970539761280968760278738531795766607559632250937\
06061654746391606623745670819788334339531253720876730300572645750052329456505\
86617543997677490646396313476296109763876815121875135319003716935175607`357.6\
235413748379 - 1.363261333914657435608200836316498244301216059248367838306802\
92937924455489728205392367701832148014509572592380943360719350295795467831085\
82586970027433363610281735746679048182424932722979856227801070304478959726830\
13416923283091160398755188562324192726158328384824705303974313339657817064214\
17638609235114873304662533041362999162445837933849373137635531035394643201068\
77263553436109965`356.7080889611665*I, 
  P18 -> -6.92255752424887662369560500784463111591125943512462926270481880177\
83677685172251552847239214842516991621724028214557868349198027625721825116666\
29377357448077565246858512758118454713076257294227406913287278970992743349651\
95607037083091464192287011204937040329816914220788128343067848315537956640299\
29865500018504848913915472479311957727296830200658399209785581333156082400822\
204812407142`357.6235413748379 - 3.219712383281382922743585181373773761055182\
31426419553665616113055909328582616719042208715597395174042712684035048569356\
15674244611547409809034489695831231689649753974636203015041605749484283503705\
48052216371638969796265688858279067232330202710078465337531058396090157297216\
92254424233203076449394838109098003301293617587268975125592157917703242917181\
46588887779964580292235674649300061`357.397472697907*I, 
  P19 -> 1.312628512951445742894062205745276554928795466631114099998459433688\
29040767742206534474026335401119079179963755989595926146966823782513007864982\
21191752680585795940520087495040252433216794252915752619340169665126856678321\
27430507004492210417271918543879871306828379982879130544995127016627563493110\
74625405068192570183185209913474585281256100645844374051558669930126498908776\
8870921575`357.6235413748379 - 0.44498038907642248752340504957873096555608135\
29358138536586839210432272936600956668415550973988007093124498601710873510805\
09429760365885309408046487074110311178720367573476379184418771694449372088124\
99238567195342935651355805402687037333013774658097727344628213531055544480632\
22975073456575162012509509206376809351395830205916685893052905950229875290838\
912529475210418438512302368265823`357.3940767854229*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -5.138294810301118305576053814302173723028908423251427941225653150550\
99705216852475364939963339346046269477209659676486923348097687111733986503499\
78642262132282085855057884197909414606727059452284752164585969811562070286437\
19624235400281414623927998370826214612391632042315922265746560659330219113192\
83844502650266210976296648476218495344254728827830417062662361790323615223770\
4105482411`357.6235413748379 - 1.09277577331662236448060035760324549472746976\
36445766740532774873612801022632366324766291103620840448257679131847469859985\
59864313195470947458550301559152896366354045781603020805070850499520282984213\
64670997170661329032701411876636239466386547628300573145608754994608093087066\
46401491393756745444681747948862084190255539849375659265468848822319412435898\
136842526016884558144091485392323`357.1651390945706*I, 
  P4 -> -0.026175097012468246106106045534158669337649013972615391171337487898\
47777320169216918449601321912527300359606949357064135728740942428411805279180\
16367737729970445145558273162578141378794129170205210272833145714630887118703\
65732016921608216343688478970341121873304738594327967736313455401858237768199\
80272447637824277014035135629751842433711510435472289976526242209683348255079\
70551639567`357.45067507995765 + 0.045390453229236887312158736754019617362585\
44946886726228481300545569304510875247878884740342900427108121718533935858624\
86709447716229737080503161790713502531138056328262867074923613321137827822590\
05009713935017272363890474743057829827195990422662113936449950422949227639441\
44514585568659707831916927545780399514791454866627616263203765622842848287807\
6760332396347987986723612167261193`357.6235413748379*I, 
  P5 -> 8.5703862311709120838802891203292236260997696832618753787600027663293\
24828232668873858872239271323773245801883407776202579527149118014113900795060\
82091818275836103508514226370396476162678319522634201414098717427558013883531\
08230262093068428534607736499594374397382341497674056446728913024007396434383\
22443518032313344615378735901477215148476232658240609168031663627920232718269\
1272377316`357.6235413748379 + 5.36951799157579296321498220916541726697020189\
30909104392769265931814793139693746701556687561447764172602687126390624493976\
51918806411602896244430787778784803287974171597504497590976262281354533544308\
94105356154599272112299110024458679355896371681118604405126653791064022067256\
72931655004619369265317549621341823550973489930395767166474270901350652168119\
30328014901082707933129437049553`357.4698695380356*I, P6 -> 0, 
  P7 -> 52.701892147710575126706761288853349588111964636474998082977574834825\
55148751914438216822771730061819829453217230966970341853022051189221014244438\
44435012247447730646797793128716821128103286635006888027276934447242233942859\
62084158052037211746474708679468710470443208577346308384652442194783792638423\
782417580078998462011621195564511662761810251061056607958248427104909`356.679\
354918544 - 16.42188388321309278042786863930227905156023665868887123873702818\
53765131363000898699915291165554064800592671226958882742263157194550066760252\
44179049060828088637381174734405290997570667961832185182280167446650478392892\
47350593880723580747602205926244515026455345461239006090516919526147745758068\
7015221846168075760909659317382872173895043340231055916081555366611456631`356\
.3544509511328*I, P8 -> 0.023602426046759772690441771725442446018353395045192\
55130596958077888311986018390424678358387748932268012420828274662089471731042\
28629900904313334257202429576269639889596665919371212547451581775008577681466\
45431098975105512929217205444539012320507626508972709536902349281873252813110\
52728252454288942521415273048095454129591699605959378932657179857570421872571\
40784243269985801660443177`357.51616788157935 - 0.030384110529927459487111408\
97944893797276463128701810389080621458336884972540945623555691364661365038689\
15798941547827984930937109104455052227858288232263978949879137601170194735200\
95479242895099272813701029696220094088004416700979259749725697102714677341329\
55469473911993820116531552253270462783035157265671144406707546509420054323820\
42337816456298915491458641983645021099981515918846`357.6235413748379*I, 
  P9 -> -0.921492258255749805216166254665785086920545156181325363355693877476\
99692341239904060618193565483151350613153681630742008092029558830279758534344\
17661999305043713364300975254725921722795135848618075466722923661288537169552\
73312830559548547054209691227369340337518254116271839604502181282720345031048\
79252147588990419302096753899509224400168673436670295096638892366663444252387\
76001566352`357.5529652227165 - 1.6916947730174924764369423495627843817017814\
35189384596862225165878893765472236494028743917711646428971289348591720289021\
49365868581141027296873736392636799628910101806310071498840580679946518999010\
40188991559729115521521882108825955047971484306828652434974543836380131894450\
30961973813574525846099935443206150906206503965842654571675756458429554124900\
2743980106312165477438306404124066`357.6235413748379*I}, 
 {P0 -> -2.440568462577772584311138292457627659439416864989493882233445560616\
09376542970556444937541017208054021649529183754002723406404913324255421458504\
76652252698778321975012555580599346512669080437273821776959117896847153859596\
25323788780041673206005637528409748007544821830768519516989695280147613458716\
23537707967901899300014759189677060762462037468751716505673150929877679122352\
46070519968`357.4018818610035 - 3.5273261711293041641393572164368917374257824\
64470018427299097651914719572521176613662649478991654347061701146980397404815\
59099828970152555704341584261761367190248265255801812447492508336553003563549\
59633101165142354468352163501285686309815091235402875889837445573681727259220\
84571350915845177366855526028753203134682413953507182141632707631353748107997\
0414966080231680591249352565344515`357.49844481231486*I, 
  P1 -> -2.391563710861919675495453963355702522738746453059809157230012619314\
16683565196568598707527064744958947284468321665999581147816343124017069436636\
37055293475575245129312862058713605232733304710154476782164816118305755189763\
32473603114989169549158135902186758227685042096150902764362813089688240896938\
60322705319477575363779579145083874308204928862584737789621802934682286992793\
28764731619`358.85101478998973 - 0.058957083769362737803802066663931693266904\
51964016073963370349470034106484784952909108731549579166833028096149519560939\
25624745987724758196596501745826559340451425790906253433777883107540764854710\
37590512090895132150503693905131461346397215197666512057122821136832593301977\
03924121283597319344644573606829738109692729253884273267207979489307293728113\
01388688351067005296224713532378722`357.6230790231279*I, 
  P10 -> 0.448743021399561333332650872265502819542709871321451350551308966481\
32950140944106550045552422544800050178208800684009762578855814663497131504065\
67955861726641032161091591006849020580290195401275252739577481690269413965300\
63362768954387393880982588766015582617147245951918922832917135271712715667267\
86436384419129986289007826041961886930640422641039548308648922914864502344452\
77153769478`358.5632756213535 + 1.2605216054557827426625117677929503339503777\
59070112554104507789541568620434397546291169366229494005372683060999134657755\
88408110672814638080765738202235903826990348272081739629952272075854291331812\
40837500345309986451050536171233899994380828933089286166169736976265790711776\
15231030393356421826603281855101578488246005767307738544733524337845738800543\
6894343651938964682312393191207711`358.85101478998973*I, 
  P11 -> 1.493247578273572058978989368566881719071634460602709408405867710435\
90166914686980409101873600343657787309534754530235598757700672775555903351844\
75800417487739312473335176524892928071963881852516941040762112246972967938710\
25978814289792576554095069169558689154507875014735980214512897283709048596310\
31306462997791756803187841503380870934227709584586277916277598397207150834894\
84639274248`358.8220007497876 + 1.0340402452148073809592340699977125174165662\
44733257042547553980150011095667507016697270125424917020385571020225962001019\
21415177045832100179776052143116606633378730881848198471921435914071262621249\
33385591691609557416854900485658919459225997860182504709436215370270880922435\
76066812807260995308401694998629932833025734279704213109561298167233742720671\
4311555563656311437754520701983562`358.85101478998973*I, 
  P12 -> 5.427869922753443141753612961746621168362172455323979099077981693346\
34166804112693730386768551635061800224322546903176502655396294998846795309024\
93658942969740539750814548636578050091638878574468890170386950821065818073815\
67189039120726000801620674512768478788495508096542406919314015815884113384674\
26696118388334859539835699720131300343148467323752686573661357558406860182431\
69436685856`358.85101478998973 - 0.331778925753163853644673887348383753953277\
73197375826502799719760641097698247866960425815724912640804411458020214383632\
03178715176430033887113793100407731749407966051127454368135116636412487345152\
22937125176553708151136871660246706616325411229709611996725162994643926602761\
43530518872030874379619067521640599326282234759226750322382521073249885646756\
99450302518138512919437336922090311`357.9751514826945*I, 
  P13 -> -0.08554098721203271876546186303634548774688663144120558747533887202\
15620959061063255781118553547273616533842035294638955463500079758438556638218\
04539269435315634930003485019912981846383471250665271793483884757054798511826\
56633813529852714068431440270390493882716048273445725757425648786920444427909\
84032327311398220951305899450366285318815820356159884968698029773229568176147\
189628041278`357.6272617746687 + 3.436237065008379062873784717752507514738041\
75411845782824241720648948696299456688602215431702392418066890843966932085405\
35714410142211033480144246650541568521043321799262298700360609305440896200154\
81116701131221453958917620019262035428646063859502798804770083129180270012064\
18249588295116478589088883882665700064294638110923415177506707866072370069533\
66254265267579038838572460640478183`358.85101478998973*I, 
  P14 -> -1.70021523670199954227977968059951888595210029158481052792140430397\
03944305432505738229344324539213905208435239203193830029044089927134985457703\
84307528014826456633413746257296023611886811562783989325797791968754319568202\
00961286689001604888440676707698807818297748191159208179464107021019709186643\
08510379889323419588733163769891600436496527223729253890494507180494324644485\
139516599368`358.8368626589084 - 1.028702667861242654635666717831667406507802\
08218750179855881794857884076974473886570307554581062318563570416724325232774\
47941759584632879245467597805748580411159786122265684564867534833646011785771\
00458393279686914472789301357946946996241087210785708567219095559180493712250\
64099617145561519697483450620489539275096740329202002923059657642768949780013\
26155562581363978076693048798141966`358.8510147899898*I, 
  P15 -> 0.150461580819676596959719109671885476772585516452856879838650544366\
50427425894740079756902963484092628780618740455249573721014643541299877121184\
66288316136704890763780321195928379225921399249788030493949051004330179456477\
38525203794264838044833628380898902930497812688270286921022783887793997565975\
30365188758878099517206002703028587835701947613820810691689888245138924551559\
0133511134`358.31008317596024 - 1.1920844944181206679578892929184592114367539\
94965681931713042638483627684903812937906534778535698602216328417299983503976\
06086517717897299164386381000226448843970554329250248745772414880010835087500\
93771820777358946807400583361382464967955482125679750329520182284499151327007\
58080933119012936275817906723460712705219329521657746414640462785708709903629\
6556615550461954740177438708440475`358.85101478998973*I, 
  P16 -> -0.47913590937966160317977292248370583190057827967659175818276930463\
98551369914374359497522487377439429165965992472542944531318093189710809701241\
14568126041852543974273182240761376430315459306351678900050385732658796089290\
15407878908606056925335632192226773218291154005559161721834673689981942745419\
89208172975925946041794464035238407438066655418162693503011726936061167770311\
447496158848`358.85101478998973 + 0.19185553660547482495144420628087504466759\
36677807327829573471411581122092494494091508767481767579566805094477344746740\
13413358019485821395673914462736065019018020133444971382524658450402018443031\
48503975092957830733387311700303979755343463762745235919674697804004756636638\
96273278628940913848043741578978087611747909608681492077208817774853068875848\
837464798704243063133511376038452026`358.5929684840571*I, 
  P17 -> 0.428846635080972642757147877836094929460758410239589271252718553507\
73018727946398345651443148912706943952517387671947431767081471321563444507643\
91412016907117453914757519978995385710588676618399043178895789716887520407122\
71374929495515588696488747561553695082970997372571493836568598024355751776525\
12190636025229651199515147482886321265378773387993185739807248619257673655662\
50186308084`358.75938196519235 - 1.062494856485128516254405469047072853307839\
99350996541800147556503133543763714806029716761388306846145807918015836690269\
07038762139058222780529552986984113472086306696355688313366349617978046915028\
02719562669249679526596674074431715263390143348869097202848930387528814353867\
26752768110260523662566859981023020794453260493224088173799686452489031216005\
32324556577568853753369143274214593`358.85101478998973*I, 
  P18 -> 0.102273709948796134685808964085643433301600554721854121982203488451\
16672618654679437783385637345190434793616462118877530099475340787385732083163\
10020877126966167482255744057608130803779866939330361429919536090600590454374\
64950699802910451600185319717366042039446880204749569114978558110576413923742\
98267197874913834732330657039366643664126738916950223706648194693110174842337\
23295765962`358.4747532520847 + 0.3963245582575809732250966327842293379931062\
74584473169573388319678743981016244677434596493683209865883570511721467103981\
37941792269182772374568061842995183133448478429600654048864950780942372945530\
78073184100896689306694953685352180461173246247828155001392220816072127418498\
04300296125569057459288255946081281060725371992434338455977818176148941559519\
5364022621189189291179801446871137`358.85101478998973*I, 
  P19 -> -0.19825558104294661155185844382106184158116468509476218107723364738\
71794442254117489422372994568155905479607874755514451315413509981806060512270\
77551933705957613226622369740899526972132125323782840409818896492296050216956\
93577368377061569899733304052867970356224563149899777574534841594849849343330\
33800024208980030617069035339832233822213272893344191909043073671958985952093\
575360547396`358.62183050209103 + 0.71296882604861759355577016210221409687482\
03707721384834157862956815935853919447626067346329023645563575216149362071665\
83664807876315370164509906641669055219691527593230273555985548853862318951315\
80016716872421682473452927634553504604908926855390895968242728126864449265391\
60970721801905781219583717689176065384313766760352578503917023625439882773369\
651678227462553961053543119836223886`358.85101478998973*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -2.731424393966711288788685856492966955275213882747378271655609075816\
23772666952689553634784401704451031714927468910841644102891446879550982131807\
85005102884698504084911227297881244463672644371216819893084655349102255789792\
33097435981822165892300654993535355598644500519814014283888151390500268006242\
90449544075846359869693309888184567178710749149754863908506769694709767896302\
9192900623`358.85101478998973 + 0.0330889912760285779010630253155698259629628\
96293525943947903799607588896541265774622378862165856832460969032520690456372\
71671134967653330149217414544663815250603904671272518081206081628148420988576\
65056801842210268062791095408200445569592218855494649462046825046698445395232\
96531894182315596653594805006419933411760834782032208923094845547415332594482\
5327655720328683661632830049792315`357.3101826749689*I, 
  P4 -> 0.4795785586849542108488056210734918871405832593942168933852056168355\
08588814682530517609528808742910353185522880561581598552722987660533156716154\
67704165142335440723528919399081793424256056207404801208470849850837819052254\
48719678755259706916986569717629324929518860561375333700428863207957115144518\
02931920830376478220942639798449755193368550544524623530433362495422043599827\
9300017614`358.85101478998973 - 0.2692196717719819531653544323072606437253024\
93779417247088588106858991608438407631872144762489368941456088460193189970283\
48165794806636580562684136950716435084101730849461179668426310483574802003119\
33211110179007242169767264491682306543149236458010355673883224744106734643294\
34695369582599521831148352842190919491672617652141857012172563947003764743310\
3305007314327477335995333736317485`358.67002862381213*I, 
  P5 -> -0.754319582849782154403043777789288055577160343666452566348550974640\
39549126542960638432034322929851795523547367975027075375896791985978854792448\
60730167699895215513408684174430527913724863542510068305276108186151084099293\
33053161916954206507071436265658081415432455519452484066550917846674612377343\
70874541703438047464612390583916806577711281967829577940087828194965570889737\
70827794226`358.85101478998973 + 0.023864169205261576300092291697498261522271\
31650241559657350264498483175633468614673498785303412859845329744156479253482\
13648248145150411861613953276315190834449546880787557581015187981448226602713\
07156790909381416757832330558098905975701242984182387344496297561929886218746\
79510583862688643267116017199126638452736319438462360837133050677714969891937\
93913442477373720906966091845473486`357.711560420899*I, P6 -> 0, 
  P7 -> -2.612224579576182124344413064969646046818322522711255593712310110500\
13113963528845396713485343396185314134590493385870681877805977541987872525423\
52253971888292960312186946065468177934253029376176465284655572128655349598256\
19355874806926085144761634586987373879495943425821121100416096096595981294248\
54418577233149583819895826915006698790386309559393485278786336786028119212870\
11108575875`357.6521284205309 - 0.2001912464291092883831806830744797445117117\
73243656176943932959488550492889080738079942852868587822111074201723732053688\
09148332813890946121635822370120068411233771070958595139964445560589321655332\
31426001826439228918256296920807288397485592761261990558345646441142345260348\
99323245155826912520598821982949278792926228372953188729990000691215808829131\
536179224445463383782065760799516`356.7720810726199*I, 
  P8 -> 1.4146782198242987791473196042775656640762597906797324998290930256907\
91884945034460615605483805429799492232734455061480785785285254492634380412655\
72755660407909005800448651408691552402973800462262573300204841040187092457227\
43584749009621926230974590740576560167259824087962542304699753535760941335369\
38143822702301727944354926263044282814766856787328619778328409775700886798645\
7352488227`358.56110896065513 + 4.0072027881867141280124567909981890588188536\
44645852820765745992128285973593790555967071945871548775247151500727313104605\
38542282549595330303302519142280614104794044066452768593589315596819415208937\
64705495816191689578370833040702715265118469772413732193558084632131374106476\
09255865376845095589676564480183828897699615482358202927128276615497735666502\
7439155740669713168406998233626648`358.85101478998973*I, 
  P9 -> -2.647276437154213728938092765385097311276474336705936329546321342155\
03674462475854350640296627333336161536025001973323837587870156658586517521491\
68388239165122032453089566543733094459007713924919720860794986996099452082489\
03223118891870148523124077317886224307246578076226176124523961320511672672155\
48282306967299125743037943907361484524954379584793333035949262454317448018311\
19281796141`358.8074267739311 - 2.0679825273474861213079212591052611776396273\
75152165447435429372601340475159853385942034991353676954672288243051652691672\
86731508529204036124550802314857280060406790944816875388483714711601164233384\
27029017147095648297373588102260910208127111840842186987459107381158824870250\
27782252870111413152263633558450298129132199727573130039774852155453228192460\
4176867460672102122618052201547453`358.85101478998973*I}, 
 {P0 -> -0.312745038178921012449998821227880369529247953573361062702780132469\
84683637677885570727726393839568385780607704925602750733143027135739139766233\
61717618130129615916174416419380873573999490725799316242002935051841510979539\
65017201727260259280615830440598469711478341484018707171773488035771256834621\
826624151600174840717397470353263043706139732876852626408407687116118`348.625\
23986904415 + 0.2262844125103324889832629155047800380271520769027966220847527\
51391058747268972259853998437126187257087978652759723304262358483782805441194\
21457893367328476139594334337786240336254395545630515407251574600578320761683\
84840016946748287408966514315971210246476611921243061748028604651320271910763\
16113469091878535412417951364510421335450336570145957196313135422730725847`34\
8.55232888634674*I, P1 -> -0.032540775029278694717182408358645601304030619974\
17127491568255261646200883120963989379043646446077741357747328403978899434004\
71935869421233098976604124301827506209231792254656359876834969161377989130587\
09120130606949714717227252448307023035683823558674113137758805280066446232050\
59036955903530704657681111249858722000571181573695034284371586453393137843131\
670064839`352.058439447004 - 0.4367995589288622736783214788722578555565952393\
52848507395954049085449467321598066007669069679885535633674715587705210396796\
43147520771615463306031905694137248279285009190373964783181883513426647689187\
59395081686134895087057196649828385699188857115210804689627079212426948977569\
23879386053553742463110312754764126981461564363977126369891115055421524003864\
578008279979`352.7284660960745*I, 
  P10 -> -0.07500380236900912535346828031418016736052610462376238113942870989\
30570245149998494928648693662843597039820363157587041580298894152613127779641\
13838577225733196135066682388789538005208092104724630595635709453528269691896\
76440131943188340131806611588362911372279924786751432038148518198459062718607\
3187929968236710600760625864855417507858495051108310322941019652553595`352.72\
846609607444 - 0.103056232536787105097406873034379156898909785508649421164527\
19144772161641823105364083222083738686102620170994234417421315120746186918193\
79584493846568779615664753020178172058696681062395193575946531627630976639999\
63640904255282265168898843170288192791787565544297207316558809191909164706000\
788627392510341371658876808513634150166414383126602998714707010359030086755`3\
52.68145435179986*I, P11 -> -1.2758820451983072331889661230742416663805898995\
80829686376649660139506823701751975918972703066071832400432666139478166012574\
72290394028340684006959824329567626727029399994483888104113586968455991781742\
50361693451582642879965460543914710592648581476862970775739763357558805865591\
14030833386634837920051425920557121756941690956416937344733953075503516772519\
473448720712`352.7284660960745 - 0.481893376039270489552971538033156090482105\
18862210550680998880724236644897241274923535401429130140668347403357670617478\
64772821331387761970788883951720624271279148949622201116959010452766301253852\
00769808239473563212401315296588381270517743525303492997183477037417120054054\
06530626697311310209225182948282083905282832330560190760434378948880738361612\
7534116357636026`352.481857427406*I, 
  P12 -> 2.625186097628193952848179933976563071616565269264630672436482058781\
59720653201579133900983095744997971622731935332267057553956131578983085273625\
10824385835748733396140972319802290946149117903434183291632260269688589385037\
49516697560154957780316163508928062857007491228581671061399861971198521631176\
165007835369031571095869948671938733938791183873415863828974817135401`352.728\
46609607444 - 0.3152527054503031600604028359046795725694522424036970308250729\
57107328088231844656320038415932278282444922425071113726890685121108966527610\
60341825217471772128670282922239368599556646809072001333909787014730150973378\
60856929587721842758815210675637091646464598167749131801826904405553347754809\
24181787253980847910442834359924921434165077507002180131879720660212276031`35\
2.25834939942075*I, P13 -> 7.362143819058921771351190282374462658814997838345\
82029955922868989034247212254359997463677189103770720960102370426488415141418\
74385803294653551613055378225653983613529238133182983452876886648435817255103\
76495828587081075677668618778373017319109702864313132395738750509117138211236\
22905240152338644526187139791945431122152537829789310534621176940134759546145\
2525142799`352.6666779752643 - 6.19658758894412921830618837639082063391770995\
63428810915387703179489005179564943981065734513252504064010873724923084052420\
74223375369868166807231387758577741923485386321705260048801527465042948062804\
88871764421871568528217181137460388289673948821200015135049507828954816394742\
58897314213557228589571739010178764595744187288648844345097700769462986476465\
69480826727863`352.72846609607444*I, 
  P14 -> 6.018727846715374711015873730407409384541037188346144108771153173219\
77708383343349534706576307767268603163467614277215980478433016634579258056000\
24453627859741960920434351652460496759844188168583368896969568259916550705507\
22854440062050097412786824722533432863732043579776307804762755485723948396137\
794291321516410264993103797497279368720131016464574030394587663273257`352.697\
64758988185 - 3.6555193772660055622659865454601376302117972152034825427809024\
29634987447447123450730461259090406781915406561507317091239472531164738670963\
07432686848789541799371831548645424128629115698157297768661697405462051412244\
29075144833683393320543608180569924863268227488065285748703035387258874562787\
46497333223506267214728296359206346980296338309057512687551869463236260865`35\
2.72846609607444*I, P15 -> 1.220028349567384056846232134191292844759113734218\
73041513825358919829109128654306892275032343864775201545208160402060201921522\
98781884512037483923308136146771146079023612542454036018875381284845993038511\
91317361102539151844145152022564038982971997513563860425299438426524188039635\
12686859178725722178066196561707000567724940671951694135190954761530118735840\
1482999725`352.59215359411303 - 1.8044453565409185295697032798862004827661321\
85041625893063010711418295935439203660014569349254806466113567537625742210201\
04571938714629969848056835192554569907150605221496635975250974476353228919210\
22125031365729691327602080136049078321475606249911900479916192667819535137974\
19469977090527339317084428618052046098234450823627443110985057161553810085592\
356992449918002`352.72846609607444*I, 
  P16 -> 0.589435777420648087656443269788184630003835215415651608891522583558\
98624224122237966672827376298927754881987048354898989497448215971624535004530\
91498489916977855203227776209685230801159817842717921944055854249904222325598\
08285143929044520391906104955862325566878272515881306541725280417158548621506\
001460704409570842229230238855224371186509475347894332260094471534552`352.728\
46609607444 + 0.6115397364184031964223576486640230479949371538776943364532365\
77041993356395757786954643255317623694958547794738343989206868069543450286927\
65630188176669463603464688440933303370473931399662482744959330372685682460381\
75356221761483204481308412505321583134523961227941359827774595800297999634117\
8205998615793813249443662352627715985290701377275944963702371014432712755`352\
.65136638221213*I, P17 -> 10.490165459484439513505418810867745091797232898111\
08835125925992537543986622200868671376518545416294065562881808933956211146716\
61600247267743825279081929692418985532261015536094944828962126276299637762754\
38084664678962719297999725037358473935130560845011154185083026164180693226917\
22519917628496705169795418521608449834043927274651224288501535341995062205044\
6597581552`352.72846609607444 + 1.8416960368356969018632825160774560522072880\
64275502422271651810685711414978971012435495318538389569849506498338745378024\
87211786144202438544081046504882806807089505185513724437071667698341570047153\
56578250181038220308953162608772840406357213278698780683927115386514873224384\
26552262684082097436041464813120258384478837727312151794032839379822898272288\
163516630906783`352.28182119500656*I, 
  P18 -> -4.29552273755024097793364832923385070048966740732490592049518553316\
70399255083777054990509772192448356906667278248292946208315421732534225117471\
45625147911555950821460037907985146058457186713963519891292666284599454360895\
45990749035311957088324824119314568875892173456202487120442765037014663212751\
9551177620092398315409944874618396297585088720218779648225810809950983`352.72\
846609607444 + 1.153513093065445751915729090780710696505985448289370669890910\
17885073876676265615130636902978502167437054247392623595270106814031347054348\
32474765888224242138026356404988108807766888773031240528509688129961214114234\
23878021503059993212976025394402318129666417838306680445329320207448379477980\
431618689374685034521198763948197745953896588008169485600656265675867616396`3\
52.58446848185554*I, P19 -> -1.0116928204058785836987832702200706067987892871\
75706319740105254953174859820615042658359470075832652366216820611785955332824\
81974936946336900462834020229047890675804714778198120393283890323351667470880\
99161669366163238125187024006949176063700596141506143793426819747007872547914\
59357408627256640330050043558775897947897131397735164390371072866271904303790\
558560549718`352.72846609607444 - 0.54936027305433088406185376122866179998635\
19266077168307337673178049905036109955120161790571176376332216653704063296315\
70359123893510104794261735616371729068628201611743409449605011818209143813407\
97066590059382440959829068361978236071873091283080778891297298743842939420447\
82792152492731320685127697306798105702424740583743560330550077168312745116428\
12680723196574053`352.5548459628036*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.9767024652346185170391979934464779021852688379039730990880839013104\
52778851724083581820165842434102942873556682377460396618779457253274827746357\
17534048019627338574268968791645389394747314135780546680679424291780251863654\
16343249103426386567989225018193706911421040946423680317903435286951079706430\
08503425453994666583066869891269689796783451432180376820495466280184`352.4106\
9910431514 - 3.49200377117346112478975246495548667953446880183492836277685998\
90539285703170627468048615288880460729420309214088280169540023557887414813875\
60403965523973152558891023071767967095359355549255005664535680111217127057320\
75089076126434785679963722715622641618436393971620138472928028270430739504530\
1353297643324956484427016372366807920023513249677242681328387333285632864`352\
.72846609607444*I, P4 -> -0.0853220530021983246931134234601176733080940982553\
93196305419603067734111751082052864903682792838262444045982975044705388092457\
69157896533138004522041794355538046206871627433180672158029515162449412700553\
24124881850994317640572519769462211634430407027460865014489907503696683533892\
47706476840347731549716937920447213955358233519619892274505337416054623561491\
803143678`352.72846609607444 + 0.03060321751467107518998258322662796728768885\
16468153848601506172372714770829589789504401988945812922652214569011558010876\
59016508301593714727156321699181996070476943799388242316902736401447586965289\
90297453784261088400639393651669169544565976366706147695211353638367514939400\
53883825933941507582112919983842304710761730897561557246731460711761171165157\
46692229406637`352.69655713639696*I, 
  P5 -> 5.7940710645377688643677566588236817582166753154735282857552641765250\
25224727115721698029129008541188129173569239596891773215719934991613259063415\
77547852852966061968582451193007034615872592380282876103281685460264004816372\
31930743938331363423428869007792155833930636442793171193995690759878822602938\
26228334936652904698818829196992500197668298172063116129817549896398`352.7284\
6609607444 - 0.79768302885973807717745840542588309389916168403248845048454267\
74158275116540783629485297603006652138885007694464623986513511735268475807876\
10770383190065885273633785610416332257014858532833905195402211318019575148051\
18195242498209724281520152416295575827946728589507435321649584441354382796288\
6868335271371664610749715287784046689338983158427001234432394192424665659`352\
.3148600588448*I, P6 -> 0, P7 -> -25.9290505941900400769671117922833309134174\
80722554897327344197356031346094908591779534451982210051491469923715927373132\
15122021138699025365829588666573499655458889894619162725118205043542699569477\
94677534919274647837255350287039705050724638813457566329531982855748275827503\
19155828369338962420085006639937926928791316215680420966476829779265889295596\
965926231617698224`351.80554670229645 + 4.77934069672068540073531144079472080\
65528098196260011476623019088349716333412995584825741520691414726223171066698\
88396819314920939268262510652750540527992820287563651677821239976071812577503\
05841909736510356017589760938507389359959018066728928721312583105413176761928\
67824817906922517643663683714332676899758801419099301085676981006178307697323\
862252622145514468781`351.3004044754075*I, 
  P8 -> -0.041672164544814431713972434286296172477417107737620883870851198195\
74498262275257794225864708121324766888596325126786219451964080772066012472590\
49932615639141951323614920781471273904116135336589163390642947533108113657085\
73799933947851528222599397807633182521034564322402231309113359272908025400179\
580533751980224292352714661752175419914557898337858896489186368517395`352.576\
2134551771 + 0.06793091625833899791940896673746523935889078069264365405113619\
49306100574053213039054460139814234981537421656302904931903165376326669577704\
95683602734722114208211428445969233998646084493371543279453010772777038760329\
87762164049301967829229738829328797823706896264770452362793310128420884107193\
651436119237555506561202247490035268288818828521770054840189740638340373`352.\
72846609607444*I, P9 -> -0.49727563510193544599785192117767323636226565917958\
92240296800097754580799573455906996390790544423689383999308387019969811966612\
69448129856388814266086262353384506723062185740945966557731498639826967890069\
03469108714917875920142288899676954723024625315617407659862201061200727938619\
25231692042780573258042910779231999269184353702538734425848292160082116186832\
52737351`352.44771964160486 + 1.528498281879498547388418788622707336268195056\
02140423612681818114652462618476649986155054523531075506339445112036454277753\
62522363503996208006762151431807099330347166310846636939040577940478542322016\
51423033486554497122952293193429018801905813656436033575596379274161991412895\
24950032283552447092505744563528434629003198650782199725835517810874775689726\
0849225730959`352.72846609607444*I}, 
 {P0 -> -0.061222610466009277107192512023465582296487679948648637834779230338\
79637820616523507570032381648872425405368324144101373048846824807386576793384\
75978563033145493740137260681843255904659045686847447793460010707510199192620\
31150519340833768409864112445040479994819012341082421128586936947145977529064\
840151329441698124577440726478448918385485554636597806083713333833888`348.729\
0684215452 + 0.00283218113911025515788409106438597963776006030702824209217802\
52699136495364347761036359463103986660866649049135530116737663708653464428978\
54941638088176620514910548450280580973920794650147824629831786085318781801510\
30420523711392788665256377447162187718049744632338641164028508624282160460735\
0999567212091151957095216746030566428357466148739828909738443198259224546`347\
.6476562985088*I, P1 -> -0.03699366948483212029952676936789308188774380167049\
94642321189330752004971899341342193577217523317451666052630450173695132010842\
00028454259987259274109993657260907967098327699177143772394132842499963439900\
93441002827337340815084133668180554803722416524408606990850436036640561113747\
12473897432432057209052600466747594938331983905786352006043961411854713927003\
83017913`354.3911430793453 + 0.1711011889852827074142397756532764764120249474\
85546204836634714718045085730802372580604854020157879343729694948899485171473\
24133788197450389411117823669305624435417837795191101945150785374419827889544\
51864167397664934012022588208643844231980240594836423042566080417386966998968\
27917574557565058121015475428231503939387414478178643259696019395509561046670\
961077949738`354.6806111260701*I, 
  P10 -> -0.00093664594661039801967231538933223468912290415097387009351862765\
06641214110888199079638665191806734037138007596359541401893522147485065408660\
69797476698986856661012046521771156522562017432349880830040719089219541273832\
79227654541878644306913198792699225925623746642804669390366387435126902880919\
09436579510743962072927148642583249420141034306338692081744999283755612581269\
546804602731`353.7219650918366 - 0.020247373617703765685200630059560624408133\
78935006710764912390755153712925165150288412073779560078797183373367959359894\
60323868529744193922808990372745670641201061384203092394453855857032133804684\
26695750948063345021559482961001134310500769809626049490358345749135743430240\
45585066630364290297166038151257851728518928717487295758781456878468431497587\
09064884530605445030616504011880506`354.6806111260701*I, 
  P11 -> 0.432432509528765297006840312755937327111578403711552624960772417022\
01736217418337551994191364204924353176853791780210537928077620630661756387371\
95738697565815285402225351902998323987729003773227914962483951035665037283309\
27464180160359602359459189261256834205250234957327873951451192400838636570544\
264918486343439951902413511052077341228894588352762959392368704266555`354.634\
26749799675 + 0.3285612532620274981197974460085977780578366809015607994854642\
86271541230884655926496099774076219001780079198398813953282826801519984608057\
28415950082051598548264332004939042915055501450602419521187334265137481223524\
25298138165406186346314899237395437526392552695190973669859786663527249406695\
69657815288639662194546033655480510450287210494365602297363971782958800269`35\
4.6806111260701*I, P12 -> 2.6250217858626204603940495403227845388419031918539\
86473326428049980574915353672960515503600451445939529701582899094673357912447\
59254853551564075931650828463530176315306741912013404775145903886128674980334\
80791368250676448806619537240450225643009492682484153570606438904533396498513\
17691487764401780291831177758622981228398112683617760320691458918772668803265\
30578692`354.6806111260701 - 0.3307082470065437403039758847103289173010371444\
36326356922244639655983885886153685155959920683308210212371845812634219767848\
06943839676068197880114413477649306436437326013106452188369838671745768538983\
29764492081709625931324279845067460938435535774863812378003745185358895004564\
82078946126515945158872805838481451980279307394151048914223876557421927561333\
375108427883`354.0941871340072*I, P13 -> 17.005630799822084255085653704813529\
16091209932621487775783579830754754716350689046481917781313666064108972802162\
45404419639366734776721540378415985714902663339973533570144748490439006550635\
13642340453408713981332176497854220994144099973788352282876303111579078717783\
07079605256591193062523372713572204364859232549470816311948291070918519674356\
8803816309330187252621417`354.5053584798431 - 58.6344929624703285667139266094\
29828221522790428284393932334452066512960940473823292184428884828688346931054\
33616485140191384863757635796540599576353809152305962988809319149164852148937\
03607864830223689551192731670307758239429888964028148381074094463952311634488\
72979328831656730954747959037117789129019700658904835267993335734209286560376\
941066953326854422472775192564`354.6806111260701*I, 
  P14 -> -40.7156969671700171601623536763376689401304188214347292398293345636\
60236619238801575818312230187007433056050877856248620055648834646233384901712\
15990170416351027274085533420236874824881709524884821420219781745816215729224\
47804001417823172284750024274998314078086651337304528794697780444054584422084\
27475041535156618259395699452587863562258197580044832915328873677175714`354.1\
4046155040955 - 281.678000091534951486413593035530566842373697009060295729650\
68973579119581045469280641941375980473537695374633172235763242672118757209839\
49313690342281829780103783835613836646644427439288333220331280884699186441126\
26973309737916960462610355382545913132667611705738031227511943087114167847967\
35794989898141709063274023257736609882485634824667792430079217330436661124831\
1`354.6806111260701*I, P15 -> 10.14082030478572898377392689145991852832400412\
76159542153112101624150458472001305609572388284014787712818195303938321128736\
00562207678488083077976961664390549841017743098957115765105711350287841093867\
55302891481725803603397788021825086861553821649667109673902357213402019419463\
04048491662881108676950537254184052436244114049307068852943996807843119839886\
11476695819643`354.3594863673043 + 33.738277749881467660050635331002203637288\
73060876289771226470352915616479405340448996968121052445291337126366824968227\
21576897928658906725594186442689571433642857077476565315430683884161030174223\
67507321576732839628427987426991509434182968957584742987581199209500081145592\
87938798299132011472814529608833529332816783379221945237739320039774850493163\
6943480284763206361`354.6806111260701*I, 
  P16 -> -1.88453850516081149813959720724958394205480994159837437303788692489\
27899383405087138609523288067712140076964052646737068517034723247060393584991\
85510127292700049114299294658402606196906371496362052729189210556220439431656\
54289126167931140502977480146564329661861633959755943791743831663518411767027\
1907322045469817778168642909901017915853772373437339918171007950568636`354.66\
531599962127 - 1.053710688707995592455667663227485118816154739877268554240174\
59764235699933884299120419038022273349960318274098556492746750426575212280517\
66850185983300197821401570751004945482848783221914692117200205157403421475734\
02409758259959181279950114175213992647846629203857735381918316485288029844437\
936850284406342769669027411638375396508580550667059218227338353231701163428`3\
54.6806111260701*I, P17 -> 233.6590245533592503785688044094610518669495019345\
70757452123393878061658921190699555153100406207824807285596484784203057196483\
14722767656031418800955333626471183591610949264161613866699424022628482600549\
75991101560830461496671361631668127736665224709076023565521406735563270036546\
73514270256257326000214802301152723176074930788606087174904077161234454339316\
000396642696`354.6806111260701 - 357.2878425615052491776465604462207326845814\
58620284443448375687780258997849888243712958539672575587276737678783998172379\
14620791587926275962226703288967055125187698428543284054849275195233023489333\
87713813723083779229174639518074605843446339238468490348576140989809034003590\
37851708278199888862716763779021534022341086992685666003053815436217108914326\
805711461364259825`354.65036372049167*I, 
  P18 -> 29.41814138541139958315899102641536119338888792832234441788693134403\
41990205996987949369495093385063909382673556319850316740901870310955328884973\
37088900850045216835031491010944311121378008209866282512464717662176588799828\
51983035563476716475817268529867130705663475113938041845445729534510693354489\
8771567333520923880213360163687248972490075855938744008953141125822758`354.67\
601596847 - 64.02366282544462962551244512332249114687574737113130124871064656\
81927520404808764259658043855059105218163134830397904011156385679961611196049\
60959133676948771351448090697603055417075596184174454038085678438389261478742\
72366234265787458250011170563060890825473060360661003966308734537814059654085\
0829639406258226381829635453531367080054094765009776289198812359955146639`354\
.6806111260701*I, P19 -> 2.85020686149030527136391014730521973862428633284237\
89415064501931252879399614933511131410019815110516445379863360021115726538415\
72704427012978493368259913472954823317871877961349857189157428983990907880005\
39304857993425103134168408016421079513529235127594460202627107937115689023712\
71936039853864105631435132337270277507144358498306492956956506525444955812457\
4497918`354.6806111260701 + 0.57099337957712355544705257726321062136263459456\
66242812439859568670323107090889978355783618135574529686900673424330578318932\
25554946733080262757270529373630232562738006748644521199698109508919066696121\
79652154464224240112975543302251245642377878769068937182206691502801135920075\
26121986241615670256535661941527540868144177281635851203844577016427602474787\
27077500409`354.36094878466525*I, P2 -> 1.`497.38090666937325, 
  P3 -> -7.151624688856489812713642651311135463406437055081771158554212196719\
58346700202646180660974985725531654872161227407486991505916212306583316875450\
37446549780250903551736732091317813699571210909671881485124185371496715633918\
30712282007034575848391133194984818169282379344929019984340057191752274912876\
41115551067841357391930568490373789443053078645923257349388857116134`354.3805\
578536078 - 21.93870759615185294018822055437778840577351125671384948097699948\
50693366917429524094890849892914079472850684283422059968193359219449668611586\
07293587869766231942031632644091687934269003021581043259301420822761703092227\
51957806593756958177348080526880313424926263172951484113397327601180925440972\
9754140001870593764690129420746729509901883301476429552581585076328760834`354\
.6806111260701*I, P4 -> 0.004914784038754408626500917499413954987701443038420\
18635193701540295416507613567513440334576218833865901404731681812457398560580\
74135517163938310703471699420271072370278167439136865572601016130803180042500\
99661881837520879349217657766409610286577021742391722424462073572718517928163\
87701182968590644363246382947906114823854701413713097666549092127421263714458\
46066599058237948615708419`354.66145650974613 + 0.002866814700981028511330948\
38062579805155256706400342968803931111356587103853671706917195261178545512034\
11517327379204156081940095372075596141243628374874833920027342177318042346870\
66016143840390620852291536782392511931132524152775322564126460577892856151917\
16315762457081279805568427224015840235731596835088036516082790046181437879945\
27952432769383306367585747105256110563522162128189`354.6806111260701*I, 
  P5 -> -49.19870945608425659172135500586918253212377407199958370681888856390\
91662936880387541261452061635788430974287533992987449474764447414039952735336\
25195907541863662396385547147475429420638654814290169075232629502647517758036\
56939097969663571026943445468422327552360238892352877800572712110774714697537\
2721757868741764126444846234699210194957306013561971185002522790766739`354.68\
06111260701 + 79.165754415883544833819589625396768645749634086620885717822411\
58546954134709513524412995499887617727994050707642137654952348242981407008328\
74215956220803396285597208330060090017628609037631953472783487408366107940486\
90473785004655738805395825475857542572839381733077468229991055315216737125509\
503986756285465604565900964448574967390358908926511349744057326831102530302`3\
54.6554319469557*I, P6 -> 0, 
  P7 -> -230.1215162765315700542169937005602625985062008760257313758152385090\
91285338110178615433639412714025466236943003022931027650336298166582182861190\
45142825464670537474336410949627921416086086676743686033071403314709958288395\
19902902779771778866916837907306381296552100269928202658368332811555077459122\
52525374491971321969063460335337948839335234476660440275678229325985066`353.3\
197140520533 + 1039.738294263883473338940923685994054293827797494757867992425\
16265077331418176415745114797164101183861937664391126474923289551732690233889\
66591186122372204612036100690276661795864226903746050723599640767396118575727\
13306151514479577572990499070771211571255748842963118089511310416195454247738\
95773608052245516144441693104881691800120671536673007722578731400925790424082\
3`353.7671992133355*I, P8 -> -0.001971547351274497585942689166724840115564964\
18282907519863400321103305802125824283775839840890382658641578908763703739554\
95010770475021806243044148314181402551453510679660121433357221891798270758278\
76762181904333514122003593916731377763442477558889535626322270402605522003185\
61427802731381448582310153753893924897839130225503677296922721682262303112961\
14597764430555238612801596069859`354.6806111260701 - 
    0.00028501596346918405898564189448188232651612827611688448538703215132484\
96173151477276009680898492482416262108761255278374340817724265582696380374480\
19471922678749746284427395597756271748731397639596042975454654851506600618593\
87986824936596686939523621846918937331458657929626507786331059032940826575635\
47266916293614238457361297854645863406158977908026517007341088890001696991087\
999609`354.2296919759214*I, P9 -> 0.09336784283970332874843422424117620219541\
52068293739346998258833237758560001747764642750701215283590951245302764778412\
41169139366410583509987739168932294641981720826175912926047312585268672169571\
68548518939899867263543857891817642087406395230555544333536973141119824345124\
51501296192001911218494657732046274652681862039700481224003868943115790648106\
96253978645454752`353.45726301338505 - 4.038279123986334760556825961867263347\
65908228742263318122386544334762821682924445255235710757233149761627650934157\
89181588954197890927334402685060950868806760250897921276439714637696583266773\
89398788614407134831418482469791724397715210741753471013936869462089820736130\
34624209175992671337129282844420307568671847783057087652369555945304546245489\
6727465517255705720706`354.6806111260701*I}, 
 {P0 -> 0.0341771442006774105963482071040567194936289865881877968752935250254\
57991782026950917289837401286323587678510874495834101785123952391213421844843\
30184592210870689620015369796829825157743988155800384304648105543622168365112\
50793570285882165591739678022957254059847893053536933217268426106216441738117\
59156845763685958997624522765251407691137399185911571054640927498074`349.8273\
592907203 + 0.000909138936531520295861280050878114936181073792823006993130965\
21377552225586161471696766438884490448891378036171313474629245161119324954727\
89153689509002402674550243650781314357831073015357729301680821445194155306097\
44118581384601336597104356301910609525840021187781789826724466008758702278730\
541590027133745947290153516242959709371048102139359308404526154906981376`348.\
53631272196714*I, P1 -> 0.126703122854366498301476551103660901236891954160560\
57743917426962396886998067399624102727605698076771423063438119404581003265391\
72055376491956067060141001477470295479430581580105676505881292046357359977950\
35187953944186890176706246559223542335469955040328570235985903720514779745563\
70491792453809254863585703070685213454680267831483728972302712480882068987797\
45355554753197888986727866`355.7104563238377 + 0.0322630942530067429190261733\
23788272429220878045811376893825493853207534428744174611406842666274062318367\
66470658991642653271044648572359793162455634774107053615086018201280565749205\
32197099099572773013461005711309905069792653701636464177185155319064291009227\
79746610072598282523054534760969498903496850856409700600929511808377008106506\
0078690050320790795976821323862348644362226363622`355.71716129087514*I, 
  P10 -> -0.00030066225165807087020958660298763647018936333457569639208259523\
55119260023564068984182762809538794353126660287833247395906555417721062920071\
68843694397839769524834561149188581687726200742282305603137634521240814959353\
61752378801125223765948122638925408730757384064242204458044031682760534229470\
09124417123632039183393743767671735317313362590038914282847600762521291288877\
648907638566`354.98722028424675 + 0.01130302969609917713549003716808285389754\
15950860674824618565666380972612393539376671454372392746566011930461429744762\
97572961991060543220271353891908227228409212182033724188438380118559261346141\
59346678122170562188598561082861679264655998523395950937583066832239471213659\
33290043662972206975150790331719910497648815343541133975056208767066157928171\
018102437477476074834588572331162709`355.71716129087514*I, 
  P11 -> 0.256993259949653997776369453195814475211019377975937809411435793498\
95862305783673374959355815491219600572059894352591796818325155873422348363781\
77826020130122919284379781922334062296988788970414166774719037909671291160250\
69209927027584066991055745889339809621753762566444604664951604904919726578774\
721168225817098243967875889186401284331852020274585131693537637313161`355.717\
16129087514 - 0.3138313565569459993437634458518571984060682082437195969573451\
14758241015731552541345883434743209870495559276929975370678408754213469073879\
78373174082226783392186479140502241583636810716866531622656272299772390418075\
74570020075419216989465764329650909273086701180949133191575345332252956478348\
53407922395920703068404163068860014188484763059546190176233800414445367785`35\
5.6774134390097*I, P12 -> 2.6249979493869537605406016763254398026128476442903\
63658557344871457021839809983295566649301643069805718113466623410274568260668\
03376872420877763550143979492522955960112526668692172288946498500408727752262\
26064007774255627012489429551003401037423236602628014607499367450100040612069\
10668528428099600112315292329294677534803341461904307496190648163113838309399\
286743959`355.71716129087514 - 0.33071652919751431019904068849866367155407607\
10657248442438748608467890397999339751927332011507895708666270897407405159258\
02516100580372933429214143139312318066483253319326757510989776921897184403986\
65966528684198316460918990503806315579582847080333823919493952792950269277512\
40025058041964474623354560716663886753866123808928123005100466327303169272147\
61783515483597`355.3931539083411*I, 
  P13 -> -22.7543308842071162936589318055749573030440480889173160973460602076\
92049904037940043902903947251029383760593105107561253683031125027296896711000\
92018001147003249912633747683735889740330605473879698051536163789721550487961\
06158717532327086105560249768642388168978262946796505459319460585682855675876\
93138587528031102917277108284065687576772354583374892634162798624445837`355.7\
1716129087514 + 107.047747047432750837255986399959015204885580885993932789389\
59411004526999235081990214119676908652794010848206780841553268793400415647532\
68649862456747270264369673328258854415706698184041621027014826332795459618473\
31358225998065499462666513915518601445651451611572497794803059114717195949695\
97622610201719993457491636590177470508240866752974974945513763635536397956571\
2`355.7130238500657*I, P14 -> -260.847187029842479166486844421916244780920455\
29404021172362902631162617835513053189559665079991598744201807036520210216452\
18647146564687157430429519629756790962783308681087955990729801589501917674587\
53709843269437842029501234887648789851711138041231602662852159848253631683370\
43601127938760703401403210908123833484312113297819908371968471355407792335939\
0355057389695288`355.5535621217665 - 876.579448221162364499488059967032294138\
68452935535523303347326426356558596288714592183021897986318936951633166462261\
94093739500003772161064608629551151983368603300141508197944007659659229380465\
71575942306352394721429268827453993523820670169573492019184605057591814952961\
77678421584203355157661131859276947070973736647057138812842042818877846359505\
5727277794632253390068`355.71716129087514*I, 
  P15 -> 77.83701645127956947176209705328518478898461454190508094817201850011\
08213215702063481131102147881834523796273192970477270695272874737288032960923\
12169994966900200268390969467159245087552278615390257876286822644702853413585\
71456790634216611108815817417890738840386081346665594638568412197697002418144\
2038161092516122882246494701125377448254915603409516933396198170626329`355.71\
716129087514 - 33.02458482641913017709646320281757788207477800472490976383087\
75961566720635041414813688620907493235597526250677389345986900248286234306495\
85212830438268084575053592085113115222062357578042684886991790840146470132376\
96399959584121174576120292861374984161168239750285580960927305411402985349656\
1537336837182112511206537451243527934347838823693132864865768226922595273251`\
355.5983416178809*I, P16 -> 1.31795686622067041847035304681645812513679019242\
29520534997227782082391737764048957798891294581662895199307833804063560822971\
85016460148317855308574034205465916243724354792835464831166142621522461586049\
00059577268273058275617694556642089039531903326255264155725521711875195968423\
50754172224291861798811982742513756086593822679397568967558901238750378466725\
22141478909`355.71716129087514 - 2.572896806298309095143147364081851959399351\
12968938495702006109595938670217154518550850106591167516344241949254579940968\
10717067556902557195611098769582935158947558785187282430824657951571783359881\
76144339925330952353054273158961488046412062359989013221440274780007476732378\
82222277047214468639050596985309056980908662198137535974956406280303279821070\
5101160136672096`355.69505806271513*I, 
  P17 -> 576.2528787777682572311861207320981408843354344807815835892849474745\
10931656714435050123495832198056785742065925144793367677446002493426344757234\
39253000205515701362263886091562132887544016924761152191254940109228248074207\
34060100226936787662231199867748786504141042625124835805762661404802562202489\
99056964182093737837302165458508480299266133095468851600510924316781983`355.7\
1716129087514 - 1244.95488613931273215169775349638730624200528549806036448866\
07028698841060429222899448557339159873476012663911349791477899485766794050335\
41248694174303630049285903343503395223061346449534246238347464120177387647909\
49017508611616935962344095044843557421034707923865972820223174868179980691356\
08743145490537591080163868795677041825438902917602726135965373093321999750647\
35`355.69796743351026*I, P18 -> -160.4435591978379540580404864135869525043872\
66982594206309608235247786516438783924754668369799049818525610866434232939938\
38547675243147239041402278575953223504670992274375729002239177147263797048666\
76239310070570498910955565165688134633631603305733905875488155213482647506864\
42610893246571605082995159620672067423402706490401077665574740676695219711646\
037734891812375404`355.70571244590013 - 53.4322851945413975000834658689307991\
26593523393919319799276622982530691719271658314988224466867838832539946931803\
72090120563826659554362630182451538519797749355408801721827009178360906695114\
58306568145374806503423387238584451512110710261682375253514910847521077838228\
27991335688986140851427799315617192356290849958549025776664547583086453647424\
423070575639732807031111`355.71716129087514*I, 
  P19 -> -0.62500714678703710433970770248462710198077438658738154934271962015\
99232245930394958899106782101687154700039686149906433128446013308981215137937\
90176558196852616795342341397970363708837508852384406391731909457386142750892\
75569720582115647693542183206360427376933788712619296852543608485619183627467\
5201734672867194734533826264749304807493556354053270471273265743752602`355.71\
716129087514 + 3.841365450796515909440231218100957773578171854728805252522973\
90939767870625840685941623446438741731605719104253649640642415906885143342341\
03825852460129833549949633219863407516483818995050924800423232558918014833453\
24215237944116449649556876093747993773534647792650347483538774935343230502042\
606307276950747497801481710348157799682987795516482442470691468709500757549`3\
55.7160862515405*I, P2 -> 1.`497.38090666937325, 
  P3 -> 15.648176227144606442038542591420328741277249193457992504276149756464\
15353018695192255923256841359412316449996801834635137994237317333919808259690\
28998145004265064694220310038954342877031328966368658092114702774427508142399\
85247801553676824588228079379862188364421372609211231305162753954703363232605\
104997988225099826051710528297260957804584257271108757108089499960538`355.594\
13218645057 + 38.290084557126461874045800410552016836114640630315746081646239\
12199546205374816883372317122625066756323292248469464842261449605787062100389\
54368271593836835482351146094274340777987085865954943586927242682961792046818\
27540147783126487290612930840642611788583572705166965351308231397176781640021\
833242616407737467545460125658463887097353662673590097287171712754386184956`3\
55.71716129087514*I, P4 -> -0.00141059531981239879328271179590246017521306191\
31796876981263885343270149153197595520688424477795302556296775429685981847901\
99234438576346950129254554798244559988865612083185749295043004636449500226959\
94715078568948891993754132162647077010366517279949899219365979738063125385204\
62130750885322250248423941576146624044178489900460654079428129438187666882454\
492741007380008622042067949998`355.71716129087514 + 
    0.00190529898754628371243065156960422007145954201020124543778846414321672\
14607645081793591130334999370786979483748149544888661011559193661277642041866\
38627028888287038792568762165060178655337087005278986383515680453136821070285\
28731958546557962006916437006468878235501426809437177350830207179024619067255\
53590498604637178835830891640093688977955396038005967941205073140091354461282\
36447`355.681864650895*I, P5 -> 201.74652296115864739432395270823128172114256\
31741556178680669371562202165520613895135037051229586648413320053496561943410\
89434920258337742927060965217433101002688361915414119247445215011066459776346\
95842048945829778267176109424060464256122661891339250640146382273440784032427\
39037871317237610673721091657380225152193773811392335225655226906369795153941\
58044627531782479`355.6970079004349 + 96.660486069309356510388556727188355646\
35581890720878314938086024921971323660436522600280073875711640569804377989371\
77211727431367455483168558273208919306040531418804510698174530830859472682079\
24921259118694596739445753309919975893323038259411982460341834036917538030067\
92554679174107515677581679933886846170409871140426007344854607976432201522675\
4240391902105201038337`355.71716129087514*I, P6 -> 0, 
  P7 -> -246.6418353762205304954924148635404797471776139454461322566103965637\
16454838869419479704755083185721020029844214645993515253320997657594969335454\
54813964071300789785455592877211027899962051926965314933831766738898731329416\
43205079409758325958869921775666423652081781005706446316153392006025896881994\
94246182100366669366507155168781353542443527512667763927344322767107906`353.9\
7631746958234 + 3413.09568806842216975328754387561892619477898119345116009295\
52019432888273280994217823287385705317855944743906524228482964273615733411412\
34475236023687535449118745013278358699792752513124234529732705099423002200930\
62999002772487906183028919439474006997796759166487871939003376700463370841837\
11790157911718078631368416934952037470824335387962012226814348213685141087372\
28`354.8372407272391*I, P8 -> -0.00059415757473183097058294836295691703919077\
38815884980766593334973613700922963490381407831715668036890863956423515216516\
65963860579503493220431938306831994002616131958929056818914180415069841005252\
92973455822094006192433533360107314741877028173299662565512414043748446298370\
58736518666627352504391127424786881420943029587593554946886625628736588834936\
404574379259223621232375946527766`355.70785157283484 - 
    0.00017680535430603509407965026537310323458507519095594177485235436901791\
42195320100567689947071010579988920192671751603919760011347327574830472759593\
95087460912087004923371098931474588154320555052196399601763299351798522216864\
06381403823433922479777173566168436812282301147225014514432661807952197939696\
26418794352519919923205744115877081712976458220999346717410248243601419551327\
608134`355.71716129087514*I, P9 -> 5.4077517782475772429072792247816505404045\
43362557285264830818505392862441400380049115261289562672216485979450224673132\
17763468163673255742739605744788772019342978116900061039766057828120578632366\
15443480602128980015521995585539805108710408441730120394016098497131728985167\
33838259307448189982887203639621901032229870036688012497119122541006335232603\
801500007735561959`355.71716129087514 - 0.07191238098853090981189810075425224\
25288758541458157179764398253340760769411078235214469951233814206138474386003\
08733915283390620977122427301521637474741910053195714872289652849634317585453\
23070614114500366019325403381591281084614200583612007254520859319509620994893\
10638621257491229714314520823732765680401903484353448973751731690194121066768\
59351689688522312318064`354.6497624691167*I}, 
 {P0 -> -0.000604315375763284250238532491450874238123059395707835167106622086\
14676205692066499358949399912743269680993501530605374466390625294790812838021\
09917436935836265230974148310417688264524305582734010021063867731198744032813\
13860559903456792816886978536737858485511188920833898554302177573807437921017\
14134707059317782762350639489751622526972207327218671375090429914722851192937\
50489685681`355.6281683920667 + 0.0005328391016549267049188372165037039203227\
54082165631992685375780690837985670702652242324431861819338112113728341933381\
14059569630503573252963297803268329398137572346233205188067292653943145263813\
73114751432073366001260449804317681614981287275507006961616429235926278563961\
88002742596722780795735732981944093138375287137073022741780363115102497335714\
5448635908104815643870454084750934`355.6053354351769*I, 
  P1 -> 0.0536524276047696038220470803232622376683091856048986969927537513978\
76545593199919105927616647826813204216553811963168050388676148460561729763595\
50015831368912371577387415562518235264461750521477265310058623190802917520471\
73212196184305529635513664040354350847766142590144069567308835988108017481746\
11830890620130127342707400239828031263707513149477808849758104066877455752004\
5574519628`361.50263946609476 - 0.0183776892604177738754706935029443111268747\
58046659107323430044689758129304274425297391906403324564755654275242947487146\
58231276199784615222001167251503265589882940551788871491848581409593960683311\
76753732547615193850626339826268511940196853152519840805811415428043816217617\
75757898087541316332992621416076890772908262449697668736338819890041861808745\
08660371176850609493515057313698`361.1940677108905*I, 
  P10 -> 0.001571128876744535933496844655888790403985869741655804944972604437\
80496435283757893922677017927777225675788043371226167345564723245132197759199\
06995036316505948446569878157149955887146886276354042305849552607292920101450\
17608150116642996749473191635375412812302915243116381929856243132217708019243\
55974845060013470527726812305098231513740117989629538203643548774352749591679\
45451205539`361.4887117080166 - 0.0025658245659049588593687704434454144889938\
35975132644627619540044324054955973663536967260253771932630475803621952140851\
49627325927213106391139284375854152239120487505944217125960471799029176750717\
19993808591796005143630064170888819078904321537785649599413164185792842898240\
12505352861424503395394266349985903438642467058105288326738570671857770195332\
1049934875880787256874500241728455`361.50263946609476*I, 
  P11 -> 0.056030562734466964011208880097475074716588442128690066305499016519\
12911927944694947905151520201371641083539109665891843707825705969439800394065\
95963307444599270842860961131463973204089385404050007506199804312343681992044\
62239921859156446322479734406105052394619239795575278569888231677849629613033\
34863756698930048470701621505816361747287476127919038025520668386626164375926\
5108734806`361.5026394660949 + 0.02912787835346355200119577542777033027723233\
43928331032902948749484974260590713893155009783435928475882698098056962090262\
99533504798800831054377775296518210458115464419680463345177643425242157394479\
94160130027942442830716119909068545972478739397191636800900683793790989289399\
40710621603450941409573929136232928035378783471076756385918243781682902187685\
182717343951784117318935166957957`361.43649084879434*I, 
  P12 -> 2.187525971019220603763837008613248870700616055775821021764557459358\
77332228857323068149712651247262863135939181312356279017125267624033155119702\
98735507582680760198112911192458043275674662074247551203888552800041197857802\
35373758292007720738540542312883661381121961038711504080991473990554028735746\
24319584984994263976484079235704264694561469786700472838310726753861391246259\
06604441531`361.494852215999 + 1.48818917121647497362663467327910890268314770\
12383730514316162486333045014486745186593069714238427266052644895398245301552\
53879240855992519446786098078255335030292171621495869167795400000649259762884\
27178067056158912923077507259745731285845608154177473546505159868301813727726\
40319082746376621269824343118844833296140349317298501079413724285959604225443\
947221204137279329189487280681393`361.50263946609476*I, 
  P13 -> -0.01956836720410686676039438453706730728221059885807103213247705284\
42942717110999016395888069875058215800939006379204285806046747679293558275879\
96148289039718799713367600364202109961231780602657226184795576273619573684929\
01622424002431571707687150220094359136497995545766781826173228839423744403731\
40787891176756852567913640086037308403503573264322196927119578901064703590268\
620529495892`361.50263946609476 - 0.00802312379498380048693735929340296046818\
94461312189077817987447999689647028986535426456721018498236344064353318068809\
63495316266770722995701944290967379897322079584832053326307418212717210346535\
60276295668592589775093320425612505017202487596735311896306274041551890822390\
83624820363007572441625065589540350819797955045453816932578629779096824692966\
290889485229210270580114645689669854`361.3569463417037*I, 
  P14 -> 1.454131610289692375142358473557196229604580027958234106812064649744\
66625036651584875302178815323126100465007247095281248032078556936308656113090\
05083077776988172903926000925332748680199506498094285049544461337862863887810\
38721625030316244896975140297584065757964277206432341702703586326813540866971\
10069219354926990636599681906138301311756863812438668166409023886860127180703\
43295223094`361.5026394660947 + 0.0402264289221073272122421168650619181620027\
01777212128579908825718161499731185526143496089181842459696686055726645815225\
11447586120999207972897758644338502462549027309810515652586813269288376356233\
06015896622839941473263587914584928514373170299937680587454746020350196365654\
50083094638390576376381730116989004653539960059781601676806204022396286340556\
5488666158142309454242828186453293`360.2797022680533*I, 
  P15 -> 0.072181649707529424302907063135183656457782550968717229706419976803\
72731398156947668200886804032260942092713409130486698064461110191147576873358\
43951212182717033461363468900804472381532241398941691585281854387685185563296\
06157323581890195340723981449355742115878554817193586227946990474891514052152\
20408307800429271381926094666614357452195899889286998890980467830275385507376\
12491352922`361.50263946609476 - 0.000910175279793431999622326147742039797033\
40651070611738320199241429196904873241747512770191262676237865058792860444985\
51695797754095992173344148566544452445457750725475574545530585713227871115767\
46523662369517157566104088782339845783625269735224262822070041048343426988205\
85872917855388534011000061677985634568582955707431180185435679864882068359605\
36752566512250405079992287856209295`359.93765279384377*I, 
  P16 -> 11.01511957973628712131147845567144732570927947257712359323140574321\
33604456172563056012913767067038881261250927842833136375260959412569134751439\
85107617163754114258299587537098732821387525722225541505257128480322000561811\
43941748576011234168344692263966768262476859630167176410766683103964859984858\
68059187654358664077450824107950133474909105013555329621173966212304526196856\
717037193526`361.50263946609476 + 2.01157380723458732277887746036973349878729\
06084871875774909753707493668851111140418988016894582966153211350550079403965\
66399304181814675891615846815006221061314374542213944511746274003729086007683\
64591310619094384304888804707774310988994785056927472293057835052696310694043\
11009337119210563714119672690254539933155911926604163133578448885654500210331\
879002882502732311420440729179409831`361.05893006956035*I, 
  P17 -> -2.12802045550523097948259750554343897876321105740693569877286796310\
37277402228170807833718732290843479871586977638910652994111850318035495882819\
58961907465323259462578479718369556144413675876837450951042218779155275414625\
13597813154338828901317400671234759290387281696022101190074873632927587750842\
92014636007074415400253602300661807761124582714477460933474710407414589325436\
161382474414`361.44859044484883 - 1.98389818359006555987117981805835554145610\
43412363731360150348232459480088212868212695311761237411310605475284592235404\
24810757091798506280434262971582834949219582055145820735809053166940355025957\
91167504581902323341708468287232824347087994630863334080082442519670687418221\
96031839729563055404545871007085862945256670709448718593847467256371879418065\
470436642702747759308834308182266347`361.50263946609476*I, 
  P18 -> 0.056104056572346104374601576774190900441281586176748611757422213691\
10682318554043120495579295346930068180552605884040828285073510236608891712422\
17381908186296975388893781183781161925803113159645070600246746630827739280368\
33695181595071870780094892447083995671394952286861368996964467061676176341541\
72944561318744043743646093792341237305327109503055516541366148410732258848111\
66361251553`361.50263946609476 - 0.048114450051776236069650578418491481314654\
43456175835159679218509384817101314161515096257812516088984371385995132405399\
04055837391328508884341496391767662076238625355152882319444487858822190831375\
70240332750511538284461861816659609132867665133313596280641164266677228997240\
67309241193530432893581603827589566158335552357994433632966068388977961557270\
29995712222170240377749088915250346`361.4096719471675*I, 
  P19 -> 10.39647218332616162031628677116246844458609662057938070576272086426\
13251903022203477163774148406343709006909646871487535018504357713651616937451\
47316807678317717171439788451514433763572448869672165039430393108668845901520\
40096125916856295298000875447969338132836501015724343407390083149407886344989\
96459570055883807299427228828148207567292868706418829744991941744082898037528\
47291018131`361.39360464448515 + 13.19154303046528169174887534713908441508196\
85108450101294019251601581266123233597746518617522695651008256937614720743498\
43395427619412266055660835419134563223555662627751977073167191705160018423713\
24381522508017632475644735227090373427876967069847664374770971110375240067568\
34756196573711147820415818313897589995732394374541624649867167106209375642428\
849104481667545195872583730755226062`361.50263946609476*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.00692083305754427182818323786300814069\
58149058333360518812138554317423821382354534814088130521496541364271829620645\
21116547355971604120227864543492101172928530249768813449017983154123284384452\
40501138644801191214655284821494454870953115913313315798076691487321190511801\
09293789309713267737724344973428975665359136782052696377488059953908807004560\
554178897876549139776732088559097401196`361.50263946609476 - 
    0.00778913984020677962785950689788434482109663995888617782356140914816473\
18892012988466954496000121205937492626209020170428278666796969940656486181211\
52814756836344466965134580392751926797486572055725230799408229240672335708065\
81834253758215502506602235804693312031092342497861449448158054643577779893393\
03845641268247551640516150149318763136499551999779777521250254591335787231642\
173523`361.45627776690765*I, P4 -> 2.4649443326093029376856116485869137108623\
07806943046267196768269864104356270954737567181106595915826590133065718604007\
79051271994087709496227546762148712757669448217645486985122092870292660527443\
74236895833497163919751782841180671712687910812340233044270737379119599959506\
09170528456434821369632735212534289891276221587968531172434450954440096425753\
7186809006005635648593509128887234622`361.4044399018677 + 
    2.95574090688994522862759183731653993687742528928453166124628507825501767\
58825445677906057153440100777689661854741420918915626750789910760822946702400\
02585298906375975592264710942218590112597238675777054059850298326025800969074\
14573225656931294339464819768261064746490470572351673600184576144206113872210\
21524795282975816852162507978206682486260447866011254461565002166775910952036\
383218`361.50263946609476*I, 
  P5 -> -0.178283850219828079147413427253945749841701636680170143409943621368\
63758876784968190485420215703660763518238527631026440290242437320273871176177\
86875672707657014686544210994370876704038808028797800458938999825912169171748\
76515995635418081902374599696222979467478495400401611895436449173206044802232\
25072312283970231577665901574056234370431237641221068664097617514522844841912\
45503722019`361.50263946609476 - 0.021800861284484373085863321737147537035291\
65161002877641493437853875489394557094503698303233004642581814897658445646432\
90301995234923280157822626268903249918660841595857917568036948305146354751067\
95842215997828985951366959291029821796529879944228304557450851508622610738718\
87665869938589132179680803428723037276291181147071461953583410643980709549972\
15384494105834093992581560064705352`360.9000366769336*I, P6 -> 0, 
  P7 -> 6.9748132925156779561586702037382198003388171411524268858995898112462\
31474839630919735387473518647241068698657909893592026434236952911416952675479\
93361940729507240019714807930411669816478719148810522789235889882520633700644\
81062209089746191110722865776503967907917496086052528578623429907771332609723\
02298360629804505181270154540149684132283466169897999568398993987657963114619\
6224`354.61331605744147*^-6 + 0.000126150107006562881869407893316743363778311\
75623966153389035307636520371021526284479971525976919559750564766569293140936\
92251913030599603940817480915179745508006915149313414116103817035610752788699\
82346584798582010951026304450858312890024787709231703900143709775399481199245\
39612861109635699678831416190067523057311924431869217965055483631215391305935\
22044325478406607897289332656573`355.60224395668376*I, 
  P8 -> 0.1829776225708453415204212503072067625801274682972416068744260444534\
61162259194027341709756814110831074493523622399981939145946548255734769146229\
97515696989368476798255517781544041327100924554526500296546548651093755745807\
00211593058201713375350540778312815616378777489955177752664715759288743489398\
31927911672246454147037444810609002413399721114090518353668040139833792653717\
2120149017`361.50263946609476 - 0.0165720544655742512054720758638087518004163\
24312974560582764557014540074731601701600475820981887911611088511511655475728\
03690875689780122890933617389659428430407183150256871155170749720952222418945\
47649428371286919324686400068152195373232656532300399317782512411400124832561\
19570456466393846064054416602795010135512728317873296744368273884428965916848\
0851600659558676489726170206647955`360.7449586244811*I, 
  P9 -> -35.89156535401876202646193037016019896447694714546559839972082828226\
88802415201887180118138424500391947260587757068225328181828119971946269510046\
77103767645999284493410711599391039102663658174707711136771395108764083075964\
01071208089388959377584628788218136095959217275758389719662424073404194286872\
39515108354931813858286400472906873257363893623837777527037460626933105044443\
029763883443`361.50263946609476 - 21.6116896196461069807455276528315468349678\
93591493869448726409914957608384688659346040202094076083945764590564592470515\
97868647711987367499519382245590068648840773848780685936026731682406003433229\
51077652620513011615035741181866447940006553532725858078325604991152047902260\
34263267076691103421897660095228786755897584721573223621717210851932271851802\
5351318135080905168544381284826163056`361.48346402176907*I}, 
 {P0 -> -0.057928639426746829341187177130616211210185080824304002761597010452\
98205025704198370189815573877311348765248090203461707032154993256871717468053\
10787975073242462421031267595314456990563420571675207413844765802624390033461\
76805881815926973342080757840406240653954369872139661930003576974725135968256\
09929040769458608931595348391200415902765685944470260581282327826532954004888\
36773693271`357.7230031398778 - 0.0668213987139845839673263123359149199330041\
23347991904480277290208947256735891895868033785176764359277119603981123245104\
97012299723018435735781596871215704062093474988393931456096660951645119015320\
76072765402524231644768725099589173010424333458123195730052039663995393166192\
27780717498100402149020749816303803989264526095613408952490347988437386917282\
8323036457998614513099624927421005`357.7601248261003*I, 
  P1 -> -6.649351694224501394615941790355289525360815458842443656256880202968\
96671966860833200980444050894012934905161449521776380858480687972410195530827\
40563089398569648232911152202434479834628611565903268624308156905193161125851\
48089653513293797159866533449849049965222290858809978932372173134834475658092\
68462274346890820079064645713410038099656026134343542769985677417313192296427\
98500823802`361.71588030913244 + 5.742375464225774644617281476898586320184725\
53447913660841351359829927554119826028838325315697649438493186203869983746333\
04987108288482504466481463426846205697567045219122030705470271699418139763075\
10560017194202642126093308174837621639681110585578453864511136324898519578983\
17923194320280412042649465000902278094144461361697616402292931027961090496888\
50683947825478817297977397108063445`361.6848821725991*I, 
  P10 -> -8.78459017078232718824589690900468742051147052789101783376763773773\
62487267067929223126279274378743170378101998679235223002368683905576507675301\
90841672565025439787917293899520229368590349041908681520506886538790121136109\
98041138465675943865553303411260544797060596239924549644060487862663701721449\
32358907634249859130082179209537493932091189603615888389529964458050797907825\
83422418233`361.71051294515394 - 2.208209331081505671994637143553235100285274\
02356475747015074426322495227150746788603462892719665061873438967676145491844\
84239467862648833516288764829313313979232357229884872527666579843766999442311\
73497964195704347810901506976519381121612792076704066050050838365467731918530\
77827839527721325977176431172763086610530156339795638982087802491635539522307\
67027378002464491898946594274572403`361.71588030913244*I, 
  P11 -> -12.1034667981793307898685720181895394584450771233098430645765769192\
51299199238176547621756321952918225614404762468554625488179690640363739353219\
05112769622404881220866138307266045758490286445691955687284894919579307944855\
70338947839306337880042652772405144672930514171817952210482549018753261329880\
85292584700757074645664553803313426399898383121854840108668536836930112384552\
3002143356451`361.7102786018356 - 3.13990400919530419171122235173372148815377\
54237002192452586252488543212027368586451376664174057089608127691481567638274\
08597205751188018182672133421341381874611494004387797075819983897542043311720\
47470525942014677388782146422587356780911586186540667613616291903149331276031\
63614018376603468834719108498538587113087037922258409915597538863080503779319\
160226037913293038072898562087990013`361.71588030913244*I, 
  P12 -> -8.70076782960459273569372936021281167378819838073940087428871574251\
59064272464932752294788960578543784246979515533438064039138182493472687148006\
77416235863981743970836745063944305991895212333599334034342651073886774716089\
80242174585076307516373396001136077894967696365947081017615114642493265628609\
97543736437093748267733878793030941904400107349416868327647441192933020816673\
112716854668`361.71588030913244 + 13.7280666782204387402689545183077647203580\
22560630276771433043282608997509164055252015777826384406260118046344956457685\
42055997834520946645884086587866822222865179830571227132169347413884051138810\
41388463944011512796204681882155089816795200626920671892778143483282155016250\
90045290191801843955334774928578909538452391718409753194326926874774177394014\
9917708085219532947945215667119794125`361.6995160559019*I, 
  P13 -> -7.72435887905632985255561653292361760802410760022540211541469899350\
07638059199817281633314739614756123427292155004711793061695818549038012921338\
26526429297713967016509938000566363452299188645527610938108571076335296800031\
57927464257652227049639716763300868840083701008274849632786328004240251380632\
11256074691355906309864251357922008507495609319337399529495413808836817567019\
3102629908`361.6903182765429 - 7.42443416065316488332837610634077844019151814\
76931055694645225582493630009134400940802226057910166782410984798411275233458\
70744936263411911023615170032030229569876334685060483834963368447474474415374\
40515056900735488651903440633286803604489134512440965662640175181723615024566\
36997300045283331203914668559200671797859801326815371880076202115912795893516\
4467664183116857774448781281325`361.71588030913244*I, 
  P14 -> -0.21875793917364703499318412193523984752125798497002470373654432676\
15441392593521960064250572846871486295798014183290158637800366112986402872139\
82346588513558264925321716679048194635141033693349505889111345604734336328178\
89738406666182484687089016073122112889149962153183805193013638930935175130785\
61419474218061204262481035895500218565768692361751681719810301792477401739975\
446052232055`361.7138959442689 - 0.029677227343778560279871080201393056532456\
23581162327128499900029387338407268256222162475962378863063326976346811847942\
04561319642252488938724414535631132015728338832677947933634671136910009064497\
31164532802016558639755100362863486863661646990142777601915190346642321986626\
65237387931805968496045043677582912067498814643247278388528327472723169632911\
53713553551477652320433995232655952`361.71588030913244*I, 
  P15 -> -0.72639618138028401867838495962389430016969020854775943143491796642\
97995410900165229103309855215518358611412869067419356392610493394930701712582\
94665835499778042323360642642877385164899794085053020682116127453881564412806\
06167794250183383608800106798713996193196823277453260875909732827039664657493\
84893015454637805333471559206818440354177404348080890896515878694381733308986\
021439490471`361.5884017315822 - 3.699627848221654191298527435648768082913210\
62705373900910129367137326214718615704224492791442125975597798063104182719577\
57696294341418012737661896225196055301762853892043437504450650606042236189677\
43088700700453601799676576045543101604101720633364128566519030213129677414250\
79667467090242519543265998401341897788689183512679236257816361702713623584906\
54577232051217224171345060837729771`361.71588030913244*I, 
  P16 -> 0.248157970943955962687095779494704271427435049431050917376141461269\
88726389364448970104563614159437161636239246831587468378640909117338331183919\
94777463784880369094417088047946403624995148930252174694292686695451786670415\
05043954564123990833633071708262008202664149980462146436522619025430297769464\
80644276154438542606094066382594607612966856349005044997497993468746060343643\
02863953814`361.71588030913244 - 0.611062065748733571350935770749820218085531\
77331711911200442680162667277697251122531921276032658702989833840672243472740\
54658572949597514555426475889543301810582888875153884949351228864110393109211\
01721745302372873616771004786470380417129844817495872089433396549425064934723\
60494586341681759326439716527394713610339144869361623976081943684436909606479\
76040028264746748050973248288875454`361.70602976134865*I, 
  P17 -> 0.158559601585853517131142489471498782659103596664556653323546777885\
54479769611753505846261187597045896191119859906035058127910682211908918697560\
75904000598928248589310469172303850653649651108467247892221338597891829060956\
98982812828549108774787704807933549450476357974871410408038448343810882883039\
03704591812231208749803545719578376772589409079623329970898523595008659507971\
23793815155`361.2284604194011 + 4.8498546724415125036508449228029945825852766\
81807695076719864765773875133049326981985233018139918802509625128292787463564\
52449558736160494119432629881801429360378525564638090483908623927366723433235\
96214330431863707263089158253147792666936496736597231232567085840859882559122\
69582906020941532189055578379162061872327680515403777932773178888103171168691\
9507377100144829040779918528806442`361.71588030913244*I, 
  P18 -> -0.68913017296995863973209394884585360676938524864867875414292211085\
89217848629432996420328854438701044198916114191532053282745212469676433632192\
31438548900230754818341016246405016294217193214160217523161201837262805702593\
02516098100310452131288975166319263271260527259619918586146552641031227566666\
24490988415802715263406175082198970404298860588828623845179888852064977196467\
314890699067`361.58339252443545 - 3.66775215611651886528940098428058735359466\
40947252930733663899259693461500267452463663623996151979691187118119310742967\
87515193666035105578367235635103895046655141335486720146354392823904141307461\
41149639541984951156092724658049910925502601724149713543556157284396473733887\
31078731585099156362969518501854512203752817396778841033043279060759134301001\
975022802336189416007483611099226572`361.71588030913244*I, 
  P19 -> 3.406287367732199152291768816901587895448024526920558205377032554646\
84933791020931922782691897183619392888450205458647522644201852865508153683454\
06748557078876484369041578464850101390663728731555814873038775699675492174277\
23903529178730513183693525209154753199732496579694955019190772977260133435199\
13515663649811546576156548612148321632088492931444067802674751474080833077586\
3675588185`361.6797153592128 + 4.58917710879771152960742541395375896736996896\
96505860283754732862365257137787025538032095175641674152177133737665549151028\
99759711211422425740454573582927848828970578203741744498261922370899183490369\
03513857945640965927928594332404218550237575410038086066980228177802059018678\
62729116056654363960103777008325022666110674681372147225611144307099772112473\
789815796300262214770808270495691`361.71588030913244*I, 
  P2 -> 1.`497.38090666937325, P3 -> 7.11754103033062179215748259441350582683\
84206712593961735347289016831766350637552266974485159808640957844826796064381\
38251571525238137053294593449502728904919359113695854268262784375985990874279\
71641167466268843911888992108038802682473244177529184742046807782724348119079\
66486442947835292779683325120772828596505364870994127862560752477876535356314\
087565096524508520183735535120415556239`361.71588030913244 - 
    0.90500398246748184345377179527151819699433645285037434036179228673663915\
16738428017352415813737672999455517660138743784756402625053722812426808364718\
63768023962021185357569508019532480236626251509326465853566588564782968159829\
79269426058828667752702376055301648416512194178911611507750621691965706196916\
87939899432150506195868519170403680521397794689888530692971049625855393834279\
736358`361.5313821537017*I, 
  P4 -> -1.497942608370591558351615565243527332821406554066627347725967172787\
77407002169520743926020578559171840976017856768181930020119073704255243367033\
77412741889996970722157266052141640523247591680891855583468588510904291120350\
39841920271505135704904589215231310107388846407818114693187449788577172257861\
63812778725791410024963779746570042437410548077121923592733743855075897328878\
78675796429`361.5980194214731 - 6.9811160137869284791237807364931573544621867\
79415432959086561636736417144685599957023074284074399206563134787283778123533\
60487200459909539000348926577011711728065388119712654096644256472115538670750\
44120509889223665353123375610999923881619758881817553877080112780096576460685\
98732779230929035472289571111558210292893400359560572224371875110609585753165\
0222215301372618554854372212909946`361.71588030913244*I, 
  P5 -> -3.966082646117859315609510124143665093453367726332216147974521443262\
87151139815987575549862455125902897874719263793425194521902647737294267776704\
18991437220956612197586723799068840198978919603850068532415308676813964252863\
17177238370317973091761186358437715383241034604373347927163642240874009898026\
08556610603566635703014469947076001207258890145338074367308809831891247897018\
76318183465`361.71588030913244 + 3.011054221851126998919333030821138795579039\
33137783042826821947855475507373190710197969490929251541606620649156083454846\
88213180445123218877398768047808496672098318630206842370591701663995598080968\
42420329580952351775907356398422803934860617678561500602676293833668012899174\
05099994851714024707121093449554630724823554248089662762922618904168917593163\
83146367449257746161822542892371306`361.68053251877006*I, P6 -> 0, 
  P7 -> 5.2172926511188691730814549733044967640348697903682081838146591974644\
28934705693747313315829717933276971119994331138556813877281485222375298906928\
08082151390159665599142353360290519923266150317947342657119278331465739974147\
78736742998658726011768192044149181864355518569841156744765930511249336227053\
33699179140945467005306564468322780793157298037046115971812619438244266827117\
5257338182`360.3514385901923 + 7.91658903366342073765925000491959249034397866\
62205622347889567479196163170866491092851590440195893016955775346768024649067\
14058117851783008507134614034843285416138482569423722137750051762496532395354\
82154785519741482522644683952130508650290207100810761778544453766233592835345\
14723986202814110813986991885252898857983548252416828091294916576811218416931\
089521523863887551521242315600574`360.42755001375383*I, 
  P8 -> -0.425199717469549243039084201414412622811784369772682995442214425340\
38239099805069779154316314912058005236200200436796707954567582443612627727629\
10349022944123338831042185477486234237071409411693252225316560904963216321962\
51738021892881449787564900759221104948052686728706006273990836635951534667449\
63626897346530755967082914264016758437922379415380031240382316438270872929339\
87581966775`361.65229408031894 - 1.016489430414747639501693950726079036309620\
26470571112953577480180640314172683940680553551188204189028797891336525566328\
07313334236146980027159371651423634280455500794403094791059015714776302702202\
25747716053206497280522482019795851672210510743080269131903663622556351119290\
61616140392778847885154361170972910989924543806277157537013495658477211913850\
87115246053192700281338748136874431`361.71588030913244*I, 
  P9 -> -11.19881514248094239550049389644941178733037951448893994070949317951\
97353412188261079020673837337346751355933460749766240672159060482042472073436\
99582112611197437861859673046452801318427029305073457999667111040211893459760\
17311871290219427184054018947431658435307674193417988008584176718224237957943\
88052372411827069290018402950675055883916163090712197516883871199735620725957\
048810921747`361.7119400438915 - 2.267214094687997121524772807628375104453057\
78507068042102129762134432566386120563457167335738574564954604890387235364062\
17208898641834940812685288249877831793965829763127626630514761528790393407148\
18314712838687016701125390327885728809559396619442812848209492315808412546025\
27638210370718668100046620558546903312579366007561096594932864047956294782616\
37716230593489432400646053410135231`361.71588030913244*I}, 
 {P0 -> 0.0001641700022181256905446102668703773568615340038798539938107935950\
91064628427606405672104072465803325137189806890247160645693713238581504045043\
42939917872675531287279238223843990034554911752359424826646132405887105271087\
87664392595824646211507745583814848276901142585029104008386770602948057727107\
37799227252286992580677668852649166694410019291686470604428710528217`350.2425\
02060552 - 0.0000821554513566996333125703681759816992556289491034854379355798\
68653719529592411962594671381519215962250281643318651701496095877217256583255\
46805116096868365523524710486249499026247489336178900354191102606788204507714\
01455338302313196322097124179288094519875099674515571453555815089650370930841\
12486516854099744853387663398432012917826354236304688138866773238768576`350.0\
327272546566*I, P1 -> 0.00539587667857098903367749890627047989574186486707933\
81397451484149785022469284473069090762934434087456407222356016545856158847243\
34641349503459771538794269048805367385574717077045082390243250035171684991191\
42081808027627503660773189725079274635243738383396169631348702262282570891877\
46809175536384138348407642451608023799875624674700712172672749466794049706287\
765731445776515612928929`356.0261398126262 + 0.026528508306781806971202477565\
27948053022502198406645373788713810330093417753340263023973044429239851123472\
09145140248654211543629465698947460555681502917195550486901305055827841149995\
65300420742239591511923380899877582570815620902646085275044441303154495138267\
40237690564405586336626388246334528238071359592188233431811195917496135853436\
83023029187232326558087027713799813416455437557`356.31730716908015*I, 
  P10 -> -0.00049563300999213433565460697480978099938760142503405361477663881\
33621689000271703753517142199272596140601117505419944375962067849183704034391\
39171372827561705482162891813582790878188884203630234121423856024766436087134\
04739215809349284892347665436556403229890626065727834072752629218321158313960\
62889412465876100866134234072762900707377577028240985706093322246816182213028\
096856240066`356.24158897870234 + 0.00047362106098382094018311163833791572348\
65001338166846752463902940810896378648440898065061547225802947090340502409955\
74818909643050955695495332106062574993772409809746853818479126204356357603406\
79976627273893044222144181104480397205836918502730229437145739943579399840079\
95534828646761221028577702535700583322373548384460160933019842313501590393394\
470615942470376192181659377606613219`356.31730716908015*I, 
  P11 -> -0.01723799886281302629977346018053188258452876986639894620726972494\
85486615933112150504860122394121604437705712023438567893491997511745528263107\
87769055420466451463763120230734143655674028904261508955761530704138983292017\
91965482832518847193521899420545748386771403332463137423956661397574038530264\
53942122758698395347860855749454519504936554739244893741172750317470469783713\
926095686932`356.1820216043655 + 0.024729011855211595417577759886086081079732\
15334100115289990220073887681222046145912952588346107015272422960200528444184\
22429433414853499624148750243157665714178678009615493315898094494622722962047\
29464403614061727494843682489813805019737589369329510829169145641067735640082\
46926070192949643313668814210025543368677650191991675560863150500709094239240\
86174383050807337010084246048838047`356.31730716908015*I, 
  P12 -> 2.187499283062105710048123992448785648554874176816838563022820079059\
80067869877053744468667289083542193873871477235903858800744003637046530607488\
51950240746537587585851043864236109991551510333986144250858967080057834117224\
52664066167708945470867501362350861560813688845221424887532604464773540485519\
228274406011039709800454634635360939305228028451334142246228035121057`356.317\
30716908015 + 1.4882390129575218299170984191440391761766072871153171019939706\
87204072546938483182501397168190213837771183121638653997750751166497558148531\
72556769879121945151612405023354581916239011795429384744765846832568108068595\
73359219316753402994663927097164937672769941857527171748397090687250412483243\
54118607705628320595908422483951992372276493253613663340141067986601946452`35\
6.1779393110961*I, P13 -> -0.006832784657286919902481290036805075156579119913\
51027896196301283490238788446236698869799474776716899634361554060845610794405\
07386704599456257292933182071168289621261404282245407238662477499868074647585\
40692629820912960678978618459512990947895847230860896308184733987110310231964\
00568391800366327369524665937912638454519561774543844368323677744021074353817\
1437859803284333922907179171`356.31730716908015 + 0.0014013999195817665797518\
15383051453664188187130940186705590914647278585928652229186569831025327354776\
56426799567799515258029122148533283579299340890140974898294324532911879907207\
13138566339164399839399442303133022803292742604375067795115411509935838411173\
81985989442587087048368538955539426446212285944064900774896392644616746023899\
4817823707854739652352315473267090987754984959977116`356.02946042294474*I, 
  P14 -> -1.43269453155122448808903173835773757027248638187035189847906595327\
59419282753171897105157156473324128089512018543051798177801593091545290031954\
20013253633940578551868649706278372205722087677132349765476315943749215701203\
83312702450920389238406964747598515735236012502226402020860579394530688816094\
5973068081425703581517677298761362223564641427009715800711758293143517`356.22\
571263635996 + 1.542865061536729329838871857720453231077978913851959646657430\
41029516376495226761052833476128415181910706943781673218477437114525596340535\
90362310078555223869353689477120061139907071310057579324481518698050630225995\
59167783536487040521286523014859733111445842565505578952433667483466219411371\
369537729244108084702843853700013023606824006341212137990837159980041604572`3\
56.31730716908015*I, P15 -> -0.0333844701426558280829996560672501312962562521\
74778266780815441791590520341911350926685673961671628721324017870840897550051\
32221029868430071904103908369686877103912060104618298144952287499595346720354\
20609647210363667315779506989659060957157016973384300827688233357931513539589\
93615285911681898354195107622495502874585117749613045249867175552053640576271\
7483494835403830960164031508095`356.31730716908015 - 
    0.03705550933056774115875233423090256751350105839746198905355350169317226\
41712504379840452450140593058624591089375715419549560142232970303076082021371\
49795197386956716224754309664138328492788759364401909364660177705803225159988\
31264956079592478306085735243804923734296332952374351901288539520916048193578\
44669118110886739946412717724088631813312266353489459416280225891196283838227\
124414`356.24893635293444*I, P16 -> 1.203120242186737043905594776838185679598\
93241509040229628278428343813971831642473683027527808962796175562503042302455\
92420591936876844090723980857945276071935470618584632889758985032224925509298\
68082523701468691232200062789299710032915287098829270531618022744629227094199\
17683548568567904375363223480389825017599315146483086942293639102275267454787\
1647615687038826502`355.41661446480873 - 23.426630738471461190813196435327364\
78363071378848714058343509238676062051155138441829107306600502912330201674927\
85598290105490372186055776887575978060207189148288416824891358659899858667179\
16419963176231294310316828033488345208981584456527702433095128658079064069787\
43759023659665710645871793537432325038856639208158524766208018335672331957051\
5728755835033879056981395`356.31730716908015*I, 
  P17 -> 4.190066608703365532749618160687701617551420382089981252492336283563\
38990084796152581693783204763893268255939419921481865148757737158873461387318\
09515859291356062513612330279643877060794161054524648896609788754676941226525\
97684066417400159457042677131335126335492048899852707537332831192098653427051\
200881932128200214328545198811363462753983399534832373955247462058138`356.317\
30716908015 - 0.4190139297137325843129711218468471605918149673768657247032000\
24095507232523625676428704203403093863261921938997125639420267246369128524301\
12749568069727908831419511210897105562739089551027701306864896541886195078182\
87720742325217042219240275522309801482866928982145939690269333996646196814841\
70348584181931935052858308798191908882204374755076274634188375720802887088`35\
5.736097905852*I, P18 -> -0.0505564648078137414592303944310477764136981252662\
21733257533729673600811181854271522778564752961014988302053238544426113801018\
19309411126507459894402378610214111387508742917420337277209155129474449626494\
36436531148915835690610207427829210184152923031903095284136836213496739565889\
94180175734064292942251330066600950008546481533873280879024825397783583809303\
575597062021425936367253098`356.31730716908015 - 0.00718682694231872387159990\
67809673168987174595033828985591596029356618889472882333405195341780488787957\
53674081034324394995070211566834168835158092210558118971833860271975009330154\
79222709533778512998474960616885624220547842739302550400776096043341574858316\
64446681161060430442204660117595008686157023730294120488684084849956858992439\
143564576314519769712237787585698694367863145645575`355.78434134378375*I, 
  P19 -> 24.59644664060135508303006257399422839428588330843381713330495801046\
87988650095386271592179030987143020972905354741335446392785985162923641657891\
09230196240864796505126134768360308980902123912359372846270990984043877732618\
53894604659547401573816285195887252414900202979258193609171195034666155453969\
5464257367940734542354080937009563469999030112381744986033182174342908`356.23\
26997547108 - 25.161253421714172039857880802680447374454111413208917629140723\
13544176539723093035200904147257076130438288674811833007459202981069900612945\
73904700882817412052767576369121438265231691431843263718339547324865034104020\
23064889930953355464003715921263737215015533729209826335811555980509065923341\
053164484390049833964704484102649801175894102757597178241420204321273803192`3\
56.31730716908015*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.0004626723397811966055506516267419726377053101240986182175217248630\
43751661074931832105363280956554841488211168041549854209792465059429383601215\
17114815605621086416888227250061097532438713608193941054505168252504187953185\
35398512862634035378167703692389576152587170167233666332011643772925411551332\
00831063967122307957220562655811120247007313354349727915803306374573777870994\
9487966093`355.76948212725006 - 0.0034050813488517609480799663295411674660327\
58247345210299720868673816440065508252646766650830117497595125113545698866129\
20527196081243812099934989118138128128089096822187529106452777559602627763146\
20048133005765255581486435541461921587106093055190257723646271926373887229535\
54534055675250107940256932848254712661161099553238647589981414143039831595001\
7865255320401715981379979566196646`356.31730716908015*I, 
  P4 -> -5.568752803466340883988563303247479421452801609814994576272167601697\
56364887802385360065455681545980942298818644055152107488257663639588384907656\
39216705595804079291170009582096742687105879759279719807711538416071235536140\
56602431547312396236530509708066559112103613702356233238847584619981071355924\
486360750886027045103262876314809947769186595827863555387262807001456`356.317\
30716908015 - 0.1429092859245649246674642120254839399445326006367883100993584\
16149798275178000722768041032105867161416639661905401667802005205759821311868\
08471724375337609108284719689180963301164103722977027123376377157506822251695\
92065813429147424343656757759825056782763608599937896861243522065192001886545\
50673126297789399226923678579344115930468275303469310917716256716829019919`35\
5.1389244035372*I, P5 -> 0.06996991992813669312595666080471167094198602721272\
63439447669118311289043581491188067927927386750707118732397207260040685916798\
45378430355579636432735801685584364470798536606835082651478788194970694807458\
50758554970758412541208090015372280823273122751301227188090187950096509351205\
95554587157140104626385213664542677213561460283356105476958355369756798430947\
105265293359532238133250012`356.31730716908015 + 0.10248641922849033327799126\
54767786980581450111389430203402856702945970290435043731411779392129424838904\
20483329302247605830084642090419700235186246766419766260490652627355071163390\
01526446599919453348598240911512593210894077668538742575898178362993213557460\
74161634585861679021818695620717311365088183692876836907298053113533329781737\
018592780824445946495964120900957321940804413981299`356.27957469161674*I, 
  P6 -> 0, P7 -> 0.0000129881441250524044331208654513034739638469155420903174\
29513591685121761060542363707584973590712281381876980398073465298274983099356\
40444366013681260739437197960799703988818050626358123035098274351027960859267\
34021866014400693771165613370930960442566940096712539896828097061339320530705\
9744532047285836060384593516735986110562266139848918361502283156521612064323`\
349.23797438005823 + 4.488883197726942424234642151291354716503524695530574851\
57638608171812302734189803374489770004453794116921901076446625722886403962555\
07926691651860993050258328080059245427038328238324625848327300307968437481503\
87782452606488419248073147397740862898076924685686657237310731489184622294165\
564002108451213324888012421037573207905170412564547637197540953567875309091`3\
48.9578535943871*^-6*I, P8 -> -0.09203018647173476198521434168406581737428441\
05181568728472377877733542671106960907431975923453723720156108565396306755442\
78043617492176127875863620040353828768023450790742887172683037886259015981706\
70104317589250324719243703678935572635995145848316107400409956747929815735130\
47443995257445452651969852499938480156714104852647272089280149666898384882639\
676790863962853195422708425835126`356.31730716908015 - 
    0.08742520984900147933288159501670939834696581205695894464123820930795551\
57329276501727963515896071991967800155719044241218116034959603700796639672993\
62306279472319399529049317738071278080250715299765076896096074302526049630605\
42476396863588514336274918377897730390593327962512739972652452696805235369867\
72339240975931331746980056619651979594230954692750477397133816708018906729790\
17257`356.22883692827776*I, 
  P9 -> -35.20148363835766251708559899538340276431684821223798932608778359566\
40643377225143235906832357515471371121401006975029349529324778999791950960791\
52981514948776795379242779150702991525720963886323402076192669873148147425089\
45704049671712412514144110240678806481858983450491554141319622174759571351845\
856093774078856221730943755825024192513634952859360988837069251692004`356.093\
06706694633 + 80.401701872036590864476666265728132349561679759336185466442035\
00619378303090676918062159371879549882417287567765407827874823537119645235830\
69459924605911316768893455067767796212750446375487301738537688080025182121646\
00745294979241493650077341448469838578379451761817164319835799778653007536467\
492457367652826530371216300993882603199828172821691336551055954027015397374`3\
56.31730716908015*I}, {P0 -> 0.3094887970132923510450929745072248416351194143\
69816259566240033593906663339367300240979767036219563151492957070372560203471\
45633871966834096451695008681000005736134208981254132562376087070938850213086\
85272632186744701903605418541012663386183690778197943723851787174255104617048\
98205764019121711491306950242952824382051553410271965651380734169489698814059\
79816066349`353.55843917643705 - 0.140096912643595409955710364037693680670620\
81045211561651080012045240315515804661140219315988624358687403869334542675266\
92875790865048935047668068232114406167823399362789752257747977836891292453704\
39961312580944984842034449320732616952279678967728770057119515357253218856025\
41109514682064967457199043829781933800949773801409705389075950931370843688704\
13312552895319`353.33770368845745*I, 
  P1 -> -0.412034579299425046105251224884462469121672306925648153951243165797\
94741089991170403753414329504271253584831254253073499547229911096947778048849\
85614201244944087401831533183648397187915095391472248816756359250705394637279\
60832164668047082818049443004831216835917503890619145659332480268919370569366\
01438020070786185227412009358477379079148262337204485506163881659693256335582\
6123990592`356.20606922934985 - 0.0086298673595706184899333490075336916537168\
23397605149202373457855066742530110691686140426486397783220316922446337370052\
02669177182024451609435986630049690502220014752308049109043978316702777642174\
55535964518795978073036814796037333997063683562714276284205280424623731230011\
70402513298040805537858151570213471363215812449790158138066864535177912126698\
7217799403576273414701728500767346`355.00454254921704*I, 
  P10 -> 0.046381709299634140248084000474154037728828029146322507288134599166\
97039348944306013541095568646888159408590284108240110954861214211704267754487\
95906917730228882800977000165506551285170368045778484322323859640997172617306\
97595034546758310431983885763747902870899640812026874763448167398153776949264\
97377822540955730060919038254109813305440971532967978800463562616183691631023\
49550318604`356.0002931744656 + 0.1025752431855899561904946469236900003221461\
51220050883025081194316943817403756530768873324213437571338645483559709734582\
83544821070222671197820475410916037980802379134122317021144044716915159118649\
80912456461143248180671231980016541309055093946740466086693990708609653984391\
17817139248502103639888788392891572315671416430447550967186700855473697512129\
8134794634924562061959290570825875`356.20606922934985*I, 
  P11 -> -0.56712622629861369728148014606952382574877613984033132685070600697\
42720378719885343009165535720477960577238606895762926949328626386904873156358\
11232213506719574083459997906807665609108662506859570371233622498139151576132\
49771433762710842403286476385765968837519579031982444373923853925374196980661\
07742603027191555768179766661864422516222356155999897330162780545407326127508\
806227170507`356.20606922934985 + 1.14462949021217486099928338802189385943322\
79370993287421149772052002249587915225921575875737624166436378510804642863064\
08323445597995325614552151351002118504240302025281429443732938974561356306612\
27056568724842653039031284001811003314221455120847285780067328603728932988594\
39764776329877844135270623955222463949791482706611199713593170011310958901265\
4990865086163734`356.1894772596479*I, 
  P12 -> 2.617655604443538083386819596116884666815223171930758523644702368500\
16725682168575480276212041369733226296392600187346581443843910974732342578282\
18565794808430936989377758622132610583309338795054058732320251013557380738286\
03862821518848287247868014258759952484517893050466405934569772917839058281528\
441869020809069710763972196778140185686618051856202288869370028650606`356.206\
06922934985 - 0.3370465756831272867797117271782139518331984427845180392905272\
29551214795357774315451629145567914243619310140875524756180557574853474300021\
51150915786413004360148824454546088206645424536986165213099539591125816572116\
50637279752130341812126348229962558617043449958145350898301927409344104715360\
45521516997726741074435429329194294156617342780387636447839630565449360525`35\
5.66925498481635*I, P13 -> -6.69382282584887390749494577456781200103156370838\
02383492375322731089514036502922126037099207535132707307611970826344483972273\
84132957783183330972577075311820360312339639445401412463357661669624579280640\
85794149140230281351598935662819881738326146524978571123429996355403129901150\
22013662356089834861805263158636664701610392582531650021554723066960825027289\
36726746481`356.20606922934985 + 8.731016540972833982401571968097732071377524\
01343061199092859383285873092470601131093740863329673516024526431271801688072\
72104727783288634961258645611652275770876741728854304392147489240446423756720\
21753618260852028939147474910999596679242473213282575919391163960569287054960\
73354506125244790131853840235531411780013006552171361836583555863713387762566\
373747014147628`356.1535378160732*I, 
  P14 -> 5.265735892579213909759173195359483255862218282496795702110324062800\
75894618837776821079443077666955180143037718324438094246805251983119916678272\
91459819385771773774935925910454245329803242682026351665334713417323181328572\
89065838256798356806362983691144499861571495518040324400103131575504406245517\
611966659452358458215168851910255491153869834612751230994574530429146`356.206\
06922934985 - 7.6638663307288509395606013893245726719808166343505066214825077\
66310990733565109682395736275348078649127739660068677163059870743156469276244\
00135344452085214327204922671079998818075531074178887833437624179363861754120\
94865651283379041629008462092400740066024586569211254919673939030025019852947\
28199174213739021982907354076431057074243506964100727068035917349412052184`35\
6.16377955358695*I, P15 -> -2.61473095280556423162952447143756092451786383989\
78181983117541998289998395754548125854395884324595011982964896383110816236682\
69410938524504629117387806014170448889466272095454388706901202591450094643019\
09735875469028986113561270961276775663642240587490997173497087885060440635735\
73556498591858006984963834845713325741988442180300110404120831733117493895044\
94711901561`356.20606922934985 - 0.692190917538482680771861769313552684263924\
45384031793570708660200058976005257126637705268898396765638526573163984408467\
82117758965844586211090736022973203961170304511002821577113396203688186123354\
86847334913246865122499761534829051050036169724431962726694204870056078098272\
84795774737468195750955412027914203211437752340924363115058928602325475947367\
0835529285502978`356.06831141858305*I, 
  P16 -> -0.58693663598902101797722226224926138477370702553327490278867245506\
44647758990370906551062495242344614637696073102477279279342294734781014386440\
69429247594797082727174644885028638797175432683085664599620264834238031019602\
99290478229803961860545079420692192432728095007502201299163645321383054616494\
66612718927031788869655842845194398762137286582429485971666488695882819427518\
206990523625`356.20606922934985 + 0.70877172871838512177498838045352535049313\
27016859640739135817298797560515779101603251707354320277251527886685735113002\
87238401290242849710572223264412736469795040957481840016546490116575423486861\
04994265000625725815673284796070818230876259722437812933198213488325289301037\
11125537443847928320991746667319753634470414039508887416125226406776882615470\
836483403585300821456541478387396786`356.14579413560966*I, 
  P17 -> 13.51803268426409979483757415661053918931553702352427370819778925254\
28085733171215688247078443117384518660854030534547542072907592170988758639194\
48699778436556212453598898451599230997974574407700589904354897198858403063945\
23765350251238592740602069343164689030135590105510985047985502157803106703917\
4567377947539226155342645985794301850058311230123573935120557672847057`356.20\
606922934985 - 3.321368404311220532580947196712161604686509236388100844718239\
85209046162027897993484417288974372131667680198708563177148885763800517354172\
25636909458777187430985981457049680308545723744479177856449268954144570058234\
21673882857405040491974906157632088134192017141929117533770370937800671823200\
625302854289597440317341118531086835815570767703341450498935590802193988368`3\
55.8596488895881*I, P18 -> 2.932473712330264313099290183521677337338093668784\
04527749983977963223841535117734783826893747148084429763453759733775006017316\
71088169796333623376177486284620034549348919280965711251025001688017039063095\
53862345915589498450216496692301475219613084560353397760030150943577503997456\
35329059455916532998240845791491467151075003631879005786385701470171215801723\
2010650132`356.06488290648184 + 4.5159655538586166465960025744730928008971840\
48638246949958489084595901319919913169492682297981206570435417864899699348751\
48864402945340816769222948580067825194658873759998565909388223493324768497142\
11783004862795344937104213301180516282640659501385750770112162622022833033095\
97091286994148873912176453982154150224691069922743360988861531279932587260337\
884068501669439`356.20606922934985*I, 
  P19 -> 0.457339021001845194475032026804072105890038209897581692307288741448\
95785976848365285615915907803539405302291189079179601745328968027943624806206\
85992302515858198850768631095196328039818895561272226018583322584469265330724\
28133106657324354996674336249407594212829393974157888900590731781957531607475\
86717538376604513626964575293296121761640116148969886882655754938556630748440\
6921032546`356.20606922934985 - 1.1441652205933133477966246898657880482866845\
63482187547652296973393850176327622649670047794682692724038338345252693703481\
52593805820162233012165199881916187383591593816559365542573707344267339647333\
42901804837214878308858486799837238783550285572395929387881286764236175060822\
44434663539874566207042969573568396837283252414183843944660147299987246858869\
855921354756404`356.20291171221174*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.231839050928136079769079498908228818845631390059606889305122575341\
44157005127374030271131784956384928497722820870670375893904176956035528187471\
31658836256934630941963950481797646332664189310548613636058550968905825551139\
32408887251121822105585141273730250096069859177213869416940136318344796711664\
028417175481936195758307005203433693689638666429210540875372413195835`355.424\
03137172226 + 4.1591221423836463194112500201168635820770699717973591053303972\
90617401946734571315023540298039572060768953992542001153053383976789016428154\
99990814693542420081517732777963620133670428588506903557673517648211872440237\
04712157586493883455481779282237190962320211877659567992876849277406763755418\
32070412288750018287634222474917305370010523002406068338361107967298587673`35\
6.20606922934985*I, P4 -> -0.002638397107897955579733249679279373673316374350\
12782663115152494967801184788103710563168124290804738022378419123639393892446\
90051130100349382310869780972445802146269686218869148891888194072468945038327\
53532817445083219193473577823456079629505801638680396174648088625694963622141\
89217510324043045400163721947860067100006037999938078690986031158971764990248\
41864385761433207225304113605`355.1995823616028 - 0.0740444187244134350866671\
09721926832557508881811311067056689855200999832898178321730810497183778520505\
74138089029082250263908803045322532112992738354255124373869108356429525933914\
70170267711329405540721235112993123570476807652755980434895287541031405252590\
59496557355699555633504353856273676909932547345023379995864104403221608275685\
1185333039724658132152398222977970783503893331509892`356.20606922934985*I, 
  P5 -> -3.128314559990136206250220637876394042496235370869850959356065420827\
27555013836447635532659507354903459659430905070336473177641685322923788642526\
88120656715581330374266271062692963057829329414059582517988354302795044229360\
88156634619974356051675223320489964732009970929313902421259380110493783470775\
283326810807715900129773015349117252710470380339343521532873853535636`356.014\
81507024494 - 6.4184789112829988497826667990214858720369727721785619782433097\
53103971678077016787870628525217582997206511933333313756610955749409837986292\
97437724057613095949128403666935187137889300098337440577121244384581435046041\
90608526085538771042148917436385277458522597480776872527723586312952532104018\
63429984148510802414184554146946240478825535763410299693023973172187215947`35\
6.20606922934985*I, P6 -> 0, 
  P7 -> -28.51915686369596283657891984512426681476665608089459021795759707172\
92510186440056743651566642288151550646722611807204266519367760155869655843926\
82406168059573641797615021922467655251745180170214468025051644693789916019223\
60135639872756514929904304434140957865674399863932683725088535583425289381655\
1706506341727995946500651822055568358688056504478550410003253143975607`355.19\
89489925497 + 19.849612602925012294931868138699170837935624194879941357387305\
62199993751071503922091674436839062060041156498606433947690694817402159216993\
35730121580841993200372674807890997130912261458062557908041988754529656416576\
82687873865524569372050307580308924638534577751278981409792557722542158383917\
178147394068845793752416783145456530911261876183935832742279164330571352329`3\
55.1191462174331*I, P8 -> -0.050133330734036784618151323081102928964205738134\
40377118163266257924909868927220021196307589351533228227540930762247612389728\
79261460053964179605803444800077372649220144522380858733332100314542295192904\
87050041503091107596534616203744922457710661620591864796602770611708867012275\
51456893458510021735852325340661881981868187934433711277843835186240946639062\
3417916851431675201901957353`356.20606922934985 + 0.0349322924801929549874647\
88510000832996853702420665189842464608375536662312291561270496259036775417511\
11682198307911730841404635739061886433629029349464502159210320945059998356933\
63275317431337513699440471378034813757308431099637588204389017122879295568697\
45619203352963080667907146441255659886108397829001702226728287159764041457758\
3442346489595960980757154571658723785732936955176042`356.0758917825519*I, 
  P9 -> -1.677403627701005791532618781925812030662487556946857845017297986192\
26928043015164679754019058422892645788983999341834265038853362729218519114237\
33359885049158321974212474839739162210687661187291503971522114709657532084322\
75582957077533063098998048577437339703428456600702235001529849697935872362601\
054027655964964197254976695787999800786937177872275840116237026973129`356.206\
06922934985 - 0.3598435699484476006377554669377922390441820047143163135568135\
85972183173594809301035106292758900951366153658835492889719607979456148126685\
92783705505603346105048850432304263261214566160137618727560021180292318059713\
15979780359189994728344642260164868042971906339657560071351414486824450325598\
11363302355189480538304698792310284513669180538596790362118863469909452441788\
6510074300159108`355.9845392414985*I}, 
 {P0 -> -0.102008696990782272819293655024925101302719806554252182234118829928\
01407978760443771153976592008583199512942087916663067850785918462424431173800\
98322827503537352507830689617578372738427749437811324292422272608713103195304\
94571303148249135483622936942909347580164412378465512876633897975536675705544\
059279709416128077742393488698091150085417398881385308879727503561673`353.083\
457371065 + 0.161988263849503780981657921941583996067653607882680997245496762\
44180910936099221963954723362784463412559303228022242794344690041045315905673\
69108335236415491420619889859930034381899612835445661552949329846421629653394\
06359342370954830853712464678427342249909432178970764130093516724358265017498\
960649451542139906809531065532617740942300877285824251022220278908853471`353.\
2047331353207*I, P1 -> -0.081956408698912017160825362033892350943969683630743\
31511562366191939943780665512557626267543741507271672161776248017108507635603\
71894979946613807411758306552813969007025989414272688915012708274487876871677\
99516430380145038058101542886309386648802204093885187058967979882167583574370\
13442323430028889739301233962135880828613541974736445588921097641704844738054\
4636338000439032877778197`357.04091109051683 - 0.2983800924852461487976448379\
52084792843118513042889680973153380533654705171208167560387357793182039197414\
09730880032260000839142879480682626750994071886939292091243171708737193525874\
40629534136573626500369863190108658795531271086598240318985495839757628878174\
37253014391741606342380151446994423391161563290600647634465851115230571045998\
3361358876431064427223398774012711358020965539517`357.22676263393345*I, 
  P10 -> -0.05355609755180559555044249560548856051108944456133169397013130380\
51316917109044289150027115923194235843572023303801748051404401369051039612956\
45576320758593125322132219069811522080554617873108522633448236791072638519687\
24837187409080028303075693460545862140585766805564879118348531040745575777129\
02863995263267388417262141724527857560588330373863078817088840598901584234209\
123433527221`357.22676263393345 - 0.03373143231607307044027583438385864428867\
01953940040883804265602975598649009347154862547997360312324155951922314726740\
38281216359699088485386910814876118901247472651486318977408782915048800985729\
26456918190134010509080539887738563717082566903893611429166380529673108779177\
59111643784012635776041290661192399838840532245012441435919118929104841712343\
354851650481704214086367948529513568`357.0726215754865*I, 
  P11 -> -0.94636721285701868581259535225228461748436222622146910548984503730\
62579824797740346471624216771290629754722403953105634285382297050592186410089\
32569801177661204592037086443363324256819893460559583836990534208435215775058\
54012668089894870964966127792299977920180399729645212740301836856852009272704\
40056257212544828344980532513999652382188504217273216571241538794823273735153\
030700675256`357.22676263393345 - 0.16092209034831383020334913473816616479647\
54780897577059246519283104265998295478699589527343197655059451923399143281614\
16247969152897953647918324074694908392074348289549738590651160768311241307892\
37882765130264162547316119639022433416578406274833707341713364337522135074636\
29382480157124644012180330564938649720070902598952829602228358070962490653684\
929659026133818806444737129358929909`356.7445177093925*I, 
  P12 -> 2.626272656322027429145053912619803436913753427537407072658203897580\
83370046744280354432900918829499122832997577514426219663860568273474780320838\
84661096270805339206293508086918359878422220471789473497706178571554096645186\
66271825914245105761713424089434755802565936464406740879002356346028300485127\
84094300321196700001472104698701303879838914583275058588966378079733633427848\
60819718409`357.22676263393345 - 0.330425760761726138691657806330320770344938\
60924565913769933919810778497831043351335145047700853029346813445649458397642\
10887572298676134867697829701929818185767619211764756708508314372174398448112\
17644389930471724478606124816365269139575340264525881124700461706562474735734\
48900203083899564324563554844913043051895258335225694217200340754832134724555\
51227556516059493469555871141419496`356.72859464357214*I, 
  P13 -> 18.53195778004391904741267105978698154333989881321101144382659289916\
84907252210361800401046864785474941862081530318619585414186951000660509601094\
91421673054386707940972622743706996625585471579453050097241120634351591105305\
30684094183734772907006658660962734485819328481407726451292242270225772598136\
7617486970818401664515847333080687917090535910771781822384501016298808`357.22\
676263393345 - 6.248121107846823995638390991864400054853349571528269139550794\
66310407698885126722197139787837920161761516875288753516873311201247342096278\
11132902877465108536156479085523145554025768964180326752428904581640623206550\
85514469637564019009568492870510427913304945841476952278264133782677429826878\
18205011516769371824674242867015248110141277292565230271269505223450026946034\
52092765142124814`357.1191660119654*I, 
  P14 -> 28.52513386627576652804052223295142702902148340742408487153105980493\
42696883334212466471004178334192492223911763474292640797638095435026636330502\
53333999257571827021122858311751218623998119198474838686597087820877795163992\
85586950417971207453060879702115016705372250774787480180078198349440179545980\
5288513748469377353123339954416805004294229123716085780317275195449088`357.22\
676263393345 + 6.153202991596714697591829325105255135469793536215676190184119\
87417659650493338283666547715154868071533515519025134410698977956114090414963\
18565500087487256652726047949359150103616537839758746259896069742548615275398\
85494395444394987036176666937833468024819924360779197127895655610910161224955\
971343742958075722635501317654606526924110670861502136262261276997767507802`3\
56.81702974539616*I, P15 -> 5.84068263163676647253324773012252876633734494240\
00605356482775199082844475007489663653781707596360817659823878017716180803002\
48973372131868260647223325211532311448250613037350185596134744219811172566087\
77120229800323232901448909128989922697154168724735929031778295404113850022980\
21604205640817698621345214653522770782429247420157387970419877114026656715366\
107146655784733702233972716252`357.22676263393345 - 
    2.58561992266625497559726095100810559380200034092747579662120768208670894\
40274227742467530163106470123729014226471413555071438280169306460003598108774\
19633296860107004070619684498039390341129867083986710915863828133510519362761\
30126275938688819570418420713309397683174623291170239045185653225289440802038\
22421295354052800365521484827786904071732135242459497088687859389217720624865\
032343`357.21984872840034*I, P16 -> 0.668101895203817915388793524118494782118\
12038436901000443927441934802948921300331112783311231601726118600254834203419\
08594064999745623035573013443688746924253956655372015471004014607433798742511\
98489930305099517929033901699000212287381752963314117403532347300958279115646\
10950203189412834337448294461828198623454380617871622422159391813512136377639\
06474309903032700535524972010897875313`357.22676263393345 + 
    1.02291648796590846512861934273752862643079682022738345460585729240493825\
19934900354893140550000656468195428298253870876652192947783445999948226996547\
50764637452235097551123364044271894953837101342859593333966656606835565962513\
69435416787387556678063551801300766942324476879159569467816901750408942138165\
58350880603999954970423134881026948861383066493879138165028673978254534594762\
785329`357.19507536911453*I, P17 -> 26.00946089911058341852283793385355782902\
28029179217531021520155204461998181858461607437781592350624993005041365521284\
64534023579813820891108599763929361257255545270293186540466708488631361670447\
72324973886353146230160500499304586861576339978667829618220146402100213528776\
27787959954921920041893514737797970988972768632592101739054308221725765802413\
58229130034391820799`357.22676263393345 + 35.20147767413855225254294875149568\
89535176048014903374862318462125992877570713197837113112116910428195327524905\
21055199983040497383736453101405269831465317565144753597938306341369176526530\
06012825799490477404401642239697511977994076337888697315477364425392220405847\
36102487188119933171748705837781409301764414043065156706842518220670628121093\
67909730188013509272877386`357.18228773664026*I, 
  P18 -> -12.1850982722540135341592276894159105169800077318851825338814715307\
78178959470284018099913065902057078284516295063586860300590955353466553440215\
17278752862759744396169814345974133364854938647387648614332339084737468729318\
94680156577029761040401742218257686573559483247611155948150404110997490617516\
38239304770682659405241398977232145974302946062230828789483478259987362`357.2\
2676263393345 - 3.82410487535254014421416404878103346617665065881067975777446\
40388931827201609779031780629842721098596698848357337975405350531903514006361\
35694258268851179357855501251021474448500143036521487977079656638211513691974\
36415647752831741112765921601850903340837402168009283109399434729884447807476\
51306790228723864351444073187435375184620261327366109710322426587331655950390\
203309029108301736`356.92024768692914*I, 
  P19 -> -1.28009767675927545481988590453752216508667816919490546492465089152\
97292427239148669811596137102110546913916087932876905051212940410468021536502\
12347604302123841553413190380346386600515933898993879903431321455125292834738\
04458809311758067674357392798851507225413868670365060516316322034223205196709\
81884333131236121506749898089541543004553510452926309020545820565459442733488\
338065534428`357.22676263393345 - 1.03448919239446118386286819660532229775452\
85318507650636823337012101974590554295590628957116096129862491522795431425801\
68303441513247145794085869541105927646567475067891363493414895751001185089161\
02409908136643528034704884226473145389723527252068160421154767235702994256855\
91294381811583091025266929878532067241967258266654639242585530088134115274899\
623372215416591513412192739537614097`357.1145795707963*I, 
  P2 -> 1.`497.38090666937325, P3 -> 4.46355051758632903951986659628304667937\
20816497111866918814755289769667525936466336369596711381582792197027889056470\
57195570689763318966091276462297186193275552578093168571799681441712174696467\
43406797117470670807388470577905443024937336217378966747033599768315040977593\
20222745434198829833700179976870317254779822097038986912477717272029072705755\
373782664129729660061884651921078518424`357.1043511656129 - 
    5.89064628479019858158386374247289556257159622941787639767330688587820733\
46408678158123712735553113701420261138499345640682722899969773611972869496127\
06943677258110290572208228370234954781621751426112862119079149122926250299761\
89058990462197816663014451349680831677534567735501440304590914849873664987587\
22777411928734894478404104459438325674096469304948961112143170981510478996126\
256127`357.22676263393345*I, 
  P4 -> -0.019115279526875716657047736874348058598248436368189945110361009763\
03210508563481705023861162870255474774025667927803666128477450123010555621417\
22045841801682894465057362012673401655528021741516629759440188215675172887758\
79376696072450376506040093118740975986185689384662603849107479868756690240069\
04691332430845527447356317997010969866080684842722072981384104287502138757521\
00278886054`357.106320537129 + 0.02492106159051999900986389235171524921070195\
15498186006692656563382175549430224149851819077827398920226173765788973732964\
28800824974206194201964597053497286452384047210684501549040340481867929731044\
74190758091157752410814669373683982016668133692313394563634428310667682799103\
47254129139802871729878109438844630161132478161270425214848447233609533769583\
917316295196413983760350540560356`357.22676263393345*I, 
  P5 -> 15.355495062803027717458632857449158703956853553638661075155195397910\
49882670275924311939238618924735304712041147396530791540325235982122358180447\
97607559920795666621814581562090722597097952844240208884137374200133031470795\
32042719082451828658151761885965823229383906355958600753513999733550023114181\
567043128287268565175143038358525351537480083153059073238835302524475`357.226\
76263393345 + 7.0409484181036329811606599554531730019175055628299251829841447\
86483025017640336017327295048932257452314617431151060388866929190860060197891\
47866301386281353698949953387676336780779242119764467447120269527204052301420\
82385447017055610559618525128561818351070876309431565571477226382738508821320\
37158599489845767818635019724054292432360253613136911409648605473456429375`35\
7.00968679353775*I, P6 -> 0, 
  P7 -> -91.71609349432263318857272993505515175487172255933106770027487075412\
64094318253803831942669678172478273724085359760029253041996841352486916647892\
67266974593374731306518071313922914285100049337500516699082037911395213722167\
63232454219638905660962882146072643623974416773310059993190104490473501688334\
5167286014289672374269443685871875599241751964006387445456132145951126`356.24\
99162013212 - 59.281981626327511088965901906587378187741738460951793978975254\
47564900189632070007289981203783894175074050060936517259390034370532165944150\
13625280390764571137165332168107694973456296816554269917622737061880877798009\
01608955446588528651462004423664405088351652501750434946898456712750447423535\
492302249312485025183345639287504823678038738104042345573344265455016202817`3\
56.10998190218464*I, P8 -> 0.004079912990295354865276133206272407472094261683\
59008399097447047936395750676757244414487486637367040952384496292697241873627\
15154109887061836631031931717470595274327914643735191617048396213484725324493\
93636277109672044792152349068047827423979046930704089443088950496657106281653\
45844054115094042034256800239046301537732139777220835490326599287299045642150\
20521970951565005836805795388`356.94460734971864 + 
    0.01899840573221833663313304544112851444795040096120473368944522387249590\
30000050636877672005861984152990653364932273270439246845465334357600505285952\
32794469849711032575288327055773318428764595797106987734361831955636561127182\
90264086302235468290321097147141406912096039048882648283675763376643606212622\
96150267199732692937094799217676862117675609410685690119266380013633865189735\
005052`357.22676263393345*I, 
  P9 -> -1.104947234678494287869740543437640424827242178405512566747570263423\
92953594834082701553840788893711579439870660859469961467655773377450200227166\
91195443405382487135003544885003123214534360094555098733832143849575877346804\
36409001599283242054490421497900616557775042263050828880504213308965270045787\
20504974551037555620366074034470350302432622143552877800868823678918108803630\
15312150653`357.04786062173713 + 2.000942965838099202416978795240690872834520\
85004987737985836492106456026031893713662455409769470334323128266882358566335\
20864283828381687009346753460221703506645259104252354589784434036791669349268\
78888323865060588385140812959165848072314780417381409173815728428417909758185\
37519066529869484718024154490019927368096217097464911332885077784586481938694\
33325568482933994897860077376114961`357.22676263393345*I}, 
 {P0 -> 21.366379566294456134630058709127588911738169632346215392330828771673\
88485511370050337829329892416448456549346777437646134452180097457781387397852\
74994992434541057390658754540089016584259823166626605697306180478197751595141\
56342829552418834358774652806451974902096755121405152580505715571170744246554\
177038205437911227907939529663335639396616232792380464160321840964148`352.092\
2740765252 + 4.10336944274380837730244535918872960806308789754937348139716528\
68614414490512229598956255448594918267930598572054456213018700940431726857695\
47380411576266457672669543515112040531517764518970189710874004869547526303358\
48858319410903596293696076715474366072800603648676908567482701693906002135630\
2159185483741287523563468263795192507233417533721678814532389873961769126`351\
.575754593983*I, P1 -> 5.4861810033820416583090929822899182991450784424834576\
12924517081986611982281855870871468213595460657994420452035095241992263401899\
00924823092873021022641939139035667809109282375013392012970645630341793179377\
88784093662914027474586558374549807313485761404887719362679191775842935811714\
39437888731749656676405834752336154796019775682276982320435388315528516655622\
797627`355.2731209565435 - 0.820284024044507151038564673503352459333787677372\
03634901231707289314993318052674696072292475898640404184254956259098903461560\
40078773629880200222195851358475220554724703730282979204945396275090158696664\
84952333695322303568143271485074160928390754654073459911056352292406810823233\
16145689168916464276870518785003681043458768489841910315691388021036452133259\
5620098566`354.688680857897*I, 
  P10 -> -12.7420896959340968902874538039125455627245009168545036307888716306\
63251488174619521157666475044602429674429117825211119673707704302071506436260\
54579438737874335912713399692144926946782624030292463651410272549636899966833\
34293088240905255241543005274932982818838630624476329964379306340586639906068\
84795256559621035706744759308868096975330896983875226566008629633772796`355.2\
731209565435 + 15.86927429507343403359026917094130980506455055703045059208644\
66053090131037160659038248043907958946511153659194796403436358605902219079523\
04364415715083357309872224134893720273172764430620983605391415183673597838844\
26597472888241886893465541532892760402184749606281795240806290298943784303957\
3936885656889180024437603271820283444652833298420962542423517430412890123209`\
355.25929350347286*I, P11 -> 7.0642597776122188729109863199982807939266083215\
39036200789496807314657245813164948568770969889059460070259881491837383941754\
67563174280854497641183817214307657446530802911617814329586229283143278860600\
50468538419550047984658826301984645495592798270027636521447241869826021842739\
81771852842044158214975674378506225872120870109999628809031481417177545246684\
695799727153`355.2731209565435 - 1.983664668188476136389872240627552624675225\
34235674538827356358073095212463290641932131999722684010240010414417370820355\
96046024948516035624672390442899750727240863985837571865193137473485220350946\
70857413695550292979624193319922264814153482633340548056540058040750849913330\
92954637465658306813141508413398602924556627491099728780046156151025315223412\
7991799746752451`354.90229529754885*I, 
  P12 -> 0.437555091620516956271338228626320666803426454549722976625218118403\
09746273929961948736237449875489312567967834049095798456670501845844165756039\
92859872892205836380221960170204064706434773484656843216978817857232122457560\
42630579451355572079685967745461218800695105963548468499865714263431476904656\
294624842638794686228127700572162796194303194265661423633665467783807`354.904\
8475992676 - 1.81913092934536732936874135105483270501374065382034833224953395\
11666121295943367795610640706718319315243374520627348855235694939295399298725\
96083859847449137422240931890332722292600237413555549109768163662375971682211\
45758287258500542611855203742058806482174205809013865193348072154207946215485\
5470343343348701802869103991598122448543090922688113813741994328029552479`355\
.2731209565435*I, P13 -> -7.5631553085543825378819561354918557035328250588088\
20674329680270692355270983487395716069024689806670204020845666553939946450541\
78399808968681565330304987327934186732986070945802043142366516787494319706857\
60384309516551684283363243537805397872723527906757578148606590884286843543448\
55013903119859781337610895726413078931587756685406289807712722808406943499988\
119945129760068855939`355.2026949193967*^-6 - 8.35010952605099287969924376281\
72860151142818435261611583830981321959886906592116999747911438529872954486537\
96643111010078042747835779707238079070272919431862829256464791920902136334296\
61217611496557788893181156343218819659151930172038640954076436093943036326338\
87077280333231392265265101638359555620817757872379269234068296174341871077067\
099212983914077627368023332530594122170826`355.2731209565435*^-6*I, 
  P14 -> -29.2033521340388177376470782743272464589327967930855812844973429089\
35885876511387882041569377164618716365652494904909110942094732285244475723161\
82527742374299978129130866459605402559411850732816157359202599880960887429915\
99377149227930810941235766664487952666134193753307183366904998915787599359377\
42256050064088614495123968884736289771019966904445664547324917705385281`355.2\
5529257429434 - 24.0332336810575605559296564044711344352934066797715727204628\
70531571406874828761562841350638975143078908749136545938559943310480487079780\
75169695467925417507469108163326088316266161868659147975239109325256268979209\
77774168581924068564937864772031383201800509708328097168632613373571882436276\
24058412568014638026251543038612199934231892668763565445512493406987719207509`\
355.2731209565435*I, P15 -> 33.1383602072009854755686678049399992362245489523\
02007607255520944509468812458685124331968593649521003819417316510809637249911\
06590522236613554278183583246768039594154290917367874805542322224191230692991\
16604299651216728272962983917181992148915818550992766220049445920889223862935\
06631425816652727040115337487491105664211016595626027016578592502163615379101\
020553598907`355.08356151839126 - 83.0769190108417736411810684449870683360009\
75085567836915820313694917565623224654344412896346122402507646584180072301973\
00502098321245594814754668261252644807453983864116441015210288418421724422354\
43742600538582748829052155602985795031164158528295883945004800412381222390274\
85327373908616909869388664355911155945558195812924811056043822164739608110981\
98221371233118544`355.2731209565435*I, 
  P16 -> -0.12112741643340515997537452920138994826386302822204013701442233756\
09886907518201575118615494820273796929936093865070232783951046444276316284940\
57091270096397380790828015944383152933933690624452799652393572531638756473400\
87023199184003778638968739741112774146650746625533396950717347928428078339080\
71869051207725956358788565783730409462438582555668175219115167618318571981237\
278355275181`355.2478733935703 - 0.104239655449641215452340629983012063207564\
92304615703805533906053270686381111221775294827919117285448741416341884843877\
13763068867002243839282861690897567927042668936245289260896079581452653135856\
62448441344358456372451686292542947009661125060924535108297049577113759077427\
67885006175686940112499497310594924042592649986491732196975065070490184608000\
90039721553716686124983056256811445`355.2731209565435*I, 
  P17 -> 15.30515818859554112266641811538596126121074700822923199148865320490\
82505301788727420872616286899533424793235954438859822951806312491663317150175\
54817101799993653478854492900269461825123734812781477859857670053492050705739\
68284500719871167915737645169352119788435324470823567499723392104999580512657\
3151515652129481343247622561673149973207609642156392854772297107728092`355.27\
31209565435 - 5.0737233729817611651574940053894907383726650965790560495930213\
47603182922055596362967875196157049951224313204608599881078406740815970291120\
81585298597332962228985137516938374154764619175839235574182657240612855354395\
35160448648262331226174405031222834001559191763172825634467042375651902823481\
68659313409146840648475511948198331017897484126636076126211027031026894397`35\
4.95323265125614*I, P18 -> 119.7206970751071274721657219818064741185752005271\
93083871459435871190709507939218061793487436872148052407527373994727094262397\
68573248523109961301651238734444092470695503837487682655377278308590170730072\
25561442212786169978294402832901339977766144455566017035382267302264798091846\
91715608580817100284777039502501937835689609968170296866026708488575217524774\
516249906656`355.2731209565435 - 60.57820885909946360146456263371423060368042\
49382648821356014514167814945710735957304749788584538337087532290867838727412\
43870324721436046597378241017631379111056857444275208224998742494981006600925\
52802850553401303049064793958443954699975522526679579564012393242302539357517\
28654129126891260034245323715500499835859506744378931005806476891151371507278\
74434007772979924`355.07109169228124*I, 
  P19 -> 0.079062297407126365214888396433344851404878418509885504676526830871\
42302425663464647153605016578594789465252901411188875034674437116521212705216\
54658538824510920682325019584370442554532982102875909263020251831159018447903\
39567756711548287111634810501393435732167141648491003941420375800189762828229\
00374464115084168763835060248382752029433578978036963338448646465819274890883\
85154922473`355.21757004061146 + 0.080728486385228817939049558200796161501314\
78617885082718330365119060036477138534802926077019020882736837505365574699449\
45748516555409320149925053377998704873271278580808813201205114782382590053135\
17249742527525758032407913099177202126901272034538792306959044934052343865322\
97247089225064855944063719671027539283727643376373085239567264117501452929837\
3641066748569248283291262082295175`355.2731209565435*I, 
  P2 -> 1.`497.38090666937325, P3 -> 0.05624323416423548585039721318405032898\
84180843543048692288860655683815429368495582318344620404815054341663878623534\
45173993169752133013126503267909116510039369817724071469378697647295543082513\
58723348447416177069160897922063021752718858896083152153978815882964009697783\
21085811928791772856717576348486836537667470147376018188379548882355480932731\
8603300634291770863820993790872543574`355.27312095654355 - 
    0.07272259251440060354710626639696576900928015025374529590858338709215019\
03432648822315958664076046683772830738807385199409316064654231256430247589917\
94886923080685503174049905258838054358130560511448343758149191741056776828651\
55619103168933518056967678030977769385216627002650622826408951568880612219646\
93839405961852791255488341069771498120653102027443607999150403861642255204699\
184474`355.2652663101285*I, 
  P4 -> -13.41948950955891483598313400413812996088357439178358676850449665417\
72720204338934303237865963594012051130785165352518783445232065348411882895674\
96497094913954213995043610079099624145774072959271784149110577537162795607367\
19601966970658239468402145767315704530596690419167082766750115439407228783909\
6242222493790987048886013044078056220169331054078684709998391039360004`354.95\
30846254536 - 40.500631197440793814494181897088513169546468264086509992603668\
71091031227447652719878339806676726550591177794506804947294761172130171209114\
30073649787022078549012435702011894829343023453245632919669808554215634936030\
23033769250085118850041066341375130491243044646856731142790998187366646912550\
409834515228808929869245348992351698052070751895978356959683556560013704157`3\
55.2731209565435*I, P5 -> 0.0059834077174250325084487931957463507641421634084\
60502361053534291676983259819848195379618079285356126195266699671184796963873\
24820874230328726518906417804091271660001074912733563080912645891766493876530\
30780736206742961321561256751983426953955452347435334375056656140527030338820\
27032749035252457633385805177602731687672680924877894312905505215735760362438\
746596762593240008022229512`355.2731209565435 - 0.005732390393791802339558892\
17246792953370467530555086845211740266759165391358184058068484193003745678640\
44647477371909119907270797687718302860357877309032286727056649580632373501053\
63356567424752726529106435227832680067268128678475675030086293177687237449683\
62019336238549474365104230362794124371646048187669313146384807985581552256530\
17619511858148848243622434286310597876138211652215`355.2134470602088*I, 
  P6 -> 0, P7 -> 26.839932670594394578055390822170848308008106088883010567834\
16549033069892528518006548228897407561145183306677199733244915659280683389105\
30060527753928015541215589839317887274868572971206113891463190389738688486654\
29423645283690810905005393746048349591171666919292829784530418254903135130497\
07410213917498719439512736113967466868700370223982911188357761137768295670064\
2`353.779813746875 + 80.99937740451854784944304799573427542905473704454608802\
84450067872470438436802514531000792510954108894814390746152404273228896938387\
38255342986993602565022638958153130976016695844578704192232825190356361430285\
52035221323055634601552654198399959125826570610307214266310658187115031623251\
43124374010156791578823176327489674385187637008134427597419221389871609246984\
85059`354.0943407896733*I, P8 -> 225.9251905087276424309124389328724698301487\
03909462408178976475657116913797511352515547597297893808507987922221504606010\
58123538937325849627942524861616694386355851966426339997716394124582167884355\
08644113132560865490580680848270775575985832302816279509478245576990114947786\
26903714355861135705470976697832560101731116726663648813027251137000917625219\
305019267090149473`355.2731209565435 - 246.9549046599088052040987728843404482\
86194016012971335456492402296499456901391430989791508514903056120097499016520\
83078872915365647225400200254910168225011728369391191893747475639620833989542\
93968010202028317785372917238303315785417049952972911304301729140371808539013\
10471113790689742099652669405970732923907280927626252824306761799907512974231\
653936336855063332878959`355.23738915806234*I, 
  P9 -> -0.053879089644855416854778294701201821273443520325284968572216848698\
74379368414134844906051203878937875512372613044987227568554679659627684661308\
80298828974310716212453597282251004762390385337175615435736836341060011910273\
61267074241641967164628097389490070822381024495324607269948248485792415269607\
432641828349818937221964625302493116445932079571192919228225568172904`354.817\
2511186674 - 0.24923285301589237321371563545287704366412954264902723802007184\
13915799788265991129573257881619171352350118354449942636674217771390356192542\
99760763621119829913408298552261385599799993342201144702517363277952512624027\
35112035533220985971852102790264639193452319761057190935486536169003733503647\
8878326510164122233923939318729546672170133862787428499678104777668919649`355\
.2731209565435*I}, {P0 -> 0.0051945557722097192606928468907138328604581083422\
98989932790854163895439449586587625579541629555166786687681323112254534106602\
56373737196603586984170692753010563926838436473117746566735346836346407854231\
29619178933936012042911042968661235427841841392608553324785414022498811934769\
30366843955983031232225616066094937004978278008643421648043759932867051565730\
496244971`351.00932640056243 - 0.10046369439250199410704492699087770443981521\
77837476574643988867224717406244547671040079690332861598292493393417484860750\
47290114843524271485978497483463230452699744703886961043989981016960587619334\
67474302139547782240937622436599122122633027144109878540385561864655640686772\
39403325598484249441742179427495797082218478596416627188933568730152835000589\
62208321587181`352.06721175008374*I, 
  P1 -> 0.1942273450793542055786132974172640953934129071487607550628597331005\
80275374667809478664757733376983152577262875144549396777753346411886931116104\
30415321035740825359923975741069745597674362248366086259159184234919653934783\
99818788434034632916705547841243283455050824320557877101222790605142580391514\
87168082684717738124819864297921283777176944547429128012951178335000244759610\
9207359691`355.8313501957453 - 0.11212622064174599263345820352492841007937203\
89191613314543626341977356859298123100287423877502135368489427114446893231384\
86483251597261352462490810406971688591199874936217339740968564778965921706131\
81376294838107863455054232748748677015774488496358048496168263288715412367165\
78023567433254716544988736127065736362430714055179689940267394226058787113938\
977095628274127396108823232071725`355.80043187744104*I, 
  P10 -> 0.033226102237265640942395995336711652401365311218610690513066005226\
06501575023084018385036959322029265774346811007395884125804435043477810230126\
50860439171401466669814523483803885383778878688533037435984691496028754069940\
15360239249663182806335367116849492073206923530225690830477429655288405495771\
99524741969633350178889447890427512580827868431411397889462142571698420050957\
06594477626`355.8312001557076 + 0.0017175315838725407475415278242338679130801\
85259778614105366738195539444448401201872725058856089409113428333322146256617\
73701425547135093938812605829462168720066063131895941899755638153286830231628\
94813252090822675378674072194998674607051426067722633091845579016770698241917\
55653410788747200026731811889928849054176504892399597389150800805560846217955\
2580796774189979970783292143003405`355.8313501957453*I, 
  P11 -> -0.06025382373501761448151511665147246552578828352270806808333311493\
12318660988164756995808395501845178778498637696734254061103088205997955422529\
95005474931298511712514877226871942810950846613618765122395213498801731720226\
13679529469853227488114341601642971107350733349663527196400095219325837818683\
11150310675936649657237897343290254614604453066346657850143623135315003048043\
537105411732`355.65501650400637 - 0.69316968840113140286105799208013809491943\
64634685283430669892011801650240679921913441213229257157748512171837558346262\
31563999799347342704160134442175266571584527358894173795022863181764592206625\
53379005723044230455823074645701138162590288263629141049260892186391374590816\
20018321756878597142643565011050420370283739484091534807101220663516377607291\
21704035596936759`355.83135019574524*I, 
  P12 -> 2.624862571676812239741856957128982878814543428991127633603222374517\
86087722092050117894566713583550755703785046446264559393262482236395106951807\
37569215993554961311299000695765012506955602556689968159228883754164196898154\
19168475777723641471011564966884896428162843074829164777858426959823941607444\
444773155510715189927109752068970686228303875595114489873049965963381`355.831\
3501957453 - 0.33072065898116918801686797707855285248533840829965613099440904\
77745048160735657212795857188999460860224232486896179081936206596744203898542\
04675042543878321170377463312375150577693269624889088701577935028463608167291\
34878402247098598824488767419786100510160695698026381611185142649474215255478\
8153782309744977489596108237404426468375320133819493256601858575568899871`355\
.7026480037015*I, P13 -> -36.561423260556855903878089348628228916766463374781\
34659301690701295641714402132919526258371940699854199466433303668501000460796\
99632243855213248159603467316118023688635067089240586059423760016211301552818\
63288872067576397904899010945662873981061900678042964768896561157872827560086\
49850998119978671850018579845554828462876080989567924112059706794705101416448\
2143420321`355.8286513078532 - 6.81611563575556558712096307076041436151508640\
03236952470846677002455562324679168865665294759832809895143187686340997805805\
64092704227272845239792860361084312108025842326579457195057577289058322949468\
34404425506855792029387095581439468318011408872098925787174289848859792391444\
28989728624330068959952587801837695782571011961718829638556587793805902571955\
16633465953205`355.8313501957453*I, P14 -> 35.1790262226623449985503449867409\
72245077046326235259970659699202496621917866535775616135046848609231105524062\
36383252761004392671161988951868833600406465425519321064126495392749890032615\
32945659944574145415165659202459909450304985986169665882833255206494778886956\
98477905247460163892062537593473269601683422677220900497116051221908396283808\
779680929685302183684779719`355.7814284981241 + 99.60006671578794314148934548\
77954721674654807417471743297507768272817189678900804644059097143510944119692\
03114392226508433637624404284380734464565647988600930277173333904229357216816\
52248132071009411237531357940334103282555342061133508427897877356989571516696\
10701126295363902388861143369502016592525269428154632371797424911386830295909\
37618072087139086952722248827005`355.8313501957453*I, 
  P15 -> -5.68592527399643227904348806792497054342955708225910905881260236958\
55604787658882504587961859840430619087602084787161499668673014228518884851462\
17430742798666678306060435712470429520939933403109119041133591184432941166575\
40969100750348976131165854159010653801104535670338485852031906604333279413089\
6584786052895988400426504959565428384983313662519416972596212322016511`355.83\
13501957453 + 15.755715323335227569425514208718804145656081048605353741939869\
68326467156388748777044316868109501462265835880589130057454430157961386155074\
20832016101523197525241728044029482484964854645504958581851096204185130347079\
51861683443714873642558260133789022125444139962503122120571712998448178154970\
486490336600298368197272698608016100104425103060182893451671059842227894002`3\
55.82537324789996*I, P16 -> 1.59719343333752155476943384553030478973456709549\
13522620314237240218177357599325019470636327311682767353479572865302856881232\
46866762230313081008217222948605105926756535774852974407132874656621658588709\
80908882443079440122686121543176236599905008448592782652850454629604060977774\
50035262567379948131127852449950479307017436028008420696550987617534041332264\
55773472328`355.8313501957453 - 0.5375433315225423028324356015810440038521718\
64358315245207473824120359208553412410887403518234698710452931668489216717785\
00749998948775670417949207437296954785879345356088768011324985185578792528190\
00377524112677515263346218135402114290469043858429458998146737206182615380022\
31521397281313870782552015933509013914728613767517585046803235861308590970772\
390168276275483`355.7790655290402*I, 
  P17 -> -59.2548315972042536766612566594894835740426575868965878892680395810\
80194187429360991098931047806753756411332222516972829448604638557603146021607\
29275547195953287406125511334609207471823020022932758448896268566433478035209\
24510459071629595927816803376463923971351453621251578617173017444925943598649\
73178697438938473328696057444652202429889398823487233497294339508022`355.8313\
501957453 + 146.9525625391905565522281029299682812972697267182818888719794674\
49583412764139968444515928626217007539949189563336507246105024448906246039819\
92000850674752176193101754111133887721856565637944179298478684221794437265631\
24850347307409954542566195636489178150184133375887704569914697845891659166667\
32546917278349723293351948705144336371713303256915855429019351534701831238`35\
5.8245812907617*I, P18 -> 29.376856565789082944751439918979487953930331834123\
08783184342850242281699825822507703670569442109858786386568183234192317851052\
70397298312396617969118040278152361827904862515387075405386905915236875338136\
08271543304931511314871317062974224094829033296899671662352260861748334659673\
14835297860346914413154445939563112652367187505680710625739282753578366965536\
212385206`355.8313501957453 - 16.10748448003083314095560400012038522168219420\
47747058922806170636774618911760536395987017917686189624859619367694917783233\
24598316811903851174034403647534559955995895846781439476521420154726522447356\
27142523376379835180062065358246480758869497361594539459829853263374523740815\
70633782968559387555309101555006719805345208231791746605100201719106475417569\
68488517883597`355.7988161739229*I, 
  P19 -> -1.82416695950505304991574148824970272583763834077916215634165249557\
38805289691660332750788873412391128468428907960973655928757166398278182191574\
56544583126789137507136945568496062938086333354120049932409377661619516279312\
58187826260966914703986324462950475842241559206588861647903832800127826088105\
4286387520157907180468727111705550945046978403408470054522043369863902`355.83\
13501957453 + 1.3488285345418174412586782141553369428897757417034736910124419\
90447698639215355180036949265340876455190529847548769115140366135945360578206\
57285590338000678913952495169306339994730553224215824984546234965677496375542\
92332375776769184211323259694369734819118060572395556321199959270979024103432\
9519108167457922410638335195598521603527911467788880887262389298321934151`355\
.8071975570263*I, P2 -> 1.`497.38090666937325, 
  P3 -> -12.87456157561833165662437525482458724015509870771056502572836063622\
33691760560850159585142455182645386341373221357541290887914522672324957186723\
92418916032886080353872240351798370042734534059065056025843433787123063455521\
80166937326997958535960600625748532200309333345190957558399179875341073122132\
4304541838866131913180107779160730285615036524021337747986804549813331`355.83\
13501957453 + 5.6435063947170844985583102240264407673809138278520070904424052\
59003214868895216868741097918632863122948593898786337746979372888436592530252\
29400126752952627388931772844595150540616158241453627402642026948731657219066\
10210734993181518067331879486505432809774927388818588512584594789126119359899\
39811382163706786296570745849259142480715769420753797397181743051263326885`35\
5.7908335517006*I, P4 -> 0.01189238563904022233175649172763834380212827786978\
42850177401914849901112571128776343440283730119096506586919389481009359708588\
65833203533026141561860722166836173459496413712120296878840697902984194252834\
00431860192850202521545996709358176251870420586047369764686523905420887291448\
95891785442415872974285530879046461541083017271114322016549702338905094010443\
345971368478533177856620763`355.8313501957453 - 0.001318669245826686207447475\
29731442730878655655561535744422963853679929107992652977495371573186167382709\
14049750715739730757520952227572787163842759188029181661657636462130028094578\
00820527264037606966849613212646928044301816332394575563864075856154034130016\
33285470707988116569831874975360103249741892772433555758242374194187448886609\
92828895599356787147135720293584582371379219996062`355.68764577921786*I, 
  P5 -> -41.21976399848056031789090220447448817391461772000338912115595483952\
85045243616365267170754566183207381028062782889140543760279827222752986868202\
93508908211069404145601460785718266045289084792767943622121870710080571133393\
87236299966632227183004188258012144915263922979211653360505696537099056826403\
7639092938992116250064400757435155635472906668515179221761126640433442`355.83\
135019574524 + 16.28552722891467676800512027602114076570728934861093644010341\
39979471776002401970525139822511020191888545412342438414594569927257412282720\
87896361496055129279525856861874023550510256849575261789924399601758541115618\
35727089975534118165627831656831667987676556350256999033824469167221750374645\
4901298729882250294904579413660468616215590709815566851955077252174744415991`\
355.78653678662516*I, P6 -> 0, P7 -> 8.63377597350655672810638325036571073858\
86286546393878953209025780467531495968500136110746642049016884060951125531321\
94557883281259568560576380089602416160309530607930089492947178426683770772400\
19623694568697660630298865689299867182349488649751680764297418480076262608567\
62575021064081009852243314126228925167318065302133456405543967690862721593060\
10453822800454801122`353.6180598271196 - 395.12995401340646505535082199750019\
73197888127862820799193601271405258917214611217088956761326089134748812475927\
93141571905666099276060780504413472976372180432697806084567843984563475475146\
31128002760853039762988098170658482479695138014284378695048877854159981719815\
82260974617507252914525153071307304084005804370630284337199355370646710478673\
71513394372138283130312546`354.97097870760837*I, 
  P8 -> 0.0050608528844627324001817309652354978972440620941482082187769180824\
53950471813307910658812276782255395776567698437055807995363443940626110218370\
45184036113185691453007768962364645848516195823120900984937415459413621835044\
29496378377194211583160237323794695633065878064483843016843305669659655238152\
17286400323329716246567873636395926125186844541749536239422186384509060834172\
9657669847`355.8255189071726 + 0.00178698981570920747368043150614198681894516\
24873652248594483785017912992340172999026878395696427534393418383810982457357\
54216110031444498619435660683068475026042377163670744594993687681004925156499\
25859118775001145158675918391058835433202077236105523543314381483128718385072\
34214965706321678006689438205765674298677385554099297264488379426060064103288\
219826201507098051116701654465174`355.8313501957453*I, 
  P9 -> 2.2862486386042853038519544253615984317603624244811214281669811537297\
61285534611401493113012854540710182161146805315328227134041823971788889328635\
74817044357760574078537841699848309494800984112479273837008131205746501077733\
77306279616519054196435434103657212309983837237121516049663828974736531810850\
79809599190851638181371261841475126960681790460315395999231392071703`355.8144\
898195636 + 2.171036355798089623755015285087680753578484344525576310361108892\
87792173115956633041402010102727579593286693589009022195020189374775557753228\
19496165679340949562865173160115331916656381570862088137602128977167999567893\
59864853758016247138820661917109476155284301716690684550420196457543946406814\
984915634756819567252229830377974888531465718641049699704932466211470175`355.\
8313501957453*I}, {P0 -> -7.2756276896628876530337043740964350249008176013601\
65600762923784871279297749847695647596148680551832372533295314537448826025685\
10465129010594390303659549793386098800306156987441310056488661687554158522240\
37589493194712334784893388804152267130165417384102268115887333651377002782888\
13529235034048052969865198331007191381810532703638418795358273276380056959214\
6388703442061884214970213123`359.70627437086046 - 0.4902786589270628311647999\
85869743449255156601308212961301101765647547192828021514972810069619004884904\
87107582536850832312624815328486765576484054683739353341781020379690726882167\
33346742385692828503489811112208095147584531027802793641311876843370664300563\
70824608954735766206598390059998214932432744653288595859227672442533380844141\
7233069986343561248619220371418946094471630981051536`358.80261940762836*I, 
  P1 -> -0.671898335557018316665001759839891116635340270250564159788285520623\
95622105202346610603653114086721551501541958527342942131283968069510348463475\
64156077682996512146497689006239490265963845868961091558274317646706748370670\
06290244116057351840967789237560227658059625830973411917767031003442978212858\
50497007791912305105639544406522170306681949471083725160509959929397246447888\
47826119948`360.9800432468494 - 3.1507143169642003218572554757203065335752676\
43402644329691765756557709817899917651138954985855134680992524660190543528463\
60355936885749019853702430329275731171116639053801309934773762062727842860392\
85782588498130085315666779929372319377834277798797200054243267092303884592034\
52665847971873054874778498758215365333708974765495605261948459661721655772806\
6042722882906805488906863845775821`361.3618474692295*I, 
  P10 -> 3.613026010792571387523567977758055994349991002919494579190461191430\
37205396754454933754046737511476417736115767929141553090548744887049597059853\
64667627272068153583005920409439800860232316077300857022253315137693139949540\
09664858016809438393668469519021416564082740416793648318253562353844901721015\
40164777907054404546305272322992459880520566082867295401172661698452969404486\
63158037738`361.20299711933336 - 5.819843721338574145743271838516383647703480\
04543483489506593997187109873316187758989035336530770141067923576051808436635\
23060294613277828881008141167584563956530647960599314375719927531980521808880\
73760262768454555212200932531435688256817929680566501972453465468172627855470\
35043274763673283572146821650349390703155979315310816736992882433768548873671\
93868906762993663420535691151435764`361.3618474692295*I, 
  P11 -> -1.38381076041177036481935706223589775520506053168035870929076959121\
88826870913019471321253329337157106073822378428721015477104144686040506144235\
25934186315229904041492309070804272831842179417352848932091376936429845984757\
21699953685181146647296035313738419576684108766326372091775970181817709714472\
12716119137214972172151776802437999853320257727113717612474494559113573229086\
541528211835`361.15719449682615 - 4.02129072421791131227821453590725832196079\
82808524520655346544504920746998841470072046142645219977829151391757394920445\
65901048743866998365752931181334931161443582537680511465995184280728924271421\
02006753174232501764591061120114929773874217544468663718098141259638956243658\
36567619598627380205615157649868580620356079724511205147981133819441984191198\
003416888642113656178995253009752683`361.3618474692295*I, 
  P12 -> 0.431129519036179493482739439369498170789250040062084873119606840619\
96954857448272927686214040877894883993638186302471981828493116473397478596688\
50276003156885684107652245470011916714742386728516966440943454362041720423593\
45060368036912786157290025297597103108179791020674197735644208567051318061179\
05316966661304405579370133658763002391559112613034171119872191155089525301688\
41900804243`360.94228849980607 - 1.824565849964238426075665268710692036350392\
66791117924321424514059255921471582536590345296844940535227023038604141553646\
76016480620444698482713831736175563398353848847783369137691119193593045600600\
34435923470456176777319101771758694083359394187345153203751442747637154607739\
77253237011653486377895539157130837612194168420817795617155998041821586576392\
09879755053442500448902412729973555`361.3618474692295*I, 
  P13 -> 0.001505971635504545539384933290177215637266469399992630423277028371\
52583335686939934490306126463307884440147374495253802155345457822099713833728\
18615196258968481909032924371954292893927495567431980676918633605079244981531\
09927452012036837448071557867484224545191646565116214526416504396690925414674\
73046681787888237218421909536144499466348107668502997650469982658211237459065\
09283370639`361.3618474692294 - 0.0002996023809092001493803776753712225522951\
18507795479422885513047936652400208005674935600811713943217732904756163608668\
41008014932592998814881782676408399562180720467681689670614880504000238313176\
44802916385860932858073332847870574609747531156957914483115553767984762024601\
47707630097276088569139559990461088025059156803457916189954157122396948193834\
2506177672448018271610968604247986`360.95336547587885*I, 
  P14 -> 3.563123354839220742867361336522617511621473493484575410525461462292\
01304346846025038715713121013256896460503729505682558796946769136994180130531\
07356585147658446682651502246801854705861280688814775557487431624315587134460\
15468120048523388077159619229425106720680040802963348033515568021934188023249\
11630595790982075795894815660990764658609391141830671086409429621788352848611\
05393105425`361.1773984346267 - 6.4287641039827267567296878388607859585133111\
38000263320181523505310944002285972147181734345118899921794220286866337390648\
07337998738041781149032849439392637695000959471165000865448245498711441295703\
37930077506638411013291778617994157683525118700617245598164034960482346626725\
41402253101392992484217670507972920266668641865888584864521160462059083862370\
2922709692088240775615159953708975`361.3618474692295*I, 
  P15 -> 1.428215482883480010378859700724300766668507354828623682358086138452\
06649018653238750463994378899493169705627325270048839417990680785444984701082\
40326585624987678563240221668957369458261963180691761257777907098805207823965\
38937919031842759282211519193616911100765339785733216294197016402625215305432\
98882495815466061749966885880819861795478721987503035498023057096831596394154\
05982433355`360.7748057901914 - 9.9473170059294648263024990207276177842058882\
13152264252008844368146942907026276865854468895423376308518897193650423948443\
23947258330029163367798050285359083553845217620584718526514598654145991718343\
92075837174254348443040064452730671967239682742264681313619099136019291652431\
31162240369885611488105672686265530941195329666556409961696419662497696584360\
6879404590346562283978709576186715`361.3618474692294*I, 
  P16 -> 0.192133369615597791137239171779668110145912189982943557465776513597\
88603237700147315757341174040708930032070344820723263266937686717421410569710\
35739133897738090026545827005176558396327078348086489976405743928897945266288\
19612985452582016731097568489118484778016378932051547541116201436727973883790\
41055164020011093936195699018405960971885780166109117105324840020223942083603\
8867840791`361.29021384796675 - 0.1981032831075041876434891148217468041172223\
47071560887516066081961012205144455113140759441495575252991538075342309520535\
39327908068076237810093373622723172295440949344805873829692900640189517965205\
59834741231506212991439999445197903742339147550583471857570756214632002946933\
85958414874506698105186731357224078115944963062595451055056078999318544745309\
2478379352634060090446856534552919`361.3618474692294*I, 
  P17 -> 1.484953110928503380251655393036441910100156069087944265128870210842\
71305308582142549001695017124967897341971905950958803294998122588854743383657\
22054898257848821561742498842299260782877191087651163595521849117979075887340\
63443568826101140665977559584257855339019586954253715947236933817524633032587\
61151159227836259100263563805097714946723488336913724082914662989892320842246\
28023027917`361.31147229614237 + 2.743176197943033566479541469073981484487447\
95565109916253730348537943511309797410446756185355612516507192113667855550595\
60964429442948356676504456277947082915188101861937792914008748259067462712979\
72761990726844526454903609460756240637966411477615465933537234977617562982770\
32289579585324543322437471691842152467798033818163164399671989552109800999360\
54279528563994285944396039584252772`361.3618474692295*I, 
  P18 -> 11.51412358511298022828184939999440808236607852662056918277949381865\
13090640004862633633097758417515310537285194637162930656987624868552545485264\
05168593667969665614288412011901344264103198977692701900391839096169567385927\
30268124305692723419115731884042283302790821133828407213504663420791033387572\
97348884723524581226385071186610173550408864451405016754085160279981878998003\
719289903979`361.32059858065554 - 9.84389889776771221439349378883103808623721\
14536913229652263001198481560378603175475072271678205723074733328986526283592\
08210367173446461727387739885193669009470118612397065147606466703681934867927\
74905568664952799537701103961564903019742013551765865573120663729181105819177\
97165878337192476248603125952665091374801732996425760560037433889400361667533\
778211261964349554147528073449027374`361.3618474692295*I, 
  P19 -> -0.14806846989594445425411339121658272854130637133371894662956173455\
87889048938877165244044994497774263147182915957447669955910091594971536700134\
27243762487237546980459625171947986703756194744666786193181452397200304986689\
23935965863852009942671464449218880817184757199622528934620519663080501773752\
29633168616246482719028619143617395263439085661120781857644489357199396908692\
572736816953`361.3190011781425 + 0.127915932046031666541436165078150406255820\
04708818776353516349740313060559956704145604121101348929741883092453401873470\
55080421149924983120983613960088619824349759947343087504905752139597944826241\
39130541174202179621145991872435100444386612878000009684130481390199109980437\
98140379505365942289330974998633694746521469388076960602713614489065259050224\
36122586116654377521033085029070481`361.3618474692295*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.192381669422716428288134288537581057017627905618113086120153951496\
37301086278877814464433799684756057316063073247509192587515731906401500012053\
75200954296291117719222438218273104670277291343952169978699265064774491675334\
03157012556351758267539965780537712108102383892392159069410029542085477340647\
46676822263076190205418134961019192183500711467357548213289695631937346400378\
73032192938`361.29236056578856 + 0.195886727653008177917444361151884279303807\
93343445971832519076355741101976332587049212659115954427269898800967896984363\
38922858942731004106140241397630680409025480873621432937044221639853909060483\
19094194007948913826607749748418352025680016200673267103550750549742322111403\
48567063773262818738047082984091376533612747119903755382956455501098484899252\
21496914711418767003691361372220741`361.3618474692294*I, 
  P4 -> 7.3100351121396144537468711169940904010395187532853508118156946226987\
21587548083561107432930998217326565080995249681679801969878758272823405388268\
05932169167558933221695915924671880047988758706945725632781085120846156043121\
07250843700434835016335703999483285610897629967430399956040514937869068316272\
75331183181424706456404569902988793612286241638608401087476721399084148287715\
5059136405`361.3618474692295 - 3.98010667364008087994464515380914161164959169\
92239505171200183400128023570480704355147035237823912170511020440679334516231\
20465998512641926568111715052931665538341600178777490790847142499733142002982\
89865260836476120807180742946300060303146959901793083326991173848499582132371\
20165337361857732911803810488600244912377649124557071117564576409814867417190\
166104031948742733400422746793781`361.31334365600725*I, 
  P5 -> -0.023453453021046509490926058931334695663473651228399507218774077610\
60107285541429295133169702229980357160146214107050673337471134691788035802000\
93039784659088882294736556007622495095270514894966884317152574230550226288909\
06520320705870080110816045913416470527121130888689440233746768726223949866607\
78787918637926044899872208654886065529114158360665911938766680170121444918737\
08174216923`361.3618474692295 - 0.0357406503461826764185979439861076882024877\
32144865054409643775135903449824822066054196954877927863159468037431921001056\
59996479145090227841377415798074788671556985402967234456784158838248190441972\
98633630796523588861573546861520390566069512148046807402419510431061946285579\
20674189026802801971166814698301593808284154062415384404664925567297231105393\
883916864324343334493568526450975`361.35764573682695*I, P6 -> 0, 
  P7 -> -14.60791848079597328548256000929855326970935712613387702927543427320\
03579084909740528729623299624795759246692920642338400345220496680470645719608\
73749770840725853677133032590394264146806601311947251301683798318678523559282\
47347443624851760077069251815334230410679536967284743629944453551599124084511\
16438733905836189966798357385847461253933208790650612890092313422728570114406\
120546314079`360.170391835875 + 7.9460960863561932133096054851646488326678374\
58776858774142720703147211244413674875946621857817845000693235413060892675535\
65833612659693637709893959932754827550968017957932009520706339360940069762111\
86526909367312816686353277999942354817675939315696483694356023768515294819966\
93677120943683838450406264030110942650764262881599494664085011032484365866055\
7214770542763680185362428891622248`360.0081555883057*I, 
  P8 -> 18.074608272143419228436773908807865894323992679688783759172959362169\
53386210079270110854371060709047156091705264974394069067230410578480234825495\
78447966202637198144541030171811147177464819654943725728475184152516622285642\
81879115006095756613621354652506836110233724590600926606871043978057576363395\
97226692632215558747242747304837057464108545842441814281046792964779636301706\
00924375921`361.17356020545225 - 33.15337969272204558896639732447350944874485\
98110182206580321501017178098310487687479355214048984026916321347208205598920\
75721133306787684154213345444173366652096623856299392776228794668190002652494\
73883419369182134916597050825950278261098537610654006182588131395154189003035\
89361432966839229421159345729909717989590209715583120347693389793845349512082\
346302530317306805312228829668336446`361.3618474692295*I, 
  P9 -> 0.4358179123646592291664178324972024222506148604725440616824160674161\
10092960981061268866041131155843200301911718428452395955338220948614420051810\
72270622004150243031877227944210517501124554293378612045954234777598091227894\
19458523926299433144837431177734585194224342795081281890277773971198574859281\
57457114578583072578026198712752481993384166438791763062597060022430495090428\
8010046291`361.3618474692296 - 0.06946597953408317477462473349160060727406323\
04810016191153664451698314522414118738571471962652127967426399531811061105024\
66851953990470112215832739853856299350068752879387636658005633217883627547065\
20541818290082024663990731163501038790149810649748694882796209148489924232089\
35874646222722122364569760865794344301786570303676189448437028575067270831618\
948894607080586254280984563553876`360.86689371227004*I}, 
 {P0 -> -0.060793855476204712147776933388541531334447561906837298304782952811\
58089354265536768287818808626663087284687758861568408875113079568466416630104\
55737857569275677993594434115132706634463020884347442884663966750303400859998\
83272211335420059041704195948421606607681286919414806562506049772987902946907\
086952082562409121681722915459534627523251569269372718678519664662583`348.117\
155008339 + 0.070835364844635393666835849954555221465503124175639244052076657\
91406558735241046541155724177510173997433949076411450229601910152810920857601\
34047447820185987223559284877011719467748185874336922049940949259032343876321\
52989323454724945624913057267720249160873909830048816934215078033415626457222\
853252736203884656412544605085561739527791815524090951940196934961652509`348.\
1767645594269*I, P1 -> 0.0418098184371419895359211114859338581244920573897025\
10586193893978675467245174722582675591323785313437346966920350181245051488908\
79262900868312717389266056490663309315885236328337760830308987441621609331236\
68298901450443848841543155049917154406490652586958347566239371372389130875214\
37837167634118937003468520731948573064175639648293763607962435063029729084694\
746894`351.73392817953203 + 0.21195554410623375218505077990919855422276913803\
49332441833958619715998486565963138498284847704196122619780315322904184216158\
53233595284702484064834684511014759233997588723171774478386375574941171746820\
53049698817357683653144205138766428221189025571349580147647277118879864323132\
91996100047513018853970247919665233322521793983617724725802630912210624384308\
4592229042`352.2099937506364*I, 
  P10 -> -0.02342699138041938410663368824309958471937510687067080694672300586\
37044015505456535408470673400277459008636401814714646887096684044862883470948\
28457261352640640077505589267917095594256489246640983570415529634374679470628\
36364223668615161372356256552333535653407429193033056311840318437777292844757\
9001669724601443105642619043693239819873797356278730010237492963005163`352.16\
59656763118 - 0.0201062279719752989881990867570734503021543307290278527660640\
58635266388907591913098063209797230759943758209933639720296168361846618686681\
99577028325428738370694864587750141477995751999610334968283183168012664050285\
41143328154920189764274058420129041145020112037306704634039380250293500210972\
46495570507284851783781763949508482297229856116713463439097652831199782277`35\
2.2099937506364*I, P11 -> 0.6506950925102171450541835570969410183681061099777\
95468683403965700908565057448011250796773051087324746795219456486716609662197\
46827162138106931355350716982690323020721224057015762048435777121901671442687\
80933247346746448169091533493561183130541170342568451768965405891238005224511\
93070955911598918037118022317941043333955534827023760888571407539081979500250\
966317044`352.2099937506364 + 0.160673708458061635007537448849730866000931403\
13414735815086630715464070246268061957629757672749590373547661671097156253803\
85757604094643006813517522178268785697051751239426049715650191792581245663774\
13401703911309101683949713730211816551094670421980945993435725849026460986012\
76119965636646044990438890566231507591366058577133234606365833875235234711478\
9862557232584`351.88956113847144*I, P12 -> 2.62492214310275615719074277010380\
28738508523789764238429429259214483569060179647048525386775479096762685447145\
04509846226143086932397781563905162014456964184265780360413686977063291928964\
13415281698641686638803489088421465794051051223788836515544709002632261038515\
63404962979101762942160059039935363781880098845961778668344744700879674641113\
08727849125221309628816556`352.2099937506364 - 0.3307905010308047159899597418\
08887073507899306973200094928773167705668151382082963485722063715043535283479\
81516051171666816703550963522616180710708070681360814098188157626812764966068\
91757827918818593496105301504064542905123226182791208151515563387920400537546\
42803679927602105089757766817370697642808088112075745747317259143203016620744\
481183058897481407972607044021`351.57893958094286*I, 
  P13 -> 35.67687117794573032349326714904212523066477023747231281613696099520\
27640221105117269698182950785102543265708202242366265165152306127093065044620\
33900341654076871365978986257842504771985995873512412173792361951338161776340\
91098426906108784194276721648890097230625071903165202132955916686823856155678\
558836900326555558470470805165890795640614168268635622434093437250683`352.209\
99375063633 - 18.270863725650944916328879696346047741026768731338408828818532\
56118338080829467725882581211484388865766528357355090805979594161319302618494\
91430790535668294721333215173285180604198879486611838979872280108389439589916\
94236729808055385499765702168197424966277048189917499383853234248627099537346\
656903575396387442381504922119619047910125864240041404247336194887165864988`3\
52.00673500009935*I, P14 -> 122.261877173206188233412379930861204405279033878\
46038291236554743774765518765390206678389632848308366009563540592903533888985\
26793167974211840996670479900529369809324494197760498791317902162985271442769\
49291244058416640409013710593095328322910531662900462262414103845073448574716\
86439123490995239217507060468971278952325947720109690931031247217798842281069\
5301885290175`352.2099937506364 - 10.2809868370136625711289007979825845800912\
80890089807892595062691389272327429340511762499569476748238359986295604162154\
13546064575686663693778989116076258545488094966840451132399553798790106672628\
70067290645050271424418149768647109309969941337876136708962706463325987804833\
33183819699794036827696374532332274777989122913382259975435030369521157369734\
851481101962922353`351.4283681762664*I, 
  P15 -> -15.0328867447330157590089042244536603113959073590287582390930895232\
24092896846506613909565981422252816546911182551336837258997970568549527242911\
35999023109727806053688187683654166329702896055616543647119339595986273426315\
16015052120536214413435991076147720818817297848004336202859067115727354402836\
36131840912342565628098626345345576111547887818172635256529153646798778`352.2\
099937506364 + 11.19375581668121241557711149130427387792281438888876989084810\
26096097955438118814092692647989036764302143923090966696025696950178641610439\
38935629814075244209576797452596824801506190063268884628457736724817243628706\
96521526328500562655380901416531301974762533595471947462991571971499079977992\
1114290621332070841587958042593693344881777935046659572545292983320371771753`\
352.08817860763395*I, P16 -> -1.063574238847532232691083330077117206243712797\
69665675617387914626802834687763658371230738889179429076029439570449594464424\
98445827658972977242452097515753416325526851088500221092257559060690434968648\
51447290600894006392116597742962991853193668468606950458492647009529905183643\
89717345086586302228024876265292180456622385823709340361389228286570258447513\
6084573756812`352.093621973235 - 1.389191745655501415728928464410169401694844\
24067758920708225150544125011356978149246646729482988916094326900139393982170\
80614466795190565652752123345141985219070776306381741401332084624741034136390\
22640389277679017936796468663692262949857924171761666497463036961356502662133\
15684723942709502341495341508181261832155091205745630121736412874786501552753\
1041503732917186`352.2099937506364*I, 
  P17 -> 147.7354435466825051104998376233103957750626362557241719306214989399\
95487941152432088120121354742319997791259257177753545352845072761383218787127\
67957744585285887853966069467470953152944159342498949753506521895928992172888\
53938542757426070952059265306364519062893579927446431915927738006401761598542\
5563016882026063105229521731105240818765168241484694060094502105297757`352.18\
6739430379 + 109.742467025224882705414089277906381737272050178603950876235481\
30873716860953056764255535091556996580584023420448448756620392774930304066820\
51697353041053154237507496246584582260570443638327807005096236303967338235299\
61829386701586432057601707048614873485231496600428730285317900682251769877801\
968425409384123596191643449092545457602873350486325110054081320853440514601`3\
52.2099937506364*I, P18 -> 37.35479533610413186411784250531392950098786699796\
46049054346946922165667403605194029775543280547337175779266015240124251842340\
66487813070449651328206732643069872728084085600216741366200363405755842957883\
69991222638257817083976887814659531944522424597498258499409926452534321474389\
50444346004323599046668297248649804589006021382018242307444042848337211380310\
61209865369`352.2099937506364 + 3.1012078416094308458591757664137494785167333\
68100470638217905271021181958407001646041131439699807629178261192713646745399\
35109840761729295187720726765554714312330788104695653710371313040166318784258\
39864959718073228013269934579671101261933593938223796431124956360003177505603\
42639113846936604342507805247586916007520383160129003690851389264790695865321\
932445815138878`351.4562459418246*I, 
  P19 -> 1.936870193435148998417710664368285698189829008596700224564174981904\
55873183731725675340846910294416669981426822322789079285621054919397459112518\
71151397728842850738831108980351276234541059040027570501981652604974584234834\
78424867091836187892308425404305289109435765298377493003507234414690731766096\
886592973484537314016009112325921624615391407830354971303672070016982`352.196\
22875795545 + 1.3401538030668010628274884460907685132270324990008697241502593\
38708361808610137942555541158092306035037577889141627468621973380336726860993\
50595554183844158103926167710427707774062425822160834676415236055705331245147\
38478169012261453359592508442041325481809338332378872774943897882928414445695\
68830681736100083530678503613585028959199876695112402915420632992922300473`35\
2.2099937506364*I, P2 -> 1.`497.38090666937325, 
  P3 -> 7.2645497697479582599600277375372389737434197757848981633894446182499\
63332956470230101253416136812927468702874029177918623697381844845135076916133\
34340757449896937623955002923526456126274026017340697967311908837066567308424\
42297447476858017797159942500774456425617118813918370801865219730734233335631\
99734283162284620860931309449877578702384991319872622707315141245439`352.1696\
687755887 - 13.29505942585106316906334259173266724673385498938147171201828646\
83352766041978393753804338385971596496257389478329672814847941194988906889999\
01132144840101720243120859105323692201851873815863020882004173152391422526304\
51290087099439805393918389038473826989199310915310999713929469107067165331273\
2395496250971191540074554121507317056788569264466628152540276841696595195`352\
.2099937506364*I, P4 -> 0.008215088967999451933575033972324772512792283301338\
44095874811326073044250214496733181306024056037176069694041916066739250528724\
99260855370905162076520454489514539770213541926871428171528998454801477777946\
43319085445562146390031637202701785974533662145108530254036690689597808163876\
34180600692012096624805271335527212668494255202669963133241933331584632051768\
6743927`352.2099937506364 - 0.00684746007637644684273324626469932532869751669\
04556689747270131368003119070024286655846398240706661818408297547361106773935\
31058511586891415456790974846727782412961478967649692096819163155880683097574\
98675863100828287374211505351522945093615299907127744875810077476548212570504\
91539978415385735418672980682147475287111780181225681112000429658280731943587\
33555932493`352.1097519824019*I, 
  P5 -> -48.51699054377317987074541058138918987105140451841027299732864618880\
30719029251261505396426807570359479776215564233401020427592256188598243455433\
92222383722537080525316874268515133154873450437239904334006144287901363057887\
91211541958630773536248623653985679429809514377851676077108132230466414314276\
9881812629572127993658262378705371984244816548852748872088294690773032`352.20\
99937506364 - 10.246088832444442790570296374125765435948794342805996802791338\
90651895541231860966042591086452043362901770106296190478298285269755610460820\
66780611508133371101597092537361799000598214334416558215404807462823266654283\
59543138550838233152469794970813703815445103157190333826298947038962508423078\
668869833542723150823402157626171714060675645344713833038830279026195462392`3\
51.8300854127931*I, P6 -> 0, 
  P7 -> -441.5118229663291339331032993980842511644289588032567680922234764523\
76249210956257264768923258316987626101789918913777462698174639045809021297830\
73952506507593815837718351935717788544090042636566343629267992306061233234425\
81581660661464590896697276857170600607988425886642186693006201135291082911653\
48294199670935435335920367890384021249330121549689263768122481076419212`351.2\
92161903419 - 125.74894327337947417109734316960751679567812970791572530543073\
22287764133429811297745477591375324189453198270979827407244732399242231483116\
17951905572317083640170195710433723458875175164642230715996416049639730153377\
45795865979486774665157306427223217201474626545922573424536231792799830778077\
8585659528141579800701912693433738321590581399251742088991420442120940077803`\
350.92612769867253*I, P8 -> -0.0003868823713402871041742289881107763937469701\
07946922774021868166114892476157677492634182467189651259623662279260030284387\
10728982864234349055843004766571191334728110549224372703719815017088721027720\
54803971579420922777188546479824785697273276009601081499938709642518714998436\
93083369686089181410515409451083772451869574285933227445000210773131355259086\
325735755137`351.4611800996146 + 0.004604736345810081502036160773394883112515\
08298550292866732581653943252525961487209830561830298514734165902037406118687\
60766516182708359982282420839272006898245926749456886663564147927020613250787\
58359400810334986083429036646815654384307114431361828092746400621978365905908\
27225858165315099715751489564672859015018751285053430376140613364488683618790\
6513273178107477`352.2099937506364*I, 
  P9 -> 1.3666811781273709780781285014998634625238468874634033907632193633743\
87841842622469953469092681203020176671207662640361314949568536638982224796001\
55999000667756402975161728072479168067734814927569040007775962226147514808986\
27167203756743771107348744135707917169525328032736448050029783348325703917195\
72546126239169393285600723842372154923608220401657080960490685261167`352.1123\
036262619 - 2.974048799770602398194859702307052158543410327345650046897221739\
07868440469122972859394142013279985942230370837050289293770439658105300732559\
24086081605444937822121782464555736649587215976231298534032419989502456093580\
71935073632826785215638022356392969480593999352306868435008511845227060657045\
213775211084202510814185800920227452468369837184606318248501829564758846`352.\
2099937506364*I}, {P0 -> -19.913060161236164971206128450771479274645106439731\
36247319641066634210235015345384263135508810657291020016001990343557657898895\
42560763878622342219402064393547228482263770280771980707186386592010177283081\
64714727888392078343421482257113888976179369201155290680329989131234852244466\
82051053553408815718720885198717991552646575435894840545188348342095377324636\
1480581633`355.60283358714406 + 0.3559582499249135217112237582675001391663320\
80925109234943398322836002559076641292476460615936870647408122834483987407481\
68073568249247809049607121165688913323624052954848188632676673320093425971627\
32505536537415203649264311259937742822888214945193055967591933022449149745899\
40192330566120078413911095617643710500589490712915516388870526901649715742481\
460280937896848`354.1366046457221*I, 
  P1 -> 5.5848458799736672021382157423966797957088835508713369492960131198828\
01013120911525721077130222548612251856857404747863604798312055100064054225400\
56264341630946220508451464362800625004848848841788496753844411432711188076374\
34489571371609426213957749423027977955045131705134029018090800334439643837966\
88961840844017040584486215278773632789665196966208293968855759581298`356.8151\
2454833006 + 9.79420332290466875711321536864465960212640599689094352613174869\
97994158733408335964126586029812482913575702827309974607279305659943711129600\
28624822798814319789949647252365264012161672179212574663493201414549856361493\
47816639328906037937664204320814010950181847694750343145919528748902408214430\
5381575728396469013317157542689483803923106654198735678767864132864026832`356\
.98152945769294*I, P10 -> 2.1010224484188073608555302791689113963976866507439\
26623443212575357698607333789822045145299749203376366390870274368119532280536\
99923386797387655265502261912804947768941754757113063787047100347704948913778\
42606858496123166417445687845626819638362181595349085438747202473568676633209\
84717925281337747412506712072012063216706376366396356286695492449190730912381\
9758516638541595072807730447`356.87366654706517 - 3.8577704937795933183256166\
93661989187595928689171842979432239836542985725428228717512142145812210464063\
53521531979113505664081617576485639291093083775202068822387749857084522633569\
39306023867775201389581047315070472263916192259181394933758449859447493258772\
36345718572747472169476904867655149227560731692806098284608339687918566422430\
8318362281535056426759516328851224102862387342732453`356.98152945769294*I, 
  P11 -> 19.04450168634191407779814537027267126075000097072048192459313477690\
87947949028939656179479208126743452085702148501616086221394398927093172887067\
27830796268149601409064930440549610697405164839758806765413934188192473006216\
04952240097874719324169835793527322109959937803679739756190815270941666689289\
4550672894361565997521218872785897655366167904904157342871504061965405`356.98\
152945769294 - 13.10784340537372623753958026668457526212886179375521446769653\
65650196777463639929964267739050249734031238409538827245060047884133342737915\
80305392748453803276028090932483850901992070275569412164176513997311707000533\
09776594250784565528005979985176600555425096077122380785755331200741311902352\
6326745829188873338478380671958333109699160209328935677804840746361588319125`\
356.8608319967517*I, P12 -> -17.286131325644317938619334595537930108843426109\
88023881113515658660804701833704598060233882935540116409976216627372795456869\
48631270222357667165486630581541973183836238386760445879334042737635544051213\
26371101232658340464977110714023067721409107244362623163359650267368223252511\
48059652057747418044272914990056384741966730333901001983915769626008624484053\
6011493195821`356.95406912497765 - 16.063245900113624147241519899315375769824\
83827185728227782343108323036678312939228932287803370300219060661876326778308\
55791299772251704758634987794097752214152588395901594587762939507229127932058\
92818162213240280988016922326831566516202539221021094331817498170386907574799\
12340937538562146309005797813452373193615845995217832497150084821663289471918\
1136849370112443638`356.98152945769294*I, 
  P13 -> 2.001442083114349938146185739930407182710088024657252219596903306489\
71748460287847331230496730091770458278576250484208905620585911190032343254617\
75706508448376411162016311207418442078467254399188029847463206763971368810863\
78754072855860332876599941283438056800079629702931295174736852296337687318083\
421818246280038246356009194405037981627913377560333033436697407090735`356.106\
05741318943 + 28.325228246074523540244234586781395792247118860732257315077281\
58465725773001842692396608394108218603686725687627364547323166419431179975557\
73586207688323061272742368743884745299444095443896924218814160814404981751910\
88800980632938622882579985493382976522708605820134017993523028048406225083223\
124547674005101144896933330405619497404170053297506833950715756454680776786`3\
56.9815294576929*I, P14 -> 2.105371217164789869795386254328861640540668849308\
68638395409091417545636297798968082820555781037056416195612300923645166422677\
97254541230684258918997182448269861550879358393588387094685818762086932819550\
20445553312638034550182747923883714551958668808083817785985538776977517034760\
07612807804972538420448329416288747085384713527057069855267017022590931806196\
77255893377346103974983913265`356.98152945769294 - 
    1.18427728970909876925665965420436029330612391465483702013972398826859976\
04012695174518242573367788018577152504164060771817914827577164597579609494474\
18837388262858314652481441465090887499465949034250900346680730359569460246939\
46213930095126919421873817227738483196263455418939839652873568986195671791200\
05448324281391726998253546528113736143635204488474586969460700693120737983020\
888153`356.81166843803294*I, 
  P15 -> -3.80504247638658656738237150306447164694585849207193010777060263602\
86363751897335412467080966968455985285591923345644493251754168711077603873707\
78934231822828747646116574521340993227587088732236773624580188367421506955052\
89573218286322638540273031461198205401979523892924119389517237194093384912009\
60243789985039965618829438368049554843173594514131962731808110958048971177185\
054415041468`356.86969118304677 - 5.32013684887559149525842664978328796350990\
57875513189302970424431294618381837566881529276138705111521243246700792890094\
98282275600794324841646362041825579650265651257486419635759181286414864570742\
16820320137280618941620643125082706135598879891620272963412610662992726465173\
86078790341949952933815579622171230540184831480949120754434605628005503690742\
49034037454232503`356.98152945769294*I, 
  P16 -> 0.091979465596086212849797284032130404991248938727535579151203619332\
38988911864681808869539655686680733467221043097668391772135192199292801471727\
92246336369272419571650921223518764666439304669853588185638525225241322756874\
94208025782805865889907742134608860552329746241990615409626038562720809892086\
10710883503746915912292070685840425235361818798880914132419539820478398513282\
58864461612`355.3402009377762 + 8.1512952373723758262759842566915216753452404\
46304263239260570990889269619330747939151941785524017063711534717479933390704\
92576087528750573363532806167706128255610350223456719626060334059188058644974\
23117123009702253349981476295960547748243010487010668951556505560898947776366\
26116427393138850834936240140669840950107040557953401318394518433017434965385\
469328407031543`356.98152945769294*I, 
  P17 -> 1.505096042222872787152095251685178772661742829090431557987010302327\
27742089152425096081268493483927554417296447104544915565415415204669291454364\
84776243817880269321025579530937418148142100229137816238016970325133390933715\
38057256405254693553065258253019481672983685248546351763251459656233880653242\
12737412481624630773186408462524298739405237444762670789738468060050637052413\
03712718442`356.94820641138443 + 1.443350008120059568305515936539809800646327\
06633520834941669692360970995923010567431439931904696473522006889084132543983\
22339731957549536994844065863061494654809911063100086631562166049269426614844\
34961174417281893118715851884777452100889814234461474003232796819897833430811\
27824060215959904187017629086477329529221118206008026036944954818519355808697\
59567346559554412584769884504355055`356.98152945769294*I, 
  P18 -> 4.986722776968365902934235070736073601569900227917645631606990480009\
80033145962433332015915304262119357871081745908064996304778795390679703788720\
51909393365189837162785855470783518125481069416524623087857031781723350538435\
22298090476705570069707760622267951299775748672470193767366202839272669941224\
861879902028141314927770631155393209285797747072125984375267735732287`356.981\
52945769294 - 1.5214607471125814929193919045835251896246229992414273670330517\
18700492814642563069947237930044919642224416480913555455710306674700834504488\
42616027054051309476661262772791649711485779068350114750235087878022515284510\
52416723994533260967957470778800054952485548162825014567103150097140634437939\
93502039803808079995870984082203739328110393909456298362824823132063339052234\
418870340828645`356.6372764641827*I, 
  P19 -> -7.24190762125778792361683837364284284860127299024453541670778185171\
28215245155613430769845954131478080121106200253923803120142695600652815021246\
21097808215430152734880579984789425157146191989053549700544210202644304890771\
60038950797005227219925673766651087469284728229962790090933408358861266835705\
8233167504531817191900395242270971521571743289358121742687648657449129`356.98\
152945769294 - 3.142308613698084213804234697251327182281737444016399131509239\
65111326411070680977905801295474519462673540810661618862206191183484349984059\
48183618743650321136671925248813525765076231716654268444888726594593433115193\
22234339411720327375186609008718419549736925077529884036196629909694534088358\
58602090207501050425397816429400706627183169328372598583516426147879283359313\
11235714257720914`356.80250521346323*I, P2 -> 1.`497.38090666937325, 
  P3 -> 2.8528415956882143909145196073517945882907495102848504268468837281207\
62391018011201225799934673349074185136154520730318748434355386450489229094835\
94828934756707712212403875809083532333787392120775994693807911788415960840712\
65843195360209500165509057504831786385310553675874224370895759679106576833907\
02716579239611697144478069812543445471521655596561070299527292371853`356.6593\
039583807 + 8.710603395398845943395602218525047315526760581928498409656587824\
97404042101542935827830539866545046458254835259493346770788628104632279882266\
72421549225437949033543393087065162701438072995340755728840410433285405759077\
50041697528839973203970869756274529641383013998964753022214066884552798145376\
814741576067305616743979538735585452293366380872297834792514543605354626`356.\
98152945769294*I, P4 -> 4.470205386448495982089984175500702986597694002398993\
05467706085867302213697892345561642607843685378229317267405858746712638533589\
51934791339419400240595212003638039051596669243789230069935577017663303951865\
83762635564692129656033731453662128076302057505875961653325889776898813196571\
13050852203866642770422383439746320534208215275713730037194790099497755760243\
9545003`356.9815294576929 + 2.47803664811602912080236481954895828738175402535\
61391107413149761456616390417804928285924666202892294018922020907062827490949\
46660053744983706518007572617882104160104942095740183129660489258492852050107\
22280140131969675064101561982200411045267326330344157036205339452320437461116\
82822755338502520709718024586784384649837775676240253718345979078802822479642\
589875099681443368313981835229`356.8790152455158*I, 
  P5 -> -2.119898204138056591426238176928373786393155667732097862599590172269\
69534813420357887983131226767591401095745718901308334371874843797828245118178\
81359737338729119570734601487506007439013078309564174386808318402461291658979\
78042877577288282948288884778312721785178953538749937974177926722005094082894\
07105221150225579338452212052692593538077568460878180693392643776245698258074\
91166032047`356.87077594218425 - 2.949956850057882362209597266246650605947958\
73126588880528261182030197846557045457453403483811047541861279631408430989359\
03697867321277711943391399040605559476976692739975349212601372664229408348105\
35130652902036527552187309540869814332747301657286261584758553630137409653154\
85285806722183111190300678966159663264180162253322048131400466036895814076775\
54982504435490417321160391807515426`356.98152945769294*I, P6 -> 0, 
  P7 -> -18.66253130560881716032367391575282064560131798456299764921725733077\
20376264928448993927197887717550013705817255147258830929016743490194600476072\
68731992212272851935401423126843923746648368621078414722069245804054139092181\
90327564544766977109225192258209315428417423601739633347490621386549862952618\
4613330454714952217465098345073524368193392408002324894409832466050722`356.17\
67195812148 - 11.299535256562057854495740919712837261188296957273136509446783\
72627703473812756997732273507314589794635620884953580827358611400578770544153\
59583910529138856261840878821506251989914723587225885432925576756535351088397\
10652883873581170340907484140718495800880720117238226127893120323408752430989\
706047448071348898401504862112258174264926634375435785180895659489828644464`3\
56.0468707591451*I, P8 -> -4.781221811390628972817432829543934765141717541316\
55768799614555850632900984571658811112615546961190239037912749943529856274127\
12971133025652644937806513522987959390883665129264256611435520302652637278496\
73182100214817039841981059468909867489394014428036160394296310165040786108296\
82495400881615612697641653621622690792667561323385240457266734101025436803889\
446811797`356.75369593241373 - 10.5723012220559504845308428556971089008344959\
90440411917309980250640246327694056322649860799923206197800866578686044317491\
54744476268630377746053502597587637280023737036120270369422619552687327121562\
58019333428547906856127432911562765918758305587488205397533250455868365370732\
47603825652630070359744331425963192563302657670573123397004897520525906874462\
166821920697809`356.98152945769294*I, 
  P9 -> -3.157846362869892005330016275706254094800539689559210448397549536418\
57542482986156973556073906631108181642396681880300287688918232759097410683399\
21441810847085023949492722120043207811118846407355313850875667461530282143598\
53269473270039698808694553620329031989088637159594054089773678734383537283237\
55770733224811633037146234081966615818886251885474747208632726474970400401870\
61244584733`356.8369162014704 - 5.0726008889857593655240397246238990780428870\
42560981648209339888397669672654345444158010056361577996272356401999234127385\
86186788987077532168577360400653791375028296493253076761152464547969130075693\
85506537715001705963213893289012726470571716995821578484728743941580081598042\
59337018926864176936071742547628328325306312005195982079864736678015356427058\
703754591196391`356.98152945769294*I}, 
 {P0 -> 0.1399459027692647437068129905207878831019328470473147863865821696082\
56777701628557010243583299686615367362198800792331365525946637956122462512514\
46744317037556612615168928470903962711961853704374035282957981969655205862739\
18813725957660689953772898435489447033647893384490443789193173834212008653791\
15912360717098471197839476197454976352046692050288810281131743431651`350.8225\
5397304976 - 0.05330941145571824004958903409152156687449524988641788561702820\
63022888588286200237928183496745192775685133455569957737418031960813950118730\
69380013998809476281657634448090732057869844790668350112096929569533308756898\
65052830815272692208574347979307535335750652037065908052523355105553872643865\
3056882391512222234238772327995625000689779991413099019807373454723471495`350\
.5451884871833*I, P1 -> -0.27324782893578392324980201025059266447425541565812\
12179895032167389422628346492923767911199994092783239960563886598488051719812\
32473375941385019792474121921120219753621661654334874983083550276610395366397\
15638739992919352339469038868489953730156781609710139412581592923400940593043\
01436675166662339109739983288580047909048746976450457408116467072334184545934\
83518392`354.69359470440736 - 0.014746889750301189124493777432114942067510994\
95387667589366950201243454787927926103501253053514480139018687804498374294832\
30355728624523247246136364247594142601803479809881702868010566168595750577561\
82824783724969565472940351387460579245151105847600830056880875508101178687552\
80491925211442554815392383741551614456652730183558437749518512618722417177560\
4799459471737`354.2985046834564*I, P10 -> 0.017630177918594948735860554764575\
40938187500490682798486076714865049093003720517996314905988284988412732804063\
28445624104729919997700294515991344560679126005790249968028826389517075376644\
72674054107373350745302726186851833561364762692090306544102786130191423309994\
39363269653655594398924312575874070374420191880021334028883305894416064396454\
2381766790949355911772161`354.569306496141 + 0.046288439833691425411263187550\
96808107047941550306076252213053513553514161616852749522147367671025930455424\
97364455789391812464302022141062573399805398808567640280797497441998246760238\
13138810217212759806383202304820999778457887745672460027963037788630230920842\
86138178621388165455363337794758622368933186733902203212070216275242825279063\
0169830118212911948083847478`354.69359470440736*I, 
  P11 -> -0.40014891848644105434466612409546589291487908699540893810013549009\
67651099187266868042677608109889794613902653717972112568266197320500215661206\
59501217279494426250895609793888609991884307520318036187354456720095242064786\
37965619101311834699670943357967605299079418528745729108587123419270810470973\
1290327138364585811239784777743552096634492100650433895978246939563804`354.69\
359470440736 + 0.748671223543864198641746228906547770803373191779097973825153\
34687381901305079723109815103649814673508017291204465366010309743641011134156\
96314209250139188578096481707055662007696162012348171631998946503322918702560\
28806949110250235547665537959271177180816778262337130364666441736457816165649\
576798322844949697559272466299195159017406754164536524828529642839085720002`3\
54.67112945507995*I, P12 -> 2.62466263286568716554872780689040364389474040117\
82611682314865032318339744273777364165702171758748917567886610081877989946429\
37650146049224354615823145225881892605670592816182700926855692835007733376651\
61559784153482968296763060640316309078160665638062302639786922759179013189220\
33446293728642423502304474459661167500485912226671255307596590062083451676809\
91850224927`354.69359470440736 - 0.331157088172537631198422881228317883186524\
29252878613749045610158729521317515687972122599159856624577238139596503136726\
82595553183638019420871624185627454505778677223554048793762295996216317180366\
06240502970551623882015805871117261269772207554125720482960760258976985537025\
18761817758988530497452565803984091176311818129298611298250975269346762155423\
6346419695099189`354.38468498252814*I, 
  P13 -> -14.0994948071902295619757611637208278110478520526949106137978800109\
53005360716298584377491700318647786360348407051411056691917542684637439751792\
08842326606051491872677797550895054950398226260444435432319329319454930354777\
61345162226407213609702866822029720397854136048289457143777346426559184563909\
6065456060319819620125072049464943405538361289857508649232964878274348`354.69\
359470440736 + 20.62722825806543650607324731940556425831224259111657573378497\
14377826604424756596411222781117165859139659647583742278280984010463065780544\
21744416774245939705246326428289344129718974140642143881910501289612986088085\
80167672309896476818544385710490101208059058680996224320594921937918595983207\
1469313328715022449983808642504374917598339115711595000140852806490915034816`\
354.6630256538597*I, P14 -> 22.4941465061362122842010338838738863426021788938\
68256119388264782274898485546314283042861617537375649809154460112119186520721\
73378179784423433899455268044510670439430572380214857565858266222703165648496\
16464637509811095883048603426821577269213770418697940028958888045501058905465\
53807000117713666925307443662673621392914825843101847579819908000351002698264\
384038017209`354.69359470440736 - 42.0461902212693622637112456530082562912293\
31206521356962968416062530186038607754486158616952728291489689099396277564937\
70556160533219736616450155700491367157419152174590036430961290204122060356810\
71310872997080444032135531736914065848702854696347233772392515516086567079403\
32212313198352915682850311546509429264005009774081940720666948748693110648089\
086408518134366744`354.6711015935403*I, 
  P15 -> -9.07114121251426905393160659544579010650041831958606327878455993714\
31088582118628013796829833721439650973924087939943385224615669931336103259195\
65377889694636095072602163400808729447531127427278752984359316601884880655202\
81856037317522564847518937859146629042375786738370281982277078219764827301739\
9671913786125609989770824260592647622689067686504022572863788004966423`354.69\
070337263656 - 1.684589407379661343105183465816432443123539317895206342873317\
48326457428407418858880116959064425350907784462189371504836139500463346518861\
59876034232196533345500093769790876651132957776744119165546229003944527248246\
49288938768454719729496939470473052592501295445908060200357433974528248160435\
021057346389382432685861832732085625473664472035495101122952240313577566107`3\
54.69359470440736*I, P16 -> -0.8561266637502056143912244753699582349113156984\
49696803480531251772892464073517129757648631414394041869952351565484696191380\
15548727451434372803180745782205200741476439841095563910601283716882207905177\
82765093728282382283748396464453190306014592917025266575752569351805737719502\
60492566083013136312464875156238960371706544712062528222306331554798791185695\
481033061865`354.69359470440736 + 1.08442921220952938569632951683200977240932\
32450058160786598493457777384916943156529098438752367548425792428103507326454\
99060426424761899890072045267134908957845043412586900957003018921778538963333\
89623903345472635502357690336565708513924551704755587709985048486994489324433\
72182092102559469744520619879927077654112230177539361899662607928980902543245\
43289550686478672`354.65735696153627*I, 
  P17 -> 67.01758929379409530946547270910132200788781133351481467458853533973\
51733960747704998371265582184460759980503773837011719934161998250361923472425\
21485485277649052031613152511340928094190134933828821856696590986635591005090\
68902320644158307488433645524562467420987111930469229985560026046903714109263\
8629999325377031423612201046763101245184257818719408449454275769141226`354.69\
359470440736 - 24.96227925099607117804040934858530910259964501624420408313290\
87265572203454927050196471803866833957072699343805505631210196527289393162405\
38585008061510500657642371542036810933953264474884883175496240637161838333115\
29245872408399675315524531726074355477014148316064769805887672849928260002415\
6608381209478390782052863904056768059402903377047280363927891054121076066088`\
354.5667429920247*I, P18 -> 11.3635027667935278923334272538567316586147397639\
49493277999579906882062626442132854662130841601322935401598399441495562661839\
47659991448446633642941712371924943331939426861050771730525565261887116179447\
01443452404133432820819080380314696631996665665230473068685150526518168756615\
07349896209205429662722193771310038710112594308555968270376642712311538943450\
094268711163`354.6321043717595 + 14.52880244058503980639038113223828311287881\
37447952261560219462092231884528805247032505984143442610234755149304473431472\
37382387270366188086294185950428493125718855141779143378264265139480695760832\
17899253964209861960296464222108999008694864459472995897570943667119977621619\
34938559334395201899159648299164537751694416953305617433219462081167537259548\
57347058765849881`354.69359470440736*I, 
  P19 -> 0.648370809280269561315500387028083628010998743771439328037905690074\
62988906516824700719201280287796116334484349943732062888611977923461398357552\
82921091324133722516499920469457940035202939748427768067660281296546821744255\
79558054073155978370816613364814547073781381217938123966619726345679057085404\
807341371136768219122036425579711022033909009035105989749802637616222`354.693\
5947044073 - 1.74281328581428152207142671702268667639478530723525487880582952\
38127012441346843378785848849596093091795911582162897414507391441818161218850\
44806717900811013981504393921692508322252715374904699090352587907206246782448\
27111315867479354491954004517999461982948988545258781574482563304958896074423\
8152471894073823166724804111725129989417626912673200223229809557382910051`354\
.68013713929895*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.020306827441520143556923022968042432858848702677563246884967955805\
43683709800250304232309572196675194430664936118381834075151270087815628705090\
69965656059811772053136997280211733892926121903972164813156042203124053196528\
31662382888651378499395154175098848901957740564987438480455301185340105947779\
438973075286035491325148616958669746806933429554251609699041287251589`352.901\
8545795986 + 9.44466450139057109158769245703244535006076790391683364687472196\
30988771498903425814405191499861297298961546067718717850714944262286920459193\
01706358673295938695206615370281876487176128981112447735065807020508541336755\
36379703274122453036074362085730350235127749153031273801000942684537833436388\
5660787088919930829126985365576552401176917113612791976050735354698135529`354\
.6935947044074*I, P4 -> 0.001122874000482303819532460087994713320126271258775\
21155579940062844768034819631238059561003410051097405704391481717815024580676\
38522855274098383193905867269451026791213370561377373473481010862295307080679\
35128582134094380975546758291472813997028317077974249518635656659025651331707\
76174188119444089356183612926859262629473549005768125254785054142445773711539\
89110812028361499762371611`354.2803722755081 - 0.0216994926287562242437796801\
51274203956951414349831825312529188140188209007482875670090032324555281677891\
79379707784518000359110578399193481395645376465252893974500925159677667857615\
75993155450240638915240541396408698137500072643076155231781078776722591382500\
47911363825245555172727073974900010942514190725799311677277670294562677630030\
2131809816265267262857302308683930022840206317678`354.69359470440736*I, 
  P5 -> -12.51703696136323881570042476101316878483876860090976560875760701592\
55253714553978900079120222892787570481031275946823769872160997491880510597861\
39009314811275536689420938381004455082505825043647688359618808329867876124422\
71972014614297681034683725837447518216659228513057163976045268930587740758413\
5549755367936573943963298641320558989624706481089536378919083747708085`354.61\
2721684325 - 20.9499455572809453639142331935644913147387400474534083613625217\
22320903052910511588254241427354567289721107744702677378687577771298004418138\
07218697059304868581190914830021517803136184071072587769603401485536513187668\
70174567626867538393481734933244762380955921806987143381782507923716344854833\
28712197496302646026050407544567985950485865262006563604093932017339286388`35\
4.69359470440736*I, P6 -> 0, 
  P7 -> -134.3369392618475146208559808279551571914383417939284885629187945530\
59690853908798173239371128935541254882382489057806576821911585720505148930534\
36725046539082213055144164081971818908452998156952047502607610784774447821710\
71566681045904249620843845218388043883178414281402495559384201685215408922139\
87973003554495080258253904846215205185321759163112061175258909198796871`353.6\
8156468528565 + 117.403642363118810746585895271702078858780096189536616851188\
39811205624902123821244182629742977378302677439282637344522511803776731704803\
57481948417492867827807590952782788664199678855019275500437333287066593905528\
28982453424488410727479491493943270875562321750847700585466316022975243368546\
96653391969912770698032246994750634529128264133714444828682748994105134555455\
5`353.66855470485007*I, P8 -> -0.01048355580914974652656843528624587034475209\
60892209469456005016806885493359228240173265308664348388413002233709785130477\
29154892826017172668140554826211084729553048142454346721633860973561817003692\
05579951762482758633442162328909533314167593831961806405061482430993996044423\
84297705285015686504479126902138753256740893693459684559185998487890212838656\
15954013978820397868822806881407`354.69359470440736 + 
    0.00561318763867924696164372851292015164149225196123586972413511637078542\
47354320381266903301950740085957025042365185800964535036126908173912756487656\
07555617740474309992200879748341527229759516346393124210511999187915177023161\
44957613093605608859075343868776412957770779822864243310978243702181988055478\
26934919565691440194741182680574250536423129232660098676138594821280689432483\
168832`354.6035158929108*I, 
  P9 -> -2.541481754219997125242126675628917362901441732660254955459724577724\
59244924769041547234322789414018667057784205340131238664269471924076813559451\
62033706992166520428582937406967977007157525850004655450395644301776085062290\
68970541344602239785226424756173067308483913824812113549209901305652129020719\
667749474767227632996107299884423539720378805369135795589275281455113`354.690\
8046598431 - 0.46749153065892995777195847509402307888528903255778118944875675\
76993959770875894822529515103838265677134243952899558618012556426992395979315\
26514798722092773954776672790202507931348511399359128611805174309655809362542\
69717227561164919445237125554872474336811843500228698007471494465842801968340\
1543531156991619552619806054195493438149986131035589770332908625051960637`354\
.69359470440736*I}, 
 {P0 -> -7.573349508269642377504758871642564734349712303951696607130574112981\
30568780357047876790854318351591376358097010811058333342531199346581671636323\
03084637804619359707041205134696930658752838226486693338122390898591784046687\
79495464587588571081589057083750766123037940200547153645803836587643673122952\
982654613643183506033244995591540173118431937971880656700993486450835`355.064\
7336355734 - 2.86426307524897269868211017059588723859330401186296380623142559\
19880226562821212646339186859986434342312924178578383278068503555612033658751\
76606358371764502558401740917026714866747166422891770299953834199650822830821\
80742629610205942999227195986957138597452524676215380856177708221148673836383\
8925430101571424798652436607255643035429623337608898667129656475796325214`354\
.78605359299155*I, P1 -> -0.0006328457876499535473274903152168767968197324531\
28473349091214277772635306344110029892581784941249987716477004978482842830131\
72918851633549034492709701691304251591219959672089212729270178163873201144567\
94729898943892847974607328001753344217019211836456142526287816772695058754089\
74703340032198534566945747434702977045399646994509667892832533682844441948095\
2770258988985035722701401456`357.3024879055721 + 0.00069765636830668589410875\
56099008104019436159717551581540469841354090979154151355676615892178658049024\
67349712741136105322941630322035338337283047096401226911666022559543813342780\
47577280202246570177423535750847082515426990706950729591542608692789645361144\
66968381847549002065972436096524131290768446306315981351936979833456333151218\
053401005614656315325637844257396114385578872481404`357.37755074805744*I, 
  P10 -> 5.681504608207390125693941793801269769118574615047634730766460059353\
10929328844956602031926615887365468794979156864291782081857291489961695185594\
42116828974076195454714855103192914763037800347107335953786806651836881969702\
71198287826171342123307718467012161978566341114808695598091206612291229273169\
36279650300920802433135302849295788881727979206054594587808942280145844423384\
18284233445`357.3421764053272 - 5.0085112024034736838955454164478359287986012\
11539550439910161005466107054317046862618108071335973996036641773203268456144\
96104371050424271419248571987300705104026714607392374187155369638049307597589\
45398814108290100817619541770034727734971521105602923511938883057778197647597\
23412977541581905383109515949518435042211322256150332660920702508474855884754\
6771528133039490430488813880930583`357.37755074805744*I, 
  P11 -> -0.00071524624795677760169015117807469570859602360459829473634641146\
30153060469178486721954185495933622864237888075505017923797053126797103752851\
53722631303202318257136159052403947796155976776867119745027586354179158820003\
02245705511762068532976852683989575307977907720849429396336295465471267049901\
39516700895956862789421514883142489397959197461228084426357975798349979888244\
129477815349`357.25011559437473 + 0.00102032116659356978193237389830421436805\
50386201117029701476725864815475398248943421379509632782959254054632856324706\
15977412013853296747681823650003420681553594612683115361054428008462136523756\
30124500348654525919182146308392832411998045694134390079345667948670072280305\
30058901462215702279478278809297137841184496633882695984604664970707125041245\
151962479015591369498352893605934837`357.37755074805744*I, 
  P12 -> 1.312500129956028995512148336653086905071438034957654409558763770961\
36739130543544204306997302331431342487166527092131877600788809319499668518398\
42771439169295267178809924378312614166146798998364921381694051256215836549189\
73450129547484148557080506038952976889167564532735818721677346880876185662980\
71093301828004729493453970680878931465666136970935739517496756669759829302712\
63463586779`357.37755074805744 - 0.165359521153615368918405240328325964399807\
12253997961249474293360193295545457972043334527362041432312848339800696484686\
65763888430566607303674840775425074467806990922077787275942935596618295875941\
73052866497544784819478011878663777422874213332994910120185822054577947800072\
67305904152283346434628096730310679151872258941330359699788808771935895174053\
97365960279233761140561863403790737`356.7690011098055*I, 
  P13 -> -0.05773194646534436973840012787632468545395106308183296054312149232\
64912058742731101245399296153643771700034148316088162652450472041031453628250\
04550491716615142219231724378973730389217231527653738745945902419889005519375\
27878206378627360730371293550552662128156684208082908411168135548026488583970\
87548383050371379123816149711702495476541425225966131921033593493286584920309\
562770453574`357.0954111262128 + 0.152840692363093977390340748111162191421843\
82855648405028511321934158855287604193175997018165973158509461376481550940955\
41903095355145360902400214091082111127884969508939788067910694622630932612748\
26818267193405855387214195703843113194468831252683398280549584352199353824018\
90012589589055035606683020582443479065722661032620275945151033056370992610032\
83849807819378350323945154268446367`357.3775507480575*I, 
  P14 -> -0.00381512436504289292460653768764567115211207068873176596792582535\
29827754975364746421888457831446973856691495602975428044114400353325404700716\
92486206346725892068534618096181970226997035674301676424081741646496849358837\
37356080628561867312724082937554303220686782169996100289772307429713293668577\
20057415674357683023852970361995962855976765842028889122011239016309645136621\
601411980055`357.37755074805744 - 0.00432231130355768522850830611749423044773\
81448307130302403389096241981232044907586745520223333596139453015874214329647\
19565244592803387774248630695129078705332994323938435783147697035401588250207\
53882975060147822313217029892139541764169424054742619461091992417903627067369\
84867954935694227291530268354136273779281824933318278411412327114012118335245\
738347238500907967291348301683259181`357.3419672613232*I, 
  P15 -> -18.4292772687946291658320233017552296610579526688125288954179258318\
57721723867651284857637802049216064982200590477917880208013984425496480632852\
88417091678979636396345531396542637081957663918215602949618420548291792010177\
39881875145958153341678442845099637306823627470502435908032562111637075419714\
71670053705036592511027962346426967186131933773060095923737524133905058`357.3\
7755074805744 - 22.4638467920426114170504198967901883358630633311787669531011\
75525159030834188535427893117073807503663500212801567896085461097914646171746\
81060684057489175968230797642047756695489766448716211213004203389288443216521\
00310116306497304432665863499260205640262146664882028942297025556884949233556\
1738966426256434831445289182946827021730464047900783405280208079471537584674`\
357.35383761377506*I, P16 -> -79.87529959806063581867703744298835289824705717\
79967419171026811543528946475496606564993832851753918894036044839068774987730\
90915005055395814718846549847256445250343331156271911538688898369689015535537\
02763733924174627782519573404791953455556172908478157863304852007616611450920\
50036014919346383743267576177932121721364866848314415709265078278033319990540\
69738569161201`357.24386564533904 + 117.2478911849270251292361039116119870542\
50248153534393752138376727274399667754372605239627716270567601498648050408857\
52891936621468467931693198333217582893571069790290719230887705214525806978009\
17314165168023775025949633020244581310284827292967935758307303433049576937759\
39446086631833490414111069902593316065437629128389125196884607970497451641300\
920281252827656973428`357.3775507480575*I, 
  P17 -> 0.002503225605042574551160593228450875540954928315071176863287644032\
04577000573611627249927995832347465436230820308400499396612347302107497691071\
78865151080417334449416286784661251996180388656236661957705648110469698303190\
76989156253749911395836651457429880973369942840661936024632921783119006445100\
09556521534490673968730391592528007847182048361995023371215049180887579950844\
05380327414`357.3775507480575 + 0.0017555414931025789798027895432061930195903\
23082475491594810144770530953763506193993187530417696624809816083106023257337\
37603033433586848916243731343664447006173821829986585889123220773282802372833\
23627359587264187513395394085598657740019724396067948461817885501563882808194\
25165236690619821945327644310655185706687819166459630288378592163590994978355\
598789318905145923143449378806394`357.2502117907707*I, 
  P18 -> 12.29307716879443677973263568107639022582215509688059695981043115378\
06446024139923845024436779180780172301622266845813544576906547858228623287904\
25075636650139989820872839490138958898910108177197072648278249327950262821900\
20122090465496108839508418290427343164198962353202385362016687408480480246719\
43676287431494337401357971711738177334951601648685436554145434019356290037962\
656137150291`357.37755074805744 - 1.54357500961707110644666538677040810204459\
06773369229784981720062508023663046879619346537653971167495308297388707148631\
89944162794078519003357318408805952379599098538319848747719358233400513912254\
31090742664145460468641289265290683700431478460338514702941086676739949323368\
74535911600994988695515227281299648034514490945061155997757844856092057522305\
747217168724100377291552788219911374`356.76765690711153*I, 
  P19 -> -206.187926136484406591026228752305405990218949027523873999340788238\
44939808393018657881505333425929549616523431089476228880159314836469239958825\
89110100405096255810415989759355479557671156481188521051049102481446291100549\
88412658758169675614183367025439452514834125273936018226483484459782933532022\
557471996886772057040712853598917085056496854377863237590545401785948438`357.\
37755074805744 + 52.655088789503944071071015712336455110706217912873338764049\
75256565223236528040570950716077899545434793906567179879703610430755386207359\
65022769309969569215931673622701827380916178485134507078396723452208633983975\
44009167421914124946436322283764074407175162023738456361902393493036671363566\
01782533527194390072030765532062507660898664257352612187752491227393214238242\
9`357.04108384852924*I, P2 -> 1.`497.38090666937325, 
  P3 -> -0.086647985286872822804893974225739791275274893095560938860976227419\
02236200964297524460153481555922209766899905164060416647702805942437296929184\
24503947636128117139317524958427592401033309895061742521645920433668682235856\
90201363730475336189586631859819087588488543586885182478428558581050753691695\
83587933456069599172243079841231154031007653174321241093429126193319804134659\
3638175965`357.37755074805744 - 0.0108982771538116044982030691417952896777474\
59623185260741973995815572220827740201803737396331553724459730892988722568942\
03544840524035385246041368654992533758199748212710725301382184904930186568786\
76716362518983584821780526768681015902214993064238991480047043560097945938579\
90953375201606942865828308741600201152868268523879244125675462669363126729664\
9231552929526565158827699607584439`356.7333563633856*I, 
  P4 -> -0.000299033602583957772586368790375315778509008260178970727907240958\
17013656773540052176600588273280345956683570927342863173969094739292815590548\
21124659180202860483624819715716061885018860868383427593587657773675322910842\
10808442685311559885827276158495387226310191637378068919493333830480132261215\
86681918599048058207374504686826140767427356487534050253306468694389475461864\
45018766683`356.72033688369436 - 0.002679793450905890629702892773500323318964\
10183542986649517031994431984204222649557532400007220241324777758375816285786\
08995772639619002791906798496905623743854251965493628149960204212822868933867\
20719209130292212889548345050556789283516790911532226157607214080855856032868\
83377779683047419602372975462679877513059168969470369338142116848868200177233\
11755637524362145346372272456547102`357.3775507480575*I, 
  P5 -> -4.083922159567154573111618508714096312915125195234772035576540524741\
60409729118969890921748938155203325701307227941170447966198213733897362372464\
05435802480356606400177307470008602031233358499461049601404599475104492272254\
88654867719763600593460144372479422636963829812685198879921672095402156652720\
02985918978045460405807508106583364961318436573194292760672573225968`356.7676\
5756590567 - 32.5244235537479231106498456542094463987690214251156770465909681\
75533615553755675992442660398151644026499044873260498480892210801360008004952\
06813812709237031939859869814717009870885101398945178470319954705341263733425\
62968850016203253283000367350886470229253806231556602988266463693310429090041\
79188732549844315298357142144516606614853702905678997024749401893705789349`35\
7.37755074805744*I, P6 -> 0, 
  P7 -> -0.001196131576660314742023650525257011229027153364951608131911859529\
19728263353930413468986951320210348573137423701865915160484363358815304385718\
11745603418093204456874795620536666937490804587350422549030798882367433521357\
32896686488946769332571505431648163050057540526324402217049038901501073484411\
29059441883074597113019716718370822263630073880777006453664100405975417960814\
78432958628`355.565714395358 - 0.01071917376303113629099348675548280962893047\
34931912187205429333457142057067962630519349133810730127018563902313349624988\
89128928749698034414819841294620892905365103089871226958989988286960052448223\
87955640288699663356551843524299593302900678658111449334273428051420942637407\
84113995369648430106009862511204541048737721455960178391579400668737224978739\
069809943605122838744726271790672`356.26781535869145*I, 
  P8 -> 8.1678383253587049822713084721460279434663575155260012997018298380969\
87972426927888528246119878292615561377232679865803395973567111390119416908552\
37290690905757036984719561247272415091365184227949416580410997765402973753365\
03125388797226633882406915063330400030264850535567173980839867710352280997895\
15237517577943560319777589654699958894088400985014120303037240544469`356.7676\
572486928 + 65.04885106733968602380141218998304159003462437338919866426573740\
10848895207205223620184487008574450457530906485514839448436626716082356241753\
96176898573389818173240783434870878810051618218688737206385593738704931692861\
80368939453971633582129597011018948315817619310968665732244100820672754418628\
5457191666557841689074384967314268295072687836510981613038904464286581056`357\
.37755074805744*I, P9 -> -434.66759750110788357998518721687287302327970987582\
34430497933067034919667065786548286024891387947696400621940517041358529849340\
23514436481307858128929144607849634937803484882594568435847902766084564160377\
06432971934678372961632352213939570991050996391310313764389111432159661017457\
49155526365254025233054481601883471827224905745091194947232112363160410203993\
17795658435`357.37755074805744 + 304.7023167499428760710205496446828977960805\
37090208292074601000287258164710756857589480452799173139753821762651754528168\
13846019361594634178142441029379160825234668578347698553435208917486403169644\
20688210161632174057025242034714372137951145398397425137521225303946264915378\
28029047504455203300017889755884821316636434135238827981698200929496393192175\
225558516892479208`357.37755074805744*I}, 
 {P0 -> -0.007429064054921912543945521989156412567162739357669281390421060669\
50239113552159840182603194385082958865671370827272814285072697635515339298039\
25166476957132621150679473638189230563082207715015524875671824821586530407331\
63719429372216547547555635294413608322852898798754348240422004233585568476305\
842060119963648043407500833179997989830133718029552006767843782690259`336.211\
4843032457 + 0.01149879592540988718307387758498334038025655653942432170787517\
97905628033115988959644869215632400643683732725004553534132382740207722917798\
38332577145916925188883368837481874789464490636751135630968195592322410358471\
13390996024847955402072351141583601301819500774922819290800974050215514654963\
0227143674869565918523865886711995810016769094716183288438424698381211328`336\
.33010570026*I, P1 -> -0.0214734832534796568563302281558707237920472821778195\
46488818842992758427481845408338700972653475870439391436699653340909538133736\
23373018403924698758946970105702983991507106585029521410682453762329893122145\
61471301754406392346148205004272937898349338954958781232113738747152788471007\
59681462478065824055711759648606182002559014947854895804634638667500736897678\
113762`344.078323307953 - 0.0798989273926860922017401153915737517855799202949\
60537827305026786662993641639181144040718204726437713077862357774293515390847\
17085997004905208238169901353195786144119422499751154193999477602804444070954\
79062847446285392548235255887329799741443173373247464261780351596571767459444\
03314629195853685546859604856748521221016801921994088835124371984785524325961\
295651807`344.3129518393985*I, 
  P10 -> -0.00380286918599184033842666656724450934964816964913940021516334387\
02564968917977084690068251207119349417392426877853790342171519907153592586513\
62720982534656638356817709584227542911827453421700455918682891151871585569545\
47668734139278052425791964572285895767483833052306409404057887602206502711907\
0906215877782145743303759520027783254916063356239062753357513585341616`344.31\
29518393985 - 0.0024569319558298964761584097304339034683713782021408611200722\
64964873086224886057620907743740979072202027817361891687994127675486137462449\
47327157206261375007986194892626160470824808361004884982422592382626782289897\
81730668200195989757553176675491980760485266031213358700818395573719189859272\
38078966599469649058824190149801181182205008704389229989560851626494651278`34\
4.16061263232643*I, P11 -> -0.25278868283083381555991598779404036962269737361\
46303809311802042315492606428498511180114309292600140561815451424868487062343\
01366129814446813388441641302529037878767011048961742857720387043095180186791\
68930069033608952635663821782647197495775357186164409600195230412081640092178\
76952542227525125092618143706896419527195161475063071995285990869818300003451\
12930286704`344.3129518393985 - 0.0445029940397460116056177673708657586707070\
97765639786347905233795304245188600500657333020186731746285763660301550208837\
52273263076912724967381472154587612779547443966479992248782501427959706711404\
51293156251667068352083587595727058720603078659451900551143400512037188022846\
28228736058480962604256151379980681821469083860627384318787922258715183577012\
444325628687579`343.8221490399753*I, 
  P12 -> 2.625000123187632752683508199036190014926333763351971485666332811442\
78022353863475100719422826671405568072976996158335474853477823969533462975700\
50618391112887171976075520441198588859551239026222869282862632217244966855860\
26123558909623437264572605925376971026205585777754509376002513422314876030049\
816631262772334227029523661821993757241978807934455804708165538897816`344.312\
9518393985 - 0.33071887997860306982518334169085287927533289755315993022555276\
36052511055958134839409378566114385546755453306244844339652658918914856568461\
10073800508009936839540763037753468773858111211418472205983769643618908377917\
52922856089933681507596385952688154091643044040431641008639737892880393963201\
609161574382851318225908303762453567904831600918725042538500605248446385`343.\
7781206352762*I, P13 -> 257.8898994507420925028339704132533626358822102691235\
77348572171027916860265588683313949714426509893943962699786142291337505544709\
65856828366957395393680277511070052672615199304186475254171565409187231134594\
31827439388977290193515387908186833162052832474995054990732479922013593181920\
61089399827201728764603372422266211270482208981728337875650031938919463079618\
61381704`344.3129518393985 - 90.520804158782115321888515051589792822568262280\
79599902089142836838606558372786662687197755294570043958632047143954370248107\
49337493690856022607041970071484960257629643831971627302272520251094013090378\
65935357977115283482892785597380169758063135291867442548756342726574224556261\
97518349713760321369535666230161057910633264517554019787650982852980357985305\
4508973843017`344.1784971461765*I, P14 -> 5604.194970219678195168861773403400\
74133214851946453953538440175980290649293114814119733497305832071149975955166\
28944014678341414411730594439104246967423394251575662442679420602903107178395\
22205848375147364286587196691613556588756797336081236753893799224052171431895\
90075580533592092156320319046799956507070049214184342457275585808360939657470\
8730813193003663402507971447`344.3129518393985 + 1063.49461391984953501665791\
25827412158784785018255380752840768805734793601763213892332788104417828827591\
11544852415147221780831358186216286228678108456136917767349291956881187086319\
65911806536156029717244260186856491730045609908685439513649343221719497077854\
23487713798148380170353584181829006639891274594177498796456595703485364704795\
08949848807338258237439937073757988`343.8461617078505*I, 
  P15 -> 302.4343146850107131696341419813513125131480135775593960625749859754\
40046113699462407945830251648299238607802160618878106581361500100439438963059\
30970700060866677169552093501651101530288041034062579133545534453521282678570\
89498428972266179722163440143023830214564378026168748982132748706755924842620\
17871581922111180234875067631186438323570171132974492597576560834455394`344.3\
129518393985 - 141.0462542342807454187339565212800896256779212323268048653690\
23003125027701316853584532810272056317623971058602026194832917761254816030301\
41025635148788765833859644902417413387000003699264332500317118567244099736169\
78489178313579800141525667648585985337972155113248578907846178240474697737799\
59447989965378671754429372377348443109471313124349502130721025262862487850272`\
344.28070524022496*I, P16 -> 2.5246123244223599314452673946759929578721821457\
37160270682574290961605306475960270445601969141130566733768675216546154521353\
61324768108419380656896899132633949290570591365509025939610296807149192291875\
33554686265382090332252901781345659396622692074373022319397612819223379813467\
79030050002535839036095148853892874442405313143524035184586934092369883806194\
415831051915`344.3129518393985 + 3.807463684754377288574642622320369106971289\
56917576958178620204529303927463612056659269205051747715295245915691223190080\
41736065309435404670006314990686541530490746848433989123835653503237429761273\
35295184815351641175261046322144138785861291366713609702170272645875671842357\
33569880149542412942853165508845991642002417250666769075881346400544527961399\
1389656262172026`344.2870836093111*I, 
  P17 -> 5249.566450230870722289313673362610997026554442495454622801941916278\
66445428539721835500887605892904073177828286108541790407577589333322023026676\
50430125245623695600919763931921891173243125137420281397405138704747913779524\
57441172827018274544333166384468821950066275607455094471539514173838974387216\
900102200574566393962234360963925073258235016845045359315352683828094319`344.\
3129518393985 + 6756.67084405004741948621356546086926839198779787437383501922\
96548173000283933073911064237656989444781355190602266547465518657501738388501\
23587191887597359706390945518561211100852024609307562105401245103103967308006\
98572044119184847269310271993818677809258293783635469568015856474647403569437\
50928986928711723475216182759086570588874583719343195040288688620336909119467\
23`344.26858686382076*I, P18 -> -640.2381494980157506735386003890972752573684\
38113009433610413719313219762470405424545497983660527123242627661662124841980\
72489305504601905659035759429290441344606759066826642128016903460220458466387\
10107590975394128173322873532070916321738905576830805632187164384062450127657\
46165879439728469956694751475877291497108262028844597205142530717788526105331\
544543934557632692`344.3129518393985 - 188.5134888488841827086632365429426661\
41902679296462410592115364138284022614969975362640054552651521016422222463613\
85886149320325031347056574879845170848005696048726902514594120463457217960904\
61713918032812951985663670131295064384931744662607170305188325010538363596033\
68613801036492476386161277535707125388137221664183030168885265238345800254968\
208473033329306913782497`343.9765385354807*I, 
  P19 -> -4.80866030366289153338572416886636028985602742433234300412573531713\
63809802676090404457171289044148924873635482689280793808058654760278814613469\
21083293105245488064381241472374087822520556975469541516795537279203415396513\
46881969383709590217052511666742635016279803116692804832516884380696970929370\
8360157207437918444982274677638122628943739724504408733273033698921311`344.31\
29518393985 - 3.8346415804014584376135574484662778340773083532120991448685716\
95998425313808881449101120041423296495028524879402867818002528383355341035015\
29304816175751938979939254271316087187958145636601882407990951314555181823985\
89590529285655235007526205091200941399652761089955151920570492544435374344823\
00273612207778123780268224228856765445361261634423712906141259528287744126`34\
4.19866862244544*I, P2 -> 1.`497.38090666937325, 
  P3 -> 61.345417430333294799138287028901256806656437770282942064663624134352\
36756783630951900601435581366313972705516034632600829495866280986755580170072\
45407988957053665935098593104414433411751238968463354882613449989613406261307\
95896035187713147588211202519367204403928730081691788173994497758450228898677\
836702640099387887158790583314392227874244678584077900601612105878208`344.185\
2216997723 - 83.1164349183132742933915980161072947157552985290497752876421659\
65131429414769211385810401302220739421417613673861741889846671715020885283735\
82748465329814868061356715861523048406260344128737699777413018837608369209708\
70658159062739535121535752528571487955594896388332741874297228293244793840252\
67688206239121169557942968853809793474367647651454318928693482750635122503`34\
4.31295183939847*I, P4 -> -0.000374143521922783484691703361301660110193900855\
74342043644714444741542409480365460456808048960332645749742129415649893694329\
19704449870283915098635354398366784925840863847283659746367927598736775923451\
51381088029942695034157690671584662121146237817604154796816171522950600240678\
78610846488068072586844173015807592677680315865397583481982164562452774320594\
9148804102`344.1984044304723 + 0.00046990830698399456978358622001530170057742\
29634021512820611887780116981982506767941166844624609739115861332346219339525\
85554699184992690521294892386269847941163774980294677921782251207135256716466\
59039985898001377022509331339204670788454788024814526686609207307587299053246\
42991573626931961397225165001060179953316118107065599756551647093018070274292\
03282856008366`344.31295183939847*I, 
  P5 -> 809.14005618454254108182358043061885264646000688588826249441939739306\
72957231411351360483106608689080243687965037563763504499010122366296164274882\
77868755617952317831606268246741199039708319272386616313482960708520135857002\
16901474719052441602922254148074686807828984564637884180422242107577009705466\
8880830063810888440981135525508397774427394840700043416482500366076184`344.31\
29518393985 + 353.29342143751103307058289771904186161155595319565854296512157\
65014024968602775190058354745499320885099946144534428928795594133776938129307\
82637863130776297357783909061904378040367407171540494484119233057752944084110\
72841706545330450483163520547280553774368637036687845873553333735579430094894\
2269504245923345657119778515082197487325075408204622333474958373503766010923`\
344.0771051242431*I, P6 -> 0, 
  P7 -> -18207.81160321828950415588817871856022820878613850469664288669050339\
90803287032725082622214027624834015217607463084092399409847666796902691375054\
94885895831033416437507592007946627961129611806688249878310585630058839060022\
77651022551021968305608889056725442928256846395926509796741838423892338539091\
2909829634129628295066960491307392964447300829444195385310333737508907742`343\
.34052689513226 - 11135.88445199327027362767165248159502837256487724616890960\
98459482200434833286966351641451089523436586564423174186770198442626174381461\
17813989102269333175114667703392292585385918539059595132107157531079255516179\
52181746619879789271613406060053279003904184418986550672945930688842059762333\
18285599547950444517886504987919328593881483865451802876579319187102033469997\
63825`343.18609732313394*I, P8 -> 0.00001853045924180696381961032394150273293\
18839261517945551713655012891671653227754386280054980148518461906160642937570\
53135790514614402317927202362531079949212156088120202260694824986963400965828\
78478212032365168530072424333155619168485769314189920678641297389032908042650\
46694167017500245717467644519034504858302995924050867668003289486129755976500\
0060586961055563`343.9428969788832 + 0.00009764822163663515145101106513411777\
40920675125194984320928071360165107507003394793762924901105872972780400884810\
66550964168224279972267475939713483982839729336124071161131999942912718257077\
37178508324114030244682629427535927337475419788302577616202918701069239097472\
98017715853300593686098154198658713953609830088131105022809584297164996651480\
44372627316107972774`344.3129518393985*I, 
  P9 -> -4.086964789733381197355244310509949307040686134516527171635329491141\
82141019350123103572515873677401229905530606576406754146658010399956280354219\
25700629311594700641716200939972619911546313264949888615304443066585944064430\
42789415114807571996151117125546070687140913442280429556885046248744406325507\
167214725590663411254365767598750766332097416027802660701246656678849`344.126\
19630461296 + 7.5062163895224945283836176680217709801944689873191445907647808\
78780390592285939331305546501610480881170220218533310001366886590629272880160\
88945775255444042492307752623466303180922404669875411965485427095066589668368\
77737143211095660501565398385048144211532535692897169971743034543796337483352\
12720927696088460531452071624075209138491660115911688140358973402289520356`34\
4.3129518393985*I}, {P0 -> 3.998921468117172062231758029398410754127577462586\
83966822516022786137987875135176661127218709789407429414978945459693608873946\
57753955444965267147170014882927536519917043853772499713443274650716965643787\
24415680899900195646886044945881879140400391428887411055407595872464492904259\
89808519592105698988493624100274236332218040781879049137886635565076012871468\
1977965241`352.3384785370066 - 7.04434115234383713030011667855338683712853322\
33623829637372046289293132164867729939122590590138157710104611937759729784792\
81815543677732119610676621600740243480655712506572585783121889500711438930637\
56465680508018630224149177334860232373850224764493641831314543263633661733168\
10725611725654119681496478923706355259902352829916481880668465782937785419227\
68684523674289`352.5220178600413*I, P1 -> 2.427648682665051471538473122627766\
15101419735811113368820943263827576832246960650174702276515837290103769445245\
74416621101402542589538331935553442848451419763533655670232720125431962104640\
88251619181371516984443289303094541139312583854128060335845060977770499022051\
42809665973303688073322487518887608310806205950615365810406925085533576823748\
2432209173235861464331933`354.1481748469317 - 2.36501866928767625005668339397\
26318210008534484024083067708224900974774451347385439667714356043280278467802\
84640185847989307741488670626996473143918605035146278233126045187110161259216\
49493456880992127431451390440399376487361387307453762608860908048869942864219\
00171902558157835113867066482715130025759872146376551794940801574077710884867\
44009420649383216014499322571`354.08045846007974*I, 
  P10 -> 4.094542424410499931714937006235030030530393530878550398967865471669\
64063719742425946881892426867307381112435128041883152613837693430525688776263\
36713902204397370942400018191847468059682213023144726355474717965389171770396\
44332535180069895516857399315683937261396309349978054168107831432228826532034\
577126054177340735075018334293359391417357077917036540687104819600028`354.040\
6518098337 + 6.40125833956005918760722392883558051686230718972831184592393455\
47999539186101116325524304759220367152817922356414293435787765623339890176655\
28986387706485457604061866537217809213521011751765316079534087494932239251728\
61274735101163593971492479139615958132131673048899287821969565316967524477114\
2754741005613356236420740005385222742113557257720147679210255626457306767`354\
.1481748469317*I, P11 -> 2.80823103675616028409940815896822400557442247491422\
87528983595078914402976071102472908104574699363054291966506826736224820896231\
10274900155395532386464475118355116823667131403669155636517380300384460274218\
44804861501325099016619444952435473865826002038969140638666248692030595035728\
13119928561491408454958384223748772499462267257470881934441038103890912359352\
92044634`354.1481748469317 - 3.5003210603242154056839152112618858162276771906\
05472371722935098764888592888710085773544018487936384466553353295943697532768\
06101848597136645798461015848058320547221246460988961310273568047065281331901\
60156104006406634832899952999579913505020143693105288027998094749828191903218\
27496548763021395553585097380132157133472576316469319971413354686080023494520\
159368493796`354.0982260547359*I, P12 -> 0.4316542317275991190405521707844515\
73452511706363042668137509113936587729522738289133102273607509801779231703310\
31043641393139976300491413387585282780874983930110524040848553998062767203469\
16293114806919528615776171189815457525814033865264243812967708114329056157943\
65968696721739282903804955598238643621226150640288434288717226858421694706377\
996390945430243059705627`354.1481748469317 - 1.818607416974048502540171818126\
00787814902116869825729775705465936287310674522644708266365364632165807988601\
40296966027806777797773634749928862022142843055714807344988705844349786764193\
62404088917294877228971028704971965390781955586780593936648086628169402233434\
03095337699155334856296854066503986032746832245975420004200013727950105205445\
1443896218700227760607197533`354.1465106409937*I, 
  P13 -> -0.00094316625133062672938587218910513578503591439683777357395589003\
82025890374160198201971872283181839704603210550490953408394658588365320646105\
22810672069483701867498887853890323880464972925010150833045149169075154638551\
04326311731694919230161465915723484513599640117615454411595168725451698788628\
16277351068144334999711980169812288076868866592592130817346542093453761246473\
269449173292`354.1481748469317 - 0.000139744777522521662065470399166217319571\
62903497206106546643631490959565030055724675828571625901253116824542462375366\
30012867660102426754331535866989550546390113013225262801877185012564504699364\
36985326089696226193672645164443168658658259703158242090613621125859030037914\
80507916742705144949802366336006516562351753952872135564280204614219613896638\
58557662924364333133482207838447689`353.9849906428276*I, 
  P14 -> -3.29380537451801733597537295547097247454447408090875592783656094851\
68312879821681583377682288013851146920964103862151142980475933232560349036593\
17560143232706866423866867267280224547699401862958957250838025756675963829233\
81514274436717508500504505906761307683614659383105934215259447881129892016842\
9428649453980830851859701068415763991229393279723641801461422864032988`354.14\
81748469317 + 7.9481579567942002877481988320342600381085471288468481827938780\
69587692512406744073500346082029828614398438185063070888026728579102965022058\
11646939029978048710313163217463102949575995764854963690487530986131937526679\
72428457973645535529980594260687745677359860479047241725945461646567293145572\
5697047535482871937280905424452327472218568345090587977857321418102290793`354\
.1307920226234*I, P15 -> -10.713761299136617164728504311326362520374785954331\
09242004217010555899829126090684243366562111344222022589569316615090379810205\
80706501480495220383212904673325720029568347798186493052777693328285201028949\
77296691613387176928276408863001737899269567983043689931106335043527726234752\
73059872648891289308562075761249444343615698488536901353254626496424869429255\
0918006835`354.1481748469317 + 6.33864545233169412958690763866070892725389906\
97010001490824145075980024454986607223028866623339124991590232168739936029146\
63542192813797693256848196424728839806159293126244346004837232475657792861023\
60619814146914307555420608583199457728890431985457853273191546305155984397504\
27166080261910471321798803597966266757707586740464641446886900714314533045829\
91595194595089`354.03175544149326*I, 
  P16 -> -0.06189595164595757591237815879386967767392922687995757518767920895\
60003895034649595514225599384966568888240319523774539098933299672507682837681\
74919196093255065572597314468478252083917396777476755721452317084856522683620\
03271858503733088228468563234779051405947942292876515160159750947689879142859\
034988985154152580418914622088085580707967735618557880400063630796139`353.889\
8995406459 - 0.25422024519775206466659520072885249099932055516635125923365066\
23599692237226395945925013395302220111077656479653211355657367006938751536115\
53339477556895300920519890011261278628181451207440015638148423030874653490689\
45093815380686205345626132175255758340868048699544863276766780950733631270787\
9110050794352668438212525170406936325374715511169997968689527894218403244`354\
.1481748469317*I, P17 -> -2.1043637158595188779216889133720532182344823429462\
59544598916197614183695637079380731649164830279842045862462451453767525921749\
19794521414672756082199429844500512461351813328481172231310414479455281749992\
21175985482956922175753354534994746317488598648734680103324246937358169494008\
29131665493381464253334900673791902577779242808638202828457793518449764944084\
15624699`354.0502268922001 - 3.0085925451839043801185245440361848429832005724\
16055796384364906023212298390824055203640096457909951299494755550604885778712\
54762441493232055615463607607764105647111764166046651555746333383679971489753\
24625420272500505895893217144683248514549210118255650109596230405272325891434\
94446509194733535011082979254986140894657621365928454287217894629772910901190\
346926818084`354.1481748469317*I, 
  P18 -> -18.3810153915690710201088111145742732658700426512889793288417214346\
61667323217880951028610498059522367934531468927328801125044344552438985524030\
53138182040902317971644132389887546440804947958944882503657820389335675713245\
46448453417691705172919456817916706654429580084417409625381072048478931774897\
20955396163569369469082582695236243324215690949127755828445275453986924`354.1\
481748469317 - 3.443120482682518530470150328760022551438617240851915605515238\
55869884450670327744975713483606236815408184216798795804296342511585875486071\
67312123359498460335098880826282288248916860718928174180279240774261707846182\
27598987490639178646935559252642085782580761988296808410270096557903556169947\
020121635982030389883947163763021371430340143864462404602406715612928804598`3\
54.0832343291478*I, P19 -> 0.028367805217017416408565684764420006021699434741\
25825515196130754005097630781651147552842065933733339004746124179454239278563\
13975839320356013778675740144955700977637907061338582835855595658323853680824\
43337352809494853618496526398607705238295152641109825980038601377694341235367\
16639430715896517077008945744073761265863883286112093731156142198146902502426\
9512642167`353.7855376001493 + 0.18335024159602710576698648322234065060075274\
30965479327454341594113015217937017511907548969737684199038972167182351932352\
92609711149652080019560914011465142804417569112075638504430429635952567890440\
72730881688643051955806595743465081251051677427177480078763797451636773149443\
48158904196860000725167757599030072848373632192514398872949185367982921644991\
0989227416039`354.1481748469317*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.2332787091970440580078178946009846430434421207665210753493343495209\
65698105138481218510890367156247495258728574114982312603282734610288079739015\
19985423271847187868256503948689487452679363358793160854960023503804799573891\
78214725619261724013147429078672197764513326343799255654197350120017444828568\
80008788553808979325486512538831657695419210065153036806955344085593`354.1371\
970453067 + 0.079662244830089754824416185905060294358096361360479472034809296\
42272981432488087460330951376617809937279213155278336992336166189787250724909\
49120862215882913139102996155450719308724731706550472509915402965412674526783\
74630857381526055692725024026617561899308181347683557330914424684944534224724\
247913734600695542754778442107867046101705753166635331577961681873705427`354.\
1481748469317*I, P4 -> -7.953965648112364346550163414586413533769838450498862\
42320483111631178337552592054401361002781023955027076922077089479052634545576\
30211216968637822468496211538801857720801618171385464074402371132173230373842\
27338281509812237364759141619503804929973627180979144027534852011582479093681\
14730928177046465474271115204594113219366273179132459680656383290320335246931\
7789076`354.1481748469317 + 5.62651874846829315748125728310557263600118649569\
72699820222955385248854727513574026154782184810002737977333389460165829791733\
96223434168087109310478158940994622886533729888797724383327753872294847855236\
21563741370838508710035035084269294911850915104596981064137269840607690725348\
31075761844622543740145871127002134442290227868846561836495672735539731179689\
76273662935`354.05138986078543*I, P5 -> 0.01649739744938149500868584225125519\
28442891573594824201474623866315851183261285580550190054838207971918791561613\
31122568227937954110389673540205164720517099093748091028334363316072136507243\
81237990351276631126576326939344604562735345404014656763752866751571364797803\
79977657900474180405433074846587703051262143557241823258596137199092739248746\
19991716498289821020229`354.012580762529 + 0.03254384993702428735611382320788\
57777479254155828433455806279067172875536077291211728384468156081951198070531\
23383074549722640105156124435152220226186737853841755257149937744530314272954\
11711092581241049536624782438542307808657453395946705515679016544577595910073\
74705829504546886610271019906660319707660786036396561069731135223674594654466\
54320308575483047491953904`354.1481748469317*I, P6 -> 0, 
  P7 -> 15.910662746632802577576208909914549224289533087936497100626086456236\
31760739413325214422675665728397641823914316897380041923994823593202753534660\
61549606712890171250506812354052852886028080172591817452197464001082165103565\
02193942044454097448503158291003382311703523424103062272925988196609414758241\
062584029526822564907938863952066114938610192055730540367275959238343`352.940\
03464176586 - 11.238136744365994015617816955535340449571734973057600080901735\
76996246781494804865215122457901468401856811338519944613015946822376029906698\
66209110891947795924965807084082894054811423147534271882362798933109528710239\
65454850662766143073926430178492559974941058321705849616392465994322754074915\
049028184884380260600538017764625106084664799541415987833013083255139020543`3\
52.85262961433335*I, P8 -> -45.8352008724385577105051249273741909406276840267\
93193633539288604492363691837435193198881537298476541586322670863547633667973\
52077383086298086945328776225119502414396939184623801914540704192521856556341\
95063866023308625292336989048891527476510213641918072008510960808564735444733\
11550858758414045681721675089658216476375859393976076226461112098113498262632\
180982965493`354.1481748469317 + 8.212335256428542635743480031907633487623756\
65040483374861335542777932109167071377069270163386193340392217694201398566170\
13523107243637178891461585282228056321253934541566253801430692740142454154945\
04594928333479702539705921389923053146129764011735069620381239089491342206754\
52778981793543536447324633438713559593158972479757320563162529578454800375077\
0303828577386377`353.8217353973827*I, 
  P9 -> 0.1643129874085940584799743261928449722477060664144018514960485618443\
59493981534840922578664945096230163443985904731250924522311648281795243580079\
77193328740459703469627794458822221123246317359011096113038358472690490395909\
92788285250901564436025738996863948925647200630112062387206204306460800571844\
1876402155503947186414255209559766354758888481212423299515597733703`354.14817\
48469317 - 0.3832337008445722672105962566896948583514908621756665507337015328\
59222744580091420216691986680404742275015419966818492836796814493422653719868\
85957777131904352626640936992198081589632496123442113964384494897021169249550\
89604565845558518652423561107777076718242959115189967391700282413329692058400\
90734090583234506865954988954502941581239451521543537653144751472879186`354.1\
295432685905*I}, {P0 -> 3.864052137736438560764071317483218142168470624083280\
56441537572856058905543357604622744842148084357450976595168449242943854194902\
19148266578439781118052765796227810109644151270616484185467477940127594640223\
11258896514150863334879990184587382889853575810330476726022491349769875905624\
17397409133890263964160341282982424773912897700133336323271702216889038861796\
2665711`344.49658429858505 - 2.0352865037810420857121885238121741758825096187\
84120390453211874738437044546025255960225640203240900126871456910185913512141\
81750639504844234314922709260698138084068824785045032297770565125504392105524\
24127651720897483218813011406836467860682460198128340400790532108589102186241\
84155832315946058712610558575013263235395355281665167434922539134995599801772\
064805297146`344.3529991773466*I, 
  P1 -> -0.000803140990512629258688845947283003312776282469675606682987125722\
56714954585411997509854884870576632496575456366169428489213833606905866802229\
12848410058653006624608317752954631899704231465874948387362061848202000262169\
16613085661806710530969116422880852707196613183375285606148554832775009163516\
506593638792888441601089744420591496208134184131880771858376818173343`347.520\
78773294306 + 0.0059485084413536201461506311480924888070385362220823148224264\
98880310542219971545387893054915161798849865211843918225838304386908631914161\
20533694287773888147612004738174186529173757006112330266341919675712201057006\
73222079418476176959393212213144106654014113936829637975455218469043440406004\
13260753122793830380434125236616099651101822913944686056077008217664341591`34\
7.54846183294677*I, P10 -> -0.00782056881087855986341230735141265244587394285\
54203344299030986184812972913748025331483087568647708699955337907459135474378\
54419492716086314019744821029227313654436321714831766933954172613080005291351\
76255543580315928177631730213933955699477890271533223884072925410666648814630\
27336775048772533090304062657526471818326919108999349297001631067850499917450\
90193030892`346.7967233615122 + 4.0852319179167648179860272007031108859506958\
91116700802569407447131756343167744720545807490432494374834734682492460412315\
70941431683681511676388402344104874605087390127372994983113734680554286126050\
94337635122608378479655767212388130337573299968263606161144369144471208221139\
93556211071488747493941984564112927667133437983292957070826872183760447932510\
153537694984364`347.54846183294677*I, 
  P11 -> -0.00007047527312706973323950047863575705772135519024386105857000310\
22942747066702381345646220254138659053138133567171571705655829663629540024270\
88454184534206181947039076657145137500883579283008122393715109659369289270332\
34578364984072788680458805240862054008972139610948089465554915362567377176875\
3966196499599665246513087080905334453759639574866979385682740902566421`347.24\
700169465837 + 0.007940093374197411457096225651815049553562180935152329729647\
01895494279412883116273877634019138169460364866573632810573226724798915747969\
37025718212264556351788539812419813570159227432029691251546340895071972220267\
95905785070984656448435225565159146743322423455771286835265872017542886645695\
751404866670423437777681929208387278465070941523944096550292796252708066485`3\
47.54846183294677*I, P12 -> 1.31249253538559676447079572904755244792462946263\
87608676870901279401280885114177847290375469733644675426756989695309741750355\
41057312032408187007850533394370917831866783414092497485563158189853993426308\
03985825259540327916581880527818620518692056424075492209094414334582908345774\
01524230306659655702925150899665871244057110564054874011955167679319232256142\
75301939082`347.5480097941265 - 0.1653514954120215186917696329941911708607919\
37964101905332526288588547777628160000395151904635409880399537445794397770967\
52738512786229998191455154235260814497645721313440077376885246183306987109676\
30301625541504555908721974193491401105680366836789099168753101607360701933811\
93892455714963468182673368922049622485940759816916121160221056144028206214246\
012736669372928`347.54846183294677*I, 
  P13 -> 0.283135561010271518743117891013913635024695961395413295277759042425\
11624480747673447019089354964068735106045942858742924117058079353373015714648\
82026669507165213179378051381879291742724533254630442124821538206661055769084\
38838171523939204763002641342076805399034856135576810165891195546774287072394\
209917164972386280703517815448238046616698744192749672798269815735542`347.547\
03013770114 - 0.1076350841473730236150617555880450376795926991670688350190818\
23881062032372089341339627039533506473404873798167185588047422813352175122911\
30800856405285891556488767975208645667076545126562830424015752099014194122064\
15111448278248277842362868740593840168024774805793027920791519050001912734555\
34564728385634045962307565929569230115085328915734796480755375714402710909`34\
7.54846183294677*I, P14 -> 0.016341208035339887906146405154340140718635607072\
76624254331411682911418206305577910064803247961101251339689090851602001038519\
88195461026979762602464016264165437385097443178740053425498244847556654854093\
34238370003519775686411470760482627149415019149658116509402885562529226039619\
60613555411513289443816973961342918322425306459534498945059319872892612913591\
9668783316`347.54585441040604 - 0.0112093058939133995892482973322612681491947\
88723866960246062326251372605370737109658901618043554475089237513783657772707\
47692190859561429489602527276954201607531919561257490126589400288257636006005\
32412464084078215151292949160459938601893903032249687844818395674850178936266\
56471092924122335600209728336373691831364984487624999259318485588830836995266\
470031498662105`347.54846183294677*I, 
  P15 -> -5.83478122886431276851404641419538389638927215344926906068525503736\
14897175782981688237118713629239039534250237372260875447574378245565588644228\
94217795624111647885372506540343494329737270717521552876120860807759309140284\
21550007397309020176431220016506731145975906034243362235643805885138875380869\
7786584709209636848221664995712031273874065490342499486892503699667016`347.54\
44652631702 + 6.1167791274955186410331413481582212778827074798417257610458794\
63384531112000729169205476776359571902690299081097368001447560669722507370200\
60737498248600537243956173791077216293969283817863792414653356185276768912910\
80930957164998334793342986616556827508651216189582918013961153833875119499485\
23417607215234498074122702031179182560724857259650851194623011489951190278`34\
7.54846183294677*I, P16 -> -20.7533431858631745487346475259503183975354412585\
85089541718002165081536705047450506979478850490040683397990220914872077063855\
96769212407063933298498110402461567933357288021926580414857307346354961544200\
20952551749364729871988856868813568004861086093196367056221348349830934975179\
31269142160033923338174821236942044906424722140097013234813430941315893025187\
115175978968`347.5469993762507 + 8.055289975672032981542799524407487555449990\
59698159150302182377358799255908811012085902179265146449275428893304015641016\
15317757526462528814533524606369697148302712100314942365255425005876585286468\
86655338243846047262059998262664038847177475613884223520560958897113338716750\
59653297854762099453960630305618983289955697426922692089938196278329798998921\
2288841128534883`347.54846183294677*I, 
  P17 -> -0.00703583731814806350820490425482847155904737803697646500098356993\
20650595614519854624195390785241923027315465505252279455196381451616174090079\
80945735565095477070991094367201920704315718595463170038929764104997313278427\
55892104698297128724300673871989659322101210748551335345578556997222166739365\
3721058394845461444420404081378329284360903027658687252584653106497808`347.54\
423122957166 + 0.007806229060172149963070543226238098068507181594916187267170\
90501456052077175694905907877840167801866993364381685234034531335715159034821\
73298386300983931144684993704271757069415160947633770119745299252915955188936\
11073938694637532179465014247908752611836223610462428958932222818428183646643\
243917581561652065705660247506199881050105773564536334216858965354053211527`3\
47.54846183294677*I, P18 -> -0.8806986122276075299554778644652152175548409636\
36709793639192666246244567919288704363756826688956391025585288648303763397021\
70916721747265850447052178999452376382745117094643419079585728855408108914165\
62273682694103521779324427556749274550993712202707600452529840130427460624579\
43247572694250102705295832568632653396837315064999035050705121169311332988061\
496696719683`347.54846183294677 - 3.49523986829655995289405550334298074339252\
93146023213067190998221192741721610487856883544510391528498245001082195485507\
00909182277414409613414309673768135758140951352352474727226892505400608196453\
84297381457157333603302728427128808714761365338378842074873740763216842964219\
76508702870502583114212028619222354927243587204761663023583820409809611930862\
72986986864137946`347.5475239197507*I, 
  P19 -> -31.3403617595902721146123021093422672447147322487207361614966355163\
72885130097602082285654741179113484852908084889684605376125580803837249701421\
53376387829245854404468401008337134191613313955069142728575207169594575241802\
72650562493477185389929253060948735881988665850050230431492248635074285755112\
35556357691224437251497732555676509443141942506549913583646620186855226`347.5\
4846183294677 - 11.5288955861370402808219013620679548960265890004606432843739\
72988970366401804386418808666515288423002713809325966286673480762982714582064\
62392162559723594671372597271882773647147292992350710322794690390643972913494\
68147726820191365095505227508195691692373445950079639473478095234672079152166\
94399449364040133193106749066477432046424966433343791082516779382924048560289`\
347.538119909483*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.0913293026589452085973904909700670483634455101177777194289678217440\
26816281402492819182718008352319937044646201197262106435852855536653934846267\
09874811389631245422497620830951022154495725179992885025399606361571898141752\
76799035916970582352921061439766670926437444547498494288717830226084565636087\
84047799848894809198820883242834410048589599865422488171935620388916`347.5484\
6183294677 + 0.13369036589699866747650039131333631112718419800487641473877096\
98377482880650062154661211846632225690903762850694458976428531367269255509183\
23383630479793818196799885880646536838515712743492617677711740663464696859608\
12730253687829144504514549472626704554379058451405172226236896919492680616206\
7748248300445700631820274667897873936813023538655475830830241591028140613`347\
.5458652105687*I, P4 -> 0.009267719357272841057241861844293454255960660630457\
14013366486392151577885231233330577645371155721619359240431100297314625551370\
59595815286120887989667066795334394568235942626733237437066130441119943796492\
11348176969811204571585846672226407339492915432533971403460656378882225477128\
85563362565711331201795656151334937508301179104627153333457494529575545054432\
6063257`347.54846183294677 + 0.0001001582218632849235016155852139066359824736\
68815061064747436384171413079507738285048360672029076244873622554135214041717\
95423421078876081660821172226834814439820333490369973630653862691826534898749\
51751899632368031503541293704667263053182963488793413050467149641995470444407\
12865217532884621284486855946255603636500303710864799462298824895973921077205\
206716339232`347.28769774107843*I, 
  P5 -> -9.247630632048099966445820821863271476858931669862656035420847682202\
74044840606804472558770526024198950074102383196452215398850942031937997644020\
45151174349863767073346440901849059407554928648368325169369779970399268290068\
43302111371928930475865944538127538728547124473482870981100295511154930693289\
168014818006396459875439157722976128094308464948850132912887410529647`347.547\
5239765448 + 2.32999722319301621219788919464082653260555320113057051818375463\
25689781978302523412481434335227060976986569100157796540480423509037408998716\
17519454735683382147197700632712781438174227099168262974701827207955754373001\
94750524545853228794291410045334844863105504352403499775534520193863747081214\
2543415878808891316460950085646255022678321635535036589772781925643035336`347\
.54846183294677*I, P6 -> 0, P7 -> 0.03707071564378619728052022727995194162183\
35864553273128581031275322338217349339189248285197020600739844210079230462406\
58751521755831151711661824197402981941978794468755419612685728802428850784870\
27018631983426102842495940974287292334090429952405249396758414675647292704856\
03089442458020166544518637500219057853229157225545084047019776013571710320185\
71699404113686041`346.50221933092604 + 0.000399917561824591899255315411378114\
70266760769679370432499115824860328631647232413534773394163082319581118825204\
93918880507234341551684032123253080553066039283237608745000731843988427923489\
44779678230882158327046528428022723469263212375032471714574674810600026611624\
08982880367634135744206204977699269372863233219000619409707941265309958046363\
0933373477284914662391`344.842863009391*I, 
  P8 -> 18.495123660960075404953826894955345942977090691328003428656766124760\
54564005658549526590958249588003872179716660559369127729864294882265450469337\
97231130787335006196609979871302737769366084291091259576625314054375742679211\
01615665920328557671986061410526448523006818126389669024547754065828540898472\
72886525369573627635010724839437125930303716388676515969597173598967`347.5475\
239534161 - 4.660070759748057534158001920780798639233110430351353128877708882\
86835364518792372510115319606314676260564538654733117931198428749652355271534\
76179787943140426876919106607470121057497971952480215245437279295048670267357\
18312112288626572254459964211097806716785064558949343729105879882600532765305\
372991494531478177075822437044265739266697771470731453306202284508567974`347.\
54846183294677*I, P9 -> -83.2972624029782381305956986723038199119230814065286\
21666298078238708834268836490135856053425907861360052601935672518249485868756\
19437079562062352938541277256293928556448898272481221205516135831970086943358\
57359838162474737863446142782091859660937088617615416371710457047414634473995\
92747132503801434103479770528317416452327861603984371645742119257994771419342\
393139343`347.54846183294677 + 0.74091842398020136237194051592056737140312709\
18184430898142054491018840329591263024923348569440431631031251486409436290149\
42068694425043354081867797251481741889015011634124506457605701870692405711085\
37002436312393348140653621120891278332288704285871040905274113430995039252216\
36143254008734733089129779531215718748138514390918745701468371185135441800627\
91063321905651`347.54846183294677*I}, 
 {P0 -> -26.87248359389603335280017597345449387111477067153792747223768588491\
92467854265428878446001582364940262664916117242040302261127152276413643660873\
19078323008722505381505950469210776894211041922862502410397746615341454905214\
48612929958190887743073358960764246070736484871157534659822507709417644800318\
2640606973173497919803748812680231640558723231203901723049105161511273`353.51\
552420176074 - 2.166823073208227476923103780301794123246978804430460583560951\
59918998483936579111505908520175490004607384433376045198721688905927759921802\
71910432673530767506663399267160907209873453909658498643787082765797285945691\
47626377255313059505838471804783057981810734361110229063304991106713507895762\
749090742931163207700681233927880441758123895442719021027838076562483259703`3\
52.68723558642864*I, P1 -> 1.245509427867932335804996949186476485290704929129\
13621197077398497706439999561235018679246341004526629834431631753568234037892\
93797330946921066107845582422291021049262334757856830503676933436983082260485\
42598936912493811070778037088783736803505953846156071997688230278292284758408\
82379170044925489857638832235857991734800615762134633764085317771352972324644\
6130901466`355.7164844673135 + 6.04756101860089998707028200844749085770196907\
17721220489979002381197224659576181097776662473726480031966672706030761419940\
75446662119523812101227449858890610372723617956592169918526127661669446364669\
87315710332029832743015604963906211077563601237300957984137896370877997072000\
04860541287339435943483728402362420285991046396963446359279383517513050682864\
93483469091347`355.99321102865485*I, 
  P10 -> 13.54731854452406684423411178488123757423609206415622710975783262592\
57241217658525710269124033419908470608694635838959984432216864196734220072075\
99150241058495729015300326033861515174127628821687939966107782167899265098257\
45442457433870385161959017071770255139804657088550856969895479535430010836846\
0178120590782637440777191452914735985297554323099136582769130616150444`355.99\
321102865485 - 21.26936956837747244369402266162558737668909235234836007069215\
27669310538435747217274161146049859379899451325376065705260325385688863365411\
85867460795725748078428558948472176499626269243347741142506344428065856004651\
59467077933227835235341290802796890276070712583406086019332427067585357766604\
8225888752669087761573681605760143402733888968687145159547902706921502836525`\
355.95825356009505*I, P11 -> 2.6351316850098427467769244201852605862793872477\
12739047263547741065362918555192678497818917622534844875970766699481192616827\
09682415159697865447072383209115849382837236195773142747647342455386685799946\
21079216241886845315441289892178685008494146608393075898424724869261858272060\
35852574606594058958063964773888962524535313225636913614878790069671709464285\
559871006406`355.8103894575593 + 7.731512818276692319495439869128322069679738\
64338760636703812087169489590977164558395115520794706201848334417108078513042\
88290002815042399914249463604338148162001857697026590800662988963929585326616\
34435631445216226039831233596669054226754501864134668245330967592113982058685\
46417370902625965060547167094622905318517843436833999660284347153410639115952\
5977705515636967`355.99321102865474*I, 
  P12 -> 0.437567762124251100765053201450062648124074394749118006443064395733\
71409207023809959729126312681118599153953799818607529910929992294321328605819\
51609884579232345377964879560901040699914324116675227003024014848892315043215\
43630624238520003501578461188103896851395256533532278723510812020064247327635\
18989689395779294124100480258095358912795214014311740109124205831196165656399\
33242976016`355.99321102865485 - 1.818898716796928111930063298261852385449104\
63012558955060006863944364327810788460490820875196537478950097097013694192648\
30584594168968899331448933830394335919003742322777987716978419677051720091648\
87880026434229528172632753389298662719328888022343285985992034486595596057805\
13862566045192029588588188091965177541713711704502225573637663777813795832734\
5385291003238888`355.9897658773962*I, 
  P13 -> -4.16506844287248123506365582446689083686075316946316885048804585158\
76729555471554659370054339757725115523074294130416936042088160860591520301451\
82996646031978980641625337034074069053958415015595269785005902458668941349597\
47349983872169751998617421992339895855452211766696471552076146857464249784284\
61963158540099585091973434854409688813687180822722057375537346097580528741002\
201769`355.99321102865485*^-6 + 1.0366263961116565508451737374162544508217647\
18286037824231825362685684039200889264202771206006404249020207393683321341630\
81724040503388923100077731934187878367235654967377722941265351365080374437837\
48304271804665669121405623290278090355168344893743444375569865628137045126845\
96899861156871387392775419443373428173407254722485975387186649755906894407976\
4061302269048669087372206247`355.7549494788031*^-6*I, 
  P14 -> -26.1302404086070631815081857909624550650177465286417682084622798557\
88374669268132189954615206418481987421853549534098824775871470449603642006504\
68831914667383324544429693019230951556284607949152361246595108722442635234625\
84462113124484945278463204310008643218020195243764888748314468304723147086046\
09096243204520807352451757351192363577262218057460335187761005666878464`355.9\
9321102865485 + 45.1529375968704171370829197531518395919085983652849792033413\
72139426994127022444721435017891014404811621495344010948988450854390782164495\
86084713864930356769352036766458593103503959490798007672065975890245386056040\
80877181757738732779350075675294421491932949505336223387906003859666407352740\
62361607173793235077134485495228675226428381934259231870264668591709652368949`\
355.9627424891203*I, P15 -> 21.9968170641041271615286524296895222048977034297\
28342710082906526080083105626838892146567951759930385646469545615511854097828\
38506991744319134622576093348220822195500478700046054195215284684026211312295\
50036857055702580337921322270000687402889906321116113062148976782317916963874\
87941762839916070068099074827435863461056291158284865705172516249765927966234\
914355942575`355.9076776159676 - 135.5839081969020595619878358765793962400147\
88989528663421751931109554801781638029567368608877987182852160961836345273444\
48925163393744848287562681572026946330605233155617756443111585277908074307297\
11474222225503088437972487590177960428307250653403007079510621022126729127873\
13292042774002561788470701051256754532331160935797762659369475298739832443133\
146463104295869334`355.9932110286549*I, 
  P16 -> -0.09944617525577092838011356087108261912945174602820813034287199935\
24627103312039750998990420477594000355802295922935155963226241462631420866831\
98532907475645517925086182865928554000166432906127897128643817173516964674269\
86994609092976902195467519052861897111272075336515140124416811613050200920114\
50545342689450996085736520622779278960508327441552360169521467012740574720944\
628077790166`355.99321102865485 + 0.10353022827003703732869501412720682937437\
21429953414800546699820950507983563389099324684587821470640096537571047767410\
29047785756283244841219479300747768200404945349514115713215436385043700238481\
70559370547704300196980309775288020934160208136830539203900378612175999048003\
47607302852260450230254199004548582248826134484712649385134600073741496089041\
077741089126201196032549633701317334`355.9341202278975*I, 
  P17 -> -10.3535865933360021467819965011611429528377619453140767399319782240\
60752612566232821459117982560144256768364537239167520093417028404035763209628\
42066960946882078305277400588856041167275274785986288194376241333192193700761\
57283002208087358957003403470388897103201436820850407879639134238499927936514\
73282960796697595040695787862886052926239169023355181632727304110235046`355.8\
7071012513843 - 19.6896204444272611577797524411825547734113814982459055166632\
40066483281485846562835804098016465508855990795140003045363516516729444765121\
52400196528126619749910301959652321501147710820877159235162524606750022782912\
54867383818697803496662717112168599944228211488670165952477897061961809054732\
43923339144977438031224107556295905198507123625448516565936544379027313511086`\
355.9932110286549*I, P18 -> 159.261677318871698374311344012050970453486203278\
01360061414611756001003205913258919971999499834195003718907855523424147377145\
80278527830569231022932747516790933118875287165506008687390524762488378041091\
93502727470521182575033311078498242520991014056071973983590426741009212974631\
27114212673677870539822897902248068977674290946717543146902580807609156583107\
8080595292871`355.9932110286549 - 130.697659232375867405448692616917638109365\
95482013140218747498857308473950312633739794408421923342405385942588809892922\
42244413036164661684027516553080599952951744105553210358426612237795980815340\
53385715721774236552639494861329747883524813433615921720804944275382966916430\
15124960535171570039737485556981780021455745513927749585572418226400082360743\
5682346272530720782`355.915796869031*I, 
  P19 -> 0.076285442975294001875504868441544300910158778748166919903892675979\
19623177532355190350438903263209508986422722090013024096116294806625224223754\
69801036417674301429073457842346747927773462248844500329060608089903627034386\
06755581495146142138958249285954287979472315006147535821890035551797649122756\
61294072649485095643083228082123926562600064598487421051407998569849266580005\
84919490743`355.99321102865485 - 0.066962364319981739731009019133074488104637\
71710907060120264555354553730033229408032367168107151594263711560984486272815\
51313811369763497731043113146809936751535133134190125704199134263135637480901\
96350386970464010716177244567615362141329041817865236735204417724903452045616\
04449725161227006632400875113513012797200587638079516182186526094219510950775\
29213743436092203697680166904724866`355.9213485403749*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.051516798105250555040840279518838420703059591021911414983129268823\
72319373030684650482003047637197654578040145039435936641463185488195932551666\
86760845090814721734794022683617087702712587337375856609958819161081994660284\
96908905836608974964000532808923966516602753019564883110050036952526970540163\
84469794199516950064885343692834481099577239376699955387909963070878540527996\
40670104251`355.99321102865474 + 0.053378859239422516539014038375465373088406\
04106105269020185659508728625785962984651890680530893884989997359876961405504\
83810390657526473110617585365948222917182381465804603206708820418141121928423\
70854559008782990775907833506199747777909014683427682196799697539567730823222\
85985904198265617455314190078937103779177221201541534071805287147467963028354\
40888556362347373014158776893607201`355.9337892736444*I, 
  P4 -> -52.09010536816613600910003835243391554710832885971474748381812145004\
61720407728519656547961292141677532024525303135284795654349036249715178326187\
83336643730495288121982705056145110612959948931178817538263843574960937679092\
15890694523307054162651297040488062352160034075921914649146433069743619235670\
9016477643209960756667109814180178049675212691810612330893421583179847`355.99\
321102865485 + 27.38918262614254760038185241326870670703092892258831077211666\
63312101989397344975109200439625161587652537980462586107732909778623696702122\
04787226596770019658765964889179149715283467472123214296058019230044774651884\
09929007487031561258117234762015243813464003490767488778551450984298824778318\
6381848040400423245602902823687047759922618606299954545854899342345269610036`\
355.87070198894276*I, P5 -> 0.00339222050182793993192957579186060794594327517\
78560220763924928132335599949024511017990908836936582994361487379972735959396\
44487857741857422686308653921666376591082789192741045657488485463572602154627\
08475025896132712589337680843226892511252423216630347521409611302403157063042\
17331133519720706822639796794027242044369035983417474123641384919993590436686\
466502159740476034643925493173`355.89922345276904 + 
    0.00495763535023680409761040912557711568964470214178678893866436451946587\
39425425696501093904572743700486920572480910195211815559392039811287897665776\
03498290760735728636717026326941503943024434977987903352833275605652813584709\
52208931417703871585357558291794785486759440317820614714480202922721280901009\
21671528550150273747823573828283205640920916191410114097039570049300877881758\
784311`355.99321102865485*I, P6 -> 0, 
  P7 -> 104.18108359206393890220148475269755544074790277980082411265614148625\
89873016604071005100584465004137027243902227873277360985000955080504472065543\
01557675815174196714031979501863990512563170701768267510172806250140608520102\
35993457764737580851711874878664181320916563203863146400048135706433878776671\
9891986601363049531674426469415764748581958489920966237903205851126739`354.80\
47199689069 - 54.779428949495809387601705173262634679115138453977873094087094\
54243002742083088862541286422313715990377012343268401909968742807031518120922\
41506927774203294096692625629351596649419228062147313070008257927446846220671\
10247020637627429867920008481462327562774961312449243672776986002362201482076\
644598794286358558700534046111260100729575923312969812434729109640655903252`3\
54.6343322527501*I, P8 -> 256.36160790125145465451932426593285872859974703166\
84259249850595419637356736905807108857619720659615497152760832280351394417247\
35373106014285629204857876942854236175146014032873076021621708539584941006517\
82130521016527630577234363618741025741622759434313168238294779031287521150253\
30615743207736891695111565023462230819696304609847163490419008257535081956219\
61508385497`355.99321102865485 - 445.4128696077675489437831608050126708373709\
10944519313319041408618386209164732391862055172511619328230967247821784269943\
52168417251987005814660658746041787615528299382871264022386386930571289871833\
65969443388517908331898553829916684502251049907851901508077944671732362862327\
26171487292528732372850576556756496499453901877511929937832489167636699026584\
410676529391151224`355.96298629588586*I, 
  P9 -> -0.226170190806390163744094396471370590922878678025447686017878870365\
57364510121247454524817559072405423711878712324451026392462150083078203794916\
94667104398014843557005149342404947968505307029243429630154496872304213245009\
54305182286315165201238900052288724987700448390666286194504024296356169936795\
25476294590134110775409098750838596271420665476407970157137766885340728971332\
67715552548`355.99321102865485 + 0.036077568157671333148344156112054103980796\
30848530333015260827201628414788253142226744679599604793075695891554666555123\
77451984478914818830927758454927487512037712110199172564195998286432352414954\
73088332194005577794159457864811288016683305506038142709476780290966545400314\
81488145121331171045255274283363000992330550832517148690123431316040457985659\
53222473246271697542380045098797283`355.6584227662616*I}, 
 {P0 -> -27.21574378041783302059180180324352533601931823772824688222423949681\
54540523790888914623233717358196061296663616894614482274895845861390276258886\
49892247959013451181784527413087842058312438110769915943202752796944599798826\
66902589790719881884953032671278335944213662886844796172314493982831865738943\
3577025170452208375597702193163838211859631884678145485145138669946755`353.10\
490555248435 - 22.44043554846933160901818321985845224899705201522801512486167\
13245333893938342208017449769412457964510360163517830141152552091088947277427\
85694964335545890576267725451017611318977074667960068933366611261754229975505\
87806243785250994604014815942853372509258923147751139398884345137684569545909\
4561239516676994954325817877229221910814277651969214293126295400945810735745`\
353.0653617836944*I, P1 -> 0.714989917521427685032599287009718610931710294783\
69077242964583596432930014082140671551809176440805178670734886189700049110215\
17214637000505715904184775304349708157444320495492213098422078980545569112770\
17737519768525521272428780886287740666079312486017605576988887587000673290508\
24428448892193241368646592841013897089858847526801681436832032026636657579052\
0566473877`355.149078778333 - 7.026606700653882159020473735224970931170668351\
21595228831278670598677951835210753971082910498756877891010470598216795756730\
82140741284763405942218082213506716197446234789755298894494827799023562171065\
02226759914688118026190535619768152003286308877829407421857914655633246162687\
22726330331616453099423356924271848938223597448123662581600368894162814000216\
2170681752663`355.8431513888505*I, P10 -> 30.46022319888186551790848897960763\
31941121119191836294312531841086607442293744464465520582050747456679179691659\
66696673282256443510786678353577492237699422194931961105255813194731844346825\
65591108293836938093762175383505474531227858953489206262945624437298414929345\
23565254378176594938882880190449946845914592974396848343610270130881469457654\
15170047866897745324585889`355.8431513888506 - 12.684698170585510034329383964\
55974549396210400834327303717428476752781121901367297659575492347807524682715\
20055026028083645438395410911894628223957192013979567813750609927845936484611\
36911934109981060535462627809628456030033160863983132372690656781978279864441\
91537780099789624525529935125627599897018068759044268329109547369467933017950\
9984888919455113049951312578489`355.74310834783245*I, 
  P11 -> -0.22351478362579009579954399521117216438521565457395061366889061201\
50686946823323585585109817575976929362326834553498793189886127545590671899219\
99622315879694198190437988598246535102035496474537765998130662225795999784920\
48110659499103603243068912997588493697017842660666828003189083454829303856375\
4753363555101633449935534780528691859959781701336774945344234565620216`354.58\
744813101043 - 9.340820550910859314519002013821634756501622541387362597082657\
56806254824590987392309048114948428937800193058985885224326845732001550096345\
65674499690964743315360994182448889760502913272395269180427501455007225095910\
08325775269112501240465177862022131813064287527990155186693364610543325227991\
839704082166385387434060986187830327134512001505259129622835111588113948495`3\
55.8431513888505*I, P12 -> 0.437495792571705099461951395697522754972536660334\
31709547918893077551240593406736019381476297328859563846877176685478284810296\
30649100572761393293544418214690291734844117026019635798286033702188929512713\
26790079814587519159589476492350319474340804687757961082738424228479085764329\
22248710457734235037118206285316269806565981026922313944908898026281208076742\
6268929764`355.43976588262166 - 1.8189201484826764891501679271143396612693582\
72271056020214524093144038915533575141479548860856352125633057683582530443577\
00439115845762323663659544236400078758224748109696225936152799999713157700739\
61586833904454632888929667602967793336566465474221239051333671887847076572017\
26395894806450105143268547590858177940375095832402671081393530016538750772215\
682623159449802`355.8431513888505*I, 
  P13 -> -1.26456162826031492544938714551182324320659537395870267379626861366\
78168860879067074413320623952585583060931758393331595205601125196764636107899\
97567134975941588771468302944039903301197066988650542134561089722910545584909\
10415544344073688136375103589389596940537775149465304880187424144495275066326\
39050805590420520828153222755777897051683164198366740789957704884962469341519\
787781`355.8431513888505*^-6 - 1.99908036940669965667386109725954890915728243\
73769428817685743862805294094654280162327223279686279798782617453793859229325\
21731595727246144097206800243972732177235362762216895647414154938775527400663\
37494001912911212875200436512258825154703344590198783885236356757084192798904\
97933371289207130727000280640669192511945482489038201433230044870273988150771\
79140281336157234335182408`355.3048269386353*^-7*I, 
  P14 -> 77.39323209028607863203970981032169334583341891046971378475560615227\
15287424908559982106249271433330678290536308741169542726348884912081952393427\
28359579109109942957624288008448992129282907471717368277043740210926917898442\
60057235771286301633965743008197026741406307910861134771044307296807210891191\
2522034353556410733601203898513770288258607736036687964377524892506008`355.84\
31513888505 - 10.321228971764345586400830093658366503181910768233711097044248\
66328994258484921425745289899465325793326191262329473667051561762124671004528\
20244800617685813837702637751284816133235845827741032966517279269334934621297\
34842275881429483101557869990574443733639532665644584976080117343406225388899\
166711882003892252296219040722588487622083814207311395212861826939319225826`3\
55.30814845904115*I, P15 -> 230.840764819536942405961018569546411692897112396\
63268640040676045032070445932572007678874809964798181748326733453326575880091\
09913999650105637921021567751402396503302205811147286034721873952055954368892\
93513634699617939971293141573674853238899693708457166282832422861108841006040\
04308546109772999746926538275341622392861977990587983695937337870226872085854\
8423692930775`355.8431513888505 - 44.8175342058077292215374687376914477385074\
92695582843152126639756606811001556654574250021934880781766541963227325462084\
10518192653563741312108247671814563064867391611234457543817934557541680198445\
30108115788512660124888042731870506448442222240553175926365204636823011995919\
49264112938146193158889702153793049505275680654751020126006601731861001040533\
553745916458240892`355.45775904466*I, 
  P16 -> 0.055797993022815433403348720990688841903278778083432144427832577842\
13262716847541280079739000602433952496627407042845873061457092882781539804553\
85462647571184909903079264881528591533129530561575738211815980013336675769829\
76446503430919483848907324802156055436730729329273589397375925211862139265549\
97362139436617142629644465679647506790830546208955618006567306408160580547125\
63729001575`355.63368857021277 - 0.112413712411960977634872207531845018094668\
05546761308449119299203271246290484356543828490889424823549277876374741730284\
76912725333800993096024495594295925003369407552131998129504043888886723279218\
31082293483135813379968607310244692044479506313137012783670478035243613737808\
15538006440718372075876097198760304276718732674306395213800325076813344459747\
85038359305175357583611355201134462`355.84315138885046*I, 
  P17 -> -13.8661134479008284947864455193160023388637296065638898053823610881\
41642586855977870819991625598990591250125329774917441993438010685511828847119\
88588260463550111992702996274182427084505154959119253175920850629326431225699\
36740658908751060953163070552671398726434918025483296416489576546474252489035\
00231406782246928256757456819794149035924614102248743748767302211123315`355.6\
149034233028 + 30.26894342787968103847830536802111181644674655286910952448421\
94243370939211999501085024096936056371041252149514454826537342355603532097187\
90499574435024210014507591612984470676240087969224832449948326873519460737740\
76185978828786260819352321855607909357763242600850947767421534670574884877103\
1674150998233196998129179598588791324494349587874819395489054962899240657961`\
355.8431513888505*I, P18 -> 304.158751873824664853909766933763069253610764155\
23053532423335432837766700193084450456818371649144168286372436036048514481326\
16490150418253195098050420972841918416459752564689601088496090154474680963973\
92782003771430237195890277240857556561212799147181060878710981222448499895099\
02386696877469753652463016233307453310208111289713308292218361578817809476769\
6001972785105`355.8431513888506 + 178.603668280016540827455991183484450478169\
76375726081144898331270628068201080058330594896162904500210542943843711602827\
42690134512131538947288874939563417177890312012364076375094173757277712414423\
40740724549983219256231621324479612264455073878895817200690606498850565197709\
98980730045295076099680906204370417704418314333661881019632582372187480343664\
8437077684934336143`355.6707823901311*I, 
  P19 -> -0.04607071810254589458684648084880604392910018909246270598688728596\
80305237042224021277796884437503399283020291079866454839270515792733155652894\
69730244210080386468880356793831142496534092591127056076920987166147280192683\
09280072029261194266027725111135673320447078952037217487741150398813657243330\
13336492051484800616904912884643746740369872416823490114705940794321930016094\
934815453426`355.67788195242 + 0.07584643716966685143920551632727761850445169\
52098275612876289363893735842241581114763314141154138141847802025631645213903\
37186437885512493915832090667000369295619839644955175164441941856641245290926\
33303113889378419522641458859539822436082216992136125310060584511726901073321\
67258273553922184706396224438219234626835894386345913403995328266327677155021\
959491032968475825494345253666453`355.8431513888505*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -0.008951411352403200407377457527703381981809538432084365648485362711\
72799567063410343369299758111802799323218738088556900234138716850052614304922\
32687187757667395322688126767491332225342806895674732239875128371832220042235\
21600679851355791821972583436030331041858159798007588702186776248897440846320\
30959189800594993530232206699080778558172033305197034636086591700062455311688\
444378051`355.30865361374504 + 0.05598659915543712115279987159514976217664781\
00227146131225238673128664050163117757015951684748522916022543443243209517361\
90152370009206597067412844292773230510240924037426825281636162069870755172639\
92916019566735741185583376773789196263713947548948350749067472062216884712640\
63253349491467138281710041607673194605379795435438493450208674669470738604270\
045594630198100374171662231111861`355.8431513888506*I, 
  P4 -> 80.082748959550728272822695077969250988192140525070290305829961572571\
53000479546453585675938593005614516229999185844250197891385789586654507563300\
29388122038892553335421117788445936818900213506190326616222784597464721122545\
42920209642278291576725888298004462159252253175884662180379512005042194530177\
307853844083533517546621778627415834869199772211186018179783050097933`355.843\
1513888505 + 36.6834678167009296827259369932303748693987915822025314924295767\
98670424554663907761657859975255214004195709637228163210392022042686544565569\
12744901201441545635598542215632760891227854596026428854613086804307801921946\
44378489201901122304806466200920910355079801106181036209545840146179712156471\
93133666270301452103544129175249333237116246256716679099213671891616909718`35\
5.6148891046861*I, P5 -> -0.0040072469353124898572195015719658629797172356666\
60680625716075397907877392112448989596697600785380442065375487015956513370156\
14892833717034778709727500196588008510731975249783778337336049233644749166554\
51983101568767110855262503371750957214035893636529223277456584582236680357609\
44776113619713947296961101157396401858569960289032233441107364983456494472220\
9738357792300178623834972529`355.84315138885046 - 0.0002291377371449602762647\
45500595759202961413698970772545735302218362057606456398366308770148717568703\
35248004190583461387635050200948240143341468066575690666879523319420153172202\
28298175847851433479989756770866286316933445347160167549378118378145697331213\
86715532579978581335079850448408743487529071952724102722624607700707072704263\
6645673522856716561842537406231632099665363282142333`354.9291600222242*I, 
  P6 -> 0, P7 -> -160.1659048724701668878395849609619585211112343615825411744\
47190764645046145342424267556966853994890265842395101798675461766174553549604\
58350475836480249352564498463292677517667004779885562450319157864177672003915\
87829337497638884527474494421206696925491058597044049807812293571980810743971\
50989908224107752642138650267667372946993082862588205968054558497662055169601\
872`354.65404560896576 - 73.3676286796862510039094751747692481734508728146621\
98443016146222602280912415042272021840224556454872145310595693802783488278719\
59420276168355784475562856248903177864717261541876352115279640493942231472755\
23271977256485323493746052064556106697146709507211708354542987234979498271783\
30655991888128812034054212322906412648197635676868656878487303783641074863457\
180489325`354.4301502371165*I, P8 -> 867.208965647561671635588724580812800345\
78091978988882976985062577900611770901289744314135340196279542125342704543783\
89050706803319070974578451793812545368000259599094955707571812193039524339370\
87776488062930914851482953972113402501959382933986238751905593887683510213242\
78243391772909384368923056487079062850206746285446046726820121237415283938215\
1391434253925073526822`355.8431513888505 + 148.505696860758212505781946441055\
67631710674514031681617077283194198498891847343296105859921294903893855140006\
51360223183392367059683079304391439243902411982852909636139325472669736132433\
96343132896112291601029063262534895422133225248203323790510612321068542813075\
28515481614786556567041781326523762623584363865576517505999878110834774595231\
4416295998509228471128360546`355.3316454977176*I, 
  P9 -> 0.1791644330656184739791536309586410712498367044919178364036378648515\
43187349817964610943050546063632978624634995544434426114265235218944978197077\
37704824552745109967961003205819513336746553911412801587352039166364603576265\
91964330647590384936222525705088700095125221402138076224738826148773708770579\
93213014240940691253087419551722094880104361615583102024231663234026867166833\
526421521`355.8431513888505 - 0.089386855578699557321237730534509578585676946\
54131540245781519695166602861287097123355005390433087402728749003752640094527\
14478596846400094107865525418562050344274214747440296122570146162958003948278\
00332157046655664074803549458623590913935620781052532621125176208200592713691\
36508100054809818559269293187885487912880380636237482909313160056917094250061\
56861098574700847038219614607946`355.80566314660246*I}, 
 {P0 -> 0.1476956180080147714405262362719887249269029833005458069697471566562\
12551682162309767180459337442589850122219262149748344093060910926147898830459\
57685865742301505953892570317008060035536633277785051786794816727364045624479\
40588282603958705062300030766589189963176370323155772794802616449811662622749\
8532595359564204532983948155040452028863988035425494382098211389947`350.17545\
6519621 - 0.27794108352667554473185080290531670332291749654952490234229439707\
27284335359679539392061319589895979626474330851694134041567764677254771390630\
33769709952144794193634887581142940172625735445824359443828576637273631826725\
01633995593809654656128606238831761584781184555285550661732832646424349257672\
0942210255788550833785986803902848910196772621627103729255272040838948`350.35\
028664005836*I, P1 -> 0.37875607938941171326369239200145544650157112960448594\
07248061671697435455312333059363507690565452166792860910178392624392752115516\
90852790262464870641346679146868381652207780301703066481621015272473348794118\
50626636830272085976116454278380754954767333659945060498925989581914941477010\
00910292637427968380865087646390758896345158475904437046037444110754703370244\
74096`353.86264246604816 - 0.119853347207224484337476823196957283402037714208\
62198942127142785002898908625077604145917056548709032515042358022353268548002\
48086315367537594417768154263572335855409565283404999482835148971316597348780\
56098504559031352127498853465222236974794963144952814787363710943340561900745\
81979934606419039457107812203040911429215114548206678871396743521478008851244\
1408435728`353.8730362590207*I, P10 -> 0.091926900776465645585451377132166870\
67680075614548910056021944196503765351545025508932119306973618156525380289353\
67027914681706509526680856718440936348640676608715759521840789704575273219489\
50185946462020879466929189767580695033177894050684270162217692536776071148270\
89376459796211699817892056531320321444262566373363616995647794488931490418971\
1314145084825040991778`353.8730362590207 + 0.04900527623656644727891854724120\
42337802490535037305187222464153676485332909909442913661604255246652891803543\
58557736881386049654743658107339373837826311825428525522851906630101241062730\
27129224402476974443692134758278517443928214393726717432081562434310136997945\
39033381435801641303480536050186340214290853450341824108540381541750293304543\
08479770271765583634322349`353.780290434965*I, 
  P11 -> 0.160701470779368065465106153315893415459657553224754001587424063900\
79300224814858474135149923007852543018127034389241285269884479860428246106618\
38419925739866399062789927334814311381026736837912012508214367616635269726479\
53769874787807028729056076054144619388352267816107955527970326302348741161296\
158326029342139513901301528039687055391968475112409031254516661392256`353.567\
30766348306 - 1.2198126630728095554077700279741466668918929063216223441542475\
06819328337643913089075852192270007010881914221037753438311337572781611176007\
01654884097525193542270802882230146693188364927881216826054049132967061450655\
48781857862625730342901457465847897620928677105163708581407214880259224405441\
49790409858507004783303882442582913980268204756661784642352122135299393859`35\
3.8730362590207*I, P12 -> 2.6248099736926175097378377138872765646460881748213\
00316958255938930318327259626871764801324342346039126244354485989946646496968\
93481960628714780780642415075568911334996343765002502947958607751974041183173\
10608075914671552088198257470157907132039159926478656855129074561917785356498\
57112177061566250483208367817674685746368441818942704741936549284669097389990\
465900254`353.8730362590207 - 0.338103326807260083853291894315830771988166481\
53574882019843009227944117763115317358714625627951955072527250289318116720903\
46079614475282557596563590200337563945917423708559711682584994768844056138573\
74142779126647982264671679517106961650824350790710932272368258957895077313360\
34426304015579097314155696173904856351994476036092731030372134293334423379386\
4878473918267`353.83808812030423*I, 
  P13 -> -11.5376570201801216828191982061465495938280084133094935195806596310\
91894186926515269525753734874998778316948612139080685211815010449712706196745\
24077370018961834955321813348580920348399071695966038396345692750715379728870\
50089714167353633797828334883226626545464339718956474179895483268860171355367\
69047090742349823219681329582969647712455272035709600227930363497321075`353.8\
657952444738 + 3.027668988096730353543523797500238129803319170378524685488445\
49716361920922466494102717290999558609733182655614123670725322356185568527415\
70006272318772960572815754353166159255257783541005833404322342684118535751605\
77234215717678638516464028172685516787539278093752567089126617262811568952068\
894353962331486298589298817281651526896744779140481141057601170011259350662`3\
53.8730362590207*I, P14 -> 10.21209306533282459570401189404524313757780468783\
91854059996234295915487183311987694552184721528968043377344080703688505741156\
84320301729576812607243148615857652485906519081575598026331022216499773050957\
71828077660319765069976721015188365657597997234718403772108032057623169781001\
67831306916411315191294599252429810891767717542704578838963892232516414063647\
49229937511`353.8730362590208 + 3.7719454191575254125207549442753071774369375\
37682192586870994951737149330403230171606787792467513986774670762667144585497\
77776263664304084609572437415913054924890452398905830076922494163905737015233\
97548847742259872716689856561727873598091818351732940619789344226282738158791\
95102727135717269077503653035571709259972864034016072831497849435072656586567\
246326597340332`353.7420265967344*I, 
  P15 -> 0.952300412415928983385238135632155485419904889821011821470063781805\
77690698165542178148980893110701518818496558195039294214804274259299510264139\
57828378952610505156572454852527225577352758286920328614550194901239570831215\
28238025099090855931589673163683904336567173852790638187408205212862801256110\
773317929561089077537641047260719014062393264986275901650531560013071`353.873\
0362590208 + 2.90803873668292823859965638880718143132253774389047757881138205\
20122314178390119766312328778747075765942655624032240417665176375761381942889\
92260218090936443302865131646890523282015012743588361619630311926861728352028\
74840522178918791100539560839084348300198965163284988874680563948635738289847\
6521697230589502906865297045410098276485249087984939128786430379136401928`353\
.8620014276326*I, P16 -> 0.81973537399881252645053146188638964909292999566205\
87583878199207472919869858079411498925985183914161789791759993845072179552609\
08551462745726067441815041552392975088766525290018419635842487789435697783299\
58985967098173598521901409492482080299009408922003282233461072144495300237643\
35551055863078311540405186812838718797237541775346244718482508558941390416229\
02997213`353.84611866862105 - 0.496825333427452499851296544978063257410019089\
03958310027290381022517861883175925530218742445467460796011598737916636373746\
83187684121748816218558923595848246362697150179454370220505246440928203975365\
87218436694066145476990231431086940255845096453908898920446751877444013057337\
34066683549273016161261577583311211965652063660620742725961451547713629908770\
5948841276427`353.8730362590207*I, P17 -> 7.694426160548196674453521826028225\
29679881532236596103464485978400934229378547592501508793318190539205130089197\
40959322189085293487725623714352174698916331609371676836191261582675437367804\
40529760393441810206398694285569040825815867975613117792921508419473846776805\
65406035304881171042528320388881762215816516497556231359240508055343300928338\
1650022585876514701216394`353.8730362590207 + 14.3311231079966789804218092248\
70529597080249424865843625751240868918169924153890149132496551397055231890733\
65535590204711866008380586717144339440928183898428313404078247549812911551489\
96545958746641082965499052192596616399968818678732804477346664645896967970481\
84370983173959396726931035027692347084514763038191688041451097381083546518737\
417479720398140888728684568902`353.85000839594414*I, 
  P18 -> 2.418163920287579277356111451354182291609962351455238907511605015943\
16221068805091885747395439428978585593229223631347512574069570006087455028109\
67132189128129127176057087623038625516050316457395092502756990348668916289305\
84130871366152244673385199618215828376426500798424942693144831036639267091490\
686194231961310201271458347409172958200794723841522734004793321212723`353.760\
45198781696 - 5.5565153543512511739435948767645647796243755232472677251723859\
44884103240769529240116782495996471013796569645860479111321792810105280129574\
16663496667353282545357212117606259850309522544770746943280230517456278226300\
94842609696120266511395095641154354545548012682498333434353523579411498091764\
48736933070653848167480943462673226753578219235934836049425931654156704032`35\
3.8730362590207*I, P19 -> -0.839578517838464972250935156817092596760146523437\
64540154040919042030519596622094513811629440094024280366596070077039221265840\
04311178721686612160712922604442427251136842054488359286952198214667679122572\
20897386025886604822560554937906434320399580535387155005292734788337092033718\
53337667298330298456741023371900613782768487254632186663148965101315703248338\
6498279689`353.8161270911415 + 0.97457542374626170506392426881730196154564584\
49783365479103405363341956198842728671291127338563227952576005680265344397991\
21781485365512247156458688859725439247142407002651270925714236972426745292355\
52024497194644971467149296063091216899084902299292984960094064179363308681892\
92230631121285798573846144474881783334509843910078229566144961191551929992292\
45654091372638`353.8730362590207*I, P2 -> 1.`497.38090666937325, 
  P3 -> -2.967776779172335252196565837137234946798043869689562109276595110256\
87069652207190956712780894152911851964152661746328115112990606281103617512758\
49366414515103625935970888295276891950524105825008786634759633949677337288688\
98734483617134142022544367661013382192976841110714272352611306031840855673470\
551740434992617959344938661202297002803246195592728627760698974678076`353.816\
8729542393 + 3.40263490029534893596465008216730854685243527674580258641981504\
00177736903423805458685364373134136845062731850690471088135405700511847268377\
03581636790703917200746225605156023901870928539117569317845809310313537271685\
76057361336869947660104232578796385597130430079663207856282768484134349305504\
5320859395571275176867538583171785381724786153298073501893791229237680061`353\
.8730362590207*I, P4 -> 0.056387904278007869487263875969717883183228813066493\
21522839690500891642202829706684283708632299707741744314220955499366308554703\
15275470480214213910016235776053352189660899723302894655175847605317790088119\
54483252196582590867502440424748061970557099098069933413036112902934515672384\
33694869175719251028834060195323555448564859536440124145632178593845158109051\
0628892`353.8730362590207 + 0.03424636752999986893335287021957039786269246387\
31595405959951051212905955855888315822497339047901025502629340374836569055037\
09282120520949821431301522747649010107377726575692697721574179870358561877049\
42706125884356274919516835421067852578591497699324212185643060475425146429244\
98539158873695995607486329705884915097307067261441449136188390606264444694332\
0268446877`353.7914643136345*I, 
  P5 -> -4.103570325595072630457196862219097488100424545076149215442557136456\
83567191313252396792827384999122193307995273751756798665524872733862217092361\
45647561577995209923203065080489243623893362731463922466742133161777010853387\
96793925241097195803590221955007018060246215103296834577744605053331427082905\
776683883034599513481510433935108755941851410763490552964243458682271`353.789\
5830774529 + 6.91342176294410291018169916473841227317720375078941990304006534\
28955327697885318090170295475972643667717287783796748987216669466191636137854\
98745419217874523198950949471002548355368177349290946576266571718494866618830\
14505935494972478056335403981173504105800528017428161806960832360255339085900\
6412838573750777343642702283598004492092367991601740010290510904071426814`353\
.8730362590207*I, P6 -> 0, P7 -> -30.7707927319720931377149832359242226109027\
54005760154518976258147808797228382450573566877467685119121612984553693307401\
97173675991389693681612034968656940102248103032713770254626637194863607510432\
13183970355468652296548972293551759838772169707324341798664731489867183358715\
88628526923958247488098715564850757050818441218001120552773966028368811470698\
647826985179715168`352.88611193168464 - 26.6708738666312555381356565532510741\
18642764571973840752011543265604496388678542156076331524267510387405193702223\
02266305994503890045732671046328709650655324393829635923093255407589422934572\
69800488221598715273577796242215455202615914407751606687792986356145185884288\
59451791254608487464647243141198559064660374731240327328859809641225893631259\
020387206673725324972906`352.8221693407463*I, 
  P8 -> 0.0182365717159336147878091648020340156817104629555016811477989254940\
55414376762920512047306766683375857322588316116588256899613978499158090980899\
78839415189552599719938077987296205342511001732908247226222936806213022032905\
08661904917773201336013175557113263253070426822234417259390790639983762640965\
63401675194014258788384263397399601932102879072799034955888250176946`353.8730\
362590207 + 0.049048058721205051075942487624747720862765329815684651341589246\
17715671074057134140833688658694710346319981144602247328771219241472022541124\
82741676120802090787500742516787456924865537897209658096187286426913352801525\
56474451013389671905101250787992412918989115290798935618435641085697259509861\
884634737816798922836877854417822664438532900006086112410217817143226987`353.\
8594346113809*I, P9 -> 1.5293481774302173295809720104842322757579419457996783\
08973608414481614207370563786608916631569007827333532367376983901353455241743\
47747109973164472511667299651232264642008920048225931573508931570300721875921\
03406936932954388279732384008920948411332176541988738453906762998041584885866\
77224648248600251180435831479565711216521267202272624499275214052108374053758\
276796`353.8730362590207 + 0.917816492399917854534347148921987422990797863209\
92982351995810207623538496468345060477720148961099489790110871597009274004917\
77387309621818328330790374480289180767976657655889669495275921692269294900495\
62633303272533774474809017892673639972724867050682872107098681289808330175198\
99488278806339513276660035105305073872447928513271340908224801717370023497940\
011290935`353.790490436207*I}, 
 {P0 -> -0.003441847619213291720126976418832333119400830006149406670585713813\
88801468090653013535041958169924641094692573881376657008310757980887098328185\
77746333372022941483129382618069404602362368353169165960774355550693898511625\
01996647433056416329352840796779951207969906485833891317845723958273394356868\
93155345439809986456259439777580482367090400203463378349665946092494383301735\
91260862543`357.7934550141287 + 0.0446788359632807827429478682791651265041186\
04331931604335644278853122671110375025566434802214901448107265266144698818120\
80482706672208971950857391641627734980904926987233412253742234245839129851921\
75286648280383645979481174217027241905186468039344546238677954225562709872882\
54873834496973678651894957282713458199037890832075134665655200265020138261553\
9739229348924080542745467484766604`358.6338656837651*I, 
  P1 -> 11.521015322301184495291387712274117213953971838770088976169440477741\
25362261122026488059514889592162783905968487485290735103693848591074782493180\
60826817962187519840797094247552237100378612285021574567557695185530654558697\
39466292159639933663652765416443618990454727743364427210009120078542038923717\
43459477442465053411807492139012219540140533751585428654264059039726559620321\
26758172024`363.0768953961427 + 12.639047080162675489352683979640900062556387\
82610482330549881297315207137925754119108089394187020921698540534236250196689\
66676927903313788272351297000119719493988881109311250822693076841702292625699\
37796041108193567657573134969415637892507489106855829179328870317018788632963\
63631478226978316898792969302856611568746486172563105684716325006064983828923\
9511006117231270477775538234289688`363.0109661868927*I, 
  P10 -> -15.8810747721860900451718295160932378225485290795866876149825522403\
92818217651851136060165944054729027076453759054331222682901574380229735352661\
49460640664210901455870491236222356947081766713664419817713893354139392520699\
73170311113053971478026654811915781981362511893012502258772164420938363036952\
93899866246337135738626839498410572492715908369180541873913512543817824170192\
2492377773229`363.0710939854747 + 8.52504591096087206019569239819058832454386\
77059543350562748487966933360336003972735638947071885305036978611483693651604\
09750276793949767061073104570072061000124945222137151932896830926572797983921\
76213472747756169195782931524338580690538275656070282591900223059703043420841\
80637984918624288081770042198715850774168680420847012505352034376540081969730\
365786129580286616880225653795730797`363.0768953961427*I, 
  P11 -> -5.23858281510561904249945689200349757903099901619066519440120622085\
43120000385353951137591286357238008457472924358822512051676982215433349635943\
81060712264605003771541074183538591515037459249284597918654374716218452710544\
24937978529836836914957515070068108847318455663088972693566318931068043065267\
90051662040981375772445972902627903941411278602691481301160822225001851683165\
251016621132`362.6600238380274 + 23.65686401626952038541570463514782295848451\
76997112484717689867487645807540113490029728645764199999036392420627432991982\
21037196750043298239327202493106961297823113533030757631912338064980995456089\
81171756373994100293437954295101282759928838186377407288327854024870711264944\
11275824865318708076435304904543048161092519044041761837027317288109039812839\
120496080420471873048972582278729293`363.0768953961427*I, 
  P12 -> 32.65363815287252101685473698792949218718243799100304352248668564673\
23726207384278930164348684642092381147356724950393553719689229206610595094146\
12855728965429849411168818082366206688546042219738737930666388588559849204402\
56139688656466418402903559275714976313273140607191262545537837533254676656164\
11742450317738482197678743894085775653087431883243539814729776376258535439369\
720816234359`363.0768953961427 - 8.642751985143498358292908238299443374972935\
41040689593185522265639182083291568263411500457775770671972860944582793270671\
27745945144037083217188907455521120707103181621719297084990901113362824555033\
48626410825704671122002961938191958239977632342629765074110865978704904433021\
67205190843022885896812629024131089107778161967884523006007876556484834122815\
24268238614160663573782792465261416`362.84152478947965*I, 
  P13 -> 20.49769640425778997642285451053860036569763782156843994982241291084\
96776008349010214715791708220413963472870033211910290971409794491445796571436\
21378795991696107443487337126138808189421449942022999646530789339107813323920\
43920281174225247431550921887943202857011554097115238974101878856918351163852\
03341496848381539467755402260806222949095199639660717545951880140018223773975\
753604584516`363.0768953961427 - 6.269114041156939617258894740709182681279740\
53439164079620180550119874793682308138380676566429172822080850074375757487700\
24849188061431843049169716166276495228347750945972340403596357674180755952380\
94062919655585826063000833410354184842485134992787321135771708224420958035522\
05613947953830939740311120020665872246293429911601666745895954517671864892820\
64093254993885613978091653891367692`362.8964367173734*I, 
  P14 -> 0.288364283365911558469444524324552920359946354481720375396959943651\
52023329990765243797996101089540274119617293631927413444176822056862083884672\
20988533011942868968480674323940418857477467479821329576573405631174476224227\
41572946760649129815930746347818708738886656957789188211566069678460683775908\
91404288936729256577053581709695130804794873587515135052975781301799168719264\
24550070334`363.0768953961427 - 0.1210124617444580801678805488251488794537574\
54364417941450435831397229810485636907876770089903558278311991610968710672211\
86707258934559589196360640908974672868898284662189412091141518805363924565480\
97756960243423812189611864084796778821665818421527501456515080346763081579926\
28390750646461393658591568377924575141513871632449252169979559407305811503435\
4332135725061443500072801161834526`363.01278404588663*I, 
  P15 -> 5.311117695650159355778852317514543212165808780192490223663777618693\
77143396995385324994092468900249264508113642682792928705909070857254981379926\
45770282126585765507954948208275646217213125030222100565610305949801539639271\
76920998346426807236846353991645654153594411848979604118984686391705936913506\
31255041225860110615541949770545338304813883463932383860047909284475494308003\
48123486894`363.02480611537294 - 4.358483648828338640283764387657539414678335\
84035425699332442724392720844987701351008900890323253770429532916374310207763\
60082643844601339363440783588818400395774363203983814766361695073394585074504\
25509386226039410929484890325833622338053058867212677611987978919457092092578\
31665330243457888687378846220649075206337102531672184237973451905598432056578\
85475598571618176376488521704242483`363.0768953961427*I, 
  P16 -> -0.32585514935470507239514365648348218758074202111503137568122808999\
46669971455809781696550096818921744175208813834733666807558134507729409248229\
53571781374402905337666928518644734473149145210544001347456009777048773152485\
10723608067435097223815907894866455442561713732780346463454763220363741977258\
68059002602876462698296212203845298922226470090381300808473845342560298840914\
17313021074`363.0768953961427 - 0.5959589525871186885790850848792704679209655\
96675162082335042142102412940856808802582058661437765150495204237642672351999\
02459091508936608379576328740434544013797145187796446391056794137738510660935\
53770968608197495695271315111424500796665000377517710462468497784977610505116\
61023040588473006890025878344193525009041731521363563662232739925103689055902\
2234723447106446989277680892491438`363.0693817577366*I, 
  P17 -> -2.80609403433239201126205328834646664805892459767443904402417466390\
20597751627943667097696814873502559001273390553571568344132389622189503478543\
09217333051886538750607029828959364858328051033456448046598517552448443386007\
36375005055469126683886818590445403016172009308032330447509531315582011860661\
66501488918116648346817343356782498439884744064336309068005690501352640751725\
164636412876`362.7463512112875 + 9.382651497302946782334248201825416639647853\
70614601977200718864674049645785482351683213874234709516973606521407471426938\
45225739018127111447567798056288133901737582514159104480326525183489232761888\
43697178749803999828643478270037877261655453212221908223619410583439664862960\
90736406982835091407301089680331522820430359023433243240152788519754870244787\
09647614062491653636147845879392963`363.0768953961427*I, 
  P18 -> 5.335543129062335355637148653762890454578909991797606157814895061882\
48828574442270708446254149126563554288860623466321087102657546651770752655165\
65157779184870776348968054220192805738503929706114125750800526745856793912834\
25726497662326711348554502966281696582458211417937774017900486000544543811548\
38106381882312065192298272839324952853433050269270915733841997520092428100818\
28117197427`363.02557483758295 - 4.352037428476658382250545158048765967921457\
03524465093971388322084313748469486640035537819324606278748095294460638408883\
04003432419641522511646770623330020987490236912961498602932498947304495114863\
63973850111041086643305026647650085751107500241156099097365272694433960882191\
60252645408856389822156714767092115350397916253447167483752006407582405252290\
62101890339729539940856206801712028`363.0768953961427*I, 
  P19 -> -7.53737297897285494168694585946125046693891446868254298798683850443\
44321987548314909425506035873102675011131586626347548307446027673257935433243\
52660411333183349756178365299821141742434481865628981747456862593654442330604\
64487875833597104307620323137246491139180319403275127844319708694871987081523\
17025627648770839112415686162569130449550581870042764519269805717735592880564\
079442317234`363.0768953961427 - 8.472279015324031074155686918433343619562629\
86076126349053917595927268131432025389688194375963367550483747672778959480553\
92025690946005852136765910202090686267770349597560025635733280878071148006712\
59879063701827706955912076655678618308672307887998073688283913533752253371887\
83099146495958038119432400120939187404223399749947487352347029402635773333344\
33117794345700013384874886082555948`363.0142587124315*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -4.084057425240521780532496875543650884472925919736646345596228553678\
24061935863725409513331988879452543996968940565289103623963246243426406190920\
11839736174983640621392767515524688791073106884569513943076979489905752959067\
46931967301117456732361003893622898355277525450147777683821066660780717621653\
27372863059291140545914829841949397209017850335514134588876829043373286985022\
36060313559`362.72946989277483 + 14.51861514644874984130922944166725421908892\
78050814500164323210844257216549809518695815258070869348685440497341604801516\
24586151905459188600430112689296843424539658933527718834294892693316153992489\
22755851991426423973522854051074978382777688737938051567599070139801644039118\
63878644725362357046849123855585883706401039838781200981403690974566274169395\
750237345074198780559646043500329563`363.0768953961427*I, 
  P4 -> 0.6982689039351780161526227504256217784359638883411508316048694170849\
41423258178038242417091495950673759730716955783611788192689993836709936412752\
00798220037354946984235583093942357739270805885969159062357296591757947307258\
56153318993426280118070857063351230570344698293818291147180865618076559333567\
92621465253757137447519070187226102493982256628535510158578371553614721354713\
238755136`362.15046883138365 - 13.2908321684069253653035531932531559993056862\
71495751688992624637726244562583559003383232661769814867395223774884573550896\
05065914362517488658773368170116623502990872543044522090919472164048466489466\
52166049530202872743499050198686036648764164859844287744392890063004432980148\
36945339866676842062757580813643801530403619608945215764717156421052516522456\
9619347741997541997977465058255777`363.0768953961427*I, 
  P5 -> -8.852459057348355739553715163546725194517805638520401837819094818044\
02740058820622356986267871941343135023468873219415525962427752957196077103741\
62687787443418656215793449481455952531064625333288233251822559494676725183199\
56169201193645269565859458777928745094890780585785147416424667574987975896989\
85982085769017526817850693511890339298493253714371815457741302782304380050551\
76659768721`363.0768953961427 - 5.2867083080454405033895497154224967119791553\
47693913231155648903994270092071852604402864798732944693898855541661439420147\
33764788598999886739279625181594302533494827830218089450288132866030657154925\
74560737300645399894254296432003386443401373432227050429092046603620412599122\
17221573187089545217211910530026870016616816066296081614971841014982373726629\
9772051867776721523078338952148266`362.9094838610005*I, P6 -> 0, 
  P7 -> 9.0398336842703211178580084719794687714062436073945104987038233845393\
84911046698541920780813259492848044500067391082671729234370111932463706837431\
25437034168819162800085177198877139618619556278593752689593878020355316467291\
77005096899100459061113007991584722595731760366027276187571732622733612238325\
40718655543516373413703472780183349196399673909598859338496196391421342952626\
6002916338`361.64591829086197 + 16.274650403451017869582104901331863731984352\
06718046948904995988612236667981016490609550695466720404091525113400960786910\
18153318085235430068310207412085051416273220696902904315086359596093479326470\
94756335849548646729035812346669027509333105121878012902227028276764374402121\
65771820356415231776405222877651671845123624105933842758309119063199788957987\
49051412911595322711598568435311857`361.78441639594206*I, 
  P8 -> 0.1454951240751492356280339505198065700344448876496770461474497034712\
69482947904929640967070379545052802726774697412583943901703382696316551697819\
69431734692283453956495178283190377301309477271811095576483869582713247795332\
92203557032994709925494193382844319830299805097717675965071637643802064168955\
46862747009426310537839116160792621940200392967559255698657633184640529044530\
1947567705`362.5284089841704 + 1.20779366033398703871775169158180222680726504\
55775070087659114368430517307884570738034642537027598333984639650979689959474\
24945834505175698381739479140094774299145925444887370007503204300342437373288\
73341253420485409934334051009705146485070865460867927495395264576622129922227\
88271493318355527481676728417466020670231033839140086726031659779809135890122\
915024257792488266776506339023035`363.0768953961427*I, 
  P9 -> 22.456861205234117679745248969121198850293795656457973985622817140577\
11916976103035630519006470530688622158235642566500884598820086852876990322018\
03830354713947545796996519688511688647487719001267041056202987692919206969354\
29149901858368121459920154683662434276225663251541342160683655742858656424112\
98512259450397605681469824255746591372643880324438744992696572635755806424719\
16830792119`363.0768953961427 + 2.7305925848503383828874730261626850725949516\
55043766453724898560413061848279703810557356619840281199889888271076097973771\
18666269496607400699025972615537928316057697855219357817315079088493175842862\
26465410876389327480344235555089930097405370196863918712386120985870090947563\
55498661300228042618095059015827355310375377923228879118828015800727124290677\
9532342469598067478868376172801178`362.46405017379055*I}}


==> anc/Dependency/ZPoints/z6.txt <==
{{P0 -> 0.0673354249886689966550459247355205110206668830132119034854163891147\
04576796579412478225733085343876771703331783482575271852983697256670016698863\
74495944222020138925076257357341856220979667994317169146403644188168394865266\
51722882026162896860816187933191708957628085649258234521714603748226996927612\
24792197481765065121755372405079503198633963277892026449813134847353`348.6577\
1419944883 - 0.34644581471690159133282714904228247418722471729325831245693403\
29484009672463422204897159901950769411633397643130188907255611141291590936079\
50240105202727484672034709416128338965767617098518275690880387074374044559159\
47883980397145185916426635296265760683155608277509359292651448681186680445732\
0391833575394485048337183464548357250286328752885359013364473029105434119`349\
.1916079616792*I, P1 -> -0.26441600679741300548800602504413564675557533873536\
18319444848396275309888103862230748596900851571108272940753685258673496142867\
56342042599566556192664730075842358252490479504944136537512855145368788838371\
63795290502476384624578230770222550111022896371723929353544049845173642632249\
58674016541263251460427671481686760227976509470780972503763061500975586690425\
80669496`352.2108024074176 - 0.3746591680423391969109221169443329428564820785\
35071617766178591722802070496982499057961919959922049521726634569074941219824\
57874286692241971327235159679694012251946894095912800599693950072834260029548\
44930210765710812029137789741912006297186873550234489881544381888079475664104\
60619884159889456268410921227804810114353553052108793628069555142975729600165\
877222000697`352.3389557246913*I, P10 -> 0.0822452807821265196243679743840513\
33959302516813880943360995273938611807103605148878131708929759976625638852602\
30619438829710096353523466795756180614809480514814263858614808767281856748470\
94727076903281912754291395380923568537579862682513638303344373039336794925170\
57697763393946335111323328188346148097484061566726152455947983163318452208208\
611998611737408863418406`352.3389557246913 - 0.008764439029209590662362286458\
50817684813065850368532639089308924082679254632683113557516380142477627609297\
78047936283721797590341748436772737110169374968632840792706370239162360349281\
24362952583030468572067567757701507149485043795220870614643103243158772544914\
87826618069607677932245905300402112873920336166579106341704936083862262327606\
8322419612608385938708191539`351.7398757498851*I, 
  P11 -> -0.27761872597978324552088407565862915403209742630853559048344538288\
54654168289247097633964292459850130835789021454927728080045756027194554110663\
31174477245973711511035836502186081070842019172039457191857945831345081841388\
80466893296427104468836726103580186620597755778022740341137006522236199870399\
600454575330466570216234812994540225325204993215978399731940451413157`351.885\
4182307182 - 1.65361509219655044406505003646341367330688387690530885091681980\
72517477509370038480222364453868115150503899827196914247778496163080850022344\
66550224487792711742126932792996558158460439639710245933250871913854139808533\
26666205240097361064745852995089940974969565791376147062038599047038939613291\
2480709024654014027853390541475415419011118142635680886465415102445640365`352\
.33895572469135*I, P12 -> 0.1082825278467396415984348935489182632298846316897\
48714770774732658173563764750677101054302387525475436042528307932307379684821\
87471086680410976877538187287425997617270890004624319780879847968985970601653\
16784410394663372172689843318091368390066585396173857839633863207741660551484\
29032527519023269315905757708851478617315657386132761881450215093931367768549\
606669168`351.2034834853242 - 4.441165689616647612150621196152293055744665054\
58791870596183490368004888679934809706010915870878157177713574245008699082521\
26330319609055429093047544889633414317725883927681095395047391056483441821843\
58779847825327797480493532298283128684329527297742210046079340759714770813953\
78434756165189058585566392667045568689457198117131415914464672434001257756873\
3393997709012`352.3389557246913*I, P13 -> 28.15252608064902074780650549684781\
13776927563871281800583527371577989193549480655382013789917026227219490745913\
90373591012572530636332769598861729360036312276807735521881557014884607574902\
25996681354428994095025271670299132352321401826219210729769450654228648026084\
05267531510473150781296426927558750026975845259261529338496648674052612750900\
12444787807597317646239486`352.33895572469135 + 10.05754516138703808263990019\
34358509423694293734479820309670970394520333133119295042051924952682551739570\
83490270035826665795006806071995219183528480328728640908094292472727825168992\
70602110459131495932336110997790990921051461904924146930607939295324415258086\
46790279447563391959466710011645886940445771576360363611796256852808837529663\
7468136948302847598961886488561`352.31850505598186*I, 
  P14 -> -20.1102921961388074886896408688066236167698736967293850493338117319\
71034366355345489624513843566973039320301584147344619965301480245850655802099\
63901284654607722153597418179156940751957064384729224217026978131691958777928\
37669792576657953652713424038450086460992173953195833071411089876511944968118\
52180108390088513977581490256849365110758397143705338202436658514636019`352.3\
389557246913 - 2.541792356645509317060571627690018563354827848692079124206086\
57457873809695112366703250147043253293002048708107284057584482815201903174434\
04390757526017228533126036002144529838237561817477336423609839201952957584931\
93030741049347484497341425173764009833105450894536711534060582906688876882447\
067200896786571221090640440754638569131499321259368307873442072066825113734`3\
51.9019044443995*I, P15 -> -0.84309678062615452316312405742053472895009705289\
39003111028510812885930864624809268239690544901256057204957045870132528879574\
80414310493629736310378440535961498979568188268883071182760219425053617522877\
04346026366475206985681089704543708783001141560482900492308262024252581258120\
52701822745211047504831892617733390281932313035181816594396412347035201846261\
12055853429`351.80373993880403 - 6.523792963520241709825572963525507526366979\
51475817113629418392334462179643003104757062177779503008937516374350296828495\
87024842977596117566025018777954460884662874018693630005069423009736834917433\
33705691899623642037156818185261645708477217660626084143482855583513652102967\
35178727665466984212277450220447351163827005319430162429939167121939742868118\
2046496487632161`352.3389557246913*I, 
  P16 -> 0.016067701855433958071333840595790100955752815770499575060056984134\
60552690652752522380813729990331573586421329019701089285459472094314123637482\
89239825717664031311894073503878197078000292617805013827815275116359582771559\
37135082469493696118561522706724386052084036899700359866812880104124252167668\
337279580750353517712243078304942862194633418008903870525334485811576`350.921\
22596097914 - 1.2678069702201207252896750382211879166079136464244584233716701\
74119277100593948954592919838345341696295735021838205840644957582592264448839\
80140940337812898891523587430580099256976235872246698921431268242300400529614\
74294108649379985403536349379625882654069861585256710629768076202571190748840\
45165689306647259767519984314777461772847003392725803157951282675031541642`35\
2.3389557246913*I, P17 -> -20.15565492349699566036008991346680518876932727925\
86419837094006040300793001222688277923244976263583570142329984802595169248863\
10817379706920952604319169075120035254817601242468839399400348250836340057310\
71795735372952012932898831827124085574606502051591524476155873147544919327239\
46967584282171200322542980227943474452437075808982772671321065538927401199773\
95002031775`352.2419335551163 - 22.884665138302892735572137200564424000126157\
64203370649946369222011440333304652667987940638680738877960545878555004396031\
82134611252298875712082567018990283215797559110025605595389039286388346910788\
41297307976855906690429394027831093387416728290437808932274312345021031620052\
78463507425675402525481638105698232639067793240815212668951000693092815252300\
4277197946138109`352.3389557246913*I, 
  P18 -> -7.41969285609955751441050751532059600105423332519706275132973022230\
46215240421005922467519606252669274159239577278224086917492786071894843808675\
77526668166381618831040117060986046076851994404265144033338060707680209756554\
36580047194109053253629757759268773699724003905724436356834952130407393853810\
9467890860153399818423341148654419433416762139142427219950474823679998`352.33\
89557246913 + 10.879078089620073263678700594298072204690761384062145308627101\
49269958645333225589974076618589459456720881867558676695135165417512009620665\
84954296127571615406367593432216999916348095123859252361483354791724297013367\
11921207979502483830159940416508203187594194256582967286512943699009072626536\
527541621792365998657475158527439890531027320789979702739410348750218305367`3\
52.29729042192776*I, P19 -> 3.12651740351257900691828143049371999357012190159\
06558966139049226329285667092238049869465066411373375629148017769649932527014\
82244407666101302112321786725988500712699047205785197492685140802754170428854\
60473425900297576042320087519372785426442066063930451942604589839368417510654\
44490824415484404741564106078639072291894584584634142447915547692088873197961\
14690532925`352.3255227667109 + 1.4760525078492341872817629999206569697480631\
96823011612407298254067186795162223426427517689152780292124374794787106715850\
61316070317864986005126480186571818259500065801096226247303516200449550922226\
15909934258794593413109914633080947607933851204401645450579357040025435504239\
66967127513443159054410180754884114961228973465692753830618360827989200502311\
637756934793358`352.3389557246913*I, P2 -> 1.`497.38090666937325, 
  P3 -> 10.931635978919125556538885780669886499331748787115960412697816077842\
71594872956259890717205045369850562393561611225731577145522738102276596847396\
48251191461635155509153309581152002855628307721088254913864554100753317593072\
05600496722278982678457278280086023007064555469766551847121760981428203423812\
616301879622909301590551226112551241772608217257347381532340615056055`352.338\
9557246913 - 2.83503437904851571120201309162750375579035224629499140144456438\
93336856247806040580335159393635141491028261263668650774063988192052696758910\
18053276767118303977808685536310684800369035701455349781865145643855584786423\
81804669050455614300629836427756351966202541898778395196597673280789186062587\
4788102634502054254241376223912897206733021993461522254445918080998583142`352\
.0068832874151*I, P4 -> 0, P5 -> 11.51451959537318127796721823880531730155233\
35529934804321884307657544212236520325681841629573059050507489776106483811520\
46154362649008625169521997662348195138721606293748931445535861800770329357906\
80388453055227718647164018546831843791074376929747736321445016398446868529749\
66082077759800158517820812730445620882875792084625663329243494450677083745208\
593147079938871`352.3389557246913 - 13.07502145511987329327497941475345939996\
97363930510518117464761124707840237058082338552020276411147109418957265593616\
59341396037808364502946408715410153190518369782016530643728987522336094031290\
70567805460491210183727473000449846675384111505591587981934047816509202972366\
62729834076806266291924199634548332135594234626890123373214057445496389184492\
65074067405835400342`352.2721650281433*I, 
  P6 -> -2.391841531456550546396563702107542704631464235994484234939678205524\
86710486014465742720631436009766752184370888970522025628664971764809821712520\
89561813046843321237522195298061434400011779653864508801647810614613166034329\
46624555956360046040403707109074414858940437986419702234638520715922523558118\
973383801387583779272706326882931488491382071989325901044637102430356`352.305\
76619685064 - 1.4771010158327197094040925459821762821398644994277765712531360\
60626512151392802614066224766102975680897657559878494595000063997424981193476\
84461928825365869420550452937351981687346743049949809387671283818710775914712\
17657982446757726636886034773196198274693888632593037374342066771283633580310\
49029172266387974716519629906282134380214171271370161490769588730971085855`35\
2.3389557246913*I, P7 -> 67.0591403277950155865424032674986665905343542582067\
23994227820259005831182601657414212734286253893968194475846403469716229754406\
51829951710341989143777815209198523740731941923766788518051244560423493667281\
69576185341480492564145988274258695076102981973472515255148624998362790381970\
90666053905096430803212885236182066987253835898779682539607840364827583860785\
815967967`352.3172679747058 + 35.68060790827190972873485020550837947947763173\
73458052315261795777659346472334772751317368413972608540757599905504377011084\
71301530840550007555074628746811118267745025850446688313169982024412534035230\
83083069847659935718894170480623154877576758804321975478968229347517834878162\
57455301629039265655802342622386338529883243608851576002935574411024627317355\
05069557486935`352.3389557246913*I, P8 -> 0.037930048626980741241982511177299\
58680717151852952288903990238742473352367917018752718120287339707518255917574\
18162069377308850973328827307162824835551571123505413588452343510657389212642\
89916054364994320431827306527994270450050733746626061194125577767219890588554\
67863206354741244986243737136257437417536914626069401976777417820079974805622\
0713714575913492309688614`348.27492061321453 + 0.0293560857829745591014724594\
33124648667334420512480918292447337281570958709662187053466799773154354440234\
92400518745364965926428996282999879435862626037709128960527281508046957248835\
31026875804332312097038916758123714869838583769534887147739212528991297002582\
57099673876989275352542657202716916984868033851814943036623109748274370714220\
591169962248926716218866279142`348.19084253284217*I, 
  P9 -> 4.6726382567692761772713931044590438164919457538656616512051394479334\
36504226295778419670084537337576694557554634189463858753526205247403615203902\
13314053863652268510934153413615786162144678274685573600415132538178194719676\
33058535999090481959348160319473068229733257244707151152039812806455482812735\
58435295516062616227670734341118576489709137236095779327282771987034`352.3389\
557246913 - 2.229566898013678809037588658999783498803100360723739734330398185\
89359008553976176219354552994099502805292955728178276529197383083914403284062\
27333709411884803094493900700062781541003692387061174558475148913984211362654\
91091637825355540172873802784747252534381758340013935837542003564183636801390\
370495240097721331877490083695185874281569417750922155707991643029587832`352.\
1438099572881*I}, {P0 -> 9291.83797823679730841769916576409248183728895626575\
26861739309422303759006396389237840712313290833501932792238021403358336862784\
06761754701421408854311126459008929869350683014322001524605387632575665595557\
20521192429515375131311798736490661936683946703931681111831662650603916604300\
52791333612134460988129214928013527907372300698561130872983936312448251277687\
613550072583377278224467172134`361.4490807309951 + 
    9267.35861430856509899229211947487800174183730738875443728263385293047146\
76837440367856441057615024957649980339673045825694106082811681837242369740125\
53307389468665223675092599736878601188200790263711847592580017228150774548892\
85349098266634101141574489045487231250291744686798409585838813865178455986353\
89943001076614046515883505866586098677617141519084266697429650204486805697322\
979993958`361.46913166712596*I, 
  P1 -> -83.55370914658517723076266663130727088920109815222186368437842368467\
38709610964228676085505854310568260338786258441571710135626159953140570810148\
66899844414041812003918901896661232622679374412632771129131875262604283260097\
79648744318933143302270822258026919529078547735806526671418050514857813524594\
85737453118235184519757500460660402013166962455101945389993020323284904787229\
773993487059`364.5426900449437 - 78.37170195545636090890966565745746269391563\
48675803056876579684110150576411471795513713776062841820793969658940547278180\
56801157251806190093698076390859577189651211926712378541777147986085491811929\
04243610448704156827594764287298866636369398886014201888865385383661096683014\
58788109141386982260740169874715123366664167452020359997950469736451183570847\
727930093594543353742115456897303942`364.46457372816667*I, 
  P10 -> -11727.4050598000080862928802284366332550020607893644440124434912072\
91632612977836819785003441105073189330604985868214246594120204685614385999761\
79213176173557878429248137317736174964386204209390910846135149912997337039594\
50878441421323217613540660771262817217274335134355426129310431292577684784950\
27685842154309693245612384941371334247868769320065274036207580301635716799909\
4785042481385622`364.5426900449437 + 3627.99782737982158056271238642019045996\
89812365077543350314537298881204324010467677976695861330359887728460137642713\
14171921018951714603677892988033022787365060067215376796124198605387211040253\
51670583428264770941292875823692680586020047016412540331721394893004546694365\
43714613476495829790949216431643786539538328376997401821104505265849575032767\
304329362234523265554102706311376166586286`364.30213268177147*I, 
  P11 -> -179.109264932954913516059078954671907333726354261368347094901126627\
11130854048548058100126600678777922163992502562811049040517559419337834496748\
44370136069387318348666620988892724480966893561077693643625665229568493469272\
92875479310399000032119029531425833931644741021040859673587656512537157926968\
23938985655959890029389998079752318504378226778645109516658342017413671995632\
30379501276205`364.5371910753363 + 117.69272638910407722346209324836153359935\
30428720531985963676656905001718614127066914195096661566195035420498839058750\
36349790214146916755028369383377986520234551099413285650384310433133796783542\
57683293547842269204962745811870687084858007688948047286646131519791520353472\
95831067725540754240925792692357548587198501607192382735374794818958566021748\
726911933971011621085292393239533577796`364.54269004494375*I, 
  P12 -> 1.312500115140523529996032684507055671510179600987233205710289234738\
38467178054566727439722931941134211265446894465028237149616360291217905020093\
11598137379559363471542680780837511397111405843416907575862701631777483973104\
37344076664057045854804213080459834357277332849547971571952812454212228331809\
85449495412930734354246185993766400152963089476544241809020014798336269052333\
57917925517`364.5426900449437 - 0.1653595334921237812035633306605360979443135\
23999014546360111155617654417172558527342968044067771503608702975670800564740\
35001183382464403914397722302203823508575005953256473823023025043323072865175\
33469326050172645961353560202296766362441388010653730077857887587666579708898\
73041570652630674178644053248503936607734652228820635662022070797330847851076\
4424935355896203269728748742282478`363.9560840010387*I, 
  P13 -> 751.2693775270572899640603634846684457557585243959006484263030155602\
87485045381741605675865001642225204736084027762286034987565798653108239260264\
03016120940515222545118929844000407963316618329475558817565002909302386265271\
87240623860925849583194767564226339178969267568642206566403074121109158296920\
99506217546761764811182443174430564474302787950646242892972977449401879053104\
2296300443186`364.2917140851717 - 1776.58471379066975016592171766511185063096\
33663676393799028698554327815113928127639183722678143079380438768491584855404\
84775042310597319894647758220598743768489316140008251993249195809707794687906\
18003798517559431364009840425536800083329253373972367704260561729760630363802\
34076107432978082529918892977705067475466306361180474596457639839703604099624\
226665502414829766249342530902015341021`364.5426900449437*I, 
  P14 -> -206706.312995480697984612158372219933384432386969371576173403785586\
34803980357563577769411430690440796933137842911426185622137001540495135571935\
15108325511344881490368255740187572866343423617335801372719060800299159807833\
48669176744230488742361599572451692865877524192938306424703589132095867617710\
28474014083621937572427086098943410242160198604378753281605876251683109979085\
57789083448419887`364.4851925121892 + 194914.06030782269904630033777703733990\
03676772194166535550291098610653736679513607048968897075428383981040938504818\
05084998112577409607344787619913365518646327201153422646691861139313467537752\
76134103709560475828677183183666012124972175027821771677221301264743200791412\
43254205403687667023468394473161419725501905606966909348897070168639825696298\
916435615058159403195368460711030434794934263`364.5426900449437*I, 
  P15 -> 6.803315910349480677912313905030179963271089971689471798295282627548\
84142734640415359522017480602111211247115789661929342812914893277576114110030\
57803235930567873529583793298087892057295196655293924680617360927982758379951\
13138630357504190874535644482862389946356386991929579157098281720343333543667\
02298356443514791000090870216522661456974636810189472076096875774116673301300\
80959813453`364.5426900449437 + 0.0546183242860094621597651355506574301575881\
59182870807280559972561542524684526183295330636100180270930651691861649751465\
16790231020060882836983651856476805835663958664572949873819789025601104706209\
29623783674883499033578797563002762254887311481671594043776108210276097424684\
26921540663568298071202478522018768786089326052624382233834851800561617040930\
1271498502714111801053249141407331`362.78797404770364*I, 
  P16 -> 48853.75146591646384800455769895975276060880671111773512119591366470\
20308840999776474962067561565113570523696584245504673390187425212303565600530\
41063237139505438141757219981344298880950057928881524259094173639037748669540\
95897418172366118211604411439346917403535045284704544826747493085983306379079\
93301357461415259628368112479539162012296513140451825780919076514439299548082\
209631016813864`364.5426900449437 - 18805.03200386530267541695396363774816581\
03160845794472576122441756991998496074754839841801040059598091782438097710379\
11685286733876007133762451320334821262207426215007486961323465021713328010250\
87964889502751232869036661656114398759280978295018741049499630914576838112791\
41050907637901971511325258747311333768386855769520343916856824168871934726128\
531710461472215030070696845808934334485879`364.3801029414225*I, 
  P17 -> -425929.830050564907734362681171320841233950216578637350833177936360\
94503377624550497405359826602920155367679169460983435522871174738604583928914\
36292338172995380107751348500850208579168032081994630826172844985120356209706\
68028059635638193016708610410199752909184021019194562317633625824165758527934\
99770112524562752034470292304822972586513255826692073263914455596237981283513\
24083491434158922`364.5426900449437 + 14193.237066720658708377813335494084517\
68597191505451586352265259608342047133310713183183152721287125424389507435410\
36619110445084289547894598560894085088268084111349363102229493164743226077213\
83083977744151504743394606394877467683814648041174049083608611485627539298700\
61742407123444015902549944142154832724109617793087190610303067144240293892287\
27509633158137292542629447266727400622092478`363.4026029703375*I, 
  P18 -> -3.51473339633897172695633592527325556069319418081719765048654711381\
92565003096436869942280833962744064992081534680066545131370373079701669035848\
22311653526023248901559013427922376992765078282902983061658328482020671469252\
40968314224074642818914743787789547849591285770283374372195425960978132407039\
41890261193970791407880347353752242537547152703106947456737771396188543119491\
145664345885`364.5426900449437 + 0.815582344393799189619277400176339700069002\
00355141990972765963289872949522786039113912211640941198525640406813247277011\
65751917945603680787429661115427439452525567217083527225979959811416900854488\
42037880141001453859353664620638051427280702054166459709396064839224258109152\
46646117613987265286987130276615334839365697319004163366899617181328934706202\
24709570158965847891296421852448556`364.19528832085797*I, 
  P19 -> -4318.56347275552707664209054769015609417671125340726730934019673279\
40047832494027854646620057275156982555893344038181812569170568490733514010647\
71915252569820515016249610803140484406632905502241918483943781489719954411718\
03117785753143742793454057515966350527141838950358891725443725882719568821584\
51551136368964795951332875868704055795277039392998106213750950757063700426488\
192535586238881`364.06530722347907 + 21899.5372019881335771393704550460530204\
36188776389797123593261000394183773029948096082441504520493056727244232315294\
47141744376405427584912498722364314942742849591970261363882604345467435449937\
52703854581417939648824852508259816535680077434653727230841372726078807291724\
67619655778714894331722986332806206572682763594055312001364258651009923668723\
9203913907522502267940561113451065301968578`364.5426900449437*I, 
  P2 -> 1.`497.38090666937325, P3 -> 731.323556065679600878451371959835271491\
98442540651220269012752996509433412729054666053373702144446046963090169442410\
62705941613399382898548096716218785620683951978823881520778873869793513867114\
77417896808699896976664915005171918991450668455963285804513713136446127276099\
99642620694858757353925882679979531414907399854947304076813396051577071521909\
13302661107584512035926631907407461713413`364.36836169367757 - 
    1261.45019149598866752289469263869154637089684087887931305106324961374367\
76503110032079360527692155353280033111916206511621394622495201453581982367003\
74097022605256493902847116735491606051055097177767299631232954584747624365916\
68700061862863985386191840562097162812840104568258601293860860789220247761139\
11082447903152883379690756203324872801144763188290922841148631965320425886536\
915867039`364.5426900449437*I, P4 -> 0, 
  P5 -> 2.5897178531710541274889923508332843527140773507780725123318797702812\
93870534844173724823604619541539864168636102562463125651762741660340916946077\
53921286455135839460889120495437166692382728914780883465007550247830744235722\
10216410788670234559089089101280583703142146265747318824422058727852870168963\
09024443101594746034786336314898019256080455642148553404820400725189959542995\
3615845086`364.5426900449437 + 1.84902116873421314976393087645079234701788146\
12332028187880616331032346129180113798311325241488356997104648269281940502468\
41197061146816762593626508447406120838909372551732903347025921240870402564745\
55619253808529850064436481677886206063639659587495798825565789889168083486475\
74668062841354636368869266222522613422824827235495990212378680049948827785154\
05957565408291264500501794996492`364.4130698554827*I, 
  P6 -> 57940.725313807229270100199922406605988595634053619333333775412783179\
75626604407597171137823307083229468317837299927814386089551671331370961185980\
07525287271506166417387762668147426360011343302447063614290662727754591567402\
66880236847370208474690343549557763311819222960685818147569644751500460015562\
14863316327470768322168921715713919097312984609970535823366066036168714664018\
04506168091878`364.5426900449437 + 11425.840758716306140672470425761004932582\
71919264269679022164765297168421710823526748620471934034713015148217032387240\
50828354283205876805837014939009418893143973198889389991612859550548843878242\
38888767233569181472926014435772195728066883893374034922686490755627346986492\
89811985478649412890427223006612297365304869400782437113828360343893467802892\
29369321019348406837679549067312915767723`364.0653071241635*I, 
  P7 -> -981319.0258100715509242393896407796590450883627901722654245713390111\
67422982975781637761125590373696605058637109457718309708749010150670816628810\
45252684175618785423742375620521404229008759663197822007793262146330703582521\
99648773838616235043911810464939067180941259310043759083757201195106391834872\
25270228945650816431872026772682820823200712907360898288559534730822523628553\
6894726940847246`364.54269004494364 + 408752.10999043255791700926796402674841\
84715600635583426565292309095089641022028104745668784673184856600087541625939\
33612915119932542537059192027306229738647728668077813480877385161323818426412\
49938282276383817475805242357906762729009960323137146759934682499527329537122\
85815323710724116577361432258092777620188148193596347549249853189864948409451\
364033963756899088137001478468960967625895551`364.4074817408107*I, 
  P8 -> 10.358871579933290572496242612149098131108529553292676407090645331958\
26596676618749696680004034623308296676819684532049303131264651253842546889616\
75827719470685608761113635578195286867877940008152147888643568129901518928484\
25943923698875335056369446492260173580867621777468561991611108861619250009743\
80691047354447646157965210752358466671516198322623647303207668716518958128757\
54323107849`363.36215492231804 + 7.396086261167687268401115787115139566092900\
05754686694401355583741300646528338795597051504459166969882110478063712542216\
91780939707758899660867515524006531270745045241357606725449875309133245342794\
08201701855130387798803882138238799057908227627149816046806601317742071612103\
35189268275818116722638426705207900117830796286023859975742312067493851527211\
14769333455859697032119812932423688`363.27077794859935*I, 
  P9 -> -115881.4561693762063132922822626414193336046246944355351910441769205\
56009789588509911314576475096761163475474265625851111606557493322087806001071\
78450118321169819065331722559487199354295961361899894889150997155095084233646\
73976786809606728984443150885490385260301864309256002462241260170761167074238\
93280060218446444041371554565157770199025936330655867181458762498900902634729\
2999827604575144`364.5426900449437 - 22851.6842356919900627909515945373576578\
07114195499359941416725196378947962955067175599213799804985309554923866935407\
54885123911523813168100091557326724496908002677641651454948314520642163804540\
89276335926868886423477983513106986638677276472337042710882836917206644727949\
79403563392912616391958214949146996430789044444913366438730176045052897499000\
5903081239235266807878977336955923084245237`364.06530714767985*I}, 
 {P0 -> -50.21056213520181184482403999701231352729512749078924298274990555237\
10078347724587942294895559987095284902316458306275318906507460683037744491479\
73236731389038234003778911988950544412769566562199145814233957239601248796932\
63807782079865678222010270969091396270758908490468566151422111217170228268448\
04182382903920663508997132371893198235487863855254932201425008412895990779904\
885413225475`365.6846142062619 + 49.34258338131126302012342466846699566348580\
36251770637815974616969895003015675504927991658271525519528629719125702473897\
54592765839353760708869152314125871404760105494021714947241823468786406950929\
18506382138059832532285676371260701771384583091646964406938239891820237612460\
15353301603783211880087189226430948027448168080816391608710813236992998305308\
490023166350815512374421196083106174`365.67681314711973*I, 
  P1 -> 0.2302507860909488432198363317718040079522102538462461207875098127762\
73879640987803387454054518875896994443490912726752955217890340164053243973901\
39908987623717117018152726485423774645510951100806044862785683303497560403584\
37806362759477526694725474999695577787375359618293837565932159942604888820502\
77610122839167374765026619966632101761918588611143977353896552129283741858872\
523906702`365.9874354759752 + 8.383370437001925321369353206751203181590190478\
71804185262235528111266769912105215708095768923146243080047903854045875338272\
73354950055006416497805334637801727446463027136583470108762172703600850754636\
82357276102171718372572241525170803270285111109621229866036355504877452895221\
88696417888550313599979064193268559590280068474831113201190829363505293544205\
03516594874752973143310019942754`367.24524122172113*I, 
  P10 -> -18.7979862768353085966724736987189467773046975457757790199983055037\
48517275577955464696501693324764608065337240690463310990418558853841309463737\
47323936034057835641137349846803460023157478869315563708677307923269885549385\
38205019477817695291089416446163689985509941523016048110698240278734791774367\
32217936264323478613333008107342760618212749819392761995870814024568007846273\
5731630446444`366.8930893174299 - 63.0445686657531693125548739768844703151366\
00357119375952380721272104269664862288128072331817314643288831490738689722557\
21139916537682701596187197680046606734420554289528781483334070522047903860879\
78800949716947438815290631672358946918167315267470540318417294430074992716818\
61356708206040065493016752002807032402404367556837143393043203256373269081490\
5417412527557457807532151550831925066`367.24524122172113*I, 
  P11 -> 15.34876211198578877452344759525971412002982228679981778849093004751\
87931485332870048381060935222244283494207116904774645402881994918783881107350\
92782253727915422386427393080407542092131727496411945222319100060011810867237\
58074437619428866198820345099866980129310981643693547001102783031864780722914\
09324161012742676712903719151153775697329861370821067172368595120822857665072\
97040552885`367.24524122172113 + 3.256575777655261242271776973240168801982341\
30985932129027492133662669127948332442871679875489371286882315121337889015234\
30958479403342434362734782715475453689900424746032254937836606874480220445183\
30058205137777377414220197330126491752187179521508421121192568787517846090887\
10236713102923564585008708420325726921406910688199952390928667942865093348646\
31810078691493074787566927855379836`366.8270201737733*I, 
  P12 -> 1.312224499971070206109371991287168691673291819991603421487503953509\
68290409933298741617274537092310372501859996109570329811217336098486089221226\
00938983250198489667818654486800697480860717277754937037609024790638764274522\
62573264145426883033498568066602030493000979326436911165051472826954010479918\
09199144205055117742380038213601672921862964295891223544385291256081302232665\
61924489448`367.24524122172113 - 0.166632359368104893838022069887505209512132\
46740766766755136690929056562655141963696616384269658453939964540860796719044\
48186947529027003403746816315569666724568438269937606808102047389788084223567\
16740747673450755749527105989088575241899830122505662021828201751633120805057\
29585723906183407713713778662201517492892683449938515916850095790850231085949\
35873253072460696935827914054510403`366.59997159275275*I, 
  P13 -> 0.560020495018566862412436858681102187528634884503494468158714534258\
86478314251104776003380673455856376159859192251498983609181216715270027749232\
09981530657321965213707607546259577714439164289460746448722270143162040191473\
44482283377262748421389136922855425652430199122589923043012021629963141995024\
36078877288980855004984699465864223222238711143060056581851608583652524406867\
5041567952`365.725832576432 - 38.18958764675968548312627425538858529060414869\
26343985592292356656870552139962980952131410311981072233346679353145483582066\
87267396509028020838661230650154147861284917428049588425721434261398119888634\
12022150883842611368866542532636208835871492953308554582009384942874713747565\
96835561806311456129232441601432425837018726392430899562895636564811807511471\
476067938070148585184670712148285`367.24524122172113*I, 
  P14 -> -4.75314812336108655501954253859112490520433499795409840300461710536\
37912328393773213738210336529095858978898967136861015621437416908199810107921\
12101198474149610044590115814318007102202525829242823440108773869860793880368\
15471143020802101481988322381442241218080529864114668273794350774207366274394\
93692000227942222333145248560825609614277437318068785902067073234342357193050\
832003068065`366.1809494927645 + 111.3505216465041936542938085194049272147555\
14068398314231419618084148641889957000995414193772281742805086678091632067376\
33444937731718810030427069812773487016341492443939781906054307255891067201823\
13279331453658202503019971183047688893358482716136533279928959703638647174591\
67370395459283251227471215528087184732036532289461976196745753729664588965470\
9167305280401248064722055930170728772`367.24524122172113*I, 
  P15 -> -0.72164481027811725623319516089837791385247673630718368382600123192\
31331682882713139079573234949886988138986561081180020846279746401900339532294\
19305451354025856145054618377775690474160936753845962808000788039780157622269\
13689848539702104650081381691653375230139015789400482483604130583731116271747\
39505270171831671391005376196531131026757338765098950261439740332856656073225\
014528947245`367.0736324784749 + 1.693734676747386063206362770420186725076172\
23201501842172502628866551801285192413322902441275161948736339697051544632849\
15090700696153643753823763145776052999692843589531943459326138996162775957473\
31061572623181486237232936178940125918773609849004473444087423717148924900114\
03236580159776480657852710215502602560372922898958039530457769113320919139503\
95344877459928555234408687365320516`367.24524122172113*I, 
  P16 -> -75.9268641894764181677493781649132124560125243861124815323069818714\
53216058679548239818283985222061661688275728696957730775191660155496208966239\
00253391158683339009227179553392914691094734866534194348932742940464578330574\
11015740874866863443673835627504641137834519845411487130464676835462874005839\
58855772464759916205518213888304450273559046723979324419832237499634672028203\
5574470250641`367.24524122172113 - 2.8978822595377502797542629660765055013856\
11256816961086524536150989869714279099497870066652997251194647528496974205687\
97196619924579460736537533400001836842410405347088511844443299181573948231557\
30900632722688939795915944429964183181673128087482500955667198091558031333195\
08742595397828004135176940967356736651016869957954441325922951637292887215251\
8256752977786369787947353809199963761`366.1337709419042*I, 
  P17 -> -115.989827477716809161550936321986256356838307346099175566139040336\
40366992889709479518938992249891406596105165005466842918268871077780657360318\
79314328981767414743915596810895914650514352338381885502417630842797386443786\
46208388250174151980664447618718148871970187194479041321860955625832915081404\
61291199090984826608239359946052749563307895217436326122382235970574860782205\
28472974136618`367.24524122172113 + 120.3379333380329912970312475138553606792\
12135269129588732189192827502070430427314717598355412138664578209594426146630\
08057557170874185981695938691279700446880816284836009656295252990401248029319\
28802929242793093897191021246115070033768948791816020201258500985042224672139\
58964544417042494665760568606952110752633975324846746472495009706135422615813\
9248275920599810730932634452773998681152`367.20246867337727*I, 
  P18 -> 0.161450859956769723492012489533504633648372058382829264812669487846\
85410698435164673044369534769404817461017200110618526144619971207697142421452\
44745106697950188641631272435262813589821924151720616599452607280672294443876\
28179609781509660883477097241187998063831874004273976637718838546713634326537\
81749090405829946184524236487786200324795083781406504917812950178321774537905\
18447471706`366.73788944209167 - 0.961807919805101230999994376701920968342781\
11925524650262982430996589842872439348105409511426964081439947772054472192133\
79179052145512581049864916196298537950849962927638664597274711641407505395824\
17969584029092523558997415851186920462677227037078047619835069290428868883775\
41617849617102275755894377455143180112772452501893080095736598425914079287647\
90901231581889023876299194625947286`367.24524122172113*I, 
  P19 -> 18.26913199767996892348984138377141018878636872365945028923904167905\
50904303390292666613517501598982216493076126062306579287439300568452983626751\
81361125617875795582074907435178951123681286292480709481803709029238894965452\
86875043481075591179160724117980765840612932286788436227061139811126643729151\
14744620293709585421437085871903059719756834330669116109207011363716215745351\
833519460188`367.21972494691255 - 26.7259972198460115114452508388072583486568\
53438156259517638113238613954771913372430806526620533810060147571697746965852\
85411035745514325495115958569487510506023948794221075263164656995839429077429\
77473672321180976058719933684898683396914970745382009382514955560963148786020\
08914740111005603654898338471356650270337032687384933647239293221783739099399\
3466857982512089053390690786176816304`367.24524122172113*I, 
  P2 -> 1.`497.38090666937325, P3 -> 4.03974158247213301892196768624362170879\
01973053397284956146600728694439502864089214564168552502886760872420806114094\
71346907755304292498810994167004207317296285784294026052187231132062811357922\
04109247317852117657559466329089860655585917192298175771534993773910992475816\
11696371018792993300914047350008385108833830216997915644621964930302535899493\
726666486178190401751217168480902977379`366.67070141933937 - 
    28.5980868253320386614084002504043426379535767866140331971502729633316992\
31661994350539116590055663292629511934192974940872409147934751431798267432975\
07123906979511905378542533446652805108057028194657251605862040494474918665093\
78102060194768741919262440184079235797301940258239303732683567901485547258238\
31128273305987007581806972403500792220307757274622817835856269804104727987555\
1683408`367.24524122172113*I, P4 -> 0, 
  P5 -> -0.730768051119406703024663772948936686501797467571183326190413117880\
55844806211600390467629122385653074945861820353507426761454207176352848815445\
40154008606185937078671208172862520776269126297985056100029397137757029386180\
92896399748847175860332640651203417672740746425320179189053724585861086310658\
76633494738100665486374860101978922507711456543550515135590950527555979945986\
09013799542`367.24524122172113 + 0.453559576613607167587716217555917900373731\
00198239683998878865482518625811878404822172422036395736117495268176619503421\
48923262168499751349746144855960013458729143581197604595602766779865267259407\
04818878553484906802715331598726281075544282024631671319205962051762883695407\
46561889051607687768688888929907878310133689067225671191237290978894706366015\
25547519536388315018879967747901172`367.0947950498493*I, 
  P6 -> -70.63146976347718288901467703152247208745626427887063667322625067190\
13055001462308057592350481201617823601728611704070706316083629232880424740641\
25767203221487859278076533991972801830987478521927784760097509324514413461913\
58733342256554923900752818270075787383801913734161844101492846676476787594144\
49574656440763676474366232256873596625704769124137033903802642795793968148828\
004499528311`367.24524122172113 - 48.3334749804487800414184288002263636533194\
62056224604911690030895250472312118724240404660041162616557248581421637036099\
86934678059923700237682798506889606235462686638443907899205400002689728671393\
67827419732890205715949356693286936755178826644465381525987655800749860744015\
27987410011925978793574421344163329102079623996604076977396725231419239737137\
5988908983765095095842215153134144766`367.2200330761231*I, 
  P7 -> -165.3304609392600053829172592432904795135237187421175491953569505809\
15842587238779528079727613012516553871465221301775969308447837312658918838600\
42885368144262247452317649394097748603308879550824475496966238772203838393408\
56292626095832173180322396302695271956351622321166189018576431207510410581809\
93548486258248999272825261135001028732520034527345990822291741639612878551049\
800162691252`367.0775190205618 + 383.4794517960893973211092381475444573192342\
45494346001415186261514485591145105931054431354786588399423634779479176022648\
68575573204177190063823144996571184525236111936090552146362329660985754273611\
25219619835162791376629644829043980860606610801710680200989647713504711141379\
29018463087659576079332585522306422564514762748856712826316184805489551260705\
5425080966620759161411834892356488245`367.24524122172113*I, 
  P8 -> -2.925576787227526553578130133739316215644056261497017028745769159577\
07892525798099374385544304242763172525634859287246792946228983427372143581648\
24183468478999125308540328467588935796497978055829216541664937754550193091719\
91462766806318992989476886067619913948152072636056919291369506560453808386489\
79921781343356960358618166053573831012040348158752348285724094931566746334136\
54571222312`366.06987024873814 + 1.817435346597075847136486325301657545038469\
56285269635537014742135995240049602033104457020739966367673165334525350632774\
75312489486758037577842862461305398300665525486887861500122630154735684258323\
73478913794306467090971345877899732241008834894371675892694634551763393607520\
30601597409470705693638608628529644442098002098129252756671144038868634131843\
64049180170036617636928740977507662`365.9354828547333*I, 
  P9 -> 141.34251222407913540512754815015419256870085210306813692416570693091\
47293166529176934830564377973749575724914346720573528311727306129362053166373\
02233148611290969580110628356131433144605793309172861212543555538834947672875\
57653672483922070509374729391758697427886289423355905964527309551635660407397\
90398998205967704957611658579135932769520776723468233875714511537589992523995\
381109007338`367.24524122172113 + 96.6391275294489909042125920046587874752725\
79896081287125892382022618021762658274314744367037323003508822688995717991022\
31938756408809431231507599060351738456275883055849734027465561848708672211264\
45665108698847823078892500238708252623258202274379181136993340363735905745699\
18212210564656205132752307357561483259569057196145149244903262652709843032341\
8782939885574997652747161072196347514`367.2197885950015*I}, 
 {P0 -> -2.439105561724516480006383400807753908416332039734937451519297168283\
75433826373960672720089485029001324727161926297282889714735157608512482435129\
87471418934401450495556020935726061720662660200948169405228810775782213010036\
59784967841889034415608172598858148012204074700935104331701133516520222906184\
95661793357205031611774420543968224705642538310516954808664407079011799324093\
92143176853`366.05285168507874 + 7.749766919122327483036280498008640689825418\
95318305002843603816213544184305296801068091619327170835099439255575339581740\
04967663947416850144075700233746570932893487305350994137577898638374837250746\
40798010413354637952714060010332803401149517371198698299832955609754705142294\
62893264723144719492176639727943032549679352864081819510563778239450525241343\
88348485768374839343469667027564138`366.37204492314896*I, 
  P1 -> 0.6886875184363026953000290100762365338044679239448955733405027152516\
70033634618753255792914211934907585387524158909355053457885589036637409667739\
47771897719734837855718999470480180225430743110898093076127236435897954171536\
04894726366081088340294207100924628688287116965048591570775347009470478011860\
25662298547171319143857028432600876041987842699875564134353543913052479774122\
1287828298`367.80613780111685 + 2.7591052571274838005499747197016532237684983\
88262446926437757600964682528203186309777507550541138066624804480314544276302\
12175958120375409729243527703409840913787155960675452227865192045489209396545\
74725361174797549435996272833265987786481969723317748040153160085244618522880\
65940865369627062703127643433384418029587601050971922731284197401442056395811\
1158557142247163389507827122122365`367.80107250627043*I, 
  P10 -> -5.38082583167804905544564257668166046873374398360619168618452328604\
86960129559111653932706516894137845339223102969079922196204546605725128567728\
63849020605953330462546178321038554276156083419942473085547940131306982358463\
23760119901836228394027765741845721577159115062313340571424297165210236821941\
92508041254179277174003051797902072479270024813183872372046960228777919554273\
250653496403`367.80613780111685 - 5.71478817045003947681530327473495702698869\
25454615297837369972006575389839975100579786328779344937098746039942966710743\
21748232429485735896958744313103773924047473110178259136234352430317836655295\
96785731624536308151212144979401657840039259364611680838894087366276488083643\
61736663024468290584384392609872133041290724754195123491507153982177792267437\
712813367691249156809947993842694273`367.7827718666497*I, 
  P11 -> 5.391420622550331375127400708905141638205412490336675938117220132753\
55511301068606649699409409766774444746449626992749922340633700659319093305098\
38776903804472101598451483198989324700669484324645890778161487787942170906005\
90958921771718502261659781705083051415467245830438370468115860482592590597427\
07170394125942361234812041605728623829363960151229888648183554406950611673872\
75733218376`367.80613780111685 - 0.126073375849122406287997067379754169828252\
11555629084325491886750554637755712428509108412447483633833629046801219870504\
08387785597562281739690066085743425488283881294513060220805236469917650228463\
74367269072476972918219001290488173854508561815859952739258831372231314264576\
59680410381232061843025986342660842213612516211264774781462695571434459075013\
2919952316410218896942085287146612`367.37556580411956*I, 
  P12 -> 1.281471381537849018000669629371128032737262705673773870544543148127\
43622379051447124314955402081335467186078225125756371737978465270832997315082\
03456383513235434916364005035015800227751498969392060690503537066019446599822\
88268495683517994226178986384725029873683320415593647576771645064117248427777\
24907431812201487637771303626463590513751235709574837562373669845337909556138\
13313066486`367.80523133442205 - 0.123511607640497877757983505580954641243262\
81575321384692986694111972889086475313620956486486913593109143365279878805043\
83123277198461806591769777071756350617439013932903761337510272927595510625088\
59809824551755984513604083488030809262517059588873248639443189891060305383766\
63659938670080692420855084394542335419941133364271619020779898436898353709878\
87264433813057674611257169801355122`367.80613780111685*I, 
  P13 -> 2.385696057771537396456672562913149210453825797942008040614076230130\
31589429792100537505171938120211797782726000477136120701957075284543636058077\
97258535189660081028155394766683058037971678082290363704730744173915186362677\
21306193562969680297356289033347252717930506953006646058754612077882332311918\
26434669226466533387052008813920494323210311926545973243375576167887182857557\
17043229792`367.80613780111685 + 7.361486056995821813491728566346693388629811\
48313716158244956993225472069202220972279433403745469008690044524568182191198\
10616335954718810279673625225535660903836028199840216379862074121167584350857\
68238639049336215933059153723480962379237303180748570255152112907875360045515\
10220131894808838709883997545026975146867880713023098011087538114751870450099\
03071854934419650866339745591168426`367.7990654339202*I, 
  P14 -> 2.405649370285050010371539587643473976245638464606200983887712315573\
46612998825904388630586102323130649185727252016133642032591331781749990258602\
84003148954544714026216491033386142688838006747598338363490613991732482587575\
08760041952532149058264031467075615290769946304405163536301938777253976041795\
09108793745163822242190812511826993236356379535086528058872011115884425280682\
41405804401`367.80613780111685 + 3.600915434929121003754416697376677889595725\
50407495182414502130288742721880151826112400775563390192277436284103788419142\
61028646805526639732396639819459011813461752367334579643847958389799634791276\
19803848222734072968315789199337429856906556699017288873604419019237545681701\
85748486182017011258720300697197323406593640218661026011674840139887507611665\
75905838227718801640084490463410627`367.7899133046389*I, 
  P15 -> 0.310051916589339165563256534625332879177180947560007052082352727430\
64176964355985692735604818800563875854893569539752070724647717038042393710779\
02324973577675837300367771744446298294325832497570224209871717087166525589375\
17389020056628852289061580497622124093480782341210821471448548521319000133435\
37802902681717018458330207445275820519454807160483359945135325101058874613598\
64074036732`367.7261958695081 - 1.0153560021018859392466802945567239686659929\
60281785250968425302815061761719726130825131043010808664348934215456051427276\
07531362811145090632069911222444205251371658720618808225888228639822584489244\
52093027511742782629095365764634426613706990228583995380916275315044501866998\
66153711140110569635146583954096730251067988204998371120836971565540854637243\
3266171787885214409566305229754759`367.80613780111685*I, 
  P16 -> 4.347766587968837722236705953428469440254538044462007726200548898580\
64391456262293692868567975049980558717715427574689997807841073498419856197201\
49358372723126016585418960851804226388817092328369460557800484997605424528074\
34619275452419013520206079643812121118514172423221327034302405156146911151425\
83531016700928390228950694175243630494434526507255885768139433170665988127327\
36050710911`367.7903269431584 - 2.8363190377811215368161187100446728015193847\
77586778218053495860144050230020756448429566830412355336705615248467520846616\
38477917376752541118350986821195062128216513205584114953650957786284323938799\
13072003924995818545997222370962903636413144604489912350403473849228062586326\
01034162015211025076240115747892525792424287727435414125028737751117361712592\
7804315577788461386734806290440331`367.80613780111685*I, 
  P17 -> -0.63736349900088372368234381365275162287062631820164842066930247998\
15508327972562150801085414324869513493683345451422871532887313032628697341752\
14684117923517344297167354467563391815999303839702329363878273387696959434633\
06565959277283842046199902171995922765754615063333387990771879879372453512801\
61528339985394452160651539059547081583424865539373456075484163247113868359069\
655266170948`367.58335166602615 + 6.82893730856465507831933867950020527702655\
09251719460180637449123054247799519165909879078056473336587283665177068316027\
74100557727738013554462008240306863102792702877559725963568250777672458781387\
50029284994332248919895635634495841772357841349642085519762327999611420969109\
39325127301466955323389624914020604518334499246933044438348079047151535724876\
240012758781757944860096783771400138`367.80613780111685*I, 
  P18 -> -0.06071871976484948324845795568061307664778006625199079852637138535\
39984615800889435132147745555722354355655318155204197526853909989513415459161\
72398383977257667123641416982858689688092131601206333815419428115517594218259\
70228838014419900674241882845337923651166855375404755660875152745555975617856\
56823749973713670914670849764384848215604776204686358433831123724362544142975\
126428023947`367.6055118666666 + 0.570391363542975984950483787801917906498961\
00426352474825383965182748881744506314442166410787667331067099903245797768645\
29558410960933777984000935152835889797539140629266426353175556090110714197759\
59782896223494994206883251369351920708927675928271626413680214100568293239207\
19031445214848255254238221469044752548947047495032753799643929499680782335567\
33353980340563269415086184152748595`367.80613780111685*I, 
  P19 -> -0.06386172059575606089158148550712489802404394059204730709759055120\
31042473980654544400655303572488253932174028887762132844222011935037993806981\
91448255902653918372359670440657616624067061731569178843654815820425890654864\
42092707085344739189812178187256981705916518086008616560885855026637246568729\
60598499601066776360382162095466707288208163268406699036020038010855843811488\
964499050153`367.30410547155816 + 2.21341315922586449596577177647594687565173\
65165653158907538124275438395823088091819020151993246309965161556946893959308\
87116932881674592183949466261985372857459798909326693539463551615243999554080\
53540060087469198308539151326573197919056410532162944288466210843682553904875\
04747078273961945551909136067318031324756565415689760746983736402979659376462\
770911901892996848115904698155293671`367.80613780111685*I, 
  P2 -> 1.`497.38090666937325, P3 -> 1.21251873083283226815502567039931240690\
13220644958016214220269819698877727404099484002932841664134813501144538959400\
25688950570352681702427150685142691760756493282857495000602225731621772831236\
48785280459127255755673394818749673214517266443907070379838680470713957211266\
31142824524011889328419323188537210661875437522856583358846369736725458434902\
739693073355110303927895940964189812173`367.80613780111685 + 
    5.72348201109174621738105553065920004994966374814588171796089060981513389\
38871388500901400920879844892104054224923109605291372021417344344659508223852\
76419672351035976357198538697971613022213693277571542549420783378432106740560\
72871247271070391340506415391462561260834078711648094990183564979969521433447\
51544473750622420546062740361844302934016085615233335554264051845569394309822\
350182`367.80209358962014*I, P4 -> 0, 
  P5 -> 0.4172626105887277694501043065074279757900331635583030900339215699116\
37523581785269555869465960052622621463793061551209601243799158818445107426955\
65988609317084490605852412243656550109682007203245208129666200018339603486137\
79000594006289924648046789732621303378146487307610180635198822803646516477839\
83712582559504430514257182513790527485818077174814641656905538857240259417393\
7461922744`367.7878445233794 - 0.31162507516161352156243096678979053089983566\
61425457978874003134660114030865300086198324713099207679257480016678172790897\
80080837062835656390838563273825718028246541623957365034080902798563566044721\
54824356212838624223059983916747069394605445013685408148847633502981455991277\
70045641951643706644194286845495641339168599646298068066073092484400921909399\
244347299328433655947580996528107`367.80613780111685*I, 
  P6 -> 6.0738807429662909235133421928739860923179961439132048084626043316094\
06211166417285082743464849683237217788288569644802413323585767828050487359700\
78335142815515400161821367289323197718356416170826976194197734265248459753083\
33827222675993427556067503604549012273706355701229886042427680024857615034991\
27511373870123795433887110923410951567453260138004182975628787763857043640124\
7261428271`367.80613780111685 + 0.2253219076315342045033920368144450166227904\
92460448223225370466880668082364144210870028379563727806245985349664598637890\
61115068406272804007422967215663025605457943426125910103078647943278667010112\
21980993957019764940725838006682451768338565247268327226225068630537172957741\
95540427509503867211608689391942776662229003670971580198417342374252497965740\
5825250709760098748510697703171711`367.37600341056327*I, 
  P7 -> 6.0226359986691753172168232227124640010466526665616476401929362537040\
81936778619496453940189980638428604724979344157957016951153018613477861345108\
07361799691200471283108734447032786118941595143897446644381543454372803186338\
63053896504440813320781572527197131031962961786462343433600933786030135853593\
02570169664589339697087371999538553664991135885047615936349581572599099611883\
7541700111`367.80613780111685 + 16.026466842063024538764164456194621129848495\
68269370128882112165930993206693590027017379251562388814223065255096242183061\
35677697913980200991792590930776184795811104139428818503547716066627267280450\
05034523267430706662307546127395208459953856627386414982391841383081060634960\
95733374568201990623014532395996801434295246506731269601022541137642341698426\
14139249028220454768620108181499173`367.7976771262401*I, 
  P8 -> 1.5702558270521919438361624921745231306245891558397781366356776038586\
85398262470995451559424546516005547582388133913741937189946797668043302724388\
63179145021190323308952654445199485419435310593701119405967254911558672451753\
03426354584488036025566482295247849057989719565068217207614456450199896159914\
19000943735868281571697803623883153443339112617469107264473699204437980205780\
3659086721`366.67322404437465 - 1.2301008908130026105075964184698452127776702\
17676875630816456451856591026082860254402612291163792762649277962625007218446\
86646863915604751132028131745003001887739780960689050570296326974621062898717\
73909125255250293872043259329003745627888060240902094444080160887733484557316\
81002121089860932078707467997806409016122660627860321182572221285070185327300\
9462217884380010558136982105355318`366.6023648399353*I, 
  P9 -> -11.91553875202098059257708648171462810324994017135342624191881242291\
93639800653570034188233541095310448663776319145471967540655970833629751210848\
77938442695034792860151991034920353030928684707342924526111973346006250251224\
23302161426145184389068968525825133390991654202540766058933170385779397839440\
56323452309221278040302670967847512730845043426740632159962069446549939888794\
20493600764`367.80613780111685 - 0.460576140014072780768492370016902124121102\
55443373562939990108778830677171978124628581415758910453673672492890621679237\
54511964541151369076083972109635343876126995299114184989703438899896281456014\
12087291391307868638895088997710025908352619614171220520533702096971447012873\
80068966687310237326830526274925457569593551667916643795067508348742718836696\
42505884193534588420790336238156636`367.387164484225*I}, 
 {P0 -> -825.8464842220382040987306985761729128396207229332636364255999828912\
24061902476475458046389774067556314505110845107138269813481314843938355830595\
45428596303671410268286133417268389126247508358563564230925664366013462023152\
13284207660917205559597537872842955102468320584844959088276696483152729508156\
92428319985255412381099946876497892555304930692378855385732325233656204174350\
5004884936455`362.36240182677136 - 132.33165752618188881453194312470305412695\
18062694307325694134781542842195507826270735449936971835743263602711255762519\
19612063047036396564038130592128376844632065196715982175511771929352673660140\
21742399144602489008356923192348956438530187785201900932094789785548067064903\
47924032788514815807853815953413812804163888746545934572235610481588838519356\
074391859042123973989792693306189081317`361.82578452216626*I, 
  P1 -> 12.339720632254386095240092037905119494349487340262031623210971738633\
73112576859507030820863904031579877344782817920053498136069709252967397026881\
84166081714149743414724528262445217743340776574335997332209230406409082905427\
47492305448270261184799419920525486814934774452325545114323851264002216239732\
60984549723049220131589121663124928417168885478574430867789956724021483711368\
2446663344`364.1845901223662 - 26.1557531050945787081449649862488835318106996\
46905633880258901131133247812521539432701753790850971335999125776878112111600\
85130258081913012624307465259599268991244958139304499484669077779878793154192\
68228515810634806754486901528018764588432011290860848665380058680511458296855\
44288350596992010304181540260369826165868552281085831197226847208504433359983\
2368833344679098104805055331805529`364.1718265698823*I, 
  P10 -> 470.7229265667901947400769161443069051225809110368173575241154993357\
59327608353337535991572369963126801625961660018858825840660530460017857757161\
88331468122245490539162402063410874823907290093443425090810936259180404066927\
36497426191421663877484834958570570166214997524545901250039089453875909198655\
81990671434454521733190249293303847895385391835586638224987063498899088301035\
1760199646404`364.1845901223662 - 624.921970090707155722577754800263121209494\
42734197622333186679311890986122312681490516630138304366977392214585130757452\
61219439649807435539055190860150633571939130158946598088281662654456080716314\
20293765448716867295859509039522607419697486774166899893453363327874468829476\
42690098844508618203334011406216569173988330178733215575255701899256083740157\
99512430712146675369563668769096791789`364.16297799374723*I, 
  P11 -> -42.1776596880964835790254661863072563043198592348767019327701046122\
27205713871993211900057589361772964220023506104464705311985265115506162942256\
28829090724728714081338611476603299397352351071377857423513271329262188865987\
72913569811633645741472568131246258470793002946533676938543009400239502067452\
68490065450401472193725212880146818955910190463689567797491252403375022442955\
5567649211124`364.1614182332965 - 33.8882237091475778486722179968297599733435\
01603303543922604932181398674505077004946219205825975998446098060567107602166\
79241565055733967838152103856219960092059541394425838749494798939276085217883\
27514783790419886464191987744983495429121399920781041151249855046554968742356\
31098062920390320389215317306362241473364409758895666757298152477530174488577\
8269021731586443573333989773944952108`364.1845901223662*I, 
  P12 -> 1.312504694166070744133603711401277012039040548578144020427871355730\
51879707891525576598055377641826546024179303390023585737324564168925097826321\
29107337861445828481015736180553344756943409305531866263944275558745222633339\
19092217011214071257828257664276841674673441967202427177082389846094702937497\
32605218120154055408121976776222341479438396603921971337947236599931933980851\
27260407686`364.1845901223662 - 0.1653430106103011628174291665152213466265972\
27805181475974950772215186964675938047868936440928280940349901422671411097479\
32712494671588104841606327655811758218181825551920695231574472401278615036322\
32430335960863323466478581684761092048477039066779521745576891273203528151710\
78631916891129032101365221531644251277815274388497227648093646578494767345409\
9776256560253798976958680347287488`363.98261790489204*I, 
  P13 -> 184.4981730783466676578777090998844219584400712024006249266864071242\
27711022596178389374740289721035535851354559298710314223293303266559154080697\
93049617666712023443331024316372729765751589570003411648512797288306804140689\
42208101020542493015966545237406475750010342246161540344066037662323908561358\
40120766903095710504998651551551144037649158020264919600689100969830035768152\
1769007275483`364.15932841820177 + 160.70237056306565759372764068193502526287\
23345098076291059616480274695672161957528629088853726938140905631428045937087\
21455100698211258365917522548115265493871393973058442435311874350002409167921\
19466017960121046773091583632745249982184364291797291695492018587143209223756\
91814969368412667186382438012470631804500092919931922494964929136758351876064\
284713914091413746467206132386548364434`364.1845901223662*I, 
  P14 -> 4536.727784383506403969248107471273546580713543754630532453118787210\
69809488044047913462012900231532270532930377672451381391098174500699059987000\
47430085345445918785309263224248439196882348775840340310586220827338845884151\
14638550951404404594702007987379710084045024169839523071154744067631485204122\
16298377718164613771683309332775853205160646669267095482917966651752105181993\
74413628932596`364.1845901223662 - 560.91850412032476189226672863697787996560\
15432409977330103610270081621259988775429130981163775227193824367670382556329\
94980644692556982364916680215830714114358452157164643961847878326257605657342\
54247737797205748230463487241187960615607212855240030998284581059717152531199\
78587957548045203945819905585490357033712247001850755139332323824525904233398\
963516726171760470282519269245746594187`363.97954813320763*I, 
  P15 -> 2.747738992066441714030607877951561476044495922400020937828483725738\
65340886671308198003774776498250055095270067282567759357730816125665439993864\
18750362955601649508008589986693670525634743503847049245174607984544698432635\
00289173150554173771856769310263073791601327218084670767226890269026235598129\
71857542683978486802708967333175375568747491102644285594477183281433580492709\
57345683541`364.16338745959285 + 2.033598108175440209274145762579328902774414\
04787696698111306125632900487540145004587831481847750866550269300964239358817\
40832971250517877147560875051637086416958751986086630797948716416083058370433\
16586222577249060526389550580468124069465917976886858904628562961534406939471\
47659306056073443747225574473535813090957551504835137264318669196964475181234\
36586033697339478505866829547681097`364.1845901223662*I, 
  P16 -> -1566.74169099551783280758616604992911100064304835361777159392655009\
38286840702458137025842117600796215495211457057094601113754958173318825055321\
80882359347918888812076238200346357673841526451979678943688893609005450404821\
02923043134578913910477652389391187363406628503447783141851573340447101086087\
90646715578058225124384149332248203340980334773528050528308423009407696208475\
453014632356886`364.1845901223662 + 596.0672696691393860039444318874864097109\
26613799734646550944478352669759014106735241842309357480787974960441286488425\
34511011498489473491946707789964232283130404454141867742950573110733724896802\
64430960259843905711792749760476571074966270880013470107622250570048549483481\
94830760931480475854308143204280980402861081680898086747929511565158250465511\
0148851231674731158665696338837901719548`364.1082250189494*I, 
  P17 -> 5660.430146892134484796486559910290817346791815487922409207575763257\
35960701666160339150041338170573611496844684590807046332813100835801933987004\
45320910796136453904518627680516483229011113297058750186806444041830961660503\
21042484282313369176529343013189674617703314170468796294142411737602368711457\
10724608084901517834436451187687638678492217696108920051444705051907407069825\
23321182504628`364.1651479394855 + 3869.9982850007268778976767028835308169358\
79476472934900809060834559312690890284987123573033884893575713595439531060489\
89478641238505910445866139373248897175535521021670963752748894949472883805989\
56731559815680790128580430549498386020373105479583058836045648571846617714358\
14428769971620585370397240761654159442209172189319358113705238294042498595298\
9098917373262970567471894802052153620848`364.1845901223662*I, 
  P18 -> -1.66903108291655439498386983245886416954100626933544770648751357497\
89733015931342381960358747412114878827438521438258306209884755381855851228090\
29106329018099496258267961526641088433223437183143992706849885918458719647818\
38777864031072365230800709872079053014337655813997695293024223953718457677234\
90067065711710230403482732413722427432487989700780210532789815359313140805109\
340426394504`364.1733437722951 - 0.707818956093092232970908571566327641019427\
34311995664318529262802094425852703234362167602947930201763318482786155686431\
17088070397700665390878298733185237156468231509339415136232875769432625796133\
10145080309144535446190868204852170599366851807965636887092020288479270829346\
04457793885269583206902823333895568045118124599431886189290995575844040326918\
85041101682617806658302759393859527`364.1845901223662*I, 
  P19 -> 141.0332508877775678926572036283999094332497557280874014181318675115\
75018149229931737373773198589828564957860665304222498527986848083086073078461\
81128179511934531753048691740839555537260399022053137908056295494217997685761\
90933329409873386368655452169274552452020758528592884547404108954739231099401\
65195226010097214182186858104062118956532666011288843985755760964742500514447\
3222654537883`364.1845901223662 - 700.732070480254352505366708609144161077134\
67353928318207680940889459485100616621598082331502752961972602595562446810348\
33427362659737077754495152995075880861218480805905042759730146814885568577581\
53221504453312493028806835894871631787947650327635485901903144541041742674493\
41376302750844258841831522100055947864077242999891145710196759078600083200210\
1614143828386267761714543984338917362`364.18050395671025*I, 
  P2 -> 1.`497.38090666937325, P3 -> 123.188642994219450361468080769732812125\
17422712360190188273871763890963397762287009648846754598164888176427531868458\
39434467579988441067019628903930817100220601641156970676455573231165225502368\
80366295805091926135914143090307171773843369601646895194002675078305039483893\
91041682905388680170676227385897544521845667520183568602468918878246274333278\
19907919150208605370737838998469830096973`364.15171564271753 + 
    137.959021665960852412911825427774522537610193412224012949367054016871817\
14275824920846656938639227737702139117958222314646503349442701461467364132744\
25774095643529015165431091058877273641444910619910852882881923626414115047676\
70816912624389044498572702987761844120110891129643172174715947112475600770534\
54162041374244374954053915274021605001552074553946767894295953474727338008994\
772657`364.1845901223662*I, P4 -> 0, 
  P5 -> 0.5054418956349549130344514307779139068826122270648162082267204238690\
55085708133377048288763996875093926157367683951567144369439659062789107069799\
17067746495202298003868638326695392497238285509616005824625438043967087582256\
41566003907026484143544916759174575968123600100945529003733222041530203970390\
35656497462020898962236852176995184388988640206915981149792559879685760135024\
5666131138`364.0981228902405 + 1.51684766393021052392762840263728013552198175\
90749238005642207537109763742433646362833067541611753989279800517039200092835\
93988375127011722156913186080051663708208496528049365351040023056781535569416\
40698057596770491972647069658982852997785171594370938485568516299477914369907\
16866484710505697520297350310560754297110431051782175989395242155938184565283\
589881926963492006830729953970832`364.1845901223662*I, 
  P6 -> -1853.983478748042467238770051485669708160750733484907291113492150699\
24348218890900888546105602143883603475229293836437365766967917747895700236865\
52574366822157388880489186172442147265680589348839665140841758024608002048868\
75910792676010383280469358770205110917514421535474245061798218817895244539794\
51442100185893565092918528173984253193863891067161965807237706711108881260231\
59675062214033`364.18050419999946 - 373.1291501715826656531509832181198722993\
34605119067132368924572453346609210206452357076156471298732489716882771120469\
39892844385184459589457046890039015229117303667799999540695157451061801576288\
55841076533306614754426901274021581933970132938967592889130565171023869804636\
07547850050086225286189867813135377039761235894571345813094567135934648108483\
2157558965924784466804504399626903956589`364.1845901223662*I, 
  P7 -> 16620.377918803667587481380111785850324695367844703810666224003042102\
51860902991038038917215308667461219476643648100075571765950197919116509449285\
10840449240430871285201049250168060629055924182640301278051550959987611539379\
70146710005961221949459529933947782076531347927532966011094499728391587164894\
61747280049665244409156400782828025942456625629046950967962636608801997717543\
56107892010888`364.1791561185113 + 4037.5878054521910561727705918783284175990\
41148304468600439277725050445375455343003086752732947765430335661906673839661\
19988968051774573467106423784002066876429735499517120173809447393881374401451\
39568591289785122363193395654546996915816315963077032487868057455126691108201\
02168258808086838317289988040085271666814616939870675251286908273109402798232\
4271670440781337691729871726663093689811`364.1845901223662*I, 
  P8 -> 2.0217008803091975874890756206674701050741379875196197676129657763464\
90114028790757534997781796794084396229360475773450425838298080528488175731451\
42312030872057377823558459883809142552017501885483480416693324693594900666031\
89695991192522371289188848955266951921515952682410828326553683139947193035860\
62671934547644683944857610871257931475557035161342821236276264172737926442703\
5293423794`362.7711082957572 + 6.06731731755005189349072028033202891962470195\
81643382835899180700177807063469330583933282806920413518908395619027439972627\
80499508561416732763098026099766511258427992872492242903179091826347942064457\
14767168027647264436770099858482706102244582163819151274378347149033914116059\
12948717899248565023389754914585355926597663452252652790652831412051130301051\
180411978030829963431671791066813`363.088233675146*I, 
  P9 -> 3707.9499606671574693065275249448453834977398956092006109651374873646\
36372238565331644366305564497466872952722889003971718278125887304034338604899\
54068982818588074552052798913761453165468545087360597827505714200452166921817\
65187824952286395257246353654152023846080339906263263090535476775827701353074\
92041156904719546170551151288966358475588674597653546136364720052553712405995\
0874936407727`364.1805040165285 + 746.275876446505392205260815351944667804249\
44646484620392304201483807216572155376504242341895044834854957010877157116457\
79651376378871319089433764108895035983350510626157893634790845440134115349937\
34472568174426018912125271909437088269487020550558648075330456990775264208226\
29806679869151524290831583803741558265476729909098258252677687825473039466394\
20193899732944960150480400563546119992`364.1845901223662*I}, 
 {P0 -> -152905.4315550352157057636597001488883059492939859829593231677874062\
42757509394791187391569432067878790069496609562027076424404679611446052266259\
73465794253421853152455390544642703136769195114907328881649327788754972025796\
99410048174784842182339339511475344925350117124037204731828057760689219401083\
44383279424447201763159916848804586235334863978094747819521204250233424498`35\
4.89560012978365 - 94126.9812462449506037453100667529798875487619803036839574\
82447569473814508960835151053487594612183431672698824466172516695562462342861\
17073602481266242556894632230570196081891497677064197200974551271380907755324\
69016851040377383674824076719396434593750123295545919456406575093929181990634\
01392893219874884241384367827918581708712547565985320236199399868682172270210\
860637`354.73883093513746*I, 
  P1 -> -252.1259264444380066307302266157632462907570647007357911683323060991\
47462461517134177198370746359448544785819252684952699741782583431136768922705\
15787097069339303949595342222290334940478861084446062576526000539668309892465\
72961417224031957751246419256321528332013429719726625628440188876846137600424\
99874721707999052027067422960821545834435664109775967000704393557632697`357.6\
944353000717 + 340.5692443382540917029249736245363441856259035158831562048689\
06428045938342412287556557188078886258150756211539133676315231638956793417088\
06452402656549728859469564886038930394204956590022108930735693637007020758615\
79048763762771818530928884328911189882976398729890762063134300645121724162119\
93656981036301209693091942753453639190779280264888247961439391557240557927631`\
357.82017072464527*I, P10 -> 144720.05899733127535769464937984278771867499467\
63841113265081970937341946639756579423406276196210796378209057448693925141239\
71674407681793757134895361620659702376696990088139626077984275563214516809929\
51251785521994272505149157896405292357190535163880164137035141338980459894405\
26262343713173689946743111002651966046201565233379527468585631339663589066681\
1334243923078381`357.7969749308642 - 85241.2413184017964249612958489875556493\
59179505609148044428681096126770877197699640490405598593465369599726562558531\
53224111983349094170275612175115195968718464100286230831715219245166245456483\
12051280954747609425429724604435539902108073354198244173044462853964790846567\
17942233316446822084337154475704506639689352188791679688544955749926095787727\
52255749904182384912185`357.82017072464527*I, 
  P11 -> 509.1747058483509072139411906293213282458220011931097275084619161854\
37258407082288147618014898617477592942250108734657325625306865900980885072071\
89857613228873730298987045751808304335077701054909648678785600062633326953021\
54032847734880981811938496802216632636760608016041369320334032525234977749879\
35125852637792294059717356587519979275158906191738066396006599968957009`357.8\
2017072464527 + 607.604513467096363496953567072871002904337187019849625624761\
50480351314454401044557398326849761278722035353301733823840233511188379150752\
04096027825128050330609630871700978971796466337511469626899388016301299223506\
96174908281584199686303365172023974429627917359610319591132267842035012915861\
52189846695767722177088280092354900736863605218528560944739214731755470648957\
8`357.7607271993365*I, P12 -> 1.312499999191900360270231021115269051514901069\
82021936240993695732162631128230172061781670502136096447688290325758771959358\
92326715361274945126524886885715857149395944989497169862498177157178286575200\
37350527787536251157727632389496647739372672968172067243163767282541189297913\
74430219970995010074913704078530026257717735763548207032627141992034042099968\
36944033746503076596581486034642`357.82017072464527 - 
    0.16535945577327210743233783779790135009750780988530580823803491990888507\
90543767164343534101191642382124402569991946262770994513157681685636694461129\
72492624674903435982460053370736611395304023620575600075536619053063251186434\
53772704322820736406860765648128618896048166761447409810691064750998321048793\
95155222786886880413769049476881658984493236991566771946622900711783337333026\
809797`357.33030650490423*I, P13 -> 11629.59515802166887193588527206289462127\
15559281802670161287902601488129226582750728483770561864749673285780967537962\
77875926554498939425403953033895684704764331525826699804173850193607925033335\
50304721496466829558699744161500525232620658839856896567597815572369742917916\
21841555836378974305669217392816636061085001619292005982684025754695510205346\
46879432226481601047669`357.7913489319256 - 7283.6739845607425522731488104772\
77266986711726261951690740979215972770137125239335238002612367002082488523156\
33677536000424948411851230887908036194261362786726183805257693618618176247864\
13504489331103012228469521325213531929369985498710874794970172874592552108459\
05933559276788017051497665681477052370714429311290592831269262891668375869639\
589568500589058965931378910321`357.82017072464527*I, 
  P14 -> -1.28432698916127898690251913723314962726119476676812770139659537821\
45088688299751426256826279170011745063013348411695757336639805536801608141397\
42166527011908693016656061505129710799752213293565187608064456428997691429754\
35253103878785576955281518794847172986300513886798306174895402450065788779274\
98685770974375654694737973942651345249668770936232477598912233368574991459606`\
357.82017072464527*^7 - 6.464889267035985516651434321547962452999377418596632\
19564280872850335376445423620422119606588434450504619496426178999783464525642\
24822365663215494769862089932696973857221302832229959724308409387965765271350\
27072155446797432606857645706005134859115552430499027875338850155553934480657\
16229122796582071640375687177615972697847763614685657040105785123349493726931\
2169339851307`357.62420105471114*^6*I, 
  P15 -> -8.77808178988486015166448335231198455630192597265028398013421015547\
36898836263615227845254555340505609485218088650532789945935130778469135267113\
32847568006436865102954989889582115054702814196873021822870689220641641865216\
93066180755049572473921216923408258339744350000753463475975237390625408924852\
20592785182922426718470405663670356636925167372006955494584698451027859886018\
823584160619`357.7248942545131 + 9.703698496280619685516223504622623627411722\
90696703570593144668839255940957198566781211093144422908529319844029535981958\
05547323840070708059948195620359440511080525455937575164906546371563170034484\
49155784185311796431261035678186216487053618946747943972096107401452946119413\
63130506133883480499997832134355032298093350433284134762199303688970481176226\
0317673059245918724967137605578158`357.82017072464527*I, 
  P16 -> 175306.1727965839855711323308367827019055671300730621395771567626842\
24487230620613477687941458904420554776457805374033007725859890054142553366471\
64585121003822799184539964321401841035522929059186040332906691778412091611000\
95866582503923189155742420163234419049792011182234492912962068376580446965516\
76477085237603695721471515737140799933198532515522399280041964792500408263`35\
7.25059361852647 - 1.36629867125738236438168153028252234291429175480201907207\
40912581255682926155034597713793114035057028356346506163344321972116410710375\
83843049962136866871486030032827308204943170451290051143559998546685009970465\
93481817044995788233564116006708761124798790443830467874096712378653833694353\
33640005965932443993697120234680749549543054031495077868899093076544318690298\
75221705`357.82017072464527*^6*I, 
  P17 -> -8.03449518962113119314526494484689138289787876264739002050231494800\
10830325235421544813159915801208083755324591819062333483536483942102380021748\
25337819668703971257385791483878897491559540839230690474148686943598830596545\
96693257564568912714218857484202988013433834334110500899503114996679044721367\
5283466610649413472622433785566607626223625443576019777488897126935781318272`\
357.7863400685949*^6 - 2.0015537254293195433490367505937184193030813493931917\
60488778648620497208392972463883311050499535153785479296150838984764042882946\
27824403507250246780793201876930566733118856927296109694556103272299892455675\
87526212595528770920473690825686653982479607916830711900144105456369218710797\
95816615200459539070164793859443757800067030484016208722130618925774065563784\
6202890761259`357.82017072464527*^7*I, 
  P18 -> 3.322749696764710621312731570357522756716653772481767218660535952715\
14165494193239134148574112417844725009498013127779919048867415368786499054220\
18206823836378747184671811544265855800707691992804956738833735605741797682108\
24034115502935425472713504090368529682839964083239977862987067853707254360406\
22799408542680167076781372889120722558191779297800757616119787702843752894352\
44666882261`357.6401099900592 - 6.0921236645195566446760772509965743294941515\
61562842265233681114477339483600702502272321166767228338533842024522511312649\
21817096141609104943469693773983622966611732004626635702731221843853403508521\
39403805342465032218969152528788237781061666967997831518044990179427573465092\
58708385338787141297980075463767006917766509776107596591829535564733616744125\
7128570393566442661815481603853656`357.82017072464527*I, 
  P19 -> 453096.7558881033198368765875805156848560792581467458492756301660508\
61969296293241267876137158972846948326018693741987377355403186150081606913865\
47180506347967476697040886802309526481761435325599871199249417960679001638301\
68603413655546386972825200847342657922693279225963834317834447555988382766256\
18580184787956177233177597735091462724725651537961378596335688567102046816`35\
7.82017072464527 + 373770.135341272470483703313395352336344265388236156452393\
27227820960912549244942075294101293663466777330092508768050934862234216348418\
12987211729153542616062142485684009501100286381917172674741199218713974923389\
89746462017088910909232980029613888602346832615492783909870507356735109677223\
70671639748467220224834711031454539970822080851394401151081793956614356243921\
3586214`357.7113735251157*I, P2 -> 1.`497.38090666937325, 
  P3 -> 9410.4388659987967057919795803698854297387304177651782941831455863934\
49289081284859056710155577668032404846690555984876590004927677306329409073989\
05191593293116942345514778075078085509816974360055908740567680549847560261407\
14998414318507845061079732040683966263858550451745981268496573347357692078335\
74751921643124433254506884715554959874474825938498559125877041986744621`357.8\
164247965084 - 4363.862042187955400937407717035056524157166231408879771883370\
07804584687373953960494462379210397100267755632877057808909485789969159878612\
55377410678323856210698108498385483726523891407047923751879309380314174464948\
49387005759607374774434070538654680272489788952677764042740008947188961430278\
64109083234442642893518582345891809677861503918538758313909238794554413440010\
7`357.82017072464527*I, P4 -> 0, 
  P5 -> -5.967831703280182020803128544371785275931648209620952679437850723465\
97902092962894362442648266678046320060223122748695634131541092983056607728185\
38074064157475526091723605201227948000252401589372446295851659183874133286142\
04590398773871730067324413103254566409571620541250189011742219201457093883733\
14479105664150239269859298513762256169268981311533264339378705719153165786334\
95586467453`357.82017072464515 + 1.355946467818036198534032716308670647955980\
08529572036618990274648433917654777631399800604944309564142202542034546064213\
87253703990363479288797980119793263535850523986971550485994419510131984853179\
06209524858720190484921731841859614237604047991510968133667724958160362257295\
39672933756261828158683118885149838021044116076600747518854435797885566282770\
74021057662775751730375113908123729`357.5684436190483*I, 
  P6 -> 988902.82687053778221866596559667215144188613543087544314315246857731\
17246552482168550798654952238617181220575871636550255793086516830963157053987\
28014848946151708869594959066820948823284469716444738778362512894259693661223\
47908294257896253157970585752330681093692956988021454757892322864987107446859\
9978767499188285690378044813361592168799597192428776596738647080481456141`357\
.71137352519025 - 1.198781336858834492611273553235658407945618978887902902528\
58448812231669789782658325601702620138863717260797350779218847539239417924730\
76379231683998841917005453802014860992510291963423636275490027439441317254683\
98239667496156998886247737850998243798548638504020068118492275805676590658879\
31427055042821752181861647426425150616792931360546981599877895423999804626967\
5838323`357.82017072464527*^6*I, 
  P7 -> -3.639920017685641751147382180891451156336335121532588202474207177426\
46068052219216609765562526408250155899306256362245346791650395466780925817190\
52979159788439896551850328191809306828420036114030650469424715263533868862702\
03662116899963070900708166292778868711309436147429553838704631064640277851665\
7387731783151735869656702287433717727468325991859647955114860654002964231023`\
357.82017072464527*^7 - 3.961716144248172594549446110445491168298555906445682\
80016864905152113990690206574743739983358552089753262902404558452745029528832\
45934144808549475551949675398704237146498233107253213756366820842702689937792\
60612477131754657629681374776277435955716297429391114781421162265526624742685\
31904973094007825562899382482280568724412524018483766438754655686159978457766\
87178114478126`357.74959037843445*^7*I, 
  P8 -> -23.87132678253292032647425757073232400721472710267348812674091604398\
73840021278339676248203450942856219459786732263335149626333133104563671683148\
13994938088311701031150180335282583548707794302386539013127579345509508532972\
46424321258881198083714408609070399093849394939191271189946180769666775496208\
444887595356641080981050352179206556330563924840128992993886564054446`356.690\
065897457 + 5.423785878866624698486292720053469660747682288649559328841753563\
84011418305387578093169618966023798505807831070247054135440309028616192635295\
99095919376341392862675831531119310771900490809440806965254669847340331774137\
55237917908443705945738874068790768702406241572106528244007785379807133274876\
569353353570777827480335048788321732177180300422309651154969551318505127`356.\
2478815710831*I, P9 -> -1.977805652837541847848359216977892734209790550011701\
50437357479572250094252618395815957342830736058467854633392271681996060958156\
52023062876057405422665908612602645092408143826667983609871079674047617026068\
95425772003623255698463434734187087376144048086177197825241216386390144955548\
74330701066478962778053491043305247843484667431565419982157526134071322111763\
8720515732887`357.7113735252097*^6 + 2.39756267231471119751397094623990679282\
17433029395037240198267675562580018909596180723279729950807991556486159822168\
06103880073726293364109970738697185327847008222416450435875385031022227983618\
97695693969460335847759141550971254429405430944117492544244578295746499234059\
06133494009945446940573473678958475448704863373664463766294305773117386567525\
85250976068161002976329303`357.82017072464527*^6*I}, 
 {P0 -> 0.5255539527277862347485011005000303231166438210853796914276717627336\
39321270092566117145210055246441608793031819829165514476555901492892580221645\
47877526027784293773786761890337905653672533595865741827942492519702244281446\
62134499489180518668334356789255153683816674962438870669245019560502573035981\
33977019587405293326110967905846312625112857595563885051471938057413397703412\
361097934`358.43627869891367 + 0.35657707412402477254788912394601085811073263\
45895961271043568062294001422084939793273759687749300532159585162168392714545\
05205644900283520659680283320010614291178115912271437486742510176085919319361\
75352014142193245963356315835189822567128155377007068662149517733553662998552\
99595418450252940557624831122258734469238219001278465990352084123633811830944\
418123688385348539176103833031272`358.3236990670419*I, 
  P1 -> 1.0456844966623329229052164690040397425674223121596228888289289528475\
10953664485152835770406349100633849101446090670490177660861871565766164592115\
41174561762203014322793830751344049290044002731224578913793447093236595033434\
71602915765205679159437159134166493664430201063978855638163772301864803643412\
14008859572480844348314491471227384255282147283968766843642212162371771016892\
5443253647`361.59585286667743 - 22.062758521351935010634898965064454892495738\
01905550946436370198719258022862852787685119956416331476330528771834329466629\
84955190989932851941442932456263335971888535037433289182983513631437380797707\
41948713642790226351876786424881136809489978509016968045197839544187370753221\
09075375026066347340794552433216697358479537311518037961805986891239202832836\
87661225079313741235972332070683917`362.63550082576245*I, 
  P10 -> -0.11786054294860156062088666135028249813221042641997125740142434304\
40747254441947732220153061552697821882685903578600352487603099678181302160181\
88002393100921837708357341626686132950598064811116731833905855284367289422747\
21524846289456868450392561852882205487632713902425444790191307937928383078848\
12881742447374218618051181015278995763046452368256931986812515761052339132138\
203762229023`362.5155377397088 + 0.173827502650525056745578416879535410225880\
89465625395315515465416991541259970413972823570802343373354095248704276423122\
72392565007633569146773667964612460847190637149919515933589903053194642787167\
53227020980616733262254226483451568158527211033638156537587103532459579445838\
53370149582798190491627692865316778478316832462867186789278636348036497489869\
40791861871827414923920869466699965`362.6355008257624*I, 
  P11 -> 35.13933702791539540163277444044873691452755062071845570348607591150\
48744745015830652312054131122165951005803684125319935969625087241663960447301\
38683378366576384979059064346554589650169092633085042324880013893784272872881\
42805069452703864925406958682225461060892624851250894522700475533822994774985\
42539336251533702206624103922450072844911782376978596683437580261767012047379\
505063604456`362.53973786837014 - 46.7138991747007247361340005312272073319312\
98402321059855403125566844952008110031310396799254416023280658376432765130071\
25428571024903085322785634830496143806353565588678302264136764570921545836226\
09065287964016992569462521731900069815965245577064638551760340055263365088908\
30346626318445147322068230060053210431698580778248315173354622379753472285375\
9566220145090604311508289194722014873`362.63550082576245*I, 
  P12 -> 1.312819380588421266307501630625535737226215190054632772597818011176\
64871267908267434187536629284659109165492546422936038357610663353426083340634\
95015392070267125197595257478852538188831943578455120993235337934620118728586\
00874746733623827047948381658711686944107187595713241549291084925310325151382\
00929792971945165854423147334356098391178187498987916484025412165592884869689\
52322960842`362.4191034536943 - 2.8122861806190148636094479158633479219175807\
89087183562220980902509312233845541164107158535646589933918794647190045166803\
11056984207089451380990433770285760720272286244539819861236064246656736234062\
89798823945532858179247401203437395070181557395437469469601255936498199813599\
98168210416168852580192757338375817389691072046964470091250475291565478698974\
955284577171283071186497147121484`362.63550082576245*I, 
  P13 -> 3.071731549687346642653776946300417725025896094756742772563622857134\
68055424555691334477629756117873828005089688180873876928029016963060920864675\
82570810511399080290037669582884511020264323273346793690319581589987112213390\
28410024451831187220313019435982176485986142040463525584775870888648107488702\
73023365746132580738669337185794072335427315091451917527713385638397660817868\
07182443057`362.3723748628511 - 7.7495847290971513617056867333936558635069239\
90404910223363952040317478694192083643809870153395454697944484912391308918189\
50626723522276767204602503974417769797802306785631182819572903052622307417695\
59078994179454974280400044913398324915409463121770628908323664310234918366919\
36790666520103784279026624574669537106561940913045179143196420131845862943825\
8902301901251109134694761199479055`362.63550082576245*I, 
  P14 -> -3.70125491167163683554904031408813979263916187513260922288389804368\
33797567945141944313182808883895755787370799475614579651283678937683095864307\
96039502366922155163620972004438114637837564174383764835533688739642879084600\
74997284375868927011414406787843380937622649861424765378224859933384060304712\
79010498282586644589505974736789681180116224750129486847855554911825882523464\
590326261716`362.6355008257624 - 0.584411136835577028475590043794879692733910\
53697518322524305869403495617692853403055699015871153435158044009968828322140\
70650729001456389110413141206930195593189272768546233705804211409711552427299\
47886442148378425684540998351869573420229818945101046812201219775291226704085\
52756096146457663822121378840070584478072956257961853899641736553447182626948\
47801455636478889005786611443277131`362.06680306105403*I, 
  P15 -> 82.52193063906908727894102238726543552426230467806318244619010466251\
25163551126854376405307223766918347946020004159896645866634787369595826951556\
40183845260585107961140669868375427587157191799148405420983857493270968960889\
09509011975145282235180379395989284734585032068809866948223661709779316112790\
01800967345930038418837945126450958150160990381782530132502164499015420845087\
696827453403`362.6355008257625 + 6.499607677695318626239044727375477039264976\
25786315901397178021035579819239026604307739128782255236530083562998030867641\
12376320407630908842223486627815610049082199184310149073297842369685662490982\
68905425018391185991299363332934545360751475529198026737107228408962759961974\
85305048077295163516733438678431633551867296910069319621496419041069395510683\
56148885635620919388831388670846398`361.8011248017924*I, 
  P16 -> -13.1439027632866391461910037288356264892942678632628715632870023153\
75739060119113714990875046853027506152118196073325767362172835323226200012508\
64853552890102115022975593056090019461959140483682984298524014259652898474862\
85801086274554132826342733738224811349915624205005339712040027634276684588152\
11919695306204443468352223462466583160600005698122655523718524755706259378516\
3404428363844`362.6004862190764 + 13.1179665595506650082971735670669108860972\
35532027820846737311951231835122383627874516134465254640125683780149394747045\
16467757574124592018683375109838149225467652530153103908980426448469283657838\
10181086303046111341472809361172057409442075312834416502177753665108422818564\
76571731308656941633185275432665521815532838033063560056069056949552074800722\
9171354674910014667535015047139226386`362.63550082576245*I, 
  P17 -> 4.987188770416734427785925681053740023749357951099926794351836553243\
37413720507903467076572203146028676674604548706552018358244738228634886000824\
93963349812873469449856051176584717772336474912640815747983575411838234851419\
49492134972384603172441950055165552537933612371075585271608416565366640980660\
87486081260068783391160563531262450386795720686743684231600280923278527760748\
51587158408`362.63550082576245 - 0.778324432557392153444573744276362113041725\
40711113010854917019359093822495876695353217869704305377536799469101467205195\
17557775772546133628340309312124187161894260193136014476974544136451427532700\
77502276361980231139879279736914066037170991637987936146659944015817843008605\
11536731644377102902666204391840627865045859545579405606842209420566361272565\
04758946553942226068177304690371612`362.0848946617874*I, 
  P18 -> 86.47891332308642022181027050053798417767591901681896890310398389853\
25125022462517120057221125619200869842344850916507979348901145883587704479683\
71097108379527977834575551318299293365256004295769667053749459702993254777825\
95707037076726179880479229677466568469895367068686518760399300681989384521857\
32241973994122715807198225566138791876642102623899382398909745791785695081135\
389936564737`362.6355008257624 + 89.25064506142809875033888880165887466755197\
70029351687594346973572129280640032631462966431072898931045771093265955701550\
23644951739470223487702237013050425776717183810895821526049897713768533258818\
29287784924527308193514288966706685481525068264521063091527189080048887783033\
31157537669160048476024213049728252456528105274650786471953273385509289573791\
952461063642932663242713164119015189`362.60624677271335*I, 
  P19 -> 37.15063366608746229018406996624358456933099784590816390443535947811\
15746086430947204018138364647829804546746715616147147512247325196310013579012\
14749172495725574451956593059861101146327685232982297481667574159447646328922\
09464781071316024244451019893382669596553683540417028379331746204613281347365\
83549311131503294782018290972981062819512805086128597183885532432367229039913\
117811330262`362.63550082576245 - 2.31290356344027772773278383733579307439255\
18103047651057095346016644162625890679057698630784844463025510992972193322360\
55131467576264256465345609369667133376325499204415868102693882007813684015941\
84800862250490954611977455436013467192659065013337477829513335009615746711141\
14758275696597541923160403458924765170732525501287730489974216780622491254358\
185401234527488093596114554023503585`361.7166985864565*I, 
  P2 -> 1.`497.38090666937325, P3 -> 1.51671619608773860928267430482100356996\
58228155531415787226958032912376056808525735036661171152949031134658968239396\
59392101984121549583607846725369654772319948303274004823554991448650750366012\
99636175505174292702036764891540549232509586339015825613079894154076103516708\
35428794257405644633084405911283219263657338310680353422615052989578669845770\
560165556821295443296507622580077743909`362.462823162712 - 
    2.76229133148415610518485519855987765810382362374643588833871990231760246\
81261821824489390058786696758945913105232919775860183057833001821259369449411\
40412900064055981323591106161025727026615632170972464250882264652335645691448\
30124903814566707297272805521397718291429064599045881655547985654597821945900\
68170352659605656346228808583836816445422790511055347144164114954237211799727\
407199`362.63550082576245*I, P4 -> 0, 
  P5 -> -0.096116295834419291913869638651955990965829558948256943352499358974\
72601661986680578994905598804658793034040682661395472544138342577558696268218\
31670047550204447288158641146835647116998772764208925261771044712655710829908\
30818234313557081232073699636127955876060757612411073826622467489778718734918\
00408645285032156657668039789567411091716433694049896503303310247254098492964\
35534897369`362.63550082576245 - 0.047030113429419211561952285413480751563617\
73183699480105823275283055755278058241925833265550090877026716671144043646287\
26689790436595837504467370555751702223416513050473609482856657087353657119929\
52292604898412784196523538873591881814845518452689223046670906525994863843634\
54489712860633291194352977417124771561219538254840889988071078391013464551032\
37979034698306961890338110167504856`362.43205348723654*I, 
  P6 -> -49.11333103147058448017439121553336226177520902060450181026281996666\
56050108421509498685968161912748609308269363472617050901511170124482715668366\
00637725636805030374070223943012110469078326674842829134630149479921015735289\
27469148570078355849796020352817537501391609248676513775641027900122069176040\
71389697870640570447155318484121342058630771742039743927842214754162759652187\
052844069751`362.63550082576245 - 3.10147756071872519369065707130595700071244\
87530002555817142178090169271938943437128023239333514158783866696077998934983\
05270195249894532737908996210695647078850287534007000587371473367234167405294\
84297961265095158786916733916067369299095940257913718629281682745193683288502\
01877339375174562065184134133350919165861311138936974243327300084859576099298\
676529963929725132193721497587105795`361.7127270352613*I, 
  P7 -> -2.275288873979636319384098229581681407090143092771057478524851623315\
74634047713350958943633587339842580321347776859958000097239949756673646775484\
22037693616675003272246032618965815977882218522881246187430225512536978856997\
82192314108244388974665968507461821540818308570656802089360209680369515899857\
86923855615495178442691674135332386312392972912105573811180811383737188946502\
82252866187`362.37084601719204 - 6.639441137115395799750938700092450668160001\
36708110133804621116990684704505162932853506029288363670749799887363053156373\
30112498593327427644670902142604048988318056444030921078366911056270891333319\
39832009039846680556436770872261554512304069539145191279811861428084305125414\
66114990130809902677599490025366055086710857267080148314541450173043461036941\
2833893004984792578837233823117631`362.63550082576245*I, 
  P8 -> -280.2056030046067846525104287210334130967103362015019860640122968587\
00961085651596598642115925072540611928881782988568396059849270492793688931873\
62937738121784239771291100651279660369551555202871628712298910363269318346724\
27010851108565291184951207387462988655117097121029947495088010470016277990601\
89088553640803852447414267805461744320378218406462521642788262521655843248864\
5147791467822`361.68954033333813 - 131.98234593440115381172621883742651172497\
63055817756108983541825592569351398214855918777285703683203225611804806994046\
65957523503695356415856979813331306518093187083882042742955246950025841748808\
06147476841577379389246063069798173194040280192754826655192065719212225603764\
08812038695200535441465353628885010967320354367163246356499875862193732059736\
198463456817590591134004511010898231535`361.46609076832766*I, 
  P9 -> 0.0542978381366776779694372738970618909616399842267200466924269600889\
78986498301409186145897802484043578899280067321188897764756651859665686878876\
05986713011711771019137848760906117686810725121028635652422067478679187436793\
24742426480177361207745725122077333729868561770748335310954430643693179648716\
04066162988586222862290188647502236010815016417750926624176828474201920139460\
6282569154`362.63550082576245 - 0.0408389410442381231903760198500144224669390\
85180077374627346109016008430203073894208224775275495245641891305414865001070\
65080029664019722950763753701854237504951549483309931127426621420971452163948\
43846202706284326515185061907230379933984219075583338737146293808308428299165\
55042282517202947652105435756574675764862443201108644072398476871367667470311\
4755557482869307239446351749215803`362.6105383146046*I}, 
 {P0 -> 11.575075860879902640361821136675084991805958249343630698564431048752\
52020901740760157492782431272291444002292098349247185579666019884350927306563\
12711412313913394013861286257085840779041446158451161426575694660576884624590\
50651703243565418130390543470985853088462867353243931992862812123708134188721\
43560654126898590599485588816232077478720864133844168249456445625772`354.4534\
6533716776 - 0.04583766177100368499742951976143002527869469196785054273425873\
19404490008319388635660088895618550604298507690647030726156346518854467563676\
42358330142130346481925418173898469410122075905310169371027782786608491947207\
13491151081258323771809104082502972143739183140354293638203290579313874520119\
983458507651576252683165088287286450186913759453676237571932667899283287`352.\
31486605480757*I, P1 -> 0.000622696253250334201164943379543637344863052903415\
69952084861616612433022469157649306820730027887022787164597497356361284455277\
81922422294024942310396973495870937382254667292971289511471134481751459341617\
40413341853204760338789615772441488567972246463619464606967820970550048182763\
02484931112879111269901022463622851404996013415234639577312606304904712086926\
88255338924989283675326574`357.42599038173495 + 0.000167342522325028362635634\
07370444528247576682192191981584793742095700092834790791736868932267892080036\
89069648308306621444493320801661885469225995446134739358733726580819762795101\
92575974934275671777421738062052504058014018725370894124046084766704293477562\
06167884521297984185484849055720021518748120149365280696047157554924768843644\
92399426297166740828337274187883498135471376011343`357.2107771268718*I, 
  P10 -> -5.02619671329409979578772988899407886065653099788811205265351899448\
72415698877201062113117944009889385246327051899431073000472864364154166338652\
95946905953335110298847955109569133528791370786808677517066997050673679694451\
74801031030695269071210499853249804326403618533770038034173121602626405157152\
95022753062699973133389287791618929215484600362959489258501238992563283914692\
423298518538`357.42599038173495 + 9.59029509451649236821023776672844450331342\
37150426860773859356438760689968791111836847554823354929159954559243018288174\
71201533882932277133048779294634838657544727282371566291667070237994068921012\
32681351877416070870095451573175978940189237054100395109154141986953984825572\
14904695433334224638803046054596154411087538102872300631032948768908695196110\
805346917727405843013457944700456371`357.41873810682296*I, 
  P11 -> 1.225367978032739968975235387287832203606034865839903676043941526250\
05068634704694127309156762306257962753763944540673498928968359543287734269152\
13196969132607036014595900421851377061038720350309959361995972589493467251714\
50917747649002608751535095034106501500544052748818646165059715693959958365689\
159737058037196909474328200404102483460326094423265882378327409336325897104`3\
57.11559118770384*^-11 + 3.86321851565455941808186057769871252411427791935450\
17661762677883316572700069185329847768213242771439815378301008201111257927606\
05924637550076580251861709322524621125379364516537744087359484746680396714412\
01540956844855519493400383702341412638179830727524377553141716275670242349815\
03906488451541310391365860802507364102991683599446154564727175666451392935624\
7477607392235813`357.42599038173495*^-11*I, 
  P12 -> 1.312500046539145466055698238906500753449022505922224630882587133919\
04144506162360812264163808461319170944768595547920379739905711235849099708469\
74175904847820618126432181657198081592073761242053429457536069040713121365472\
71103127031238200839786634376641990979925114569071392021027968771597748773104\
06466789283115379929514909926844933493242028683377146776988097212400967554409\
8669386248`357.42599038173495 - 0.1653595054122431607943453007919735186115603\
81506854772837654427193537040775729167273614574891699735346564828498663415782\
00682717423343996886148402248462901045231116477263141489744087107545785421394\
89190180355790600473698710449137355477681537015821054964292116973577911717868\
20836410730494501784901227705635129410541047814061070156625343394603548189929\
0302284088908682716134287426299477`356.833531898787*I, 
  P13 -> 0.075931706740788304380961890528594249127495562372140419448930832715\
16673079119655859610266744960219480031622691846846604157775570979297326551397\
18267717539881616239957276480420111565437370044886918574689858336419405777424\
41209863176689144582746022235483101526442497794476370473413207527281721613934\
46857046832647652061975729554350246282358671643118910324503884304385588495874\
69232432192`357.42599038173495 - 0.085414230175321585774397061036069884727690\
85939231897512163050626971346509104893850063146710344424014720781763245215247\
12666428696786883050518424314463250098872235134893801647396308487792381908279\
43875556944820869098578808696182886817264641616347716184615583624522308847934\
28341683405852143721636078731402375001652963485660885698119105944327200283330\
56152335427226901646237083178539115`357.3617679493947*I, 
  P14 -> -0.00009043236981385622954059444431076928564885581052859708690200867\
39906906863448330388599331585989275667824679353187448551372854981241982550480\
11423137722952275959992925535313394932188999949974788943074558895325967699963\
61618225603747699245771000429359070284195281641090081708938783761242371338048\
28652714788792181825247717822340213998531986930973002781835881867782808429733\
126316902724`356.2471613010639 - 0.003306629324987423220528827174911590041778\
31845075738290824292823032641730904788788623501031929949189385118992319058293\
69453696864898587741454579179876702745779586994325853453721409002641343864745\
45724453088643330214652849500200525727133155312601753833062553671383087974640\
37730036162944325051304075071688495776570944309895258078075461366155153142972\
7602386521407962477390404017446088`357.42599038173495*I, 
  P15 -> -58.6915720215258405588636513239057899954218912918205555136100303391\
96518869872185526800253079523186108395323182485496271318208685282008253721405\
27911030199666135155469732496917688719344459860666421936543293999477539491708\
76345844656929894318628332834177809976840436385507275096624843737651843365844\
10847590638935970737540150538990244616259121764172971502771966861566662`357.4\
2599038173495 - 9.03070512383555984012442445395243473307570478332031052004603\
72783102807038742761109733785658957644023518329951171152339318934286113368258\
41984560145173686005299167898153391691705592308250731389984470921372633118945\
40868029422462653466947088738888505996377041242142625214619117724945769962107\
4909764871238583255053193750126171101951488095258300199150747523933365024518`\
356.9903791111694*I, P16 -> -198.20025181022661793988886259735657513764284881\
37110869909263667729746539001871507186019382176076396044191044366246268055043\
65321333987671221304787659306263324969444856096598339531625400606015105143485\
33785114478154522272837760664337885826515717177414926280067525227793636183051\
69200450120269861969354817849457206442623639194198236155637785190217911413859\
99608586094456`357.2414221558462 - 364.03505208339267812527723811178605804759\
47901013200045063147032652795031743041433940377373346226870544534269328106344\
66060548431108761147321413493570555725666899124877587282953462567210918217695\
33758810782700049502838843818328793361208881361540084224493040469721428157577\
42799256773132831146358961049126795731433976664847656338454627966918343345717\
53153074744493537964`357.42599038173495*I, 
  P17 -> -0.00013511615596584037910773365456213880407310348286556613745037177\
23014290456165155355848062854837750197605063450381894964919885629881808267026\
82890169854614471717999133134914170544945371898239325775325754556795092692023\
44786145337443075843783031104653494272242352643059482443668107564215475204176\
52449814357613357125220562098709632244160154288967327738301796890043657104931\
204094151026`356.5847189789343 + 0.002335108395921027815168263030474891954297\
25847021537869705288505280155400398813943499291209151266472526435713425398696\
16047340006378043334412920389662916308100427835885392713776112513053145210487\
92000075777705045736959179577007391550874216852496924263793200063952350983840\
34123573867635435651332145546877125854698036857188885614891227115352825269453\
42363238255550297354772797188922572`357.42599038173495*I, 
  P18 -> 16.59713040887562977999442234088820525904832035483133323334546903650\
05852606878205848985431059947527149911978615982013400660247066139422349534904\
79716719947291828789975440048335500755546935692149899765057709331912921375262\
92377642897818214044268011627523455702458396383107348832411110074761635914592\
7918535855436135031933867195079991060508306550105879522863665136407764`357.42\
599038173495 - 19.12256517835817542783108650012948143996474024260464671777983\
06534960591577056249760195379671395955075035791710725468630560765287376182135\
85317034652387869595540600132031630215258442183988382195319546352732822761513\
32878825864018233035537613399057100781528557140694206494178884747835180667260\
7851755151367242349835998613682673032515476639816825305210639874748891719274`\
357.3648586654978*I, P19 -> 138.204538131398502303939289123061005398783271904\
11588330874675370174684113980220363827050773655759648533846862686795088152493\
35086137555523934575817381670499587823049379196048957180541224038806278677074\
15950444811695170760797363287249088913249998743047943589630431398602919751685\
23768098223325556100315132476843686726880348416962033619611145146059020947706\
8695058840453`357.1469677604589 - 606.185114079422740628272389525386893156663\
04216839360467863363795882550837446865862905849601275641123105488645369179810\
39721397009839233570385749239814396261576599972012540293427536221167671955319\
46515939437168984066547632649194699836101373452222476502959266053132107755951\
93553904804887984095655067113829752621504004481035749737405168165476560180081\
0232202221430379107`357.42599038173495*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.0538813400715041152758793525493898066900482773225896237916141456684\
63817912120801011780215958806899204532615879922338842322078505507848552662050\
73282766475384776600228290231544914883601832111723326628614092288856894748176\
00281899170650458198360368883672738503060700639063126557411340939425518041122\
45959624646751396565322748284489375914164718770127038793219771394638546441322\
4100508279`357.417050073017 + 0.028785015986927576378515623772289346739183798\
92332160398097071831327363283961734483346871041361188738767739434226784985561\
83529512798917622209078495388833410665268073277563142763116388515467120128445\
56292741811279652483954526218587110134212915234273041674494196439193260049954\
13650159335012969206457377591329286317008618465176453000600333805769232076282\
29935862941962647233476326452952`357.42599038173495*I, P4 -> 0, 
  P5 -> -50.59354748620438622292873999595542154776485051551216107324838091284\
90823585482953733797693082121696308493781517948504341983032300062427484065544\
26390212940741754487927188631580024424412954193357706320058249078638148252605\
14442541997377202879490058258788902011149926750927292634470331048225499199068\
3330743418732771616329783587432871265470633087579968833645321046097522`357.36\
48586687425 - 43.911874601721325761674062351869497037341092375334062343083697\
08159995081080245164975300258198749987773320854738545811586659705753592200493\
01326800534225532830378579825193362733017709463052315061372136316576235649056\
29455475985416116467783252703929654643429054040553995919866792357999110881480\
807575430985546775794497904707170463694410667022746022212968725803305795976`3\
57.42599038173495*I, P6 -> 0.000014367376147447432118786894093835992453797661\
21075072270796518604717824994306157476408816432648916272165296684541235544808\
35104176676549199871619253233075166058320034646843496032930432199299990767143\
79273847015186121243360396276343954792853933823511844041626145498740729777007\
05925182335822571537738678088574568049549788810770715843241825034749881513024\
62932931687158045470402240259`357.35471538729513 + 
    0.00001347047951668085734784408779893401513658990573933361866137103954212\
30726878304500488467172826465683699238785443511686896438351023987576433511571\
33880454944519158889351581456692536273417328428136730631811190772424741842053\
18475190472295074033745916907447108134471839110921497442874189814153467050940\
49450025992549957101738331176373687779588027882652140843829528743562466514228\
973174`357.42599038173495*I, P7 -> 0.0030661838729765756036995708678041180335\
91911135097213089119242072632313560260491862277850708400701715339620017832832\
69365798882903106956499914155087174576547438674418900823616265830753123337929\
00192350053327954264779989299573105447376198222644400130810944880356564598306\
16954050093468200589158652148093727390575715186253826306959560095996686725786\
168171739951122379881966816520365016`357.42599038173495 - 
    0.00429544122008347872500320892591882888254071046555990575975207600093316\
30014890597831007419127747883751737434426577767139570185919767768557898850101\
05278196766903361481200566711075017666732158062462238385957471298489709964244\
11245462382511487867289196485949841744647674332188196669273634041662642298542\
69929045612579032236127965330704856351569346432919367820764229607411741706567\
125265`357.3881851127831*I, P8 -> 101.187096209014833584896271528168835734319\
93757855306845279801152747720255612134514425425422451678624468744887753508190\
49079847041625190059998608798508022013197307475020094493304924008301989915769\
90253258067415468578905738020445895135137334426529775520673101033070063353755\
32251907413992438323185628950435803135461860519943870287335166362790833580245\
1903592978689859335`356.2006991667845 + 87.8237503720886087445672289197793006\
49726839459634812499083600902525007242775912242186049747718831137453259055790\
90828276017901833113247894193850172156079155624655914722243073887118299534127\
49561432832360776068739464702252218890583695390052200577503838959555797207640\
21973391892956728087163018786252367857902659471973988526140322419737187848301\
014361054469426757238755`356.15915420740885*I, 
  P9 -> -212.1277119734504820600130604061174595120632173995039470829549443233\
25202442693784078371169107140866297682359263287580481871609655358592567246167\
52315611025660969793434258527660321496776084670121754878335556341039345435954\
25233008897825794923304560203234316404373373880559748813516838726284168839959\
01346793577424080490704317538066245754868167994871038732007407090479834`356.8\
6475505370174 - 1536.31687723810331436141985357513971138054205658659160141260\
03278700203288187456510325045742015253184824883709312104590993032055409576863\
06591538853405137132517820482551922895998585193114284654733541927036363632432\
62310875487141557080459549472407671457850590279998808945753876130853866069905\
28963898198620687438951538511480907610474113887845099177419544911322483644109\
11`357.42599038173495*I}, 
 {P0 -> 0.2274684342058327886113375061704069153756838283846590638966538604620\
51715989374176846593082346590586261878180048259025922072696663803676401419703\
22813481149340704355999430320603664446758820037942537388252097196159275619022\
18158938478079842693289152848832399495103954869833377311736325040675566977054\
40335772376007691698246700709880573376213362941160815304761946450335`351.4151\
6318932366 + 0.38670596201666443274508395628725237279152707593590861446967112\
90293853142470973186448491656230624808479835463300650075638521121854661880859\
39292928915638894906753828708819715486920064660074756467520049852474418104372\
83743888870825583568134704522742081113925563651062750895262863144210968166595\
5150845143596700081651873049563289744844460553592061829708579419334959848`351\
.5478923047621*I, P1 -> -60.0311921054617305510797823203296039378246129864718\
76818588584440485679700341362577782938061998528085314727821688322150563864310\
51411116586107135131766357078352864174779448686380350504015034662551245593954\
34198548440042697539874079949919306263642767942401232593524081504265920571132\
97425353762643688594583916737369083513954755219503015562107799155089376106466\
146602874`355.5367319457167 - 17.89070874788222981912545437071038674172557885\
62377420376505239702094749959482922092551954629713425783005552170236660593345\
20140639318758838151103524014811462622722646162251671110815996020005765568957\
77331589203709193729167512162868541014154738379659551190788942999037901263590\
69764705683571902228840270689457033469472728760284878825661754293008362154890\
84554887611558`355.2225143071237*I, 
  P10 -> -0.12789435006287022037490942909172751196039058832246152051126972226\
69757725029231065256237850691225220060225046783096213798094031673224326674654\
55162478998353082778484175357358646907586993874432272487468610769991763613870\
07847150518363772478431215202411422113139340337112229268717156301870191487912\
8686109178152025477718251404629523117458295937294544269057325533408033`355.51\
2492229907 + 0.07522554392386017144254391260888499386909073940977298463210217\
75323243382742765067018998703324170351201230494973448973586039030477172640735\
02417528332820963650055020244862194824314689740451008856617767040123117518465\
58131191562059949789036321914707343195080141876711015191455121005589649674582\
22374185955654273482593641246832367985581450229911886958497589323342377845291\
206023758072809`355.5367319457167*I, 
  P11 -> -104.691599784727107818968298819565530243125686293523964669123710814\
01724418572379885519764645796917071084716653163284826590018660210541389477879\
45604175013465001858322517872892628495902926814526683060680857037258292985688\
70175281361901064665610994157209566733203766354408979498905274403964751195381\
525347865052541683512036774138402829138340907240041774833186237950971305`355.\
5367319457167 - 128.471834262226940179817566868398763739151481765879583288125\
37444135049007514746848354043335221892853719182561285516414736022322962945414\
59458851341322936918438612173384570460974865833564694845492878332474597443750\
65413584095786569482423265597100079657361263025062055324059856351606604746398\
38530509733171027533008742879963106096097115429578972262535008906765275586742\
7`355.47994991837066*I, P12 -> 1.31247626704646477230778770858940096343150595\
97502718901038382429276693546789571452445702920189326648276875267636841617224\
67347201560217449138732584174022203774255353455274751963101331912383673724152\
29193049802579602984213644411372101341044392869359363355552255249103757551318\
93661056433115488757154591201605728333166858120468284057893603113892996733279\
9267096101913`355.3268935485878 - 2.81100648226660156649259957638366006840528\
10505827474599389093112855892264169921763267858027871981700608786624935570261\
32834411124434291020873208940334610584820298849476858114919715015555549466792\
79212149616970637289855659261911489104793405074535675067933266303409048995916\
71936499481100504994106816132409577423238479872762727652677063111463068791810\
35497194391389569`355.5367319457167*I, 
  P13 -> -0.77432034871057499146991642888082210005179183780470808046764062727\
83452975345857239165285446195566695937012430945427724228763337428394286328685\
03643273136589443551284862324385169829453163009545047799717610181778009547448\
56980566377346587522092763420415905237439448927495962044318116858947406329502\
7114920007338067284902457998758083473786443781719698449351653348151073`354.78\
30210353446 - 11.768377529514101511339573240036836845898585025431152265739812\
75360211247499160989923117266328551845155512147261802998515376173849057914444\
98776194440827164866770498998692472515320197781580325775842969154375199850369\
69243030650422274061005297919114491597886113090745617427608500714033293608516\
598873007708134060160391799454518953881044105228644034029283330500479499112`3\
55.5367319457167*I, P14 -> -5.60348402588867204429301803787056743596905015065\
14966866993296499212235742121966661082008680672332123851157904085404659220142\
89303387313907242341316685292511161087647318004002442353547475845289451559459\
63843658167673307029740121281852961410256894697063279482680637743480165184732\
06969905172704710592413716225231863556776548414134661169411585844543292721758\
27582073195`355.4693258884859 + 5.0020577115060704765682167328911256197369561\
62806207241638442242078159843913182000646301745617163359884662729179958382526\
05171430130572094551855342370801485256343687558655333547015803908732021886493\
52534048963553043243008612411026380733130008124036623540610677627041036443677\
42139498350298183459585844263100194016518419370496366800737383716213179094337\
243999940161377`355.5367319457167*I, 
  P15 -> -251.689627201910027244112409640307244292534578489832481434283121193\
82144547580169775025376055986777619875918723861795945375500896014356778912806\
72948328214757891072700023102118242689446984630560705843599124569581725992607\
04681172440213022243264218527371151781556734113974122104047172593933401999538\
40366275100893442201120851601623610851153515424513629291894259197974727`355.5\
367319457167 - 397.5257436487891740198627949750901124513201144480509905513413\
29690361002736551654419352678763696525086558794613889334254981992639399458214\
97639164875625727852744021136906287596811660101378031658402799137626141551562\
72418921378035795898178532807078447978668420041633957517580580170162492758738\
45768114471270281298258064146957662547143424382110949868841964968375950774875`\
355.5058426333046*I, P16 -> 62.2146360330966676768031018684396877885036646142\
36474715666862644624484956607506246431378662634729647967060463183371929248154\
60258776032073903303029800736409051862612837671282044806935564898573236926397\
96459995127237545103916446137474981774057933945948458657660158760118831636069\
62405024359820739554714381626228265196405815227220094926702955064554621062370\
003407707009`355.5367319457167 + 41.23194950378813013511585724507775247610531\
33218397571568495132283318842377922301544032563774973500101805062349457122594\
53910296623103437975779638089059714931061476254674077170119001983453129375072\
49087580608472916915896444733800139473980984957713260961336714813178215789488\
33553504691296523504809234318775530901294096006586949687911835582334142923320\
66091757103419914`355.3932379360985*I, 
  P17 -> 5.110844422218334626170636848562423530529638173842029698400118566206\
42033370888196211552912952204940365805361910658843070728441390179621588962608\
03956096041364980808162661417763845908510140358677061910748565833835636653114\
67933435077024156154223466700502326006416782576409268831078848793357905274317\
93700583036925454674435992776211078955906336455516280887911210132713`355.3713\
3938795887 - 8.72520168854737825181775443920003744515193326273383412540871681\
56371755001579413660173770388014671018634170999333218131813028908004950724436\
03994424241156335686682942035359168571377741639025663486297863908545871963491\
27421848225261742182276036465314087467216727736695611769086737710497011268506\
9063735908725126843002897404248847054277581397378285525269582886708847709`355\
.5367319457167*I, P18 -> 111.260842236377849881226809827133440223749993432469\
58222657309440133876260930609954782382726959286878986657983250209994337586193\
45837888881437977272444659777217458166695789455918449764733844884203964348791\
90264857971349805751562554495966551517817395632289185506684884762885295942247\
78102349871097581002189236246160026832819920499730477854309672240769595120233\
9374825759`355.0429941656199 - 696.876962486274030255464242198205896618725225\
52671101205775261948468511103750958983956322947726077488694717365357645358914\
99975313420978580558175009171352752466269843752007170050036728098940078510739\
57420186157102826639284503220049145789322119861602408222511551273572542266764\
33129174482977760046424283101480026852687887851027655899431300836080247111375\
9351316259598894`355.5367319457167*I, 
  P19 -> -38.7622256107969837551192482297788063028874749897716120625098075490\
14728913429919913997524027328126397120480218410158033216265540095665549233819\
46290341201806564341077793921768942241492627316453039817348265954969535526599\
75226981853808201114886072792127762438550848424654970601402794500853332876027\
6823882737744208413218911481746197516568745523919214830091477509442659`355.35\
907649315004 - 144.1243183908137969458318085306908918152970370392379794932000\
59123042907630407646608862431552949607116748177180027899143439958567996912034\
83278611751924026444871378593179644205359894157412250788989034328843992876143\
57088379518056535231537153400909986166770967628754728435976591025873493060142\
31386161220832113711509117529501955837893032238136597216454836652440346036011`\
355.5367319457167*I, P2 -> 1.`497.38090666937325, 
  P3 -> 0.2658547822682812707231938176814392706740061440626436426645578816825\
64112115227844218716051535874946117833850810145048413549962308604334071123285\
24147234799618418091064121171626780778819764164280144853083387799174577164932\
56449574050304982050566158338372217033587813972838265399121754911602379563775\
33800163743658869476806531416767248362770303790315495454719550594808`354.6967\
505803913 - 4.449655545880076751115129808076555425364355865047548843766112517\
93258686096744800806675744724770199555566431882133133536468441775186997281020\
94592114005292149402369892475098324760550403717354246778007101275949727991694\
83365713419840553627251004713040444655594450609954548191519099724196909915550\
378788681480658099410560871646524730527553953089071089287474641039752656`355.\
5367319457167*I, P4 -> 0, P5 -> -0.012166928047475324727476987011894178763190\
30006976483733325142039634098128932508616851898928649392253719826047153669624\
80872942424875384249734333158526279050174027264397988688349439847785214234218\
12790251945553660543595725426173756209493731478003169462721325866461951048896\
41116424326492028541568060971047311449159419295759374681487977417867479052233\
93808233425080501513562402061428976`355.3047362169061 - 
    0.05196576063662207522227417882747481790897309884378019767130557752867735\
19774759357752257935663350479338771959505815242730026722865628458389002489232\
68047582201846527037868718039132124132844586458614034510690734310636275088566\
69531995472309099896106644549855722255923859146740930406640020888436041132453\
41590342603643394946362298979591197277003659468405060470101182235151095184287\
168318`355.5367319457167*I, P6 -> 27.0435135765856768704829972740587615444498\
65005060768254091905381733596810283736902563142412134368953608493777766047315\
20292878526998199973198752285515583549904956402945360195181515540930470653477\
08780559774902138559728397697836263125144279457203597371660633143667254445279\
96213027655992719002022532951190602831316231394358070750472997063934198379714\
489210364817749114`355.0925811354491 + 195.5834195351683016623938147944724698\
24112605980269892277370212036304360952621903634862046901454082602382682474635\
77791467376472708678394784737226426387440884045070935262583922582301523659002\
79567606473946624950764345853635826534199363410074563649676801330512339888213\
34001756521017526076996436559110056389660428786694237258126207549373023900913\
038134815868567160661794`355.5367319457167*I, 
  P7 -> -13.17301596943008553979337223046769634002441740135459761040730889067\
96280717751602466634139174678571336087393434571344135598596018077085629046884\
49149034679883779771018361594402416294938784362532908192979404358011562278528\
68608874061909811996727617547093731777749633995395434476901297705422511346223\
5908708623228066489303324968823386285537064108545629123455594098305277`355.53\
67319457167 - 4.8887097255227381848389306541087089587113093597160256864581500\
28276759689715216743308564286124325774489706062298152089960076770584778544920\
32332896323946150809157001090111900396666545724298925255778174621657968924578\
36765898261248550712693451139226014703429986300663026208624049559943124994119\
97533754965211160274786355391759135774150196263774675633152195730799668957`35\
5.27622394996087*I, P8 -> 355.06992900547877777741860987162588371515977204424\
97098269636938172667415615594289357205556522035787249989547841929854996000999\
13630244698944403835945609204682989206465782319280696760600938756520426124912\
87367910909047079146141563876457955726893652859494770256118250797813531981712\
62156181589824085577378552365361223437213038089340542386548633458521084287502\
09812252851`354.14696482677067 + 1724.281808188041937373624245877147549114201\
52379877744714401809990972331121013986989569468685575497058755711362982298752\
94372471038741532069451311235596605741376845763353557104925167496182274835851\
82603748388286765314772439377913403807615439231042440443371158130112857402031\
57316053243097365158874735897621117412968293049280220912833658218783644941718\
9010333614304333286`354.6130486198694*I, 
  P9 -> 0.0185624929111855720231383333543703748023283565588136558243936342238\
20312774373814942409820635372616054576342825129837218551036846800403902310547\
02743059997430182062073774247959499770942916511277081625040678554009137191374\
01610075037480501383073449085765019969120714974082732235000873179442410278273\
37443062486267633505899955615951259885747758780407225878868561718673965885638\
7011150181`355.5367319457167 + 0.01512647687135316804650650012152750557405125\
61290340228525074323057431398115165315719886499954130054551085671977932276002\
78946219673712292835445351664137583691300944108494358102835436078049746189545\
74371777795718182831883985104497740329260684113006564741554957548881426991181\
38619104489314377034862387662006971654635936472009258206232332446424864354094\
403890793535097744540278379601303`355.4263819812152*I}, 
 {P0 -> -0.022383141719495866435801172046935081262737440331623587066180008419\
04085715173260905312032294607185476853368614659730216162515167585240335864732\
79334848010502767624054400589731702326130319963125149314062858448026283300534\
54355469333955043776976112990239201118485131561185238731491266594842129410943\
98645972319417794747219507945681579853176648977591532110675275602452838384842\
99876337289`354.97558495111235 - 0.022802323308337826762044800208514371020607\
03122089667858694828241954154984659188689936215185573333676396841996688652310\
81262235126219185764555635845116825911107548143114150790028428793596353610409\
52910596929763660740796450612708916738880083283308887355526577889161920579764\
27268018260849565593340559142247652424205989451774153736102128684227242209420\
20401122127527215806292701356678946`354.9823788677838*I, 
  P1 -> 0.1228252668882129502771555225048349410925096006702794265150887107086\
37568753643248690711020346039006528761236689316781112848691728439677483569715\
51025396174597009273811837955678408860452429156226092102403650879583730772277\
04410019315315213656298434750057262633890143018529778269033557008648577733086\
05297367447668185831691987228831146057513143226040015712548368725982175610499\
9619853883`361.190478357685 + 0.062702442951085132870535476039824137587500592\
48350281346675322265012153379390377340680541251846329030502080234513919920762\
42854072584661538601389408131036873698570689776076324949682298719370128671263\
78986133085791780725073678301985392561325459901805070459325109772406670427771\
90845147902083372722460877490302577037769309917927847027656680340716415012622\
54519126134303875826564616943764`361.0952445735858*I, 
  P10 -> 0.003562896004642421314378601404734446662973657394739216142438518249\
52502606630392945078847223362746832159241194179156463415274085666667073100912\
44087876271992757731787108797907361986214739862794141621558129069668166539907\
69007919848350902217327058859561424791676830044782526248824839440375263612346\
42051121837862013813470465799397345907030315716654482032528338019668817594337\
8566292857`361.1137418391922 - 0.00658474419427140691225960704696451636018800\
77027594039172287313713225762314286607141051080227509513094811882699434086642\
94807942121214995857648399782574278818298249132572443272066367231196628797958\
12059896304498439249601998066172372085018709993326444027024730837886278713096\
41086713363688473746999523500977605772062522386387558387257341253140193200756\
020748795405677695182523139674361`361.190478357685*I, 
  P11 -> 0.305571116646576723011532299775172286784088786171271532946926229590\
59480061832047414031115392387030438844916003748346473492023959030450947484499\
87718628651971421821176387614717554559050236904926996117100537134157968716330\
68638830389472337922597274334603939204046216886404563917981806163562977663787\
19851734571507884557512122974511322296735189212976533715986351203365168531798\
27191431357`361.08009547833876 + 0.401352146922877212889600403659695034165830\
53822975762463145116627698808754342230545374021682543551587907453056176503291\
84218089645370623809166279330397362136879341712927773165563435050828753737307\
93913752555023945041474123524054095972930524770577415297218295371164666863606\
34313275411082212219295175540649948087177373759224412437129909988325266099774\
56333379368857201650161920554524638`361.190478357685*I, 
  P12 -> 0.106781562352816926392523988605796342620660173645970369906984532251\
12696285635141202621780331831224556635589077913134875127865367202094682251338\
45873418821749587925306624241952321591861215074172705885742689518447404964071\
20550570288537744721099699914263783994585349757311068034254951900237716224511\
63294259754700936204039388783889061252983159261102985367313443453804932600632\
99814653767`359.89286577333365 - 4.443953505400352248281156399211473385873761\
40021729565493858420453393290924382031319601790387334262390842325250300972942\
06694436780267321310536888829544442183975984633068465609080708200721346725838\
52424649269577801096423027735226129282723439230212820681609244062975946740116\
61798020737299982996167422479901496293398254418398609714850046304656847233993\
59343227291727410886431711844988138`361.190478357685*I, 
  P13 -> 84.95945315210291696648342090719284481024078559139438013925854796226\
02081091686993382749369226170296662794819282607089666296201935510789153672991\
94516003736537945719159290084118486199881969224617044604831967840370608359691\
22544887250714428125574478009460819686748918142702352664974150205907523431263\
90082649563824020208144101054109948060838447336195438997188412205159393835392\
344584704175`360.8036641175014 + 319.4577879236818519398797190235648058446592\
05091343688962697780038299801083058132277908998620587192889977079602692343714\
44807733626128104085950749363217451443815180947011594912364752131167832469258\
78974541356578485571537873197132754670037164644987237084327923039919417011030\
07977572069506328912431020114831034331165354232455099186377977948340545352754\
8131051724198365552499053642031197692`361.190478357685*I, 
  P14 -> 1173.363740985016547085201653183955588034691091052561481209329808065\
60030624741527443655736600557440807018490980882516922393293488739464954400553\
03186049522660309618969997960751304384061159596886973783451753133028170165999\
34309196229371437109118855705739200577188112967382529710318970052873282433441\
11803128178544724200656151262192428769265136179120197180884136920016110884925\
37144565882635`361.11086243636 - 2188.405663540386830719870180591125027318087\
16155570766975961883246457312389326449869810861046246674877195002842574001264\
90065098198237390209329977264705579283155861238006917356295913015427657628346\
04501020314003074762908614710980302522344632472109671353509950336196168300235\
54443340255249163973172443128553200742705927892641296959399155576709084369495\
58473348702234196169065969172257834522`361.190478357685*I, 
  P15 -> -234.891693107178517579790505081978656967098328313389835148449088884\
45791758780058436746067737320002896503794452396728069232958994763191278319744\
22718476008929602305419902695154757848538233982852958446800728252251205081789\
48744008543022718444066798045847503670203855274589802019968661791568044934351\
64369087123700349885246010353306668482725416523405048789855181499098972860324\
91935675750546`361.190478357685 + 58.7908527968738606816621937013838943631064\
94022237161994650699442278842595941310800660880581788897945909008755108401612\
98790730610520975473570321514872147348802510636958931608058247386961631104190\
26899594364197399324258834521281410245831771508635311249068233329372843779845\
39706328250926556692042715052057753321856890874149357128879869241420137286604\
4244846603434628385422485783133136894`360.78443339589916*I, 
  P16 -> -2.01030835907149153362056229775620001123327767813723174042876620626\
98067562812393148285242388753733435610136367074587869003413352368866942509859\
61208727430027424057674260125376334070777112088945237044364602601642656463862\
09451835406766750126684936402841862813771468216618132691080356552572462704850\
84259666139114326337125638587082147348175126062870447453292118541202331827313\
720256565967`361.114467964235 + 3.7067935822191319725567132833277007767779850\
70961324096978826965534733048883700158242750864347958271559476503438623733663\
34440517299178050436231225176395441019685480822494243500685593605313419448407\
52568539662508604521525073366561329512174174441471483783605334393153782626759\
49116363972618645079701828523969425501290085753798724683805231997874170299626\
5366215941993141756436528253115831`361.190478357685*I, 
  P17 -> 3491.277774825465573151755456213611889615431595981126565679327426078\
96056836539307003336985957446166423950935486448749520806059146378142332395670\
03479980277398968561037389120375402432239590278833666737995992401030984655792\
93099303794454057808105462425334962279585634267972722710067585984984710309557\
12061655997791617024252889014142913457778947809294065491888924855792830225499\
00718557559696`361.190478357685 - 1297.79683615976046424089684902481628555565\
61327542606409181578062388796252512412749452311368113804767897229404558145243\
93384146040317509699695226687063892874977437549510013696426665569331163924441\
59370863924256087221744552985257994020720252554074156940598610581080052916295\
25076703075411357507640176541978378877206763731587671265546619496575573648294\
797475517076799861684791780103579189383`360.90379691781874*I, 
  P18 -> 430.1105187174744973428368625251496692397451819184657994243861863689\
38209040079812646450833724916859993802270784989074539717176622764658901976947\
74309346531297245647303954089075053655180476917417223371347672320974196974715\
66539895793118255885515871165473889154379439177387613150521278426870763061003\
37678891537950568461379988131030333529356816345479979872779977748806459378568\
8475588360717`361.190478357685 + 222.5467016658916670770061955030219621768445\
57888907575028576011209638263690797633428860182382875203708464659818790061453\
27271887929426925875232395741521344921176893883454572822119004992386196854023\
11957030207695329466365575428368914263101644501901635865368629960643461386960\
72464074295179776413681897747527339319167065842982751628278660776771520878273\
9407034972286684340722566384729468985`361.09954854944175*I, 
  P19 -> -6.92527307593157594534971937544124722437590462336014420029952164184\
69876285719015314609541346882962731468148312112941967939800481454512348629975\
38877911318390479722660886839797870160717027175245711798634299030789536401722\
37492944289474190242516376803712018451977361975389276358487950455108299712338\
24589736924881567798938416931498998700707136222814045536277724248310873108232\
715542611085`361.07822516885284 - 9.17817186240350465700205232257132318831912\
75840319779786259337944838490948608325607224069323984852959086756242924976819\
72070913336252281444706925484540264030855784621623277903536939656223704498896\
73354298558191528758061098574324656393036699769151894957941727345592613542774\
27419372836038871941933331071961539551073811406356127013932089780107022774117\
384022904506263589966573930097067717`361.190478357685*I, 
  P2 -> 1.`497.38090666937325, P3 -> 94.4681373116627265854629006495464691173\
42558274135515932817779917340472566183823658198895597194252231140634014382079\
88655564591784116311558914840332115332924997245171221643277878169146573730807\
13454902458156860191968232867231196914058080433001808793282265635224817839318\
79839265153684145757756255423065296499692887314590630218146008418576805113799\
2737508020468747630239160535540044990222`361.15731815341746 + 
    81.7677594038663890029267707743311934890170082666327480763447902156450902\
98057924131632387404173640415532190286318422783166845872515774421370632802386\
26287824953195345817729962404212993286470901057624244296858076316976631317522\
25165069677140970902944868455391108965073258343629798881865409660631829863699\
31809176354609064457807570902710251976412302096036432635948239002329360019543\
2979671`361.190478357685*I, P4 -> 0, 
  P5 -> -527.7199643161042131291035718620961108389049991995172436073273675625\
32420762051080122012633301904334223177815518849727178667420214296142937072509\
37284696932685878005646379267689849416960248908097629284639851868903629367910\
05427550198785029229183704435324220518278408690636480257137861724622466373975\
30808619292881698224014215601506106371573098924019462871891279573626550682302\
9881939834965`361.190478357685 - 363.2151458042212607359928578899758142269290\
65552955796112247175758694923591639092146004137720966987220026741214457357693\
03595797448399060947232327105846488549155567966415841190633063221967267975127\
82948405752927736658817706667024953194836215447104130867302457260466125254614\
97185501848517879324581042993950769949898212049496939647239211984884940330798\
6758616119763438343946275467287530702`361.18705323551666*I, 
  P6 -> 4.7627923729521533986641076409567908776018073220916889102381662472869\
43146687930877727127757576709916752147979820771840368364994119813877709380182\
83725398558157630757614250809884390382591159097994327343115558070338940118013\
17376507381846597636544176576151974912964232653850423054121070935324696887232\
27826764513817159964575256625154052665549919665349840790479432665988684366802\
5635185323`361.0245513326227 + 8.04231313999764461346964840995086167005124969\
21755906293982608796094454158990749088760551816534675635732742711934737893943\
08036656646203210059490703754037103181970374165589651666211254234546766386562\
99923425572102520291782500712206176193207612660787544421529489787628616636961\
36980884065654530383695339202366259071660935063315978350132650339130393909321\
924853738722880960965318717496864`361.190478357685*I, 
  P7 -> -7001.766674139400556483231509950687179765083500984184527815291843444\
19630271347393039400147687313979141017977538936316989532222958781415629274914\
16363771775994061403968370195335998974261420191157874736594831987706680963233\
62539461674243608345191600607830407053878055387798542465086624774713946573242\
98393594352584207407513687203933824075863528171019706275570664489057489353679\
87677720040303`361.190478357685 + 6107.20587402697758985378575813933997631441\
73159086597446458999823790677426036106240271187708253071208252974062445446867\
81494251921040384267117649126878077610612071951956080983463335144228518638578\
31751755706300840458265532459386720414368147872405234687827241697739999135724\
72043354223347394595419850951391836017355100600863576924926539700234143766072\
760311656223795081996581430940393092861`361.10730454521945*I, 
  P8 -> 0.0001134214059760668935788714296618735519141493276717773966276216767\
73402409714045641661372003718648060070585582339862274253198636780146962022737\
97279022519531221865217931034539810454412782921041368076361984713524214379295\
21472290213062926729805667679389531470209969902256519083066019848906364796631\
02142758762526210271929153545707324266944715920142118314216568730627344631226\
3410452497`353.17892500661765 - 0.0003756463067842418754000241611579136270046\
90574128711756787790950820569890067659816828014862405287426853115058643752850\
34144540146648808892775165709163274758763914983545042253920970601615412352024\
98713899981127388892360970824110492437794919579701661299227421564400773382044\
73540729516091593289257809736645306449089728365922083965157244361605537838128\
0609474671727529876870455302773735`353.55073690449166*I, 
  P9 -> -17.21698368333327608134749370332120273784981405800645401333326328198\
06257615117812935873416507697139987143792387705408482038500701841487519675669\
13834111243404472551489586973855261415912073710640199827997051669355350788287\
70590652745870648536811260855175380756886711205716545470171330902256525680457\
13959278192917715277006016489023508666811712186817562550748917835726153111259\
995577113953`361.190478357685 - 0.6667270735781487681644815904572402000122811\
40576756051658816026645020409914582309262356359003455123031012083365109718575\
75611812773996356422757839217133786469174585257300849800805063537268855847398\
52087299418773838348570490210887632024427357503965220725734301676869545199803\
69692056841894362611913389051457094799500422317118973466026340620357983442937\
8014488020850565142980924280197345`360.09578042081716*I}, 
 {P0 -> 0.2512683319783355869022687854432607080645077490085473373907931600748\
37283460807666099283521042427006933119901815788073304552677685229622276056604\
01440277438715094763711023216750402508907097370686062767653502281058352319157\
96636607381633052946529636436935236384600185676087130191087139802121431783775\
38064965678330804680853340635846737644552595637795800580571927678580588280082\
7829500129`361.2438356752775 - 0.26651043464564920033166649863629898377079266\
55488081532282205968058170287757009705908991608410971388199008095774672146109\
82835171758822064993206092733738358686189672697609623949603727473716344341526\
59308414816311628310628862692142446083028125022725279135928334741171141039410\
42281842328366595674639032496560929872078357698658593363522185612067441280087\
636064853240266801328569090667651`361.2489017077212*I, 
  P1 -> -0.152230685419591978796065890242038965611949838346985910313900718843\
62401178347231788109292514659591592114464475076000201476006410377790351572344\
60913138973790650381977454226918096597992351949249060572387879763231171674785\
64008367977553025936379362503681701899402166629409401002285124614467961583160\
30209567776670585069654291171977118689463131401393839980355122970445556164490\
0373378242`364.69833055086036 - 0.4411960756525684635506705307750358351124968\
24083087717897076249763724775515962118054078306492306104805527474183791699450\
84498952719769344127904763155491038966046798497163390306132325254767178461042\
45453413903363949383861401454944665893187567682015137307117010298736288768005\
59576676060296507314142014858306305733887136476336889565129032989498557145297\
8215243037739017903542562413086134`364.6923351509345*I, 
  P10 -> 0.076958111630705280956243662166926866385942702159908807349561959317\
59368606667529600533364016590878587234396604033566613641302099337284080991380\
51860833807563528543951235326360534545018506545745816788071294904159128822231\
67490674224105646963613750734710254722885002607847742509052615543108559658816\
08195544477997291564513987124804390365254904163359657029952054896454443116436\
57880452278`364.69833055086036 + 0.037860603582508033386485805736739075611833\
46663601223117923735488269488000990064790325325566431954494877715388411210470\
65433841907701835624860542446333821414684863501076515226531491522232010760426\
40662950009341436909905368219185644293354177416893565688652566757371180661891\
91928604898364296160427780954371118414971576743457556644850545822885161106719\
31438645815241051581364996622777178`364.65989678695576*I, 
  P11 -> 0.196449450342355577143018004477785646219283539056735470814772973571\
48863045931747930126273589892118336690270486342527474162089339890155850361973\
81726195639407177917470126865065533343668238737204258100727131862902686821630\
86918515216095661444824861330554124107676080419817595802499432768061179938631\
64143818289516482596532708861476670149762652333872304732465479367559518361741\
348193567`364.5521947295184 - 1.695822673967819104508403810104095715959567377\
74680905564482963391919551629743451911199525842213007447263737951656444592676\
10089977190997322907521524568318555110845561770829793406440408787777506742205\
58242864936349123051658821031039697867571240442882729596479729586319384954994\
46143411153334398477003834091448786742545087408862465474508209533693297290473\
14026321203697135901956544422806`364.69833055086036*I, 
  P12 -> 0.103197832316095771160197372788357308974029138278924697785213476910\
82722258956303986951789158740400943647946957021734193371414898178057178880255\
36243595699560034354964987137823720673312304010854502801712160239596667866590\
43885038921781756609680261874945307561686737850965012966751646530834145183990\
89842070034881020814674801959989554566187646106682532388098391574147084648376\
55021044083`364.2206225713481 - 4.4436352549174851269964815224655212727220378\
13467820437818191969084230222175551294685493346371908402321425202656334837490\
60732042830770853393871612149363696552896689749095688038330661770396483365772\
98472179149216089632355739724663952101791566922468894731486437366176627890687\
85055331694225190172109624996828667936836985499590856518695401935238381803895\
0544160445640390796859891028131235`364.69833055086036*I, 
  P13 -> 28.12878735983533603063290945243587712511713758766347892094845404676\
74933795906253312236442382101210467157433223527373732753166399000959437976750\
73241180448986585637027093450794623899593349059701899491721936556840400384673\
53186223975121539699380494147724230994987109064705878647206761177964371399529\
27073933493986920178384247312297581341431300866325153831773827256132701033307\
921616284834`364.69471233956307 - 6.36421207174808177859247990133022254862069\
61502255946258370284354381865511141130916698246788566138760607561905976237207\
98035645302927229452350706428826438323028173389297619254962983982066188055859\
12357417888666365574835721233445336067725433385621365762927443762870623679371\
31155497673379078033862738549351020751955951023564746377286402873350212978182\
0744418866084810972215701289832493`364.69833055086036*I, 
  P14 -> -10.1597317241865105521959057688933142433345919456393777809759645468\
01461733175060599292691103199002671989857058901829275205262654532017441528794\
15805024522638906380085840178714064376650987343471870224011225286274888090649\
23344380136801655150646897404581052133119904076939150922725251469944660803758\
94598742949305371335516669364931086260273985752898448270168755598297064946038\
0820938143014`364.668464037865 + 15.99784170012172083183447665198480532327570\
06216793648640891756819203185281283513548704868928194978310080868587528769025\
51359814216081212704150908538252443875041353179653547885825065370231205714055\
56046930561417187640232502437118498986814375697939199197177601246086207700992\
82794662707076979548621558476665806499772582555556156359278781978677431629764\
118674011404048670144274800027750591`364.69833055086036*I, 
  P15 -> -5.17898666534072761060455216769496459757162961038583992583677953027\
41682941584850499482766334753993697348879614570983850197950747177132264178332\
27867763626919347237695857519303276409501617154988475053076783539791080240569\
32716949932374293907874602090612523072912944536141803359215551425182503785545\
42953807614221916393475915483481095137621074606485763220854304651979707870387\
1724315723`364.69833055086036 - 3.5144365946632404186968196045838263245587401\
15651103433573342320410871111444592331140189346485434154802252278113040211858\
47980543695941043491488673456108241901894069666217355505524277583348617412806\
98036854077980453024359981551080556775213942721155952555085620437290196926675\
58532032129788760992363834396338568064566003331344685610627652725852522621731\
3034165349331115961600251741186762`364.6703761298096*I, 
  P16 -> -0.33207862892324318316723963340768661981865592005205103440927569799\
97976610945487454675081039870905150536241307070670219304214680649106275581379\
65385570076196807914814391410237166336672918978315325178597400674792340148496\
33257677220666924720383059538331198431661524327546346109694894806703292499945\
65602265142818428954357996466887274426468823160909252399136702168333856559389\
926862431182`364.69833055086036 - 1.20106974175298271866314533477341924376361\
64120971107835605500393807896262623336206745384329252098739849641627177532756\
67240937265796069465826190457523372245687124672795434298337043770182341678075\
27435262479736317294701437092123983814510452621661678114937087724986201018029\
02268219457364160353449839093622567591248610633766359324289143671919093134133\
391203504869145793128778888848061234`364.69370548759315*I, 
  P17 -> -27.2820427471437990439407417509610767696072511039715931799850166360\
58415832102725265757544762559265273361747001666961582497934049603307118173727\
55759666078405658788733369378553670264871162267825685963181906242806201567544\
11482822137212501779122368270558802449188383574147667723122706935169621403127\
62153822695905854153284610763332277122693360513159142118873307324328537711989\
3272397410602`364.693499034724 + 7.824498092646487862571432764314660612533267\
70530437617022837746497919581776336131683961334310029512353433043805216092892\
47241737791515936717627112167359973855448697809581264582044630462103007587174\
80799312832104544942601493921839341602149135698779095606167386597346691577788\
27389961969836821346956738955285337404264396085121428419823087568776944635555\
18718694976121218501888623766861413`364.69833055086036*I, 
  P18 -> 3.115681483360415926856888882163380122471062820435730267140927971729\
09312052257708170157424172284724042841946677422699660413390533245535144564419\
30161490365168592467772218146315856147488428649124580007576993930131489721428\
92711551784263989556724610135064501325708329851058679668663349433839396197335\
54869720295810256041637774637775543841932965264173327357760805398494853107472\
39569456365`364.69833055086036 + 12.06011650600286513779060173102974941954825\
33875202613041213718621207897531340893264354335602318013566004155634007708667\
05679628399424311755685983402442752610786979207270558189817313731163725119766\
59301844775833423472786873027376983404355182310755938230148017583094490959760\
39524740844698828862969876037468546798029708486836623578601704939345914076569\
503577208289498021360296397274044764`364.69406880591544*I, 
  P19 -> 3.352295128997102065426448646341408344829933580084861494301953411847\
66999159000661479727058495037974553446548379592506253460472374775411512363451\
95100722179205568968553760218254547861810367065639687166390827198147960366018\
82173089354735578437380617751348221021037334573910924688078196138565909777417\
20536416507868187969276378134627267219479956818020348540004890429790108733018\
26684194297`364.69833055086036 + 0.531991939288415725151797440925807074449980\
23401608472954684753345121772305317856608716513062975397937151750873081591588\
08020392618548985021570989902203937001970813134251500997578310676981345567451\
72533833657632025829676689923279037893829816221030677994720356848758948162425\
94523636927252577883497808640587819042457246566585570544808591825223588503092\
67263109658031856079950409206539723`364.5872628460983*I, 
  P2 -> 1.`497.38090666937325, P3 -> 7.42848487385068465132349291865177689239\
91903908934815232505574018321022623764936412142588467047755410780625440289915\
39491707705640552998618332608522243519916408616941791187181359255920018711212\
80818242978699570133927612366634483936045585871488526952556812234370140260183\
18960805303671919581363190113636778702075966968944761893178078453463983160060\
898273416971850529319127408791761846874`364.6780401825753 - 
    7.97252303400491994073877387548336586736222632545885403883450835521954500\
47923720161984763820721996972861777857380932333012061299236436443013265607152\
96544771760635985578584932697054639848772752201456849168353770706822305604662\
34599263642560924024131355449569352892081252097062857904154422439292770671169\
43013066365329580831747152613934458490247374082644384260189543193204435644452\
290549`364.69833055086036*I, P4 -> 0, 
  P5 -> -2.083064267398890107746363276895975941162731038932654891378064499887\
19552813234723459198419795572783573532231314529431824917005749100540603523363\
46461939064735478402961432531379947962834963056781299682827472847073952422416\
51726463951657476043315081108661887565033575372678602778017232743078746098420\
58753775056146241498981371703019158840857823383935591454175299393853422540126\
12876796993`364.69833055086036 - 16.37687901705448852057817721472928949469814\
45361228695159331775141922758404422577214173610626300021568649403341995218378\
12202906486653405776145638320366816533415136127294135725304138895460820524313\
22907668143250277756737400543753582667581217713948924326059807385989286088865\
02859801743716433763985217681727475025901581255207448149426648910743197279749\
221281223442406254269279746331695753`364.6967046685844*I, 
  P6 -> -2.658550016143910491059160686393620155081921376930290831126339815714\
73834366058006032416319420206970055016975362979329750730301764104104937224493\
08383951340648950816434616844180540480497250451231490895761704330824553815191\
31659751977456773431147564462753934194263079410672315707843917952878791934319\
47610065180233347591073170432911214780315220935972713396980716874873586006352\
67633780323`364.69833055086036 - 0.733245126725381891423469100803336943294314\
65955898388556674675587656452552433824505234142090253244272721821304897592381\
16280709271696765608721870821099167129588510480975444316928523662265518571865\
99749176864694213100756513990225346906750643910317722421908744950040715719293\
82143011599761007227534393802153640991933427325930177301994135286881320859857\
53247129060197889323189359192826563`364.6313507966118*I, 
  P7 -> 56.604020411523330456494666241724039521296694915906995029212742981361\
24609480884693238787855859712525387318636668190736846238747479812324666133333\
06231850912982641408769175901875955730193699324455034856386553465369689872624\
28806405117734566648950607949912785216024998625603120290265199260061276857611\
51968067149274498254546206590996133206045568516162103145880280560804588561356\
09310370864`364.68434667903136 - 42.39770579005973127679668495569650385301202\
47708386408832646356046031835290501163716658221219859770073188330914227759694\
01714313382416299427014058773710749788692147691842040529190957376531373381804\
49865938867204992139754945513376824142199695573313504656380220838867232935191\
20777313828147880948493767829295336227339576849294626446528578540445831925170\
972572117408925652434964175294087428`364.69833055086036*I, 
  P8 -> -0.011130301203187410841568897401549248142945420832796016159804642183\
49263597263037488346077117592264373995134446526604935293307295628513536305495\
44977906018200563097210580469097782912829697304574520765464013172020356497691\
17563311020278478185271774573078304282312143594018445037089576908471847682393\
47905316528343199794889341554061543609939807294434348037276397619950796687030\
70826167904`360.3404887969401 + 0.0503026897319909680882394833466819603251389\
56178109629668123883603447330134616965203038132444281789014098567503950446194\
07658100592364729244117801447945418517720014002312614513727964072712666572900\
59740267058308025196511329730377107497155694586584957034089241626119249834098\
77002454728978954900139370007637251251729032400024093816678665740189340950789\
6184109448944234432936635918302456`360.7604630915373*I, 
  P9 -> 3.7979341317191090717825393067045574627774399596296553351974534773465\
07805158110009170326018538479163519048737595744544243648455332236881429694360\
37844068153777981371189327055394607307622647156240825028668349533235788259978\
83591612414579476957466794992352521998970964845920747111999557909112386398800\
30141162757076516613503817552984111217758500762484869909411589569501328752393\
4956493101`364.68153919231065 - 3.3906935005846095330300668564355303633126771\
06082799486556710957532741344921138275452705241668844976430878646736673149761\
66876862957860197543997216696059860840032759082153213015839033853590278686953\
75546222082645763628582198825436846546565233261805552606131183614640159631857\
47447706630249635432586022370660900379436108794538402061927822817234351776043\
4790413181080629043199271633061845`364.69833055086036*I}, 
 {P0 -> -138.7168973011922898986272348085776382952629392061945219792154885041\
12543048824165077085105358647213645130477560645328603905654688925766312051634\
75758383489316816798974175768162458111863047371985119706375274613572719144901\
76884333005134759318895589962364524414920202509968773205529555957102367449041\
37001819131058672754566177407979316504078771574044758653267092262519307582796\
1892112856062`361.02949831172094 - 729.06216623613609675292460721522226790622\
91363287231676252607678912701721057271626881397047446759881357745646206182157\
36375998036737868302260866589934674104567234826497128809554066617178438973801\
40767964627307562158534536633184288596639950279814148853699819775772836479308\
71806188152037769147255298456724232408818177376203729118143095352227320893731\
569616186149387681392533525278495557532`361.5357891530035*I, 
  P1 -> -23.66756194161877326409053989254317544603305000404259312026476850181\
80683739571418708336226502529366075003277423723569600267624323503743364066480\
56230499971684947598625458333009260836326648461337811980025053905593650401474\
21571514979363013831323786958327649214959934758673675134588765193161095934000\
64837090035020019483487019090720700497177580624734116830365904868696844706176\
790925333632`363.6719942593884 + 13.48971353207624206182260556408866509668482\
04971554709040639591472610958672963539205682751910370135783446273439909446345\
98236488919032088198823661257789214369233756418590457091742572276602469686128\
82506858222483573447073488884731854545915627468045749351351737887644002373469\
48715733207642679930154112541600694021231631824981364826534670853422633267569\
592868933945437251016575595303538773`363.5234819222477*I, 
  P10 -> 663.4658320408129578474720863932044579725978181973150510694640225636\
88931965884199126445317441784779194927440381816810204219682506506744313834258\
68146466173869702437454304314707478068272036517970063447176893916021999554870\
36099732903363888762300047490833291674022435768157212133121216240711100933929\
52398505768699301578460736988392970407207605270803800518784718749470905173648\
600927957264`363.6719942593884 + 204.2797305473336735897437533225105783820294\
32906447050024496922227484636374217692388395375629964331106028660259621454049\
70369928721735158844701234450872195577435953027472021627339865080601659657468\
08818919048386882937329050301633420463634745955889660244884272238479720364313\
99316766237948980010337127850597940395452384681906247116388804173467869342345\
7914815548402958600217563268066161643`363.6706076459397*I, 
  P11 -> 14.18239293084323463304477100891243496181281149112577282879123620906\
51579264879171856819904407398941078456031112559805635063181411452098473083030\
37228536877284882700914144460232152214396976270902294891980482682573127057895\
98856860264344119541521195162225302219272304291037125166501364603669191440335\
15755590939752014304785843133570880505803261990306326721837012834977236637980\
388474798656`363.39636403673296 + 48.9522997672971343084298814693693735044694\
71022414589106237452783547771539045974212824728628549081454691181091447865002\
34394977731384217215171007332843031939332268452448964760523452204676517495259\
24569467655393374678818411945735680212173120618468824927377174560867593125456\
26004454334855526953171896436532704828774391849049355610820735144432325267836\
0703098896012011747673209423078480772`363.6719942593884*I, 
  P12 -> 1.312484172978977102280788386508694673215240505068182300826682224045\
87494590732976970884470287031362864374619024669797490113644691763674243940385\
73073695424347630357764150931905424517958238789524248336683796280015310327849\
72607310092228232747270779391151026469011184739525014813611305673055442487724\
34082588149216294911993775856794241462460449479142762330063533086291800847343\
62361230568`363.67199425938844 - 0.165373385975513923489148287811451979870208\
51058788239931953812626395852994462333659625416115925280351404846912550772228\
38175133634944060669824864158289415810206917322145457312568677166420686068144\
91535317264457271234622933630642800313833850310362782460613254875111405869944\
59584755767822609753504109485601804426991068653962527511808747707559055832971\
4209303881914340628413975424209878`363.17349879946823*I, 
  P13 -> -223.230232408105768121026804420406996359809195100357932473225568669\
47507411006318134340561233266048950273795502539094569750649768856368131286261\
15049988324385856007674019195721449747406432331478028755069191700894487105081\
24042538805133323559730521073019492990883739558121227813394543856470791486668\
73201192593449554800319188715686371601199120057714577249557537131330890246141\
0461718020717`363.6719942593884 - 14.2388458471769770631148711761653350422716\
14196329854906303724450459133139109793657792248088239925214206936158853505861\
98356241848103468322510926266773877680032118617857298963822200950870483042714\
12858627195082706441845894265272437960443095635305494207895976014452347536948\
63536601481875430321504339100768497774347792398942338707304408171868388092293\
3058378000216626141698693455737578635`363.0179137433977*I, 
  P14 -> 540.6809367951983413859948016023561181345841741590988128444727398379\
04670086570759083879392848187792094562128842461877129586536920798190197352800\
43723944181005414096974246049470221726472848032711637217782239484244714086549\
43787308842084609763868421345095027823654361735093016698411130197657332513485\
97531374480958504019467856639837034916720014432213610360673381079983513458799\
029536406493`363.3580957208224 - 3782.179500085732646722509637946150433342014\
07710032301794975173139742452507674159463988131867659501702274573224520003189\
91937861206653702034079983626910221542859655862947899977557452345490513142186\
37944295847054165375995692733320935115518918792472731457072107543452289738700\
71187868727641830820587386920765417866367059907334211753144780045815373641383\
46936170283118489666905462291397889309`363.6719942593884*I, 
  P15 -> 2.685313828227537077346111938163303199783570358049563469383171833377\
36485641057506186013535976182996261177543677004736930390149192999292413879987\
14343753678481786726546422616486516802636845907523521231053754773036546873811\
49885557196011889165267668645705349319512563592579017925914150712144005376389\
23402531440209808148432638590864387145298129316843396696497327340093491352193\
97863781287`363.6719942593884 - 1.9484618792348687146668713579735563528283977\
89012717361497925529104303707684757085683702897459580662693162425881969056005\
79999559227248516833883211243177617049022708007146897473470519783162747025266\
65256689058143335058384671625801629447443848534814382669804825140141706591285\
30388777948742499205397865464160958916834131584421539004270103375488129987146\
1068466227316288098382477432886491`363.55752789140035*I, 
  P16 -> -1327.14147406726821919082883333909994428589591323554951123160001753\
84742416520171627186086656855402465322537046923598575336476895145363078267911\
72845179953328617635783036994980685492154064473516259646531078385159099823852\
02652568859015355570895242205258512494927307792719858494242919956776401021163\
35893869267508796754650570957545969645698131262126560006435053523331683650149\
417792919934154`363.6719942593884 + 568.1034536474521843006830526382320320226\
49498529108720580844394274489683258051821754485320118764287862118553313430613\
32514762757444070011129319852716331433781540424396372586466070872972619662445\
32977979654033227297499235013744612603374798046274664329171278663510846828956\
17770260244585584871424354959153758459652636348710900620347081658556611125614\
3286267668967519099443598358716210232125`363.47561132868265*I, 
  P17 -> 4360.921061971798837333987778612519937492349094732108758658480097238\
30044185828493618951026844798340892575463184069644133059930838484215274588952\
22390972237111248744847637158638431306765054605334703488454883547141219693508\
54882523724019254911580661354353160768932147248310783319373845362751019950717\
82072104952939932030329702541822692085727103418524383281376647113883851104463\
4389549039592`363.6719942593884 - 3718.45621787922546060893379310391270998065\
31098372330296281148847744944061112151174408662835158950058391715294609876013\
02503244980587243334358792790804685606316278386473614391084671205345319051993\
16319450285731332257785290037233144522995158312434860424050159945629800648497\
31892597979402651300087389078564310585348703246518021979838546682535286012986\
615920588098503130253197494363047870787`363.5773012657845*I, 
  P18 -> -1.14295319119035469306675489992122365236634939809091400311296919481\
53388838233224459028944454903834481057515107283921060626544566037097632334255\
20243103434820127138829586444081098516007311785386432906383421012779122774436\
31667892004732633400535804576275856771416885045040520878671545805442531788359\
07918277725189032054271585033866788002528013537969804708846929393583100321783\
304869779655`363.6719942593884 + 1.337675833701183313125646336103757697066071\
73998585594339059911514187816330805231294082501626815661336616413854969114148\
25000485959479084464526914308343575531718024799960300351210505143563386498169\
33946905837932945704774668596215979233520079904749565495708998194823869220367\
58766059513188071974871034401389545348176718431190318194468893675141033942516\
52876969592501328652465184260162665`363.60984646784055*I, 
  P19 -> 96.65789102721998403287094471765370274829938050951947417276160910014\
65863901423552488772000957685109533146117542290379554226951809608349270079409\
62389681970529186405749114363962112944829576496512318913931737576806196142035\
73314180042405804716581801153711689310219013646748245725590337400816462342164\
02939848381158625735852404072579955000776990347058408843070776090206393541492\
10579773083`363.4022335318711 - 607.91611354433766385641035765573251351835644\
05762396496585895236694265839730399816296801254128908658545600354507607751717\
10559336056149030432689446671536433479162618453367347684633495272892591005634\
89166091681999096605029785304782434089216033071299913686676297625854197711860\
90787015021440072544230310638825038101774537789065807233541331656292342124724\
934238927461797787101763871291131495`363.6719942593884*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -166.0785116888839266711463564890276888020557786906357953619171935106\
47063315138025955419742348064192151204463061936035359513619343270103309587842\
97845973779824340071193536209477535295684856152950701679510634766808104963941\
54533492654234953197525910014172939701940549428049386408351761138492064108120\
10807835526162635494948924115423540607297706535057974473754412081966712751765\
4861283477611`363.6719942593884 - 31.7728240136652244520754176393154349811804\
64245016805951194295120307272900256879803218141156673098493307158850361182970\
31494325320206300185818563912563464103776736526483714498295544843641592593635\
34282703876362037912776885233526139822791368877482826880209582513208992430296\
37735185144279797506170882125979260906530998060269472875747355552783307206637\
396215061875517912982663892526384267`363.4784688038801*I, P4 -> 0, 
  P5 -> 1.5515260490719099552136772628131748679416413482277749139320215460651\
36898310501337383105519941007433040953696311923499276177437279555476102458975\
87658292934180076346086905126842682025858384508401525698331404357268895334424\
39329005185099952173082916958917050007071160039446548358823616070078291974894\
94273973986744254362265610686824685648982947719292674039180546080451221884511\
4020048768`363.6719942593884 - 0.02429907887781165184297360566914154690665460\
36719045901844921595103975953081059836555383749135352458694441292668116565993\
18775345921105177511444390402697138098310329220914711925913543887021826138361\
22522296082031157284307155344840104367191598017728803374114281825507106229588\
58011370585556390963640222565745987807397025144060456463466618268870206751423\
090714393451995205454542306370031`362.3950248455277*I, 
  P6 -> -1608.382831711474478551439283166489668176471170592490175646116891205\
49882660124532115360871903957860662390011298266904681374539068531941945030725\
82820803292629172474082472464497681765952829857700584394091051431029856729074\
66110901798838167101310735273630024130412971214687631182576610912764901534426\
33615493136658699946467070206123329621564019295990085635674621909898706741464\
61373188605472`363.6719942593884 - 255.75383632327489645665014843523176021460\
55500464012899881259392214277250842449485137021379397375541351069704742720965\
25656050313935026861523427710679972221625489178016419427583850578038936246262\
27196719238469996699804692328655627635181529100724119935320729227588080539582\
16433364876138766323724714228057874765057856085806114697607924034990061722349\
831583462717348032674381149396286195046`363.4022707705327*I, 
  P7 -> 6896.3875001543555188094338074936428182470140250362018867764762830120\
72036028235863808296669886099407130958196498399765394331123019807481001813808\
43643097306860683434990754308630906418396647971224502565467111641220280785745\
22749933409072074602018912280110148687563533979814273394552881727740268894309\
02025268340906163730583281436358208485709863218610327382439381597116707557148\
9025550064974`363.6719942593884 - 12522.7907047270955432970101069209031760440\
23584076408290606226868246468146406223881408620725640406055422326128557838812\
39581458583343257849815515874266261701106344092427191159531703005912075239904\
58591445022047020849811659309838987420820410875768527690422206086126603020014\
63534791172500560376447928760740963491131250059501924292854936795037162572604\
9684327025467829845139820880830021668493`363.64334977523873*I, 
  P8 -> 6.2061679682463459108508504030650285403397863873932920564153309705012\
52644434951830594092456830736557726639368936320240487939279459712047356161026\
58747434850898731047752588950804735211338444586510434040718866969736200749551\
56719140394001138165141005756551513306701415530140280132367250270646414595962\
16451636856997216300803664785377886221694864890442601690639692017261263565321\
06607068`362.5764754755061 - 0.0972963168754743252606072247867660488694085369\
66736547135593150209250069607894850278245649512175838213254069872793794566260\
96674195794384553067743414099949866767810828103099030779694322345007584825312\
35223487959172013874513895812982723137277773326983664265649104775258256233453\
09994183527574093547655259307260584451082991666498317366849166339756189120947\
6092236081343106848669059489298`361.07126307202344*I, 
  P9 -> 3216.7697126942755079966472910628091521432286980751067362974023013906\
53609678762105563560047847793704779911595260517742678586496844585557311819979\
45829826273904609126509493996085128824461718040148601873195702825962340976468\
09152311599606257224996207692000918468562331177039048749651868134970998337377\
37093703084265664885013956735438002019778862125658016290610174155697455874977\
9440505802685`363.6719942593884 + 511.482034627604732592364293184112941739234\
01070902001646075140751713683691860831098281106130599266940437404318278365126\
96029669767733851651935490120260757530752689219682343817230945993676490925148\
31702332891643916167089784517338190499856096926254094470890576881771993181677\
23033674161101488015758667814752121433886836489775770420588084149085123678979\
77326213429604002529640038543510766618`363.40224950039476*I}, 
 {P0 -> -0.519608752421502946451723798637678852326461449306969636546497981227\
45524803861901030372362478796818587978999623538483998534586229062669909233580\
75925960183284957768406543166291608314620017163860814988326087820095316111160\
66741769244399501606192531005588440416765854959050873258708783338740353917279\
57194909607134711386852629845219723990630135463861766597483735535772195711677\
44894073811`363.53922129850093 + 0.243231439972460823126869337042040862152552\
37647715558081938777671991852821235173232225918738842545601577487056595670237\
71120965098779582914958030577184948650863420923487190525528962944424274103654\
21206215281630719808328714239441616415975141110077126951052644328318375112310\
26959575440956208319355644047810919000319410701857194096821532287161945754159\
73144144394567185098706249706672605`363.31266721316246*I, 
  P1 -> 0.2419875586165794571795054717394327714644975289972262578320002465831\
53257117627087451089688697716601035445284079489991484855429617189088465370485\
57092458843283165065769753158432688015780427821062551998102757469201536060375\
87264848950928391445239654008054387190498924398380009261839905835152455344878\
98278044613714767526702917837823192291201832941307336408309832380976221751219\
5847676268`365.455264837523 - 29.95601643640180198026296649627512402610895360\
95713258621296446307572862026678091429989465645767136693742895509221324555504\
34550683138071904259455139449658168349381701969935904903706298588975943442592\
26569802139653505980091888712323145850392429744139625693036715029255717893046\
96848696768707809598510413564888208874121811458402217173029883686130228943735\
640310762293548952260967503442256`366.88872241068407*I, 
  P10 -> -0.08044633945864435778203485940594208496304829176660599915162056797\
24544558917459857324396945868592650064506920491975919247399716044380415632284\
15919539191749151848377576620716975970868385570909550731158927160077180426268\
13872005322345096325314694326572166397517678149603118292376959671488101844951\
43572634827448283493278546564046500227622420679499466755875248061808032598192\
708127086632`366.7373587626502 - 0.171874336966198286942392355196734888725808\
43957814537119780381321651757132160339585975396139881733753689490805369345827\
70041558112972325184522087172801056676880067312830510940313080309320381893204\
44789835691911245304635852370957217871278405567816818044801718852688366140410\
72963656620084195842175606130899828656052243735882708254890805768863362746526\
62218333591357839901368602164790835`366.88872241068407*I, 
  P11 -> 45.10902994179681628384424864071439545714656315298795498314976522873\
18091176525606115467309593688220124116723367733408521358909425168286233741900\
90937172532551008765963274260683900468149299237228509545538410665886527451255\
39191225671301828107163547946935782229749301581981413959239695590103574540185\
58831178041676941854593646818501559377875282880135520343861278469972781717179\
975242190322`366.888722410684 - 65.156128811012017574084947289239971643005447\
33735587397746822634084424873594432416312600580952036142960570041917057781103\
29828026674577078890211995369405321546127192942833810295340835139342452313930\
64182540241801493534736928596048908748084844693617732138871326725286419241605\
58231275895440233100999422579211656639173846514691264303547703240715316598962\
11828243740155757996984959242450205`366.84691307470507*I, 
  P12 -> 1.312880586714573871729790522557953130503089532967843244353796243067\
17164212596229609154225779698400139583812293193509061402954755983419045575383\
15823061786003494775895043985560356462161952214164080055578074151472967655442\
76650955548758136519377418728667296105596723273623889511878697578844732543587\
30267745463405554873721842449960777147246545005709398829996665980973519716400\
26836951448`366.88872241068407 - 2.810649533305565379382973479916493049434691\
26960774337799384454873239888284571468044031471313288494561669043737767421751\
62233967126516165606724868814176020041256413498407998306645870856019358709228\
27840102210219666921597903364593298453333852800486127162261284335737094517006\
29322048698434370606811603292713648805865612381308872596273153411634110077627\
51329825694351203389389261766911047`366.8667936786808*I, 
  P13 -> -9.10437302455171199936129402057490247784721161279244762636006804982\
06241007979664601415292707627593328224038689244192313653201051980050500385500\
34434716644233643748623928632439295283037883612951840302807807020382670272589\
11317249142794255079856182416284909837852354520909854682098969741863451773309\
14402021070558280794121562259585866295310751288726726187030998356568634557231\
50448457583`366.88872241068407 + 1.463848020664068146763396114146400892197002\
28215004889171148099983197000850963751383147261071932663998073464424222483763\
21199438091213917873835300439277678094537764582730884626133537793117885282482\
62173292084512481807531785413369842377344597039737396545943415736531058197397\
67045539245726777944902426281574088785024948483653270028417045170298137339663\
5195401726000922183458544727606742`366.5250817943874*I, 
  P14 -> 2.795895771217315407101508185983831294507374695503742540967785994087\
17512164948630421323572316374165678430260990651801045935802100853138378818464\
67124128203261085713309936654484476994987561259972376121658561431135279253505\
08890806578428841242757808422921219386422509321996849832389034245444492028863\
40871976323173650420625128254652252274833126730953973587841284027702376929750\
95623037895`366.88872241068407 - 3.645816388889283649783761555051893821500844\
39212993897005752280930552336064000237739945111212779794142222521308593805735\
78906255485995758358709148028171404662625551364322257438204921165182861762984\
72016428344684778677148688681747988542147798918353026937712840688372053597967\
65569416129184222738382760736271670320103877860381124397674629812645514355811\
62414668852766377752123504887395321`366.84052723333156*I, 
  P15 -> -70.4116935795750044000467007802230360325783549853552767818528500715\
72496905598626753283835736947790848104422558209244946159024785369311706833485\
95690448120977752851034810804030770707771002520498842047768051980388425129061\
33980870300783550032061509245524743756707223355396162088557825527327477535952\
31610344190072229693985639151593637039970028332757686520087573219925567338365\
0473294446782`366.88872241068407 + 118.25698464281629915808381419732803061895\
41306415065717328462419911237744287813738191570035453432765323454911367596825\
41361171981011135542530533785030389877543191318117438754868794388960758331074\
19847315127505591210804733993485572658845807699314498848035980372116348421533\
92553284119158109414783026578642707751868901213289567293970751930546691362390\
30698518241552175769567757509282195589`366.8553564408916*I, 
  P16 -> 27.30489485499623970988050496438797424375204947799761317096934562112\
06812575903594354444295338105933284647502543592098041980208681972247045284147\
00952857195722564755574172247435640174624962865190989280802128411766795764992\
63007361855738485583009722858185084743647100007123681343097244612417319784671\
68232622271829159146580101479634348353680895868437075577769055653331533301061\
444645664186`366.88872241068407 + 5.80009853570132372864612210053882077934589\
07729156616079780375780757924968049295993783833440982752843026163126127217446\
86580269938628438860013765166557266845367021153286087578066158952026358594429\
77483756065131585683069629492358069925897003655205470877625334718163693487635\
51586028217283537982536626682128915445546527353898921763983791297217650871338\
318758985345225233737264859895237295`366.8552100093472*I, 
  P17 -> -2.07434634825589686335746906848173603955865509619965410732289478481\
23396705924073768706083270147030934657691405149501822589919947556523705751277\
51555255319633075951043062196439451076612924458962691747961665370047616529239\
26762366344697033486606127720724404644040403694204683766306577230499842004793\
96927778859753599088525942095072485274926527246036313297346888117171068479212\
79486937101`366.88872241068407 + 5.824413775496750686484964703988101652631420\
20066615880691108489689635322163672554537922361386567135075479050522856373781\
53962639734141456351254276172566185693996520270258325340847330989835562104726\
85339280776578513509653311055136668984683362463020198771541262486400328513225\
90785926946096028730658115418963948751059752700734380011036196043671045293260\
70304873839383684760854908928421106`366.87693398980934*I, 
  P18 -> -196.531932842511524759391618855214196788265379751619416732348003155\
66846683636575519764459120602354269722031751058988370677772692915376995551076\
36527599137271925168368413827065147313066247558916155327619694140927178718319\
76712626348357544057140471666281622632108671274720896575865464466833018724492\
94552432243824269831152395628925780829565339472473459102908853628863877604065\
10349380663286`366.888722410684 + 63.0900601914325229502919239200632690130216\
95395164680491055671492642749258112194788925755382391224804688247344368659410\
99122353044102408816656895489890234422582220711728924688575944364927344166203\
17669332701389968734264128483414277907165504329966321334708158313477770880703\
87041896344741328139475059328079819141216742268188574089551365255043417732607\
8553039938814381493146546016709649217`366.67625453114886*I, 
  P19 -> -33.2239330701931828625068972423921878463958704381868404566624716188\
20754892773018892886867063009355360911367827920109016952584175613162133361601\
95836822219122387345908799426614414332554311961069692400526105997516991150927\
56268579396107051906201543146372573399263331916939530870901816158071737735153\
07555249765871823627617513444580170050424170166068807239487326079419120982262\
4020151978817`366.7936156677725 - 44.8362132317227406493750984231716614707221\
82600693575422772622873030359831178027936420159684927560171852615945175933078\
29150934207389911546524347944985702007585245355155610760172178583258878375863\
43532340575400989049073340212695637371873344881870197033679909060802598213714\
05393563386827581673095822212623696027046313890178910678275444084286928980409\
5284533230605785651282541093553258785`366.88872241068407*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -3.483956716491659239776348599075578630524855151223680131200710552749\
63191456005256761742023296493751352698739751432556161201715816361021990892012\
10770051413879220499946359572293709453424172863356350090002689789084226399048\
99037324445938038553776314990855693008889955075790201265107942868124591379431\
40558727802633889827059371790392158708349289893435725137762150073076561588263\
52441176404`366.88872241068407 + 0.118029209366397184965296963960802323696407\
13214047856591434133494262267950883243838168089808926259002269972454563009156\
42031797423497420852329002390687235597485684624072299075269686930686894395024\
78902165544320249668547245229229852090645776598416527100244211529120727910284\
13639727150978594294680036239308379295570441472563394324118341353727673550609\
19395563023908593376268561873768551`366.01909303728723*I, P4 -> 0, 
  P5 -> 0.0036657402516091959317663184247403239917393725474566699449118108782\
10633471077621855166263403168488142923859926013515080595706291255216975922959\
70086638956696854668256969299017889135013334287430116062142641120401731528454\
96436499097393653968558273104752440808331955260465479192296073525941507397257\
14243588649851458583928875127290571728159427447149817598258364427745227448214\
8722789613`366.099666945849 + 0.087187062941061065897571549004388149981006555\
08423686057406882219098143485068599758278863295169235448839103779863008282528\
97214875733077527813773097944246779020202034826645817607281258991643986230991\
84248614005327601110124690078345138795584789789839207684196443073318554911042\
81863382006731662446743627012130775410176856354003538982761023261003227560368\
96087675008393913053763388680489`366.88872241068407*I, 
  P6 -> 36.213752234129824415765480908831372253628248506191316411589945671355\
13510368567443556377140684232685118760141412332136417489535466058288496484869\
69668409444772797257889344990495655766081931322382686320620322708802860392922\
94963046091403244873034588245218145663912218271223032600266953126589561817502\
04816516444793608161613106237507856254289753725702404080880285932093441439484\
71452258474`366.76216754626887 + 64.34672714530830979155331591950931456164740\
16395371937255115893138880659249235792994643556140276401642434000337754732875\
52666273374837240744840277032137731394936241976329910860090551099549767122232\
49813156890029449063386396795925709364006180779962149705474613626969116492346\
24532199113472262339923857115154894830554900806456134689132805593003707428449\
575424074465714624537397086746236291`366.88872241068407*I, 
  P7 -> 8.4717732461329239779687592757586347691237610009803120391497420310423\
16745792124092725690707317014047831999694837779985456859330117416763087823017\
24944506027983188763782087088337976107462437844202480287421929134713055806579\
31422441416903390430038548604794902085322248361929139736585167782953119444340\
15853382679488168562799109595631647038968423263512855328243985156568449662944\
8837602732`366.8887224106842 + 1.43689217953298668578504285545753345930000344\
08644807440192415347048631832055980823756773469711923011063918338104830796833\
61500953325547541465653739511444466870020772540385152070086501912580444538339\
14127487305509215755201577382829127673418929806994629922353882795936626347178\
81870651615780406952406017166376058487314364719663921186153531568569657280363\
099394062544905287728142369700193`366.76156751868746*I, 
  P8 -> 402.82280266818827915510425120752385900008057161745581472033559803396\
56582809174820112422438974454474367034132656091435200129799584530136827028282\
45013308342838657253517525705810181269125860594188577157856015596947813601038\
49023797986658708133209037603411019247616456895491980612030038053158449268899\
24105108649754063651288793185380056837576336697583581123849982880011634323655\
87973704282`365.8779059543348 - 320.74383497711682048745207095282922138436634\
44416204368258768620879257946144216641097193955170496256507071154646493819553\
47753442895651773943456398629528080132469976212621374013741131199892043705575\
86880493806497131804813869907047265723783305236535350506870409171100338178877\
91531966338140976587700545947961995008071987063885835531289426689040281622035\
577213060885626784235400497235244101`365.8375409958564*I, 
  P9 -> 0.0411725717058590400712683548219893251583392620052531633110574671311\
61148247506560763545796383582196296362956509017907570855475813261964005948175\
98367473562661662909733003425312416031390154497682197493439828304610471018623\
53505561805699189145807833887610711614982890048072742755790378326770457960854\
43392935190516352488338730590525642850149473404330402752806964315084347594758\
5060515417`366.88872241068407 - 0.0284879695484386811631524425713685806929038\
34742835916437403479970280955158378835474194437254236692340705930560229469039\
57754439870902793433648982674192818522156931141221834956295932093343968030075\
65822731019930587822234559569941375971749899112446145118812410896640710864848\
24163439756025428502554124260917511863473608296051272308074421124773670785175\
5741196826595086375037117180184495`366.78636914069295*I}, 
 {P0 -> -23604.63539263156592286053200136421405911664128646111503514566648189\
07988280859502318637821942700115739029365712664405752962604096193431366706257\
82941378405984541309505492316142672187798000753889366091787466754543781183351\
54239852198916760227306098375702303663789031271041061719435848723742924040559\
313071139383530721278805254921147167266397481547406166777193486679888554`359.\
4075733544761 + 18626.2094518868943100414929844479608579464309748805623796485\
04217920030123092398469467287417828365966958003822041840030041028943271192104\
80609535187907147569748059473733022356904978040965541415123239476054966007230\
57048628195818864721759976896984045418557379913613641703880781212170304943061\
01241059686127244970034498540948866932758936069039980902366568008477521888721\
76`359.33609483971264*I, P1 -> 4.74028613060394770521109437462529537189966356\
76903814918488926873175506474155066973849973576055922393825429630051156656001\
60183746417665742312411737786790099858874801862470998005311462512758041996354\
07595250012516465008539520900104234682747118772185882469814200150794877444849\
82028139196596317683462359300173148816018039041890795219803614245289265596259\
009751847180409946003204649143382`360.6806795436699 - 
    173.337894722817103082340574459402131053665415886539933214130391446261343\
58353541353896566247679341296002950772063707469244533236545444448046913480644\
11859856794661540235899660947624871048018426373077972135212119276128549145946\
09156451618745445198231590040841327238145095910726832134511952930937515029603\
40585562601758409492808316904029854599737407629995360281171542945396928958714\
61377496`361.93684175788803*I, 
  P10 -> -5073.07083981123818823869467822944967603319312919314524989024054781\
79771709121292651746655760588471188177084357289099724128034348090127918777611\
65878350450881927861927524340645952080507048492606120112279620232603980055058\
92627852564879891344923480292851007212682469916372028441494538679120010159697\
57226286051941371358479297173379767004463475658623787145850328739249745811630\
224722714167643`361.46891881235985 - 27665.2154636709542030916491079277610390\
47735919825063257994740672324099958131072461371021898123723966439442989046823\
82639859103957117016094358697734429261320350289283109523993209481831233508777\
82233151181170951025273032330431842263665185023802824691324196557590056724738\
27873540423853840795863774857308474758545142185166787172023750176621705821761\
3849095103120418449321546185245065631943857`361.93684175788803*I, 
  P11 -> -313.219790316990394796197837090509444417301126520370970696560646751\
24301762196743178506913643535492885887520876746089169213866949296593454669126\
70181725317330344355091163618020316429054540793285411614684061955944063735067\
99360398546837737986890126622911828288435737145501039088010700386347130527657\
82081233408424381805088593293220462368545225809814012072164876272411697162741\
73079443220245`361.93684175788803 - 84.45769143294872621724639577991171882487\
65456712707901723715209565687994975649345019416834597593153849429446979800185\
92774147571488773944704308563976245174011418191112732266346409541900202808319\
49522518483508614326051807455058422174906633365158354870805404258182463492707\
62900121283029058665670282857296436751674736980622928142928734902079922747785\
167010247067270613116327622414914738102`361.553397278895*I, 
  P12 -> 1.312499970175644060789957334531743980535281889765417786872314403415\
75476238711470420098781724951777690826458116037808500962878598951069165723217\
21738679340996271132529113535297243607530198533546425329585572559901904255639\
20289089974135044732765706950815996356821710737314359364229740709439858751701\
19948889743989363998859441217876299234903551827973135621891213035154323353753\
3560101051`361.93684175788803 - 0.1653594442721120964839916862962082802458710\
33722466725966886803292185032050671656607942229815092664611986114089772162001\
56131082285283236022195996964006379494168716797263647226683091670522597817483\
59734654111171716642027457096573279569882062941709870949012391563194863971068\
68952306837330816499486305555171641668811238620864924444751159313098459775089\
6621249381971443297082902519089434`361.3221727937575*I, 
  P13 -> 3575.531898447534836960298611160950431045071054265641822575832738577\
92641579754483660595090184889175131825023643414844054112072579913848003524807\
40878312620462539279128151547530697173410472601092775709976546925691587379557\
00386697605014234968853462955634516173068668328923084591472754625155038109682\
45934198497090571637361533669616725573424541527796585179153366703425183371192\
30623184839756`361.93684175788803 + 345.6307752229853330922384317132311520355\
73370307782188644406264588081491340316047408947242132867522985915858228046361\
80177332545686294240389646902059340578476597081363345602432873868152044335017\
03522269742810464601296668559230499933207457964096874315551251409437623461214\
24811977882234111716553582541388058702773727946159416319073246457722069106450\
4757398127452667781241449224890984156434`361.19079388249435*I, 
  P14 -> 202849.2046941721755587404992307140583028992274907671369790595616728\
74803712786882204507296490461008336602612506636675528279816404250835978971500\
47174137410822229843866079251007898897747989159570318435274031498145374712543\
14449573703255666614997572243230056566449464081591696623225309947399290805756\
02699700506084015508978401577010667660014241969505132254213382565929377182`36\
1.47226131281946 - 964239.581966536412836513005544406474905164060133506887129\
90348217637939006118151413010351078757146417745766628153079774796205172611813\
46914344466976069441479613084790688311838823524068191078163520135616683596522\
15597908241734377272100097370415144863339826210385922314358014060758819971843\
54626327109308406107996091067026465285087407974141376266880678998121181032478\
7460552`361.93684175788803*I, P15 -> 7.60712592174658610417297566809557812986\
22410695553080641696803761353057320329257254427542369110144052998657271787210\
73447357138149671050167906734124134729648462362285318564453816691836606132437\
86427068008057892306340215017564607130797701931383287666227995590518867423469\
62892233499767079891624711826523630334963398881325839941574955729992818477014\
157448310382815816897620345308385232477`361.93684175788803 + 
    3.49240683124638089020053439785366320434739882411569307299996353932895631\
88539220899412271251790748518388134703507223754719835064309466247141734096673\
54388164318355760024637974612246255874643337733805191714129854132719733774981\
13945960739574187740411980697761706543051652395337112099604272000629749373003\
87016997604923669919488265699418735363072571698207826586197222508531593969055\
610675`361.70883548156684*I, 
  P16 -> -25486.6640070168832045163213857502549624832791344710002533758719909\
25916158631699234204357584789534995762436374890728617835415527664169762167885\
41827091783550979748880097411348481486237038934326481493833631656345083823807\
04689507467277892367284414021101410551981061425574234916356755815638595518282\
29587273488612447549633357906667557611493748720435037341080321408068647468084\
3074407586064702`361.4097396190387 + 145347.759069040161437183984829685762391\
64520635635474306209197787913001830159402609065318363232975521511423531881821\
21345426015619810940195509928302320908486501916402551072660355952252898825911\
74121864531385825398407811596007297383660992326130725500664452760686301589894\
99939567358683918688052083079865460109210416332619152079521151412608582241141\
94200670636240769902270673744676545035797385`361.93684175788803*I, 
  P17 -> 1.184882203501864234664524767726175703654107484200909475781143891652\
00045390294189538906753429573943033725035226870729733566868899968782979135774\
50429658273464547780226228116235082834129639230833893528713253759587268462218\
64460755869389226529863139475381116600038638546692562399333363864638526966472\
57091450644765965424657484142382850843965278071857373582747294116358900387`36\
1.93272692939155*^6 - 883511.361345596557685320143969464412981803406298548339\
03382983385332262777504064477929323211586508721433125497635415345794538393481\
56706391662855968246930563096615031606549645769317164320998367873082870366495\
98442073273354067360593216873746596955036144582230793103312209827167506849876\
27400765642493235434345514557454147827686146580624467688009577670659617423602\
5561103404`361.93684175788803*I, 
  P18 -> -4.35555112876842328637163208054141009235899097953350018148711032236\
93509708038917322912085266881866765537640802904686400812029526008489082086983\
57114694512131430274618453268475339533012796509274996172776698552656293689865\
59660067335735672279704835481996366104340784238353891916889796534309740746442\
09533338685670501521563411300020066693127980212216369747109619652237242311572\
896669586025`361.93684175788803 - 0.85733973880572375357842119507946087917998\
21626630229491126499967662630788241372769601402189128418114062071501299640173\
23490518294652544565755585978841587054558622418796490054539655859674284649254\
14451924081592022270117083212978259993317366810834595463535933862887551212590\
29823681341271389634181954448580731335848726907538876297460292345658621515462\
287529339154691334179258734163978409`361.4497081933575*I, 
  P19 -> -46646.7599215965241005067757135853611547694736077059409250753694885\
48203441759915729937162841331203916938204812017576736031269942069368778328335\
80869619555692460884695106996619900837833028056715499243156331005339159655558\
72597432460087806689962125202968038819891226454474791212956846356489923574742\
58196948219353609983741061447904582339785816246194255129752002027644754866537\
0263228209094215`361.93684175788803 - 42228.769568441134094099342897946742547\
95710737520521402110899446883122156847256224514248932335923959221353476753401\
44910878358609042290155531315861728238904109657697004512321823544476882055972\
94034256616890485856194551193294621169432785928152380117121952313216285595848\
67557648570705796310054276370480020964510344910212050424365222698191599301512\
49725550991225969913566182873282697604484487`361.8649037863299*I, 
  P2 -> 1.`497.38090666937325, P3 -> 2648.98990908594226063660918315894538421\
55400547339623492643486518579624286125671779363356453059394885472838943280195\
36742203088485270566907600648266891794998883156871879557655817855234617918705\
97459145681447196114067431608348082056153707827599302272819892069836052526285\
90664911613399342695574546605696965549651638593777677562767077665635177705583\
727580286013492121470541388973900692375049`361.93684175788803 + 
    597.079065520296640719847357789174245090406314861110136182311769155857961\
14802528867034021156179641571622584303091539989273669054457218209121372925185\
89082437014079862039370247791377293764395059211997570925793532693131114149165\
47607636273441195398654083670209658648509751331246663648163486897697190732181\
76512730990335831635288883259675709027721003471399832825805701596747825422678\
62323771`361.49530768690533*I, P4 -> 0, 
  P5 -> 1.9736612828551033344757722862161956624575844451207923551069588766496\
65135057567050115708055005658499276729062575367192580017303938126546052940349\
80659131959150865148774444772650888760167463542414066480131511077491529841630\
67016636050061180533689350854037171604575767867584405310771147605362426952901\
17361152773959270338439774607852119610562035710412967924630279555514806194471\
5537045186`361.8726755067847 + 3.38104119630584105544555709167629361097115034\
57756409904621930733832513466019569910694741299866293948415145630098633814370\
71120348570797350859437524132333967355638441394516790902471577913575690154857\
51503011539402043452851238516952543343073376039317406778813511210389220047589\
68554549543229840420138455991150239177992991804049556673687013879274842728228\
96333821133118332755488376458481`361.9368417578881*I, 
  P6 -> -111726.8262633829576387540414420118612688620860628226320334626111193\
19067152395927220393786861600791295082861562654062010531469550697998307642219\
75427699188009965451712321412526654177201149500870608992916158955560571198923\
51135898438715755857263695959847735160994586801255492739074539139296644631145\
84586380650484768672911018282448252160015351176362421982484194853798115293211\
7583090180318703`361.8649037927611 + 123415.726323754627351851317048772986956\
45278914090127434279860691735795705186405593155472217816660353515523005646293\
17623346463742892565974736698432346066672969010865556381507402935039107830585\
60265270494771516782829155544881201948515028615569702973101374014762933481409\
46727723787649897729899990003273792098213408072989733706204595372733348087775\
13242836715814589286115351681666724667720083`361.93684175788803*I, 
  P7 -> 1.9855412683746762810970830921170797011087170050893300050345852884665\
70031842085233105559765227794677720470001118920188578637850041265221310556339\
27852119544095603052210912269129955618580097550817641430713575411488829650639\
20641117557929188942763484060314337977409652761454646118911915706011223098758\
03798039561411593564286222255217079015981552919177233303832920915840162105`36\
1.79109235008144*^6 - 3.10649456802059262721523323523714630694127097728542251\
89177086955705085299073901237644103041303403818023358755872323954681077212752\
62749780532691222355455448573450907126655804499805902682445427760045866364151\
15830636036708006028596916833535651383106833923391707991411722353403681107910\
43656681244019360990188134940652233794608371606485014895988020608652745404624\
9447777369`361.93684175788803*^6*I, P8 -> 7.894645352858821288000923447641178\
34888188289531623520871939813764440594831028422759271834577402694679400476677\
57698814645299171461981243984950617389187730551554634166327654264886287939326\
61807040201169380679372216203817578146531872703359119132077708564248315179924\
60997738708444826611265389380930605858341733412220434984670527143333268901380\
1551208111220530579455872638522195594257943`360.60730261262256 + 
    13.5241643821403740329277837853213103670179502686783314571967107960933577\
33018767099648439722150214361041887823747335535320860831419877052003311593423\
68753213992522215166798065446706011350479826574657043136279536539540605806770\
31408251987027756793755065697868426961205363454076522941467471795374210037448\
56735252018896596990477459571397005497864021963047189844190521962679234037276\
7671744`360.7569334716123*I, P9 -> 223453.64875314308793548600278877969312567\
94031117236074373560015305798353251961002849162390940702924371108270933756151\
90107547362391979029218052632469913542452406204403629617131298001229322017980\
35830530471448932610634754328952574293509140621243119634841831753457341472557\
45577296873120910700924830405292986482179217016122694638162891869337518662689\
134200030543271479743043103224393414643989`361.8649037907078 - 
    246831.451102042081480793598422337851747974351275815417021319902650412145\
82073088595313923048327480422766542004571835267446786056534505494217937454233\
13900613015622616992723777940795711772004524117539606618667265352107106861781\
95296019891605928289595421399954580362619112993280625712325886068550995704283\
73177244065050382016988065025623073708612903665278253994267068402221611006269\
84914737222`361.93684175788803*I}, 
 {P0 -> -166.2193265045040767529145354918786477414869217395767998023694054130\
34476003762703631013354728149272643858370565355741926198816559648078260474051\
86107565992400509895766162534122090913606277434055678389918169808372875947843\
63895913055279254764754720408001782621439803586469346391421031495361999607227\
22073105176522067855068893032807895535498443425213689252599294214462899`355.2\
0176040928516 - 227.289759718350848220636650797916721439308973262173186253418\
44985695998031661584052974964883010752564107496618999711084209204083595318741\
63793322268427940891765936535660445371682260338197593628334109563002038620157\
05340002655478002453348289800761764539590120229663604185596801139760315491256\
20966054585481258611564053163847668515860403530302045250202351668494557111189\
3`355.27430509643216*I, P1 -> 12.39492200160697940427332809715544152324818679\
33128100542271009697653528530124691431541649080420401409207377397568174609891\
25129212434318406377470087696881133021338936907766025283220776923387546351962\
59862393132084155879933035548933004717467421131544279571016287773597928071337\
63618131557811760976372560803501534189522460779949537754780657310331455278109\
71645503567727`357.1343412498444 - 11.312685004382317216741956737808882429390\
47594153173637528451335308979118377517198001813354426554978258353420555146189\
76904902448624153093450170997830779658426858222498097043024176569666673119242\
18497014396866600743942081864567585572322816024519357487148046932800907177787\
92120461863477869699440929706590771368769291140190220616955755967237493397499\
0360921105743873154`357.0695025259434*I, 
  P10 -> 260.6385670065451912222636529327394254276634297020954188772935041195\
28552995068916911513627841884591687738392933896852199890218161444140753726360\
84272209251464904647045757605930937250818003607427340141780982623533352588964\
26435630115880383729816749136527297647810807095749423084619146785512329638268\
53344838354482116162239167224043439308367140770492767601571908779209927`357.1\
343412498444 - 38.01276537969324942328900984303577478098175644739183679492539\
20731802746720256432307478990878497137159789640153606375383288458220920194389\
30120859896603313833915568452197417188829125331567659739614528726942563255749\
15340775590961655050535541951511175238893810649291439568754389688170734187094\
5902161304669641009768801889787017691722286197505635671739338042585664519105`\
356.53907741052717*I, P11 -> -15.15388062396971520605443867000148716399136012\
29684612458067183993756803061591388349017935653169497077983833514587056931584\
29812135946118085390648132130096889463301736339869741427182427302491041316076\
30462344680313225930985981977972543411659726742725693030857704267579506671655\
05694025937077760148229506849098576536531677422283921355851630707557713516139\
73795072400864`356.9561077035004 - 27.493865606492470008609103906416371796699\
00662370395472393659031519898796220200445713633842472165721414412602730935307\
74279056547120212825099423198500240541690791960848897881666435691210576420912\
43384319705201306534988250066766053125624640775181649983056222223762919182248\
02340375976997927735278396082111207205662316878648120186795580077885172393574\
3509624619442472586`357.1343412498444*I, 
  P12 -> 1.312614649407065874398368883141016798466514708190910239967474064698\
65469205058091627411293002650224515325826495171152347444293229117503326433181\
74454655451483540880253912468373312720414691023132617525246841503802096965752\
54593776754010686910778815563712171453667055917331154753166277785700784707565\
85340808366698310324071911361947981468236177819268312695464161630424413659508\
23114358785`357.1343412498444 - 0.1653678340729922622308244654994836894659467\
29297830281136026124643195188738421486878648933786355439510794140583712593292\
56437337606233288065578813198993387044335070016639514517670417052139886872183\
40244710372436127725009158390889514194935099679776898985362540940558598476200\
46950516498998946054915434977461063152324668418453265322334887235380304998717\
1991523931676981620370213038215402`356.4851111859425*I, 
  P13 -> 28.73608223382400444607587434418444641540065449607037754113455953189\
05749757965033225596903337009928270461072673860737464035588140927214054764156\
56444059278216725880097186891331539538229454021796724052303270946082642818284\
42657125280999176911377645505187273184184694319305990200802878782915957092177\
325395493718015034199661040368673075162403469503875808846574662493704`356.757\
4629877196 + 104.254781912875434730422889177661839649758496230527183603715032\
88750220713256858474122136183133545986164380666429867994639840806364822379190\
60194560539230165932333375430574267956931238316350991251426353911374718574036\
14460099852542879823650460176892294505091950166043586239618182315002836878340\
169235599966767316647670840508532896822788287495449683071649187151709081464`3\
57.1343412498444*I, P14 -> 446.2723548024959760636572929500386043622078626113\
01997530479408967250338122410908456827428245528147102281460840468921979636839\
66036039761307518789812077379556151005801399953398210878831643628946998641171\
85208002274493479969153668478601686825794435568562489997531792568757830141334\
58556693816579075176153798363315421358463381019062858401476138673478208223209\
804392278232`356.96747401949887 + 773.624745251883792418454178326053104835334\
02948040791651769406228300207903656487588731845643505414679413425883328183398\
32268767653791505599408015907294089293397964623930393149285701135245269685493\
62092788124946385638264442668766186699075632804383978134380779677365685235818\
08685566739212239456937052286268181788599144573144384941438993574968192660576\
5199434777329097809`357.1343412498444*I, 
  P15 -> 1.753069724490669820697700835809584270026226049238871615413294439048\
39026058182854332170534216901268528695892787920153009407404932501594104258897\
13090647225157707106449289733211361706002719237394451842517259511233303587649\
94106627400354772430558139364812487307469716051766628054183589768621131677109\
59329500782329145209273475860389645628721135161582663329554167171138277923610\
00951237152`357.06901474579143 + 1.925523777967291276242303575207404782535310\
38272715857935373247178558341789511261224474408608098966233237605165125165300\
64936120783010985811061407767648504242297393619322524147200610896516783320733\
78250052182720064471489552662650066577717332579799530641386776204971914104416\
31588232793428774089380510160425036735685380490153529847246043791406297678743\
16928918867164682520340512439999147`357.1343412498444*I, 
  P16 -> -351.843069827934157324728577211432449141977328426611976109168121953\
50778456264940331081231159047604844098636315059358318446118208130507335886176\
87155563130797291807795476883457323775631191268579644410143055242105159560970\
62868687266869040519912930570662712748418906187907164951444325133415664750958\
896048754658721169913310386186441502722633004593712519183843353463151634`357.\
1343412498444 - 246.980182717492126345283306413700151613012037356729219890694\
80111743526330981816027354184534280828631816617934130941219916876273785564377\
54012244715224912947831095357517897062623853276401493790570278965181161103417\
86507103557884179674518416511802657298176805422796677700703424652868429914880\
78763531009555980865158535686562199770172281230137377924811117069651390719912\
2`357.1115889796505*I, P17 -> -265.410584386446798547394190476830640143025284\
05384820287509016939903698523729076887346280231201084570810441508498122890213\
34972188620355229654387368813870498142069243059256225544147169358554131243960\
21707444635053275230983436711876296262580660112781238568241836263045236468520\
01139231359790923689358264975239527610898217135368016792140236991649553018029\
8610651771342168`356.6947634055714 + 1312.93034552877755777241826296547510646\
73273879694954304890729920297423830443878467063917225625044898238923295877257\
76823512434606178254470941604122619250359470139227039191109412046742701889589\
66920912609498931774767085985199780456234155810124531392632541721273789732642\
32971764436345059912191104652051028049292863323530653514051481109062102147638\
25729878585395264901368`357.1343412498444*I, 
  P18 -> -1.14286021318799227182336342473410044953135555145609720929963757705\
25585356344429784662790047021626875173846635101043135859673858304911925753749\
40792211903279423780791158280526047108551770552525766432247541100575740004226\
06632595390131376056465701930345652462558407320365277768123971667592650759131\
91634636010972197075944461013350747256308185720992619418245694452168738699191\
355872458822`357.1343412498444 - 0.775365436355530567297324877115197086286603\
59460029212862296201732226890408392245111351644967811694845259752375876043276\
10300369334361054975635769363465588102452996824644937771100230983855676731995\
68500517302625350415173027766985345704539139199962737540580820419395725553421\
20584621699136808747735793120037218686604832868579098857491805918103848389323\
6533795091238382201385585047051806`357.1018880290311*I, 
  P19 -> 169.0782673336854711882824959667795144938096679398963498602838733295\
01462226184503733194573071094539577028165870682827339490315892134619425365263\
71867930191290557518648522784650455520066253939889438900049328521787916932469\
08346940874034441735827605041991023235290983080150504267579109111201956951721\
26939840457726117458897975517913503507580550837194320865702082895516052`357.1\
343412498444 - 70.82269192162720949399197634598193311531469627499818155658817\
74497511509779310099768936568852920528918971501196140154740641011463455787695\
95937677352489020952855426820232787087509364546166121079201750748981435263193\
94951748336434347216130386896593761607086602273033479400014632574700058774879\
6227204304050440475207132886996833809088707110440765581362566858167590465771`\
356.883036478105*I, P2 -> 1.`497.38090666937325, 
  P3 -> 11.698328794221617414869597149065026349437640361660218909907602536579\
84217567601126166631488551260770823531151276168211412513720775759988430439585\
72224818991059071624648775183901967042980268517066885515148508662581208673887\
73069041075465502990844999993463950874363677556796224281404130160976123327430\
056014875983272226246882212652718400653879389149828251622902314081101`356.535\
9390965335 + 80.9039526193106510685341595674581088286294318867552574764135782\
80955053286949065744835500084019494405302025922003545782202557797580158840216\
48924287906701227670424221654420481666548340051575830864577799684633213454212\
09325107972704027116299106524399902277916471507075416667167827663847324627189\
44944898815894667901722693072233355788312512611810633601582945811280621991`35\
7.1343412498444*I, P4 -> 0, P5 -> 0.15381654093988550407315915083546664234787\
65212538596763742074175587743341723166034837355835329026770926961904960845893\
41141966015617472495025593468814713134571885663110978847919672580434038550619\
73247132046114998932895953903604595121767177275523328494475663789026600635601\
15472162920398310712941492719615466923230076078981386840870610046945974211711\
088028060543183766530537931974910973`356.48903577273165 + 
    1.20812547299032699073224755304281951388431793431612002038437531155535001\
96540034202426239720225622032017860915724060988087927344037058308918825701462\
59702825460931699525064894874079230076431666278457611793681672335814103442598\
02584945021653504787814488560354474033904409177413814622418947763441268509451\
97197634090127314120285059867897561741106291003410925147290645827252492962340\
433133`357.1343412498444*I, 
  P6 -> -187.4058038055737713152017341349653228354230172312679512682275161962\
67628225417225719694857722609578610796416778801728135939778454025180604011820\
96846467168872958758916115399226232282346920156911190177971888206073416521272\
36163777754536914416511863248304116633408516559960072449192654892565512916462\
52816685127508588587514821242107140613097723362860366283615722939064807`356.8\
830944456422 - 447.3099340630011282031211829615481305197674598511445757930868\
08558591429373387908293879926044792779609545264679647156413511641916159778375\
57618737246506803782199012254899827209037434400328768743202890539359268876070\
25373966190028313302312309125128014360459979398037257557662976541406441648590\
23380773984602112811852404456895975255187831122528602492345619250732859019701`\
357.1343412498444*I, P7 -> 538.1087309094870997575939400647376721686961411817\
65360233726253540874916529436784873095598772109337583890704969344318749358647\
23515748598344269272366736157012486479776092822415253563247683643745590934236\
61281349793405836107742500442202810911999853989138380549408166005149224369286\
16000372871127745972374040011341479796757352117718750985221056602761531010683\
500334352369`356.5796867341251 + 3297.166346719431842927757407665820621130993\
98129296787234555145063205885116232544997188475455800243934952102620000868209\
17193434760648393042916880813715381156223569708656383829112834443169065444960\
32992760869215060202101125882140647805625295140159244594432156325831914975174\
68422647890857255098604434415256934362979099270975330640688779507527500271946\
8282322116106267308`357.1343412498444*I, 
  P8 -> 0.6147873534400923646177706883694190546567078526561694340143450575987\
93709625423069412006536632524779070682528285402790375027687674310931702339127\
55670627875093401712985805930213113670937363714854411897674694971829700444074\
06056948516983697594599132429125408892720877234874568135581753572432625731156\
98150481634720792655122280353086227226471478394373601471603332010585`355.3730\
9430491484 + 4.83267015338693587657704699677253509152107733231621456094487701\
09054597614644464063219326719798370963272962244516714601898274188278966044361\
30365941974663669634123414682641599663607625148469454708290691936886539324652\
79376287522391415451827810756213028578460582310883651177006578022256474382150\
5646696788876801565646285988325878781605765429124204384346377355910240962`356\
.02669896240593*I, P9 -> 374.796036539988858802436544447918838067618207135183\
75097305138695925500938333296693519648807848358321551143031322135183388298951\
21579979351694667162797443817806200930793587053233966698313249281118728848939\
83509686164255430948638252617374575765209666071690389964273430521304737212966\
49657937338591876561857216780523255124103462905851440620399977697317551968591\
7712838953`356.8830705407201 + 894.659032031364128113756970528620851806283260\
38850138206813286627162408754188704169208931529573826125329333326030279513402\
63080521558550249453397142322149547153299036386902147003952495800594630036948\
07187104814319193500700756793837727358144831668445397789359781941428063137217\
34587491648934440540016169162562080606387213222177291119178581815800980573434\
0034158300188171`357.1343412498444*I}, 
 {P0 -> -23.85934085116514693191632700515286549386586675860751917482953103945\
86689930858384893868872371293710887776153124418557725997960539435298798824964\
29412867032297280718295014108726010087698424608988870754826157986345831788023\
81026237827145719414765862542344812766095541452373498328238245689909142028362\
81833221611284346274287262471010237979347097030291823926800861860675037859289\
973325647448`361.8934937086814 - 138.5470397447608645628924437651873708845365\
31062384780152934239329349259250903008379163679218242135773098591056137232042\
90195619654322651069338785292360454126613734224658850424105497740459880198423\
56021178768763008054555618258864770840546993723373061804127688755336808604865\
50634941070013986603163353964219144384736162928603247550555592269767926524032\
4295115773160308158775367299684705379`362.4494454771514*I, 
  P1 -> -10.35429972528393214206785803239417249476759732503873954445043636713\
05303430069004001464542174235731492133749643196016644840214229325801979238535\
54112254126532050855287024947224196818330982421788684563752940793731380075422\
31981592885215620631082816518154493506523685626241220195318168223512717092299\
05484746360401973775049092956404567942585366581096183266392013405937292628049\
947986128901`364.03479033745833 + 5.78184358104753112515808704555352883115600\
27376836187270653977831751909773504752059501397596711728843937865809053330810\
45384164422409135127533523855528793046995018520645051876652324413136744511593\
88566326693703218167409462205487552747691383039311429807075998015576524467761\
17139878146028763036451854685277059861920469399558743830060383964402372763014\
362308267960700084822407143421264317`363.8711404030087*I, 
  P10 -> 125.0213606160861076684926026604493020838945034617307373070450829699\
60249465573681139744291771711247907275631345054452778973371761470741530879405\
41310893943877595732584323610343741124453022747212297513889483939872609619748\
40611349798257918056411260161639299690458835576253077879971968865007139774252\
02867387220856488799864469453168398116916615583934655954847112409047496191871\
0831272527614`364.0347903374582 + 40.8669223044860261317603712993571631523869\
03217444044581767795575675962690686225612557002691350795439631840815959366300\
51994536259267725386549608263593911660964323285415972215415349657366049276357\
78609169946317288053264315798879048035046131764942015804531293303950948440148\
16233310283823373004145600160218851283990453774681400590233220422600432151298\
096244628945126672109378281541962612`363.9948467793615*I, 
  P11 -> 5.988582410327006606911819259452280321032461105633593595463479137116\
69967626202520669396256528560626697927940186061667928785160323501649495296100\
42358668796902901196788717400152300944215722604893215227698639953760341620069\
07088343203378166662956929060171817546965356668230814327855561941917138001396\
52933674623893061833304838257543893267938330405999481402784082776931252656635\
30192237735`363.7280003887507 + 21.360770799350549131483181007737788591013791\
76911322796189294689694353760985127340864834613803630476600268400915007764187\
21352451337782297063419617009148730240549238292538148070079238183119893701156\
34908960353434465426111693200231041761577757090611209566779877804400751199436\
00427187672765356443146100749334824765666886168203418497176025006289758150401\
71477384577178931606448112570607784`364.0347903374584*I, 
  P12 -> 1.312798475733298891197478677491400693275813841818734861007536941260\
45660452035958918186035881880793202193560043914515092000135689936770870713430\
78928811806732908442556528656747952994959321046283286318744682098444635172446\
91166405684364434171255025389113586101203973494803976551217059766400576023613\
36120943322993734927722082661032544464299048184098774022860057289242225647998\
16299072068`364.03479033745833 - 0.165112217180131977310306982413468312655353\
20958198827866516391443773847252843450059059020756699212495949485981604257320\
09924317577366818672879416319746144202462925269929620335674046843814462722448\
53393384391192185882239185331058063961821341117445121822564584637913580407110\
23894342176931000281269217125127771614596551713371333418319971241527514216615\
02800942447353283344534346339657905`363.49932415115774*I, 
  P13 -> 64.05911989753772176929826714732906546681496459108582081912970048996\
79849893662072191336840493580787532067961042398002383059217470278051919505273\
30601961178226432183003146131285517312710548674631516420669559820326446694098\
64132132540165878474281707373880329461499477384829273900857172707867724538615\
09279527304526321019964280701390407820746906157901256597175724349731207680832\
515190631649`364.03479033745833 + 4.92082478316670446553854293382406435728417\
50734909446657521899737182933042323470983687734673259005923321884801047022322\
74378320036352341961570362380133385710311274075002558356568829773860322353925\
44012755504065283649773529672106114819983619204510970925171590163529179263526\
83538361581998391429056257502169192094719449800000682874162595114534224676079\
879619903518300337127155153349307701`363.402622229092*I, 
  P14 -> 52.81878845481247767780940594096607799214326595937398511575194371088\
53496552902009779566769310429689595602837726662100262014162855232289876381108\
38374034089051813218304255649322151590833012572549132385074511631217127487445\
59108018099141277630913281011664546283748476878441577733081050013878291524855\
17046979481169821405851719533747684863055042713227909694343415574159140859081\
699337638635`363.73346769848285 - 310.777142842398800774933861935538569289053\
44121785821493218875389458290541137307728352559003841779080893614076099497303\
39180239416597582397819674557043573279099014213674636302467029348757128120549\
32250823329153825022378926349915136052026070397892826417893881668570406223420\
42040632200951068763452481979121651348920136758452939825521975513300865109008\
49342278650233398602749762101800657733`364.0347903374584*I, 
  P15 -> -1.77749901801035073562891722627149111526793609453526017828816322289\
53794212734369811211831239204145961494477657548732909791987191227142197021715\
32912846972843577556896766739057977887945496643053534569917596710391995639516\
97044653145465290392095482397735844902815517064625376213352360637172345925512\
53207787563321867677699944029938426174436218850743629124908583445359512736861\
729292378583`364.03479033745833 + 1.27767643716331127612319853016198156095575\
03690894868729081192592376117666470837083827773113365902828502101868915490393\
39686607448705172787676105524576657099398974881183914014277940675363064631412\
10955789103010076823259499516605174466010582930325767901345029247452815721794\
25917801960829757065687542033645445892429695212857417511046713192836013761429\
496571197177436774489988958288970383`363.91107096113325*I, 
  P16 -> 167.3585920054461745547632727223353062190233943132833869465386996181\
33040531981416613186483102617796433150678092666174756753133479880868198852389\
39994767243523613588480773311006780702708671615435099657958154327307816394382\
47646134411560262748693543526576452514356013173420971335510415636806332278309\
34350047141750645592027378962727484407305183381157532752373236057626695312647\
1026955470179`364.0347903374582 - 67.3759889968486122564603242077426899782636\
03899636933854294043838995587608296088032420699621503722177095875579599593289\
25949478967862460053469374491737759624265058446904604843140900947122433817369\
84869456363277799057059731285629931193434427657578483041985502173371923012121\
65515001603351829773882174049150085146835073629521867957627138240539032249716\
5578829353181068281803654781544338946`363.80955432178445*I, 
  P17 -> 367.5480359228357650596584654789007963498564458865608664451931806523\
75039566618701473435969314213190868847539169311616809925152490167656057088695\
98213101151312352924083289621990448523249045350650788625983422370178184796285\
53163012218958614551052284618964034984625457716680323289614319731757357137920\
61010152111041931799520808414267407624743891307800851421992626555288850521554\
040159460879`364.03479033745833 - 297.302985545093151339077051546202716588902\
01937155538812645393313306294713165486875286138903283395389084369055201701664\
73418254924086934369022431619657189242142736465816830870182705505748028791066\
43459094569609107090113942976038336334083887622009609240885654163431283468059\
60893172647018069684419252609329085376262482301634994763757178360352851704446\
81804747723001105586409239601893669416`363.9275948058549*I, 
  P18 -> 0.758229679938752094449228961888305397500421095398920860983838651817\
70035649273988764711323866688186144913994072900802809554167659320171525519103\
96554125175353232180814068240205387785566665424927281907330322790357197094758\
35201397363776910837364558899879042169149818523242843873997567895439741467024\
05244876454815962380357510508878652493762654855825608843414274921073122124402\
86651729606`364.0347903374582 - 0.8796311933319154228056840823860664217442467\
49123579251569932249566246736753882568690918337862346990349271480956413480522\
33637785195221490648166031507273701485500000045177828984995763191179089817567\
49781186468753449278626916445884915792808177554768183536536941697193526063796\
29085267011448463135977861025774805124090271856891355957803614625701509947132\
5706580038742532726156423345560885`363.9703195087555*I, 
  P19 -> -13.7331165676959300003019949063332830877127218118876389165091178377\
87464659609164459161638250561624898633041906693837056202219150888275386663076\
54396834971175738681804036059830273397856916421163899340706378629800974197634\
99654010648782752982619940099698447617658146950120837500601899019739544652516\
72974930314772328457970257031082192412721034420140592578598567892791174658691\
3796685082839`363.7600181138301 + 75.7162702098914561597475347656734278223722\
91320270034251644778676290345552949297417447920980310384683133365123330805080\
54186888519258991226274524940170594640138931224223936002816971889512080772518\
04483450995267330006047460260713111152099352140210025981036336830893095997325\
09890492521360860930165331735854047721515121839185150018953320936420198857511\
7815982970631983685739918798747392167`364.03479033745833*I, 
  P2 -> 1.`497.38090666937325, P3 -> 47.5725625581817880828490578201021240268\
34808267300124326136559293577976296373716594491543577853399092134926224450495\
26587107052336392243957796175256104541840095001385683774454205113588265358799\
33836222590929079385623093271522101124376517725196611816274853902404890604288\
81977198658196763842461329798379268388922331699012014148873836617022844626501\
2210576739737331941997795078823104213976`364.0347903374584 + 
    9.74156194204765885798954962134454338723903903794407018884364178822228566\
78007604240272183836205167732398071436873964604563333488199124199732592905993\
08041212050747786104707700362622082621730361416403823233391764023778445376083\
74960793334930209627520043747347350780538917532296611695911948956920983828068\
60108356877338022698117437696018105110399212522456867093296431474050382236711\
292832`363.8092677390767*I, P4 -> 0, 
  P5 -> -1.023946701102267371539959229648280524883506465354466012024360782387\
63275953156372355655699236189347611190172918497050342888485315591086541719751\
58771089600681823264611598441320724047232440990990663540634124307781841589399\
31005516664605104727559565356424897084834512147624147525208416964563812099881\
89915962066890491174952227566954946326543661509080162713061011688308405804961\
02258914227`364.03479033745833 + 0.011826684615849616338320256216747383564935\
93551389194779917036574895140784785826092691409184718212840964899443387267850\
03737953690073731483714415637610120969302706450951001859558741898719608717005\
37648172657496355519927269136085222743455800931549696299208177113020000745012\
33633812996696918198790435166786439617002620192397348478121173825620870738148\
99215767966382651680649018841597918`362.5780578525321*I, 
  P6 -> 200.35362703107502793760974462238449487646998262601312684583560606560\
62262285537496964886674014838205354382378615273032209981115605454248768406980\
24382465554742610018854011160092197821272902425664395653747703998366537135171\
97159742599144406202392055703927332338040595761614054316594730966161789770591\
06626864958020909517992122672962319860724271608638563781332728995612806694166\
407018432146`364.03479033745833 + 36.2857192661768170546852251169621336005648\
82350327677235300188496804268280836511495793750522305545741570124425193357846\
24716662832829323642675696575400928685930192386944534869474771303383731332457\
12343959645434565867312285975438267692387840128392499422964166098066795279086\
07861417580932578163928044596560316502791238967392977083460585902705430650034\
397933201604113924783047284806701288`363.75941628812654*I, 
  P7 -> 595.00112849258572887048840753172289356257206842978899287133988329689\
20612183460569651116195316358895192804859935942009192931148296022374011233716\
23293099233941308497809803489623283323005453059367252562231423871150670157409\
74647828242966458309784109775906369527782985223236250509256057773781641672812\
16815574814779504084543254551836151063219479260214289298365204525254334763332\
353864350964`364.03479033745833 - 1017.21228188573221065464390632188550814037\
49986889699097616702680124841994011975833650110527415596054019124609333161211\
25398364584765436893691605701210280900324490749102373211202821474923829598446\
03243942432528951458322589178634996561039470223560323044843622339801253171112\
84986887497558084112170003349953845501953359088799232474961018427469548607033\
967355584806810194449351464956014019285`364.0048931272704*I, 
  P8 -> -4.095045042097455432716410494534176221629307486072389019344323464784\
42166261569664614840163310911810204530998438856456218433925702540453685827684\
98628297652916127335631166995302325122268122045825454494444195778659665983919\
50102449287290613574306858041389559933753371821921009246492872407129834602222\
78869113185290100945594322927067927934739445691797359717808526931030443342893\
36569074471`362.9354916229393 + 0.0460741147106667204433009842874632438224927\
64682498754886032304632906089277464361314385309899079777850893059171129993319\
74654629698247449297459500916438824947577717747217222383282061112155973846858\
31698196296894559762774725774637741785884249579794965903642075679561559993027\
47893798718505675298424543610659122287483030683013570590159205868148141162006\
5268142093287248391401574693725675`361.2881042062497*I, 
  P9 -> -400.6984315773789024658162196563138378121205276379042270449670583054\
74285502987637638907712796226437917066445584453840279130793383025718621355080\
12557563942037017586041472380885770359931316303091580949833483668096721624744\
05933947368222995826191193746704378989827040677957475213405942627084668996360\
13001191669736543672851935591375407009629034991852873129486404520870667802247\
2744492698715`364.03479033745833 - 72.630437468385026936699251354721573315754\
84063733358286787667287122179609735661238234859731463733939770836865995621565\
22473030710285799606989827873723666632347183011818181959239272797374568074772\
27381057141718177661626047858400441766995845752252389340711293614685121240173\
99662755781128435427353430724394792534206762569661859264512470327546588348918\
8679163766569196023522305006386465096`363.7597564371546*I}, 
 {P0 -> 295.21609938647326008948911499878919405252598510165097337093653639241\
58207190669159627785993053101042235209732363866406680092001267171036318817396\
49863891324820790630858474848745069273776450586895447841408254872784822488027\
72529893208508199859524982754922845971926689287668039273350679309280469531230\
32091657737207486466384835989679113364986642572012567014865333420084865670649\
344446483904`358.9126208686036 - 258.7914315056119819033822028449152696452504\
71079403742533716887941880398354069813858451145462298852410921814459445103696\
13571627018625781326768475136207416677334842266666440853143960228144388856481\
47297043062370949181254015331884233215342249225556037645187421173763719148410\
47297820850003419224080135873631192955057598948355336605529877729598525205782\
8695689398382923674372184793584764415`358.8890559436032*I, 
  P1 -> -19.81377920568361237277214427319267292884488394080895608059187541881\
56056553365617676179844226274573003359272499411403625980601028712147422529505\
59865203753883508198682733716491976301093181365135975861007928322924649248433\
67052222948244405533130471844125330236923366803423796962993149910440791274188\
31931832236273900780888757896372167409049126284947266809337957770828353563695\
735231447084`360.69993463064105 - 0.02896701860997983214022898682125400672161\
87267288492422570273482408185386670534386621316861224271127322656569510846271\
18926355816188259130795708844851845596782767721544152762727425017078516595150\
20314522282829993357187601907471557288702582566376995230446772111099389813002\
08949974918763090266187581502728446280364135765094655977380759390934295923801\
795677301899355077540343396307521837`359.67824078076507*I, 
  P10 -> 84.81526845537904584606600291075622991480522489825770287586209823410\
92277607496569753861811318296830071854070911555643996903579353637452666372951\
39196579842236047368568700331523814158122559551629682445510106568615949958170\
67932337371314946424685689146106003331369127286609157686621972095022642784039\
72387884325120255436677169008124590997329198683344550190717650660262943583779\
101948859156`360.6727879141381 + 357.2877983952637570146936207015545632575809\
69599407412043553958472700495382021887149515017500341965806171822241947656495\
67114000207034318680920437847682597430999832863598638837972157062811293522897\
34589254494530044030329261910876427575430721207972293229150457477899553141130\
68868478681173955455303687281181496810830897971291121685390579426382887683492\
5349632334963960053386402874713581276`360.69993463064105*I, 
  P11 -> -8.72182099513202200802893629544575841331712053222736821086450189937\
01533677446760366932415402528308212973827517048822333831295733432908765424865\
89149539106335816066710245177288516255196164486830362713202384576957870971923\
22349755361556491087011296138419345928324603470288968981367112371513131305673\
23623994214250064888572320589605340940886280811127710335322655939520565039964\
01496320727`360.69993463064105 + 36.02701178584392701444150960988932852433850\
73604427861102095724415821834445557769928692784210419565759390232256184419393\
84919846690021027047585724492524368957525225898585516552026513924266107074315\
45915644086510809829150523347931685295991528934660548717694355446834556090170\
65925848819254464066487276102989521487538289940788928240620793847217059826818\
532288226649429481633890911474475974`360.69842407026204*I, 
  P12 -> 1.312529340172494205061800227788627086033527640349982122079611709958\
08421284642987747608707055628940916717756686669770082169227681441162108785305\
86112713446276978121608691771688412455709129428139371157343952371133272153569\
69471681495747672623949079903949997152994376518959156616098680881523396841156\
75504436556526148736554020384004120653571923466784557526638750956196467679301\
62623506346`360.69993463064105 - 0.165416628908152816152211399864600569598882\
13936724438515046597616544215031772462386903032840804614248017950356477506453\
77600156030959897276308228324966102594953614498447587373380618477015642884621\
62674688388937324991005930110307301075478656206603391069553871097252198279130\
33794029826225087737727218084292442141422946929517493372300704419244259104665\
16919018361011662145744420062974775`360.6500559927698*I, 
  P13 -> 92.30109169566085923686867515947473030058547992596526388315271235930\
40741347204205099784450245263629896978190716102480521990905024242687421132300\
47264413359931955531578806163412644298011450654496861163597811432718360892087\
16634621778305819907583228787433808812029235634811911064012611743060500717704\
53214161880370377407377515523580044228150238314001593045472208908364390427784\
873842738027`360.69260890402364 + 103.588189755814642870506495421116698845546\
78310102607712328365527515002683083969172145067215002752891501762180435769266\
06684137626065582546005041127136660940195853195381827250041742548550498847621\
05239132347415090852240783718932497136640716961837172432456538643214465706227\
86136044091396901479383068744191336761108719951029423504162490428286431530075\
26963204718532235042483774642047744372`360.69993463064094*I, 
  P14 -> 1457.680035289606337459249221646122435369142833430198960921907275914\
15971039070345864164620119771849640025285036984491841987776972230271174710832\
18712115626624661805384633847978309428848709009558711227072001996362919405521\
91850766557242223840601929040488362797667786342903952674558333906806127960534\
01085475118905616903930396744521374796259558990068563519566459813604821113149\
65677238965167`360.69916738491395 + 190.1234671490477696780644274275810871909\
91345842638181351469427453630223310851780781138963416209701233809042609283436\
66414586585274930181258689069865620805518174890245865605372479554377970670006\
85243233504796601554372366393620430262807877655626781416277761510493150521654\
98812141091300047070764550560647272231627806874680266645799109425275493274907\
0480327400518924630848933778287881152582`360.69993463064105*I, 
  P15 -> -2.64012984048231402421555818099550553773355127974339683999146586753\
13364255198148159331738607342557928069323242541013495839638511191631257909750\
52003178182897292271927551124416132578939522788883289607924404069289950989793\
73937956265824260011691635855326197382607986609330648678670016402160195015577\
77536101554826952449074011368390974637473568564223512081658596518016798940891\
19157812495`360.69993463064105 + 1.017783997919722536820153145587778848041663\
05009593737669099626980579706387695194733305821363929141915142604157363115874\
71810056692910284819696643226226430042846103467718044913361069641730648715172\
61653479441260915719047227419866427699166643037563341984826711184079775869071\
47634689874556816505079225680351871554602068534806140283654198427883389502502\
35229479391312503384675638135269514`360.6830564019763*I, 
  P16 -> 407.6963032145789432231480202536788035572310411104442098439305757413\
21411429424391218062670568036678811808668755925268291842692076882505344134207\
21731674507275267200638626296465809589150353402443004464589283592570612990842\
53885007450127551711053630861038336994587679358140426072458527657560957593945\
82888444462103189995786350247503214865036177081365302268213381832562571392263\
8175123487856`360.69179969098207 + 507.86991409175001955867423123951835111305\
35007169336648437007958344586518590131419950966090504090639046716169030577978\
01992405394004974514600694251936195159091279391672313080727905646765784710694\
15882932705187039367814362392824041011110975789714565860670601416835233197795\
87451313709274638754833175761163605838084456358064705753530760113211765595350\
220728349482545663789427967287937333995`360.69993463064105*I, 
  P17 -> 1451.082257476852519246951510892066294523222161596278435257111426052\
42807791932111665044709761272070804709375310963887004665025395045205039227530\
37779663318805770693661378616239579955488679828771234729917646704910612850303\
00564611127995479760180499729550945433423278778201832223749583366328703026114\
38763729861148036505076324638804982772635447583034416464233662194700680308895\
36909791506846`360.6924660746656 + 1660.1152997158056008062059623298632148968\
50592729650543762290386715854313727670786690238692157836942793638935788818898\
42473320164690781821814687838415652908481489918503639097434392364544078699757\
45537251363280295403741803178953679597585112426489146899171437449016028612694\
94358570130574971838069425624864683500199691915313299284586729675404198254073\
9298132912611865252391895923478845178613`360.69993463064094*I, 
  P18 -> 1.235010762602448922917157474485504902459902081093792431767559626246\
50485028699352862725754813236509785529626017165721152389115244442075311082261\
63079314617462436421883538171120970125649899435852393836931499896408671988115\
97542415488718449693319935115963822062106984929038171827389019691263386718278\
07193255461461240758642473558100137098660726796274936246850827239703152041307\
67591147148`360.69993463064105 - 0.852260869981864360976969782062596175450042\
57477098566664383743839542532097091882345870335301396567278222009200882625580\
65250960739676640393333361368564227298651838534876069317064465069554799637315\
42400348951991282586720550640384948094539465791545630703231986564575355043420\
70390748271962908195352432958933380984170797808098866159087146248752317057990\
07336945222216101833347992884261298`360.69046941836615*I, 
  P19 -> -275.885691539948504193854283816280270306960743957443760699457635780\
82693985539188891131913417346356030232623825129171618033949997592689053155438\
90137838906593938676177225178934996894965746127789883923174622490239333776664\
37474935724595377084717956852216690532129476926415385531071056169742858080356\
19965181603825501669319963969865651281439943199447894050928269442041833764129\
00967891020738`360.69993463064105 + 31.67908292789939342111059944388326526167\
51828705779313872655472286619016569371537428335818273336812505247213056916182\
94741287130512602310165067963674752978930615508984506887885756356069181069885\
24265345171353137386880193682643626896294909257887551999781172333662272508996\
85714262418150662196136305410571757945458203216698153800453461055294226158320\
281471746278267337049250428188831570907`360.6454743877903*I, 
  P2 -> 1.`497.38090666937325, P3 -> 59.4357494704449535049744540873403984349\
35087307176158759934072282732804662212455447552268721188072758472293719158967\
97176754334905517918914281698300051413667039493530327062947928004927787536597\
25036842073488819807882315106527524743904274950324341903209149622909835509730\
58452701741827496960066937758677170151509516143077985314271250897820002925641\
4490834684273348189743220543085378102911`360.69043797883467 + 
    86.4144662185265519530336651502010927713241968393368636058284731801039296\
29984568202867169116290276801296423929234492509976244944543810921789392552626\
80835986035057977516692145659708142123113999425061116754927508365785428292032\
01786792562283132525006909309932700738684544964546404778262682781365533939206\
33640697607501178940540199488352273697183654097238751914730088406006595762692\
1924897`360.69993463064105*I, P4 -> 0, 
  P5 -> -1.284089794025709283578188432147767157456001105444891521731466425574\
55694155634232582867095988838361212435560383742933015612147992009288195790077\
63401352230911290874172981665557948056210627120133317676083508230111990033673\
64147085921643641145025332983748063102759236894461157245347971102824228188338\
45386977831012258152940543580590664722353899683288347131915874447291830634915\
65010930846`360.6983779763654 - 0.3197663246518438229917277599618195095373228\
45622606629178370105709540841548414576681088474332183539477733903841493675514\
53343364091894426790272862400452290673092401840849009858833465157506701894973\
89284475508166605302153483224382202443231374618667131133533604204800270132807\
55776543386972458980488632821576348831784962628356259802871284662397111051850\
0250073642879414777339811443178227`360.69993463064105*I, 
  P6 -> 83.814925811777174334527878488882395520963102579166794316954157946911\
09690870558782663899263557264281428010806636237188622434510878178225073320753\
31772712918701842967278392469547680912321890143285277270179382800535916827133\
09388052474878840411633138501796513354387643651311616629722499653677361860143\
35558791324544103961739264925489440811702144528391646428978279919721887861949\
31135228061`360.6454767026881 + 729.89154612996336248325208421379829338163496\
55135251313055891470409233318104902206239756999964049125941111632474409052543\
87479629846989184598375297141513526438940658326429004448283418537592127728022\
04356139905592703101808053797274596276570018866568656579711529916007358432630\
14844351753714358039972772066257344150128174335459563932660824276573898791986\
475751971752638689271785887781946154`360.69993463064105*I, 
  P7 -> 4849.7579704020512547727295494325857740053447629291536004908612439409\
19111757565787627230129918239570732208684886016128492418542944743153914016821\
95285545954536749851730587340092048653654316210911231880061158779626858618541\
30312423830121102401253163764620387880640775370865994328012328045352373125639\
36973045720727956930975191542246686600280884325603430902369898302905741281858\
4252398168547`360.6964805182421 + 2594.42919595907497178164746478294290801549\
19098883673440355629869360603501673493259846673660930836163824403270252229437\
38053141048027098028990026193455658776552537593835013053519352302357506768578\
23338372103963020141052504726787279311362382792897014603675182188424461785266\
29935566311097316035920804143304702906504004853731856892957720847437731224092\
384298166762908363296553340182302115802`360.69993463064105*I, 
  P8 -> -5.136617061665939025548330444954087771746688233721030696941315870456\
92021358031762184305068287082653006397382967527214634024975034498688687333824\
48523661130023071150715797087331636495191324715305432600996171735933422054331\
76129115272493445785204699534136019128172413554364325626516519428589233028266\
55525031594625694637854911806450153508769796236037005738291005282291896874153\
03142319423`359.6294536300531 - 1.2792342103822754745847447573085860218614352\
08538427393628405128450897779418372287631571474696912036409891241278182074404\
87940017194344509482145770695940990435219728385868376076534681684307463855690\
79678725668234238968561324210540980593125747052742800946636259072256822493155\
95410118093163561645572320516167176993350480939584019188624998263565442370319\
5028347493795227741102216812041498`359.2228834118539*I, 
  P9 -> -167.6425220959455456917271231661349021416421334531969205451909428735\
18899351735926345712917818172704655116094982399452346937494244064349764553792\
47615092863508388589916034437637075710287576007270451063563428229098569632528\
65316075068743960746625404765358819370246236227582843681319897922038607359730\
38297708519880988009995642266920519867095080696687956268875669365736668016883\
7878930425107`360.64547940607366 - 1459.8164574775378931944508805188123920120\
29985590450849391589113630771496520265599377641918955290516948931940190838765\
82784061568090239479798145990750077663075471314685894376198488691246780113159\
42690988497714300042748106815682215343779113244925093496186593409665489657930\
62365141249814026197272780232664902747127303858799750715611811734993820808723\
3110693178122273363787332555036858523745`360.69993463064105*I}, 
 {P0 -> 3.5225767386788036224381194565064152184006368122457332297700001765695\
30109646171945923997951597860067706525502146321943519003134307300035589483527\
80046534455576987677393533839461832180479109540583268328360551060414371072741\
61316785826595197190362344044868508690890116716690949800964090699713265296190\
45219412265382802087913046526319522238919973685257589967330800115762621326347\
7507097172`364.67724006838904 + 20.836146063647922682332490245404542131900983\
44696271721139790815800856481531273966153945323854429263641446738276889748618\
94397287041354928315764346809583353323806428291160188225520683957163875379992\
23952564161719555702367507966659128665829838547918798493709941335248994221753\
08088903725390467400620510843577328185273512061926736251178603480316300837236\
42470362260958259472025722420369653`365.2395429415791*I, 
  P1 -> 2.2579627268922546720398374460491723697057108316101726672764602269082\
82028295334986522107242805737428583591486420481026221846919684089081473468858\
75684981765395622686418974400323930184870426581670174168630189150997113182596\
87325949221735751670844968205514914129215801118965201496485325087395582703448\
18221630789168545536151407130632159174806671651368310845497366847179833770510\
3987236676`366.9433352130561 + 4.02765324207052690680080069478783314306181420\
20371309007507128717314092079653947460281070493097839479181415054180105559152\
93460456015826955051514209240535641415911490545563176305608444719869517240099\
95541761390156035221987016087398732798782847799076982331709345687459420304616\
10747013831855211518769348579331998497059183401755525825312485791203026762806\
437980200870149805525873911284051`366.92992000263223*I, 
  P10 -> -18.8045953812045099616154780937470361569755228968704318139121714306\
92303764845075831750696934570732297012010870356397328311468749919392624018492\
10955644149413666664793920844210461966963004289316146161446753933160966740562\
56274349739640080881839886859742919174863674314548709255324674899638392794727\
55894138176430618196759773817886676189055015644805734252339056249846919457987\
7453688103417`366.9433352130561 - 6.04662311987267516542732510792273445822551\
07314230748132306058331851235541573537482232530447842033558837335813735245743\
15152569242956041039567011406955497173273081463695090327918756549569520572407\
71021238038332745786356007654857752857169213493112498903936252118716591571958\
02942582957172191088539042758125510411658366471739663884084395523995362559232\
210345509268600295147971668180371035`366.6366546122421*I, 
  P11 -> 8.279958985625389081009410761312908029339681855610506695160404583303\
59439499274776998465842314814132871563216746910627222800755519830636887117325\
60774648731057874889502743246324489114184733908557778726893424324029232768540\
28277700488364225650350273132910279313284443569099979314012232753036609785707\
65296886699632145271889447868752545293121379080083596526791205963208474022737\
9544144727`366.9433352130561 - 2.33687718392538301015917667103887930383223663\
74968444429276396179618845907419940992826065994261774968388984076732891218548\
08337355810353894941053313149494229345298210186019789548478716420890459107973\
16183962937768116620507525325817341495648048751095484002672041043335481058942\
99629705364013701104503468258211279725360053957503551713955838556558405442981\
739511146342231071101995843713356`366.74742202397226*I, 
  P12 -> 1.323261730418738367245485531262183957183492847428964249125401784285\
06687400837323620945093607569874549401100134050781935253164636421973706712444\
57146189968428306831222516746454732265903954224467343752143535652605605629844\
82735805735681908856269204876346437526430816173919017389206792215272905258164\
74511499250923956822147574307386619995058061804819408679029682891816277805357\
19619191821`366.9433352130561 - 0.1662804644428484689371718372689199486553700\
89992215604630511563639334623717385872385734507702497918021769787576179392063\
05503398391220498558992122774876596221294457828382991312186811319915466296571\
06297050486839285049743654452006661028841137140686219836758650768646371420617\
20050190412851894864279532689834526629251168572941693830508093462845334265578\
4906121706924376845564939983166232`366.4257631464647*I, 
  P13 -> -10.1905863241790978204305263212906061084294094795166097352847005135\
72756129601948285894107294821497247560484051934213835504473142913941885454482\
75626972733278351763560853155788115241866195640999517721309840919745370637534\
11044076096518283380005428247214504337454730082793851562427399623671943139991\
97218709847634726330511578819876854918393292430794570151398384255919441401370\
5547692573419`366.9433352130561 - 11.7470013391408434314383566968853012110397\
62282400284645717065554396760281309993525062001938361680978582078348009764232\
71179682937939944837799681785676824479413144074670887828476564361346017657805\
27184237540944759375043465598252751849415518864757263377985685341591230245205\
52359556242973399291002864588880961234089352996852164081466500052595594192458\
7140408525762828029747284871466440514`366.88221103017406*I, 
  P14 -> 18.40430442265724657476030523535850877167421531690451526078749666378\
67478838807416412207634724979531244867670608459632864479642591591136168071253\
84769122571363278910385745219505269030208079322677763979344590148260821244076\
72557873676933385935396057536815631773888661772887938620692359108002489166394\
99572048889756056706602160938858814356909147266722389767685413754405433141842\
879221703813`366.9433352130561 + 3.007314102831837297469994235209528822656770\
36075042938668911181756614733177423773195458263426299574436892384336470517962\
91477175176670736100722395516476738663100476205095638722530593448085928007220\
33348088669817557221105220823063708834683830975164897650825196933377541879971\
21470750155174318131701988073291743395060419436826824059909285506342399235962\
57819021564213667935204664982574552`366.43808337415965*I, 
  P15 -> -0.22135967529859271356162619992591042115784351781739533819530605234\
36185464799332911224610998750554457335049216154986610086614246684267506423067\
63205984514394137985206021480123152593946545909051869616740901198341614037638\
38263318926250767634955697572887014644396181793234715211372076422678765865595\
38827431187465380640212312151518831436307036878091280267552844577300659349482\
36953290907`366.4391634925882 + 1.3501775053249739679610155157552574257579747\
68496707874195748188112464777698988204110819365282917407002306443827431165144\
89167778183082259230578476580154210624256202389334554127189607399320310377013\
65004185526284930011753378670007028763169997678778181914549388026389915256052\
23927412291803690380008617863046237682721479762898649879975576398271620362414\
2727544790543393130694714578086601`366.9433352130561*I, 
  P16 -> -6.63205684403931713029219575398366887388097657094666952615369430266\
02363184737394283385724912336403865267206521456812493530653028126829646450860\
77787786206065094410348841934700988055596002718637985160474087633318790641467\
09447017034175981826408740563032514344239799459334657804781422171202528370872\
33105834526536676941484879350597609407078223865115572918127135063472819949309\
113096389642`366.70693112191185 + 15.4804418733186787304092524186866063672112\
61967033847985449268474997607936548953023287395662557772498986030554780430121\
11191008652889386373295193182791562133702966019517970122327175493676641199895\
81281836547774764925649977194068691735207833616688559778203471595406280735596\
51071965145417882107372867612564815447722677366106892468340887127397890665029\
7372437147890649702805601545169792577`366.9433352130561*I, 
  P17 -> 17.57440211153961534243206274816058251691371179874274141293003292920\
55573668056264610588613531835778092167288458698207734053756216329222701558902\
74034628450394792071346267988686415789821127714912783348670272352841591118993\
50676415641757664016634464678133941130647022742702913080315433886404940600602\
99816640615072843757057088982233009583705887707710115388784486872656297641166\
182751799267`366.9433352130561 + 21.30529272764185190933551183374628268052804\
43758962956817383107557890740138606754487920401989464341629501763148213156796\
74709966764647102138403886923556178052203923406113642815803891328789901753634\
53944296276726866492399723429237702952361513415013697207493529823969386458047\
00531833371588135415677156457661298722680691354981502415518715195577745069998\
559163709349789399236023028359153969`366.8885316672517*I, 
  P18 -> -0.05996688661886427009588729819284900185130940720314956535377748177\
26125044374931322010729868812506520320680995664073645505845329712138181052247\
67644053791148900108519035156859487221365905619859476733902461945977171816305\
74545260401820622967864645445165593439608046617555977467292654559274168643330\
25284495214860080919367574135638407668890979866224065258723734604903387100984\
73629975999`366.25180410129025 - 0.726507045089707608249152450857580077042043\
91891718896329341562004323260050096039780429296677304833383387297650690761320\
87018761914225410470405730219929868460639151561190056917743413851211033666030\
16175352532614642997822957455506025125814309886168254938359488535855262410629\
37511378153554204048291153842639044176170325978679993493446382218153819856199\
50503914766333436688560714838551699`366.9433352130561*I, 
  P19 -> -4.13780369740678374420601990377762467661316524795283217667491670802\
67131168269058355542553108714132422865717028761717942528485305462320925947354\
75431633063989243799340800763968402769760088918386547631352000766686203873114\
16227004423723004787378069869413929453874875702086862683777279599818039411181\
95346146806994699079398540749567475765959879132691078471529538555484016687143\
085743246187`366.9433352130561 - 5.924432052000892054218613233391217781227682\
94382258039519633876480466466749046178094547805404530559614317080956936052735\
51367671239568588922825445436342311622404943331488220524875072674167008542140\
35676489374365873286786500550469867046523540221860541219770565148292725169441\
02591818869850746919868620627348221708226761185223615929655090041442511160985\
58446525194959160875940299414978999`366.9078448711663*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -6.487683497728839631501708332818611245902570180437799750651336516001\
10442574949674788757129942606081924759206622147751262420492101369411847924027\
01140767570820257078687635519745040251648715692921558838204998350257923849120\
31757327018493654169959796695212608153207800671709553891130360494692751013755\
53610613601518666450165634826577240074638534050954968279541407222650435292892\
72239882197`366.9433352130561 - 9.7593240834253855206257596477083692222275234\
07215015589523288115651857187990047915547300542148859836177080997622701362013\
66741392507794397260564682571325637100874766737750700160667485810741682560863\
21158519618939618177894601977863275588577643654857020793124938123497604372056\
17102561397715956511065939828693131017179778962263227287162197109936018735226\
5407801800296964276260398743827979`366.9131342653576*I, P4 -> 0, 
  P5 -> -0.441554930741033925826801288648657863921662214757642495922674553576\
19962543846019731532070099778130879333225644763030697035934549289826151012020\
95612261258611960258080558117522943443352976530227872061359220965310948578419\
70207396207483102486570560389785889373051522608235793469240853781456016591606\
46175654014253394044434546123436123110759496555410124737181723317401135179296\
12271788485`366.85715296071567 + 0.460415617589588177119937642360555877729332\
25457807347564275944507583221829594402350029807072754459135555341486200634235\
13281870749206425072087759864942340144601548547755549835012995022214226262101\
92216908380280441495125044137173009442567976626168704171729125939485825024722\
51649697354247823550309049395567550742606293006282551544763369805336409639625\
39948485265238740069015615914170429`366.9433352130561*I, 
  P6 -> -15.54916547914363116951815793091171558176697262127894400312294332542\
09748506516660002165016790119613448237768040311564117953691833770371793104620\
97646405105963479762081702330043033727761918553846648717440270898106768058851\
07266960647950235608405327481492591517862197622279801190682857385011928564823\
18692733060685059086369291876391953993457942104800532756161352767744588087237\
059492699636`366.90625506620444 + 11.0185843630471237646919057424319141206509\
91154365178252181737314109395232401627315220522930824832342660148259198347632\
70884258329776582399527813359688141100264411379365599852247870831594534438471\
49234414726450467149341692001163325256177127558731295151666506810723238015143\
24074301145046265126879866157672445058540316685410744855356096138741077526048\
5420316138010408055455133819488666866`366.9433352130561*I, 
  P7 -> 58.594043732313643705371275441169422477485340956973736681555077341268\
93466783458493035394809677627049046141700489135752879627535348733336888324382\
27106873278707978174035100843605596581198415068599470645014390796649923847616\
44841243570386895831083055673734104789024175005944780324231879750151525441832\
92315384093768154783249390738134635913620332293133038022527306176143508887103\
80227989723`366.9433352130561 + 34.477245208066217606695476426444191523381793\
82562868390528278194955748897960457169734923389743408328652209599185545899515\
76874554534539600725764920640248450615973989712453741821531994985459185332419\
94051110882341477294145545385617516055379067151360963043176392092423583509845\
08901214868627469613295314957848317346885448487870749437855049078171619360794\
50432374706618839981944377093506063`366.77430820313856*I, 
  P8 -> -1.787506310742468048995539167466302910052011581562270756116536711627\
34841221642087822381849044775675407127309827510330005527622926797670468477589\
38435783002193781577938337342236842733308893463784951076412740418358937154194\
07668164646437676382449893557337439709297660707137678758655485242756136282891\
07675260210914003142604496370717574372320160810930257016569566029272356073804\
08271755922`365.7227819762827 + 1.8288805641873679519763727221085366216292307\
29966563238905262612222337185610086812750429710406915715831588733489184542227\
22225135170474439845629114369043724779527972096702835685090490265722538469643\
45289903625967719531869365166273245862641445447220100341755071268349401556280\
90641540513571075222632049654829477636950683581005198596202154272570020459878\
7736474938232610808991822086277913`365.7265058978066*I, 
  P9 -> 31.252842396854660689538386868637741091738511383933120687883170167260\
92486442304433690787999215652001283196408121723777090870275193825720977874998\
82689261384617564689388271101639354766376307313309106193804038808279682528744\
07686332698591659535887920562399623431152203050325299046238954462548410157570\
07691621091274091416989214469816423520890654073822717424197154831348415100224\
02833320142`366.9069173108358 - 22.013751641422829172962843950052359641018419\
13448884731763032372940920870268755672743746129645363996401702298604592016527\
42877669587341847289911582413216388962186340797046249198070533444151080063629\
72267112727896625788331416221904017803124212184463200479885318447065436458752\
24962849536620887912352553539736287111781515492783345282881426215118322482679\
92684022407295878746286132370647983`366.9433352130561*I}, 
 {P0 -> -0.007123647596365382505014855445013365583724748603646752959371833000\
75574210160657487083656288817049851133870131617130108072756083601863987323014\
61806863761140836098434919821456881960305254728216537011202097416965753339583\
55616157243012660274439012641233180239139857028416540624631177071858015142850\
172264019530223115865924736899774912839903392554890049429252080567301`349.344\
54747611244 - 0.0332853368084428459478078781124156562711495470815908705598493\
82251747259997008573959573575762760832991920914938689650315114406291669613585\
47774982666786268516623922985333272102996461549420100556274623247463821902538\
17292141112179848500461826826074460770852818441288020855689285087506048338232\
98551612124836767279121374506594022327037604238912009283843750139997225745`34\
9.8210116539987*I, P1 -> 0.10369314882226402880346627566120046639351724303444\
79581427034171711166539913547856354448243542082152900463051869244839966889554\
33320011090461143469821658348564526372762434918778842118018403407131603666930\
68483748890392831256294478958946211397930303120650826549242398121983602880159\
79827108507015630854438039717057722848705844634862669036198971430397913393921\
671538376491021508853175958`356.76287319007514 + 0.09750583156620626032467255\
98020285043523251263070815722862434032541582227869383857916222084554249065583\
60600214122086922096273736930084585749592129165851819012454202581234023617939\
64079652778906990737450595833967674583263405717358546546692467463737469014999\
55753860343489491101202604619558546320846668995489961298013250482539583446552\
181000098620579473847581466111922864651225767735234`356.8212604869876*I, 
  P10 -> 0.006962640781862848085891830738203681542183136191603142042537196876\
79236038137659285652371781476869399159483426443475433776384685183253460823591\
96172761285276250724409735633382163064341655750828541043169333390194332151913\
75622566325892212492362135928133963911153936128362611407588964778422985555538\
25425942848561685638938255084833704686325744105337714046961875383368831858611\
11074618382`356.8212604869876 - 0.0038904113503929517202420241419211351914474\
17005044459848464679774763679467480752906148238890378546135452641959459254969\
64155324347047272327057146156091453326224446891621903026388216841461272319006\
41244862682322802049716087133038426369598361138217800199240367260451085390826\
09781280542997705711866511547328257814947223607155556382742840910930967832777\
9022524466573165238516688506590427`356.70407837644365*I, 
  P11 -> 0.187345325051965814645517318217189675875877963876482908896305925514\
64459711810172561833695664091998227989291056970517058874676447578353401346715\
07497150135997938847654754963416825605132970808366497623310203884584423412579\
64800301002486464116398189432046191415863276180851672456955999579872936633050\
06436451588886852224895199194290970168427510863812916819942961334353535689797\
13147079306`356.65496063986086 + 0.485774870366360376302776613536805259214994\
23913340578915350894223014720383442274919980588115788597406830333238821544228\
11418658612793665882019874605043366289684304206163149466108441779455768408716\
49476713720137955626062143868871240427652752940048980139439584052936067367835\
42960387358324229847206467639844811394240238536614758829376856215370481598759\
19828831435033400559554848262682435`356.8212604869876*I, 
  P12 -> 0.106780253693145761250095922223341865083566985571981619446692624825\
68176737941290905905486858869662247626159073172768465741805442109278291593235\
71180915524920211557595842089278228703364396901446909448594819515618702485015\
52709828539857149507140970193608504939463213819975625745486455031697727540526\
03354288590710659049994405270467256820437944481156097703545513626613956073642\
28157015227`355.9092873255404 - 4.4439537385484512330281916993639777029577300\
60944657345078977794373488940560931728752875094512427958318556122317595385433\
43710414024836983899012814761317183080577310301169436487653442532339348455703\
13391391427567797906305276484133188671994384809757642579968713478660868933932\
73771620867781053873209818686695696391519201566452093052877254291037363852885\
305346430316868`356.8212604869876*I, 
  P13 -> 227.9737787714737554429038267649237568180302069268229231947752139855\
47069032153633281861991847634749084991723163942584304233913330177101336223186\
34132087318171752021455873832012444057809652403541288385730756751769480594727\
96730774036967063889677097683880058100743453391519031550528662957941042008758\
75625446576524809439877370578292593996486217993092550638734632183188911`356.7\
641320400913 + 210.5047650977210016789775865380643886499401837156396173832087\
20116614308079549809851710601661442681514993771507659553991873519616038338414\
38804630518177431672199382331668876804444194154863621205483305016591377719995\
06821585696320936807720460235255676019564772179678136805053667188903101597159\
0995677719774631774952082622899642128377699483890365974655057606077796905285`\
356.8212604869876*I, P14 -> -1303.8637157238293006422981063710515389483067689\
94071443131535495824566543827311302072085789321957398989211722411621423227366\
86660384780367781984931152856501293095506794750385155346887608447365190831030\
72521626246891880548546575895951614300563439820695553903372357272040894284290\
75685142436741405237583677919999105327500432134326789546157605688386122029176\
566422907552008`356.73368759841406 - 1757.06967071095855872663384194918706977\
32509494486561652465583288098989528069411806804413857881563777663837129249138\
57531880537085169003355163160019234779365942068124583393805809534549601057136\
44978703899196898474749894995288690201288492236220207250537822323494440016377\
81535218566180358016089312519696573358972726014652134826424110319955292832546\
34280479139626330211682`356.8212604869876*I, 
  P15 -> -101.225667389996019257483355757048759335405103836226307635810363837\
78480828329689469133127225347351594479600096566496286172702480455062566008747\
61907611075536797038006029792998975280039090189582474199164963723609378190981\
72198377407911056063069288732329007709027265799018855344891037919694927813030\
662545970153244990483970366864289092179582005712760986196845579663194363`356.\
8212604869876 + 195.572150404451417285830202150518369145040424302472617066045\
10815346530227257089549496774217660338599732519676078100013774332773027515053\
46764381492368316934423841744226342173477749134223607529571313159008178675548\
75355124052567572359213067379931709459932723628473084755288622412217921601313\
97369310184035758679735376723671319684983212653332336960920482142399578136751`\
356.79539783381404*I, P16 -> -0.868817820579056839530273762616268140225871051\
61640288180594893111885604245262378771877391797968393407853215092234854942922\
64877393303366794824800559724181910828201549362944688494818562570303203297103\
27356135575328893318782119183959224777704732083413372645001685376675485948302\
56899600314194899481867552329343536282412329389211513056120806163156799509494\
13947359543051200374575128357233`356.8212604869876 + 
    3.99208158218023216845839188168660596617122890017002136421171840879936271\
80995199058159941150446740534016887462151030485021924288295133038400099612146\
75686862697486095453616106146135361452319496129647078992555956205222377052292\
91425591758348642985637554851243274533789883899584055101744170093070987322393\
86669899197918316390580655928001427182784596082166931933709956508968382943229\
744356`356.820047912991*I, P17 -> 276.444389468378753435531280669224231584792\
83900392009080433350775165851477694490906337714043551133129631693362573587175\
74739612683420971539161592066913779949251959188001588472881615091656119214692\
52913045721810710701095464003490010944932490112718602694605246475687020637959\
56191126727423732554104722543446781902671189167448622171342892521501848774431\
0733269695014807722`356.4502967798876 - 3270.33967660942485804161014849305154\
92497107843606585452555423333488988352566065479158756629505184661391644509383\
91093326801437010074773764147430304557539329748539305411259560749277216515550\
62096189618200313464132363816051801640193865758145688971852136399904157756025\
07649913117162647714552016911459067883117263485852699903347308926646683844145\
41512672915824888692263406`356.8212604869876*I, 
  P18 -> 410.5556423380884162786673932161807583599854981256726095408646235267\
85109970154564618362065750346223617782055718159469510349491640551784654154362\
48807511676199284390221477490951302106580260701133402959074191444729344620034\
94562192906549219841033770021711662547146254776624864033042175895123731004602\
32680931738128126381259329469394347613006652940381980992139775939241013`356.8\
212604869876 - 159.4490322665345812893322193480371864416280429024993453478414\
26568710109352720961944892413170307903269743545055560466474154998982808559865\
26984614766415819516149845633760733617822133434886083824811591678864546486771\
52653935172118560791794075167376617023920777987259741813435895244399544964571\
94444536656522351759713373775927602134951325929963059766191882325218795071279`\
356.65600834709096*I, P19 -> -8.923448680381914477589575609709034151839138691\
60708723472324767245711038281161843008055392461267253924306250643385601376193\
82025072259408409456935428376952012989942818716228677473385129759804540394298\
41238179079152962668498710650227640034508400507994848682607114856243545942634\
92980233287084660427880064787381652882955020448011089128995625155997939705578\
1892235687825`356.7774248398552 - 6.66827242096409912830776100179618297218070\
61562377579211709458292744528358407866266786262519044694404898497425462318713\
72442561755971823376688498268230261896843625294373580639313097046708346623818\
33201995330327414076360521393521959804320564139677374433446088605848919802767\
97250890743284370785761128238614691760637908468565498202686127967092323961915\
52712673677811186`356.8212604869876*I, P2 -> 1.`497.38090666937325, 
  P3 -> 115.99616355559652941648578252450262539043634500172404483923350124101\
53556449812068033559701583205915494994950994702879794444821892847811243010653\
35225477827819718545922833186394450630327397194821795196537885297914447210317\
47925817246824185554938235058098439965011607927203082294021566488053925655698\
5578895767226146732782742205131716749598867294553264209545919495469074`356.82\
12604869876 + 17.314348344792625414378613589213387150769417271394270945615761\
56752774343851816153421257831026339653849646169351608035708041798973718592400\
15438368807938617242522511697104755144896301861711585634116357937091833499332\
62431216032121114533088160748321755240132821183649601953802206283637225357261\
140812531307629094102374448093978237064718728999243155236682607195266952443`3\
56.6916609363037*I, P4 -> 0, 
  P5 -> -565.2209876508699968724720037247966118489522614127118526463809115292\
82360142319574767084966259195670963131037165624449245753814052035624695457104\
20443957974381275158676713145875373619080888007366527868110026726138960946820\
62105311999698123191744439955714022425019879006904394788162927977063062710164\
01192143775532520545030842207455840677743076684930647628460603906950212`356.8\
212604869876 + 141.3876006211208398893290366155010756931825643701260983720522\
47304860448361223110113652761582310226830397708160480543863531638191782638466\
65899470076271013854159445346008989155714617812780819041458849691092230737951\
11593200626230155970747571735423426246341586621407898459705061736714996712620\
60932892261617666782413257167889018826410421960341350842671557770398568029661`\
356.5805051857476*I, P6 -> 6.604511980642866091624425818717933799477885472293\
23447268175858359246710488391727307325168261654102286135096888638648244402598\
67683163348027729618015181420574897255428024624349282592928832089198545375304\
80792516993947319029106685240163116865223175705150720884411197760810417925952\
57029167433952592485106452730644184684913786265062247688344690717122099921312\
676129424`356.76303769188337 + 6.19577019418379776968954013137164775552399260\
65737720617789488945116872374479951645686970583571968895266633320374546573629\
53463620615476154461000139702829341148259877195044422745665817207615109207182\
92933962445275425066244255015277411014942289916904235643070767405420213402161\
20725568031935174383075914523160089410038572902467365157912488428588304945646\
4101306856108`356.8212604869876*I, P7 -> 2239.1343596695345237961870289028241\
62215207736794853360194821635379701161275078520713143553724192471410289193992\
78624130004197891864732318157658127761723081875957640783270646087897460267939\
33438542547018358028324745869351171995376774304731970481010061517082413170192\
43566408383041904369264934312054109242860833846948035848274927052314828645690\
006293127433700825339563618`356.6045830217661 + 7874.589565245162012879532527\
47150200540378245341403440756687897382561236060214491620510219176240661254174\
92393232470347065551590995651460805470634902734434263843110556751192986760956\
49954147061945760086662411966813833771274177348004255604942651309045703844289\
59222222975927471738364014229502260678332671814164298451861971716688948943051\
2940991131491538062386957667255519`356.8212604869876*I, 
  P8 -> 0.0004405208316649176474399294780003702986635289411261985243283463693\
89740813396504406161353414386260217342318756431287714532529928529661295364122\
45059780581421070341557494652857848784149524642491964994245449982689473396240\
19586600121366171445375223971031377857995558006742000632784996807819508383070\
11613883946266826567116354484067341443345776964663532649212305395676`349.2643\
563240759 - 0.000065224363758980064894391190513322655850012343383745430671743\
91054926397959352991949479143275384113840066860253410890766514634385829015429\
02430052645740767437925085301962740940769998469660405858205106308199509423814\
36651196533085627741538567129552801976857697909846547953080146747085719059426\
486762422554476008023703057434583481453714584955525176215725705049512154`348.\
689523354178*I, P9 -> -16.199185509743453351286162840921836769157479539810614\
01517737391690711333233069571437029909117330814232817075127884729909079270037\
60162784474495981155250273363998712153464566831710696007330692056303080534328\
34067311943604051032000172756331958153478123150338996365625003492734507863100\
56790769340241105178681309225785802945470914934588960358734932426820263631175\
9331826`356.8212604869876 + 4.03187455456055842694633447424445833712342862004\
56746456686361385561561753311417797546489258564074550340808504820212505731822\
41298246378252273340216422506751875655216180916808981524207076837896026085733\
16601186529771173481591861895805438234885421811527948887732707741174582897327\
01982383270357672236228252660472349704572026799926072048019976170088275090690\
36915983503`356.57952675502463*I}, 
 {P0 -> 0.0780931741893775748757347502866163219164837310678273418950006174614\
57962812847719603259348207135371103940553358527219740151064614760008152138118\
13625490588495507109945577781079370395288346523615324813861417753087699651821\
90195025310498030045405834901492234375674248692426924964218703118642887318866\
92165206978585009294178722011986787330455102596356565607072776814942467774841\
9480893422`359.1078204770656 + 0.10049784764003581192053060463236961587167805\
51647070298774848780188095869896324194975782685064181950740735284745042315901\
86219970545681938176052305212280391251753865634605083365761242701852213048826\
06214247059827032568087314022158535411223421136197679208879944615318787550832\
35472493010912574962558454729162552612657462244907671923641622243766838085257\
893399521716297867419250623686481`359.1501605286933*I, 
  P1 -> 0.1390866432930691619341786249844647122577263848982735680365553452929\
39552944956399579051580214472882847479191486695070889698680601816686067402841\
06739002294545964957281152595895766887619664076004410553780589649369647266849\
50834494291906757048621855800415897624949637632756893673619029123806896581424\
62796841160605023723246485640779715819456255545745569126813769470234809813416\
9627792795`363.3883887131746 - 0.23749754709258854244539539210036857362796532\
88864206668410514432238996282241356575062865750665619234390742708215881169740\
38449046479337100608497151817066050677875140908802083856147498161504962619262\
38121493834699993744713194732889207337173900815575261717808906552801218438203\
21370896231161698944028773064459389282466448760292527868494065028172389549466\
308820687084033294490824660098593`363.35693453145865*I, 
  P10 -> -0.01712020623743068111730374763914293304251898317602152723080898428\
50288808764951195824089279142854787005434874019726875437650090398918324282833\
61895420518203578411897407034886961712587253307508083818419992409024406862416\
30936225332379081970709478085859936873366328014835392980665971198064908531587\
36876765183686357947476047445997148316607603838377638887205538848910864889336\
645988029668`363.3883887131746 + 0.024417297307155820666352013532687233692257\
33258359125715835893019681090741644203887959221273101668109688772387611011136\
05710810349019904763569925024703242234496304748914345770022088653402136735121\
89741060474436840340756081369865933392078730111115956751055553029692411299389\
37558035539675462340735900210481728981731300922028374594748935911023802134114\
53316667004938676206671539035399961`363.34778251606554*I, 
  P11 -> 0.834881711201752063681060160893558437494091250954162469670985726253\
00308897579169054372272407518874633331995884304979633255119791652225646489468\
28168903365356576597166636283773628221414456860716261310030999941625606102449\
22140953226590668368075500912312741583921018087633061435405601955771184197062\
15277499967097907600339906914869379932567789375713164941599818209646318206515\
30949293281`363.3883887131746 - 0.5625902184764495158158812747293515171496893\
18746044538678421590582222765863524020143792665897620433001173977963708531329\
86065757156989832405367693292122678416738308546070664808468535482217120398754\
90195233898219961593049973353796420507089529897242763668389955652444643968456\
59049466034137408486787726652740279699788074041379147990127111572202630314285\
4341062089349266439980534835115985`363.29037608436647*I, 
  P12 -> 0.106697044810676944896041451723470294617215662438275292300090636873\
55724826767088281368894896438280578634105691291677318056451431189689616459749\
80560437864320556116428390539266841489277155183787356709754860531988857250038\
34638400721744367873362747481765999238117382475063154314029456666787233820404\
70831034606196914604740579642702956463610648767368012025614878339908154196287\
32086779513`362.4694988926685 - 4.4439246568984191887535631792426712800096317\
87768656913600211687856403283037969208261606295871489600406642475969040807372\
87633473348519085768804581725671586772922828658120051708042601843027688370313\
30532590880260534654898647742584507843373045766041312913508128980947324210575\
43783660783474258142692722000239126517325511154385020695235218350057892705983\
0102047565159209993225695783851858`363.3883887131746*I, 
  P13 -> -30.4340665829048849482110091170284660081310178139473918892842054780\
34492114002057176255122484900407131906929433135057781826978315562969484951021\
82261908554310865347399393965808184039526272679824644683208518248252224126345\
29681763165024159948313058559279155622994757662730556083360354158916491796484\
18198866959855421192004692254815638946192602884236953971588908533774982694862\
3522676737981`363.2234818140906 - 77.2066420308950260428144699472098939160661\
66403147664657101428735088122230542913132468509642418966337645990889329206596\
76639747951180453703122220667710734767302802985935722309174994643735346516511\
36513663116737819118063142360064119730853048098120599012854541133009299027736\
44964574188690400680960764245682274334971585323976855440602932437937370448681\
0540194737635408805318995372283627088`363.3883887131746*I, 
  P14 -> 40.38937078047534609119482417278724531286585775863988001873582656145\
64552037031034344701947944332358553811180798198684899292192153585301286497148\
44283662916327991034689372895818803792004204806456056226623429913874429464593\
68125104080346663888070107931981282517691505212212045063539558680882508773038\
43018187351124108068348567675491730706212746261279207154124011630761275113151\
036531474839`363.3883887131746 - 151.2128104399709585957514474351412930750237\
95355535889758433455441332120280082595555159455159927213962072575212234572249\
89356129230062613102051897576224266704106814900126031564909296093222342492313\
03274555799527354568482156898533720129469948434405932509273584118896004017182\
56060602435364896196568024828236085885156191821052907305959883560146242777219\
5020257654688928773086134341015615107`363.383218040387*I, 
  P15 -> 12.38184864223652312753995676818293929498108260934834212391271467506\
33601497849692064942301601886551895574097470696509323087660445179677504694572\
56474788139797708930313425822770884282651418266874980678937813381876388194687\
76102658954218481825946864387358389436662896872073972788860686965442674285909\
98141746621767965325342296381880247417451963991684256169227897562987288803632\
762837689893`363.24085093322714 + 27.8307078808535141731516281172137252105730\
57062423960434304533394424327607682478618036611617829558077173280023500271589\
19716459147694036305182449684733480571817228166511533144584275756145271138979\
66690827896206587158397072998276505721987978304466768120532926086634604957257\
31714093203763206853914812440160068760400488450825616215856410976050074187796\
3323911302846620182243891765737181347`363.3883887131746*I, 
  P16 -> -1.91238564109560131504681142656447547007803447551371762125009175050\
48304813490918391975040988153074489230986643712345474836677789254320271778019\
68745567403943345112973092146193525593865609985307379035008598223707310998858\
40660870459615368141179152550079652308154048220539998612619209643867647925634\
13018348536618874587046295111424088728758558768786394248339197630564504646635\
034549363754`363.36631366685646 - 0.89834202624171205177179838076831257818125\
23009345716520090061881772218582702739579928807351049175071829214026534449306\
06050296070302491018910878903678546198150539691600900832236416948465358006014\
29334444383220258987138349418070610395205183828875744346425317820610303178972\
59985540822794672489118687964245107349392603649693002619560424234001418507211\
587307373964133082656136263653838889`363.3883887131746*I, 
  P17 -> 195.4714069151604786451560209762216374463941330117852363707077622164\
44284217356515375371914612366236102603669950068366010390571246034870605064552\
31250694107933706473880636412458307674118335061658639266580469272692277188073\
18128024390081851846186375527387890977421998710994542088458212396017395747219\
89414009698675564344420871348170038398363717551346753829929695054234701869895\
9495215254595`363.3883887131746 - 130.023457806612028746994798552077817748515\
12967583164333850504621890302204793779523984433231313633806177141379177968976\
72338926231094028797757547842470567495523906757975928726148768053749553268129\
01590639149729987011283383375147866367863772786694539191041761142272031527612\
15188714724239903992177313303239907630507605960911498062394865497136680566858\
52875140074439517595259098812306101941`363.2890483481611*I, 
  P18 -> 18.24191768957822023171351955694601436310329562209492031234453480528\
34906557490572233522223587533225258304993717166577297286050382869186809730228\
95134230675919232763087353512398239778604053244066973276242381662344378616953\
37912988410014308941108557918129836389582351800224211767887712688178604724944\
15689758239995346101447295063917854127871865323115452328076868948372608344584\
338338859335`363.3883887131746 - 58.11835242834727816445517581961910054348320\
94201795651347042126939061519073986494573179367408194364622727401506481511249\
98981375915828915609226269972194658275710523902060121874690159842975758661188\
47154296287598475944440488738551278000402405815049054983860426030305688948107\
05608092629970211020141076056492094794825191785811830093984705978412468883590\
234983887137033797930201120069405701`363.3792575561585*I, 
  P19 -> 4.390607292383365972642887038544144782753289660387831717413663853039\
99651538887106307698430447790546974390727115738527887343532161529600682256027\
57882768194131825992750203744050974934470924719718374141240132253557457998964\
58931424553352660912100663520120581997469057243541738785913600370407538471667\
86317560236251353678270462573572576097278677154861653699423895510724264259270\
58345501588`363.3883887131746 - 3.7296494222740494027338322444466556122346274\
57617255410446941488896728588312601733771050297208529425354556372898263376837\
09536754500823279494450651836919185319517827741268228908578861410071691751726\
55362890973389680639500734867363349370984388811714215441842668629249856398595\
88411845518481404686615424137713479704777152801769742584506074018881640125370\
343464904737728872400997030002885`363.31197733637316*I, 
  P2 -> 1.`497.38090666937325, 
  P3 -> -25.92514523389820451189026180597703739481172629469733443916565569862\
37879577261823918443663864069068528716403963056848236421064765076908572192893\
38985711660346639506487366383832155873620963915479401119158655473338643276107\
60851515275509742658096184097246364364526084913926419091882474287783260814498\
92820252406783903826830796922627416958550573038160542713748112700051484234554\
854205530183`363.3493622808252 - 17.65597604247502114758247017829081866327466\
69328375499690563147846873725007449866811156224729474916786760576387296528237\
65201320408886410742871184567080431879271890840898143081524653589821471901171\
13056943506354692052850404684875124995337232415395366684427205406341283230374\
20400353901169211829065189530866031231163600981250313531020300000251754443586\
211080926580835157779689357679164996`363.3883887131746*I, P4 -> 0, 
  P5 -> -33.55551769248605835293554691349566801218780928406618932391114783945\
54325806999341068665599210199759460059662255135220930212323816201714090992068\
09704888992304351099980905780965325791557581011097781139193974985988456687869\
45713897039348906088192651794990728319495448781915666110215433823018928958731\
76391376008388396099337815374162963538808887836004861158719091925986455911536\
863335703891`363.3883887131746 + 73.26719979521310766250474554600724656176670\
68052620551910975064159774907785059775419815336563529554841099293553954029174\
45217699483449211957592952555522705257383372959174467597134958939709880229365\
95408548657266440780220670923572882945178372395533379407114437374584414934020\
10548640295436081258302499743636545658262958436354618236282114336364470115609\
11275687396869670692291774052918529`363.3672769771989*I, 
  P6 -> -3.884973992252327360370022419572503336285006803628892755569751146403\
17273934506839765664245197535183883876909382100636778070671081405050363461890\
46439034288319799048405261751964069709020728509778710743129984597244003105006\
16765983191364570597191234014887372245411426201607705026515418953276458345011\
13632112967073603915772340119561260084911422458536445308639351443804171836177\
83112651875`363.3883887131746 + 2.6150469574011631096074515496338143035545944\
36244961482877569471530053598402614841717917651037012244633792191377076806005\
06332170032665462573095472070208793112026431372801029690647719327465964525148\
74636759388004335039203040104224866767466459620359914112511702873360320973044\
02415347235621550614774546584518533228630079969766117129937162466460440340214\
1934307725358816655038596882238864`363.2902643462736*I, 
  P7 -> -341.3946567299583248264472213865293769771945367643668006712896003175\
37123485597405032612330246447691414836006956978970392626288691905139644012093\
49124253512842769418128625208495291454579279886756415106998150893464604142157\
14835256194096533103360478466128339934049372758654639771913946470060337776816\
81347388522046651538410088916347425969594342627399643343643473958742702104467\
3360039547506`363.3883887131746 + 475.775017039235267297849641528095947045958\
32274725008299539777122572945625113026430337582616051664132223980225004739445\
89537691976671181728425933939531389411388752631016410813299529637875319477296\
88964987700021373979778727244270260097874328843262195441573387690787473062627\
60723175614675367565405195935842500212837988764598798425360827009498985593905\
61162336360196296651795734211378072188`363.3464983731161*I, 
  P8 -> 0.0031167902440568337527654094932129663063878072727344025951089464593\
32175387138022516607335035948843765873656366463333572797246236653277646712301\
33180094699253247923388462629773082695777426776512346867530122419209816689628\
22622468064802995515321367249729204654366404472526460750356856482582513789895\
68803035309557091312797476164521623204231665831397107988447793656319483794945\
5668941316`357.6683257647024 - 0.00538930800920186697230367755634609196090328\
84477992291850731821231024103697063717553990647341095311135096225242792578922\
34896304986860569056331240462021088252022170209482700870202262572022593004731\
62856565357159570650370987150906836379013830722862125496864210555904914989680\
58860193831878051668463055335417061859946408480781822228935056804120569013894\
096251416604746165826378976802888`357.79282186845114*I, 
  P9 -> -0.164834059565322621712613716889541456683595930069956607653017734150\
43910336478474812134044368804529808270693445802736918463425615328142874034669\
00026576019333146658871248926245039796513954694774674105311270002086004052269\
78609426790609216779008580715740511117420470223213031400987329950786888314930\
54326371602131891513167249265407873869798995789863035720273419831455893991446\
36905752161`362.33384073462815 - 8.631530852514964244550429724966661835264403\
08122046143679848380315543143424716986755950943391751504378749769237369087585\
09804088631343614069238803242129474220153894294494956554678094785483066086339\
42969545950834017420325812712015065329606041623084440733493658755365044639177\
93931116495826516791472864342517070880919586482400890921789667085050655177489\
29309746112572221032056751131949331`363.3883887131746*I}}


==> anc/Dependency/points_on_4HD_first.txt <==
{{U0 -> -7.218618318013710371041303123113315233887585889323397610337873431812\
50342427606806962806569130136303646897000267918441749576799033314911409915721\
83541714783037529382844644848104107883997310078799818890371634572889569501659\
50953775045607939612019955199009284530627899496850354840890724134795115346541\
16428290177338467833499591571001279490748050185020416466849902920376411072409\
37815372445`372.82068301419855 - 0.549461354686319231516745112005748483076024\
60379658708855973453605884227785596148314065293452388588767640733512037703129\
35915056310455709921048853202200631037532663354704422307344059150375499581331\
42949001776307342126045011638696163199782313929964178716874641925245159552315\
44671864353723984184331205841978198891291788706404999611666129541303220521845\
01864057122038042685344637752217396`371.97703065012615*I, 
  U1 -> -3.532353403958018800531009989308421987147443633960377628510632332920\
19193276010912665073755252085155455394431150271910547303797587726692831867893\
04044109840887273860935084582108858634812234398451336268881928102130218046142\
70755686692035329029624053965482551255797527985888175962006979906222210760588\
84748045270836568358242156829440547576529617120764825180296849464593899455315\
85368513769`372.82068301419855 - 1.278783333630169252171387833925649295425815\
75968161070410757952184044867821466644046890144488681341795396640389123735702\
37187265238767682756613078648182432181341236925011947882760788663496848856369\
14409702857841844189210518184673615514353618321349219282711373168849044805486\
83790020400129695495224300441396838955378653620853775702188781584953390138849\
22765399361212331977484402807325622`372.56079182074166*I, 
  U2 -> 1.`498.8860566476931, U3 -> 5.205843552130418998135492835123309602156\
90873382617573160794809443900546661755789679184571696553432009523102962428707\
42892865824291065236294027091121402911760704564254393912183312410081033216390\
74959421276930934933883253834672044202526765880087091287930090925720332505350\
09354536462536046081798922623494154252793100478313248254799085429979036887702\
84574327582702949524236494754010790544`372.82068301419855 + 
    2.63730222873325368225276600691924387691136185120067612777637065812579758\
60797934407099750975573068708363723881929546905007377776378658336079446397348\
65772495020876170182267142257490660056073432260803223126464459669199675546398\
59278278603033765899066321251424384645456354115686878663652344445359399760057\
44579376554387422421114913353632035935042361900228536686954273472938209070484\
675006`372.6661483256226*I, 
  U4 -> -2.418430952764422472672719083178597775606500617895381191798035387121\
11375949536533053661154613191548610025648661783852833694962909242285759052659\
08901148739618338711934618970600529818060517674313574449470144035795661090213\
00163158913233803027683885663228794582166600362618270704722123256321736597693\
31004504905525612735057271322905351789751634863749701299578032153222669368251\
33245998984`372.82068301419855 - 0.095305429135328183520926873056975260291124\
61230786419902424894219355650393521002320812358188522799599140543541639242749\
12687890595480258533630771388421572543101881420259708479708900217098384540484\
18558799705006243998463726705772679423070592730482253661680010898969645857526\
75142357668561105013169645812751914412270708564438561751046025490367835115871\
40592883349531112081753589185380154`371.70473603336137*I, 
  U5 -> 1.3475622734704225399161969948121507645033424616870590405740378738587\
37502190257751619927007600757279015372677777544884937418929682725267672258530\
79494602722735505855131712572449304081469204351273469315048712225615557094134\
90921622337463331370049371573700201683899824995827672161808761673224480118834\
45174152697259909952651661593714478446548788323220153100084410330444402394120\
8820502392`372.7606487120246 - 1.90332600208798622474545696023132160440738657\
10817586560865401961738852442276828212464084003705176519917220595126329021987\
99894549255194158384747467948496430320214803509331612791966088584960755684674\
44886090230138833599465323216054252273790639654759794963243359512556760247075\
32457119415622439205838232583125805435637486716615421841960537361034483486100\
492678386564529720686358162296079`372.82068301419855*I, 
  U6 -> 0.2818430572924610639616623586457731151379562711787065021472977854573\
01316903585492885830352011423953544251712020601610742183882052126147996047200\
58960164106399868517710174145752630338844038725105135145424051064760490218295\
79495126153801118272812546399990192027289872925000837286278585891776684476944\
37531932478413468615182355293492741983779788447725549789427646202743221854590\
0328608223`371.95584592068957 - 3.9004905003914927747877177070830750669925981\
32140814594416421580170440396000471622137844713425320662152581372272924411560\
22506292895860944925072286214662073599508217325300616774693018203912438246255\
37028996906050634104812153282670436078320004168764325909073643781983724316150\
08462582096703555348018472499464944673731297570298632703599277291790586781466\
4224571621510429760029322512760873`372.8206830141985*I, 
  U7 -> -0.765147477078947696792378334001019268310690684188927158596519602107\
58168341897772582033072814872691965653296437335697031866317187075059494903192\
08866690891795427498077621060845111070686061354230730310272227333517440900228\
96296657498895880823753014719422557053195783425746971188080704215924672472506\
45018608789806994458981718897166624478358684899146475100205043573257933995181\
44041348583`371.44013069918554 + 3.929946733587959724169597827461892055735004\
11116971178968079340515317550816760349222451789800856668743986555574793882645\
78176566456419716671642206948602873989016790010883220168417921113952398788650\
97434475735605026457438693879691205177170067616542318537412686037969130552298\
80075739354211677190323614402299737952650922518547484506535424214180809141217\
09736690016493615717356870821129898`372.1302138587674*I, 
  U8 -> 0.6220951488561919734282957661695905638115007462762247897910625768693\
15033621355655947584808345231097189892209692962828448816763359101549613292468\
90339891020633597368943400524730028650177441823559550935279534144075006269831\
50484129442498867708911393816335032462074289058307979899924698199105251531139\
21495875308014511649498897827791712754619910120049260164133026884766781756688\
7938341152`372.31657639213387 - 3.4367651750185958628113656799079684061421315\
55248510170162287737401989332402883217304265110363962152050579489981366397704\
72057314900952349510492045259180209112745239356785669543994928911523710427978\
04739065282630155824351124265054735573857144112034816826627741331199866482523\
60826518433089613373572481356940015376562030158504482996164437823474856474440\
3077278334488345421915521075892259`372.82068301419855*I, 
  U9 -> -1.822618309820020642397665625607847796798045602763181834795193532409\
45688066373555955163344815877148436070961956903620250959078855210487114179021\
61527880357943708950543851666192098037149287886047639474603817363376647776657\
20709501278825989348271433405242961389417123862147436791559690116520390758116\
55072715763751951013319038519820169836517781075460292693951015136280594307656\
40630605722`372.5179079617466 + 5.7268516675214678209893538605813843721351373\
07880954637666692126755625491799219919417917464653507750210815315051854064134\
75796250725774946797849809335993400596868865401418737796534979468332978109813\
70817997344283522039350114640574821660136812127351182324563319234060532209880\
20808077094873534123638254840071223548772318893242016437312886266032420316548\
2368095477509491442273129478598644`372.82068301419855*I}, 
 {U0 -> -3.111146688985049746222706635110100882200384085032321106020410369451\
69729788370714216365892793828837092902474297254446135273636979900608451723939\
75375005668691455684691705916161800174986672264197927943266431245897276751492\
11676837491500356384592190801103212043875937254607618083115970331538865954739\
71960793010859879360514309316614862246421498665806961745603249784107580321883\
50466159657`372.82068301419855 - 2.616442101190211251821372201302321792525208\
66272349083382549440851293304942176405568802057660800009487475305802813504799\
87403552561469614238590459707486592370441652745562552324813119252573899443335\
76327804255357953896356399553305594835770717206219721568149232697761296062222\
64087998343619833589259931206952388567941231309919652706839953104032372457515\
38735468162856308736731881830617916`372.72103195085964*I, 
  U1 -> -2.569746595891553840628641177066457503617651784665146051411215157476\
47168477993218254623676314556447336745898704221640450819511942933548408618001\
79122598898784194477892597861256129115640490799149095198612361595340799545545\
84368060386428263319554443729490726946361055449797048512249091562696701492759\
80943020349477313491706272872964607475950559127538684886886116176362177329658\
87252442589`372.82068301419855 + 0.167909147006510831035108772727458233204731\
32072428709643500772303962012755693692668589042567182232422973677462503157541\
43087802942298904716368464239803607163250168987574975835177711268397310793206\
04973980928401251882137858902312243584228107920020126762096743112821382522555\
13624707560768575337831392648377093372343133666877662228355395512398418141317\
81065949473032572068541067027896968`371.97161862811964*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.592396859563518310599911968404610261634096511392545858749575535056\
33152622698074475252879267351880941452658710792821926151395449730375573646442\
44704227620434392265924038878549856702274062750300058470218372253067868500792\
43336397895575536549469997342582035252787491909005926411033925053679090699622\
26187660624751814393145493042284400774076272498359773830622670076052859790409\
88361963024`372.82068301419855 - 2.177098099766373837960045864913759337754768\
33513622505761570911411849654501523583472431773742085602625147089300347446763\
53457143719115174363684852795789665269080195051471384476548391379325402367003\
20008101377428025526618725141689530643114069789960442332372198322225705405857\
32183752516127464859911547767483027335509001501770302617818469343536406838421\
89342445478321635403240552207681298`372.6555646371147*I, 
  U4 -> -0.342957214141364534973737700746960188790994653728129692135906867505\
19034086065752362731043196598902296274713778702891659376551488039681623543145\
89197501399289169424137947645617589747048519591815430576060589783643716622687\
78286610675442376515138209797366782024109231538321027038243180052650575522644\
33585046153179383723677068886832488430070503088860645271803763878638715089185\
58777904431`372.41532955416824 - 1.756013382395850644714448581433340783472507\
26351959716173991519754023129601562673423659924863471078507884215396127850327\
19477375748926962529662915870841528795185109995938045064104099586049948582836\
22111751767498109020259328737965668731423203867279812554279610357881691474070\
47776351533477207826881035455508043551490675053254032806878015981755603496404\
94882026584391528644837221234818996`372.82068301419855*I, 
  U5 -> 0.2125975678564425545962115873151355150251775908139476533398203226087\
16610078741207236869739554113593135547932851467059887234141867757641738295014\
21677854877753137624166825459673241501802407796273743437474253634171398583641\
29088159698609456268887996325763770636082635004439995952233062923640609085903\
29404348821277042738792943461378084940066051617424903727166667674930764776839\
5049653492`372.3175481425 + 1.39605878379906154220473361371915178405250208568\
77803665399093711904912210882350026773041804164932113956863647887428844541606\
92122790066556925325897745449281455924928536785858851933748468213148952976517\
88134198054459683834167212421759999868471329473804229929101022416927810133579\
10588832856600382409568451714396982021056132201538651375135449092893545989381\
991234963892181058364267873382`372.82068301419855*I, 
  U6 -> -2.073754184790876768102514692570901492991188430089406374798164796883\
86201627408875833557911640994005185975442634412149186144039759864416773175120\
00872581745147252442645668335242622311369264580225879718570427314938728332489\
52424474268378599216006354470105819910844174919546365133626009575233979339552\
07938941919773633945771879076296264729885671215967618471437193353497785682425\
38092208594`372.8069810462835 + 1.4107993110048648919716096751654241508068476\
75056241918034762037567201725155375440981326707657595807906742678845559008620\
28614141152397699109103994130161902195131726817238734387145867736993401852969\
22285481313393960435675330014243406544262933902017018537705708476020278602040\
46246264276121080681945024596718916548599022701218414534128632605114892862523\
3729454525774699331417663132642727`372.82068301419855*I, 
  U7 -> -0.188554598338495778034456179516006051903419843730397079658248929270\
55827808278310557415243229705146657603429072481118320866148221250286623452715\
46923331917384411356837135692506303713814509978531154060093132728503623608231\
57536016322889682016045586243318365184050369927739482590969047405852756102496\
70597499262370134632295366683415700696553516257068749415118919058718792127968\
11494964696`370.95728619486425 + 0.450316068845820915173319788781856127107131\
55344107201466806670302263878942696035004986630005977708868249353519903573487\
35924990639515384429694525074759812773231075755673226400912001364654442743339\
07266251561766345895498341552894875383359368529078461574279077619400730124769\
89861399370399091528555736827227935383491377295033173327181258664448018074929\
34432686088991265689381586722658092`371.3697062882328*I, 
  U8 -> 2.4114257847803934401746129515524964878821751607510158023628631019761\
40575638580883473992466429394500584399174511457802237335134179677867979875232\
43533229555603545393212324937759117411326421154021831861223201001176080522272\
67133616492762656295781722644951380383304518701308844891489708621583145031231\
90096731332888373266754164801236253254756917651199394066324175057859067725295\
6561792975`372.82068301419855 + 2.7973093635394873669797644940986628689299922\
96028047150239649676625927469619378805416106273417639253349965602494039240464\
04158652153757741208345932571569173245195498087299770270587751916302252861386\
60787925518970381892334458427265490725108346277531432761244116716206677030441\
72511060942737267165156305791864570957793501204549401328378146741827652831035\
817119481498730871593165946541871`372.77429127994577*I, 
  U9 -> 3.7730023924436688865806560262224860332615169159805491497631744651785\
71580238776943985312218332216493829868574824198645458890811877298426120230795\
23308781891692827043584635293200366686615023299142839113582710094000912433530\
05059083672986708231794695867593743481866297861252758115113530890153437149923\
10317752637627934456748054206804518361348949742566044301140314558669657469891\
3509465466`372.82068301419855 - 1.0798453096612203859148352246201041277151764\
68829471164173238626119531645239881038986027215936210911965880466168173620672\
86609998264937780523524441798676647150888067196861030267463554546115676070662\
25737083439359188083568782764753429813933889502848302910335318757166676980723\
76058108339133419764721266668018029671120015936292931870184982113873712225524\
4476515964834082302374170502855265`372.5603473435996*I}, 
 {U0 -> -0.753293341674193943605693854560211363971449989624114464904056012626\
45855571304909645693259957099586062177997180936631591517582943788907209894713\
56064938727859317299349788134585705713402355304244803033169091499520253555950\
09303537755177084956899971251701178535877479027619496032979083281449491916464\
41171648692218010623506582219100480807060053695860544209733612856329948896348\
56057466666`372.3036590692001 - 5.3761607189023740143031340030922654419773896\
70044036520711501993423511621661070322688964196979496124273275347907537786135\
34417415465700330728099266036429788510285103373482482609042963862093826620131\
86905532279295304412369411430661701784801282459605402024651176543679278081215\
68594511049889641313519041585982359818870437558839434157862337479025145008060\
0058170983054498001801986997058874`372.8206830141985*I, 
  U1 -> 2.1944032224708844727161813542450673272486832779323568854760368521976\
89086765819580536588894444205666609031794437566610114132245317915621809875664\
82174290544656320304941965605559066483786885971839297592842568236018849835461\
17383199177449990677537178052090972335136529659636411225423041140149552537029\
68436144202280887734700866241879350641613444272822113334024883364362776518177\
0463511954`372.6872578440503 - 3.08113270035291361770531257550900900679882943\
56490723267236463098202142062704141590501184344539935685588596921095852662135\
48920570984975883189517331830762548602134840760109601890219505546343291297173\
55720684267215754463738323700886658838956940393546460909991964649889670801142\
59675142414574341149275088258129969759936138055106123850515534929118044906137\
82215316398445143992281367822639`372.82068301419855*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.518802468927158233787064464683476704168\
84803882872657037982892477422215619911276520660549310329816127830997015911680\
65900533594256477660799709563525096387278437592494222920217699771100166566748\
42859210599755035206167448087578296332727918179237043284612988289043430142526\
94556595252304009409631936537427543683857307151237526024578225447011706976168\
74572409861298776710071699995869725698`372.30031969692993 + 
    3.73345964646267556190056699553945578167691046215533233765243726194151358\
92676469318416631240474989542226101288210001289196285773356639294461706521383\
91797612768689819004048116438862720410014172930752698612512048139452880520508\
42342017205968353449334373930873679978363180507119190631270904618416910444548\
16709085241996896009074102424868882680299664658749804352039418304964757794540\
499337`372.82068301419855*I, U4 -> 1.5832692092974541733866004947006892099533\
02904239604901968723474468405199852744871002690659204035991349790986572569938\
69645917120225396682960098446134019505046427087094233068046166337444480251732\
36756853056577039529312060478033468276647311881497923983148827377090247067424\
32314935659441106571809061784908677593674495613859428700726839267869363756102\
2566952013984070787657811767892118672`372.82068301419855 + 
    1.28541188668701657788286420763981955394951359687712111295502891024966678\
17348010042455651705181468731143643333289175454667916188522289273911262163016\
28871708472918402597975349483643358086922953226021496289979174312704566707988\
36022574991042809526249413499581367253938719215079913372706456392854443560812\
04869758733254914101806309403796802671309348738785672838556269477322907575717\
81492`372.71143646283906*I, 
  U5 -> -1.020726646408685646923385659031427166218866223271490403644029923509\
04265594581247711440125069875533059905952353192249284251759974183938232277445\
73404230637886931580536377849124973614438970985390237808583872174407988488912\
85787127924425473630472347471086254339241854301349686435291230947786125872440\
15556918404833865755756601125396692767249721199630496253276723186084722522656\
95747838383`372.7419690580941 + 1.0486240678585940334683752608713547946598551\
72994650569682021353329254914163016988480623825082368527195386709378103669675\
75847150842606565669623860906613772294187344929023453001335881031590833331370\
18208245808949854279455896781064163637470005067910064329515980904943847353866\
55372822164797449621736910616130393005335702218109788855329371692232359872949\
5927193645162730076690061979617853`372.82068301419855*I, 
  U6 -> -0.452958222457879862232106103985222175960194469060649442110465710529\
48420294195135157762449685507096601946401605480393263604744772864301953336463\
21743569008289638739340031838850817124940644087478406307682872752845043039926\
12289711779641142327879831692365159071727138452684633322020480801192151063118\
13189298126618498027808168070124552130834853214967546273002716433784939942007\
09166307302`372.6893617515443 + 0.6290250464013116598656018357296178277536232\
83132022915155312566342631876009839750534271739365411944684409730366193782601\
44813505321953153894961422758406881947289893757155720588058199716289335434516\
92887717816866444883026530467116115584506895693378200314793456402252563822469\
60312352529436662400843120371867097751338538461970385726725583582911178395485\
6679574295166268997887821622801516`372.8206830141985*I, 
  U7 -> -4.855709916676936960806178403238182155387291029828799796423948223944\
87533189918678801479629975405249245477406963188004894364246668763267791158997\
91547740202975119984809273261563192544631441670828069608426488065527113032612\
26887214595991212195380847469704816489130300130568296191125142606226600259450\
63737515295585618552414766955505325702115506928645250154897448889583558139494\
74181862446`372.3028644105234 - 2.2997862691031456049823622044584004317520385\
07193777527984694970498750620607230321175498515150162775162670381988574863513\
56610405236111734826333765070291573921059328466307652546118033593527397603567\
06897093806722072936560181916540671425459174937451766586104687770590203239661\
18329472752628949249256117398246457089343450078788948990115506216094649781089\
263776631372858167897377807337492`371.94797787537357*I, 
  U8 -> 6.2726673949822261800386674926410556911415275996283781549040483929382\
72705644444488466418472375301745771985598388672972351270043166844034775911816\
89394918370225416388663573872139896841425019129283416491391800850257639025344\
49034856093211885099801708054292389826608847531539731223944954966957342129378\
37456031214453327022846203658851567943956299774709841183777496270682900434038\
8311266955`372.82068301419855 + 4.1008639438637153495377496106268818867647412\
26641795249556756140345463741728513227668629417350138179629591359706234500624\
24197139234629146290524940606833419038971723052218460774036159519159468369060\
84263648765228216314265872375275646468694333945848163395183436415267306202917\
00812082388868407588109338915363634117437185223119989542119534628176380735954\
0724685780583821974902224737056834`372.6704620625125*I, 
  U9 -> 2.1181559968774671489004980318670304521398235214427289555640374374052\
51137010818234097578590688706992197561805333240671402299113405958991663713405\
51070331745040066604034596283671006961838699293883343487972261282534716420607\
42995916045162502350432390463878959936636484495405645131716023797095909069009\
09352424458265363484430397551682622276576578029180117482028715613410086283099\
100507788`372.82068301419855 + 2.33936931744934815029658887536534015573633678\
94118905270425291902016053812829798044578374912278821348663127625673220884830\
29128283626341853610242596278122308873287943049924143816901380680196801017261\
81797404688430319985777093683689464532859963255183707186816753922634465347350\
78065690941942754890046560806241010913586555661680836001624285230233881528801\
066478484441468147380196115276083`372.7612550363429*I}, 
 {U0 -> 2.7360614132131510879350446464479637346931346998342373186459491829162\
45030574414774391163419074920484700509495612936224860698473341409255607104772\
87082520518291431019326187135448339224238445330540963839992333660769988579411\
45880759312492409918230421841230038728541275221907555539581542581348806870463\
04859181214388111014230622276131038132256346446757530778937443128793114062704\
2423502682`372.82068301419855 - 0.8555110306203086300790272535939053572241592\
30573935710617011661628666642767053585098815282532344526721618179812463180765\
73976116736444695054398503426992616659202313860272541890676332195751078384993\
66829399957081455379647954155355523771005268647188481177761683126656799699890\
85575853360781266834699054136501054111601500989201849991490235257789238538946\
3702032944174103936856962834788569`372.72498617860435*I, 
  U1 -> -0.883783053782815630291445531887458979880434150972078384507053842446\
41043247517025439910745714349194952728278642053514250810393685253977890409097\
70239588093667182094103177578008616091712522812554288699650384008140388156287\
08820903353814396044875483455869586881561883416564428876257014751101183938525\
99807354639264643107765183205811764723789364026205916371195016304568052900491\
01492741727`372.82068301419855 - 1.368557326388476882434460493726460738190325\
55105121442701734658234818903394854041902693339195812457877942165066609579371\
11574218925202618131747145131927567510537700211845787679335871102078098885529\
49225035912450585906848226968668051165355689672088852934212203021436778504801\
00466975249069174249071985590392330809125440712164434672415343705546861456013\
11748985876248658910497091850798877`372.78552557552973*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.286872469309398599114145941503923555848304080508098355111037673221\
95725117070588456226022618091002537441476823738662456651018634044759285503084\
30193657591118003173258932415370784076171440857484246629692624861650620782428\
10065829919984472963187718257672896221014538335962005999406780635231339257532\
27647838255989689187110702794408624336300836153862580199989044393662496733280\
33340365532`372.6435536417625 + 2.3894435574419352540281901522627201295032200\
38031714440775195163350578758594236697489454985391023521659157122071187933533\
54697256041089116046130725583721861196647924210914540933663000842358946751416\
51090956177968950595872402851369723037673179708158401153232531789373699259666\
35450068250519969574745875303099778709375427356237443980058263498489123369479\
2155383318800651934561000070600209`372.82068301419855*I, 
  U4 -> 0.5017211859523165005055144035363450706341804845115026411371966203922\
85009252054142379991349949942195230076374967189287386489681821390575921926487\
67605520819361737439905576948802983480461330292993491358332570963777722299755\
54040568626378616420584904891075357898084464317343409701148138161748429607873\
40268229099024680576765039215817887755414642886106610506138339568242627602573\
2948077603`372.8206830141986 + 0.91947277722262588309523054798051006803810783\
99950885056051636510989126212643329134896453330538716210373248229370878041090\
65074580692108643355625336846381047708089327403225496467418566913666304270870\
06798063818327580750264472815132082980346293885432531906670465765231052862464\
74755116482079759678133213448848834199674348415876467087788110594488428766841\
340465725152016265360760917954702`372.7996350344645*I, 
  U5 -> 0.5346507236985570410036471216220130598019192007501125704471490149561\
18940389137344872703925090305625138550580317204508754552465347887216834502781\
13559641499642223201871451415460334928437512230227887672277124436339988120096\
66465939317846477629833102689828203902741637682645939058854810948703776545943\
78631303336246183992290617142660895194686915181170211111021320604272575266380\
6216410563`372.6913729809129 - 0.75063819152726570704420974992294666979878844\
40114607892905933065467988428115895934449435121347285388372998456733364721815\
88542248088326547986784850810716159183355185293952247000970630819580140977812\
44535654190760920469015395781461768004855058102040904025093468412878763201104\
72857936455498799659098245352611850688131244930135067879084031104250872117699\
45272359748018323511192966663868`372.82068301419855*I, 
  U6 -> -0.486729875609569018576625368898306997061450813674963775052967119420\
43063792021532023947103047797154071796468544655935092259543496620353503813170\
23012311250658998742559946793526637255563462804157912010419132786559668333588\
96481258110411147189820869010502617565103159173152654503737342599151413307053\
08606845509272160303481844281292724095876387365227213387502275764637271797600\
84573182173`372.566737899157 + 1.31273936269355917777365759278627675770523686\
65068075331230583379937487326967778834441644462309101860841875718792388849172\
41360664111472450559620357030718570877301903460932509621124661360485917408703\
91144660320556960867071846678390747699029494451563048560745772378632118176194\
47096339439747431339579724352208701461256631603728423157751695962547495241975\
951441530241342564341725363796939`372.82068301419855*I, 
  U7 -> -0.303956888354513718780664114429594547390417674806542638673952251914\
22639687369699025704656280183340219461216838217265050405788918947344922821286\
30891757202624776900698058615717758028606197024161631669520636269931298146145\
22307918845695435667369645998110356267510752473059533823388179197638812747710\
94478576963566249118270410221004443940329666052746368504515649565113085625019\
67374096103`371.4081286113862 + 0.7172417815860185041912232601673612853656607\
04705579237069004766970283246492974574965128749215425531856186684282455898223\
39649186899763470772464082303682365771483502996288985844849837952577677169327\
47885280795423159103201687799207601136008215351026940509272785510817694622478\
24422296752821447884798280709784339904853615099268140458649998408293530768139\
6492051940543351881178164555412719`371.7375974017325*I, 
  U8 -> -0.839314863151028408310449580993654158624110210386000707518802736567\
09148319917171920050477478810181149216194258474978467501849826100417895376663\
21280119906166296371973213655475215262956833258333271176406766907533482351370\
92477964630215527438305876398285088436325080000726868217189618304487523112101\
75976870931845594900659715335742610008150238196046322027568596719072527257035\
94937528941`372.7768495448842 - 2.3441081730728793133653435088540781265593969\
34293511443674468489785284911172655259552804951761706510163840418695901597322\
72096022415884179420845688633392865557916967643735780219066346514753466315182\
96052570761402922963364822061092127625555756870250046637864601176170585876605\
35488264526783173939318487480287796081074058510241306246543416476142997428162\
980825495757882257565971961244941`372.82068301419855*I, 
  U9 -> 1.5138005935317306805548594451913178008064504777678617388149826554942\
18728780416097406562392964265939270112412398894039668692530971882227478688333\
76939698438742465139153394051733730875922939083021527998052574811280323885473\
66920816348959489711310446953461825172495622027463788677469609895713252535460\
89884746988312501111842754612197644971651050690248089335181869934974676180607\
7736915612`372.7142065199157 - 1.82372820763432656341079572016636392991148719\
90343468732967420702708297621258550172778466096561535161542128614621133520522\
17665802736103287315580015814539295354819906503491745843423281594990627547844\
33298666131128080279084860040866572609067965520111618887052723946992000821325\
69131338770703681264159177661351409266330523800355640833481510171759642017178\
278939582701130655053724750075209`372.82068301419855*I}, 
 {U0 -> 1.5995147503337719221724420113592820089183894166387757359794162122326\
12385357210712027855693249440202488189748377612588896203779129505402821957482\
23189227035862544030295945054340905635292121090288050791246344754091708121826\
71894660192323451580195436521518341913466001367271204585914081210039854171161\
42093694074800955532804396424880920944236251257863914485913008339982956745699\
5403671677`372.81487405412463 - 0.8706057713943610199075726182683316085811167\
55499805410170254438194129226506867273776705884618531215643554865902758168614\
04397018077762530694330486653337114521259576013702626055263396271592568069867\
80618815385510341503561591851855356831315419770837652791377367615442830128257\
12888510042855484742107930411950931216373588463355483809948236877756477017820\
9026454188393206185776386047672706`372.82068301419855*I, 
  U1 -> 1.0448587959858657034297138663242824848368378153539806565297635376229\
90040109903581943460334485819710004113234611826983619424281202924010551331193\
24639479074796778716957475258691034347139557838689042014899759815608156657958\
30028016867636090751999654228455752279219970997389535561570787107750065983123\
13152189792262712448135896859339864662976580168986493234479301743343141410090\
6509107322`372.81412134791645 - 0.6394134031753280270943360332483376922519954\
34764614900124717351779754678479678926845874132515320487293825455760678513376\
06346785469086686790319407979806589358824921326624152877045540222179562149120\
91019060096398432958657631983117117755059193361335949157276527347667658977904\
82136766974623568453171137093712813209585212569569372479201785757347546655354\
9699227163721233525001842323563273`372.82068301419855*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.759620069771233114345436968005026354698\
87742797675839684822843761236303910887742747730691222818777628499107573892887\
88216498749907484244595660013119046905681168532264440549825755293876516654199\
68878319762387779873072822483245114927830106726072992089171921663296446470114\
90815842622064725744950007903232345988075505569214646940445234280920969883569\
19476589992512160283701952165595943893`372.8140333399684 - 
    0.47087410217722957633515645724956653575789745743288687199837735141000392\
00395718925576531975094005177656611469076869234899136519440736477171398655520\
73758184274424845672204693050076117408947599832495696483612585819611385954305\
00970679432285924194138532345235606946314008629427237632996310726762612665622\
20861528783531744046341967621693150305011777136385036458123029356456403930196\
252932`372.82068301419855*I, 
  U4 -> -0.661700533992290055627454004009262634314479626960438509211181740039\
92633016127826437267688986909491278186899860801269104773866769424753147352903\
31671829673563987018924386856948768604447148165027480784504540998718207183681\
03163698812109344749394588747005709954828994849219539406157150667983817996634\
05610655053106693885864654352959070486680143843609594213428031669523472648535\
39782097252`372.81682963928836 + 0.244190568087739858780016341754430490484154\
48165192977693920845287331198039216565072257267574206760772730038361142219581\
22350856578694780164416992690565739239783312253968231691982564469345238070588\
66829078916813967819030442726630871747913679353162599981062508189172976282085\
08226443238990645102664182368749511882283153334210080965528828032619130936301\
39198644312202734469969294246010307`372.82068301419855*I, 
  U5 -> 0.2719056655666982535047670242695736561847859627764859985341608687812\
39096046257681522534361580365586395615696285536579357611419220144172742270505\
60207795551706948333083275686754437808138854257451649271687991589825050783871\
83797270147581650673481921177203880012106270284308911778807621855526307179762\
42259815854293755100735849073055671569307538159013030157490157331306703952595\
6481571147`372.8027507292583 - 0.44825573720231520484129426941932809877979692\
07064241680777880314870157219001472523117986381766609547313500717062811633602\
93976485551849557484543531338999402481351469619560358579415451316938316135197\
33399404141027717149422558708136839994307443535599468952170754521019318589564\
43462166707929493801624321205207562366072238565255004733750196765513377056476\
623925088511802831971367106210794`372.82068301419855*I, 
  U6 -> 0.0552775181221074190009713165588667399375131765972950196984436886573\
73702697221343950112580808520136423222722951182461395352611687567767366566488\
34893967378165199940427340009571769257752314099198724902059745933560731277803\
52140421027760667864019259972274817906818874077066672967828583610647331068389\
18659445780892050811876383184237236055850279962574319702841634729317246765386\
0794143291`372.7992896622042 - 0.10887055613442564217019134103039085839367783\
81744103737594500270426785974809793280888700681880619772000937205525074560121\
28402663005434323006510696701285146117904342089845222028580108705560563467279\
05672254171577645546091174551006852905415860608857253976836266811968886900071\
34848385522979973528800623581970893054775943946597549144256593670667986169650\
832609808527808021446452024992607`372.82068301419855*I, 
  U7 -> 1.8336917642140927168259952962617461927896037410781721643493327180896\
67525032057552563326885880690994337941112505486003776309795088261101591001229\
21169639704696428696168598549835210382379793590197410089953500020854646317618\
67607919845715804703117764308509265433406950305248967878170029987393903391309\
78984899803880648858867030989021119956998297260171407177613530906241386732171\
7302966512`372.43938264484126 - 0.6166620903515115634468416131340961237419740\
88441054473822457449508613377792358217063219619631180808931370079854007177583\
09491236872488234659972493111899019477486789527839319842792388339194320739497\
54203992646659569543591649348194527125407550863874918763911246419051114272456\
19932708771500479518731368034958945078911079766766985026275568518503548696936\
7703188014702198494317217821736788`372.0546223406253*I, 
  U8 -> -1.130078477621930299767981903774896406379604872537077569726129068970\
76099564189394947131409313791604076078356357884590595074720987896841900938856\
60072419084242288703191185136127529518374880007664307775457617757837088892611\
65172845222316714491147900738077748359765716936332244979280056957561100998448\
10185161373421395519954748890091912009490675214875272227850124418920849133246\
52476479653`372.82068301419855 - 0.249903697170516106283938481881877677241059\
76909303555612900086304447365012734993008681550729969101515383922169264291794\
10713792005705055289745834329426575954416955093779038655863671985776905221133\
11231352728610870139038264373941664918479789725423909553745235736951886739969\
05320862827692483943630056076323021511178978423204445057958964103349525542287\
65733985097170524488985747333216051`372.7727041419262*I, 
  U9 -> 0.8149736172326620497764502445927180631902043628037870322123898628901\
59405756306516934476411017168757719731079212204715833486217503954302468380468\
35049081779355550895033374638187704941319314416128750865328018344158860774120\
06374758663086120500653711875585286331268478874680732603733560084204109468117\
31822982299623944124359797909843912583302168467448393667743281727651185833055\
7359497325`372.80880517206964 - 0.8909590347854966350304437575548500967516495\
68073382692086220328437951384706251548802330731914932030863924642498862894246\
75616543850660500352647041895046139702068059139245400062001405019983864592269\
22341644846767956935514488650516134175747363961561217077582042027015919291195\
63954139843576103283981390398698179247738154670396285022863937343735155160338\
6316353011585678446114402471679629`372.82068301419855*I}, 
 {U0 -> -0.694298288277762180393381932449519591781981897151916525609061815307\
36805074506398220583455161789822386817752828016782566406904119218622415961967\
88267512796944291039620049032658910829587245066201754781214985795630169247447\
63398119235217298003272998455887497577215021999399707476430433338751842590010\
58285940928633783078395745715323185176490358886474574981453993564030279181044\
19942691781`372.8206830141986 + 1.0292552763700232860355035797416680258539647\
32454966062074480870706522917363291366577877017559310992078379061399766217050\
02003500100884159373222119222467823885182556213402349627819517082878204247700\
85589015972358628153018124975455269030525730140274497455035837024934108033432\
04727730128946438451902125445701969258525199781931651108945387867298523121099\
5224326381594156301415480376632596`372.7843634529741*I, 
  U1 -> 0.4091415520634805955187963768008934962509600429058402226993553789447\
21863634713665771278193127303904303172270956452193731889942026764829824843649\
14369431207946615789303152806119423085848476868193237531868951547080339181932\
72060541131037943084785951732197512300830865538056726611633192432525693690914\
64535098442874599209334551073297308624895176933834908635625586389337243951294\
4520817607`372.8206830141986 - 0.25934729177124819895353111271522738745380232\
38218154671823976682372648747368800251753296303077199628447737715616419499426\
10294563508089623827377088780625023974349725871062123974975716703499369822148\
58090920975550575128535323673878957552349637197120319521089736326328385385145\
96831808593453473038735146142994406450437520377142084818557301836756374952881\
443901463058500468673699575302673`372.7245776789569*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.858712283549329159135977415627903236540\
23476802596035585017572019666851465073038011706807976783325644037527995104271\
75421770706599396917346441369450026865489076384484935522990818463843722216667\
24904263412873078585126373484249973399780115818622267116528840679558209161821\
93129594984382066321615585254859768714321349761789192032764872450511219747656\
31245526301555934879499727684981700654`372.7769381516333 + 
    0.66985915132848633096543613127193086279704301153585090003885351210670949\
98298639656911085850111753384576683964556315682811780432050534083623027080258\
85023624650054192482077119891637172103248682863334649334072933152062043232582\
00484530738748194446906736698374101173961431462176710342471551085838817130938\
60538985282365389548790986576744051798736751639231399492476705941195190504760\
25316`372.8206830141986*I, U4 -> -0.02549492256498664660513566107724991245082\
07249021404522552302194869504807615430175978478458578905225593272051536521376\
03557532906523990241784723991101585022061674662633042387285472510991039508614\
28819466631455465152166641299425035878498019209822912780826432839144459496336\
88099760928004911442887904963941642952346575673127747562146215214972037948479\
2551487219502895412759684448524651`372.2385809094279 - 
    0.40933621116034080890492518077668130838690605483705073169893899309421157\
12514444808726521132267175604021254817228146024558052028813339882646468673434\
56601922543536750796177250480633759368985128481490870504501871441747241818630\
11035429548022164362264790824249540036247342484311979957095489907600661952319\
89626546443719928145744827926225328735484420116548045736908428136781692792113\
368205`372.8206830141986*I, 
  U5 -> -0.489343449984263433492698165848635834212493362509078513367548012732\
80347551354690735956661843077192849149265076368685219239492471327649781278221\
41496293392519258059156381504794744759003012047708586803887669724782291616004\
55710144576132141915499273144918544616049196604908847645384758013717133682975\
74601327131878461244223380746760895908762967016381639248695488369523316455235\
78635733691`372.8049078904933 - 0.1917561089175800697371270356538914357914716\
97207784080583074265276957237686127248745855873840881121996484371954937728839\
58424443775956932276674381347873787845061026408182457545419204353087290369412\
91544464912163318283904770956561474328052884789834342878721872912560717141417\
89223441753834517219059874668869894636391237982562528531690199253295164926279\
3331966992396137858185684449478092`372.8206830141986*I, 
  U6 -> -0.616152504147810182136809969361627353748646267315102843247937113924\
33908992522807429690624680932727697215429566784656297535558462632272723250766\
69262482057843759159756982335880266221566646865525259551747296694378107089525\
14712856180567026424847326584369424345364012854975008292548736861336534621692\
68060140205724356658227183292913275356827564428338998338106275665317603190001\
14933895957`372.8206830141986 + 0.5962252127341110532265825691678458137151702\
50801774509545978594707079438963457072443531263386000566292400656262034507150\
32549150618476524819949362298884362751635348504746865812167530254327328345176\
22437498967026321976364424617367973209025459737116780009327666495508003600360\
93358835687686656419518321483985104173894362481111383539935861553266335113603\
6879587992078043713207958115448062`372.75961058913515*I, 
  U7 -> 0.6032838569254801735484971833179304069379667336469116728772294760406\
32320210076121003404746565572396152568736422966926173103552181603372180548183\
80138280393156408060565523761084488398062106024632627118152902925648563452395\
51313715707731166134301945394414383027384107473079048620342856583683186039645\
71170357994358427865799539645365495503213751303830908034043370312210853218543\
9054711223`372.0230172917252 - 2.07759638368911471850952376588328600643813884\
40067343119138225687530552864572932087956155346294731020130066903878447994761\
46086074876367529659479173786580839999058205802907257943487430967757194164814\
15506420920089333668051980384804136110299685163338486484329427810048346613889\
18675549394836754764177546890393423244888607610070194231858384155376166948181\
413241647225996490332499883634079`372.5261600744566*I, 
  U8 -> 0.2593620567096859174739612115779193643612825437194511158081672941745\
55293194229052048030843002204715951958276347360529164483269552435265566814762\
32045839473345222841725319093272268332234762508715163825461480437806978027311\
28414391711399186286445621360619443137210550463981227938687975389510444684759\
56847413069189652719081220018884068556192625638195732076189056755238158468427\
0463614336`372.66262791512247 + 0.6883791617046229231868877352241394170978555\
76561260901337662370017084333426495775501480363177496867153049772659978543003\
50364148380470567878068213320318672468829773917768550976686835228599150056365\
10547413833993558850099970610305290013141017194476037984141775718083090902872\
39961795723165999782281026788377703469241164992313087044753899143886745400058\
4914381519663421249556010927064427`372.8206830141986*I, 
  U9 -> 1.3675570500087462907645329466045762300854215690310229270127714052957\
38595762083168521667941249090719310889394912203517052014944521864385907630853\
58994162655402252375305070783463522471229775546971318724823044160930832384025\
46869110894824009531521627606985455091666052484575243117719088110946309901651\
33892782606916301064433440411129582017060189829247736318782359538960585419551\
165703024`372.8206830141986 - 1.139231603513238421093486641381083041585288170\
29734052424496722011321057599444748299609179854905715875055799694829097179719\
25035180653439344405227047597532588415652814192837740097564663522393018556181\
99799060767893161211310207027699803400841447057662597438043543670214114286566\
70451845614132732102399707031138109180357567695365787788393067777568315319163\
9557353995103891305635237772932`372.74855563888116*I}, 
 {U0 -> -0.144474289088647699273716290636602496280861939412902318100731358083\
34415858199236333163035613842426134476734628522577212266703190944515377740972\
97880041769139834087567277821122199976907305350286100178718143705292171085070\
78347222535934846292289214175722427863445170056892646428105843302577005844018\
87589420492445249889371085249077290896931842282949836659453608418931548522429\
99116052009`372.82068301419855 + 0.458239383263290647289723255263124762812403\
76006957520446005249387949035345806389086176212291953052349484861189719341285\
42030454862231568001362164688577104306299028851842071448086496044267221226703\
28792251243323725122020629667358877566342647040185927758117185073327445313613\
68310444392002123511599523116930064936913682793792918426811150700515759406014\
80484035473422960705514073067885317`372.81797948773817*I, 
  U1 -> -0.628619712959778390290387756791328470880638114312675705543281250324\
76769754836704093013749653299184612785199122540037780220420471628767878110334\
30622570019816775568662673795085947402147090347727409848735071807269858094848\
07406050417305265796987208389322867286123315191982422073981273603625712050829\
42727269682987153879912550631032452213774785823851379357195202491340065784711\
51327415386`372.80776679077843 - 0.254118704543478088112431191650708303087298\
25861559488607312129557073015032319916329749576524667685360344364280021532724\
78208827791532023278893225169587801787493146240866477253369862222612330634941\
96976531856342956406508453204094202587689384305734067414523191400460014562168\
14970384604467888238563714818795411996143551195888200609857947629040166984029\
44877334337739628170533123249705397`372.82068301419855*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.854418790442852517654810156975553992999998294067421257413374346721\
43429481056670189463295031284909733576363592644203148560306797967863801427082\
12209714574231492789026954476172082752034176431085332559980289655127097946867\
05483952810257308324770051905516465155528386239447887038614654925522177391190\
56462713656182371717716805602324228788377031691441668695281800976217048700937\
93399649467`372.82068301419855 + 0.002906076117907420650132043735375465796545\
79379615131504134116869227190242654145108753936878655599268230735400090171210\
39536114047967843835552002268844427924332143072435033840994175426205932282427\
81782878431616612718248595088695430084613742052702780988288690049677667488158\
79744888556024385845832495155395295124004112888363257268819603501363837610546\
59790745708025901638627732416616074`370.91734620101806*I, 
  U4 -> -0.684109908320892215585444445799055622051938294952737635773703734166\
40542915681271989413159151949255766930289597676242697307517979980750203585307\
11116107164261486958356851453100014342390111860358204908426164496853053841514\
20320110289758193961466376340887359070210312891761358820994471728488054186613\
88022897047397500124122062606417736464972775847171842997926059253422024211452\
8471972536`372.82068301419855 - 0.1901924814123674345363889971173953364106488\
62054693046728998145444657509172255764863632229873473928828379907567553721615\
53931835236502916427722504260506519490814853138377756329040137512943860976942\
99516754671573597223959253725818689879759249608467667484993677861474879216376\
54758081488931549936256419466340520251062565344227654309394767011099672588265\
9418352380348997313486655507738659`372.80089880990676*I, 
  U5 -> -0.127250817225672090951572422651951958066085378781756275414912781301\
29560241987080401801048747548659103608180285097706400897545229599303463872512\
14178621134652032788055734595777803681650055355155407660079044502850302466130\
46989769397194856414465868249456566168896439596772882138656943276248766545742\
84247936111308061011007022378168320388105301601344925715205745360470278282498\
41037699675`372.68068494475034 - 0.217025739081854660042485888588407844457721\
87846377672300119370796274837981449593685858798461218034257596402850288856606\
92904726322833040802430288369457002990955381010714222162705148134207920595494\
72993910628875428200927792126937147844555872519686943471207370657886344320813\
56076630414466066959603516605969205873683262708109149663732945260513494167641\
48242852030559038783431413985412004`372.82068301419855*I, 
  U6 -> 0.4040593340815762392698311433070401296565898865386376898374993165069\
08130232456997941025901066471659335738050355365594592615178237172760584609838\
96204968357947761041230829947745556389851754872526876111316403875183540654536\
05502948124353087171451717454734536262092648986960307332686789372333504474562\
54844236013468217946862300870680898157064017357161605876443796403542823340391\
0738236423`372.82068301419855 - 0.3162225706281694225775037044947106001117453\
29473657048124103105806736700290157118801368035927532733551195023758429564881\
22483484653112749398051283969832050286214118065176419000879761127659221790786\
90099337025301976813394233045701087809324354566894650351673672850542974813190\
27617516071946909122561507635399425012601072204644783088479006156362172702379\
8356274480637440353073128790235216`372.7185003128825*I, 
  U7 -> 0.8085774930160473416971903141074907720074056451877607456500175936036\
83500053185417579015132144946972412440864749352181589384590244986747013057671\
54997244707175786790632844192642704843785629838710696377428348865656548395091\
85580610795209320828028868652076424607788104583282004896544697011816842246713\
81188064526891858760071110155292717465727505490319771198657460982805868671323\
4231235506`372.313836963423 + 0.869000137142556465873908979697780046871534905\
73556614864936997024108680093112895904538979052521684507737481952877218892797\
73755676253785290871616157639881850814111603305427163905555075750311526764590\
08642049767859633408844398848876223626218418205258157827789101638009210301241\
00794656161182035952864792247019528537531660475357760249606622899353638933898\
75294291274030980922588486028344`372.3390169002842*I, 
  U8 -> 0.2190759954492390876256536838299663669182557395422770866861559956422\
06602026416455314894085166588991287638236285093534874221466783371225473160811\
42333803814764565707047804575485408278883816687874861677152482227361331919975\
17463538093154503372484470984868691157130465341524428304102070853484439797694\
48857357636736281361302836439933088165919308549622473960645854879542428275348\
5824822627`372.82068301419855 - 0.6682822354635322726688889657537775027894087\
98706939562868476601927731150585569740149515738013743352198002415036086539274\
08087480900950851309219973663041301322719701349702246921061469303227199128648\
65619417129221450713610427360596891037583015665605066081718429002567520359346\
67128854472495643620094441062512448240951837005640867947710576497047262695896\
3483144440668737962516285790211928`372.81652557742336*I, 
  U9 -> 0.6321441126168583853678576533513910420078442496786120369266500128974\
23522108165753885447154418421388592456534564450317530860578916280004277105695\
85884010956899985578679535058064530594473614744153410840717268835896143115036\
76080436389003485503482107348850691434517267300503401419658723179674194730238\
01791993429209351769666524465178201423495915277375169884293383132669046598382\
5334745715`372.7133496856979 + 0.84319147922869327497015042976188449330168749\
05025379815638908082682995461664191757630757957065286327182968432358884891415\
38632532402008235378874378976504517767395333955283048833522300633812998021658\
10581991521226294346053866723039961429030256637239605450688656951653811427023\
03746048591076188083084868079187035864656894422240095628344762093603279594032\
456645238124539769261321157271581`372.8206830141985*I}, 
 {U0 -> 0.1960257926980134615205177159468725662780091876510899582112984849048\
27827906185042936306530170392917850872001368714549950813530359172525354716523\
91867551347369653247316598939974120970148144816655336539819675779066188426822\
50422853728647999695247835148671019930359530710238798678402022167227626004003\
33218709777747517918662279316801758376363744007469566408518766949552934114329\
2414572771`372.68857841045485 - 0.2729152339348041178007880034523408684579077\
75025802689690979377790050980868317113247426953307713006426769991764574194496\
61999043638972999461333887035700516595335028130803865131952192200334162890067\
65620303602017869858454061067501175746717875430233538537991358380761200767832\
60471667945457526296669049942673427737420003277886531751336488433245750433303\
1187921005133072941453520843367414`372.82068301419855*I, 
  U1 -> -0.319078975729886310674793217373164914388765332548491827945825779011\
49061865225939577265880951616515277230060974353262746282785837408469805198921\
99269502609639279062579769594920936931624884098821345589314832225865530673215\
92931867990720862407693999071912521118498500276678315616390011150005469502349\
40424208291509130302124870679595115854246366432207475411936739209074497881930\
09230348883`372.56978723630374 + 0.795145455747203644753239481971969165866005\
66721054669435409629296093900041879846512920813281373148694612989685099960423\
04056359076499547845993154096719844623480300618305153640312387419984031225648\
60427317008508204194567278974897763475754936086099579998782901147661134525776\
21613437792530870266718343235561792447837019959010018451590877506825701712363\
31604978885350619753585045830583158`372.82068301419855*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.308874739117412350106895708174214588876\
14331784452489556002506725176480193593616273446665540065580997985592907995594\
56815517421660449792667666716442743423183540506368166207957537229113632449614\
87383073761466918474499441762796651276772069459727960262172049514629757180327\
04808793024452919272112042043890053317298265375477914396448845931125382856320\
19484902244658022254422770396108665144`372.44502390814154 - 
    1.24210565156029863834655115266256611061640732895611416483615974928992072\
57433625283992098145989662404488090424467810957304054848930080790753612034530\
50537497744705577691209003319217405249719744512608157224902714271087212543662\
25565198375198066906448548223495979690366023805389982657376169077536696487670\
63293691018205077062492824513314991575113586596001897665396629475511376834013\
027007`372.82068301419855*I, U4 -> 0.8426873214526279818803291860813319513388\
82994349851172419382743002965064173376564969248616513271129259302579521842290\
05660821412719288338581702076597912352836521619188322021979194500135823864719\
36757616366228764669859849784901562711856308560819528677471573954560153690976\
41278421079070563847329516265041225781023912749213283613704181549753195994518\
2351030375553131482710317452247724958`372.82068301419855 + 
    0.56646077255085173248204090776264146494418536307713543574370444870205208\
39231397609928892402699563702734223649136071351009431885257814542628209717622\
84241259399608322673297542917491745357795680180514984228754819062473778372541\
82388511100484990270837310748930706728502690462677756924282074051116075027018\
84648012388642037400951634456973924544482019003582954546721668366820918616205\
980152`372.6768861625844*I, U5 -> 0.19789963408233236201677599236031224413936\
19306565651220926903283726888538385800286397801205781332752342335179838014213\
80666617458528512498745255476571372841499617913379793112556795990735209401310\
33463241173198055450421353424644397211353121275918550076746004752825369997407\
81155710123535863797547489105394754789539914628341813921631024787002373909160\
087761002374063901717914409958858832`372.82068301419855 + 
    0.02192974724732203927806441610152895384666027040706005915659556749301044\
22370373252231464039292482492245021763005232272061773452990840963717970935033\
47225827939379158409797252460203364593418299175851546993379628022173423261869\
66025578061924189963240923881193120223960245165136780704125277273710723795953\
67679158706124158303760399723696996226385776498945356651051173111181800083875\
54175`372.1857172737132*I, U6 -> 1.089862799094200390177226240426214590316132\
40195536519942861787372896905582320164150359988934596316458210076035133876545\
51387345580876082860064345476956606861042213155509074688238858205417934352117\
62471539677415895858757153685582176223827206547925161199849890942845802987506\
31771526353791117425283968111111982566658183488750885114447300647574449214429\
38541334094646527932698584258906361`372.8206830141985 + 
    0.29732470734278726074050028350358914858488430277300397821154313383053094\
47922173516195162398724210441654144171632931745820642428681045790279665703786\
23024287952665199825418686056722034387127266171456092940308932905740480043326\
46772498970659012314311463180397820232859153557980342881964556868224114245219\
54259538500070919151114197605187908742545779976585084657213660781590509254334\
005516`372.4710164340356*I, 
  U7 -> -0.776366778408038900779382910639397324065348952853843805261653680775\
02198910798812937367724762801074828443702309371509267472976218837668936899019\
41168879019360014800684063840445942930671392978319779972838013008154219324812\
05001654521251443983081547962003334825224206175263324456247003087012479409287\
35014149320566353883568755886408453765144125091253589550708418468737142683003\
09618259017`372.00077226690223 - 0.970886030527885356683332499346666141580847\
12485423701845853525931982397682749008466345762533487276202066538930063688090\
22986223277380881134535214753332264089788114798633363836615574165765953217994\
36148553419475361167013784024713700091444072878845746423411082698296754239767\
43977660429576010088173635816237700990529060679837382156922691890152423403483\
22297700863815276838996805061221402`372.0331683911059*I, 
  U8 -> 0.5789866941865140739463473772587016445905556631309987784273678434885\
63375332407253854874554816254282931048593183955487843820845101887905303770824\
89882500623916083884543730452296262374807373604745477165367013051421989771734\
45064983947905115517778389885404108451405820848410130328906120131926496492514\
89108125192883211416235050674120042956661992355042166863437151730383752980663\
9091141082`372.5412112017691 + 2.56650916535349555228908704222772965898137171\
82629994615579165816668441107842465871634884881691741575995522364349558490421\
42514394366163926379317955304929160564639727745601599220793217324095708223624\
66849416964555252749239870593096901451809074155570079896741149618576282529297\
38917672390914552637356299357927844943701700057503769621936606068012664674388\
349802137277231990676340704503252`372.82068301419855*I, 
  U9 -> -0.297431007479495611621410922858943866634548433199809705737109298550\
47354632759218544063820833580730635700400470533704587582380975870091370043013\
72316998235047170180701257628823406388488836374534627591890818741907218500195\
12834090691214308198797590310199487979228467341569255633035880707857770941352\
78857617916465165738185887141000338470215682918245367617344616455256045464657\
76742219829`372.5232530465932 + 0.8957916567887047170787698280302353709535949\
67429519446353109601429133876372251224808398792388979078078910118682876295826\
97880020677993275035450113717481565434297141303004075932740887593055859244219\
55642074608223080966141930357228687257450171641051676429015807435356367452098\
02705453995595546867799311162918004678833693673137996199390023944287441666196\
406587830218631532151875992168369`372.82068301419855*I}, 
 {U0 -> 0.9089934921626445642320663210027379080039483098465918205755876399005\
14899024244604016413185031296050141109373773158804431192035362845028174452483\
30773146353310461087117699820233177767481852160279991883798665702141150481418\
14053165130112388146282251184162047958850829656659705667032089174113231770458\
65915569032626390498644928698565522746932813934036074729465505487125966772047\
9931774688`372.80418047977594 + 0.3795919779093487341566935563738155214181921\
65333494111213946412555261469672240275606549234735014696190453935607088029216\
65140411340026194800219018895629875903171416150825264275679326657909288265781\
63641848848238071807573812737670358253886284587158004554812064295276851665987\
74581908057795449006872957973920872107919653134863103925221130806400128427638\
4551899763083148265115498849186137`372.82068301419855*I, 
  U1 -> 1.0569112988984176464799972970869852945162989121846202615054553441798\
06425765411096022463085909367778404844271851524996683605948381848865069409522\
20161585859778396277843897562371374670638052654999638511313307741410419899184\
34653127615906075200454821830740445720901262771503657898194788873699271794870\
67074818212154715551228599096969788205665756974228653767049108021871547863309\
862852882`372.82068301419855 - 0.02149073742615435591698449601100978355186509\
28309484541744357052243146127596339254755935456168919887693281240158824796352\
79719130961271773393914959319521607254070808768053909622987408431413858681386\
03973430834109637506600110114785289016643924069240836803325326205986875290544\
87042268516944682123049608636944698311820593078421949309670393435968534731924\
958584526933786217138089934779612`371.9191934257167*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.154824655675601082017902398448407450954368082098699954255003888764\
02188294636539466612269315341473277354567130653466980422639275787596987489945\
66117902920719288349559077553819813988036765392677754559888463162249694643614\
85200757134798730540078110734957526354314709855011547800891837103633905012763\
84760781720387086959992602205288477246597760870206305521700914737368268481315\
32369474933`372.5962568848262 - 0.7593565069595559062460922455186987893057649\
35619955214942361128039920471124353375317618257676525681929665713491298769356\
53211534711220927495503416595614468579353599366916960612719080361728191492553\
93232843913221312189385702210275470464900109632984107398369424607899810348312\
30012077798626734486094878430965790839035764305100213173976897859162888896421\
2683228187193271420885880494958625`372.82068301419855*I, 
  U4 -> 0.5478460765317956463437971210116076887589503462311389449041824685321\
73721340948955468472274964779825721180182957097759128598352404556173708053001\
13794976382894230217325990230610383372602274848146306925039865303023964213924\
17602819020165558087090264792430618301145486466266515669462773520219470600171\
39769143884755321377441137556597255930333381593078483011786409384409817436921\
0664272942`372.82068301419855 - 0.5307022357047992603541199252316868819337040\
33445342868781699251607954084486313320183951065772974313730162568580765399596\
38341754865586915316347289944151386448654452027567950001121269598384291443112\
41038608560945435725273073285557597769353402390111488286356204182816548647372\
42262873807060744968712566904921565652918415516673905341991543366994023916271\
9446229700150763240487437975352281`372.7691006277473*I, 
  U5 -> -0.168649218832910066191946379915380580553286408656627757205128497368\
81842354640915017636487517991319647204300637823647499689625065000616096243287\
90150293879322858110726959496484167130492330364856939423697082278322793753559\
80167329395379917813441653118777966377859618372932672059498611290604040406353\
24115894515892497726647960908087776364746109543237453978311144606123265982504\
9004493511`372.82068301419855 + 0.3128085042257516684531957420070165217130792\
39003910395864940940865407927350357281993287678329505743940756693841635094836\
10545100769938517313604002984774618763517664467394098575163722644835992748752\
20347031873644706358393089707381087881030408462715139381963456312929233971112\
17434132797130861175464340576452298947945852206741690841050896991530164949196\
7838560701251436125026878379427985`372.7970155501506*I, 
  U6 -> -0.442343592697364094946518879757756355300877002873051990461603340717\
60448761794625347046195793167083605147594751182957150330261273787653380901353\
99550113180112213786546768983553991337613094930952147111107406397758392879780\
56627844224087600889583568600526421271209533973229054774453601406468190966638\
65630258539311591508351312304121504342399112691542750203628731739720625785629\
35277813454`372.7821436584857 - 0.3529599754076813116441383443241176373805813\
19870612047117062255044041332666299416718959600280926103122770018362759038635\
97729033719736029910070042291259805852456656972856940747859486705300116372668\
59409489228607383625634893643703708764536470554081572587425032948584188329820\
77872453460581491926067627042081288051563597584704306463961601025933655628509\
6186089834293717526092538758075651`372.82068301419855*I, 
  U7 -> -1.052134594665421034350895708974391678363125785990869335024023398448\
54250382480842887218855305867440699735348621623221292202996673082883000180194\
89086769129823011941077051079076366193636290415266634371114030961838293369707\
84893603172452225356741454119767674735619700581661560893053135500300488281255\
45512271914633220938689116390324470809966715673750304465444337367725799303437\
1586388833`372.31381539017167 + 0.6378466192579556761093596666721962812331132\
75774675932089255503047135014284528539676692983766381778643016107346034171561\
00340611029957910540117628770103419896622999029160139380550238467530681726364\
70299760971257531235710121311326938633708143774928226556758068474526164489464\
22809870712402449109591943661655658608139807446335352287173927591461577614199\
3134445205227781327672413713211833`372.0338072890103*I, 
  U8 -> 0.1073923560238291142331079253451066167157663524403081544075291265428\
93861360453739709911793180643317836389144361780212488568644685230791275459353\
39277361417670836550732129488187888004668478504314777323340621242757036007953\
76776717279742671527727524921245872869850998295126352177041581545983579003969\
95791159570147613913947241470425003017540019505213785029330944378762325517714\
9164633654`372.5219108712496 - 1.48748643506479376907890316855047682396138988\
97226995446562928812127641393624742526502531389329343478302621705613675592942\
95152760554012601566038885484954343839350186325359984208896996328936138979112\
65303738451940232434620812862690317395451408058130196826344354061308793555696\
05809816193109870335397664908855543656072709550387625041730247266187586764806\
938541543447945283339447230465731`372.82068301419855*I, 
  U9 -> -0.258419607749377131363829524825458127895121408437890807797634359022\
21330339380417045941359031631677983106871779301973439663936830288062597857928\
65815894068829054680570305149783164826542220925733113046609786267872888803470\
78868005600701007484920101104932628849924817211099980711442466134139914101469\
34952330450916406052814087837030659556289031960245339888474941898264938521133\
4671873285`372.6373077434817 - 0.99255949477567474839179396456900234996926352\
95010356086361888999688754624659070259569901269588400875305800076624582711409\
28075472325451372643252900929254558625163819312765159789887721716124843361375\
18571896861994171064354903263944140225426671104238376277698553302777666783953\
21826072518930640003332926581291420319722351607932900148302539960862543087914\
937976869666974858675186348305877`372.82068301419855*I}, 
 {U0 -> -0.912815208508195092719925774208872082991735285245825663772792793941\
51398942548467078193578834587362349150869860498375813503795110365175137803861\
75213502738475698016713510808829244185058238965650730400362647754957572254431\
70750137879076782864646639789411972488159025435256619207426559189147544451254\
82030891878040855500254859526003187241664054732923873279881351507225660914715\
63056305982`372.7758854249446 + 0.6665601573507755761502496071357462111105778\
55200823045053662460228868341578435223285981681077437217823041166148803944967\
58145609385026382553564177451282032631134001061254192135326730967142848990182\
77290569576699445923205795968281993563537173202454716299225794098238227234330\
18840774805989210497452909665272091559463960810928312077555279350884088276550\
2098841798833261956611645667517533`372.82068301419855*I, 
  U1 -> 0.5631958501597362346928653765080262332550147378584267717367513493381\
68886082935245794484744805462505826705059380648087651460144233294387536591047\
96718425418118912583545085489582805229473751623764231412898870011453409673661\
44083946284759155165004761945301980793803365901128141172043540565786515487001\
02151435020971604833375938236348532780147430054560420305331655433648133695922\
8522284936`372.82068301419855 + 0.8199095789739912597390262071643941425609833\
49231137827566806006258013055282875961079715369598299113575403470662092044731\
47762289691542654635126658295428357302127180054584694716739815314567287305182\
91573720585877762255848334853948237262072288332008204144526586785181781280261\
91520644087785913260850292178308955711374115658319506733307832389481069836239\
110693977487024940019687303340769`372.77956634464704*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.486495363441445869112027145388340144125366392174592994864537352378\
23744543734622166687437512076963070746918353958765628121430915419102665754268\
60777197380289129376281232825435058438432019971394552320473181316734314113219\
78033406731172994956798882195564646832913233233506616157049616728111699705275\
76989353286626298379499144291928737604778834462683516803014796226646864286315\
87048214755`372.76961576590446 + 0.391565353992969390486962259660428016491560\
76299536238356591194713270550682490058052909870238632272062895276893039532511\
15885135082579892156576295007759554434384347226129151700976406144285986926849\
95440652814823766989002844996213325884010196007648871846096587393919393487503\
87118149685441077014164890919956892361060671840908208849333741456449415063442\
98721561795781154580304275992394896`372.8206830141985*I, 
  U4 -> -0.186763678359762999772509056828991530773483664029236782064437976845\
72670461045201514030358832016297869043673902754416440061495372275561026052987\
27762054062368223358452717269697640509102179705077582197971750946370210144638\
84642561361016172103721865217037596362148374248803164892743013601167840999666\
32839182363096692805627389495830479181483954822211123398809737982425849601268\
30076791792`372.5886705702076 + 0.6530526016260909441757204834512239096634483\
59218575560884111774234634935213398844983989251916657204151369112429169297474\
00593865553493514745691867870632803408877416771474173441950549676168916749273\
97205909188749238158373717432229831993866546103885893604979329423304005703295\
39230177599591529287304961521535557116206384436427092773047416780450846985357\
6378856554064223749148018623433281`372.82068301419855*I, 
  U5 -> 0.3435298602341689678499492891928458400137906281874379248371183186109\
62983385542188095140134455847050532878517369960355365428677855370430356406845\
87115896634020671948079554791166188815007379615960187450601126941964726246800\
32673955971353326203372701401700388168864484589648982271657486157272428190889\
75079493470541675879703288088397052810442115041704867489618455058654235806016\
7028797999`372.7947709438838 - 0.17581218614398013293634505021511421403368277\
02863407539989512773754501996190463046360364566476780666296474486531326150235\
71195338722289495962233882277147651956440617019931176097289425761125877241762\
18886988260251125772581941530039512742242873781506943523772555032932480867208\
13374369207031171135771346794729292888478831447716823488471640932565568123700\
275446879257549505776803965643616`372.8206830141986*I, 
  U6 -> -0.365444248844150124403573070473483353484843498740569003394671765431\
63634781072125099864908512651346867388847331125645345598547458757781114831586\
32146605831810464855411431897820075558787060282573230530895066299608111294719\
74543575564121632090302377392903365312019333156709580809545478198241936080882\
56935641348122924036092107579618081791448121952198542655897073400680146793674\
67068698853`372.81764388555035 + 0.094878774957368171203353692917687420249441\
41024983106276487118571261075528285252363103135731587034767533623583933235728\
28601116393237648258849089821456190051955523821630635000581068987241148272912\
86513952796155745795602778073211953275673003588632149245350740380072313489506\
75977686938429927818749917200197369910574359971940802850074828580072491016608\
09669510894167766890583797506858559`372.82068301419855*I, 
  U7 -> 0.5403461375211056518861655880365491565701815175463213550466800211594\
29620318115985633352515191475014452966617015202919726496363970695753926880320\
07768343168746744453926885209804239485087566907215641415147011853100629402907\
12775110433927393990840552409825461579636981597577298078930648734910309594122\
60614706869377957252884030098908250501356514503137741512031089233559406395232\
733438016`372.00105309666264 - 1.11952216757311199968008612515266423174850042\
98596462261294397130996819736530449879651593498723437212967012065912972482254\
22657380465771680003120028541302990942832736621289115310510431365969383679005\
77412815468432893503302144807104997167633421086713902207261240576187716814159\
77889917688529408365299599826577146359777321642042786287621952061113074984389\
696092089543837571691691959166023`372.3709277956298*I, 
  U8 -> -0.735588441108185524130561118177899270890328321456317896306067582101\
77132696321339742335378699999715551089954121903874572296184684921164634768164\
24879547430964100967761631484351313504367697967509122245400728519806467002308\
30535590395775138643896200171330753077138059497827856328361014174660814376702\
32629154315025098219596353842617607643353660559493799552344774111245408260496\
94354195382`372.78238435854956 + 0.481059401334420997689502214177579795344189\
29735222259033662210555606941449358209391863934995732747796704818366137927339\
07869569688542998786618838993447160315719783639343135296445773116206107024229\
96233737027878530880389721437337436142975514280405178568067764916506902999714\
09516427391819037906860427823010310141238054660634680303492091262377314088306\
15631376513535224530946576619416362`372.82068301419855*I, 
  U9 -> -0.967787054379840890249542797149712838709753349265623613349690269075\
98782534791718720145593252129119501809733830102988725688448156377703643218952\
98422438957187970336055757356659330593486293653061834147993417559919298603226\
66168167171226741857683640024237132681386709941290164793212615658922971178352\
96412231973413516212485612358067031022051635076568836983569868502951750941482\
09447875524`372.82068301419855 - 0.417644629000378163679284971481924683726106\
16765621175832008112174299880391120780873480740760875482696785574888854768284\
14721229646993466351703360116143959797263861387935865088961005267663193825335\
86715502288403073950110484700800747838118058797694598693459899812381294071646\
97453469825339710204888150460649491782055797919483424796567954244457419452908\
54803575190156987981040520222092006`372.6588931664714*I}, 
 {U0 -> -1.488548883186762136477170341390049792419306244331903343405061723630\
16777367254693566363119769122880087502230771422705630300581525066843143800072\
76491142759816173088639006250434727736791456710610897003193252183756027927863\
76660484177859687596357941549072113733751325094095493767290432409334720648798\
51941774943618984421477185183118696560313649977151596112090214535043632448931\
52846754847`370.3675053435468 - 3.0160896992660832028429752510610998811120520\
10338481167775801142095418717482102534054632490780068804210253434852356165603\
79862777297368974413644026779713056930734835430025552409949680268275198362129\
77467999099536701075223003061603133477845554614720784120571858591347683628657\
01655618116334911343220842649908515976413449861717849522898255740519581574540\
4093765351770640824857365097217336`370.57434152961486*I, 
  U1 -> -1.809697959893124322730116483030378169379359326427543457630744562129\
41834469404279888067530540729935109714948909776781893384326173882564107253653\
99214956701187319336915127177217066481296510435304537448621022279799847198890\
88704732632631158412596618419690927968707280255621410019079528096846114785965\
64388735701825155458968438654338555960632204511545418392898602484488459447802\
43475606869`370.5743415296149 - 0.4703564752103093664465761821393169507543195\
29864376305559760944964390388102322218682901112242370366727674295078852042232\
32609302585992890620999877344990156438186605594814467032779033976187964468242\
54039389793003860239392948475948392706408453003249675963908043436849271846896\
18764243124140044431536766080141354011363286386560331963821925858561404748819\
9953135428988443602778840253109677`370.22811118334306*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.039665271812677533942663755164232150277798907054816132232973783107\
45859095605238722247652235047637322223217609032907786814354596809933279915338\
70377669170457590871150919078946028420580353319294661716605774263711048751647\
04512235846562748983976925315482987777199680213075609167083403960078707932662\
71634794344692406310167614234467992042805653185764815438903007644452579639247\
33878947379`370.5000008154923 - 2.3402449881095553677996735747789567056209170\
03016881997950197349335742389927482663181323676770393505128635551468900538850\
93357449827357500475418020832843291142407268597565240440912336246206823541966\
66792069531388909090293872202381548480544531891770093157439580885793981028903\
96297132776484971425393001340996839997621433834342446869141783947104817021384\
081843395666058373725654525256565`370.5743415296149*I, 
  U4 -> 0.1542272515832875815050081248226876835413297270265407329932959912210\
17845002714732405920905492278920183476776544107923346936602370961664195644750\
88917318143087741608916897877598902087207714627173971864724367515919282306365\
29443020557602375510370942787973436293741403987604809200200667944501591063720\
27830657716603881094299605478718265263024477881720447127205176478934280861051\
1771991881`369.95383993456005 - 1.2190403799185405933438648795438087296177551\
07291073462948898816400155630365113874426935401593821078953060651916464176772\
88358953982762280828118416570211759091727322616633076989013333908526045836513\
82655724707573751295986784460670301035616177201519947307263950307266330752441\
74273563071558117306831875322301990961363425405621928450126591656697488310515\
4904619082284254511574666789575578`370.5743415296149*I, 
  U5 -> -0.285351263541985605880908917832514934530556636755718242047590970696\
74475444081803509825306483013253423041230011275803719906164276992761768781812\
42434545368045613093826995621540377985345327674933562821393766986669096431356\
09822684658290343301744188793534903449996704531565056932645794066523086004627\
85101694107416567151975643474924150358808374349967984104748808044960956751256\
44915149273`370.23821301184836 + 1.067662491677990905176332026754302844434864\
77856770392773811781580350047888839563405471231848141865838228485247528385059\
22856043912971606149959597371879430616157840403141943437215442493162323424113\
46040617357016277064007380749640186153986685626041149308249739214773239442557\
78564230213234050388605187909191339187494496535455071449935729406605307777852\
63493319596973034969897241347399045`370.5743415296149*I, 
  U6 -> -1.723678226123882225723975296009543128597099693169278534026652010400\
07559998140202122942274169465755393206364980929782098865295783064364801437896\
08689215529019764642857742869522293841201779276580894200430216880509120485466\
64320767626360896432929255206936888430399242208408065797401988221684362936879\
11645017156175281762146043584063232917810889132209114937226089961268131778563\
13512954022`370.57434152961486 + 0.300648951556249171482233492323925512225617\
62762362538304623250416643714388673438640556294247180365002316481829303708411\
53796100777311917146806020184362273279697413493398665429362024905892698548631\
57572754695830739878067601642987632710736417026210395874501321935502056455574\
90112372192156974103613218133525473582566310511619153785996745069785427473370\
7201663714650465280938085408605944`370.04340820366195*I, 
  U7 -> 0.1991389902422804142050943081134822361241202444806557829059714585055\
40589486233179169245188942970284079443646503429318191368186410238882210213774\
07705652456652173780187129151565891455599554262642025178194031840529058804630\
47450835312060902461785611718626585476614420193962635694939320190330724422458\
43678321373743422467216642876411956774784786788359257700163099496167799461988\
9724953392`368.5910959489253 - 0.67376555344090868194069474235281702962711228\
55003040088000352871167005046962629188553933684599221979063682611219875582339\
00205256220713541414444044343418105981329827318582520018372435171705006268309\
39650439262394938483692797079772834071240365891542053301869588189212223312080\
04788678215852178862163506598578625867880561191324158980902689328781738804348\
804157732266342788815458801306969`369.15109805975214*I, 
  U8 -> 1.4607061848845453123522925822570218631779388116482259147702202909701\
89138039805046996283991652742303953553595247946929166631356813929942862854799\
48127035454333991992940098293515434609361902885138438522794680228123609241118\
90249005130885212213547539342645849181932770565687637981375454520081309250645\
71448416092373188911692812613042682951342081443342003089834988737726947072258\
5863872354`370.4502227096763 + 2.11298488074404923958410978697263399987324858\
81227705605620586402679050520645560807966184537796225543898934598602498817480\
55490330818527522785742940543205674215179989423710948031807172605062923877924\
14597936357129185700389301849303938567453677338699810328962690952100540353400\
21758582439174454600721687616510563989477909884734405356877914057684664630753\
488491437048509523103643979444639`370.5743415296149*I, 
  U9 -> 2.8794205817519252883113633849509813900593165852755605033652621240518\
02034904571015180027303637811367556239107337987172196950390508315378497179861\
50807785952208012753299325989793692983111649780022410026215836913856743974844\
20590117324026831894416156808673465035646729556176990713106134873732588989269\
01403435200395937288526756640000346855305817999844828827894633136826944894274\
5753562478`370.5743415296149 + 0.38443726945147722776912125170882289899580796\
18534496805900922837714952058153349939624639220218486664428225396952384874010\
26594290689363923288801691711434091420559766951662817096117398171555759753248\
39035825662996848030048803140320199509717480004602466913626954795828745520204\
34386810585548667641274383503361965812151935043946385046962013900426707113856\
69439635657114799893085163965282`369.97511611305816*I}, 
 {U0 -> -0.975493203236016215825871359645888172964474332426512068886560798249\
95337000812719042132906911916928376292496655345772106316679492893368684112481\
45125875015935799796763876263116280865595923359220600985919223848420109403515\
10226888023042104514290484827503856416065799473040651604233790325933645204029\
29851856509560075981488224716436041178587541564963647765951509789807578790412\
53721058553`370.5743415296149 + 0.2725668391249236978265888809718817610906508\
10716438237003562712779638833017566769029007081426768306454450215189728417118\
55412349724901342328384204476471808854889548894379645985113126461802652998532\
71753583022167285056522148236700640052071053105443582521238650498388307556865\
83874794543490463684996798738318224361603677097587369254636931302555776339772\
8009906583970265993081172504990403`370.205387637036*I, 
  U1 -> -1.293260403864163449090923358247958611379769171120996154643643888781\
59724116688663609361861065954211774892696138795626191919696837211431665754179\
68690600255589225530162594282964293249186268030211165929727999016678002410111\
30056070320611268510517596988199847442668965026587530834023573067449414059568\
03108475454563690542538962634874753795979599970419988443866968676322166261805\
63174572402`370.57434152961497 + 1.234775178482022347898353670594054954501530\
54321916996217052816353395268902253328782039718342596577856120327510805160276\
48188061904696839570802263193461722108973611022353104852413555989881225918354\
86864817866942282283229954189142846213704423827942200554946273698264974128400\
49375949381731622308054121587354694756267654323827645764139305385205413758871\
71078698215442383853434826384779904`370.5396581063075*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.433175754946767923853692370634879213214\
72890552869184546734577623965435465516738811660853214335755459900005806783260\
08258689626987051821227650445622891547919307539752325548089455331349406077934\
11278989124984746487824826275210868915145106529752394938040371927275137341949\
07244239636429807908597918857307893184595114640860417160496762495723851693367\
1585793331938699593552549960491621245`370.5205055780686 - 
    2.01051053344151152340810054297447951647954988976571384480900167928525798\
21408180455960413151202946489239976074302933586923059410272651735270958386464\
07844612689556360055880634030069255950761514047747972622697693885461353029849\
70430355659849031362905136821365866720642962427886865065086171265512253941279\
25120417092278904629377688012638638488793765566902853520277586212434570638665\
565455`370.5743415296149*I, U4 -> 0.26077367747350485981338646881898330049947\
29756755855870600290514916409048188500927722901057056308526431859075591721282\
76947126201276904184286788028625965852774491894641228368361258577434411905377\
99931591041962861977531119970591978279388980490420391693292282600034817627974\
63256679241166383458547481810250430430048936417758048951909591017071951579177\
225364366777243743552721019266700461`370.04672427754906 + 
    1.47558750652613269064278025293280284213056900449719241752868126139187134\
36724807919593775780357260783694425091798711111956270888697805187296028743141\
67547401517660031442837097062783752399963625109706908063475574738228615007137\
98861008333203007293147938877596929453748495501820673052177205090843541805781\
55533067658738675611314299378399867383235758082165427917573446297771872857574\
690409`370.5743415296149*I, 
  U5 -> -0.168333745544973111487571082818242423448541941782074157977962374308\
53049034662804223245059016159547185811296909393067037485117251409106277064348\
65277508089555826792435024309041457467917054171599948480458444772695616886803\
99555368417192362310592220380169403223825467773556886914846984707619824353880\
05703871763624553922627461358980025795769908210703310906013982925666110625139\
17935051512`370.3409687780912 - 0.3895900823986121030533684509526426267799063\
03678136549535840644117171147136011980183657311146723128942223482423658774369\
50592715402873174150643686009459774415769330243439867752430566848029194628978\
14592157522180712963696505028345994319752164429212637585264918752175381976871\
03522419180671150504964379043512746268936538405677131954659430031444988704645\
5780162561798245348684410352060029`370.5743415296149*I, 
  U6 -> -1.414039354276909720908456077486618742211556875442137498023858545139\
44769556255002937942446538246753470046099344961872015576501918345356688694223\
02260840143705787849083877743762814509365198065329538136244928552758476246873\
96134243295914593721462806071652634395734371399827369030067423127811538754409\
81582872249314775287037762544039056434013009772614546096449005917616053511003\
47965951178`370.5743415296149 + 1.0526069449097843995851135998202457921759862\
88049275853764312685011253091886225914147316718430490522926448907673129564672\
19267352222731145202205723192575466521476578031581903063514227696373798001027\
07187509016153142442269223059271478486414986547873082457814282520188443136054\
09789779065924366038617891851610037723177112367455288925094293668886133514378\
005149638486589448119608193631226`370.4844604328804*I, 
  U7 -> -0.962578535564864536179027894769205395711045694037507282080675320327\
01097095254143816225303639124942723610049135347868288318640275438555683007397\
52609449987223453828193956949481974256216646168685960509179065150276316330424\
44736626625012721706610316643165636243151363638390822393808876208455860065712\
65530831669239004048748887030249271607694918520066809966201863455405417982877\
91677251033`369.39256760322513 - 1.871746643578005948578247595148876705785860\
79993716362573757332560129128180151585401061402433802009677368885459365814089\
59802494902763415934241496526584788769179307026844823590572450786370120303271\
60535600760283171859472603166822967374494769043135870358203466795717279555544\
93674185418534898068731508079917083477618743817996241115605143763571235909860\
39106276129934530164070752989646097`369.703693346036*I, 
  U8 -> -5.538461674959542908211881379475069633611825534089553572381305872870\
19055890979119318308748878347921737700351741731674428120242624895822336189254\
98835678137708256100388611098990557812889851202224239221758802837992291860500\
74663446264391888806148873674284082257164237858554197333424159156753843433731\
82593286764677910294425506461673167335855583400458719666662289790848586545637\
51826835969`370.5743415296149 - 2.0894338431919475487677280573470314309346827\
89862163506143995545923362855583244043253460826110735374275201228063509825424\
63238204684164589955019011400576835032472411200739340977745072814507452005238\
41825242360197202842017037877795750434218997027499801001001400374809313602419\
84773127435777116298272812753571741152163448538743616670678625996267070010548\
0804749948553060882730053906530222`370.33110093482463*I, 
  U9 -> 1.3997855797638878845183909480291309147286847944578134548361571578704\
55596689324258821660895994602170390659709821141788140148923080300639578858952\
50406056147365699301192310950786700204816753806770451570570081797149053120622\
57486992572838416973934044716605336939319287009903159605079580343875783232095\
14548575345030076596275310777500943418135804274721063217920827635389136656705\
5187086076`370.5743415296149 + 0.25399095705647549050733764885668777264431362\
60044064216169020201938617377495190618990876628611168555509200143990731975381\
55026146488636627219228450350923522889801074242423568242226410870234284751437\
98285481159993312077007701790679427912974815531307910674388356856369146466473\
44841055483216477341453230409896342733715664679997926967063722091541621128620\
195967295079601493579727079064192`370.073366611767*I}, 
 {U0 -> 1.4845395688548109796963165677688017033308676451078896517833420755641\
27115294565157416088270085069783451785348930308945978844924888130377655404485\
30150627913613045197930250240213122660593435904270905570517063403879048937040\
14235933948958443039793010131468195263572242684422816411853228689989500009613\
68659731138005673767625002820753537079554663512648273662794456496985111283477\
6660860989`370.32573264541185 - 3.6392628635977102599096807713386495186119942\
25253658850744620656113883263461331079518603742087215504089102500828293601878\
70422160249662567001411760906056022022868601060764374375920240289694891031151\
51243709134288560299512902038087721897414610266987946957980159250929200205657\
48115226394176853026610357202857854954622766728504431440782206154320547301900\
6649106350898856020684399671566769`370.5743415296149*I, 
  U1 -> 1.6298747500079092061725898477013896685387522991374486190216212001431\
90001144559626192973987002402152119544294906955975246106254608918793915351862\
66103831173941416668966425825963235249898972104483372529359145601453525987303\
58597994174474243418914290674235829295267532694764641702477146958826578702142\
08843418738010088981237834661449777014803330649099347150598572242004374688215\
0186421811`370.5743415296149 - 1.25952460083208816982925714736021309166352530\
54008075599089338957182639840520920121679696041141350572417634498409183873695\
38790395724311488170719825212570478024180695666022851857444521045739928865924\
83758972429462060824247556408015487659541068919209707229868320915951550272763\
81677865274622514172809787898329063429413316539187748977184456634829334609335\
357167435099612245042980528753081`370.53724504883866*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.480370598915668320062375340842513291716005883138879296605560583406\
13965874967129777845938006039446566216647844003427301642489771904250429556651\
59716601545951704465654010814610290820928646651493624496683008142388545399240\
67981920644288258190001305939524467054866416654902915511209435984564517852007\
04848395819342807360255276934813930135361140488285834142492626765140222259928\
21016526803`370.5743415296149 + 1.2308650277591710679550967390802335145390866\
20285202065269932704708883728369200901374534897708441230450905776206546759354\
38280126477958662248864686510755684803989395779973645530687670721445924080285\
11460020141257535917423788689964214236316381253857194121701334634064779788688\
22635293909841687447302814348178660041726812543216182350708996276835815735335\
4648159119413963635533662940420769`370.4136896282618*I, 
  U4 -> 0.8830365536034584790023852082128074932026471492950615764240565110694\
79664699210105112593654799428427891571343939243174378003096823181090123990277\
34089418636142512817043094489913461016952264810634485561648765793410056636695\
68665086417674960434326394223363970695139907185110077762149414743101255266310\
95859266015668277089455768245013899037104065782599150384927539856625691683623\
4828775371`370.57434152961486 - 0.7635268756614886246752490411024595369416506\
94775770982711541108682194140059491396536136967212216034571894511414748584301\
70745587880162538135641467878969962327202599524956436219106783743027502748293\
34803918356158529391740329739357317702679481927822585080844082137069638576508\
10194370233518326705010440430630628077533018876269860307764013501716116626336\
4724714059053587288105379731617343`370.5653937102488*I, 
  U5 -> 0.4238837760378426757602505939917622612054444545123986203139730479008\
10561436748018620272601392848709367576877849533429242210199965288799590022519\
51623050923726446548761014697091153060239361334874302820854495579343192489054\
45173131278368268810699276506524045794400771344973191424559022103924805837510\
24326707548882769472976681397496580054093996889678008432038119834019731191298\
3445406699`370.3558906673408 + 1.02991348350516800525282181750936307231829661\
81399626665239145830950496784487259565262053377492542759419784371539887582711\
33068173373737700071170313708280437270349084784778986590507090431608268466718\
42111377990327819335530251511897501012170759311382663205130785576447582716830\
09571477255839652464124894755302794882083332929915986817930987688053244234693\
484624494371496659176741779613255`370.57434152961486*I, 
  U6 -> 1.2822693173488562084608900753202524785490525802584812544791555885444\
71061237132179840715305324357296715899052765316416428677230048725041868035577\
91397225657866884833969074641357936957099125027728872923765249662940799660817\
68686294144532816826549283001420357657475298223755326372545529541903599285807\
53949228501184118578755969840956033490684437467184946185015826129379991665842\
8138599392`370.5743415296149 + 1.21501802280264765342259695526882702018312362\
39546593267965484846598175163170804449338162761976319007753157879911724903164\
46494153168562535173298035045580051736332010428635701724948621644297850546000\
99619848792365878692418739812083141576629878092389053621479189856791207457918\
73082702099999454221067819537309846060854675564121722964056581529085374620003\
455215032954543965799357290385332`370.5414659267641*I, 
  U7 -> -4.088551808911889760967806192620770416505150532076977641179197624565\
61554169227389338244235188599605110124615432440805021168741276871322045967515\
16205807203579797557166129397899694634124592018889563636066204315205389143132\
21203894799660711574996883737239730921991869354218714515962625461333070414608\
51414969357952147897953150096772208056975442078494902457784761462658101004226\
36213229701`369.9523442554012 - 0.5155549291492384406746542170559061211812091\
81906650788137465895002350986598934084841302753568411263302066236308642488522\
34030348551622616608009579780887976882921094978374858855485826104183824822927\
00145561816533657697583816463841189216727088351753515896866236005749723761654\
18291356262575629295350118285468375958366364961540133921074717796021800079083\
9597089243578491911869271281586002`369.0355704942866*I, 
  U8 -> 0.3666325943121067359259607882894224546224341391475167504542372449015\
79082478096695475039539390746939580686898647375660857692377402586550548663006\
76920926922185766094835865286060289338316209585355286181309675438896650264926\
24864404213803453278052488928465857314727738225185103606031932604019728622039\
19986182408015359702144178409264565473101287820051933064260275646745531646991\
3661914135`370.0947530881555 + 1.89644778151917187860844573313906008543467984\
22386705966191880711674111931973182452225054881411557982337722406625246960708\
15956056000211649122314794492123086247011761765130141710362930425209965922423\
23661191630799748174276640695258725785066315967726572191865056043705826067966\
80790602270190283051467123429189978560546645310893446729028040266785912851645\
06890285724645663468090353092873`370.57434152961497*I, 
  U9 -> -1.087855486151748224206857307415789071431960411578862561501322137730\
43557955807676854269578706961443336511173744158667979480763439308385835109715\
39957900564428547510134770417442848881517547711231358780118337478494871722576\
01321152333438827129449816790497607443627439791596522778950463012958168332310\
65175714292954721724830646951861500831392019545901518676695520557648608728710\
08456772932`370.4020380123267 - 2.2783340488155479759459902122186639893849107\
90159207120575796238985452589756315170495653688034064780338245812462542662307\
02835181453203156106410920742504459836957851017315891419364455133286229184460\
05200315150480815197356824488009361932228938711513566915554744759231604680360\
60136714311335447344790390904844212532424388623365274538309921409803719362992\
4333775593872643647745866780961708`370.57434152961497*I}, 
 {U0 -> 0.4354223434816005430438408191759539030195338353420395643048487754414\
50904563744464706409426053249482105167163261096418821234156291363772327484906\
69410214219117902111223288214974884221653433463751123232295361298929493719241\
70638005615387324015363244751394199371208055187669147667432907486805553651877\
88903380063823287948450059203749584937820741171574006441828425490018608297465\
7981669486`370.1732917200805 - 2.39096558062781976693102424976608226128978899\
73702197587836876518978473077137566345925893645919188314406625689474746155867\
93041113904823840308205511991072820473413120930590450027613953579980605369775\
15482221423003078953200620190812134459713480465780774290071325578540088403733\
52844166976612706598680434098585720163047083549435771884601292622240146855105\
20800689931646362980273583099819`370.57434152961486*I, 
  U1 -> -0.150103077524919885662625311539325067510931378928477864147689595873\
05964029463961455874354333154251729879211573287864169388496649060768568088666\
93246513819842004896488635363976773037963773473783414353221813444067868188594\
33611043165316655535676497377359857619247775074529060282090283631267644815717\
98525279244230210001435448594383405979973356163622526565795449848468747094172\
2349919467`370.09813612374575 + 0.9952385300569613389514205126002701914654174\
41084201711167918742763312759126359602303554775785413235241965872909233270453\
00091959494123102085507540939780166302150743525063077429793534531653554975277\
57227866649355860669913276180831217543258978955501642883490392843142075780947\
39822240184818504317465677065551194567959656907437807214759074271885820274412\
0566264093689556090452051359995456`370.5743415296149*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.287567928369616366299310137847817227160\
50297491367688083145589639568079508247675424503793239428458573008359895091385\
75021468272567015716714253870056055425051094340851998132955404899058660685723\
11538154497836363654813162409314175353872384653261447279439798414116054976884\
85062229446433362238257037899998309998181406721229238089692694846146806629140\
0717654278963132481214529211076338076`370.5743415296149 + 
    0.53894039772626578959687402907634460480418183154281992195784818890874752\
81284653796118594892646213890767378488034934299315147139244775705308054623764\
26527722659336676065390519482268463065878316577679897316258905383393653926619\
71908865984386131499952716772962334902406807428370470383831599707753051113037\
09507197811403806352912078056491286817109274605978957082665388899242294136054\
771807`370.487052323542*I, U4 -> -0.27723549768890354893053348420561005014410\
85185173894006987552339334507938104705921644621817700368114630337695378209465\
96689067795687980219253210409162643051890846349404568590897557257515636256714\
64135617921674698831587960531335692748597250824616328027091770921409271412674\
90365531370793951154671030042927346129047759213964319375871917776028308362175\
71996983240757756505951914017525985`370.5743415296149 + 
    0.50366357880436309240820520173076221584977779591233501284122720755736065\
18530991073308276103001098947416924889029587293223107083758416894767528745380\
54457536416796647436249005343117277860598173076179100969033514552099175089720\
98540295564221134104827547086214307373912525657510196480623321756806519923950\
23155550888828420611225538002648285510148670734332026011400721340371752686890\
866071`370.57223668681604*I, U5 -> 0.1304819615205612421565896858727318290402\
28352954197001501303068811372101770658465814728460409477977179517878618828442\
60445735888706827904036671810186873741055270761532826850576583499521672910498\
99919733846834326172919901086109379260645544298863493057695109635190410611546\
20750881179926410318310900133997670714618616682899523324255433235921081937388\
8433208052035157255691493760386857552`370.1035293878871 + 
    0.68173249327568574096471870270449385835269015663716454737685655274900811\
55716207639052018978694923589313522744020931597058579846010782752299311820714\
85857703752179198461045809428453912402034003922411587263394131007257417040071\
87866940459014210435460245580845896580264526824869465582197514180885960282155\
34397787510727599903430962726914638199378511537620983375234806172000817386994\
847574`370.5743415296149*I, 
  U6 -> -0.202152115401512245107718552112958710488677320818532622031523102702\
68036644601955167632525330603817150925556084079414046171176640267333224364468\
76077847056372673831040472122679720240895982876243629195649214148388583930569\
51299918130345786432252984966729683234128221239724074739033994141698756126647\
45613817860560568703039535044809951894150416050747934006564710136626229032013\
79913197955`370.17286180649336 + 1.111253081924438281110996454261795057319031\
54066052750347000048942634365334632144875548868428884196946531445828839446100\
23704062448667461119675591400414952468082281452519056915686258810031803123866\
07656616721559234058763246987333381192447002048364567670263633354176809402459\
25392636244363734248018782433287585839457417356336335426542174553469670226022\
17669066448285621277657673874382494`370.5743415296149*I, 
  U7 -> 2.1661216355112064525862968267481721832484891409654933268238566032311\
37151222712873700115056547588636817258092903980180918066673700918013968024990\
56559954006064692630156120562138240009150530784408037021622021263917088612509\
07331955279429957286081770878002306470347207283755728837208012801720246956894\
39254051375401542401908606167292121750048399872144332945486052879259868931908\
3202350451`369.96671182150976 + 2.0279750762180185696450492374549437282959688\
83049371428281002313197315889706954735348430098770073849346174545313547376453\
45908830381621055572639683232871099208052333379445181720085059959480432043108\
92663800640310861017646604384807589029109485166964409994821139191521254387461\
32565681887256601248408382058447117888197416216961026836665957025289564752360\
8739837942962633420772057504482182`369.8602845369883*I, 
  U8 -> 0.0085720310069574405194660691332750416430357634621022757398632801918\
67528184734765867238691114506252632059550797793990561475035519721591155744794\
92703097304688812741349798906140157732689554195280290722378643733944143037311\
75146290636269549286520429685969699975661319412783041895441676038184674571063\
53154854177389990486403430740898093216157914384694522549217643706406128595452\
3521533747`369.55521298790353 + 0.1986145565021532097599945843806708734557782\
94579068762284313717630854608827678997622544512332897662205870386270534847516\
15689589014131784265163906168519412817719293577034535881312368646157195495074\
37918230306754468209644826252627614501290041692566271082870231795280510827516\
88539903720642821375408201371169371061999392292712946708321163454991359635665\
1690815667845792419398884242675641`370.5743415296149*I, 
  U9 -> 0.2595167394668457868565069739722287956768277503314792419576681060553\
81782532988513176511119849873744373473255711259192542421255348351547219262292\
28703365499902419830592572818798701524519536491940965573468230738429373151369\
05846404660975435889525195703689360151613729744937302080208747219381061576950\
14802522768326267418709468932934197312671399418536750796731615728755741969968\
5766119147`370.1362028215099 - 1.56455608359757627234895219016026898003402474\
98857957409411774759720879443594101246101460301870488996307360616532705338257\
78846431076709642415360764594148210175336626603086209709581747949974618459040\
36058182561810848877085550017869489742658740361526815024028042064232300200129\
92393018516363139588591364339475281025564212479674168433771641465737849346134\
077425909414122632337382155743635`370.5743415296149*I}, 
 {U0 -> -1.014504830545610344936353068882009082757413696136107849852906142465\
78542728410286717031667301549215349744549980957684408037550888283838476903238\
24527558033578447641252668071095430961024299751587770932907357218956754231977\
02071991855312615143723676546177945056071414615150977529970884522509688684341\
59171755024560665608916920707332791005600341778632713922844223805836687336626\
32194336746`370.5743415296149 - 0.5769486118034810965095063849150448659781537\
72472168713549955071026350806240838784576976482165070311814927672042122673117\
29057579731297006371796538158161472969745655227097152146930608146254859403618\
08521540810765766813575373704803373066774306827652399089058517669996566045538\
80441275804523122969952386682768477678039523882360343532695030035000887312170\
6236569897916681495933364683064806`370.4427653549*I, 
  U1 -> -0.848764300328251502031147705042954103479527110850693011312624889313\
80487299330006132535153207736146582174707270404322377183127840882249292170035\
83740969387728673678109379463331596349628147153049604217590048539890441852371\
52086829899639003495834928421994761797791087786885286655504610302980622288976\
87955151583009714348141933321395497337170901023604399083644251506704920825804\
16715158733`370.54837079320475 + 0.434421672452532437109710284901996160483135\
76896444831802670460963045060293557802294009239508379983056185499739484298947\
18905486102468285554829418859019932818365130713490741359762354873179287568803\
45541963777705733807532019039767237391571076219472878383991548309070455229607\
70389976013617561531493318730228450618492956150085544314135531297236224099942\
29986757129006758301760624598608905`370.57434152961497*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.165682177904692517660381035766607217946\
09598165724574515575084204637825955492953011668347291853865024481085772580433\
48096210635882532054536470475618546184010716747413681801965365791188389150354\
93415722421966420517776318213919094598846199893033793768147880361454465990763\
77396230742228492754372546457203636530976886848494764744158654812533331569548\
42814900337198282493804527515896784`370.5743415296149 + 
    1.37796520293894637661572375113878381397433753429219445918999186277374439\
24874977193634271678828075164554947161190627249591213199382535969927459330798\
54851144249945787745122110442034085500519944973992164879898532459361401954870\
01785245940823337485312591870964668368184720422715738563520773353869117651846\
74523684957208394985037109478603864522847257422794199104834042951122758672989\
300482`370.5174543328389*I, U4 -> 0.97450211872138749998587201882711163629170\
19863425182630976564910578133011160481784631347342451299258116521150421116029\
97116265917086779588311232968314484571772979216778341963939274460476171636297\
12620943518956572342462081138670366301919678310051562588943448266646441759633\
42959300465520375800599440701131651487815694858036157369956518517493850433801\
493605685164944887623659455542128023`370.5743415296149 - 
    0.03758068271578684454911482929451224236701937455310012864276665391397442\
04356798730411156538050680654041144421114113415368230730712148089583033096240\
05940223448875184139205251423930138580071116293127006771283414891156006429746\
57698757239451635713584064200186216359315639355081041329612700791275698166898\
09730605687735011936422393068267906116950171936357156056673795744713595439194\
568084`369.7863448860413*I, 
  U5 -> -0.581288221144579978988947924349176037093593953880676805929314469136\
35780070772136792141312499325372062409368391149020638963969382547033764658886\
32429875600237360275006551051983738535134266942925751088058027699486769926908\
93601347149299114352731093197477132042135887683470228544265602280772365407326\
15810435763582401935941049667767489198004032760065150272634883583987014492857\
63145595715`370.57434152961486 - 0.135413884113006049143633768183670055386574\
95613666498011573319296926344242608154960612663146230556626550717327576275206\
74896344902176773428586109539485821170750534944539682820600510127204645425214\
41769965312511045762212755343883076167848135578640091313240347003103548495521\
01651845056921028820119571044590829677884930281157859528570881638486104531425\
61392940831536112042069643518730945`370.2847525465305*I, 
  U6 -> 1.4007533844012645070320267125648645967204468200833259460995660861910\
78647942792403324954933923809224103640944592178238841435182690786988831739040\
37722462926395139437998129937304185766200023279219653313496672546737835433972\
69512071637944391026942920060916564916819787050785325663137461744473859559774\
38024974042428050172888495223022304706822270919279794389205853349013822174379\
5047767827`370.57434152961486 + 0.7525200117116369660843356856125923623260696\
95811117094715881587451379384426183324567682611439858152113884851952681106612\
98226362249764102757656801965457521374726748847953338776004832421618878517897\
33409809719359165743863113661065769361719671880111736319640961291472803987174\
00240033658647667387767667471927627746709342605546130080908194232145792069074\
1279212572118104009950860495150802`370.435086237421*I, 
  U7 -> -2.030614517007936381313154072466277570812016445266624859907699073018\
27300095737906910010031050464778794600989807490372050969186579556758366824855\
98904531800754061927922320421316275737465176816280518630615179321770937248939\
37914995746733621015446252663403427054679999556051132568346734372236442932185\
46849002964234660791006092339058713833216452979413325400669708213599882268199\
09044226107`369.8287936209104 + 0.8262489013666464852558791777199642057968931\
87337045886008726418927752658815712027408167609243326994817604553433098776209\
20758997021028577998041433558603540640986547853539026332730074365666843550530\
29217639329019895452365088223387470402544544532364152494065286708528752478444\
42895256556925656635861029216767431274158840779604335824491145495272650598819\
8762015558524440079195972264742073`369.4678019545052*I, 
  U8 -> -1.199531215494801865692642715184471928671881608035808174224986222582\
66187557171230251508677809042673940178188357133041312169459746851691849774245\
50952930392642559630459919159461877139903091267260521959874557855809211708903\
19337961037755686777050845752911662682603168648414690582574017194250597840648\
04651756501334257149831650508312808026150412590961223163667649056531032608265\
85198753647`370.5743415296149 - 1.3098736785330616932720795011071122695152520\
54482062803306920236499095915688523356869344359818439886111004772052370809169\
61576335296293514817610821738135925836029039245888973133941147330426461400390\
81380584268921150903754408108411519974672391329411663553831873007904722633620\
19009371110696236312645653446901174820584933902333138140470396840098698194606\
1162376394739131245726377189803587`370.5112630024099*I, 
  U9 -> -1.923960545121650496126818246403642531116361482929803261205113594930\
07971197525552301860673893311243713960596535232669819415826080277212130752392\
91046802836033875378466816859219163902386042778139981439192501657694897361704\
62841575713862020181734263606499308174607005467330864271319471424986957764186\
52307513191913607116080077710481617022449348488379686141752232187413366388932\
3232810197`370.5743415296149 - 1.50368458277460492916396358785986928039591952\
69625050690671146726672674746164102765870781471142367259209373824298102265410\
74623303880458808322665477522327651880109042001416933195877615136306205910392\
97551916444991825111796658632050529605381241372549598911172513361365303700083\
70768305229284600903620196999189662008996363380851401435398810102692108524174\
641377690716327613768030346384752`370.48036155111805*I}, 
 {U0 -> 0.6205738921854942713883463313226120896454722322667992381347214417114\
85705551020935222692222034896303963721459738020429242906751330319043253213653\
20793101981480627861647364889745252193127983317331704284978710781238807604379\
84224106523973882046947012990657018186942288847153808217486115918959778742327\
54239896153759136098473139375878395658463127249713768900655864331379127937108\
0728513312`370.57434152961486 - 0.2871443078380236428177918521916321466683822\
34506640861411320628060438094193451873636436663621022919698221114447763091650\
04811508098475978771127775038751175499160440457402881115397408712250436952790\
62236258594547778866385874549120504352622932816795518283019786690116661327855\
72397194058681921046756295007127832282953687363569673892537716577515058082464\
0641881128081657038027760574278031`370.39778263047083*I, 
  U1 -> -2.764499990080499680495269044365493959331929341420980145726062123626\
23958469539712479680522481552930956677414714331367702338266865880162848209124\
21000535572663060610500901176105096815690151683560921585473517419127487639458\
64074989337955144414945681854005596378414653984537398727839725610498807074994\
86316827426562329545558962618713869519191160840003544214680385100297902119983\
94912012537`370.5743415296149 - 0.7970987990347678444411902546829849699256444\
15162096778986976512104069369473038593336359843432842006902775544922946956384\
78540061788270024126493810408640044498922593672708478545467310222952615318241\
56443638251878836242584315953182883186088341255366423212391826340167179706873\
94024221042845584142643281198713774956805711505195229728588381255429645403433\
4891406919253923195428265818829232`370.21519562973083*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.087181847601888984767805344567847107316159215617267805371761757476\
64279206780412390382666607806292830228287303864070586880313262289070245857574\
03871953901071404883487739412945064895812561042352656500326170455674026678530\
16482961184459150588003105940724291027183940331253130824851110031168371674355\
82486924018738764176669467028048580102068558229926570095230014924565598329884\
77477693473`370.5743415296149 - 1.2076793079412207468398282614625253560896881\
67964832083354651747929202426746197452428784628785993731674121181002784998054\
80874901074399399294591616682675652098845760323570753510396350016988144395719\
42036924154936168907027032897292352494240162399713603741699869049230037548689\
32632916675638244168488305176666773391134847451155707500814432565081930795193\
8615705991551890012157417516747945`370.42063285211725*I, 
  U4 -> -1.334122566192409341254834890268855112609903839058623169231742553674\
34542005394306447986889292108847649321512936643676340363239498766848325070543\
74103324928191009676737046670800495996274429095362171466372848929668594077837\
08101774028233965057264307795180287363571582927459267065526951400167829115470\
73850411321172442036465261801188608391310393442949229720694107962009769116371\
228692333`370.57133587833187 - 1.55074317201592078443948048846641242715728296\
94026242091045876227336216330551337026155534214043983194216795610801126287478\
56219687611337520545331213824529120500129363905535265327644146672970646297896\
50280947477860320009023378933137462918366119696483280811786814542594800756432\
89310549707456192916554579178337558705161231295176505916746626626448378964866\
31232867790289807418843552832171`370.5743415296149*I, 
  U5 -> -0.203801941215841610057075508828479318226260388622631455726817863304\
31229226199911243144314144971933801531887714343430756837670138737904660669272\
28871672525856726075494016481551413147007978738774654695247660457136084294766\
75870568670645298440465206684276026926903160575237999998492397113375173152487\
59234673171337052763476239710767334990306694638330191986695545016759598777042\
53645234034`370.5743415296149 + 0.1325013928777762063053029093372200056471761\
57751380716787867533407396256229847265248085349183374942982553127474277214223\
23825506267143485503700958986751487190629721704365551076070745171015317119018\
92545830470593965954659290581582690684571017797704375313832627899963591217601\
47215551949300105804772084656341542061092537643178932468774511435254663547659\
7520820131523062997144294713272148`370.49768912318956*I, 
  U6 -> 1.8711725496509123021249972287565685889477263822028549835204594768621\
00901694680809817383596935192736644035432127745964571772896137598226682504462\
99149354942775791605491865143927019978807770949577204493451398475792710961106\
60220498476558854516131752062931426497026447447485662889509833218454575148370\
46095438533300535356983643937788852850163509548449637051263109932804290192760\
1966356188`370.5028720248614 + 2.82459899656141527311874038552437589524290373\
31978414595203779963084850340896093615005277410083541049662286307020083982128\
20909249965856954528352537109995172903921484858607492206027862730872629540046\
55687814088932249862036874355564568992215602730274107135086647603181701067545\
04299351074149506848116911913035676179736671151041789471465179422134739000462\
279853394215206444587993121012768`370.5743415296149*I, 
  U7 -> 1.9443423558642109335509687921946376316446784921037047350439644165402\
39081600310420093593305571690791566881606033424867847213075795950116559361483\
26307216602338624099423937954658643460623629115108457461424911949598560847674\
32708408390064694896546132610215364654469929927183211780781266075551550321162\
99054361691411927878229222586569155569348395689422575442673411180612345880597\
1493951244`369.5038153307059 + 2.17438078764275334218451394820919001230697411\
51792289034699568815196993786956743866333735574242762220309202168916104813768\
38281644449799831696023325609879488786773919684226226479456510281404695860596\
90039623765234700174784873911789892765891764352922181400184674003145081512971\
31219029666398570413953989991321494861959153205901343252212663567398748536254\
799514408786253116982348441194864`369.6053462973743*I, 
  U8 -> 12.893745013563139363037189773791124640962402193587678473327246166684\
09255482325938105100375235473064794388081606275680975405267625845342518757891\
29136657169522718212908223345886862564141493876776197826539447617828951737307\
02445967562580045149095255520388478160522705957928551556529842669085681745642\
52828176094263496790243063671953333545612702294815089531391207661563705304835\
39258490111`370.5743415296149 + 5.8692377636841276415428863341560206429283667\
96818560339078316037849981047657768711019240246033619676039299531538130165793\
67383697611716140505508533174814655174242828010475127265092304321411598924485\
11532026016565002827524016402904322266732911969564012231584701868512837705718\
81905804784538129954080070684203968579080447104405170717842524103716095645627\
72328884507962436548961999331294`370.3550934212337*I, 
  U9 -> 0.6913452471090569222486191203113673149835943281991811814533728116703\
27322477847718800506670500680601833106945577447314103515311826757511896227334\
73171817606214805002173172962077622325821681482398647069856951194519215241637\
42082532914350381774805143471756495012251889380708989582635880824257027411538\
88700288715910867259450674323253771422305772660009598467512049900130699672573\
9555153372`370.57434152961497 + 0.0021758060438107822079668200598958918768830\
13728070034473653125463045538727850733618485160277772847843984673488560583154\
17047507102128089214126028345130070593366819732685587597963961950999011903492\
73014969914332422649825679878529521338137853826120281060569410969981037386375\
53342962518835546062635070635873302188940281994284715226536537474789870804199\
3517276696586814433211746497545608`368.3758715424863*I}, 
 {U0 -> 1.5775835930530366498002565403500435611849011773672432855282418058925\
65369699069781935569103083202441508918366605782690250561744402111931161104368\
75690570818911564202675205021381581632911316032027185590174732503826984644101\
22350246331950326445621259003398847845119211623243526979299289241712652396515\
65683214002840483184982759927856745161207336157572120172320297360734383316222\
8362958959`370.5743415296149 - 0.02829035531703043249225087456717557664370761\
11937819480724916433406736227034462070779583917917376472011728304889518765865\
56653205249113932778864028728709274614441704308256203135436416886944250401764\
95931630429589288600838097158470533133649926921995030660885817701977774519827\
67897023745782531480910316718339239532745736295521304253027408735289964861812\
247859799035300067835476177867356`369.42603097056957*I, 
  U1 -> -0.275081162020982371410488912699353634977414548035889775399531730105\
19595971658317582064514363693577761721560104493599465156017925148110788843873\
51216334151847573200847218373578282060332003345260786209416666684118262858513\
33692683022683114387508707497308413740264226792745530991554001007353872616648\
03703235374314224208993657441054645901330355815321643592805826002260142281247\
67343308794`370.535619500271 + 0.17624480560758749088020073709869869696565374\
96280228634385828656800147017221843207752533627125175644942967414437674258760\
58079453177486361982926677958586702666717929462613680732297296791212864999272\
53911255996193050331627422804143473862684792829177691702171744070895092358916\
87678153400246583688685877895783232634362459759654620724573841065000454260961\
703445186780697570994454105311909`370.5743415296149*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.271627625298630629270517381504892871451802416806572366861323301171\
76421088819552640558438644388753302187776573217490199573391449276849000953045\
44811990835957718669364742220122267307437315015102855482150306712069302190277\
54764393679829664938510178427909663653608472887118164308169939466274504410996\
42612054313046815598203378822163483445348679250714192877395429645968247278344\
48925296644`370.5743415296149 - 0.2793000011921640721387105154531498535824740\
91181528893571607735192747149425189729509966247175025562429125185485780841541\
57998351490593973366501549751468195974351856122188639049434644508272047596848\
41893032759432003724910485332804044534666350208935270477668847744678791648057\
81575538102359399793892561654106522619626099754255360138328550608939810684093\
4629711251415172802881364319061878`370.50371934063355*I, 
  U4 -> -0.083440367014997974686722131960430643318764328914880017846671284288\
14177817650967661330258517648672939417790905234343542758758617410421800424025\
39281693882827801725419741111185040677228245400961951238341475417225867185288\
31233564731026737330457074954680195074364176384439884166005285589057680693438\
41864720340704896975041539180222711519847387003719502438281201711055374570265\
19454722233`370.5743415296149 - 0.3071620977524552258503175846083588168539895\
92430224386189657063605118980874460589368194254293117845661198668808163183729\
01362003661951894791009092784370551285238450288006297729125611270619597650840\
90098577146860849423414836642923638778396833592965968478445076094147832382099\
43823828255958214474439835574833358426659049728211243107342327586087887613540\
681850005163713557479929033846206`370.5740880713461*I, 
  U5 -> -0.324674201679757010986888288836054364189068530664266042133013546146\
78290145379328306574057603832105168540248537180246190186039111083096085711521\
61807143367389253216084655712592592993747662198821565878542439798519827063731\
43861425366889575717137568528970720097814215838045328289689922753219066390256\
37446281285171900260251987249868750760669930125888468722657915807613242706948\
58209799909`370.57434152961497 - 0.696683034953837560266392824980271902619948\
67898046626759341214607618433901691328851783690207373743876588489069124150529\
78957449828856437530731040392735158278671273708591725072482975463516813171701\
41083184687118599256432272608101006223708349676939370614136477800115811181140\
97414451562898064516469297846645059732961146904385852438692662340339164810978\
29502923336092849575830725838357329`370.5534027989065*I, 
  U6 -> 1.4738234827581404955132756470773690051257587439987253968273414940342\
57472048779127875029864634881734449760899221518881942181234443516973584390528\
66057000227023322863917760135768467886767535455258925376601824897859142293210\
23322077372024736111524114220946622612852957468494539574301520392983316379201\
39711927579980926040643599095104352459421450278753928349810623157940985558451\
393820896`370.5743415296149 - 0.130136715826593863088850242896656564125696833\
41418188602468271979846116701112647479419227668329280370376544905938136825269\
20723729644199593019219932947999677849166547108770703081301852627097855315045\
00553273922551925982226929694988155355636075742580297786557280188679696191322\
35838273579653746518767832070670373068742878305478087719272865303546387725880\
54920664659983719928973100535606`370.1102247233442*I, 
  U7 -> -6.705566095235105394918530408068604577467939250874878843516163221493\
01063686328839502088681738911399597654530108182952510841459507392205782275862\
89092378987666826449981451790467464456345885745249701888724100833331658548071\
46090288934010220012622308326753027523946774854123338577556260825050620088281\
94478659892033284879800939136808525888707681038662815073093319772247668523512\
73649319025`370.43838805673414 + 1.887508413752994750749933031006043296900720\
92361464065593071186210354339421582257520209647591007616526082186658143766085\
63277245526308256534713742475969998296704420299877311285354748318896587876221\
60640193434087254461972460367270354452866309355837889633540213363233957170900\
27050100540462166271922996488316359630958985062682621630038962922881620302352\
48410908400502221878766559624952494`369.9966559461283*I, 
  U8 -> -0.177530204455694441875001213501118748809218015493211899293640888040\
11411379195288973614244178549769201059344378333847844847075793252254468520931\
37855395089647020605779568007462004888539004643870864482920801697573369675037\
73372232180876263777311146774552420630535185280116455839192165579373780958445\
41069513407722879081830969373989888354545572978707999374961955983194571928451\
78114153863`370.5743415296149 + 0.0079524009054002779019858719840982682083072\
16695290573105642211369959257931121761362043309946592023204234546914791416294\
19948028018129308817347583898407288042457960209872889685176079467210032210483\
98074379225280270590387035966484269889549191181081440310398354393803713368484\
44200641820272763869672082315500040444337691372079468216181950713351395017473\
5535699115259957942087944674507106`369.82049533111484*I, 
  U9 -> -2.969516946772454369324606174462181313700453229998512401052573846832\
14310015732828241107405128701576595202138493432875789055221679893264530802557\
61057957681826181625443186512345762681413765561151224016681926896472766040342\
47449961775134823244475950592820211055005519740806323829003464131183870455002\
05774720594593541984667852690924036484609594469509975952272154189423170363828\
82278710466`370.5743415296149 + 0.3928820504776094759222641036585958172277372\
18922587379681178472185241693691132744659346935824331003118694067174944543162\
76684912880558639209704310893100546523785302545706618980701066565493735277562\
47080502167168006576450225470074164587127851740180531717929736021287652633369\
99338085603768667049159449618448360161681794297341426707996446202497244089644\
5944163344232630244589196964541027`370.28084792501375*I}, 
 {U0 -> -0.496723040645573279133911657139359270086506630022708841862482580407\
42396680726599485772928301579509285232065659042353682450615767095057949032752\
66655652039855058880771950976874216445554752451768496241321428375730507444293\
50494297171241271960983629227065422851700440784324839932405979837198816581372\
17279165581196186730470688366899623911719768280856314119609869336012613929574\
67863758591`370.5743415296149 + 0.2234731345885545862761936327254215250121581\
87943841790268885284941046537539036372416050278625231234271322991150007444030\
62768292714903053489061025381335363577065395208103107151380109462337033454492\
44538338956564669831895634681470172419512097390775113883055554813796317709268\
75435133430826787390885306353835294779243641828062585257500862432730707731607\
5756649861353387891910963180421594`370.5142724710477*I, 
  U1 -> -0.646616038098027454504376420976159186051114874446077744957745722957\
61152193914261049554350606489502172676180956500510604350371258249227333057220\
10766492220103905531116498720986107533502700817105953631023798924003755765279\
25716489741525308388171135813750970411788249365452232852289458171426396387372\
29143613262085668982370810677684289738484660848212079538800877224042076695027\
67539611776`370.5743415296149 - 0.8522764588701641751286266238913878019406475\
89327084535688503985287373345594266567261322505998068865738626635992294911996\
38126890757339423370753509797145558180025948802942937881829901671451918019713\
38061546832370299668906073616033529217554909749999059264643663455315077841694\
08736290013621718846747376382591101956461044749817179577019827684335100710508\
0594987575436623837637906810325164`370.53580404567504*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.024978650763620515166038676011178374311241930938249408464854506395\
70766076552007454428383544248603081448777408798604016657965227265213121666301\
86607536270391513977432545093565058719790500892222178491510165372304296715101\
06426858631363370706860661713521221517617468841712881333458253622251222137359\
17216086872244524383779971587783908143605713987155601390019761860473961839937\
39728158113`369.25876740409484 + 1.194322367657644807091627401320322486048408\
36878467623401615300735229640047178474487889699436196464436807621303504108262\
55647927316978343757598733294272684541027103195999438724333457292868240978931\
91283004688810921652334552028559961545842116076747168615434967010620308119760\
63718853054142795150810984668838529123629932862621546981420735669419501905457\
76414554768380895012758200611495505`370.5743415296149*I, 
  U4 -> 0.9974171307787277034217338295252485651171191377240537714404162367263\
19122285868973485756744390850607723616450854533174758456628589967119876578472\
70365868969549638602631286258056427940290683745159644073372931131418834903792\
91864926770669908720606572527768567763016859975796587343795625837898315448061\
73007694172540619393725316877332036925762028581650781833990626379222316367964\
5056248294`370.5743415296149 - 0.07703800369188361288043529447938569875278580\
76175080013885922733060766269525558610871460237085404748962854338224204006973\
12678948491798684141232314278074578187699525638836156522105594898404300519463\
85026607639885446753627382752242370544754513603133293188235644915219022162637\
44731446428627407080889927826273499808815256697598212533997024353671728518671\
985504629437512300594564955239039`369.82516790679057*I, 
  U5 -> 0.1381854126270979166205365217364051656393713405329442526422707356656\
98687115029772523037074159744180053788522280362987900973465558348044966140807\
67334979475054665282875354398605820594361822835259097274399739060894536418212\
39908453697299596773564487243156945452592434015523940441197778632460477349415\
92325472960120259056757035422229789529188924015775330252587255618304673959153\
0858919249`370.5743415296149 + 0.21391601717823056674942015701746995775697556\
97236790533960742927967414661514333145284687303520489787941062446121905529698\
01975365671618982027704669791699304555645808774816673960090663354578623174310\
03664983251615871158957990809028292476103797059152281471847643156591360519603\
55429375581104698658607350027352595483870085741295453232124716117717411652285\
055168060161206236880192949869928`370.55486336373485*I, 
  U6 -> 0.4434628007009377722881128830965006808781183262586189654314772983080\
47689261007803412873125802852027235695038337627759323737577819105882572919620\
08875379801838796770411818500079208069524841888065802310586208928802309189376\
32237487859362654602067573783327068392367952488953495874855573028048820319715\
82776608165008971253869572932496778271296344570008275983400719991969784100745\
846873022`370.3639052047187 - 0.901743825193322644188988362393912344844251835\
99776829989724216564350327873281164783321315523496491489267563212397402906978\
88561900238199999969547627554148056646280012981560322163324940354233508805329\
47081208530202579703505274621318064925722628264661787851498118783614438752576\
63303678044751567805733682586905493863815717355192919965873156101627889929275\
3253008180830521365077741754005`370.5743415296149*I, 
  U7 -> -1.382966460099073266535659183441548404413151255539901355910098563800\
74287223276409987239273293459478101672788839436209859261424137521062519669067\
85263684232398304563224073354504899968435131779915365690903309402588397278911\
58905863269105217451468251412271162424678503701113552923280260028745939117977\
62566984466387432644350745403638809464982178195253600559561342303502248825220\
04529685995`369.8482963711739 - 0.2718783422008691900223920155934052521412030\
02811031626341351778456631680021139428448399285695360966896510212157595373539\
80100691840638036768219228945975686331350763939861463047107620154290358229895\
21200211461827705861384859558679372986662578486736746941444012756902766314012\
29718809092828645524814692233147175933425654238571582421972105935189028607945\
2871306790167503534710574409408073`369.1560087226733*I, 
  U8 -> -2.450510213958521698492384695704477795724414336601939663207115147482\
17945804554528803351064800534805234642625145759492385000694424169343016325480\
44408939397824835729281588181807732043133377387254417052751371418621180335488\
96126834704209526575945296837972752328825711349891168856547973790541949125342\
40583825656646825022060087489362314623090898064829704931908580958579184894255\
85673651026`370.5743415296149 + 0.6151138072305746160356259360454001766920234\
20118453372554839979290984579033966731766361074524077467210379039267439326613\
26089686117366982457046984840112211149397750416033524081787968542074806040364\
82960560228347072101548440187825284491662730041018460493145226670401852436595\
28540794856528359061148994794611987213424388105967628819813540584364291270199\
4175887798114079713158947914392308`370.29984819864904*I, 
  U9 -> 0.9525657394331785687558451815706858182510428602312886956127362994244\
77273002597350547752636154428926754056559757478129772510093851991011344577913\
64574519430801909043308755561231245371395194828605081677125779747117156222300\
13852222624140452496896419681548780632299214466417183370889545086500622854849\
84527864758378744890282544787220793197159603941248925317164633961184544837267\
9203895753`370.5743415296149 - 0.00151166716255967125584392888213200986941833\
06436811288582594874894361391335833478324630767711781871543228584457940658591\
27084353854442927620036237157403702544020379698452926550068404558533087652383\
20550631368935897814988738829199988689536884674717587034514554155307130397352\
42217769970361155755432233014525885044247591437930826151897505276728201803567\
706914640976010355265016513216254`368.15514228451894*I}, 
 {U0 -> -0.364585341955846607540126390808245659827562249532048485405690807167\
08048761446058493740963022047230025064175849373997629150065681149777744546268\
26450350609778372073311367491743397243250865366621556110303451454932594068198\
73407051562136723101104175272521111974025936254888437983443493485483999393930\
34361259483428670219802211914860373260464444570098095704465668057199445401801\
77840258014`370.5743415296149 + 0.1561914315131115913640991150767736589411488\
96785123758980636672715645279602558360325115755864828263847120364046423327483\
43443791567467127927706555311311046424314992381645719545509816969948187044598\
13156103507850388234393799498904998309669898405181173349189034212998432781643\
74506219391952883606625222706750791930008101928633256519800227254382646150733\
2060687011513273038054803038670914`370.33110948573506*I, 
  U1 -> 1.9802407245914730519738003409587354703805372982209638486449211431860\
38746883939947864327079763529927698975614040304959179108156095952732174729656\
44964861211504501627012935167941055747533727656251405471567853585451508084897\
98424115171572765963731979983929398858636606393049350613464120073504240907489\
84305142532796123974996586712746656566863386400367298595590078816736723334746\
3511036714`370.5743415296149 + 0.44815806433131835902886594933588441594197382\
51251829695466505292245435424246288274732960455360828312351598099591496462882\
94079790968439591869888216401015244723637637835265276578125216070897682893679\
24120613090011315614683563828352232443101728690090239912276433243048344780453\
40276382398940178577311725848712836008225359130743326397873529539577329035465\
873811515507571046660020220512119`370.2567205181382*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.946631728865477343974882343951022164461\
56355297942311777973627049683274202969796073758347446816602734758590770446175\
70890053289243045678807633350283793773922299554828322634486079750816671497128\
65686435745826578139993573309559275035013598971087195168797891907694297467411\
01091527459114841488073413928601478180419054627270877312652031342915489830345\
24776349604140423569370763897937575078`370.57434152961497 + 
    0.75674127644173870717815476938770911567023726273086387942816847814716017\
24070910916977828864441260346661527588721541729203182380041121517064622527094\
16487200918164512682291751339143125210516194457225536073031083410605470545510\
58652079887154449839863290800536658233789397855462693393917626231213697829898\
95781308169177417063124601565532381839728875903268126582656161120647204437345\
137311`370.45888980828215*I, 
  U4 -> -1.304082289342857209008707401018143461329724791182609693681373184383\
27180177205765317198809094249634214335536589522953462150906208448904114554149\
45263321655838447454512057181595854001030167873978441794219708460238251191728\
26449675519529550299667776947756652393458393324397681259004343016239725723841\
97877095754075760505606212958631260958987051672250914746250757735253037819033\
05858286405`370.5042803683241 - 1.2516755318491980457823785980049753623979058\
39016381985648824962073737995718336584150459030611189173326620662597791211028\
14772164531406014925158440521715189483902958833857561040631345760336192784514\
41506449853349820583296133937101723754526359015434574128212656500978629016277\
29196694094124228990752823453750511323620581984128532369203384188545019317403\
8050517506089775268808629835659991`370.5743415296149*I, 
  U5 -> -0.147184337083847041515479393114416171379440556156785399880893059857\
88274103524661470398710734304021156601241000106382029404839220644023291059779\
79636597832165730549811746309818510890056539349363217477724801195443310029577\
86449269843600676471209687771439164649417210483507957219914609647954655989786\
55635587549650844087723645374721078689419265312738487367556122521488905150616\
53457518001`370.5743415296149 + 0.0975193400318970384263560502600227415215396\
58346425625877216995519422096356852264014919671588827454635718579112222912399\
94115991858708485754311598759230789540420370984578575501024111116617491841837\
16268030661881072705006385681179124854916959513818463200824292544388492160771\
77386687238945708759040067329422919580501943312316010867590377856247939784933\
849554933230627174307211143332089`370.42659476963837*I, 
  U6 -> 2.1692616949626255254348744013183947599203239676209302947728225332362\
65876117943743001527209102811167855950010015242171135413788296060097851245575\
12327287871982920954047586418164630459513326563781480519182066013668245788813\
06263307169750836174129322796259481118361962275426433589565563208620990990511\
44517280046465436545623852055977944712851347108940327529231502990007187816690\
2286562652`370.4884301715019 + 2.30827854215086576829559009747995566773937589\
74864342901911101239104082645728649365190696531195079249802125528780015983627\
10409678025243557236482502186802641834954336789057721121457084002664639932803\
12264335074501427279990914934155979677179071996348966211299869012743909144716\
55650957490336527809726109222391364582099798653459968690664101680357984828771\
354311404302521458687147689777953`370.5743415296149*I, 
  U7 -> 1.5831276818410982888345855213009521921515364288657879835879209523982\
19607629181338529236063908002894199778949024685525903520985306428264232332209\
16881546216378284498027420350115812086665557224722833083189928357585337273366\
38518648725238116215211850583263979001223692663247185777115038544046805454363\
46988540920553838877005848072268873410796179762937533309467424288985524923148\
9545781981`369.49529833382655 + 1.5793958856015670095709401257870040467279534\
24561812383643465179360271334781517438525744376457319347237049370864146018919\
67263264635803337710909938949055854091869152605342834328736312042961638398529\
24682419745977975727671839347790653942037117976506161255052400286850819310542\
60524955131537481018870204905443345137002199598042528101857811190041361927947\
8398570097516998518076998063284241`369.5922825021936*I, 
  U8 -> -10.64808147101032906426793653092260718238336999728123939483177713357\
90499784449749413507754618114936253907816635454487103338213210189282273059501\
08976641378886282950275519247821947626145240138540859989198407692036789003803\
58253807626362536298939853972524749832757368417853321173857373992152004619142\
39229830650426056822738329127127756506305670367492009052655628651122250793338\
538587047707`370.5743415296149 - 2.699589253290041242815999887058748836223054\
16552897234831542117791784358265793544489829187373819171364728731555877089217\
21807190429951032580155656574944068834286915889506132366733259410615660378379\
94577948806269053883335947161040782978270495838067185636851967555558462579638\
89572235909324892673018253298904703457588541981700293284713767779780698770455\
50316151995373736280794020779821498`370.30036603264176*I, 
  U9 -> -0.628180021766858921831538422985243338107315303700937625434407517448\
57718120939283985738060728415040202295357064027191436254243124104628550777721\
12407187726205917279228512285704450654673202828986713936224466907721173607472\
34935443869248087780916182444865388133818500294921293226824214676078901662232\
26525399817958481267275151626853316626010032813575208154528143970880836877781\
52779511003`370.5743415296149 + 0.0269203562796429160088442246259485404983723\
08576963448109572570019873014302664880978745540819146124506683689449373850562\
52709328451340850278287405238258313407613354973635856470046911952463994735584\
03006000712823225691959285523781383144831092556582830210244975199703791035929\
88640138006397647336451653549668920483036378085182821223433743066975282432781\
1195866167458978111128739779923079`369.5511881845163*I}, 
 {U0 -> -1.530199083723011903653431547553939017153967801690404205180073464285\
32107200195692843720071971659061177841875737218629930321379743742135684449245\
86695197233147093849918709775716174954399226455394919960636034596173144550156\
42651017069893070400904996412755512439947321558841944871130813862715959356987\
11275432786288843686488141300831362198709228288047451384512123440892597067627\
52529420418`370.57434152961486 - 0.091269083100281519701172018541549972133808\
45815437695629496235063678374837834171455092627691129773421349973008489408224\
65638871723557373921551224761974085102931961272739214219008142324445716184008\
83199172890227294124350735715174299767417115059660364914746114029736793396362\
53812139190458403277758426791374722408406405461508796347084393035856985011382\
83908135677613784904536363873761003`370.159082519114*I, 
  U1 -> 0.1667021211423352121252039122847920605589962143912873346028778637559\
22856173121190824991017900364754860270052025674044057290267780435514345069174\
40589807168255194082576267222541242326460110380685872986220539634505074250286\
05710023884735129403419398670783891364262531789849660146125387372849807890950\
78534275346361229838566435976411479408808498589721878900718806248459281844005\
2345889472`370.57434152961486 - 0.1693390364662618142903910087762825587119201\
13881439405358541525054273140223828883962307890976555285095823550784982853941\
83972904727840043747515447123063256718784326814924595835592562997103044875194\
36564505753572159628429173104803239228150267780958505580233413869793945715869\
08287101663319152075683605169009823056828921590404254006958043340253808749231\
842420258814357820523797055453094`370.5223713973896*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.438393251259177556323140007538649381684\
65753075643627156929811312571346784620396163351958372483710264541491317960187\
37649694595667257170911269160934189198139472967797479823232613316642858295522\
47279562403688892837639529531383961560702542661548072867683997066945762438718\
34447646772406468871656214080643024245082866600113607518172212608490926349504\
62506543020418137592585328754805102667`370.5629017952742 + 
    0.14518167765087805076570356009584055437093707254944739270435717054042271\
68495137062009899975985890296242984103457050670626589576940091807913309427264\
88249031248787899686603436297819228390631210486031551953479718565332818446752\
50899067086937963508102398868493655868333818985834988958271409973990667911479\
64479463921956830525109330476545170296057654038840944157182382522503560886735\
399765`370.5743415296149*I, 
  U4 -> -0.114394176676531438937751890911215824570105097844959738749842932506\
17296397014683589828916439783192949300196291453878943583998182930234671070235\
07458927814220701109525375049089959771998969357043512556569717141614566514811\
25024387561232081549612696224742106820796484632513199865548411638117453659805\
65628443936599343303969996371128008952063871112797553514887761537144873504561\
03893382144`370.4545429740317 - 0.2543828391349212254784535164064014055809578\
44871366730597829069852928468489002612826092751109059759017949655950370336374\
72463398485366160487598831428356813684317865753904110945875395903261058394662\
91659358216170359373614892112851618118409567179287068778361404458240773264556\
62092992689812455288923730905747544660744840537492776682785178607254193739084\
5476267326665697362859533759923139`370.57434152961486*I, 
  U5 -> -0.259425725455456712476902183773623270650344232148977762375334193199\
64102286452439200409992304700869830727752364331830723175326288435084728058060\
66287059207407732561043239570705373046444563572371567186385780774474716232528\
16653210789406478666229042838348490476284128746168269694123690031873310367255\
55219982858722807609407606738973194530859597466288920709010232569801809572812\
64695667596`370.4022441546441 - 0.8614450093013437508338297400250534076783396\
50189098362785990056808187917451037135010153763099872358347443519960382909517\
88653982161345651508208889358012068060598433713582724351495287209627548205202\
19409838895458218965807506893336084219469602884417069564001368656332236805216\
53845784847328579426909653239410966929544542163180847617969873425136542161746\
6175338206693286098119837302142144`370.57434152961486*I, 
  U6 -> -2.111802300751412481908516840198873626571310158838456128494947439541\
50586707343716006260085231094842456060624876755147412082426988632710217148857\
81006565061698979114664269544202511412878519268826490613262009509826508427234\
50315601583248419279458709522187450696864997341974902802490539519163493989323\
19133783426396698655567675396279649646238357501112422340700039413871821758574\
49352715867`370.57434152961486 - 0.128546645392647930569906942479611721207939\
76656826664336689896999730309668693394914620757281561493158235087185612242948\
20299635217916155415065349872208550638545945288494589813410680660696016053354\
84063773058779510785604624477456186238386259721040452176593752475322179272481\
96141847001225969778779174219135964356556547770213417041070428261815250780843\
09359345890716901416029659771299325`370.1678312035461*I, 
  U7 -> 10.459564595213123633379342904604196407196335406153394213884220359059\
02669847205988756955888813996558430281274766531420422683747059756299423344291\
22279799321920642654423108410970964592511082261025199346667482965476595896847\
77156547427237741685105208110000480706931360929061350023170603941797399391529\
71751120619513062195627177858540316953337714848679453040336898952467109857535\
9398180481`370.5288971071485 + 1.95232810448910180397731434584161790916750963\
53248913627205535241120896479167753375453417977216897281448386616134130420829\
10178438870273786000352810632898053159183067636955368892885218874541789921594\
94669473735153744031878152113527319643216638277365753539938735280400735645443\
45215844040501604410322383043656605411315105493538220295548458760878440485561\
735181772940330192544425930529336`369.9289611131203*I, 
  U8 -> 0.1305481552307812546312047105638996585595191753103212276912662273812\
18316342571391900846768813117689371110115517677270265339474850066041912806189\
26855835398384706424329282694603319465113202916466820232777509235393982200393\
92989199897796620125181305998999374547587341720427329614250347859864364079442\
47878384903966660770010367262806989702889040170209728846010416600743498606995\
4917703234`370.57434152961486 - 0.0572318661881819241860370626587886229540791\
13718780463356728892929188079993742629619643707218267824380072483299724396869\
57139629794003108219225662037919471764323637994031893192711765573748116597062\
48931792859803182305659113981266528236276487102174184400143510669112629215360\
79136302598321723209782118694556873871769804049952935566884466366355491343960\
6693184779086784680697163070043691`370.4516491837089*I, 
  U9 -> 4.2111559575859169896711235109004871706626438333669547463090118230353\
21970149208227299224909306442613322595082031226923321277520136420341437689343\
78988671548600381679023664765682370962591484155239397891090737724150261184678\
20428944139113044558020437792556551870461703710054072069678542193193661330362\
89138847628033350863888957355183111027608650920447501004331853549902959917292\
6081087347`370.57434152961486 + 0.3297025327668718189721928558685673132444827\
12020012664146023692951369457755875746548661757025750589100408519815035358867\
55043577988285943172037756207520599725543476372685708737620315262908055697500\
27045159904628961186636325392832191388460370934960108721714319055948912148119\
76301878677913490808718491630099842693855807926773297668887653583181112205474\
9033882741084721866397291685277052`370.27596551952826*I}, 
 {U0 -> -1.760492789564406937299186857910841359550224476534436476393619223220\
89169227497214863273219812534183527561967165546299197158753523975017890378500\
95756666217161368859140661104813453652323542622227363092101009513604472852757\
72363408245633025022887200658876179799806426880449302863917366803416541902422\
23481964505595700159996127726341690695803403120446659872262868222579193743087\
8635970911`371.41572550012444 - 4.0929508975116274016349857690427027976011015\
58079495065999682697741407505857619714061776964348337451571317803842439685460\
44078282959011629576930843877009556363714235068897649636504669394859344613479\
16872254603654239859218143820400810859115141422573743838204086815931782450000\
77505440533729318348735887463586940850482946331355846223753378736579270457211\
6102338188967353621744569611146405`371.63966618751795*I, 
  U1 -> 2.3062647532496661231119716837080384032163974440597405673523974228534\
97797369513073474851350050176875458695440257060563170400099452009427473215907\
73841696964034576083882797392017047467350526615858945729174865307493474486414\
49486256991443115723187312151764631781089073377499078777475783880278272267635\
52993524360435434096669374077177735784058091522349570805049949651162218641078\
1566971496`371.63966618751795 - 1.4813179193590319803264000629641885538496738\
97844313448566508664762300792975234859542523660379752561149709263186092697706\
92871923979697331939970316887329953440074493754167464904565195287780592414174\
09782266313153307889354962890157645749531758334799745450224449717870236941637\
93196843717714945718550231846000657143950725431267261871145764611027675732261\
9995176869904704241983351328318686`371.4924045567976*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.025661890638767683051332518604723856534\
44825100370187858559720657366034198562831697364301195320348571231844922507806\
43614094961181924057107993143735682558080684110133373598266922926529225696895\
91343854047045501690026595703997612729214652047835266624787772398537661787180\
53922989246195532263542090667075561426520778979141448168617190816965063111561\
67611330502742624363765182604955419534`371.63966618751795 - 
    2.81881952144386741818103332881778669504026552953770015002488143443494563\
96627795575966492613589112754638373537685004936275005650465146317741016767875\
90510718655383354652395317161546604873540137235439804652671951473450058322963\
16925963984532706766286302413130558771072543244093439969872334208805536806029\
26642011457618394530205872982648995132413206910612371937018124859680359666986\
205349`371.5487016159827*I, 
  U4 -> -1.522678638601790560833316902583836097820730701572465710512306840984\
90597039658929040611157387807360683271785414796572121653242148834722974129572\
65404224497987866686421991469981221048408901963046449979319355161870825145188\
69377664114238941042348692045584814238816343057199291480953236963540150255083\
06374410256800562865303786729712583692778617355931934016806454572467327660547\
63301176275`371.5833639005508 - 1.2263484968547380396932808470175633200587335\
20935234796014377202621709585898808610401199409631046098919382830007366977136\
78355375791532127037114230356212950508395920206400039352861040293675082638485\
10704465276584726091274275218946684593882675330245550608094523446541700898192\
45166517259649392865733507699481091662850336081060463101863691998007958266939\
6744004819310273537894698360665022`371.63966618751795*I, 
  U5 -> 0.1902600977563518011528688931854816971070881400101927586701802122090\
68574787643362654285087871934960022120945338590248609510033516035020347935719\
64910738549209790329459599452145548271236088366794569728937748755169401440069\
30368536582413894725257102703606898639377916374227467018525592474712321123812\
84166841975055805578386036409787035419715520971017214474800607108212253804086\
7230891484`371.1521977384903 - 1.57758688291660042601697777243713028221899784\
72164126303380531252699230243533594223626137236529178010877931786524242463847\
68852821612150874302089791501326854805645799656808477075591587633516230161343\
22839916368649539205211767353887269308776797520744142373790796390305566291144\
40824568958208789935818130334006664857755482689064287152964513729203639807322\
523377279043250667724882940738699`371.63966618751795*I, 
  U6 -> -2.615200625983157966883903017284871123186747991998949748691273631900\
09350959651695351303488010141674316908255528858749056981588410317777481674741\
41638534767612090340899450358547193736429938043330843673372571569365099119767\
96956605376210518551191736362843644071613047411895009051520198857935610381670\
38524308007422464034903703318178009758948436885884861552476510286202902193008\
363840595`371.63966618751795 + 1.41880746374825247302521751700484257377212760\
51389433212327996650004099124737669312977917953569184105505853733442157443956\
90863900719701731844840537745454089686836868942702844748593713600694617934730\
34479311949784513021096834630293881624171903059979921213118748612098441440342\
51456811128297327405131573218791100205455180196691056464171689263272071743379\
483923093885638302895565883743756`371.46221060955327*I, 
  U7 -> 1.6882904584936445496139448115581553112849239840264924741972430039362\
08542272255095783671314374826546908790855130712731866438426203196481230753033\
77168963460648613306334081583315570335442100597612716555019414140285331358330\
59336968763318114864485932340613814535605201417795413398911089594959340387944\
25984910386394118267143692641701545668765772344026762044434337548284022315879\
3840184292`370.9585448394598 + 3.97238200380549215756081081797988423488064549\
72001291818731941371860368472830138116179543122781168705741990682520132805184\
34979600877424434296833137261292269884383163857864859693219891067280905878495\
85814089723644713389833003680338668303387352085947319334197633520626510317410\
66372413316054048922345398982490651803795720435286067744040817757448792365336\
095786214685117118856520816295497`371.328335373531*I, 
  U8 -> 0.7520070236781364666717129203590556590284509572014915461649267002770\
40890102014509457460431792221270289917691609003209252042322196507479429350862\
97632139280513150227709248948109161204448929465747433531375488325946926091132\
38234442977951995895787237654083511454332143173989641097939552522529245904336\
11113018929077455310567088769767825526902188129667031172234821877780913181434\
7370255216`371.41196987836895 - 3.2885487617444462133421881067841284293187042\
16269047666051064518347868146721430213894227731113856435619189337717773136536\
74981259582368485162875212534590839431312819952379091002753672460841532769546\
59666486788695426968208664662142111803302606324660322486235604807977566759745\
39531319294137752335774250840780450118039215783833834787229276260536365566717\
9101570100940921007590998820705083`371.63966618751795*I, 
  U9 -> 4.4416631309094785646560236752300339457707385034750441255551500459980\
43374367475553422813790766913511844079800882937719092833696519872109145040077\
06607110666653900427369876144610577136475145929206908935486830635400765177289\
17809099078219455162222588221933053005565149764387303104474029484541903711045\
99685611049156807136139416602014542982375303145746182271234197349387758842720\
25169725`371.63966618751795 - 0.908748858307153568673483996694374247364168302\
44226393863672159004499805216042189877983778520552508041293502213060882832181\
63391771607728988831764095348536935742191550695717197312422911172839768959147\
44845236244435055091496746909511032183196289621422160838796433080113195970300\
32841655442306714804712742821778466389702277346473325216105326082394559760970\
51079332040974898913056127539742`371.228176918695*I}, 
 {U0 -> 0.3497090212158254561812934159838299614915524080113940122622678172155\
59390695025985312751187423034379289456222278210582122771784662304730468850432\
69570005392549550304736425559469466569356969740993609312910936008108296355460\
28243906846157598650251781955111644343384373293280222869844629705201201082406\
18687920796264322961790991628687276689054088261152004951094246574265540017668\
3847874909`371.03150875568474 + 2.7188353527692217817874961002023019041700215\
08981946845539263970449179547919064777793007209529987757637856252040421228873\
60767846008828530220592650465404195724830283704348624097142569542805407958697\
28689388915985336233386457676123052883139280557554426969714837136044724450748\
76014877880616070630412860427670288677201343063416324186666412158499627888071\
1919285483157597663272508970766091`371.63966618751795*I, 
  U1 -> -0.229331492640137120260514313950808652895325266067338377247601265889\
09950818827370676869855462931667849169532894697535780967990460703955463472002\
23070333307203119631501555354212754096639576271545076592470689134732302226796\
72217051558336245989947067624702511869910582990366102195735441976731268019489\
99741321652217023177666976136781548138433597938030974654425559368565612643419\
3493584734`371.0232420324502 + 2.11374845237849120444919749116469007588720439\
52926040562988975156054963684493716890476387239743494251598295202908547651107\
64587129528951733121928499040381365624660408028551936864457485518296278719528\
28578000882183213554267652428801196464692754654269439702928057353104246455500\
76208443110339480733691935251657544966092145310306934599970462124644367770806\
247426431621434541418033709737916`371.63966618751795*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.004070979608633333686838685636441516752\
91316337905911470094648723957082406209814472652744315980721612006701284390016\
07899206231328480106607288028231956414797129874295018205509537017175830365199\
50880563618570567567868444585309721136326634740438165495532636049090786253588\
36823646685621880283306240075717486248994427661635942396794644882373055987325\
73034661387924748320308971870031185727`371.4139173736885 - 
    3.43525438986887482911736608277497986321964470654135187262899108235219418\
75954872485976215117196040732532590561336440186456206507912909820245705003094\
45645929488621059010713921147838092120545151781258866214992441647080615416261\
65788843551539966929732907932888729479778629819820277228225272799700005987294\
04046938733606469900399171034653373777476795831503545088882796809980566005502\
123816`371.63966618751795*I, U4 -> 0.4021016737765435268190538160478611345696\
24471428779538907412085036859899295143249175152691208103538691009980959885045\
36273457523484722254615458036429745484922291413564573407089726004422165571273\
19916510525555558290330651827489274802089980768960419610843827701428044256530\
20406188523889936310225207177250058624462947122986682032153325029827799381512\
4446502775078311180754184952088168416`371.24639949274064 + 
    1.62183664950974494567862853223359622262006748106026242198380053592517240\
29840225700931451898501625199696869361126268241130624631540250528120023070204\
34326133261563467107940533551963237470499151437090511120133005333747361046393\
69351578591612164933549922891647513320788695565578553317524439796169919625141\
70405535876332821565054108938090746328919050175618000807407234283142878799180\
495682`371.63966618751795*I, 
  U5 -> -1.004645000356454586589310646020401138976041150427827779422812765491\
68642928450063056461751203482453250601054727077932380351046832347829642835806\
51980467542673519399337530019448707218414459264314210390950246003322905702796\
42741792715129182895504628403108775871135121544927532942752358469337480810134\
33107957757301860815334897249574205338149057892244438778527707199601775058495\
38724060333`371.63966618751795 - 0.388553487153642338115716801600057016373063\
79235405036725009871832497188598500183405044992721453444478474662328442178931\
57052423270063899900085826293900550286125104529348321611727246306260382264193\
74294798032447172313029233845536595046979365107790850128217155629225405854455\
10711957079796744270659780560617079925839315429249345634157559864024485410283\
2394492833871136009153263369697128`371.5164643994318*I, 
  U6 -> -2.203079581543260427991305264001585785397363911948571989530590145675\
88566342785755974429780820685601312773208615949091786225560932466982189411331\
34818175830495197050910295330332144101143735193709018965679689349919936144883\
39146207375904277221016329324628343265937259589379223644525254253241286981909\
99356824156416304668444147344745940927019116155178588956473045192457564314339\
74774082933`371.63966618751795 + 0.689750644284483784197418101300814342615265\
70606090404257748151812426445996131081108971232445642154512513381042962034840\
40402079924649577779371320376958539859416498768292854876345897982438794156792\
07967386920524775824709823006342401224317643436767905717416736698760380633220\
75572006771346364809616480635825730485240771121782341057739107835866059959836\
42056816580361406145066541801496112`371.3137388383213*I, 
  U7 -> -0.443938031932521873681143906026712837810646253419590510302146814292\
19902607191416212992767919251646567374953587149561864811061386986085982494458\
64114279097659971032447010026746727204878759997702083621156084508119543985059\
32029266880654305143572806079419006790233207569129289683279769353087083500716\
56260261000773988275263881489407519272451235320994316267789436901334039650198\
18082965013`370.51010287678247 - 1.518354258262926818523288615052370244155135\
20959135395235263765992485465327882951005692925359244362003903399904653783468\
38766084627814671279792946893494000520413047141331846259102820251128059179272\
95989789375325426245861718309467532972439744847384182493142283367838742995442\
72623709943830988590622887757468870064233578602931845590917928033908258260057\
40258759247330069668668350601713341`371.05191746216065*I, 
  U8 -> -3.618698781137608625727933548519192714430349762588168091950006611289\
84190098008856879934751068151473690895280778688930861076981103250466256166425\
93629998149093039193609661873825986332060892840914405460317079437087120674370\
14454521537007707749458587680214012005567161544068174469409606306334114570582\
85630008395080174821156021615401426914089855956305590937537760760431985686664\
14668191339`371.63966618751795 - 0.407674412992934507694289144896321718191401\
37789557303114093024577483381494662661115363610322926926591112929480683916845\
01031852136340226587660665224422112248050219326826299745023406990682281699703\
62232552904824309182587143369963869322586183007236830247776703083496175372658\
57008303240380671386903094892999827303462783949771696473206096858823683140114\
01464982807619645339432165254547325`371.03865165913055*I, 
  U9 -> 3.3856252794087642869567172718539928332374802280967461893746459818601\
90611388701618974279545449103402825700838174463438387670432973479189037764481\
06781814169767603325574140447391777320001085933798768024986350320226024497604\
52875367737433063082164590324185153322806617166618325441080520043321403154430\
61337481750011702562828032589338790040551060021384700071714428365861671638281\
86781543`371.63966618751795 + 0.060732344604512079238415328273986518166229630\
18937641435350106675868772016061518982179533740933694295236124575203518047813\
97548963368873660188418672919456671028015307945105910533944098331424072252893\
58075047333599949987590221041255764272290638548577244358356929852591201180149\
55912867086079716753464632160422840254331396064234272903295201869128566515163\
80866116436374440513987152864115`370.2626057608915*I}, 
 {U0 -> 1.1611091502724701337707279960216640088450280236157973061108954053438\
32259029185299372573789924663136405982925741838087529661152766243936612135696\
40902126700591604366678817951168079531731801721156672448075599176911330539599\
17165700396728529865597914953986224743441096879852682785367383795502460450569\
85173153609131713742797822415001718783125525753600291923017795913244820106979\
3031643236`371.63966618751795 + 1.1720093686786253512079018569506929621366350\
69903049622433077406784186641532103783573372614164630355374946557110916783702\
48937811388310176311749144842601328127851092777853187767596301336352879599429\
93025219209481096199329278604710768487266717659380049670035695856017980222236\
99954834436606130035588885772378206285373860619749902563097835482259391267962\
9135619957025557130874025491115402`371.5725530450185*I, 
  U1 -> -0.320452567032634371767066265775339266555480176882873135848318770277\
40489270132377963032353796374363704850423298715436901398404018187435227472996\
94245303692668684823337111188935124093531032116660921897152676789555702829697\
87751340382850217977483360736727729561079163375254163048178325457103710313197\
33571938891921950431747342772072794390642480947860936531376209865009821977330\
91106577069`371.2509833188408 - 1.5577675214883809380519632663082966697636352\
16008311959712223356612858521034213630902840701713672329295872367850955481980\
61869099148370484630612049740981335154158630603996671817342693493262102377843\
02485929261795819655514003251344749381205666745088961967052672691517634272835\
50308603763076730233894605523801721896129958409467362423878582024570512262027\
2032324495012207884673204633802626`371.63966618751795*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.614736799757064032705930982550324545352\
65785632537381015050748223182503206377873175916845885310940117492561348507749\
49280375882862976092989815872669988170605959849737037933700226005446361767426\
58690469012824656299365720910465113920366212294360402781242320464521065248739\
50573431951628170868513217521648409313110629819056100463470656820447025631284\
83027806581760283323760435922092122357`371.63966618751795 - 
    0.85165657227808291102585598845082508972209623017038919212779874780944658\
25870656596067252726940243032888773427470609244429715083984108664552724067579\
11076822793482573930521877137575355569475953149262399002217589251136833023413\
41844020134577969922074354319476451279189828320676627077903258080756469932306\
98645155030277093803332084284556035256651943358670991314696609717282468441909\
456208`371.42293674556*I, U4 -> -1.348954786306190280488908147887897158257881\
56497334204415199975169858390165504533984973033341373097733856249932514976031\
33691505501555328446363849386036184964283416531833264093545207200197778158411\
06478240197248482119172335107477487180035835578549339753029149645614191703885\
73469094356336157355628400968062520388906322374910659391823694062355725965939\
68727239929071993017380586207478442`371.63966618751795 + 
    0.01811509842110610972294244888222931992900992988280293550742735864818811\
23958454006838635134530104576758042582440392798874490760970511781533659062508\
66114855955434967482379131048983492569838485851127871423163774048259015253020\
63138582647055959081833369285814949214414203903793007785280792285381005163743\
25078679175705416461220787588854272329233422382711398820813693851164434473564\
757838`370.11405074847585*I, 
  U5 -> -0.177715445361940625996971805937902622207867904415816884201623543256\
36297660774698595466283112144582960281572353256756874590340430097187277935908\
36211178767656217302299421605806900502612246292213356266400756515394144184675\
74443562641377465750164120442783732546851572909103235030596030692427792307684\
75676072009321844632315959989189893045998816517117380091615740346631348603793\
190881912`371.25479447495616 + 0.67678583289679199858569528428361283380066699\
64634452570513121120026294541760332919284424285173729110059875292462587069800\
06933480641385627043269709952394846739144855242102321742287674249828393113725\
67727630528844636993993140338956132294516983119386063027443321194620433978550\
21924005718008172366991446694017221672856121014988428611687584441761171892884\
537410572679588285980743098538121`371.63966618751795*I, 
  U6 -> 1.7406214532550639719133458235233652205854266121711251721569117691520\
18132237874849583581586121664209048087661528460995362552853922618017497763288\
74801022232433236466267555740337769440370692111668625645200989611274542148858\
87775882964796513905679392734773261054723080742130854691366378650772218702711\
41710589783083562882909416150100244651829466730173384145387290563886187508427\
0793163515`371.63966618751795 + 0.1361646875716363103857963006379749574530314\
05402307108509284433507529376149452774628750808396041732353554243112199148943\
22707215042663251958951134127103026147796711023546689660824179452164625839123\
63620969219139127763034746644540600446045843215087398163409435660695682124007\
10133972614281684333042612070558534386385406106288648584330031609315288778952\
4545494299489742742501803916485392`370.8310791823859*I, 
  U7 -> 1.3823028537566929672511670680519118997917470920609884760258344870869\
18362217675254392136947005850947421527649258438734094763404536048257603864989\
71846925293986863743319676636170530750563512701009229311761727763032772156955\
38329766860610147994231210822284543545183803709891684541988549446990531544768\
29167459151839684207992584093734288510539850313786654731324799805426874116672\
3060223947`371.1214171643519 - 0.57103121408733706701260608847301336072343284\
33932110483542315124351733214446096552295494040445420564493707081922573100964\
70190845566446433377262351910024745174147873443773981276270146673010004646262\
85443555840866978751531647099865983064234627540276270226641836198615864775152\
78943064170492281511182898421879234073958290773842243606515236508840109806079\
612001813469781702648465743192393`370.75756972863354*I, 
  U8 -> 0.1187493137117830280302760283820711103042107842982622452667217491712\
04434986800600656418811457650684493749581469127153299229026440802929362872926\
34726044910261738786536113844981504526140935534665226797763850045947769017989\
51312638179756445938829785484552927481641564018471592473546633303827009909217\
43967119306918090536965487667510112962432134135583162113589592379458912008314\
209084247`370.52222559712635 + 3.41010287944383911826132272371556976680265411\
34131842284979590783830314281286040922416248432090947119649555624021012887254\
45221194746759761245502276558272628426843625301299136689509810469304763674019\
97759270910888490429085910543515976358052157571056989720047804981842230062089\
10444333480150776185049809370187995164197553106842727823779560820378836881472\
170052430534735999104746301268607`371.63966618751795*I, 
  U9 -> -2.141738989205160751317135477615639267101352938940105005889129761363\
47971953623518752063653885049465715946687715262545193141453273808498570591847\
01774976847517724638062347734872609309501840079263008731284673951746458974737\
38127913832856143751930730386218533803981766611239999094588055766084419137574\
79333568489497370733916740672994180231722409271389869933631634312142737745020\
00505500341`371.63966618751795 - 1.024675357253518583947830083432172514458382\
90146079069173762597667159775973600562362345483185592385750514188122176430987\
11724231602635858737081299370659083592094598511290060298392153438937932222129\
57205052153051038154858887674611172767640766984851769161522848915252094567542\
00882633280243169898941318683601471226921648156502182043767255414876749157751\
62533368856240757506027696795649492`371.4199995709423*I}, 
 {U0 -> -0.595218499398399601264223261738427053847452026263113505447956286739\
57928784662207960781668149619491807198550276201418920451640320508804173036913\
94246428270592248747961691093322035318195488738600875719058399809072257520672\
95527866251848555157846584613557621217017593153148660785541257008852010434840\
29072059930328556708137604286836924399900559526600049314924687357908515909230\
24010999189`371.2078261780282 + 3.9924738836886636517229137853211270339457006\
95736316478047803763259568766040536025223093195850930627220679611022738524245\
66778804659775874034001628663620142552953135570625549596507219189811544788564\
38451517137353866477881631066787092134897301115411096457728023453936234047056\
37045387993215551142423702913882205010396814200235093109741629433742155430190\
0611639802767386579246683164244248`371.63966618751795*I, 
  U1 -> -1.351696397553691168490887151929787926086663812469934823546886147374\
82628276734775454030653880522745052912018971751955663583012776700444524007135\
50343317700827948119645353035208171313331576912864412833486726575314152333257\
62275351794034712305928552140285479093453804740465342837680231425981863872414\
80423160291351600276931119124731418864968108343430070229102946754152788396404\
07415196401`371.63966618751795 - 1.721887502911103261644650295710289292020884\
67641067307161278794843448281271581109033612861279925721276240211233659812217\
67131851666930331775082811618432613113892685334957618380661188350781713877352\
90491556766019620952971135351047645633359512452732671099791649147766104053550\
41905366116303917460654944121577727043756634571587915501856381216988592468719\
27498207981796948438326324684767808`371.58579509764724*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.906301617200324014605244668573029743138\
40165900576226154336075969354861733901824678667947413889077420858419249414892\
68722793854307897247255567107793220918185291340289158450118975189083884067463\
88119225494485100960016994323757502865461171579561502440408051199036036779601\
01784995563049337461313648376014319026736772504126830637132405904281422925113\
72344613555843284680741362764522127741`371.63966618751795 + 
    0.70492456320080674615844411835333789674120769568869236607625607101652706\
18662417866741155488847910026760381058584418772685310301680760861661346676351\
50747606575470792532549091695830997997538116309283398713902451343968554566022\
32030292958902393752020145503320958961034333428693955487100482294304092297102\
73764326748939762313938662849881634268704577700004095775022115096275314279540\
825338`371.33487580054924*I, U4 -> 1.2104555859965377762071501564644044640672\
85427799062212587382680340648358892106997568036005555257859146998289711357193\
06795040489522435208233927913136314409258777065496366522109297717055720184134\
52260447565131706894680790176282862751968497379502444307158180245510196890049\
36286981709941475469118532956867736882871353741177827328549276610005430360059\
1089787352420191476130446891406905206`371.63966618751795 + 
    0.53991761907311252480338424785601826363983905835191341878398767881635061\
22384844757134873121224312906995851788299168930837951820903269522507397632558\
85260841222380919424044560979902976643252806549351785380319439919888851326142\
15386612408729497032846752705963847503580473412938552971465619637913715611165\
89871852917379508006346243418877736022527354455508215343739280450707619692028\
79517`371.45825246914717*I, U5 -> 1.06630103162528524551889209733194174147852\
49987219939513837250516532538036714643059090262205984078480685520183996282866\
01114655563161715202362119704014455535413377408235232726549503244318737570745\
02319819046751095202581642336537758057916418742374906584998908639264646122420\
46432992320815012134695059049416538960741147543636825532793256900649802285125\
985828714433603418992594518858041817`371.63966618751795 + 
    0.59693992322347762426597279519316416638355218629820345667491836315943382\
71855685039049251730170452853077540385026489918286866577732496332711188922893\
14923889973393127033785558779013869514048479779167980637180072651536766035229\
23468431414209108259744994090391225102250688979436915595658381890502675095453\
44905859159015784891616054584116008774618913861316476048931318755279766672525\
400445`371.49427070835844*I, 
  U6 -> -1.888939713689758443146163739269674791858687023680427762226166317268\
86773855231726058136885576221010700834583155523102338576156031459874363443820\
40679741500195164259650012306548609682661983131191570927984742754801056575923\
88081910522434397354743393952226849791348842821332404697004424245656980152268\
91496932750171970139201476995326126998550562868489128670873817055295860333858\
92537461024`371.63348512907857 + 0.644402075239284769186259423725732218371338\
95079762285476249752538897074930967426271833668808282479293038965217647320225\
31107598696105271886463224281127712085924052666329663776281698520698658105314\
50028006641175026980082176145216590238798540458026115051219352819059626993470\
64127170931258289218376897170801671639476167391957730721786751963602362870158\
48744315844668876710366606719415204`371.63966618751795*I, 
  U7 -> -1.749417824567541287260212660084771365392571859057071657561915281480\
53692024822908525968248161049832849376192456524804368574957291763219617260533\
91131549872032577335603526183225457210476776671089482958489628910187227783453\
79982415957780428780351362484263873823861002982852113947013356046305956751987\
61201943739156314006690224023877964756933887152443669405195928149543043922726\
55923787205`371.10551526872297 - 3.896312301166058733435374059279888787320173\
74826846132998054168066430710272603484329430544034535527362723731410832919482\
17608754560477496279925788888103495229802967325129057826523499463879017293473\
80604845135809392984919848361436611373499740802534013404710926659998406858137\
88525490397987728592518442301231347921790289472936878034219479193055073108132\
99904816589513770584813745560447216`371.4782237896154*I, 
  U8 -> 1.7134226083283912528718638000906386277210548487390215930278003159833\
87633635715443964356665423458139127596729546288373359153045201622629908532152\
90247764540147581183327581790017398271669017966053587104435226054657081265479\
19170891076581499166843142738216470313108245145621333753082937575981631006417\
03452712009930592338781651010864907742208850935267216268076369294182521964001\
3156056694`371.63966618751795 + 1.3892358447652100309997163908766012990315981\
44664117265855318180347397223496251554142164347049378870815388988867047959794\
41858231145518396271650350036170000667558352893884996002660755326624957565271\
27247811453777820361010902045243450584569488976626077554661539405689701446590\
63403846920690156213671018277331136483740394868443896279483816616723663085078\
1271073983123484359676702447274863`371.5424145303141*I, 
  U9 -> 2.9586915738695484283642716279905551522947561167688055035860746200814\
58318815328462498077727743189514421511197057028052928234160464719149260547216\
66549184664987766508184928806331884201934326927570965138780646216293296418105\
04791145697261433204364062851335269317665636375219498286629693495405333041552\
34814386511005258078510322422981988942897661665298067610752430296739622992833\
4832542189`371.63966618751795 + 0.0729467573385663576677194036129462788013731\
81394142190510040583603757784596641613250385540772263091222940093323214912247\
52467596822553345896283528949778239238270850022955037010100005452914527663935\
03784964469845685843818718971071472600778758396844651936736295705539667694648\
04639724028902246820338097350051844794933990292819516128889133692228396009236\
7692900245988774618449633512765627`370.572154497251*I}, 
 {U0 -> 1.5110004856068598978522423315745154812164079154895451909730476398300\
21117654190626904550720238190113300227378713837671469912469979147409355090950\
07514637760609323109849478827519439490926438415425247817904486355192773010380\
35740790339600420419405469957744897872967444391906490073258905157594709367007\
05538558150081027004128822149797476656087771841512911603204328382866897911674\
824128177`371.63966618751795 - 0.90764605268091005616761150424582858393004944\
79766609461519077185170553306519823857340670708299844797081069261847903483386\
40052063513601871890713719989876442627491530301027717585810324344238256327403\
95057581233079566504496647780118986875111695687287366475878340541312131742545\
07597348495301481321389949555784544391923678743365810197285403233784349260277\
612072884765613787660295094669986`371.5687525320961*I, 
  U1 -> -1.348481065290753258399166722289507926691305730904431059495667437968\
72883894540312489964026770680317447254641240399452239478323130647430870751148\
13510439159028572848863209708568481060942852001539617777725129647129136882328\
51232444136831975080759808111356436791699242606553129081117210627572726780356\
51772423394733519806577107776040661622682903055436262598824851550883355639504\
84341490949`371.6101915476886 - 0.9833319171582834874647279838326566226223474\
24289485547583025502756259416624359160529374358555693039784547797108388109285\
50112931602400866915158459285788008033679535158546456315716232386086530237945\
69565350747635644434031014286154893719791421862305213317686735849818471875545\
23220399501485811965033839531988317716663322511823536982539884395134462816177\
5868743728276408936395512408635767`371.63966618751795*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.108591633122477880062520806451884892073136272677967564034831597099\
73994465842672593114938035160585728617052459896963563273583027570132670796118\
51167599202696696438409033332093029237313571580364686412314208751003123542170\
40878028846497338812116974156277839801364939466397549747486952100696731678933\
34161330433929815937473961261132783319749540110262657940968748278156327050733\
70313331433`371.1954683672168 + 2.6241442290970431405141751191871925711268556\
37769223830327584708257224576678625754887092659629785994570693024818260099954\
30730099226354198821068847480069965579831598022508780996708826999314414516097\
47082338125204789634831883002038821994485682289808610650461069009900992274481\
07511969435928967752235291877908562015837451841776431759091432274477564778425\
7560684016597987567327725372506544`371.63966618751795*I, 
  U4 -> 1.1187092376018618871081666600014792557029839800562017801509828699991\
95732398950583911100267405067810903726368897369365556707336354477549250908284\
03493178904119143292449093057704738484217144141605426625296112418327113285157\
82278582431187913521166969616874354482649627823942565086820177461970929252616\
51612043150274026590395734183631875721903823608378038514965007419365032473829\
9330368935`371.6214050657063 + 0.54932061776170404877961889081987120766070991\
45007793026566327768286807456315545685394638958209885754622584408528056498127\
00598021623773778809569457292210267344468813312688315656472881572276117209913\
52013233243562800881630642730133405000868269901936792550941232378492608912299\
65900595164888464485642096826307278190154942455363079627465430706980737278415\
096377033713705597549834130346045`371.63966618751795*I, 
  U5 -> 0.0876111881242099563526567283139449686937158500373711534809961741322\
17918787028576195005022242698735200273012184036758003224944309397227180586851\
39500625397083653173136918835524639752328651788481728532974565643157455920492\
33949766853164162894832140335617924016139570233144045431115051379148614900168\
43541652358052679944227593501513405728709727543685794872883799239783418728603\
084947439`371.63966618751795 - 0.65228509408147249020224681397245958929450326\
44086082408084367939747987243922009401643216707991362704396309353540908528022\
86492754850903657882375900845138644777316686668114623346250215853789465912820\
90543315529240772231888488731602265622638998199334425103158531551478896262804\
45174711542564026852472494564233313872996876925277872052338706655181203564502\
802574904905571756091440968903761`371.63875989214733*I, 
  U6 -> 0.7467482069903339589306897312485085454783503965999959163779386590121\
92890169364334619076938795404070244994590421722122365301566606040494645899900\
72020147734760334909059904654147563929757193637829732671065247021541928541565\
81137931738091413141398799813417949324525256357587665702298712087364465001475\
95309602432425108691423718458497928281171154441120612233177763890713286221584\
5690190035`371.57280409461333 + 1.1718649373453556105227121308637252884679078\
99788009589490857503333591097125447292880625113700315108992606254289375118028\
56514609912951629326755531886627505566562057475916433321446752398391990751429\
31794183114227573808658009900375739948083599339588843351280284022743436538317\
97111596697260129643301442810065513235327772037875915625429437048137524265939\
2441553907111287557274385170828646`371.63966618751795*I, 
  U7 -> -1.506097940700863273969410379115788092515452056279480980378402754026\
12705203246731819743734331520817858482463594590311048632068580560226368678186\
89542941425907419868498418573870232397242153350006425802701183660369487617696\
17563226871993827116935514524399806717764152106481230671205734546781775631905\
69466055228804839970756073945102319757257925424747877409258002980114631518430\
77280596761`371.260066866352 + 0.23313427692111413991524099370003453447049839\
58626534563362694175389443099314472951106059026033582023765102139692228057972\
90993103453466029977565363267594569860413768694249547029251413885893663397064\
48102368116556073325360682766600041174099993647590377116267545004988598221013\
11840911447237056071917222136689611309131362375141637326885043055304215600305\
390250845985878759789251035898854`370.3894422121569*I, 
  U8 -> -1.958878084332428186578821744464150874907663188275636862537739437958\
36867297689793531967526101443355632254436312308604084611548369419525266359208\
86063850787350162725651944298978653132787213421323183597452889089601226835041\
65086219977798576989202406852308286803229251337803959223508623835978370939159\
50603027073013968046422174633463411640804673839490493712084114546420003342124\
58812227363`371.57108115628864 - 3.153352255484846770449218703970423998857621\
45366385101696804380844210858233133353481503072235727096033874545987372121051\
07888329998620869165208283748263177224462394647181920001503230934223134857882\
55809349966952250753914617551598049317999825202804033532460564843238128484961\
12094915826904436430117464436806670591981660326406186329185199564460509754409\
29234499036191549004757906704363068`371.63966618751795*I, 
  U9 -> -0.078818542205157723131080762071933612703509800304435367436053659338\
63098625316891503470346944889146645662329980934193558516318034832220025295156\
39941456725034806577648315761768633023325220259546161309294546010329406743466\
42640273781074576719300832968519188692050849347394253079906511656273855737788\
45345103972182342598555177535198397066649979978480868241412829223952256028836\
18701455628`371.0552128836656 - 1.9643272666031142702733455446196617699249451\
61563289308283308856809738584779527961925373130174962989136966204411420588807\
00488240716709858137715255555918313279348444081411212768322193884725735920934\
10247791591809804253045428142772252453207918481937082559553945972257208689618\
31175803000375031289223166396006615489623445365564923054385831706165865457576\
1840036070341789691312331078108797`371.63966618751795*I}, 
 {U0 -> 0.0965207471781824899770292067307049622539578467722137006510019643667\
39202890556325158440575677506186859274863318917615013718001223230077287939884\
00857482249014332299244591688119970832951104935006364409401365204057225395046\
71527305986566801459851203881722371311893610834399847857537846422194068098425\
91705274248654193479079968283339281863228379778818530480026306824000227261524\
3247920976`371.1256924106034 - 0.74262729201687888969885686378770539973939209\
05484332654687462342773377220427090359828087245675297739882245977236280326561\
40985210242627771594891102040651438485277954178845040644184986438065754895472\
74056370810535992730377134381567208786823950159903684644853368223596069813821\
19082251453124804124204409306387682106973546512150059106870548311522305679464\
725910203776061727339100000723133`371.63966618751795*I, 
  U1 -> -1.638028361410514466087808394218903923617954474875267922276639750614\
52984911623027733022891054737390174331528066541434522607331965985051542082899\
17983074684166966131411148948747181201423822762323158208561132431538829006816\
39012580461805894078845423125240528499711061375988963135995964847010442525479\
47751719637997429493769827377143375860340639208935667253831074494829758321405\
66824705209`371.63966618751795 - 0.575683291800650358776665012214945030773874\
57781147189958581914453164456860684399658913640494447826602636769596772379251\
28073868442592094446171006730782747486902059099220450420897446929081091046949\
25339533303694412052941770431857089252575386285779328410439755225378060152968\
75304944452955415975502422476486910002803616662802861402839448496273182587098\
75700619887903715349146079152217988`371.51495366602614*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.104957064492233343692536134040463024910443749214897306221789838040\
18585846880004065801812791810657832522044901839788123926636231181145923911918\
97054101446364356668126302527322495862212039895022194004246807060064520908900\
72473245989438019543671560238597675725591914003510382934063900121243969337193\
58475796656490689878153972047597378183797298674124384112671385607127718909870\
65510753283`371.63966618751795 - 1.028256954122973356047041931480251101994070\
48694128120046213710881889354930206704214850260025494375652391472253689423503\
26969385042248712105073157115789677284293455459892280411080186912140010514458\
70617023294214579901552448989295365389874807749009404367508863130216078816745\
81000723675299575701557295436561243751461461294134489949708626548272221235183\
3929902890905496782053479253612289`371.6334604962235*I, 
  U4 -> -0.782292814159993225530618298867085049404836731282410171684176754108\
43078666214057464392470913461712952390100048314748809391823531187183076382029\
32029892239653163296247129743715931782357410476070988806700394562486615213985\
51791225938687473779740531209862505635876675667556078813635088904536068637238\
97603741709513328389310400746295150660573759291715282301401264243024561854587\
69245347927`371.4687616716631 - 1.3351644791104074325759236426531401462107181\
02582342413907475611113866211674976216816014879135418355163331487308170935409\
67631789424534987219598449681948787699770390236858659718167617993448591700090\
42609751423909452444432970416677009877328392083556245752358164636470172817405\
95708450721355138493486005983081770201555642449785706590564465560298075466847\
7806167021251323573432159932353709`371.63966618751795*I, 
  U5 -> -0.036418777911380190023593022461575217262737838917813764675747460371\
14238601377096059399966014899795387160536603334664764717159975815030558785705\
62729942032790422054294407527325216177239076293083649382632750630616006858131\
54969877731312105849673068531112074697761480291994959715410966086703809286389\
53065148414478964112248105899920015836754071481561706982462386715666211959141\
29065490644`371.05649601873256 + 0.331731354892942177833226608772165780354292\
62724167718953009484449022133038191434083743923812203486957590707630631586866\
48063422489943829632679619097440509898900793421920933144900057061235619220478\
68600240750062546329442363958433371612321663923923387034410966600967736285416\
54009010708727369238667350671956410614947413327263029041208426063448280790735\
56512717155034287580631471513633381`371.63966618751795*I, 
  U6 -> -0.198204848441364167297085039878953977314186456805655504030398875471\
84981371270851420009126591723322185286352855231722275579019379806693044404737\
67709308120464933688965303145919816210132678820092283477480713837905024961585\
26657907115553934984793109791597205103413281912044859708589681769453796716178\
11567303151869175808623095238718543145188878019163694713365448249121239673583\
85037319853`371.01075819215214 + 2.016864482854246453760962240490274967405422\
75885704708847133832514657837661964667372429649950409656449568911492828540199\
12980221384151720867005562693511786576049480325292515937580331597029316829763\
28196209203360332589094225195425168128880167009555492089510352671912355641271\
07702568713230661851361980394546036547014334699642430071072482994458531281781\
43578675536069276981750577648977215`371.63966618751795*I, 
  U7 -> 1.4190644694088990931319759584683681288689725845744469144768333411143\
72666348974972640922276436532231717601727662119234717403723979623808732232606\
06978643365863141490120154670288865764080339423015759919937794052073257405933\
69894577430055631624707298713714765722674033208253021869988402883432789983001\
52305198236977623733849976419874749865201517446771712542815842341606060485987\
232252381`371.2266340505074 + 1.501177439520479432843621214520349022974571853\
05175716942583651049243107545301998444586233291802091432733160869530203958648\
90930391072979628865541842602211956360941222143533981564427369496601849825572\
82955611010307539199232932307310143792563613814922284868336171921377312372327\
59244638379584765029861793208720862184460738287396805648482449950529760966939\
47541440456418494015780852954506`371.2143885334018*I, 
  U8 -> 3.5090959992632184201453858031845762559058825401342513615990660098283\
23304955640739548248501709673664803183497417347160606520148366823027655655172\
38046438520625216682291237484401932194209630249921378722538221165587921584780\
82059664823903872710414602354345848060629128381199684792860111098354810075991\
75030558760343213043365315137111738574161865105937963706342959112840229652956\
5687564741`371.4797229081081 + 5.66393976810242641865362812628837318699718443\
91468287105116338114998259841974392837044539382899115030736169913659552973995\
11737783402341043820394596037408903252013593125889723489873189550105269830960\
78259215980341618314121400049727041185620732144364023184216402925334416028691\
85610062074922339990137681828278406411351792079906791745572887420213195698050\
494976496599349034019307125802581`371.63966618751795*I, 
  U9 -> 0.8635097957307022419625997781952522590408333309006251933909899442905\
69269250998519777152664292545215919690702910591663366901585167159122073076281\
98006836711326729306298745012412290771959453574249234420685343344090083267728\
98345287789783665889368589827498795018937123360198551870008247199811268304432\
99102129308855486691704233341334232757080296877683984712899170425970186830830\
213772032`371.63966618751795 - 0.81845478343952607568552312853947640560101510\
07666101400039297543448283530045317495242597634014607091781892897879489054914\
39978261955909869978026634692111951352112201477579022080196563637766043526054\
69875283335596004134519136914957191425871122258590472616240221612330734880945\
30598992915987403826130818429194233824786905142268968988796160654122903502786\
216130675922864347431283373110505`371.55246038660323*I}, 
 {U0 -> -0.628428707745072371662590726739755566145294697383003102922269712008\
85826891293578961943515215060714432211018194778559194829811234514744702787971\
90405215276259094261095558443962600790453450522549780746119684585748834560673\
50410850793392186315314215151752098809131987745035216479435462678490575977148\
28049447842452275357857237976910385446244189807913422865053755486213437157471\
16535182351`371.5127413798387 + 2.3048713909961799932256691059899214184795077\
19306439721040512876226433187816401268011057624962760284358780991700915541185\
98524610209866139140470569037578094668801728452756126108991552391496543369980\
94095851827652832155085382833079057962935166627022073189333290494811658846096\
12088522630670752365795145956929462082048144841569615104909311706185073005739\
2135037587956532423990942581683842`371.63966618751795*I, 
  U1 -> -0.024247900728002288143553860008499208335238407204173860408833150125\
74201123075246334363497049259234394426002838396287004846723580609818450161196\
93797096944175596460751722469638020391362541347535679385885842693510269359926\
98766615258235665268287009372055867226970499127818520595863969036341137607754\
91402390654265911643314068287695083023200332417477621315490760531597676399794\
63512090268`370.784295244147 + 1.57594860607957926167064624656732294058486622\
80270116555456064943727249382510736389727177205698853774774874026484543776186\
09229525675887649452769964232887523292156497778374915088381873720409458996864\
23538616600759165210171647056801823103573178829669196083241979586291401272777\
12126196988149421774456182226669604095328845100985651395239861329604051482287\
056859369037975878303620135592848`371.63966618751795*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.037487367144329036523024701543057015272276461348823892263948455362\
40399273733885258515950989199878377840265765911178082008222709653223813300384\
56319467070727601668814545006287887727031847618720188737607012535815203860408\
12131486690748795290920001309428191106219316498833176629384182276086867277148\
49231566330882529052245808704899137397479750068185122971991563256663174047583\
22516103948`371.63966618751795 - 1.191873260366019160785184416266260693404062\
04632783694767499668925782815044326527456603387885843998601834478105540852595\
69518580930488258207331247872265829213988096890840433246726679209566332152412\
66558726775187619672727644983261018223023708675477307291610687548711228017746\
74972865792905380708954546524279945372935213127742688095955768926445989405882\
63218557473261884361943570977879301`371.60881939752574*I, 
  U4 -> -0.864486025195492834123346432259416957883192559648572856484556961913\
51406720853818972878999395072981446315858795725313024687999393503662744180333\
27958592432848655857842101406571018810735284474750953103791098918803877564188\
72919734073164949748105304613418664380277320250240962835047041782286814327717\
09716501436554641521339242427938110971239342220611295451181582469350978531082\
35998395442`371.63739261582805 + 0.130658280891296859780158069152729332583111\
12058821456657162845500411188166894289060909424577179165897867758684791196599\
79637816282290306088498488584303372986211791553673095719654281207938619019659\
12943774821629874157460513360726931218602365555528786822266785230068048952901\
74911314546299754417429730253350351840066723310944998120191889169137550816998\
70165246813009305419021286588141144`371.63966618751795*I, 
  U5 -> 0.5385337068636978473192687785581667252899845749748594354908539392591\
19010965408965854462675843833602361857981940615042604783268119089129968326823\
99257926789037438365172357228458540400908358795708688732581544137195415695993\
33352368036285677661548459888025132674517386918847586724720130904865796916465\
58841230508637872496868195181261292469909797250385771997765610407568423613201\
9125356269`371.6147657743041 - 0.38604464634389156308715458244915668733800917\
07755276418000068302258703172081087071045205413000513859157947512422782525911\
11973614475393331489190163991905602031507913705415068960699884030166913662888\
57051544216749100063659974073460350254989010920780052395195851496236173005456\
45672113288598067869036260570078562700754177438732379300798660872336956059391\
403134105576012502633748912394739`371.63966618751795*I, 
  U6 -> -0.415755365280237971561847425069679725889728704293929438513936308536\
48202170842955919269523964324854063699123815062594803928881914921867484653475\
83660855924504086385964703064058362361803468484598690081306184807371276480546\
48532972964295512371644117820021985284779980361634518136579483948461914297806\
96528071968294838125304457832059784897383650560814058345215303147370263733629\
01395962435`371.63966618751795 - 0.672643796976835237813382093889813321155711\
82823957935504214571085454737629544206503246949366277871728768594005203889210\
27663168794967414044519387004725136302200149958617333815605422496155634228015\
67327174311008758562346613130846689230214606261872862020768513818361182522981\
91001183183194647869551890987051974661867822550725317392731299077295680315835\
81332471186997691709776662772328426`371.61863166989224*I, 
  U7 -> 1.8284290686967298736391183967286557583665480844512555122648131484060\
17911728841640696504402958153490139415843836772941387132099054203113328137150\
26456305889823210611608313064938829494746051017855836162706734670869803971367\
48277129108136057580527570073851715977974205828343193626732773482926809084832\
66907359443174669273676215074178446317186665471891062413288951354702245575497\
070849536`371.3952500131654 + 0.340878803257884821419931467778513516203030401\
87748454657637715188939048137441247657964016064327683952501090574599476948780\
47961898420294671097806234276303581987728354434119218012500470243534833223504\
17337496670444362361858431809222889169662962843110713895075777184879546238553\
24410765348296132197740416143498442807567110039719013246342004265435618236310\
7687838993120442736459195132062`370.6441314878215*I, 
  U8 -> -4.419379595001174288659426584227661787948896426557624569604074422490\
88240018853963145484465855468241932740060663177590370844980843923879728421233\
94663118288909687557276586729565796722367611763371789141795831478685019820733\
59722732101989638535186381226801160522469180768806868534960320116488053181083\
82992038236705641693163744218380909239473129780711918032028837010057955730726\
59423034645`371.63966618751795 + 0.211445798448125818700836501926992639656639\
88398344579553290505005938076955432727143750631518247762745662641426232177859\
33231985191255868843100481168942802276300315312333722529718351315959002669450\
72432266463526386896891585550937832106857409363933766852845162663791245271681\
06626441823795240981041248323982828732416556194818015170861383536094887316448\
50937775983458977640232947487934938`371.33962922377293*I, 
  U9 -> -1.041617697408719692831316620209617653718838879290247845682729252712\
72556580057894326887384907653857846600483521626559117355479193608402062870694\
59382657283068685339350329092244656604109830933881800629799814006106554548782\
28823709398056234055307688906913036931028885831685389799367020529412578538756\
69137286928108941132542706269707486220692656717566210154148371366917522572392\
68137454249`371.63966618751795 - 1.037598996906233444628086058161010831055194\
28805802423135067633775788729426705631442362343651354222735029326564042995652\
23763158192028258728566919511309806635923855663419138496085954754205639963441\
21301626898340993382275036466283848430381742640509324437228795204679149146864\
73358057359669943117146357444780776175457927047429504806817487866589047141006\
92011761472747346539815957694103983`371.60372086785765*I}, 
 {U0 -> -0.480967450800260818241585031911530319649111059349965791678384262723\
20737672254252665900061673534479739591951787299085641527433383402082009893702\
06664522852099685253930662349924690427952415767620177404008517241536677420701\
64316983176362417877872747999347906544473962152776013405501217252400157477773\
07585452542348402611145610717480073902865378462787556269704372663632071930246\
71850436747`371.61901770343786 - 0.229958383392320357603422603331116889823804\
15690121479723698787483955925578342822750358582755411773193904191976582073132\
74405847923185754395084551289643493979964685589737418675520288933098499122703\
98609494275412599969999599653881160807778312117815921199568870888408774702032\
63433329293275042183497546649986242640533119819347772299120627471667776720285\
48009282267591328664745165561394077`371.63966618751795*I, 
  U1 -> -2.471790302334268804436830501087937356954174681173139358487771519134\
47770326028486737544531701007106524763590597418121622644584066221079418151146\
96730371976074002385553032394636032952628054922070227788035890613171572819382\
54784505777475728352501445833368592280864147571546608848942723364012378542699\
71744276974507527989525375758705698533473497220803582173494297743427991339258\
34953996431`371.63966618751795 + 0.409908582058489320090720523581863882875987\
16787475133804464828426644345305274627768439896857118155035852696888158677352\
86839522523790244192580015127936429266672983297070759928550684326341278381775\
22577738586858352064042537960483002173523424514866577719091105147121413593337\
13733226713056855023929883452640576291852994786707546449487247764205783844616\
37240206441368473212783560639825306`371.36511522919085*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.756504132596624362823220732962256693016\
72894730200522962095350866301480314915191457926818762209473316143575674665533\
44982417284085042319104952006626083751514937636394117553042410994646458363534\
13374047142310686263687099888522170035905166863526275092484153695134384416769\
42902843554669375246919657794333680032285804096950568479048470214441822935719\
85319460726394949997223729799747739455`371.63966618751795 - 
    1.62863867501290508570029644906580536355045143850746570231835734008099022\
18479816814172319091077899579003756104176567667861067609347873641509354171076\
32260460091364118100784938184718262218453517600405429621680881207410830188709\
83542978574662824994466776187728184960035996189382732315305100574515777325089\
38305941810962026635678031501175517517671149408758258251899443694044548428377\
462106`371.5832281516831*I, 
  U4 -> -0.131597870554444925817651136383031558832559353478161594001700680515\
90188195210720677588798139710256817216463180680897720730435908455289280386550\
36253524785955675447088464211981733549403251935757512932026068167306669542865\
51721607627166406461979754799536526788859101228687422777655917780390730840304\
45655226011013891429853521705362802075486326356413918819396518850625145884858\
17982598614`371.2791747718208 + 1.9913763547128849792321264903000130514561375\
04683991347540442673730552959716786365115209909135391535660082829331531874742\
15976857693762585312541020656545860662692124014291552254184409665848175998738\
98342906074644367027808579761333296932447922288927647389403881435417784076445\
93691271910457783243676964137448513834632697783400552342588412214503038655772\
9841549865837798900630481378379979`371.63966618751795*I, 
  U5 -> -0.009852125172889840904779944118506097606548681534460123763344296294\
40824155374876980991117126471975329997907368791504246890656388270680631251870\
21434063876758888581221718081293226695413711255274917195378427755563259131554\
99205754015199362187990330837776713252680872285007367791053779477980414591797\
68961273407442151398695153350425614474389311421539033591379498164661794096572\
15749869224`371.0157073396753 - 0.2120893354956396552447672446446801452696059\
02030188034943289142626371910426273682226055897066976975040659380862861920624\
55871012215051469124542272551821737494705685508925582850337197779873157429162\
25733860242871031185276236489478584424682084474518281985637456736329655154563\
73506298735811236895487783669519887691054323475565391861624381635073348928365\
0478911426034895536868201604969592`371.63966618751795*I, 
  U6 -> -3.069003948581330559625868612345236703127958550652249168068466357376\
93150723229821497136664081071809791954670690521231052421006064856472506299035\
21193864077015667186927671756231105084345096595464502286746015004803176095604\
49460960089629658870766582459673168548106331946179956421402463940189321418234\
90288933223107410322645990374292616717540402136132463368540633330928672367882\
59601899105`371.63966618751795 + 1.673405669653664395276279482743448588678600\
14272608939258818085097508336830517436449342613987803057455438482563102726766\
09750939830206404896894589755262717857706928285777350021023843539699717252561\
96546211606973885935827206808941113164232438489392081720378157909620838081913\
61597120919978361981315587480510951375323694772583885741412359329522244239893\
46805699792521861628636219015641614`371.5420183297543*I, 
  U7 -> -0.015336752711436131129021591451863018020195321736378885527123108938\
64919364347943311605343184491815950229423055650107324974646239688609065115034\
21900744050751432332384701202124172404977074224263411385827318152338489404525\
96010610376665973451387408320410405520650636901466371211921370426988938064840\
16552960701451803109056120648294029473336920118398269078809940145656582381953\
16327312703`369.181855564035 - 2.62903250556863162190404355614177804675920904\
43102816554096520720854597949760830810067543924807758360957109798385980199894\
18251443640400305781255377770396341342030320499726782946768089821816707237275\
73230362648465826925784126031766321561664601745469574439494132206979998086718\
34281010119606468146036418659562393912912408812978460672615675540930446614667\
773149694073273489988803371943282`371.42166116967064*I, 
  U8 -> -8.689626874784880879765720095727773234238825430301752574790055708013\
00794791376937268900860466493455487460097682256928860476870415168188244758670\
69159676777720844494589607767642539412160205032765796748699461971062351475578\
29512907265564506963458356972551359329702728130104304227008205966631586387180\
16991363756451339439468794148489966308637742734315280981236914673499412027865\
76077077527`371.5782901836776 - 10.126031399360936640837028191837834687294170\
80162821024109443244927687171819906738900985205808288971647438191595034800106\
03446560609124264896655013089249648866041607500970138901641548895425352388374\
04892768796933730355393628264289224043262142986906297300866315315697832040393\
32348298666184329590473126923575799106313140830465970253137161699259200586398\
38976523154881739093042379580989832`371.63966618751795*I, 
  U9 -> 0.6650549825918629111262118139030218528815648104086627218815616083516\
49211879993136515627291717981990694349630225655369330734656787321095912960540\
18671865235515677477246437119268328122040724160086839634940602082927458150657\
48365663457565715288601367255846166809734198455798086504863156722294993704281\
78889308141371885675524818570218415558902853854289886554921606347193554343574\
678150645`371.6375579800972 + 0.123706532806879105753683870963588214453962284\
64564903542661897757630382502148164351083798884831943544556860121237615017245\
94334354057294476639731665638722927106577700733771077015319287211590002850930\
91352022417829483764009312737509816226297013961196423185436714429746102363854\
93814500235589844942677176276648946663137220969548142038690526814701518666654\
9042768498167641335733201224814`371.63966618751795*I}, 
 {U0 -> 2.2675688411051214155247245527990150972427127340886113806753254124562\
77286170332189195003370463341368598198365488097121936791944777248448855243286\
41334143214014263020565747943407461321106271783903421214172567226396542885406\
94552962083778645283598519179921511532897083319821577759655106695590842922978\
26789428196644315883873291961656074969035057097693394238013658878210672803921\
7815510608`371.63966618751795 - 2.1316343551955253044659832513396283669526804\
41086727976802723909682730622624412417694958760495990480688782146694596430189\
40258117653756834470808414827025793357865417368110137189477377552518549200453\
90695079523629042122936041385157424574395655182652122665790481243260525453573\
79092847475726098082003591778264329317409218302441849204444715406078908947654\
8291154039279628179786934490561707`371.6361675047508*I, 
  U1 -> -1.935688546651554782178484414682669210461808929821970606150070492147\
56554550034361028769170471517833112564797146578807504683143206195887399959025\
83964650979826500301993491903809032381217548345466336223998310652545320822963\
42496785068067985023313736298834419600835835128313213255001709608169514625679\
19533600174941761280613702723817030736065069525382318710288247821440703773268\
15421322837`371.63966618751795 + 0.693305173228908806019653069151604641125881\
59624757995682577296043338923612135863374701834687256475953396810914664779976\
68845201029972260937089973923443318925258312585330587041543753821408414279434\
83834712688614532503486980068809897352274479737642027586541050940018495516024\
23670537664708802095976946963030896501129661850088078925029445835444180130024\
90027946634519670761946841014084268`371.6305024287008*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.421314178190680658712502922175369616155\
53914196602785384132038487756267154945577209668152737893506786097579611397157\
30680775587400097406821652394430625538004317473718619376038538629282769911897\
86629826104157345998976495038436907108668011499152852218361502078749756088344\
63439632018252552032915354322527796458157453528140637126243485784232123346224\
69703886426977620905828810683165029496`371.6360663435643 + 
    1.55553354428384056163440719847182101195856583377003826909790819953554064\
96020252093077163004554918951349327955862367548855950292685337459783393825691\
16750888182759961163150617327396419133510087904831146219559520159304489435533\
95987773476705549812280612110327953000804957772803049754932823094575465747998\
69213009203458035793686021652846701087919807199112454640792956389140606340144\
099226`371.63966618751795*I, U4 -> 0.6067570086658644050120027074030996668467\
88659837502452946416418868367789112320144206974928842280919506754497939814384\
74895682126630519869601700435714352504543177387378782587007742631006847659496\
95837396479530121163139365668392009969720086793435228523973323289492213223659\
43336986657756582329359292434192112788835918179396654340759591043546267781773\
6623096379469459633566645463187390968`371.63966618751795 - 
    0.82217831003908570793059975839511583511921665540254308098624431970823626\
89645589111850090603007986765359028791395070566914822544844681898640729126000\
69388441529803728329048720208506928519240681529938146399851499228177847488498\
62354881077516093628386669102549404236192212252410446137046599086171919414289\
17532618686254209946205439039178830512140440400602111540070297355758773141613\
7961`371.6372437550202*I, U5 -> -0.369086602111549627229069740888350734872487\
28873067271125863361904539775843856371451678838285175569447122666267472215443\
64288359235957994086060576227416693573277394688823214559312661464246438961902\
31319942504719634472284816828815736992394370915251036450377914322845109824876\
12930882714733610392663242872423613596832477309961781007435298220938445835855\
31784512504951998365063481790612986`371.63360979433935 - 
    0.67957724586776128040242535816512434502754722916854105819032895736085999\
99819598716798097624696366239502050850022298012771256136850326034916640972040\
29892019137150695773067702653547553726754802626898534827819848446068349843969\
09573019028635946209595968064110748840653925512306392865216562342490072054680\
34911429515177875970835727891249746727602848769447591644605861307403972524028\
338652`371.63966618751795*I, U6 -> 0.1772389551335521782611008538481116430717\
48991170538729235534447989824257640567431668453321295996619464876693526231243\
32484813048879234556658463435648646329384910974484370828515737230624301751941\
75499749640872162937338506135865730640645224045225177529277886918112771283778\
56422101302953522533616288630764857861829178704579082980184868200083635671497\
8471959379161675528146121638642252174`371.63966618751795 - 
    0.15303207850994439581779954057720242432387787809923504806959698642443484\
17072775416408521035130559847328298279205252776127233207207593675217293816887\
59158227686044830568069035970697043688759961488771109058615831826918530290151\
42444589605742363275195905041686149955182832888972734712296023598189694670928\
35311773172161904773210403770366003498191733636959489926284630800960587355054\
709409`371.6358561060948*I, 
  U7 -> -0.936742002182714522820355509244016958790881301284115335415773500910\
15166183206360056665472301380418102457418168521353733405075681562445633547700\
13582816256583923938349041943445298356836091108862571344573155344617519499243\
68932895134517081728461103874463311763124932751179914098842416852167345368019\
92445803415057809109382252393712330664300072628522030170220877977121717752179\
69835168626`371.0011921711442 + 2.9375270129919318928560922641915847584658684\
98462380510303174341704070508481661419684109827351356120364121529595447084871\
98245307104257371439641189910299377913251423407109700364449497672007040716053\
34175135906641651926184230130477575346880531746347177895597751242808340408351\
31727107309370688348819043333430878356627499542355673598685354840909332584154\
3199964785083570770810810457320908`371.5306959807075*I, 
  U8 -> -3.103835080819863984522512439107084335219269978233800117445816321319\
40220496212572894811972632853738585472835486607786135358347379316260305360053\
87200677075976080335111048128697058380591463375380680375940367963917313726773\
73866266292752625275619002556911455486587807407718750685077391590483014373167\
67897013561914409082751820057562174733466568615574429370704651013669728147163\
04545948251`371.63966618751795 + 1.555981811914929609736917429045095006001730\
35942784176761932762956104934429169378557137210518263507918182513628017771790\
12887154499808335465864052260876695954528333060896945223772627495373507544426\
76811494377174967007071969543335323902363969771310211208749571774655851385282\
65646837114888833611385188434106979910553343644578369454028803267236172437476\
25439072737730371527741916035725846`371.6331064724757*I, 
  U9 -> -1.362046919853079621595809317360694568992364578238627933317254299180\
27195581987891194332029460293125196371059632734578757151282249739985124270921\
28249037881813340097661367712655337136511971459177147261386767456856756929930\
79765872900061988732048561662588883461259755646693850453718400642507755669747\
49765865821584234790239066447456443060574515337179095790298912482133576290161\
66591189425`371.6379542415286 - 0.7128456746894713265141168759154696033472749\
85273816610543843344369654398974714790446749185587662796913355396309594388389\
88400851251235867986046375793402639581990312648220360105516340929716505113688\
93674844414193602631072575641673242464103782399989038919043977290910618422356\
21023490338699034091540712581966805397961680663761003293122291723205569450721\
5203994236675531679527232765823414`371.63966618751795*I}, 
 {U0 -> -0.290310131069585039816254883947277294163196790534270397029315733275\
38538704873939709048223783911808374294625665583256341416707683975982737042892\
49172960419789029526156260004238496829736944058985082289177918629076255095996\
03734241981785640617876509507086194245754442350896206803988379336123304853441\
53493601206666483896304461545013360430729684286777411165318091781754601432913\
75338185598`371.4813168121215 + 0.4941688344226886985892743211691085527392502\
17657220047684632932443132309183484404719780219853724719005140903173310329641\
30297108076013368194595299643190365095710197214334837633388955462917356308490\
80772465073674923370479080853449181304716801584446964792159072036330279279651\
29696517902268553692132229119643456262157950014870386319820597443673522034070\
665669171143239403814932528515241`371.63966618751795*I, 
  U1 -> -1.330601362134137884438989890576242553684948109377046046565819811065\
57597645477678421731663863350054962969604646690144328192060904730900531610703\
57360615523913960150389395642300647651046817594788738359770738247089127048148\
32631762758172199417731190048754654208653696972715666626023931169943070744370\
19014229877534857351593017809589139312213930580033425056257755088626362383835\
63609799956`371.63966618751795 - 1.192036909495708050421962673970515943136852\
32074735138802183152685665161806937706164479722265800652937909418054989827138\
89992901014896154447338799974246577804817397472411917623881919309282880768408\
51836473660987714282575351981781923121817294685283478739908344310328831304508\
08637849128368363905294730223771875158426964064481140366198774986658004334486\
11753179963029404894528589655443097`371.54459303573714*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.159305523969899402208952145135950871254928872897613463643396546100\
38353720986553975417509363093313739610419857179324625353060515607798600208555\
73010959384991937837960626601079693367101154635139515563299110811796056099406\
34074097951576975187288204258386075598917846323736622197219218254575658623478\
29743416935764251386688257625723284226426761613427220360918229030590302366452\
4690147741`370.98700277475206 + 1.7315763825017952410784800651911901469960551\
55157382926612672943328271367768607588541164004973573944441855756256920230198\
52529217594502299389567044467677929679632799936043978918903235221956454296878\
65686887461067887319126765064821607405938740300753093226417168841868934604801\
72579875716379302207153866470319867493209967905466583618316377464963812313097\
7195018220812700008348734648171482`371.63966618751795*I, 
  U4 -> 1.4714929620932656555245711867797191510848741070297530954235257055176\
19505380633154718809552740002691404346275786462279605060823277280461005702492\
80004509351619293702763432702561410961165585104054440579105739043768882630635\
55670109316207243685918464546100815075828466299658616082321209650587401481167\
41902856551335302763664222034812142099012879387220367592253766067062249141262\
2812788782`371.63966618751795 - 0.0295749989385046114473735390094906519788287\
83146692587552339717687699368322119440720413853696945433934713161473296034790\
95586349061970002393565089698116965383713360736592643539034242580971028000644\
67742602425847468438731045871968400837777103287090227633790181706087296976340\
37766518700767876658010430587860749373173777279738673647208393942243044461334\
5518649830355930028993007495186554`370.41683603003025*I, 
  U5 -> 0.1909622797596028890036708686294398334863714372842367860572609054650\
41662019014777943639936448705511364259649724990846680037496848024608488687374\
03671165753744837614070124771712983269066546544490549952093261982676392978535\
40272369071057969426658790372985075262235485237745472943790167048395202433542\
57227644222828628865886067298541563033303454716177883162217365839483933754633\
0441754113`371.63966618751795 + 0.1388236860285120358318631472092965208517740\
60712761045678447368689271322946416099617231897893355678234933497508429146345\
25312083500972568670520825167060495201969144167598199485291125710505050021551\
68902082124890594124820032123536855003972871644678360426357911672346330109018\
46286650579937561595905242760900138349093316684798054033406932770995587902057\
7261205434481769392937681387727649`371.51544625844036*I, 
  U6 -> 1.2424987148360732371866101340561937923920448599692931554218619710067\
56890321410286642137278806284395985141777352481084037292151621556258848305658\
61819892044687773436393408816762840629170206417327268850871207533067286882157\
78956246316478698563453527905735188577238248305907915024065995120037080791787\
68261138112218320763570263771549590238716004803250934944766078993679024160514\
9744762612`371.5272022800531 - 1.57657778759447559085128554450541390991997965\
34195068268530162488502050044036005090956094872472078746583505758722558313365\
75033566595235004772110071849445875855227910731096186647573227683310236904909\
70586163214399421940250313003197681568192672047847540656321206710007752867019\
66372719833014142131644364721106461894823370615460705173035343918378071324687\
791096493104930775458772559351131`371.63966618751795*I, 
  U7 -> -2.016688234207403023813989765559804295941392761044086796662315048497\
38318549822928316411917100652816805523780075210945211869004911448473651873957\
26512815071947882797422625399039156648847434879881034368331640617535659747345\
64437523308421216353834107804317990694538458959800311387516640525940653042372\
11167907182198179410232017828952535324374764001900178778024255717568632537259\
87318806879`371.3694283572626 - 0.2068477278765801223375510479402390933409953\
86855114041039314147090073970935791219374653579962257928752642811783913383569\
27396838030661645628912434318360116270242550850596686088181526390215457509132\
01278964791557723172968469835063845112732902872261678814527167405549085950110\
11377310447419941949242652963853893259324739308860608452829204140691448065012\
0029720744482692158288077833718732`370.4506127378741*I, 
  U8 -> -6.699358264747261899538210113465768834401654249793770984850738179352\
26677090891082482725014166257904226018366697424019397331332130842900674416926\
74297606248530158093485105563638937126581624074651113292622194952951522439849\
63279872080928500456015171501677343472205572743756678161801645655578182664293\
22687058951077641165344688219624515470792409333389053640663442197846248883259\
88413917095`371.63966618751795 + 1.235200539677222469701894845036823756504257\
19576252221009000287044609328627579583633457775134962465135917348423609727478\
30553899961511498653665668941516149138173641771714897642864651365923246659542\
72621852260082549588920517384792164156464057256775769661068704601435883883600\
90361592070018144115591046448683573005736782060049414449917402487642033067781\
40307680433998707284574429186527669`371.35315441661226*I, 
  U9 -> 0.7722332225194643817349502218321956624136632605245201831963413555531\
02718370066509423623278357108412803695599981300860009295014013763924607537180\
62184662887570060836389261739150611288679051793215827736115241169018892177905\
01964430370290235374384592092097834077341072954543722831702064216834435900096\
19812238173208237012934206828928008969529699345125875218906000421239802845039\
912001496`371.63966618751795 - 0.09470081468535786754575068873413724764508244\
85904425958679928042037355882151336105936760962485544447042449264386889691305\
72405494027040267640071360444944478108413268796288006034100430070253656688962\
03243561872631801786696280797109844130061183851729883743024745625322466880289\
13309871714240291142300658485597921349763805031643797486778705989613647792821\
158522696760718197028572777572627`371.18572518906257*I}, 
 {U0 -> -0.806456228844398213227075519128141951753004213202727727432971251071\
79784258350809873914730514618790133965484090496086940677401569959131886280545\
23430974036298133268259234294093913629883301993970586888307713334924722776550\
53562910429772578964938889490437112006081953938637945923208873056177323760646\
19257592438763033249632368352274650626296121347386622281073233250677372836814\
86850731969`359.20848159355285 - 0.711177383261926199621182546661802998634807\
62905019798522514682731997294610170696917634812978517198947030568398218619903\
07717162681883643297586548301832715503259653737959250138133985454207513031017\
29080972378136193497038001756960963824688095804300640509231700103973691545620\
42785151553107170122073369112408086508675725869569879485219973818754196518658\
33014480331833108679589269067655253`359.1108812810518*I, 
  U1 -> 1.8136039507771306495853329544725968406098190151996953848036319322990\
40425574693454361443699592665341165999005467541056477311596590101953064579658\
96012456367904346867488794485265018162311107525980204331901234734087333758593\
71998560853193429802046269647781919283095131404373675800387305805488771075675\
34299431004339790036651370944779569336013196806679821982395389391373146593070\
9801605602`359.2084815935528 - 0.56717954004427458846928628420231093085249527\
28461296699724616527566656996564573621705558424317890849934877244549688269555\
28391152113157128545669165985877038784959201049617194977797573903950086546611\
27526223533926657880079078504389121835528014364571060709915359902238260137118\
95931793238065183669170230223753656942410122792371009171437261956713492456091\
174908889596035415284055621698054`359.0293644633371*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.650288379144469383438846528591225304263995852271945862146579033080\
50384411611695142869150795988555451216921288645954536377761872080749028969032\
08259219665350721154990032643881789871053355430997143159468008180139379175333\
04307839452769153555729418762562293981648479375206235446910040270778969914174\
17381107204113231109722083159825767384453461322217213448280314724791385372676\
65471130997`358.9699405409434 - 2.4333256464812929948538466106639146089783258\
28797480446644557987734325082077680664151064736517243621614785754787315960091\
65777333214747805267680803075863467632472366384027878447303032072008956227810\
70574233065363547919520101337798148920575686168898710592019054545041268206709\
78949175419079843065991601999771779932661131870788429111046071159618942035085\
0229453364654800775026379838012985`359.20848159355285*I, 
  U4 -> 1.4144623484119218277603925671660634602550175629253369310448640167593\
40278443723752910679791060679411154448182148963388219291952421791792237998550\
62625763426353497169625579262231102948160838822514342739640690706272154980619\
53985349815836675593794666943864732866907153839552546649320087468535450500539\
18911219332239925071063419371597789879358830704839018216073207594497816987844\
8710161501`359.2084815935528 - 0.61557719607191974189544947111739445116264226\
58192389509301936780686987694356688885123514257156016903991717258261087470850\
06237374074162938945129796554530243912815322937304734252733754466726282465193\
44449918140482533961021077498771960403820405622884538178703487342402499744606\
33225198256490288769135096819965324892222718072205240688886452777647181959080\
821938258442325837674640107626232`359.1499168264516*I, 
  U5 -> 0.4339268867428055395011774062241859760354241874079807160861227279397\
44671722889711215077770829372145244883085491898385732658786619253861730458579\
70689066479302793792165649620561746013635555713905093662048946897687194395254\
30120432760809957624063874037389151693545745753392744738844098195318149654721\
55576445790862202990795261284910659490145741805125011212147631839160684926788\
1927634211`359.20848159355285 - 0.0467904350155220420376949395438591267087674\
48757153684527945641441832854351937450411023034700755159929193317188779791105\
56619536360142018449426083373428891785297009441988838663854723678204629673309\
12132403447040360547123993099026906706226046521731833626125150321081249029111\
55067610169194949388090878415440591265271705144589834631892169029163761417336\
0513020405119460617817018366168435`358.6082858279264*I, 
  U6 -> 0.7514538615251992445468328415327650111209319921544643967839795231830\
80802689302784330858237782562370734566612231353810622221660622184653665374506\
17301063082541984014045509477445358593781235266735580000745881651876042110984\
42304143815686433736561277596196842047851546982361077851917231526901373596500\
45220143195593987534348846090475726934218733168080880867328632229145919861697\
8449215549`358.98644181354706 - 1.6193164798830102345606725432859828252120536\
89907657244078181738861262824262241359627089866247277386651086982235054141154\
82235783506219557242889667745199194406836459177322190718302898448649340812389\
01334304014986137370698070805411403481027840003342342575660489948988627196071\
06545892159259630337938982107961996934851738211758046295965838303887446535652\
2625444221565128888076036550496766`359.2084815935528*I, 
  U7 -> -1.709377521768098024176788195290070163727346471742807801649211454136\
75340923844048902711930455068011317687870228617209365655654029572803426623453\
50009261907092631554049093011016831868667740958310966817339228020434765029734\
57620477147658696181425283224141607600911042101052067572338667519500639662959\
25209735098197602449582421661606594349236816754113902508921649669306292384742\
3132288267`358.45875960385695 + 1.4213502310927582649960356547805466977161932\
30260898380040569732286693516771821787796075215741621939903291727972382578625\
60006999317743364477121056063229444141457613726885563425417066042510266815336\
49496560157408026531460340389663447643979906081338130458595462886039762690113\
09256385417566215003744472318559733925043591833383838858683515306059915094903\
0214481021493994072523630440610069`358.4037685829518*I, 
  U8 -> 3.2756638872992678505984539613404782973669346133430402346330496534907\
27768327891351070022618295993234318564715445019297304250907060041011989967295\
10532302794523314678637480907184524879494251957073247898721367513718189641760\
74022033816384209931474600972558993752011871105412868283761676645751417811687\
11406045017068536875261684662260860193249737723474066330594430386757803977597\
5023633638`359.04483720085767 - 5.3699444775274110460261545350829968609353243\
06563856019373410095327826912972513362193825807403309279487489264015151750761\
35899529258144518417382111967612637151692753512824110251264578209528913275008\
73176992033780953357873000818254011086497647866175771517779557051885553468187\
46002024393902138218395164892855348368149935569192247030036958320755040416092\
1906830224397667223841975142185713`359.20848159355296*I, 
  U9 -> -1.384653160135951625404789084280059509110914747378617656030166933159\
30692910009034703540840111252543193034428144161644225880911360319283495679337\
28518725666277233242583942931344542979144464301182748840770908430395313648526\
38915437359949709062893479327567366375263415983405778277706875305976149167288\
55277595770266213329580003928855409944913091044534382970861929478057642745166\
19864258755`359.20848159355285 + 0.302077130249404256098953897487795493538289\
58353908277789759287353627707633199569772138769455710358434579017537690257962\
48340768380461862158919163106502124780207183779283397967593770345842188755991\
12692414998331358668579567746495432947490864593605874255479719899971206858822\
15077872986068038909203049941921845016174038572910272021725536931982637336345\
68801096718931441372640788613803998`358.8915645682106*I}, 
 {U0 -> 0.6112803323785840297855575761163850781910065779800346441287834013683\
06051272566720608021159403909599547816272573840317306939172291171228467218276\
96748703602136383160063999095050846749076897219201579033848013630383450923082\
97086349772789888281317134961089353115791755738239016014805798881347149797975\
20554598785978584159637398949980706717345295190009146760161860290305800706436\
4063016287`359.19798072022814 + 0.7162525287566479948131107232368948111695539\
35267904821272634579844351771181842827991746473301761334254467824653640691978\
46246294749368751687807651752011225240989782957330025606738541810311675513579\
05533477101794675559432610766007355553715917424316214551891328738323591791268\
65633535010115472666155626186895163979725539843077564885267688028620970545050\
4744144596809249687451572000695846`359.20848159355285*I, 
  U1 -> -0.772626745906638172111346930527275564147930413458697155670698383060\
32095866833905569922033317974993209727682773116672014488784516330212619369718\
87478314483489128986157147333469611322780804870502644905436490895955352116914\
96817086093847255909453971322006732575043883429664642828312552074369142954932\
07057654612309226134850480043838678553012418045325869817831480812419336436329\
66782827198`358.9396457035895 - 2.2005222226920616333630279343574088191389043\
62635209316592820338314039674107558262038600501963068316664234096101800965541\
81042725700036431815868511925817384360889722487117259073827811485879541112898\
58992987541814128421516476417455220649278628728684913313812027504917237527578\
15605066662037593975198173096847067247497354676550720897798151458234168800992\
4198398549159676943955979685208674`359.2084815935528*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.770433828187023622497657558282826510759084433815406494159556955253\
85826325366768116032088794242817669592377923496094549767356844898997752488058\
75350404067030256989276846021042024591005271571158829847630038297812133406251\
21979984740918352571203717141160677148731342465127786184450837777422904093785\
82012171212518681956064953739140850627300219599864603232198901379744295751258\
00967284405`358.8869112853609 + 2.3877968088960124728816709176493043135960968\
16165977233440267484466207926474811956202783675007243667137619794799436953269\
94814207991519444064288654484041972163468047611724999761318433908251601685968\
70668499972118586395568314585129254060330932664771413026708272623512111669915\
02026980891151697636406264503890030264839025625795113169776600354429643830587\
298411589400145910497008186291389`359.20848159355285*I, 
  U4 -> 1.5368558475104356781079724201637040348172840560256654803893734739423\
81686472369120461994499351889717727757247753407540745473510386849539250748525\
15726199091440136538756365668740709908891365217544976732615756169365953714163\
91094066901912017562475698442612378115683539997416815730157763993647008896079\
99503923202118269874782905000683070657430849469448714937413928368315783702067\
1684134763`359.20848159355285 + 0.8897162832829044500621146692894546986545200\
70866323063552595598888083852105783535065491108775584323421406247244450358837\
15031066110642891364364782042261154533437886381902508630924735776513720681844\
16272153616569541567328880078517445468220509535877723478566646041760153361084\
33445535928725047581794428568695100765404431163098087883983920668731792924786\
0027853860781563484616568540438637`359.05758746247017*I, 
  U5 -> 0.3024371220163092173259553366381592358945039675569339032293515706777\
49890390610310782129359635172847151628702941939756325377218874905356996725785\
18175314244256515891216206855018743403027305790428106440177153712972889478385\
67666147065563620139515285182137219975837005497918188091444637250888109056634\
15230165115685675986544992303232019825440542411089673540194311449473805904218\
377048311`359.20848159355285 - 0.19248344688026444674178728849756866221658058\
90812673066115693322628525360119011466263898229509890028918886465052980422344\
06393794875064321185271257715074142907160196786427274990739356412040019570793\
28248532085221823535706296230545350354618565853399755550767598340841867833326\
88060921172301011554596180971030714941729695539880497360048609858449690263092\
130107472836645481013502774401567`359.12108907204004*I, 
  U6 -> 2.0538279704631894735576281077065968076634486345813897780941561123691\
85108113944258903660534639922263567432024220770886103245196283280350818791385\
49733679983652943671711021896045426175645657650068627887458321850523380463005\
81239917511432200534598041230052847953923007323839609967513401283077293267210\
02466568418948719823185479608276692549215671595312995160457549275952285284813\
4081459243`359.20848159355296 + 1.0561532140808842940248827780905733648658977\
83334668275404364497820167554968390584150471522615774115931940134160070541065\
68437969209701634571884327030460071305382444594992672113477920130406016747024\
35059618091529263812892912009621259335212308137306674498141043132416492786709\
52666288472244808885929719539455419538028249961300117906397203176157144779253\
151034899167665266525130086034178`359.0256774042528*I, 
  U7 -> -2.413377669780550536650501366632752748438503578741127864537666187694\
12084635404588591473509466808370356221938915366564867762845873603839860514319\
36679868600346587161380825985959376182643566502033080861124031519529892385923\
36935564427957000543153263301636659357184991788784673055424980833724938198366\
85001168671737858023023049276665799097548781817626063512046878458719966860786\
52816476778`358.5554909919355 - 0.9963600098724992525531432026679320199751927\
16004190007528647551970734228298208531510455114628460350134184783419833653543\
84621659971661086517021811462012883851223616515266357984463868095835515020107\
67680560341617626308043392409030829525287641735759138726709087350891730892685\
36184041368565783458377591247324803967293137605697005792002203436545041891740\
6633711369787878200391503590404097`358.14740179519237*I, 
  U8 -> -3.241881598006966923462953086320254189078539394148100027791921156963\
19000699048942374831900734963784092112272953717155919314943624013781311517217\
31525394914427199254808337736554424397229862271074109664456885985761231300662\
80957456221826008273548734364083369241888626723148661008383948680568755422251\
06721936768776233823803797858250905899897747020467084546521502594663200203065\
25846636836`358.96627314506543 - 8.512355347483168176194017461384350494816307\
21514623303995450953427008517473148057950301449325883973812129691627515002103\
20634186835577186627368539645190347727262061032843748117580560104311218562961\
09987081676006225510413616084060228844447290693476425413451931759247108658804\
68183764498045034325387201726106968177160448385841727516971776624230990574215\
95995942885900159287639413844819717`359.20848159355285*I, 
  U9 -> 0.3181335746657186399029170159584857359784940231787879027551279952080\
89940568131242603663411510062952016099653637236153231419182380719329076029977\
34563244450197245144404095199814845057622533550154411629705054886565287412482\
12083313226883294740995201616564138296316263653813495414542196723583258445198\
15415351725516579696398496003035559124652908214924832912061894923065836529152\
2601669012`358.8683931787226 - 1.04449440839441684052147985310503856496223249\
89217952918820781286192201360723669000763695301341097511700472839899914457148\
95281689522568518000365284750844233319322136677267175198462327011190046172955\
99716165204271121397507754800746303510992790325612377614073433725328594574643\
41493296647694524135847080704299624080744988004215894098012252414833554581120\
609677256657016082196877120815122`359.20848159355285*I}, 
 {U0 -> -1.108720468541849830346343971074545145377249266919863501139169641656\
31063953179939430714537208632306715584972405033931598926397574390529933437004\
73885419648932942316590060120807308531179636562409903906584293555620116196508\
62838793856009633681082891006637219268040355299773820895233056740310304301577\
13031476200426297968206167495843759518567792499938745178347238010161360641272\
48352130314`359.20848159355285 + 0.215480042982562173718329068800956443697545\
85057703907453460064081009881752418483441101481174916175487386511024044971033\
40640916547165874288843166205855465724807251711534977390367065994088012766109\
84171274286658796723230672889412005600971608326599685234289914373117873914474\
28697000404837905973811739351512398323818458583076669963127340468449498097006\
58196639633258458981342022991373506`358.7860996858421*I, 
  U1 -> 0.3083952687392545642217524754487437533045269451882055241061855266822\
19927217544972096507786377143717035640744334990136453022399532272129198282080\
00044679565521003851131075165026375833522188695800479858941633073430043714172\
39254649984296753163105068227111413518717000401604010571035812366910354096841\
09013609620165684323502496485759382226962911151856820068238055294697963163959\
7281272135`359.20848159355296 - 0.1376615570930993988779261830898837476905426\
11354067885349553106500264057191368844079687351727052935527177726122415521935\
23015127818795852921347080377390690951671847830376908306647172609605395515897\
91377418485403203414146664839980737796628003143144079988378677346542712717893\
06871887395455657957728390109937806724574128326965029588478451190085948962786\
6563058673255637363225062147210383`359.0883664518775*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.618043634708832648281674966043980935743\
36787140270423207804940226341978225852540872204079629545464787609084707012079\
32643978395610863678271228907707863190012616845647386706676673336898968781211\
95074462901048553582610973662904105685875457569452101992175858195951573916709\
24787177629156655512028527433509171900746790049367932629740548450765105378705\
72675935495102273555036952168919228168`359.20848159355285 + 
    0.32169822606191876670644204897130054288915261891136396597626457066557543\
04110287713925023196824556780183071079459023816890235839061134834605652191894\
10478722939700378734151763799279523703673032501909254272341952731572872003340\
59040431365100361477872832231979429761032161614098172929957243245282347054290\
53805457093688710788529666193669517696899043234248145106555533253146154202693\
387651`359.0095471670573*I, 
  U4 -> -0.039537176600079122072389405036053855274101208260521960301728058948\
51390402717568837693131481657650486742521528769372830193705147689630639809085\
45027404590975087020954426521046874497851741776106860349240085700840739888824\
40240730573897183711468745768508419875684315686781970218899514883251657000374\
54933561790503101207954631689047652148191126991989095822852638890162780157711\
73280246112`358.54819732544456 - 0.370521281008730371636924316024211057711147\
78802643590800368736402559747979678297242837794029710579946500363698612078224\
46879884649187517006607731517574979873728634818243703571279996205985485853651\
22569867880192819337677426071898983525934580711621714226242965355950531658261\
10595826104253119906704863680991938954601375934604529194221339323492505170262\
09378382754835447755445467056712819`359.20848159355296*I, 
  U5 -> -0.352417895886433739714092496231684690482898227265223138781128456808\
73571298122798601766377315649876494011485589493488375333400302467355714243481\
94848428551192936452734184707008689668466460235707560047779301094272062431744\
58063990603456866848699172334909368477162279036647742406729857698561294624633\
77090119789450651484276842308801386595800125667809002764116801547775320269438\
26804683707`359.20848159355296 - 0.513851676861830111383351607831190435248797\
80085672843123997548574489206246748196690231128797491125137769097552242877258\
35546013891197574424111326261347662039152708137920754319962288587096405756839\
28872503334176215451065462807854260471350039315272371566710400983631665423721\
88096327454871896903403372887885345545830195545035713872922285880868324203677\
32057268914949743107371595359705572`359.201120856479*I, 
  U6 -> -1.350408379791161274543670117460140055679738809928668482410603626357\
36252105402557016303400959907731947342402288367647008891627937449184821217673\
67849743418189363063413230151278150011654049012919610221718165022024922666415\
11546509474607288246663235785260703561002033590833596308836261684842826004450\
01506908286947650733212794277666758203056731837156880169957332573681322004132\
99531129876`359.20848159355296 + 0.413432597684951586879275346146845617102360\
76380749099981648321810407158999643648838146021961065002996587257078869139127\
55026768481443355501637287678931751985073893402227136315224426873694547234909\
72125118202382224517035133577652071517276035398420935945444114188050228874696\
61254304818203176996114751700708410581791257224205370723849590598748498302141\
93461838229004481366965904087876809`358.9563577604899*I, 
  U7 -> 4.0054148737496901564204607881455989230352455368132343255414972062158\
70714449989447516677298386300349944667881738453259015528460554418489309312440\
33533029531949059700580343473272820189015562210105940078358359493331100527850\
46812951703618862013980301216546212474151473705192592068713181172268966604520\
08351089321782341403797215124373762865893807476718906011801868792294368260443\
9488722809`358.9472082341854 - 2.10096220888907690286260143911788157677743813\
49018665243833101275491900938997823885291028127615001500859222022793306095565\
70048976675166259283807775015714249467384584473251632525847443704742466251729\
07084075377455023710085595018709343159994830545911784486342518085773243011115\
13031431878609644942575097108745795294830181492129590651830221060790696590826\
322694335689875237773934925084335`358.74647543608893*I, 
  U8 -> 0.3123211771762584545293237110766683607488238811343646128630702682848\
07338272825940955620123796582863544580506279527128195604324310196158681649610\
41520920276125220115410433325845839825084651265025293059386740016889570349783\
59536220441759605542717644339553439246509950965545911363776112622719091748882\
88124727555125567281738068063411424795325286598896048799522019862481686955967\
0453003026`359.20848159355296 + 0.1279540534908540998009756759277576762897941\
82460855755744080857029041383769879756271070676402569261318641380558560198391\
18982286385527924404650997840494694437371801739613944361576352518169036467539\
34891242609334799415184314862894575516991854304354319532557662634217186387826\
19461986016637347941341198818016953053314254123984922483039814505839737278036\
7338521249020990362732105682543868`358.9488303597057*I, 
  U9 -> 2.6369527683454669814103776027202224684213836431968667352791511063435\
19381101150901910699509976897203472557303389422913445060282189227025758201748\
24732472900749699501364275939891131485556981246408283861562542611931686870679\
28598524604109739907839181800161023040600873319512319691733550391203036262505\
72786757160504299603787449157514783378577872320927441802293796637653215633286\
6163015133`359.20848159355296 - 0.7800744668567140314561722975899898554261285\
02439628521811564939341206643222485138729485593620240857963209649565533700726\
48946566046090916432401977024941891956390064415798659728780940487532496911340\
99398289189747300565656544032021030799768722447203194153866128669103291342920\
43904587650333300912935263497422384042747438370357129542079714794589938920210\
1230352825060883184926377514994076`358.9438856407799*I}, 
 {U0 -> -0.940718195751157666977794437085770452470879657239431052026324962289\
88404772847822639014753548846203315868408576856754090275703491807280630358251\
71435525883844981830930792390885920890432360628121635921104279697484735187504\
75769743202018936340600619981556705918593555256650125050728688099281318397526\
10778378082988306016921333544627446300901587352845308771347882177267946587609\
24914634355`359.20848159355285 + 0.308431174092758582645433022263479331187570\
02424945217656522935740801512271374184496871093648679153164385719346557853168\
27476351763273204461109185672468923137961052083809223525247217706955893464000\
94426611383403929341790571068308899457761419427585877012129620685565650534961\
44179742933266469507451003963745567956398671195295670382189869992716130711439\
68137811834749312938526126690944111`359.04794955465877*I, 
  U1 -> -0.071872080121785084926252965347441522178322118406155522157100510491\
08243177753840947741454686231461634996678026787729218919440763406526148423523\
77396509913297938863727105401341039666161009962713179581896619120398321712117\
85317438880188608196968758680276639482892560759783874554089069835739238293762\
91416082620174084001356465679262773654967348060312943683971415627295933516080\
11876988955`358.5541341666775 + 2.0851823952840748922444048886317604077940689\
43121097909560232495127514591705614184041161230205915754033506486290903658308\
92889624567118098801903404711174375774793808382804099333587294397415783735532\
97730301407816426279500654992252402134376772384530252850619920712192811218060\
79026539048556634864844715329462321874409048332902392285837954361881620674378\
5907798773940698025042955493597774`359.20848159355285*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.872453337872514976746763820334078625304\
46191863680543637666303696955884306650806941718308927585646380611174491818909\
94045916756251312038608541321884613939955847797469021531189310781031492826250\
47954934695457010002760018214946610302408585424547485929423251731091119346652\
07452815324851291989235706202438921056171143757629145231647429973298943705224\
14382840483348862585442213446950361628`359.10167804004834 + 
    1.71101991657810605326580694033337538686438575492684939937132861320364515\
57680210909903227103724562864079509493678396600986546083768018293904923097575\
87889996024368605611534225119199188733572097131349507211055964779717848579162\
14777625774431405268308051145493338537904036580758967040575949621569857965459\
93946752908465698711469600529397814365154694819878992583118029128613181930724\
417215`359.2084815935528*I, U4 -> 0.19808182867966213396471493608174975603682\
72440130523892809865600328637576250681458926160282217870649839423727085014129\
87675034970748271179298149876874478672041382076522237456883980028030007652776\
13820173608064031484854841090082307559277368787844446764561780358081027814341\
54287292386470299861380153177351363876883127808746865762732138217589727157683\
582720512554906696117260923320521749`359.13720852300014 - 
    1.47770387654801203905546702137950291300179660247349347699021129665533323\
48609200604723765566816526194504397436611976819394492690150075392903789297130\
96790693798409353584344143351274251417775180191656387750859977431827241745723\
26545631831908942049971871218371608593362026650192432045136599040129801779178\
11967926250270459426741418870452820208270744014140964141797935728342516959817\
781451`359.20848159355285*I, 
  U5 -> -0.208399951626419559672640368454433613550924232796362561680527641966\
88205199360394937441553610573650933888791574465418224676127263635953304788424\
96940414909402831066929441316749797317825033226099833186407720005999920745795\
90532200112749710409319626240126462333470881010979280340694619465720389917805\
28358057144922214698572333886462968962459101853166745080136170447773107409766\
14064859833`359.20848159355285 + 0.285803845067469037874469321747884355416258\
94548520962658213432396365412077545059547506397390159403822472975136072647207\
09436981257590799758623340095228815400891299245771480785165293994550021744935\
57789351605091345132770806153454843662392090067635843094735873697681472908584\
72358695274655390276885441445354038051387626522046587662234022774978901814685\
05810710144714562128606831328972168`359.1717507993217*I, 
  U6 -> -1.391749007939493349047837457832715627609022449751113274405947971998\
10030643613479318900308151855672348926410491447712729326752490515228774441562\
34618847485561362701682562204519263181676199574892265976497868320928994929968\
70924193336991619432030116275638197046876358110423770304066414905090619323855\
48055745238315499334735314516977103760679901247198617721570032378997224251434\
31112322216`359.20848159355285 + 1.102945657449586587988368002652747990605316\
37509328931159070052624462455785670889220290772569206179980795967774709073851\
05462632490903970034600030183534070843560532494217540552621522900817093623779\
98676766966325399433729940651953453032871274264365495602601239655188256694654\
14591733876959110782667874683338351619380317739967322577344282761454283354633\
83148438692651160913519694802202309`359.1400573017647*I, 
  U7 -> -0.492350874313027601918535082934527951929786699559678714073678330522\
67445542991774082980329545985736753668090093555335776148483763225136210008867\
98723285817281342846274336728408101874289126571762566523801005385651783676341\
13728552088390557013085111824510964879947539164905394002173195109304625238530\
19512466343377756139935145794828394900286173444191680147576060608478108906488\
96501853953`357.99031037126383 + 2.253189818271928577481896121282030118329589\
82962184199969130342828690511224190529765950666514461821364163356388187466875\
26580126131812633663945977751450939297696789426579966549273023010417248058893\
16298381008254963012989048947050772231603064056407730746685712232567986239654\
63170074888939659384402336679484006641902415088258459060241516107265164081218\
6649367285057453886525384935060135`358.58434604066287*I, 
  U8 -> 5.3782327158960916528323396049120336065619124023791095797823939438049\
61734293070368470260699466189928999748503984744155486485395473632850917258756\
80981964107897028203076486207332419710426294235183655170630887967288525814992\
06530014290045870360557330415071122938634937454814049351928536439674352661982\
06621965506587867739628324787968188160415981792717109484557925071713088091526\
908760823`359.20848159355285 - 4.59267145594159456276666383053828302348959261\
35202305187655104925497852175684570774375282965694934286877945195358327010672\
11136192634974991316639518787540636294389715538103268371964722819161025978446\
00847308795330884680558429800737669015356637189966846548889912336932387982530\
41779987538964417335424752263482087277199785201692528654980133151508740360511\
582777376535218851624594184293704`359.1452988981563*I, 
  U9 -> -0.673350782689658287483395615222966528077256473844228610923996057638\
72265424849284117273653926615304093114348922646914620838960033519108548772256\
32166774710649377757969503397181190924778180261024118039244089659711436740761\
97950175184390659550464247826463068538003333286159006684851972284945672417539\
48359108917709923472094082367428701595709029464657716872683783495651147270194\
98765300965`359.20848159355285 + 0.754182439893341785090286100821009875028060\
58225838242495452415208205569637203162378311660649353228990350078771037301885\
41431420357586560070624708391805611824591294149970232082840337044582097446609\
92455259580905598862356193167861209979028778840641069450845624868827742822479\
12798956035789650649230866016284697755799116251092025138743683667968708517622\
14650042508661671786533268657996801`359.16176538282696*I}, 
 {U0 -> 1.5934730514253604788625219135611200604710896919105455999968830766167\
98917363082501757483035069959841565289482094228467792125348005010233957002904\
49881327875815804779514558879918250571238327646464881636707102388408142697858\
15819059080251495039255539941857582527058496026202237419036100610972560625648\
67419994259205065876230352984108969844263275831330980950943442321523409986822\
216821591`359.20848159355285 + 0.04813172517765689872369673344906350118577642\
74856362920079456432388528972926432774004390576216506867812576879241868330992\
83650132429220865977945775812720082685456725801736535260616748227725110505053\
54356122866029204091121065302089759623399386585410540046808728399326050500585\
47489128142573428242013582577663261754633126084186091475063912121104629599335\
457641612391503913051037912525826`357.97979783088635*I, 
  U1 -> -0.163508554735581350540684820406161412509278043931657959973855174121\
91852518607683479304099799251622756676948228803189328324202285643501895482500\
52135079015182464625765285086793283828325095969755436715057940251986968282888\
06921189273205600671916880594074474391165264851809537799695015589869245132564\
60508959150321674676895781857305436857021536093365473492346485828272953809819\
11885866672`359.06378018971884 + 0.309733250954644665026194309456592684840498\
03660511699117547732401632479664450320048992213663668111376464025799480117029\
56265164665009429475300741988826272235967918496059536705196875167230176464394\
43665874666433729206685210138087820160341723222803846286533106785284047889050\
81362325472672027481012380311005787910725659201650557099689214757600593360935\
09028892655971528679058299944768089`359.20848159355285*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.451978087427112822312270945560380690549636429697080661596673801436\
64106171753312220856107949709266434502535401813717985694822467680205212501206\
60981618105205771644796748067383094535334429728689438585396796741541127135242\
69356228403494693561171276211522611288465853694575624090076661011710381495026\
09557324502751648548968423512308285612435540746454798836360149509103004572478\
95141197741`359.20848159355285 - 0.350915697900768735667427723885540513861368\
20278912604090971650833797956188932653999353034940475799476812794215727232345\
18921282140099125177517226840037268556673747283342949109240512985396458492265\
05336310985949473902443683191086008630811416410790726642536532130408265446265\
11007349898155876500208833648601398711301858234224826548349666806411353546888\
88645401650263962006297566198960435`359.16961171937993*I, 
  U4 -> -0.178250310262940568165338506165187884426600856538010336008228100599\
25791108213187868163988393762636424506160209049658928010069097905631078044314\
34411512119612570288247246497021119676045304270622779567237085987979856255668\
84559720118005365989974959165055666560466797642088672035043806502437728141603\
23200690437961545642829331070995021597999306521570400104539421083947388001072\
21317752358`359.07768356287244 - 0.287920285802328144898659192276266752436263\
77110071264944176935267377616953253799239125127800215320474467416537535228728\
92314397543204685191943558480391409687068970863040129233487300307360198287432\
66505811415066219541837357408711639098254347252979866402624140737217695623491\
33466771273083342895240178216848453889113683379463148076169907091407771559363\
79940098099771254751877996300879796`359.20848159355285*I, 
  U5 -> -0.124153916326103501809316694474622073489825336552743035611578837548\
88016005992631428070836572148411033399273022679446380921003440146258232939556\
84720098448648220815702411539181690991564621187565556571973729826860934064607\
76091391050238593223340294987431424534164013875649326832146722198005182356231\
18725220392112949624714591487087372128313989730273028588460801896319291373201\
00692817162`358.6525653654021 - 0.7606089416433061451912743203346322425433546\
50130882681601844098627246667872053525693515536008663308674488541680437413063\
81085360703833300826708575516689625599211875811752431355446757053090617011275\
14308992293630939906034734499132843707448522393029697135567573841184378632545\
33950113674629117886021487310004050961794943124842239972127469677397510103300\
3280244196784919821913529100679168`359.2084815935528*I, 
  U6 -> 1.4260736679271643780885085922053942208922919908234739706608329721677\
86090869065849439326344888924969532247306891122210948995571565210388865680649\
09305885790978608449346770110381992972056765375169715342169839862498978086366\
39033725389716276720971994058921268368337625481260252136306416543727043103490\
80749113225918924323597761054562276165777595164558045897000515938081375194575\
8228376332`359.20848159355296 + 0.5824150893632123265751501233996175213014256\
41060024302150741239572961618687942680164677711231179618357568425959970092008\
71224499353750416714086343549442684957000002139750522342405259790811637028260\
68893130810733325200757838306396621781745664964483904484731427016415196181372\
29361963701159973090519377914862490647089734277090173793371974265131677432711\
4455894504261200803897059674926494`358.9854307189344*I, 
  U7 -> -5.479337853219873608497189357387794201546875151581011721760625010601\
41150986457259816328313376086046677440516963455498125444890597808261183087206\
04145511769380797214671974465439839193922179843080628256140764668099249098057\
09203141096897363202112054375459337961159310335178985088947114022844445500082\
32344857479029271413188820035966249056536438206734602431784333233458664950112\
80901174819`359.0489603261809 - 2.8190866740633116010163568243658248396143162\
80121608474189058714443454046239663509083926693696065716918748656813814314771\
99786247611438148997401037088892336358065316078642982534041286052533433857943\
08478860508578118342595477022967123109232548083119050280977625340830352256563\
92906171312079045894973157523364741392146264679151717825660358230781481979895\
0611526082452666954978750162290029`358.81767280117845*I, 
  U8 -> -0.166317974159522530644781635140572527332334453297401399411293897602\
18742452134316694172542438316129305603599039258836871440548156924417144055489\
01560301147085319350773997272464323144136867770744111712367607988049944557544\
30999834766989663806258856899552102757584532173183708930494795020441385377235\
63144500493223499527321966332967756084692389755823012443567718734753268430506\
96664804479`359.20848159355285 + 0.115685395659053800425485579576686987411287\
30206003392241196379931260000736445172733469686209682895434734756922722551789\
24416577070456537720329674170804774381049661347548577569972347324081139962048\
79338048468402744877547662265266695834623235190516356073537172316769881380131\
01286245863700410245576639862046371665559849294895379073712487767281107034012\
82160143610372233757932247364969764`359.10705998124416*I, 
  U9 -> -2.779955701875956662871661940135762824812671693299360157737105609382\
21532285911311845734568108246259692398037024132347312109483861321426337548038\
89479827090968322109195884170487603140201837623414593570904984084086769437773\
66569193437984170072952529621155488715036385461513574436505487113019848462220\
47762199281833236382590121320970626301807684712455843694638439443151748941650\
38814164273`359.20848159355285 - 1.074829838114838465577329277920548950158575\
99217346198202682543147447616534265623494795603700374403291652862631151303896\
72634773567199162012052469625981459602299689784254849739994452219041878981682\
24336967562821755761127261175705481056945041092468120724196025513984235554111\
79086878213323994188520643090839481552258133227934987025305873421954421084723\
50512600365394938095597402138303933`358.967955694577*I}, 
 {U0 -> 0.0552352997860600414539991017618046874501973935617430601875943969016\
71077179516081375772258465368172631401370517119241270719123187832262475068267\
97331136912843105340881762528177664548741313033179779859078693326530065090233\
28538195199378851238216281546757264193287516065133846195695140473967568547899\
24992531189805571731654026211210419122678564996750577907513453970550723897937\
5081431274`359.08842349268576 - 0.6728044099608965276735333723037289213235134\
94974185112180175342406529532852405062211540849861757001563506474856855731861\
36125459788300885480251695770627694460226919221043235570338867324598392396243\
49622078273510917691995044000851141715325546456379773422715381924200820458424\
65293069872922983029990089798326571013856372863011675559779327607108953250933\
7932227465101040373881352535255421`359.2084815935528*I, 
  U1 -> -1.128275856529996550110948407530577452229439406336769634842162007520\
17864229564676097563275991048494408849699863362027482785385367143556407926748\
75457977148834495092797109147930990912552458903745685074142941019626763337110\
87185600979289396953378702864941471704044995239256553761947939830195280045288\
46575204455179510610563799260163897413671121782113937705260171199013255101798\
44278328471`359.19452006795865 + 1.436538910844654463142002742056301395870248\
25265310902471831716371729301822295108615631176416080980318481146429811132542\
35362980213842820294482990508670762062051118436317458261798728920987914168455\
68089828458770371509405414537702778298066212616638098304659358747697617427349\
45963813860775019183987686643429211840829068890526725945380064322228216045309\
14575591854047575133547536115989035`359.2084815935528*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.040919434584750670879803484024933587822\
65067891521368698461963750156532678919620995302558952209426631113865944885991\
88676718782938355634973633293508645395419446656492910892731061934642854131570\
60905813796891345933259487834402870746144085362088788269592973377267716193233\
94705941641863385511156952841065910754661856810059140041097989664421315195480\
05016625984804450075346699189695390464`359.19399477351544 - 
    1.37497202549320279031999360902793154798346276569297687180763437350651789\
88304886159098807904830964622178025279588990499846469132338935067982216631830\
97007874761619054037368096798208024091356812429526153346020472258144296894360\
50956051677328713601600324174221504715652177991775139055954266396347089426094\
13443291359663078853636922120154605781055622063887221331305015442742483636609\
733313`359.2084815935528*I, U4 -> 0.77894458958149912744880621712339249183582\
61244081986148287756692969233775583329337649133751216444719067380970055137991\
09148854234651645036387306807475967007477015672006278618302429909250498322805\
07759487634815829186724630727355293568441927710111494081413649102930989139111\
59608884813399092836482263349231525993632491569001269126313228122342547619414\
151436866741550043490327772748751999`359.2084815935528 + 
    1.20705777600529773833304825260804427595938085455053498480449081223151201\
52332851621385812070419133037325326126724238160009765031708726705323050365512\
69654838965923053635076764919251169204097551166684076095530170449805736663366\
36479585452457598433764510331060404039284967889575035433813172196566054754483\
41052689223027915339394857260796658693684760992427627393088593441122791457092\
561385`359.201493894673*I, U5 -> 0.252890961794713102981401112585610392068549\
11796787232255437129957655388397572330581270484926827888243023795244489774926\
28768474456746827092257324992164287909381987077106735293553868558607100126250\
85787795353393895236954251120811607406548712219135297103725830345784461001193\
08222150641961844929111623634608760295040162637591512857860925284869520803180\
11833257552000647283513392617478184`359.20516185432587 - 
    0.08069824289170713302777350762143578924845143534063008402156785491672137\
85002859500997692888272016346717642468411709255350679208780700636117111062689\
79061796621128874704902213719672433219622566760139316271784439810535127465357\
74893530628300426429783846792825512801559848272966916070074522568010896759413\
97426929353633483975738660819903474851103491492557007636034227019946183262541\
18379`359.2084815935528*I, U6 -> 0.834890402746552841907680514191532137530602\
42704371291925751488356688016529306075345067972600603634523345179738156864135\
86022186368893632812743230703446573628684899966299126481603259459492303538740\
36838143718004755252841107779067947189988970960624923435421440814043836182738\
82926211942931843228036655733052636917344918074899686989548024001315596489270\
87590413149343388312940258857082418`359.2084815935528 + 
    1.65616772233424169317931267595906591790349890129642524425356234189039673\
46547526530343445407804475744390811012679185971917067374181351494224478293310\
51957856169694112307107370571457652034130689015270601554741795481401668350104\
29100198895937614080383028507305256736409193909575948587672404851991597227586\
42153907655202279325281318324356474022884432193143615431248118912327739874430\
791089`359.2030778819876*I, 
  U7 -> -0.896623512487043147313889280221992127915953386114883272719063872095\
91397968399108967354395825054634928735576716242506010457029447045276296005310\
15816288508629381383500661223211236399011130583144540919086034468404355014928\
30268002517017601291932893397614626901781282694177843062271741247309863757233\
11393939565637523081229527904362381297069175210052723206997592594362313737702\
28115467919`358.2935379667703 - 1.8477066942823503765779103755775586661517524\
21240374891300968325845157561668509800446230479339458658292837134580222379055\
50883352716355571215891580096774605618051651876488989854193644320301930104847\
41863388494531757582221616131204532531800615618444920672989188303428377345746\
40549167971308164971478867561477461335972432105673669144754433162845354234525\
6322921600220228251652690661023277`358.5238577084316*I, 
  U8 -> -4.543347744198770197732869052091003945005029120181801246703836904926\
66725307750052290703065272079670583230367521245430058010631866712211465515617\
33040673719459270525121816217627494499222976797699163518743455171634856607967\
79171919118711473002326409401149127388175510469993007565117264426226103279798\
31345645329547488453535644758948717615965669675310981081551907614225985783331\
50680908669`359.1972462697759 + 4.6640210442871096985086271540956878879717859\
15748663046502319056630688322444812457282650702929136213831136021898402271430\
34657967450180203634170328969711197280852973065110636585986804260385633650981\
32981797521905422741545129709259761978741027182767049574519236498479606229055\
59385463181075555767805487313048394132519277111746497595024889039691786561827\
9243737937810061421877540543437448`359.2084815935528*I, 
  U9 -> -0.019240697218445782520769652289844455267578622516791235773985323031\
17253279723680346009734219154723593656820106174996942084749912546617678291790\
80423954222477988670045555099690336749728704726755575913477073891927690760677\
94488182972934801383730154653002367168945350835742537964197104387518391699158\
73188468526951090696868062684201618751523152025623564483925049933162374890016\
25418204789`358.8788658120718 + 0.8348473941266439570049342813132996787977980\
73468828029860076555164261865122292550849829330388085131036591900966654837148\
97193286022496057144659503543805759964968206828840950771588277266460542027546\
72768918212007254766876944019029607750038881119371891436638205577255865463154\
66518380039162687523572953134950273382360882208358706666391662576662888491710\
8922694159840580525916264784599209`359.2084815935528*I}, 
 {U0 -> -1.430576918659604775800367942386239874439735168136023164597701292690\
52787575687070074784515723715699123087899083225288554854954224499318021040945\
27752116356197541199238487137704552621779805391801426438862411989180787328845\
47083666445862473233157045555584425820384420259576441144328628284200132950032\
38954228698922393438727797157599221367170352840618422763857559552709889613891\
7989929389`359.1677972734252 - 0.99036740970199183112930959842777398195992022\
73085220870382923458684278776443620114742503864320699528094495468470211898997\
98735897353174986244745597148915026663288898055444246333291432561366457681270\
49956452901749759445284238162568481980399732110093442876673625056918810870953\
82341186488340040426087665223052997070717455499420200947646128469501431101080\
493277427164913636627712034672473`359.2084815935528*I, 
  U1 -> -0.295331006493190494064245223513232643186183689271683026331243890012\
15715934175767414596470252719064274071176068284786815085244073703854077923170\
00981594118214504795991683189381742398390917334892303677810794160382633898225\
48543217618028066342023530372076669782079458473318842558327933503692861369970\
82407032391420057506106504043909372377579249860545052349792332372714919102335\
24414779672`359.08846419608983 - 0.519972731496230759986940289648620849527117\
09002045635528595566467885682863338681335505762294584669156697525376542612691\
20583839146956566616782098118462150009017571009373697027544731334965345312506\
93106122113914923785631621460346963111966364276612603092560978476124145006729\
62945479700076013186166630979876332055495099039305388213577016824303888677113\
03017852063292796007534340720019215`359.2084815935528*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.461329812812735179802602637147885255603\
37460342048529312673002942030837813748821047882552056764132204653133913267519\
60973229155346439313321647971851830212903319546686534222909061625053294278465\
39923303128186823563905164764835456055148329805134002571923871902062014871407\
40084337619222359238202961479042250247767916543590256737705034935718067604472\
35904923626352705662645262458993838001`359.12229565263027 + 
    0.59100349747145761104361436136020146810877360410116200842240880976327854\
32395904516859468573441431921273087436307012856721710000312181038891405019257\
98957238195860212872933437443662214004564266389022957136513078362405068394354\
17657424395416262071586467202200175778890503772424919787555127229210247116223\
21841165712024341844619193871901600482469973085890333339311228543292091137242\
12728`359.2084815935528*I, U4 -> -0.40335412363562647784626732259881768126624\
16873058475916675409439723530984071708859294414177258092924227687599230305037\
63174248564241398108432310340878251105921444871660935641019389164163323495206\
05930991972492201668348739805812784803121939623844642850304697175470577169040\
71978408161565498379457677130555677544708672047445255260764333646093996406777\
498307213956477640706373861222971525`359.19228380456514 - 
    0.16136145227250815952088504992023336203782181360904223475804555469870715\
64863186198237518303637126655458341036745005240462500854978182856339418033001\
80915376301760644212947955419824646478870073917887227182917647106945439918468\
65685404610207265165787990587173901998860200124944472596937665176269957231450\
93364672209036141771685573393421005108525516444857282608927704204986280522408\
57202`359.2084815935528*I, U5 -> 0.444435115330393019301870578311312391920242\
29995128457328721705662149362186027715805242205910131258990546393677098279140\
07028838031498811643776027265681559835621852461682095354594437702240826891419\
17227206875467578741500858229772449111200350910674159725066346039948266913366\
19376921423198414373800846385946107237086905662145627677348657110693350596921\
29065447887523028986489393673754121`359.2084815935528 - 
    0.44936547885319661200667937377609009727758552100262971745201829366037774\
06328440950241830736622120516341488134209789249103924542911377480990678658048\
32064979575500795095457342567421086429399435296275802546678738166558583656227\
71641015161688501357228009137992813202437686722785528861046214420666068169210\
86944402978781814780375464759299226064841904240950295701016230964850832209684\
432508`359.14427003318497*I, U6 -> 0.2140298071545197207463670040794180109388\
84597203863225942634912663262930079631062855966171919751079321257919715913684\
00306044521079721818005279690803830157225658305272069605389788396149981435375\
48522818965573150540927456398258078064004965678658799189959751510247171016505\
02503352803745325799494462939962355600497536670045851427422583341094279351391\
555923429521027298787580371019107005`359.19224594919496 - 
    1.03231221719388366379770198388208029226181791740991543465167309733077104\
47311457801423678016838361352335202640496736934186996795309864217901749008888\
83977440214735162176290703796218107671698659361433827656999536470820153127909\
68059836700544251537316406234086624853588103813868301992726425773991969546068\
69527121098671907496411570790319342571283878525163014497332799751430094342566\
487811`359.2084815935528*I, 
  U7 -> -2.490191319935928215733277042179592747540349780487651589169599190702\
37540791158739861347162425206628130249426772672599645840642938870756797696580\
03146240153446049961873025103214231656873139163740855624757754570755750578429\
86781845104444503710021510406786389334050277706754008693574038641753917226684\
47924994787196425053054923930645608741757503294718834441621223163607089114534\
62665489732`358.90916938239906 + 2.303362448182120727057267493661537429444360\
22598634578618115070636869790796867908959716553329143658678950353627237846694\
46975182061978922331908912918187404727652586508443101489493607108335748733554\
51363706084811022515779981878266505026235162594410971752690145493413819568709\
31733078434108971217638106432193142187067248588760487718490801071019946515526\
82163286983955041011433107024167398`358.7890219470237*I, 
  U8 -> -0.159490467563926642185811493883747146994816933745626962308358757969\
96907235924133085450574891047739316792261828245989931746434940070545750444714\
87146081071165090037340450554192545064166249370831033252049133088460305033589\
34341076654127694486742857891089840859063134799487259821257870895131076086619\
16647778549508291745216652901661772508430426563971831667175733649180200055780\
81085946448`359.15406311374517 - 0.137728748905097989666801335975431086870654\
23994519311623902968970312109947779152351175782565909581867002433578801057231\
17242385732396973055825137478129545237218350947569169034924149880735035232621\
42904356690421195075594271482599904440005521091941815288840491406276060303597\
27009911004699053642589581476584481363717295346297168163751468926741099965236\
40354272639588879877349513035656289`359.2084815935528*I, 
  U9 -> -0.194633142127774811421922617165357198242104378460690858826459968369\
31681486610483853777591247611019772238102613325564891583481986843362490746126\
38054007013944624953518621722847793006177461468212282042142452355566022822665\
12889836050543368934303477452678197164450087346934355180644497775750774400867\
94993949854311917441459810855957786584406736764950529391854078748780142665195\
81433643574`358.9123564474077 + 1.8262857869669733853592016910612030537083538\
75661264570362921698665672260880044623049025005977109128125163070768551953852\
50609052708118721933841162102861607685119944026402932067238933595983569671557\
24766668386329693974501163192918429943565414378227439212453230161787305279646\
37359880887576992047067852202235629910486182600254400854544922860824710071644\
7513894186786850086588520533031813`359.20848159355285*I}, 
 {U0 -> 0.0657785829419963522340208378773043388713556931978736470505351170452\
88399218319290582234431905515025348950060130372547004849772128824658126391981\
83616884365725035037663487525322364071298154160796841651235177132430911664031\
51441301625946582018015977944819788355319437528297636734005796392804290519962\
59966180058198581887297771574255016825862363610291956328044207076079544745878\
3257676231`358.7242188928417 + 0.37370283719043461892840201396510404505546915\
14326962811795918629630870051333105510107415648233148598671533064183023831760\
66719789859218341714213468932935424531247312854852791790767853495102329256131\
59398669954064323169136310120934415694267943480662560895603961465090738590481\
49669728482723681316495842164042396350888617814491916434108265575194750610447\
337717111635677172486316406728325`359.2084815935528*I, 
  U1 -> 1.1614172817240082708163982559680695778049343963505642454652381720196\
58830249456142272623345993950226776047301449099618425411272752173316959431248\
15189015311858245221468892001405292403899189977191561500488411065400232417319\
17255911183581485284898965063982196736565383971840873894084016358070794102160\
67147523190771553103296307345465481441121857831919250349566414946295675114264\
7989459458`359.2084815935528 - 0.02695569935482510856562840785605348651773888\
96116547197353934613182980631702212635383430234879129594826629312191067917294\
95948099603127128194264612581636877066865821046886758952044189456030593412326\
64811272316776434980245744067551935355343394305872208268787281657209695389392\
55415853919237221808921261560949364131178398621220465339545571858041126075310\
744519340634843606764387718590392`357.8894128807694*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.014596161325932745798718356597066999787661109438906951375097761183\
12764983548833613881317166934121199134245204148350935264789855934769184777740\
96202159113948582822755241258360844703785723976409217144123342263883104154097\
81409807033818021810690387094739705080315283133327447244736919704005546543889\
08715299534188984762097016643309713964891239555624250588891763535140766524478\
88472168059`359.13622636800534 + 1.124646965667316321418808168393494213765297\
73411092503641152068685618140252913979394553847708951008805950175112057388141\
37272443523178917989155277225540693563081871929261129004742582047758831305960\
43781870493464137010832170392142924322710952818801280826813086262883791415798\
07289345539218699685337813586766239663500552105224861427506393027739785617607\
44918058889448554528216265798257328`359.2084815935528*I, 
  U4 -> 0.1003941152340710031904797398317324981107486168879519674684501264042\
55375635156520113341927470568631189622763351848694784367125993960701967498443\
18645975882908928440667237448870114836233189753202895704470533873246398809028\
92146520473566460958815266129708418351612552781762899453378088092204581820536\
83158697187206544077131950462972764900295181235906897706165184683426251014610\
1096255838`358.41955214618764 + 1.2246365758622555118072661959691909056853598\
23600433304897725540545924952407671970965268790748228848585524262018198700813\
60627725981534545215052965379680975317473976003186969646506430768676111888728\
82666049944869377707782026389444379584168605981084652457894551703256944736631\
90776904869148428197572155492163164403727672384912685724169514565591737480175\
9960461931156652916605805907746071`359.2084815935528*I, 
  U5 -> 0.1158161838314087795040144434584622118507663834376869471028806916617\
62132692406412619995597753489366243976179275226927131987549103580255600380289\
19971664721337868914077050911991845067591958458620550363238740881613681773928\
67989903614008990800395464760668300301179515639725615694651580293545024767727\
94980162637308460716285369224579661190322391942376686950530447832599225508848\
6851662214`359.08566181684927 - 0.1638729032783275461848667701237299492100040\
58772034091789303275579549642597042366294636222742451356389105613533322890289\
95758724134879846061557633224338621692431671226557320513398913967177778105781\
87005328888914112465071399531141362672107660284621190608465491650949562470009\
07483214430517381700982769232116508814290655923715760836499112938303900779338\
671261390678222877237289147030766`359.2084815935528*I, 
  U6 -> -0.830511095543294444603099232690841143957440899744490149304644326411\
76001668070247427399195198525882019737582987746250894971169603305084781820830\
55205463960115967379447014022249801743427197171006586104313847839721662939795\
89808498060631095208785409041647345079537656022054766659236353825663226250318\
42378879850903344239488477547854666407510960171365598425909189834833255406728\
02577646539`359.0573356593848 + 1.3312057373006078827006893343941083794704883\
40812390593549837055926447612247049246449420369551013014078371015762854003247\
82116105011779387396857173334932860727512071564623979559304259934934459784668\
81793018659722174048744486309579642991806805865640604361517120191543709174978\
66814771889391701893091745372409002816759263735164834381445617298119349671494\
804132391465427460950822142501696`359.2084815935528*I, 
  U7 -> 0.1587979992702829581683811047711722707691354925086898425753967699888\
65465108907157604893246675460465455084282733506722726136166421796342689342773\
28759444678388867995463694261885147688951223056088364014618620512952388404191\
04508499934476156146185246814012377411710928001904890886515652272543847715309\
42690495148988087257340565474097405517443183124677061237704050418008760193801\
7414844678`357.5983960373936 - 1.50795969122557917342374995393171241003473636\
91017927606405815553826016330694438468445279087201217648202971799828135669711\
94675267509727781091055664387994274964318393289121155447905281833031161293839\
62429958631441167718167401546650677688920396682788013733543067132625632795830\
62077277700271561333970971833833909393811653251583993824642309016364649126265\
846395379930570088490720760547052`358.5760466033661*I, 
  U8 -> 3.8377479544560187640702279107599922240425029619887697749889321042027\
00658416030459520533845218790444836808138078450293564173644129367078211576758\
00661923403266491326297348930575699730223390625781873590735968905115731884496\
27580832645296286825370036129631276627699884170981732931429481085903305384849\
25798645527240064764208006429028173505962693849549959891136489161953323057926\
3718201017`359.2084815935528 + 1.95304627679703786603797082608831539321573921\
21923752804727226315756148433548510216963270273857217914495222525035075708692\
37645835881847903359821278190128653772844668774590125371951028129832269767285\
30551531288443529841761462818257402911089555216345714761112297497971486416241\
20520205530113105534287461455109668955184657832814233756569648922213028402549\
788484711311481443258544479862867`359.0074716515157*I, 
  U9 -> -0.720806468326230264031107142039315524733601284173445919249908797004\
29407540891817140443350136525771399434495297538376456981380038320655036951025\
09647115585622879790993323194217443271422275122244523040931313697314164382418\
02917189413086443186702142602721310102808386504147488506007202962309240990434\
71593035443600085750751918343817024767316427892534556035747800601781520901688\
70698295298`359.2084815935528 - 0.4485496206195304725159006395732416593762525\
43993271952868075581881039543409794198296515388013952332594762827320682090572\
64269003178401897783383433736036679866609109964889318641404404797434926537005\
60340952722226203367825719802787429067187527858997413645188776244149461603730\
82648542099990943617565123474100976323004137877753374467874230286785178668688\
5436312766217325899299916371309255`359.056738382907*I}, 
 {U0 -> -0.137239954360117507902630736628867855023010535705464041240318626824\
91295652382674600758078836102238859042250650830658029019890700474081269187315\
46188634068962939718453197907081461459596261690340969602110141533098812384748\
54976947142438675747665289264639883085664363377965523195623820360998060850128\
63746069828303620869026324015746255097148081724292446479118038425378882250654\
4216466186`358.2956939689177 - 2.18267232495147759128717405089427814296710439\
17238534678625415602954387732214767077632536497678781159803346010116805019307\
54979165077822171958474170776398043430896608438137294478923447652764209503103\
71910044865424496788118340543414121250832155107402780773350819589616417797259\
43282242728867260909612646889585180733962157295254521756037079222264509264832\
922132550539795322835884634251084`359.20848159355285*I, 
  U1 -> -0.771766888345922618342612473332481642257900779987141688276294122063\
94414941011963914839468314583046080055299590479613316045820559916375144500579\
03149616400118461676885098986563242225050373321528234556197410374595210736197\
67027754505726938933202227520191816463839673576843116635075330176662618166274\
52449500853952088124240224176136141231478530137105705787925442275337726267524\
02525957618`359.20848159355285 - 0.544535652509192948895375355794421861390595\
17784021160612574535930429939593383812135976429710901141470138099701733480022\
88979543112567044932226965181839345522105514439457527163965066747180566304597\
85035974776659250142837280363401545746326683165470315303934649126674154645989\
80992252949714960177810832820876750876607026831756667417968579093655181088469\
28757293532754904211944335243598219`359.2054754397947*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.721321730273604205203740798233582739602854071421873465539911418255\
59808358316119972861114364943216620798308263181221349251468991584947061486492\
81612266982427612584652536648183839603880461581560657637545191335719716461776\
99215867828877221275768471353581695921178854096957064671130893621881829396070\
97694605213031729083082750515897639417950244429597293312060922998900394928504\
72487387708`358.97708530006025 - 1.588140427656216290135397156283860782552663\
96831980864542639260128695936235510867471273909960165503373781205658403534838\
64252399280093907396820458996482924854681267757247189326158954727874343573085\
58858038197093932202898308382545107889022722289648367108665866408509756706666\
26481023901232320777813678290805605682682786513223541075636907032675047671276\
2271656517860851107946090461880506`359.20848159355285*I, 
  U4 -> 0.3395479433043102736814920111423842291220511961146680671107295367938\
38744686488358749304411779871763176016710304183929495449447280988810920611819\
89335393395451747083203798487491383318144894419599005720116660281769463046042\
11898372554207184382981544982681576463226551014776733579820454472316179040115\
87552930887557703096617182396829414197619560677734509928202823809977631196240\
8679562753`359.17260595055353 - 0.5381086846501196169848704975925548059541924\
10795127497051283156749332734414319933826210110745014374451540641133633283957\
08040247494747675735047068951557723225704392192797610055047486493382990436085\
28756877410394853872995217841332230363290390650377461613741700012094411527471\
86040465706458809396365246221412436528824015985417363235193942554363985993518\
8922729699391963845033785299698806`359.20848159355285*I, 
  U5 -> -0.493270716125775732370032020697343202664460169093001973300642616375\
46822268013293302052084949052339286133790981512008792668361332329674580320969\
96377972493581402536638112995530426285803117547439335425708361890822451632566\
83554353404316728279450568233155242504855637289372579302188204948437463843256\
25907251198468578654300706325426545515458387416359786270402740444458477903262\
80554645492`359.20848159355285 + 0.547085128592236206419726638405848852260641\
41484222159624355558835415882213499406219357395996235963622871840104277361111\
58342925982804553870428799401386109442307469600040341585677799813642751538791\
96835263321521789224123798574656462338317017591034557621757506666467406676372\
21991955704795745553254037009208935199354037883110851594596966628570151784236\
90870884407325895858908026215409724`359.17138072558674*I, 
  U6 -> -0.956198270637033865858272660017097629339643756712593955601323030524\
62828666284717920820705751121427766360351934785202692655494641199002878323742\
19436285673903711828676489740931168961246766087672637052155367278729329344144\
86507619955391170355085734442813855216778537493328750388957564684338886747331\
56015693635772209025858798027499971919137405282607376411436103640161448825005\
92890315657`359.2084815935528 - 0.4775666127558580643531236128547796461441782\
07842134484517922372267283627786961423807578219465384045201755587231261193395\
43745212242949109638764090041876542671451080146584384720745325931952356512081\
82940055671968465023357690515418396836280002373329100660661412363114643657538\
87977995336211401031286563018273712246751670266682794534954097879878405979848\
7849623975058358969331935414303398`359.1001065893886*I, 
  U7 -> 1.1569171323481468472109793682412922016537107538338524363429595963739\
85940157580004405643293026584521923928943139415278597282134850210660869607979\
61046433236044503284292432411393805419251179265949694156863208220467885762617\
10672336109037156282335543500361325285404288557374565513873474683601323031754\
75035398462433247147626480645948511250894726443830298248369836019403527400247\
1605772861`358.44151152353953 - 1.3131668334978360683700755613272761835137574\
15088656631080726725521856916696982584837686124791296211558594066151959611622\
94653720074556678952005005197020866566489224952023629200841498214504989912334\
31774728840316879431950678355124016880464282151656527521467903468762979757393\
87138337455935493358515668864547476826814058564707832740767473236281091066821\
9000151311705721768646034256408134`358.4958104498211*I, 
  U8 -> 0.8088925885078726621585280788927375774485417441507479954432468339173\
87580521726609954820606420049542382688096466604417207882177959029261112721666\
34757389217811619224715065416336842420748416762734155822883924265569186264059\
18983192893083471021559457402798699813538271865879284384400778519156536157610\
65031444277577270576294794440590715269985385130819307318358376231172409874734\
6445662596`359.12920990065476 + 0.9193898484958889361524132155291297660645452\
07317645026759583189822160940186035621569185612163127711290553449837949358516\
72325588270714697672116462946752449718947102786670561033546132768078405956156\
31059039958774492760185403055021546152744297517835380981264454555367926734053\
99229605935087432125140748971400819156301175247392780343526689777973713811903\
2797151722538847870007821076635408`359.20848159355285*I, 
  U9 -> 1.5406971288125652479271604497386407039080030465923515773398364470330\
76639763031360047956906862610097884025310329629780755326482942961435888208043\
63343227231507759879252662591560562897750233076005866887695231602743717169682\
95438372890015125406282156729532138515953824955095557243534508622224438910621\
11035588286507021861026968577014077176398034160115867620974112946287112989230\
7968033134`359.1885627483374 + 1.25143361817440016368882897965866954765565805\
06456110865145711789693736867819954093348825084986580210104867599881495585949\
58113426790451481090512902243926993454437485749099690801465711227037571410164\
34535461723734814149322430224946249690436149585258755659530824144221324516761\
04282103868811952920512225107074504842117741863647033508847277045937993784591\
839423697242714690674428918537572`359.20848159355285*I}, 
 {U0 -> -0.013661386754178632711000205036297411800821893269048337676357717687\
63082283679761601522883638196905544135692674141420226023981479844209026799603\
51968205497804228690437469823915182642298614449948916903720869477474486943808\
51377405833102762738442821572971899600884507333391686116219588475350330072977\
78406290337456834384026338358665055296547295465784054459615886113901361085172\
31697744954`358.1745180167469 - 0.3080857952396438778850343850057313132843122\
53648538074107917168013521486283498060252962184859176654788447072165383108110\
28643180052590925419611855952542104364274459210537877864210728669679277907461\
14778787231123470840396973866642699914435642655749184328919459735946545642239\
22780182872661505343154491756419863664676874389346239452462500087018909921228\
3967065335524569771980652615872167`359.20848159355285*I, 
  U1 -> 0.0286305087928960943349973437048054044743465372598211726466250880142\
42035981633901795569972279467678475450062232014852320608075343184750069919245\
19875297015113026846187038280321410841087362854727805912164009109484943470707\
77061370131378042056366208713311031258529267374025048381401475159218343227290\
01357702111572655439277629042179417956479922108049140406789338624177111723953\
9724461968`358.14159868546807 - 0.7287117441366842074238418836989150543878671\
84825067489960016795194269805198652899000140972804496230950168777162317905086\
18241785430032517452548406892509380998165809298118665439666056841295542838011\
91028918772902559009698225532182189314469329926540179572110716524500206873600\
40328478674548841286028401454411907229872278752958046307742712287514860178347\
8621345225556695648685904694773085`359.20848159355285*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.047335476050386780035496866317698590437\
82635832418578969405644503842908231652400936567097564611460736606469408638683\
82048940366314943970468548229107466071937599718715410054498897597546990310502\
71095842275604384577067101305251542114576977603056315595518907133970112142439\
96871024146876206105942645549850182404745973950815508566496572538047061614886\
51204756811524827583224776327432922548`359.20848159355285 - 
    0.53140154305424827122802863699307551479655644956943710104339180069839656\
04621892543643447055688555516578338504459659114636110994213269057122333473328\
07724673758230786201097574225478517007188647981328238824014425313136694319765\
66154496060956567689899540853786678372733735602819372668167660661922275741889\
59927086668273931110706163743688479716272913930306594044473286583278079941378\
558591`359.0030038461322*I, 
  U4 -> -0.664495132322682156624750544691293623226154315938827469489873220871\
24035219657685944070742592244302210073826389550964759498512141781926691718047\
69553688403017006652912984084305770284434276509768453327649043859369463565228\
41104304878149384566529545441292911239607593716599828057588017184383189574683\
79631059616744318373577718080582200966979228101984621392752585103379928580597\
60522344937`359.20848159355285 + 0.638568995326105888742330937205662481804382\
61589568685483752755411378608607983451849411541645266669355356367103903498744\
52454624145229319890606559889981256330391167296344046576167206337243593602435\
08477569499260669489488883135120043190241643373015868765298621923865487735619\
74914178621287800579827363200322240049492977001309759981076523859784374924506\
31378555866293365135805181947956008`359.13338414887414*I, 
  U5 -> -0.000199767732608213462310728596523508111703753234986580268490920406\
96676704954243644197479298127722956724263667804757937061710654423397384736351\
12339253887436919980761458359306536536192710126396645093360016599641789822890\
97891348953031523788484538553596464955331039085806690890095685263440395563261\
73187994770325909855032770056606482269651545390191922762248408051738272706927\
72124131976`356.56784840027984 - 0.194856111540710110025508103649712455733505\
91065174538303740258755523462713395900033385128776250945007883681172767546840\
38202180679290303905094170441332633958033433611052050518384988736674026527315\
61373508594245075719627645585651579656836632569083245476070809344699210113383\
01434686572164724230182396928983859566083839228067131684737806668957015498037\
98518505118443579954709195221472578`359.2084815935528*I, 
  U6 -> -0.766158051512062837488057901075899570566222642121305819899426991219\
29270530876136837467137075526786683925804083738753023709738228690957443827757\
22996113987430719738451625763049225572924980363388097077236479045755283324204\
06937071291731455944585562209863366785259841984627451610200883618775657551793\
76283682018602933362038457795972894375892338058825091544074067415581121028270\
43667091087`359.18249424702316 - 0.579617113490968434770963460564564725327727\
69386579722627410817500025761208610048523810085373840696723426547961076608267\
10204779264592083001548681185530817891727927228614112933861362587883334482472\
12504136299124863379523952925958567808293218244482786924793395214406152100892\
64112672849668007391443030876396727916133192791628644559954144954008135758027\
90713760092761310062788030083415886`359.20848159355285*I, 
  U7 -> 1.0502859231285355598630830504701441664518755633896866184573657477855\
62321391132380474283162025086590297196155636795025303086249468908349702874552\
32010085153921144538781984693772077612451200704520248468438026617288784686725\
70738620718896885561366733876332573777153088266579678602941777771854598463554\
65000119614816433373975680539028601756400746145724408377501837540775755472251\
4737560454`358.58485076118177 - 0.4163694781026439208563133465134030088590589\
19239892886357426505264416566632504072737915252334327003824852150256482445265\
26160872715588773425047628270041194182717354168241342949921291565915895574965\
31902272068170391914786408271289319192329285905238897468316898853145337155968\
07734558327732389311483157120080467862705762299940482649336276317192857256887\
1400985899197562616248987827299937`358.1691720423297*I, 
  U8 -> 1.7707965083594708977529535851000810748818631554960890554556296878498\
79891160716139487513360544962538448484860895790492964662260803439680085825964\
07425657804335041837871767969844135716535680553936626967522012560932061816518\
66467673789817177747647559876670387773519318362421988053116974791648186368588\
22729100458083817130186554656900273570986199921255056410168807596192044766303\
8607209471`359.20848159355296 - 0.9867206564295269361978730350774749288049231\
71349735558050718785242654438906506540566998104401751671766396271473539987310\
78060338241666782782724145802631400893547224527062687969487687998067813491983\
44421297833300175795541587012551925063216912529895467176924432953322359829532\
40796233716180737094104362271271592913472280369648018664113941578769644905763\
9352875010668157931321955285345139`359.02488614051015*I, 
  U9 -> 0.6821221865870896020404534490996144829876328864979165451619384246006\
41216977048497433706856794129506094645850369553588949233066214313828102116031\
47970546925462284475106875331250335623591485507441825302801305805295328922400\
30770543020516654247646016201035581985190725594755020039694786628374068261717\
53575582431922262270671779941635000861424966041044106909611793443095450352786\
2834256849`359.20848159355285 - 0.7105371550403566532087718836865889716075970\
68340909683633191678531261703328910071687123739569197188482942883468727159747\
32783950372162992820623964500047651929071790752877379577907233476012579734874\
83551961957832482669341106628275583865027447845067255548438183058094905400588\
12289149686856336733026954827679364374265898835579829509258477583778688009938\
6040644500908143913726206167130354`359.14676154103273*I}, 
 {U0 -> -3.146693397136606953392855306192435265233742323736828769648468396889\
77098574764928709341671865441899685489958842456201612380350353191116583030531\
70956486837066102639153097378190536352711295191264859271062538174947823921827\
28484534072819356544277831376397949492546058177557820216507458138436349767579\
29563549597889671764379530941108279341486413979345430336037565863667796941724\
58510859742`361.70281398163206 + 8.572229996727663818732600843945273266950581\
98435833695949288021476420493942021650780407253329774021159978219963947265603\
32271750374437722269393338314096115404237946898646395057801424124589617428167\
60067192865553610348579229172365255956470198557107916101617650836669019235443\
78176788689548818735433488136865521071874319798815546254069711008450794004534\
61006175336641448059717682811528614`361.9909317721008*I, 
  U1 -> 4.1636009299012586578788993682509805459927022871501329014508178359831\
77372457138379571110600531242533357989611215410937345382003465624844979938913\
05868481333185718325380727384099750469606454967455923347999925841256600913128\
31093781862752969166426381378688449639399647221477574023114198132423173521947\
71293966775785962916324895991669839089112334470588926764547977854409432916816\
8647604657`361.9909317721008 + 2.46179788325034482950230538783846901262958960\
46543529353257450750594143437940587998883275554809602001914632878690240115893\
10176759689360428844152251016568482369222781223037088954298913234429545993190\
62312162473916018882614399187733554516837899033577719961473701669441179817840\
61951934867727589854323745622320813052785226215694668970105794693781379468669\
750748697513025262061819274883492`361.8327548825976*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.128096153873160201115619750909496638634\
36685961505855590313635900294184491485040104990966318398962550479485529610045\
57546166319288009540084199293597247392115100437090124003094209403408652189494\
27947682184985107070860048205836570447922273285183391857219759893111430465652\
86686520594075830859318096859285868075042790012612076721190962898356292651593\
91035971308689957577356477722071521105`360.55197428341796 - 
    7.07884084384290620068609818171841537090053682795660201631670299237411168\
97576276412273612045559612778639443307685501973694722791025152845880736537174\
34782482151271955435472936303779701402270841189091102934769484982755677112516\
47711548929966251146588268184969203149767935646151194056645313364507107680630\
62779842504359895773862127969772476911003779746170688478089907076572614870478\
633269`361.9909317721008*I, 
  U4 -> -2.140868136960225696146308394239375689040161186811981653688598081234\
01417735779776991653343407289588483712603238144369907255894609512232325602299\
00177884537901348450383958384698988427424998064083960657009981698478187752807\
85287526466500843021346333748153510548533602387281561440675595936613359707735\
40111894350764793137573614739780401367970457826040021412001996027009987850362\
76759496672`361.9909317721008 - 2.0472341625104186713909623684513532777901138\
60441926652430836150773616367388485124072863274230385016787334919901541979394\
37356783235903770190927150637716079825748802828215150004852324804356941160849\
07303971367286802055336788125228483276015485687007650499164358650364969045098\
87237216563471658171465865111918636615915866921822531444408368404472305488035\
7247840022830296287236584415964818`361.93953610736423*I, 
  U5 -> 0.3953083893750569247327550106290706889660092343865784763042023454514\
51685445002408320560331724659441818331922434952852155230027246471986759549771\
40408525300651829927272454502066256111744972240469280395159120270535115287193\
82976370089522886000191248157575068617519245060105681715609587850625050578598\
08208207145047549899622351392702707751912137414084978099676473289756912733346\
0537849267`361.4127643066338 + 2.76801852149428637662827938591452554343274113\
42483696720374034817040375791815322619197312662879681318939106584554657493519\
47972473053014878698245593018068754427895895493050581321010880464861708882765\
10789161261049262447941864261791517402828032359513989756372566060575454460129\
66047376276042669734505531787003809614696431536120410507124907722359875088644\
407485650995586588462854825980055`361.9909317721008*I, 
  U6 -> -0.857909853943911544660090816062658562666487369494611307347568695420\
91998351414954002245303923769219750313839526720927001791639606459453910776530\
07344993972687986248774106608709658811708509721617702722327107170327892391463\
23111392717303524821567936608466797066005343701618544976445109570585188929977\
99268058010161190118804616933356283251207595116111388173632189650014368546616\
25789553841`361.5121455176369 - 4.6403756344827135135283572953066245198573330\
85413185954251594013195990295569461551179934791534432095192878103972640345409\
62102903157027851038333864600120076942920481588008741136912523637992789729186\
38815132826103920379114016437519744650510699046527480023459219724728217916167\
01147916238631955862656789657268327883949724165015840257934753766164013274718\
1028984452973057838000515230817417`361.9909317721008*I, 
  U7 -> -2.589568290525847136171864045343491472142783662146834430593527264131\
69125072203621260996252217980748798670396559232849195016756582866961114134483\
17150107121625396823616104012083538105760128019324351623780936837281711882558\
16919300736378128419401891548804023060803971123572739451118442813595648542269\
67487393704931038284570104915346374570439857349527189253028041437625556680826\
37256807909`360.3228680919035 + 6.6868161551833169496527936134097000528048775\
49732728995868826907841457567721845707072094177299470637550396225795908524817\
95492457784181288466173115073173588540478643721869841498627743540864261051635\
02195077060521363861790352708305915362737533300592048920885890787498657754636\
80262735911790695105143388594734360996100494709305130021412699110132867169879\
4900019549276260059542168741742289`360.6508470362315*I, 
  U8 -> 0.8015794562548667387637071278791629811938625169589039528893906310124\
53451676238817748905432573143354883538920941668256412121345422942813275735741\
79829869359661576180870446755742834518631411506186258476408363527185666836738\
64181487766425159519369798707601670736699243602635018733021679270164361969820\
33110725029067217167315959658953070825403860989799300443749228345437109325772\
9584048634`361.51795630627555 + 4.2696768711807119836432480811448745642941927\
43712936294359223841013803334333761495200009033721634556796544714142253010559\
57486948339268561148926304252306449698759157307922658963712503015411332551063\
31999734190804212214595839554929343797517262697173738379763764983981612035617\
08008523193303921305269533209027372949167382623723208819374362207998368468490\
8453828333171837295762489772699214`361.9909317721008*I, 
  U9 -> -0.596635242510357280276848949527072521418177854680590126854131687594\
41065543531684606641518451077712181410361183222479547359447577490874430885297\
51630605246133309641061441482577460820865492747340906766302615973948948581308\
09462996124336695351434002200277380849349137285476375328640832260671047039538\
35778696088847214807561202221421913026480178914314313213027682068334888488737\
46780193781`361.2002385027719 + 6.8233728049225256995270921372933290491154965\
10321417226041142767706729039174440176092254612641152182864709438965406653123\
03548110656946698552578211800698777120927743451212192387504867568791485964135\
30966593704095121206852915032278139359864258640769950313135159850665130735458\
91735790971483603985080840449776752191029662669682799647653676997178644858459\
4341245726288630456151149467333574`361.9909317721008*I}, 
 {U0 -> 3.1102398824644034811520765416268390922886488025785359006645908361015\
36684247479254403265402739162988029029746402659711792150828338753947270802841\
65356129884926025132614127269885916627705456729523237048856859011266274866319\
28005850497412856213053883109535900895299340486318183733712842945993634060132\
56328134286417719938306237034032883152749898172451070016193177174799491940219\
8606187413`361.96138705282317 + 4.0377549986453402437131614648156612987608612\
95211877268568485516745447205276754823746104484505493619825150928905165306127\
54805579136964729021996844229955550036741174281539841900477878895671842733347\
36482021449132066661302267518122208768718671822979538619185586758875603927807\
09859483198712317947583974867016247980385175034833128337866321909328680098601\
6956016049562167137185132716606328`361.9909317721008*I, 
  U1 -> -3.307197649299234694043891499865738369557643849455233703455357473621\
71222832146750090438417310221303641444508100701374155655240100910466654724558\
24552953772697044466381971790583015240174355960033776112873268140202713965949\
89033721359242741183744131298744015632639559394508470100914445989672298572038\
94858576716731303641870168505686757415952190147671436258782382483254709711945\
78214745159`361.9909317721008 - 1.1426903194303988866096731352358462272292158\
96274194127253223656803336556448018126699642043250152264542544506196871089191\
60193555036216900917886923558194799013205914644733655406730819730036744650935\
01417724722749672191949130627131435267123863809381847606740060287544484131564\
16728552262801166567786052938905818170343500895056258496091468647530018893632\
4491848120741299391747411216757168`361.68903380861667*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.879706193678818291265531139604956102504\
45694383614389131249942884220661698938073408561424868518835565609722227042565\
17098016856944458025033655380352757287310078681014168926883891470608121271857\
71422538703700923122524142981164631970470467686951080094450358190790979288437\
52890897126565041082673306405041877017396913168593343859726128962088198923641\
96354182420141582609020931491213241151`361.6024580542357 - 
    3.33207443831232062343844775440694159656822015588646121760955264642554914\
13418234761916404202147539998982043767357131946970957595934351146450895664497\
61033931403036986407435587091290977836967621443996698775060604398953843929436\
44546137324654648606332524703936392162762187708179117378708929919836150256102\
90664907500245847772337460329323770814788354496652560957883991079718310517664\
932146`361.9909317721008*I, U4 -> 0.10517155896229391077566823787183327174299\
28193683763278117651121857907952006686648323466121629524631548837827390151781\
41235854689195251975974967981522268529614459696107163279751600291127723704084\
22450044976367914055751971650949821169936484264172834475853709591072917383266\
08278914957817272749417859656947058802127140553059379389810679178265045194133\
90540983408370346314424030291136958`361.0255882708265 + 
    1.87154496906267796189209375905721504394833083253937519960775114754937809\
09637014691720503120232460258065161764354706251186814183040713212958253528939\
80901554035699693569189154300347326446925428900440891185536998149028955590711\
70295460288568570104593293430704186977304042354295737034179723780866241615003\
18539439243353581660481133751771123522071117139975344060350488828954327374914\
349694`361.9909317721008*I, U5 -> 0.26735692369784645278785390074119611050829\
63826394673729870592981058143456939674777998114191181816053745013876710587720\
37772715006221145117517515800021781045472294846037216634870875355020120484085\
69506159379352373883564048389754112609818004802924998794550489510026146049512\
85334012465106987098333913598264591686268268118294230613575875312321781521363\
36840597807805997991986080904201644`361.5276787170198 + 
    1.33877899772117022150729755195131794692060277800063310528570653993783173\
35805766789389141581541723286140320846453237776512892877102956032150219822531\
61555689683825936912333877074960794002011368378611268741741213192496805393807\
71486860628046073296299522030344218850586333190040304169472706125906337896615\
10115708465304241306497703297235257936405937223350064315113428335585055828686\
386117`361.9909317721008*I, 
  U6 -> -0.485620995449341880836164480781783253285119443170931690449484295020\
79779068019255971427186060672958949077985831926802129234333543440114950192674\
81459196366856063522225807144864636852791184096410428644522819928418778982832\
74200636577405759372255600173470070297220765332256633542194629707406657025185\
34383562186710519084661906297109147703836850821719529301378965202444363300077\
73186002086`361.9909317721008 - 0.4616176106580032158532790450428914039167041\
69987550262707229092104090802379150472064379392009375592425039612505838756839\
90788137424163187121901749210517537949296246372146099607902649412324168811346\
66926471290591819280595838700811856323189966816963766003411578395400996335005\
95471479589100819121250883354743538895110631725226487267419245523547773938551\
9676780326328655737584609540601633`361.9525191424223*I, 
  U7 -> -1.448448658118070414218503103200411875970867533471134035382902947914\
99137260572420392449800191508128744142652666610541164898524042394211207355205\
06190936999134186288916458534759095701202036590029544695503296947022849304604\
88113068210415685431027990128237317393085848452953792114355604351722150034272\
51610362104797133654573502314959683555095391591806319295406238447923152075388\
87743981018`360.3325038543893 - 4.7964790383073053668822996594451980944504647\
23911971377390896762461794248144886244464723927384921730060241592633760345189\
74805220947694451907685107484539522797029506545194816142895342337405586953742\
87334260588366149821091497640171418946624693416635485455752990562395261162387\
54221435476555284554461201249712455866019094117438571334447832500542913323356\
6059167657712846851130736076024867`360.82374384266853*I, 
  U8 -> 6.2681260998078895282142915842256297522497835428742437551808607937688\
19180780879909170602815491894647542554911571767774602031678225393798866930231\
88944705829396711044774843176528018388499585066889786850810749770378373830788\
39665281948970390168169820849766514917137914866343337999455814762270279691493\
85823579405006662225367767561910220116972347321717272686572183270682712585054\
1971191993`361.9909317721008 - 2.57294126408946462130494472745303594386649409\
03668323139869791120565699204000375273172261671653640732650693570530504223299\
38365918389501591847686889154202647018229559822389143743769662342729564108013\
51035874058108519839444091754675172930879000998863606074830715031921409883973\
69502027418928411839404289479361398704404838799662945537109022429068627669271\
823955153511525954833803875857428`361.7778250651497*I, 
  U9 -> -2.437516930222257090051587146060399603442462679522634081384085009692\
90555342731242723211369729975730843709545632981581867106818866070421189302274\
13452029634010005381297142150771699619206930423494490988009737170550476807050\
60364598038832238036046244271314765525459567320691822369443321672795532691655\
16747573497228797378750766799363050499065760354094414636614478028033491097311\
58091230461`361.9909317721008 + 1.6176882926530449317641239973674899552134125\
13723144394226788786074895944306551546880585996445559541960831058199084883113\
83610049327493772298338228418725763603153868783837819888884308221456399187813\
21244169588699493069990890997585080291158081766594450841478950538268144491653\
61614332739824788216030926865258345705147139583276670992164802749220712260993\
7989312834090919451598540491314096`361.92141185238376*I}, 
 {U0 -> 0.1851121943555251405907599828965960018587445680832084582731212450362\
41573826490992895082114985538954084210764046626202276553288303778220057401740\
12497540808411983405122515474367532208512562070294717724066383188767640442235\
99973726568775972657128933620228406344037511975411431906653313512016062501964\
40119568108290868321177735981346982666263641822130001969155147367363734401967\
7971540665`361.2868228072617 - 2.26869097799188483054782872173690924644807650\
11171038920715930576778498609088719085673213781034497711425373113801469928343\
89247640303528446612682361401139214881745384362607144572361509121529491988809\
97726495738767093539272642188757954814102652157799887373066293247421932197184\
41340562121701221332734357275847108825084606822605964261162197029719500641467\
709809023279258821855489343728878`361.9909317721008*I, 
  U1 -> 1.7005392218535645928460274682045862161042010380981557125233400178461\
30155046079996373214098063666744322516687865159272204098491225776517782069849\
42841062602173605947133568814156796804367453414784698466880993482588722986810\
11944117562635007062326269177510526974867030422913349086002571623610161063505\
05824419123606531780946018997005882324613428419679885866650770390452151225168\
9487465592`361.99093177210085 + 0.3495509568920227011209677308989898701198817\
08632004579597899196093056589362281455589675415671890853860218661368171305447\
41150957036049863051664365871272567286602961259481159770445079143662266047316\
43870312257977188744323552707773633849261395234336425428734160839137607156463\
87812954913051093716759500846277948226519976555182619180663443693303545187124\
4973992764656155864000605228395412`361.66327090763167*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.372963036408965968594872182035937116692032157101788297509324209373\
25184659660390067080695566988112584291923217577791525875631274189110643346676\
32992667746083774058641937592638979388831428862029718528175457198169761440066\
25154863190041741915989625105241668528708305566594706349267719038231523290252\
20837268387678610172938267530983946916754161690502628216397150238004976190912\
39327150005`361.9909317721008 + 1.4514777576127086536481522233385831026343676\
35239336999536592324476448983621553369823096862554397567249629111412651805414\
75103321622267318325184211091342835992039125049374964141360375629883087357574\
27640484619890309875762656542138495235630032703928977714072970235213015020161\
67446730867923426761121025665142932282277007735205768653119257918019128312003\
8104648666053191008125570575177975`361.82868163482374*I, 
  U4 -> -0.883020573825145525561478754112693643486993678876012812077339319411\
20714025795851230030889477257753758415389855591232042806102489566121050629994\
05361738284703663797141526762213755686578467901892870864944333082838356492359\
53580727765674126448763479764354649121563880946757790296022815723409255921686\
70469392361548663995388588823680287186548251633730000999184901567040859162750\
83965517668`361.9909317721008 + 0.8251040337219540008832174917618069730191488\
12121977577544360344254465718790594106925733785094688603459953895728055420889\
10416068659762485677192434360805652812551162551332225718823489978974458455311\
54591366753948854885689421299446428281742601668476350433738453263245245731176\
72723022658283339090158375094571602255506196967696600987316276868669123938875\
0071425140525739670302416989876604`361.9014289100854*I, 
  U5 -> -0.792016353699070325306174521079637622311422022188781058586295849474\
09470897335855706391640896584154355716789036656244017813591621626631959036745\
08532753395939340453482241885199015450628602820228258107171712256329128916189\
15686177453848686578294488144951104385979997121939577886704624987209131187932\
42608740286421636389735819680800797075954884404582309057674530605324667916383\
43976659672`361.9909317721008 + 0.0196126599618874827224190018796829573435145\
94305750834083666271602744024415957563488097716779693509513335380889081208272\
76609451747984328257741554543498758708217576447599049060486724658077883651444\
32622590791038676831831771535727149012726620625488534150562398468729308670398\
52728750194743426271245821288378804085067733265605192292903209338135954184146\
0823070693998733232352410382998663`360.76484683565843*I, 
  U6 -> 0.2159931784685675178976214449792440791984659272615432162995445444079\
52461037961614072952921176771836290606073898599681245559999614354397259737724\
67598060126428524360676889781418899783511732764805995555352564980006381468723\
69513730138757680660154435057620719448985902593782731295142909747309967448904\
27558899000947846015711132318250878980634083961260580461695565328876965264103\
1141758051`361.5483069862387 - 1.40154518923529404540768787328088737032151467\
70572553398922121976542557123464048947995065610410865486810937752758834165187\
62268589312833311558074728870754378614591047099051071461801936177993287371503\
14988370353141916411751602359469595481755907112226252807987320052029873141091\
89961694723258213516703261007068464556795560315315017910434927657165437978944\
671150928718652112691182822769878`361.9909317721008*I, 
  U7 -> -0.019827191822986586582660300840245023690503236495267552409946819202\
60798584856611393072333300392581134178090832460963717953904108377583164423144\
98950284466590154021795325020871427367572574582362383993132166677080730179124\
16770092333419734969123542516763587649495348809793357726274256433640178561208\
72377014500114981170280226004835435456531196460241400716536358455346896810444\
43838075529`358.6679945329376 - 1.1284654542351572714457644002019972172201091\
12265823153672444875139591418129551291877112024763063929277528129332407546329\
74953525056377497708449638369346944747869945494386036979035280621020012037938\
05124772289381027293948708449275901876143237653761853658952040840199597947192\
74285152031582562971904177385507386164053119268103574040045849714911756414908\
4548061229913993423025752036361881`360.38826446765887*I, 
  U8 -> -2.370990355221582581169060377257168861669944328104279450778433032340\
33773225318215820182545689614862514238061266859518848655240829743091124910142\
01145495933892907868294247816467460565931727731645109112722497739350900719991\
12198984186110427983130524464982444750673263138500588192771449557407673154462\
43597368340656370740193524037171854773240207207214339221919950602716092290097\
64211877422`361.9909317721008 + 2.2813683207196969769401571067162234785875791\
22282375977677903005505448595949718355382415769299435982465676550789796013169\
14669028285687057954588244589973362832599596737648997999225718642278138510510\
26006297307574766909581446219989767579929631048144189514013512555990911786239\
10314268581580262217408576965568978776839422579752884059694571779057203341139\
8269779014996757524557614843865111`361.9057856593535*I, 
  U9 -> -1.230646103151125155702470917041265957417982337037536078767299913461\
38953261277683362704434311866900849531749758130107321656736473044301411100817\
08049920803282140845985718313169306896603886629692183509068908589157543477975\
56367978752356052853186218862287031875260199747466433507263194223979028128191\
63335281011355743867082028752552810736797873018537649703599172264203346307409\
87208026885`361.9909317721008 + 1.8308490417626934569811129281816331721757698\
98250527617788313402027646639234280754431406460253583421081529249286055851604\
96220861843271858217184829814056903444983505589578181817600514028819641201444\
58943948869017724723559922391278509171086555527847403352754507412876342405198\
86376448588527196489540908679294966601597747836614827077542294328082628135778\
1986829231133374480467946520738521`361.96117976298194*I}, 
 {U0 -> 0.8846795187344618738175636244030536106920724431924354283179893850963\
78738640368304991171865184421827541644291280322952594857381202390088882748396\
28910386023723938393928652263970315823088326436386631407854737459611489991683\
69862879235551985393578445008759670080309134013665105964922727493835868913844\
49398869996505340312021520376284224067454634286461003421007220104072279753990\
3933512466`361.9909317721008 - 1.09382856058697059351914942352192560195710231\
55608661085331232969387231231073977016561816765695064375594563822697806500106\
95243854901950715036340821252775614671905533386850843402720616757691066704258\
61562370724012599215560715141615978751811629669688713714116377477313174503761\
85001315264445826334704268673101706862941176259403823518796738267349258591196\
836956511688328856999854319443583`361.94713251552855*I, 
  U1 -> 2.2930973591085241266764222153827655463730646396687005097132251746742\
54353348973243134589753279498662582062431983161536525069180608600203840921255\
83025990584354171755886394623743153462722002350698019437410289097730001592411\
81411058250590390305804592021033191624686110006348217420192385587230361445422\
66116007653673727032881589670544226228149925744129822112739411370067512310751\
0261972651`361.9909317721008 - 0.09900729207240267466367285495867624908259363\
29772670601424430166432771372653032936231005938149719732594001334535486345611\
93627123094437089373968219257889160475937961953210871629989589490046392905891\
49200085099465289669018608091108822935330564174586051886982649233763939050364\
99964067571454432163608323564268310181679348109819503508668009442348508798963\
836572375784649423486708457384984`360.9642489748129*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.289085020079533517524628319301748162320\
84006898763592044855491292004145760272493935192451150120538815994019136425211\
26941613753859284094645777571405376900278966186856660662071527505861899921618\
44910138827295804511422311206966189815182239282343112428992123137325541168588\
55286800101826774830850815278497052688320589190984841457179642099507768466122\
63658064295276832026792414152104891548`361.45453158502124 - 
    2.17034160305941719986481839152351624791499537127315736457766827655345312\
09431587090059511393567955967063899956967003581728264500167933217959919107533\
43712626268029135658507360330960315849316311940313178092156405398657530059453\
40798837653024166054865897400051877207539399223118452356947024915626507439610\
76978584110950605297929886084416601715887084021243795167016279751051580037725\
690584`361.9909317721008*I, U4 -> 1.44953706202439978762698625895686979451073\
50851661890643101365584716364710949328530672712193012067657224070015436811294\
87143197419416598632602418226295611632844260445996819511103087218321636994912\
44260114310934284303433974859020091860242466494829873101174165544880683863512\
05641339882015500459751007589810045678109496400741361248582286528997001127229\
543939024912184987355553445478244843`361.9909317721008 - 
    0.56683828077720649392558505773296593179215762499158559318157073972087797\
23298981052893262417309392076476075521790295211775827230524664343101157594215\
95757825354971187747313762072804186992744355312321500650048115861418786451807\
14712633104457046267593268924338397019481740926078896851803792081390647321188\
04618817071412726886808474920236721518025753507831189024141282486997154185745\
898399`361.7234356532306*I, U5 -> 0.17349587321682235871440049478124682560167\
35820004610970296141296592933787905890851292458254500266879236694486920411603\
45666707737996887085680455261488602632326089743049478782031900348497135153066\
85529938297726811822553602038956722229393517681508187881066575365393479588640\
82832054038193961771392355212265362052043403961548533859965959847725996264843\
698529120872504986938322887663170834`361.72306293343667 + 
    0.44431622481873027894398424504116666465362349896228173801057478728092132\
10518912268054381998928473270949259407388070185036043112631322659853770897837\
03234942384226630073068469021252295247644277299244699335260950073966399711708\
00744329269907085535178476367694716082813636104467654155633327387053159701025\
45207879423284311624783096629287738400834664064605186831232436661269720981369\
609748`361.9909317721008*I, 
  U6 -> -0.277304979894283978641134252583207024922338284112101980268309221343\
32984421984727317289207670187683821318682789557766839849560161541486426144236\
26779372475003630359735108662379535021763585054080705509156958109568506534680\
57759647819909916751730388452824769725684658902194047370360465526078869411411\
13494520426598716429117344480379538938889424414650514327722639186544659669283\
84368377718`361.47332390447974 - 1.647087829001375496689075769752347286425991\
64975598906702288476883378521165789841078938151725188040748022399243127216254\
25436798591890767852023403495056295914320005430552649669308335851493034663884\
06009680954842143666604313720073838907580757560027781721425822012921421370114\
20358842756664026560254822984879829280956047966083088078345638972434649005123\
36980134904951393968858881850879391`361.9909317721008*I, 
  U7 -> -2.458206825717866772972574791211001954102599441707590687207582442628\
94978376814402890766022601011405757630320865289592396898709291199445662371322\
32616329747070809960161819428854617742692361783237093724649697122778212783011\
51204435415357969244340081245093257873198149395870539824659967774277133402522\
86633897553998011552581504084073894276327438204032091666546971995734742303608\
2716138931`360.75413509837733 + 0.8245091039283469601328575274984031892010645\
21573492182668819679733129841090268113329519139426047266224345058329912889807\
64385760322331534826644199027973822927621057372860787654930344510114128886760\
74578267688788124256252539808191505644801870102613794733907323420697877104123\
92596524322482839525207218861362685163051841477391303092230215905546287722287\
6685013961679044466163466768329806`360.20207021192095*I, 
  U8 -> 1.8461283348495340693044249114770461875503405373999498948221869758949\
73575846682255407410568145346924909947153114612473462996681632340867486561810\
92413483396299850843915446257624598550511300666141186608619084270685269181231\
96418194160102397237971372621021360513868367551342303961520921778199381711374\
15024822658662377148957200823823722299210607109466210149139673671578785102729\
523603614`361.7184953359515 - 7.076725069678159293664386116923270444027486219\
22770025886053201425060380788304412507418511568389791944979933675219710628885\
29059115532301903448810961562511306142614177101597215422814895085893863385212\
70492861680907513577426039715689487298277684195220305922938815825153996658771\
45051184856735271117102956530094714798882915615738109044613952063561741066323\
96395923082505225326017436299836`361.9909317721008*I, 
  U9 -> -0.835358790961356599101204241725771985636385012823847517150448262435\
33521809898195211509253096171730737462842435555440331663874042029933416224106\
55637718080597877159589408145229345456176077131229678427912905183709543311796\
04080622823591116541414560361373949077466886361152848307462961361303083363138\
04266041709394728556665954445270475556067336397480272993530603515720821269365\
60498412183`361.8886722351552 - 0.9879831457449012211444052333754264203898049\
55934821456153852547442709851752142197212399093060735365768727120208004237874\
30591233359774005672258902317805095642448036351982464775216066013149537626577\
13777704605982068383499421339612840378947951494456225301438374578364005864137\
28220568019049816960831485491159215591252488821543673805092518218204826359360\
7443368404661767551056096684114783`361.9909317721008*I}, 
 {U0 -> -0.475160858360052748352073389733231230897421704210062709753965680297\
91161102552334429362223435622106719850867730894573213263145429635577269335073\
77494509838819556434959612657712356100950035474211310350842709931525737608230\
65009423602967639782004069950866039365167771804447470826152798253307239421213\
40644143825721665786493377200364196162949264650168061315420145669668211112578\
43041405029`361.8559462555099 - 0.6703168698165122764155412157465109692638643\
34573114351496421922130669029862420999856736122721232431973880083338444809472\
37052550573686281888472855591731670657026128111308561332207674909994205952532\
94967073258690584244374517007956401349876875839737568028502118201026458442221\
01281706234162125410356028217633862089269403021960586208351914143549751178477\
7265813267627288327540781718241527`361.9909317721008*I, 
  U1 -> -0.392666743321866395393459007257554693559397897461158071277300743538\
18735151656100636747572910178142288788720520427595678089522537123085740194097\
71363176481365701113467096022641801646050530247689432131324681408019596257742\
03773243729024835810530701906656441099141616274959701188116032180437821604699\
75792044360160298196431856700004145046659738980049948734410344010833305772773\
16200304726`361.9909317721008 - 0.0060672947706684026377834211660519151296489\
31121536577536326651794751447375742829775913728576728871563037367299808026671\
21615848991524272146395267614673283718200317582381116433778488042673571950645\
55778066846901201410937678230022852505662934070350075399999080992424547233642\
52110292359922576961010352975383350917601968280950855070911684465033283948600\
7262500326902813261618872963693136`360.5622402924422*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.697208249784260931562838820639991644912\
68202234251452288271106871152697852295096691999147738025047423560037784661168\
87462335904696840592637574821728799012395652914459400176942401569281523245880\
19295038289966714590501075418570122721430249358431454631126601472345836565434\
49560645171909811393570306137336449578018298322692593690701733390617182661834\
81995057462427405831547867723301289491`361.9909317721008 - 
    0.48688024090947448420011983128842111556765364711055027886566130586040350\
71935874984724866916598839381524400087401869056067132594678837182717154981187\
92327685464136306321757470463305102495714312298709192831846313734495576208007\
60002644738195015216909723632029682418993324981664689739704483694168771415962\
25355118397921056144281918050967961842485009995211839784277131707851779449249\
787109`361.8531700659026*I, 
  U4 -> -0.430952560275231578780066221767086743502327343024598296616879167407\
67435683408054005943250194576485699743190440886273157767659351378808506920887\
14018461492128900059507186784372835099300514682471703819057312096395224079171\
76440273057926417561797632509244562077589088201749167428767250372547594487050\
95411485897810263540493621911893239734013378418670651184718481764812194980748\
6313308442`361.9909317721008 + 0.16824746792257722716085502609516570169507506\
98931831229532586979101062550098272794696694139676664829721736292783870832083\
83340551134497237681897594493150761545396957054071600343776987762451221644812\
31276754734121226794037874433198098127312024980953036533216794363548854472590\
22843754883565935639321759189592531011450412155941875703372654213258083077919\
49888347160109307381083332161973`361.72662846188314*I, 
  U5 -> 0.4780690443747748852343857825047521416854304407004986079051020995948\
95840954116760972103458357810296979891186979775668828566937137018465981884007\
63170198449694596327384467536976632636467674051566879750407918709490795840659\
11360796288436473309328333199627789466774365579554739560580330051419834727553\
76421804352542599681733853360063755170961246047188586486696312242300550190958\
6548402558`361.9909317721008 - 0.07531034030360865083101610114386791725321711\
99077163879775533272296144541410985918446659297947889346290947837638262539360\
69624291159385831240333840508051102741229073649186561487146838125097363722512\
00088833470808397679727052264588200813361912570696159208757662560318194151812\
14022925032330275009602160829373529954570848464475365103621503929930200625028\
388638349376313042564911110251672`361.46006231353766*I, 
  U6 -> 1.0383978912388550615282539843318450036791659503860878823547910226133\
89495538689524347748499488175868203615982898892646276739986997686237636055847\
48629146451228457724721756536498391679070192893998414821829914543387860486928\
13357689555904999516906116876752773114708926304715597838094739590911883351079\
64799171334250176492158152762704374228314540736791448884529712424581412045074\
0309250951`361.9909317721008 - 0.63880385970663238310343513769622752580029767\
24961106233897620773160361850345696550456988851657680977397360396698577297921\
07546782653953358721461421895245605400848221242292484234822442591180484749285\
05580103884405820007245837702150706505110742732187478335223281890919780478318\
93884392656248822678622077491882065915214387609539355465878496539772521272579\
680331674298424991772849240744203`361.8286982897523*I, 
  U7 -> -0.829778342089740859764596197104367407902254942956941948814769237938\
25974408783955075196209498763706550922650328957785079470739972197401364962627\
96643977066010319267019275646970228870723486431345525144909642438969875517791\
40708437674136350241682856520066888314213777830673042799311980134373297002074\
47471167294021774190752041531076123671435188839334807943783731191993153801960\
92075543445`360.60652908248227 - 2.753315362016709162789666141556682753047219\
86606365302430430177519589870251509117689568052176174531245016111140593243025\
29742017315196510292626094214117886308624398854009192198495304553482142768791\
22920115676846446418845789193668552048109622404425834578416032787045173343171\
21867470304493434091094011051385375531090669079766634689526484363146945123875\
69316305033460543021361300651159989`361.14645028542617*I, 
  U8 -> -0.170161184246849113243134429877132000517315200847895169577930831328\
68582372091781306102924930441109019052926609444803319695507730590683697043851\
61941327458978746368180715662907158341562702256020703688772881844247554324489\
25219391781252124909493100079745883550514413269749945439734234544379009903115\
90072420816800102109803201612594907212894648006896443733137168129912512850931\
32261902252`361.80010803750883 + 0.552753802918732788968364989268360861879344\
57311226552811157854807527130707819435297380313018185581736232740337225174324\
75416449029314451481490711827351246039722922200914640626240058378398059251481\
95790430524060853330997909516904364870485333796327249195889326671108765804202\
50870406024943618675358597109169338990409880144674351669878928160758645753473\
52337049664384447832321122973762703`361.9909317721008*I, 
  U9 -> -1.951418244024925153523766645431826766048170643992205754364277357361\
06376056005147708800612193252996647448214646484502313932899877689979087876177\
83567744712148466787113680251741427198874805791795478262099368326490409123016\
43091452714988099784793261805963395831022462274784208479481506373106065376231\
51599705856232350073002149871124930927680184045272325581457659677992284457341\
1939268785`361.9909317721008 + 1.18012589122313641203715272966872618859762313\
73120149942240802022533785887201208916194707627535554972441979143157058104683\
45113167321579719186936407767854331334498997275597110231072548752314178696517\
93479301297174334388833397203562924494094652185185147483442390623942952440830\
35068598015493986933548567437594426299606516048783763253039576914452294052425\
527876311142336828607812703678614`361.8252653857458*I}, 
 {U0 -> -0.982916204733975997057749046713817007939167952788085448792063990072\
17623517703326198658949215341291720673211039047599543268755480652521540156708\
75499783871948126394642146677528642656829341772459066972016167895272730020873\
64460471759949718155458096415230127120108371317990580458583020243159023276929\
12535372927509670157161468246556260248869678046298918546623136287663794994466\
03805413801`361.9909317721008 + 0.4332495277116590723521956581622559876206436\
63604452957917519118772301176979394972185870207000407925112834585726573735464\
65875260484154534111893919236348359136927791696268161029031094991570419707016\
56013313211503152125227259039256264815960803795939776310162286806858774695696\
82755473067731725753123026720884879852356017576148811678334394493648973012056\
2477235350304072594964946167776948`361.90661220891093*I, 
  U1 -> -0.276609011495434094169508123657332513787668333074595281633202315604\
31837273004572816704892570388117454216210179716848952975947777310873533850925\
03104020638837145783764914169901351068788663816906320244391162574369073183223\
15236025946463669126964597342166601121008036600955504658627247054013525513558\
20886219513258506666388959971157765180148234805583882395945222946305704605043\
43389306894`361.8208871001498 + 0.4658156588492502402953202209984247509745812\
18289701380653893749938006078812158763934659873055158701605220248708508606235\
11941163702631812097250853558170381340021512957870966699552562701785050977590\
66390741958937994074465990892308241783913498353868582373643833153152315171031\
90634356537844101850348991413900850457641385902698545253163522630892055681976\
2752242031399774777397886744094095`361.9909317721008*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.634207129715666786261145948073696928770\
25420476384725357337192044927006650001310001753634920535567440782972113779570\
70139722356707694226647134861810142075563165379818144398102254523249200750830\
62326569613282316874647890528501622626319960442414645446011332174778049998363\
15278677054564789209638130498945905503098558904753936106769209060872571256642\
71685424708321913309101080115679334652`361.9909317721008 + 
    0.63760603487146446882336070721509191094627969336914371004679404382269675\
96238534586016917748238897201563260955499953787795617958410865756160538089668\
34591306558436582760194177576076084634512253446419560363851915843139110545545\
58332165814266983030147979110649849034695934628422553035828170607078353877532\
04431987864097668416413471571554476556795826016797851013334631813745317193198\
656183`361.91761378441026*I, U4 -> 0.5488088438015260047199675160229749304720\
93284409549816073517078666798892317348828378175168874539976675404169360308817\
71219535476857904507631961274817408114087680758866834877618712546784650551676\
31716621174952476672445298781398005579056001593555120260917305668622619259517\
62080692059788606209833791945569413069967524987990265610389896258302271899636\
1475058684295600152119322436952769982`361.9909317721008 - 
    0.11235933562727579633276839939025560789819437273400570023588763318224374\
87730240817352026059513050962304152539770022539529203837317036368493225680085\
67516860878902534105415086354284682140849321189150472433963998293621196091963\
70613143471980452060769425173783834856625081059668753568275838063105457969136\
83862014612737040040541772184471238995202281980924527090158664856408255750495\
567352`361.6226492734598*I, 
  U5 -> -0.529747353581297938902041359629107277552435054369499889789773389351\
21515208390325451440241676633718235291234235982586350422599963669009201956797\
17564922232402226202997108534625365213231091751494049048702104056426404785699\
34999263178195882922923192683066606350254442136184526779775249133805282522957\
61420416482830904393239033573860166093011183924892131175876360829971012797550\
15825487064`361.9909317721008 + 0.1667189477637907723922296940104964504065883\
50620535414147319487565351555828668211774510745212421695251436590078536832156\
27773982523740312770978598634331038840882340462209544334456251865765655874428\
19127275152223046394852853856496700091243646346398835877439908758708325889946\
75851003371013718046329739163518341728957342800630364936806187639963715793598\
5886390323053241372633588469358928`361.78582271160843*I, 
  U6 -> 1.1408051414543187054743429376005171306368195578848071676753187563147\
03318399505462002869326016037736858355530162834518545688480643653935327551266\
42524247608294049204895904646851159535726349722772895520204754365561300066870\
10080306335186524847791901167759130275165836682090501678309826698080132216306\
72888129178859747675988598648484176702344279591889002736389485789289908693595\
0574326631`361.9909317721008 + 0.51937124676082845281531924193502221865938048\
65927428354518093510162986030629532589603632869440928709211203978984267577058\
75215545427245589742907221238490998696227353986291253836888727872815129950353\
11084300187412724147269058490626882113531292102391242583879022462440441266878\
83964221824920336744692034677669110554909593320398703273235153959359220965788\
724573085388053721089324593590742`361.7607802359489*I, 
  U7 -> -2.045099705429845413639413304166385694884790960167846803614460604654\
67204923336839071436725625516796411820470156693148487536512361134340616129794\
72550012933294518188339022059760648498305678210300408897049074204608797055776\
50425406749301647428862648847913464090008499864484985940074801608001873791994\
99536878875092440070111292308247571238574484536991486561672786445504578599354\
69228457952`360.94306939428606 + 2.304509718351342891387036811267570407746709\
74690491280949267173528057436766476670944343212490415262794297301717046681499\
70742884211689982195484303975963161303286451485854290832488739014322371662584\
52476717131502372455309994900827646484444222753811018955037581956950693991387\
52421052370270873994172196651718558291984928257686948618108245556138913866509\
36495164676071231310232018675030547`361.0384719792571*I, 
  U8 -> -0.521886398796021309024382752230941053876614754066038239652017738092\
55608362617089562313550959911855134584901672362712423076976314600667327372899\
86137185385895634762541621236770261626281868114541793160958639680568585815111\
98253258374453657893968193205730623894356510078568389675684011996800768429741\
15626875703319306370227282411218603635940930367590310717675074141034835521933\
38770196898`361.9909317721008 - 0.4976648258676850918847041607355911174159389\
66633637234047123750702430362480143300290637327841919295431788428724233948306\
16975029050402069123931259958380022964818387596629927043101104854633432636645\
96972602687216498752191999872389270185433569923312000643033483474046301914354\
64952681556347601255023856355204912548783818802323094070955705008083818277160\
6003934774897028872483864804033538`361.90920836874665*I, 
  U9 -> -1.984130207110245930718248156885470683629137153200754039506702645736\
38356373096957817929092919778972642518461715435559207026763160076472224420185\
93840082467052663228850565469249715542469384796826252225990476510159872418325\
63939950582478496421039852293511006223266880453499535916021532921839148455768\
33716476945419414698756887653431394812671814782379632650132020832867764913440\
0409024129`361.9909317721008 - 1.15745811495379463503070690614395272767776138\
29193379937214823112547658314624934156902211872076546073512378845230010055329\
84930344190961696059676080717011862883276951573621044402352851222467158526979\
82276460187965501340414289117516737039395866103007776037234144367223747015726\
87219310005499097735458106445140055115074151791376062801526214464515142496943\
975250195921349996236455069224328`361.81710589660315*I}, 
 {U0 -> 1.3792110949404361926681035529773248486354111287634442238474932776655\
86529948013585491553599548544103268752852716762283421715226250352507608107413\
87067754552442426124456258133294531301376113794664017294731349551721817338009\
28788818771603486173119857072697756922493222140345592755286890245889287247934\
91901627482847336981083191186240099572517931481886099512768325581751672327297\
4701662792`361.9881117178422 + 0.22544157776477054464381128859437166182686848\
38332127451771297672704181844188781483080184079381658093998787898866612766555\
71803970121388349517039016359118363433345167415699890197759875345069062752797\
55134549921584149769027145216441629233837741861431249748619590840970974383383\
82724047930608478041850063232561056668325741821318725515033936202103218585316\
974156436289829789194313517617263`361.9909317721008*I, 
  U1 -> 0.0020176897225338127194383938919037142404532424757113879704804937502\
23514349658798247166337565224048870487775674063315634423196255926617839127995\
00575402439311675651726340982263319457580329596556153088586705620036500899274\
38509955164090826119572011681959128281335119464284773907586755884151796853408\
29232652068515382780529420534395599354240781022422693989888290034927074715249\
2828323727`360.83056545020594 + 0.2973970331326271359582611989350278772409307\
75865776844299745680940832721416119360518070626049289102875060097678564213820\
67807687570634570206522068111993907182123800729195415066396619702242286267617\
69209425374818018271370145770541785878892795214789702496648223065724432320662\
29177064261817274016929292292914596226647158878088813425435191870314305183945\
1982449712082233328397160836343959`361.9909317721008*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.585870651760408191873446712885206758312251853087381319812134567523\
91387898016999005047427841163298980804451187150325486098970770377549160201583\
35492965512370049665059883595938101349410160620304595113787035147441326367820\
58279408120962196087031292098999188396570686160295828358255575934646828754913\
46946837513449007670273174616251747174272477548052848511977952100420378529350\
58244352609`361.9851650545471 - 0.1396777821709547948988770982651183435919729\
06291528713636683198195227559357451104467484511134627420441075485434956667939\
02512594548496915758995844484961380868970143661011121711740868964874097910870\
43940018580062870420066098431961674326526503171044437338457844787449830883163\
97562851259869529520778298588780300991570793170708537939870276792551201380265\
4271444505522431975160905504273063`361.9909317721008*I, 
  U4 -> -0.249437653168715270068615839207164808151337833060756558889388403014\
55014427197435673743339361891672403535754426192038607710350823563207363712239\
08331181015898495900332391360309266191738951973953963119908930354929266912073\
59194574600419484103249678625908093028390413991381020402841930430653842862909\
11360712975824125250021856135597140155744383080425007315066511183486540088640\
55692527237`361.9628040425273 - 0.2055574298106919865672217674945480305303168\
51332572053315047081021716090507111515378973313903931225666141147625176724789\
67717146104339958384103423157090400303867533133405612725538300728529260690332\
69043990795833189427050908528212562643630984762850804236678840021834700661996\
49994889162938853316418000351563112297647590094397713332873005485132287490036\
8460134648969813114832011113608199`361.9909317721008*I, 
  U5 -> 0.1024577867658378702483425796048479702383743629944319081595134127375\
43864986818441365230548652795116070855269076831342322239095812092803975090630\
63033617849485102988647599465848584654526349079465890630356247446084025655799\
47609610666914244362886056519959128120639573140890306786384855391194787342138\
17983976364603233699792259073123672062607184463390446772640641162056187762650\
1130706568`361.9909317721008 - 0.75247621732638333283122742759488514403207532\
36196757197280619660371625189359548922769748945216904054970727990827353768462\
03249123040318808218319451804223016077366510196346155120301544782143777413556\
34343684496998956478259436383753357567376502967410618879119949548065770969170\
90564322648657476411224479407243101864004760096132427093225587513834698362149\
432864296819357878673482178222419`361.989189797076*I, 
  U6 -> 1.1429431573879057853231345640724113841885051609491137308131545059006\
78190208322349097201498166874228399699916471361370166309789587495667209398762\
50143218516929659987299202494194147628236134495184838210254795788701177004383\
73455368319006562782052189735869273721632320837231142535189200347139137057465\
19418476284392314553017651878629069388319105880440459887024868239579555252967\
0802470598`361.9532481729739 + 1.23862156042427258249984170809101768266792024\
61017772808856105482154762605332670395602340612413867484132500454837777244976\
78911836777480190819956721500209324803504435139578854089941802331281338619030\
66006336311384708199176242364725450680100212066184224343091333854903605081222\
48433155637925048959213441068220819677987088526168665461108293602211956114438\
982373366404545648281370097793286`361.9909317721008*I, 
  U7 -> -1.550748618429960154786147730605801691416326575753382004842832286863\
76565532984293341722201003942327145979600103035985231017222721970897104161213\
28486452666691014178132545551645759005665915925319846138927342553228152684718\
62736556593073566849974847536231553927276015945207011306732459561799216707300\
08359730695464609038407376389072217271400427878819556868499532414224788486188\
55691369869`360.84927540114717 - 6.448607215626981871749689479353968075177937\
62469895389564646033941490283766413974481428207227815807812084363327926842334\
78112804180365965556785699603926377079556403447148477416479270626645544980825\
76105965393130313000877487278596124196029085874254988363468043452700889173999\
96286195711500670767566212888830751131878486537525556799398136338426930603257\
65227491371056326300501674415779219`361.51409373009614*I, 
  U8 -> -0.023777191198250351773069827089212968206711057091182274085350751112\
37561424708475111149972056830162463355510453946400881015833446130637301145938\
13786787122814067299703915163611462974767819315007342365897872267861502100381\
62940353320264366644309638494784871001406590749507075780245546911850017036595\
65699962036255925413933742815719502038105960265915385290863347990979661004399\
48718234495`361.9909317721008 + 0.2149390079922173136818363173149818529500139\
09511431498810517319411080768836746683432405313470485849710842982434982470992\
00789294458615183604450845714813605359358703792251142813138836828250392176654\
95976379463256865007392096830693778337066995671803499422693307172529434531829\
89152950191259308957959762420687549557380563352358318254004944017607308416577\
7299566621549357502469799352129511`361.9902008632821*I, 
  U9 -> -2.224696467422667241302244604209714932714046749508766148950879588341\
23859062961153790396165455312415930819720396185377587539937687632919161018860\
09282114819317608744200875979087219378019920466464978009291110095234546782078\
69932183837578727163800633305197110676009931423384404310527601842505021690767\
14006568866121971797885560265590458575732987682107358533553811794115430077627\
22836162027`361.9527850933353 - 2.4392455028380295346871189221271851823192519\
59759618419845372047475647487443629720736495474167953096078097403950035328738\
15150628059420744740491963494656730741256345151434444701354485151631088344469\
36433844382329146157549557643895146590501352169574473603903554089092100779455\
40722526288371867315211714354221572865127948454279603098150410679977552711787\
3591725247549470050780416411317083`361.99093177210085*I}, 
 {U0 -> -0.371698062192898424079164883510911773255339669098164240493338053579\
52880277553114238407223327785326119913410895238324344360050393965912726229663\
89834163301520207695188974401305089631373591228230899049499306378998766658568\
46307685720515867430455863653198643135935442697934201942164765927768119520361\
69696707986156938321069243952026325178369704558215868997006647941583678889284\
7731440441`361.9909317721008 - 0.28695777594974429683528513803611279973514229\
81166604754753119936381839639241841913526017828500614325669551636802613703289\
25938226293072188125588550837799280744700363609365427557075472977517868624528\
63799450361132541065564255866044540986507015863752202896194036879420994111524\
13442038816719371332387093230481198754759504214443095729690041579632511543554\
463006747003641147695526715720921`361.87868267441144*I, 
  U1 -> -0.448584614603860372640285479305693720258428518585771310380930379944\
21086594182707807929302430261217355798112301918799354141118598617376889493330\
62797132674321971235084208892802666189140256018140353512931646052802157988933\
19675662201817256932554108504967066237805111142096411896570639944349864504305\
57325516747451804986670892274198702871789096978521100151354350380397192108165\
31426375472`361.84365753605675 - 1.859767824566677444286089600557117155955483\
55442878539303335935133791720949209574953225526206939895450324086850307483506\
30961190087590802285848407534478102636303729217158809175249396711715561901217\
58093393001681204167275061738755747762638730651577184434705017569220865650262\
47469173863262054814990605154209061309431831136207808657922971198091736680163\
28365735869035558927433601084393221`361.9909317721008*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.808981096486386347302808394666341757478\
59696787178355000385157699545209800733174219979335103356903538693189952386197\
69158687282529670566725316336105101765211109311935556538936800840514932921062\
54974242396676348695264017734040238307854593751344604576781552107188199841201\
05837776116745464696169665350473089213716166462010109770825812816764388187140\
12901635298779522885384847088573036235`361.9909317721008 - 
    0.51348479455895432551068130357292718500177011956818606254225375245463548\
93515119697804876532443850231311680187759386167902388837526777026640064499045\
95752279763140250705468037435942378501377656003141529510474921188070520492202\
79016723111587568200604038864638383719531179362271810244303345131158619997117\
71615873926272813209648650922184248342883430730102205614488495905251347810315\
034096`361.9084197478884*I, 
  U4 -> -1.299963457758204922913683837827003893612791352986700821468866875466\
64990456719295254410469536230649505476146348023218244802844570445407493117051\
56593288692048970453227873562669601612400291812234742777195846528300942454054\
85117765365354290203839958956715363880797171578667819928062838955439171963782\
34635941285651385029587328345971982071867033590725904970983878489256373711505\
19668057664`361.93903413849773 + 0.984252631783532890342265036361370652782530\
18283172667778130594816668601285915124597847951917715843367978271115881917507\
43241325450629891066388210108438302228870617901686168059513268982119314147267\
82359773821648485832524446074988155328007535610759792446938697619448634570040\
52514997387261914518942965733057966981591079838860839317408059295734190744609\
2257970496658727632799029563657093`361.9909317721008*I, 
  U5 -> -0.091813825591097311244404706491898425104115570928754203667009580690\
09311400346476436101633934641691767064555566541067357992028452148449994981037\
96696158296799583389874541825379540231789231660656004484953141633203747420803\
14609879808356975199606280389838216036046954113049745982127349627396249847944\
62542631862893137973019807085875744639491943849386612109374759027642633625966\
82793850533`361.9909317721008 - 0.1778052042389716529465123438170235688085630\
22846769644424792387176638517981700877472578118591261752524463633976735438512\
10104445749631845097011818083107861230648175670560574959376755096076637499457\
27091841628896811182707935431719328797088479970880968676826919921152513831787\
16538921954674334350023657236905091311170462201249930704173885553024662310203\
5401696975449212237641326652465149`361.96901144854905*I, 
  U6 -> -1.284136351753759483594428226348608004993893305777121947101698600488\
20247058369431108581208881348318244404468020010807789711705030279189898676963\
66458349266602905613413970096492507353114463979477089596634671622436868837875\
19545080661738523822513427552306758262911249280748497584589300066980382849415\
64854269994935440084255817137373874553903277243774395464005486801049825008349\
68950950257`361.9909317721008 - 2.1739685907122621290115868860677436371023702\
94005685654769907558790218788580300089383196634345317352910010552860300567880\
42924429104571425354157183905465745270914547486360405556627880883998275169132\
78731821774703595065932177638413670089503157923917810415696437009948222899813\
90527868144469300162834949463713046350346336872730410390291682566160264522532\
1766374181077056750610540243224429`361.9595359850252*I, 
  U7 -> 1.8165499591388745063033998433506651842727491664981314941942276410813\
92410042585453761585212322715817761844986749735570992744880097454125172738030\
80795870333678490452662243356853596918129119792312966230219126093115316660642\
63113379528377846621457785572227158447234613432943229561702361124471949717289\
39546703783649935287859315198890952254036929908420591863050364884480399745886\
5800528604`360.58261036991877 - 1.1237389584661440961444804435807400609235780\
29848816258446034535149756452212109946621824181695165006237585770942766573499\
12433201433537469413551486996313812653969907313858973488812737524241867066536\
57617864667593709260848782359735279702511197609453734112553947890381008451639\
08376942863347098240696468041799929232254640623806201649322081360633480611972\
0244450992841600012635612437769468`360.4712603291817*I, 
  U8 -> 8.5177048738685400584490347596896143996729949675949083572809895454201\
95995792260862550336883596965857600848333135468742940840432424312367504995972\
72057455534884877651574270668461085045052809310677445349749297362286297315174\
02149396938400612892996790804591780350974293633894035516855925094937011859612\
76296718554088298332847445073198595942055144202179327979640588998460056824101\
2730020735`361.9909317721008 - 1.44967233776052561825065290294335530084345397\
42344730737062683326754456891073375317182608778248780695874625520558571841437\
29126798715895126010761817334275993310018484460615088816211646422288102744632\
58313044002209446891008585057722343140974386168790221255641796547707175612881\
22327688105269238029377988278885270287148021922546266718095564403182166465671\
87094036129718212259737301034542`361.7023029700234*I, 
  U9 -> 0.4304402816253106142518247694284322378059379152461643668073678186351\
19935603159670333719956441152446203754931374041746455228957592547139014653171\
79524032031441911922126243005476588258367734881273360710297994283498453094234\
50453299142703526955675402966725847742911858372273106930628912888501919913219\
22857199491672348278521707884988789362239411323538160456315469877100208465786\
1197770568`361.8856127932627 - 0.52928679201996465758863585734799226824358101\
34239612922139185215270911950990012882932781829335573529350047004693573931686\
53163901697502732866020846990060889336187571279827530366377618752317416051761\
76525723140791169976722344794741382152356141030785273531403029765617933225775\
80612762846720407510386081692812097575039576244638695668697956709051027771099\
45259331527417271773974302366091`361.9909317721008*I}, 
 {U0 -> 0.9159512193204230495346205954595751677763781909297807214419102819041\
63320743140357678234692843494439628588001847792613975519161279832621986924621\
04558650801017979307223294601774175782345850797062460849841565069720262077538\
44825117957882933537275127811801862492184404355422279490318518099913621128884\
20982962980875446949316248941483185845106428553236657572822659898868846597114\
1893128074`361.9909317721008 + 0.93575261363728507330024959431532438912749468\
93877724306087321981166404980111173698789674354500327444055197940476874153199\
19326345972316387137542910705150146673766786223409842941803462079862025693722\
88112040832657445573424232659357631829947189148317211838165776893629818347442\
76059452006657034276796964438684044546703575996638589328529795251208462469310\
731878728871063301751046074424576`361.96617125737515*I, 
  U1 -> 0.3178344404963646342065844659633937585551670182325484581580179084117\
35181213477929952784344036419362553784127471688275812867370967279593350074191\
29736222214448874461552084159812040515565266461002794442428138946174829667382\
40386293082520717701319602062405239113558158619399036808198982098990402546437\
46664887751994558664125108198953146187252564796479023622585514347796405631143\
7695015605`361.9909317721008 + 0.38456707779305878943736885813740941966762792\
64479126198809973649190983581917073499645381866184049300615310296492075535714\
01878905708425404654421480535972536174664048988061344605220555468669475704747\
90222259036486048408191413384689739449902958515761317472852975842196439092564\
84041981382640445330497835480164497645368669786163400891854618008032637921519\
059476629537609571235576217098754`361.97020025271786*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.472376154190780116635404501520216582985415432191008098877066614063\
01244706293023660944509011496900511892088306135887585527627980108052732582487\
53432445269264109775465456682201893572956623101935839525222467826748560252326\
03430138722100931942360908514395306236548705333400837260574497873747503200876\
06261819291787964275268797640620647726256931765516538471012094272688768187283\
51166180122`361.96886895624414 + 0.414114744259487821291925640240774960233200\
85785700585000336759123631548315161197567322385554165407869939816928339668736\
02487069286263910035620143046789728788179229221998367470882571920319292643884\
79136451942892399712200373871647975333641339788794081927004166766754669483775\
34962236532708817632540599853611198836038103615314718708868877826511919672414\
684119354780369787310771135817582`361.9909317721008*I, 
  U4 -> -0.472728200501022984145923799752259110895219965549367045691093577882\
34459571971477067047122489955178554870110252848600985273444446735707695892694\
10117077526067575800028303076655206288114710049152032743820335639149803368993\
44069853888021387339248600036730886990921506759204473834972271822623453592524\
25547791576304738486907884717371952728188468961290957529063349142263371027925\
87483175131`361.9909317721008 - 0.0198467878227112382970602205580241943558318\
05624590679768143907886670290128585330266979391444764403015358350635616589472\
35770743799707863823120930400982271106918474388924187858036879391986064337610\
39945324300526375641263683288297087529906279077063666602622731809457424756455\
67340815057991523647971552977950608712857946292925565478549183821885921013971\
4748439558900002432286433375267649`361.58882264276366*I, 
  U5 -> 0.4479924777412147303311979844301615846182642059429819842833854354412\
45363316209920371805791047038429690588748943801652861718362600672674782517077\
12408942940712543512985666312751923046258934810855297724779610065623844762733\
55053013293446083500563517774735111157516708013290412710659945406783942582332\
30280735412252971257006367245786700793613945428749866391337456056298937988017\
1810782543`361.96667694371223 - 0.4299104787564840134207172456366022909322626\
41294593447267957776241814841758846920481498867742698101888163584034579559204\
22928395833589810946690727290906626059445136522094432653959163134845608853324\
24053482986334176790881242947601930389925923196974744303549738463396074852457\
03825950538934299258484718843696170692228027443008261511372962872993692271460\
8962242833320454938501284350924123`361.9909317721008*I, 
  U6 -> 0.1692559432792659275118442913398850907547418926514532694563951440425\
49809841434775321192603385894838247954072924862390845221388956396595523143282\
66449965942380721660014419010570006651111955220426414728967391165180515702404\
29765944618948078486943704550001268861705960690113139141143562705839296183280\
13046998806365122316163706801056761621480520585117070779237711551112165819140\
05084679`361.9909317721008 + 1.1709085068826340819168448020491522769811170627\
68124645020804481519299297558769817044695382990173282491983760042165766822664\
37540398776665512232462155436116248871325640861472455677386007893280330374940\
15953873769758563112890927370143315158998343170321319726244629386817824591834\
12101373429817837434097186571498635456955432533410564394493194752087475483347\
9805135849391854715124639780864`361.98870486328826*I, 
  U7 -> 3.9034567478984570896158338680966061117676323265475100250417672097852\
83451060670797664638725416798421762630094201293089237138682102367955114098845\
56922730139590155558763008758895774674333627192829674263714268269383399000625\
01838173224858116632482015013835472441737689521034734818717633158833861266648\
13687597956576590588652837116917344299362625295255973941446802893329914274198\
0520536553`361.36783889862437 - 0.9757360443348186600663477388216174590129447\
24006333647170489657268820440702456967532482094098668148658453128666429556788\
73327565598741993793283348479328130487405745583565003522626905563296979257645\
91043054191454217951608110699188655889772006088479875825800008831481285440455\
60824408724048218226984951853249371220421049339387444383370376890601364458896\
9146357369321381955043331389288047`360.7018590787904*I, 
  U8 -> 0.4994136551900876666183007774070282884116453944576274787151784141550\
65827877718592980442855167226193949076662280033754247144668171066262520492023\
85256232528567450004212806164280695936957802839609190434032841216056214332683\
36297665346110816737798195240032630676766278386603967125998620504891568437157\
67894470027854091954310114176162909679647401471688852145157038664697474973065\
4420681143`361.9906498598189 - 0.03723027581082827042874835871283683525822968\
96339689169063428906551511945283208999219823585448309491200482108267933697695\
13028898025916923902426857941981504282366557531669818591986099724323803254209\
56713109277611866968164091270953309238207154145239064274658244122257907227006\
86036246613021643958858306933651839761032646762422608873783802304329270346550\
202633508532381654750896249373517`361.9909317721008*I, 
  U9 -> -0.075757016821384274082582638090732873416965305961943946457921621604\
11586016604785536035325668065183889883045862600709204302535646046761142980976\
53526185234386312975025161162971191021547214967291711967478968239379139550666\
46408579482609030887544079037002116613113005658031329081825254234089766319837\
11730745052531987980473173169276443963782721029097613485502738498886633624569\
34522835257`361.69035129027145 - 2.354133572305485601382422563810561146497422\
63760661541080323159735928739353586441056993953949702460002014996453553872021\
41944087308015863136968833895994102171649150821719713236107666607042785547436\
47113553265979121258231218148401087606821791067458754138198031023598581996206\
29853924809202373993114061699554082251076513823780821557770870683094993241955\
99564301832107428850647763128315826`361.9909317721008*I}, 
 {U0 -> 0.2454678424064647614239198809405331108092989951243015100289596339824\
53915628595594693230745357964983734798658089709885253002975862312588570683783\
68184264492834038741300103757520793236821198102343128285121225686007207104865\
90868516348313479550716636462127419818704435575547990955742368104211116832962\
58849909170690666365330652648858540689515860704037981106074232377792048704888\
4345949614`361.7973403918562 - 0.63562018554113752477334878722444876776828166\
61065297997687128975025065441312385663033127337398677972104500630992426047722\
53628650321211975978985599467916499944874256319206060030930603598648538743204\
16501200724538961864351786417832200247353015630822881408945396046814809079266\
94244189068657882533396570095693648429860332303347987460186589611110387696901\
888937905693707461133507815860454`361.9909317721008*I, 
  U1 -> -0.232815141787518663849588283351848920458123799956199805439668172946\
57630928953894354114901660778046483320461457392629565949072255856247830200605\
44604071178223013162222691246319818786121189286267674342903639135791697018669\
92970445784663739700206758640585435905053515047813137589075344315212914250829\
95897423096053779514434056019189180494529240459572838106371190501347978223889\
81830251129`361.9909317721008 - 0.2685095564386515196843388045912317661798006\
30567060365885324691467374278903885489339510637885837605919669042761594805353\
95014420531187606291129234015098053441755202653068441126047064218916808608439\
45122686370501727679883614201341241766991312525573400816361272229516418184005\
71347676165127223544474903770975124876869880993532161040173980807751799561238\
431431068866773683479212495821537`361.93137714753226*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.545199688927064433977375218449422038339960870306039984774092311144\
71772557312969493970643220650997972000059425807041099599149489444775534518605\
60732994997146732346884502025879892925468543968439212071587855235631689423848\
24653571679908770076715063128081485190564241495220553770654490940986770180540\
31300439193084257348205760481157400111051055292442044134113058866456339458575\
75096887042`361.9909317721008 - 0.7954837423391275828391408408683174009514228\
03464068113355698273756206091148473918053316390581364964274392682135856012806\
17742075499786133029648181154877279178112984331208876011390637724833640219141\
62700408204648712405071355712441622616300244129445109217429313908302497459035\
35796295167703718709642836063215401978447195536908064718140364031982350988641\
9191948974284527895181469468711513`361.948266119039*I, 
  U4 -> 0.3329828438721408326792168719083293359967966823741615188509752186490\
12807908029404396675988183728098983965565735579082938189800525545061577148197\
21054353205156433732228643699127352909633432615551572009058249863435220733893\
03501000278432294044357588918373066440545765016011318354416236087916356180949\
11351986181258047911810902708130509958883965546938329215694859828712491599146\
6726456501`361.9483795045052 - 0.22781774783132835692746480737304876157766992\
20900329004249329597028953489547738606487296828822586323275724993899269313011\
62277029740727802322325626304744291996537081170842034719635377807329952953869\
02708772368917265029263984450732064446439299253379256953959613915211952134843\
59842479674201912660470336522749895354360416111287721133389347494676050453076\
560878228604034518003153742034747`361.99093177210085*I, 
  U5 -> -0.375691705268073789863464656551058011457576297485928413645150802875\
44029408759323366360604314786987747623780594270808914450119633387914155148172\
40391150342357045744929401152211630268668283049099123260928331800300160539743\
13113924001123570414714040934257993478591352108969773359997636678925912741400\
19549280754756433327008635013831293609954225596339588871271139434866783483797\
79476243343`361.9909317721008 + 0.0918978536683393012223514819649273477104596\
26562067913900078343648919814550114202424884103821865009383910394455018617221\
60239344048524666441672523688798229917880801068269686587877381757239434301451\
49077329434620460151042049265462619208117486922946716859046903245190749113041\
33553696007524322407880687529858250943545165591738865819786660428813749698907\
2321875220194189173767974676518372`361.9713530238312*I, 
  U6 -> -0.060552833575948157760214320317662590754078388914015231172172924509\
06832851809593449769897809305326929786165577287675325252216437394377501130919\
63807610171170439099272467519421176161094972760872562737959307580220254442889\
54462532592872621448035171912278519429325194702489881497679544418300551335145\
64594344110103870444151931206854370851040078065823187247796587452357154385891\
59747655059`361.45161723862685 - 0.855098420592929984787992880044733118460633\
69952672995873892910316963547957023880787642487772726241313267781126404086143\
32307632872861608410126270543175087770434593950197009039528739493130425606961\
55962148647108976394808912412049127128941513573938283704565338460943992779589\
23125881332109310648865586340721516375475409443544773924926039330941210593961\
17301271523991021312139423648788894`361.9909317721008*I, 
  U7 -> 1.8850000069540692732710822599466626547970984785869200838838422427473\
78639892233255395101271983425401886327293265649103232007672594712761626247759\
92193488985588803458614666092215601683959801028234540314451250162578058525006\
63307890116947658999025470037729740993460072208255265105931239625740519737442\
06410496812793940967454514187982382246782045106326334039565965170487261091511\
4387870491`361.09140617411117 + 0.2103805463313222819428042899821507148058392\
34544243663214874855151117794825234558898038986009660428479568869104650158875\
25862569703598311398316469021416901015618251482068063986153720217925044172994\
24067149168239375377740470747836226888242812943900142993037332710070798725905\
60952639399054787420468759851102307950055278477105371811527148274732219260424\
996948353783706627027260642064787`360.0731069546333*I, 
  U8 -> 0.7187382589450332008506436447406380359149519208196193999360020065181\
21932447448637222134901240811210301170451911470761495427784636111758129729422\
86260142605967020671415684906575169891870174049355168933442847553452194915792\
92394548105081399160108317116365889632826477987698987781676852180477473459337\
44716207121317871457021280584054398680132845251279133300662931419854131117265\
9926577924`361.9909317721008 - 0.12853175518259245050074289135579861480657259\
41922040627146348091471738526114516487461168864347707499682948030384606140113\
85042023976606904329464221011538027138361409369778891761262791764204812242329\
95388564729191484284351999439224417514422311685545912153062430973974898521210\
96362149130267040010959730580125991220625941282462172570528298144345264431503\
920992381382877362201399857471594`361.84227271698734*I, 
  U9 -> 0.2200255948520158280485076534840744982900275627153924272560940039962\
82086259729273650835468072654133777386508105544316590172994869625224106412892\
82151855011597022945132952780000941850731314666689493823934548669464748639185\
41752309573278022245001965861629694985529549068895107917656500647479284087011\
43335983717660304185565768621264218345967737295248970790465872084079465200036\
7404279504`361.6967716278658 + 1.74249668359043316345754398441754100701361672\
96288959050634153215418678060591423985379407579569522075697382496531602486823\
16539708507964332030584764685998514279145073504321497269512731239121917393482\
16501231405308646790341886678459486275307733228943277825121331232219663354260\
93766165619989761826036722253524563654695734038545307657283974487125320041959\
34269338142837223964461692020006`361.9909317721008*I}}


==> anc/Dependency/points_on_4HD_second.txt <==
{{U0 -> 4.8596463740643587996734972644360316731498910612801590685325881365866\
32608523138538608838709600946917566669881329603531719442669296337212957360279\
95790444337130841600691568991824099861085545419131992384854903059407731600456\
18410461306257519161557095045175693921881349231501227105997149163872208115726\
07311985036506575851571737070834582245934791122173102752133186481294617717625\
8282491045`366.5683409847575 - 0.74238330073360640875545478535799944426979300\
08098393943868454029558102589777419020300837255499260290784103953658417748299\
06461065927527055490434879220483719188397110686190470100922557450057717979368\
26559178440188445631633602148887511318623178677388979862531485124185937102132\
57110392282610532008720442793706083062214884692290733790640624449070256400166\
805909767576624195532885426920676`366.25177679957335*I, 
  U1 -> -1.368241182275336317682331429451392657083947274898860747192445526617\
32923022431156933814153681541661494554201413513852886837601674964567537074399\
19718550519274815881018212556153807920186177192414574032844514139520026896552\
16897640044992573046568680163095898683585079425005477863578570667682035157729\
10998596076364329734686935790275412332823567255885959631014145360114322276365\
61873634188`366.4386070588821 + 2.0396971822338069774902267249619459034899649\
83192909238402058467625129767663323593404990939677657052241016970406489096737\
81703838490407696970257925771912357460770193412147035808592006345415405177243\
31858985207398887937692149672815066193218428900515575332187046877001070320527\
43153013443983154131941931094199170794541638672372245822886894842687645253068\
2134971527571828344404021692547509`366.5683409847575*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.525767568422453798947989077052421852841024459218414383527926612222\
67069589589618049580708500409015448540624714382642992430658763813032960104874\
60403035495102675585461986849909651725381015319466455619582125683937829869872\
22543186181777447162959407387677221813437911950525014275113237080193003961441\
59302216000446730835360912749054879318464299483067336702404470380917540954440\
05266054914`366.5683409847575 - 1.1524929806205107707449304014306114284362251\
09756000995980734626735327295968131844496516570682369085139396483105393495866\
38217623139365139742061503931681543371380228501861156805087596490646955641106\
52932729364800167663097489445984703342760812305764460824102995429336314000551\
88682576548042545451434754319741129523574342321110077743775520820642318744109\
6404828227735693931486818672167458`366.45510898572365*I, 
  U4 -> 0.1495492211840435314220008605992735351517005766445426229304286053401\
82112164787972956646909252225389630950726321481290069914850982540196894843731\
73647694476441766868564682966653677421541498663428374065551670799163622046009\
31660037010522126598147765641565089668523751744115374398608476128878086863709\
59314770573708375243021738630901577719930672689723308131611710880211597303892\
7769884184`366.0730024465471 - 1.10680928878443502541767165839861598378055052\
62910198126164508317723715375917039673400451452625449533812581920082411081993\
61442751533393030295286832344746261458668169134352940310391672018834044742193\
62108427916288220570240407495151486518258638683737103805065590467719629936291\
52491010960562907346183792192174178550024200622455164018694539908080840732710\
270882316429046931154124952264806`366.5683409847575*I, 
  U5 -> 0.0155188430510737424947681272589073214083880262062472281448964014700\
68614936801717726402551267614524185777276135417657936965253470115059805910584\
96029490723365524719541827376653825639094053553834027771778108038114633925829\
35087800225314827931371354365026367950673254079741614557985258695030515337472\
22882369345701115075914925565467369772165653607134580515075660276996082275951\
6516729824`365.37338324211333 - 0.7607473634324649958834468014916224091438843\
38789136663438375200024074066362835828814438219360368294896739706412352508326\
39205354053422480437111796063857906603260212843836421266369030048372234061537\
89893199288124846553804074385920780060355153458413469833794961095524812841513\
19506624352026737083205259959969652366642466677223160466338716378296452900489\
0515527220136749015162855014159653`366.5683409847575*I, 
  U6 -> 0.8657073805616692510035017665141554082193563109105116325994242273052\
65417374582369850821709514471023912692545865794843564291693315941973875273998\
47963878329771264796619167356638109530929168657695379452509829113885254318915\
02400702418439918994843640091041150919865736942960373977846877527171662706680\
05044169734078460163599882148765316535196539894135234634969910731663356118568\
6096278805`366.5683409847575 + 0.07354751299716080491593631983057311918692212\
91172654040159513136310720859604960823694733469579604042116121893392566545013\
57197675742946399673797159919097917324674985071456009994687920548293792973945\
16578970883748190424491880031297133819006267351743091669102288558477833165781\
55628434441529408417330083764920587267501390287377960399903359420034712336128\
260775154780013295650131781729401`365.92048391404643*I, 
  U7 -> -3.652181080385360944851245360483148112497864008962005666485374952427\
17313570194351663190500425438372721723023707406738624041008736087493397744791\
26179892644426436303778109831320732789362881892186260873261078441176460374170\
51030313801127359212665319612132327019935435748300173228098032711889067521479\
20706119065081404076513416493460349840533052117583882175317401830874807792042\
82915342806`366.4939425922314 + 3.4891222503385109718939062947580226015321727\
05453034923125210151605188262965123866677535245906872349215562175057883375911\
22210407404526845337977979032486360903226193926033192894092093250658105327257\
48302775828766595098119819996377659511504332033886810540620043697056440489869\
61107003381016977677645537158962373464127104028423676811256854781887271415469\
2371953824748865376128620554634686`366.5683409847575*I, 
  U8 -> -0.842265719155388145409651007962270969612968623949676337365641706836\
84890909238606519041211284362100899408752590233492207882276145147355772594792\
95828183766599668829139317685403873252762199963943113886671919877807899947704\
60610292467520333499518439678264255514265029982800857018018682464550812671560\
77351207894657561953269872280802763814747173247883735407663986392809434308609\
14392786919`366.5683409847575 - 1.8469331218740909808032642840341728534795774\
70113827614510579399153693033576992621240017302031289826828856096066877914605\
51081483639416132486227368820148944845197804298486081489102613330963383194093\
58440862011196426404695798291096181228371403933849542126849168148931507451453\
99733356137447512292652429367759613207888247526865246584448986727881404731264\
171736691459009998579416297713868`366.5527952626623*I, 
  U9 -> -1.480798620583895479216407246734480591020728370204751124465449578681\
55157391508919589149284507208803567383571761004688978320149700038718189021557\
81328341903057380493618675874866510641939309896684989747785777685654469138198\
28538494008445001670207282468699727119009553627484155825796042242864261392323\
98055954782384211658181102964510744222123683118269545152148002649750966425110\
2853637624`364.4102951861415 + 1.49559451889780429128586186332239829380815093\
49637903460947243465118081674701909244836400927796441990012395262344248175940\
16862692340392455737286715455846200908453973875920157569228222900999800528111\
83885520538932647079230083134721015675486614395292902861946261426571975978206\
97327866586108364437257079046049225188820913510811218065431372321680946726289\
377532068485708119878493085864578`364.4578077195225*I}, 
 {U0 -> 1.7304978594742217138830454690437608085695505352781409509350586440403\
49515077011164594938589678571298966648624809581959421038252694549738231153516\
08085676426444085756056460696028232506041791801612546954919295412211751171528\
12245830470410315568002228165567199055604243182355968768333055158167073830805\
41343626041087890008678147038911646576082681470183836437834888836597225456543\
6332953526`366.5683409847575 + 1.74080976009229186506883617836562437215376762\
57415428543350781726536328698154660808943592987518244423734647717464244679260\
09481032737928325137161786470917831253692644429005799722745262379156426857908\
62527652601915225628370984175122795855370456097554889248145157212671160048999\
81391800220796577699320810238116025655030123878767829206781034764052718257567\
948945904232160271937052319092663`366.4942908671396*I, 
  U1 -> 0.9380626058850789521800777485464481569270845715435356317277981905126\
09273101954650450351642745373822345025816488000641597883217463602716989239925\
69508287059023475988472898039306781254298585035725752888264047528490985258749\
47424082447581882592725930926608073061915754374744161785430256829253544671686\
46580923294634703066382662065750621147338263689393816765379625183007120918240\
3979014301`366.5683409847575 + 1.66203423619941371497146320610261349274504403\
08036212748382722411215847351432966775321314742252929167206752059521747683751\
15961004151627308661253568274117898321211721347576912848932350856079191221528\
28840048271737708734927254539202019927847646554054511361038785451825681769816\
06319548917210411591293591417571358477857933512437434824648762299273399290152\
350191578496300695081089821669772`366.5669024348249*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.524243028948388367246689387601839172587670551920028571797119557332\
83731085194091010151051865801144023658666513202946166227408451287299340130860\
33438464885271688356606812152474255248676557137143712094999824099549665217384\
73401887966379448445511116771559185499415755516787562459846611010569225169758\
68349648464256166839997348014282375599690505499128102675724337733083935136650\
23620156919`366.5683409847575 - 1.2307058627091027848143008654161251734686268\
92101288000808842884556322592989501331593688586440840656570419119988355280064\
21595788587817172661192052444991095859952731168185751366412010587682222726619\
41504552425772901054732805725154468414402160022090913968273583240077710815756\
63768765428993459807977448855965335178618716387227302912698766103708862576011\
6890860832575851564321764716758238`366.45782606880545*I, 
  U4 -> 0.1116923079666766885307703973429815227832950277540641775493485471198\
10301975786248498305655227537429437961246173842721372139378007966841726716201\
83038980740228289760103647617555756569590750049930410148277496705005101448431\
74459949114777011188180957265707636853194992925068980593988497013490593077947\
96116201639319132647661680510664337945060552021958683440075583815805825509274\
6936484418`366.06644888281954 + 0.7726254281788547536274232628210306255054632\
72570465084578589981334955231296010105308526170545990355774489368928585558827\
11379392315803316764763220062307063557726172256610558658237349329752398742736\
55250130359804164042151708987411710857269222040355638136112404338009869306756\
77896884381405131748763987370868290325150314765149102176459988317438819647202\
3097980538867533008151902734664027`366.5683409847575*I, 
  U5 -> -0.507859942021037378136184012161566193208913115389237164581914282952\
55502510995118694307202901813090882872694204467737638244829395034460281033117\
96112286661529140631841796635367062269835436635849816547519096682747811970624\
44895657579839658637861707991664360972648568553915806918289685021748437225160\
49535247632358429321931166983066382914259440680079487869471560012677866354427\
36327682297`366.4864924600612 + 0.5305309341919771503053336574480243578526854\
26368102478945488793807896388561981995777740170321941780159072205225442460117\
88339043920986963268322382660849571256258247526071892956347028869920416087864\
38659445103829399218448627106244657334343517639300041025826570180664928181391\
59527559175758330773548061329332411482636437989596104212749137175819517666351\
1563160790184862065716371040450399`366.5683409847575*I, 
  U6 -> -0.564403823666998038146518991368003688242741753173835185398415616400\
04458720804053653369501918782287755391351771568189755760329862445647629718849\
38821321319257556995113828829106051922254241609909955193744927039558949097045\
41960905203975134118204367687318908695840375431789890160825006376595251856926\
75841459966246725096722122385953016053537314854006556544812004945844802885611\
40835537984`366.364235997381 + 1.11097467709251796894261087691374057788330583\
39252085354688584877238895639241148237730956345486015250633364563070708596223\
37101561244804416852250742985538829961012811964379592659612582807741111134583\
94728050025279610323178581963517076222842523100779556762775731730619566249375\
68329883839680489607156460411884585533245097001671362247686482952652496847270\
698191803964608819942481934824545`366.5683409847575*I, 
  U7 -> -0.107618700661837603252378834880886193342995911683802541996283025917\
80053343239612501249042809677365333424186881749044232936454051955977696949495\
24652307678196192989621711720956820877371604476193847231866735940160315974081\
42521615483533193947511758644266148467392119502734492725363309444029930441933\
32526595774888439540553197584979249464037877143091635333390162315991585405618\
52186750676`365.6081231234646 - 2.2509356984475179487439932982317340404134743\
35044949792456441529565488568435410574453219728486569474144149950877276822335\
33875802979195118806290369724134568590387279192372929822079481918421555507706\
89870235902068890207299470663169364488407324007606322256189864204391283800102\
94260758016451396591364427910540392129301946896494430195367170886117013888074\
7792320137062148827155208822893974`366.5683409847575*I, 
  U8 -> -1.863920599895576613735148154692222594392404452492862556946835687479\
87157933556078367266102676590230329725695068370213202498445961166451088477324\
22388362984335663162077280501272059730801575013209966843020326878435839982213\
67382313128074458975037640032504251148598925242063463958595291121069425567777\
33427064426733991220515332211191561244845298518726810689972008384228941940443\
77517993104`366.5683409847575 + 0.6862398642816230438123916530977949761353294\
93013524945911229291638482590953331494577735651440274031983291129143190938202\
82482903473173526966950998916933501830163215267177749073088704454944084405572\
70338735722755040053393807929625898169984538492918975639273300761882635565890\
18310651308169573279793906260234416887700802256863465014882532020425347273559\
071227128097958990373163311659859`366.42509377679283*I, 
  U9 -> 1.1654217537054801321221299609548483992559434386517115434414923617329\
97483160671836636332729803670430975589379132739524550675791739978571260983678\
94907748243739524848673006598221943291534570653165841604614241873919507957267\
95110474158440434863134517098959876924099760492992482676290117429472014864934\
13685560438512820224524762889098766041309053801076508634404183440178554049606\
2343200533`364.52801860152846 - 1.8414879352907616061830476336725254442484141\
19392457428685091963258866681243281656805613358800594230326625444006330736191\
04386928531283278240288845333973995948628426516024061282717912568210897941677\
55314395148749020046615380647223360225070689262874402429723205210295015262396\
95855176375703090408756736344809023944321227596668800186769231228378071693859\
4375818952118171768336329651997633`364.6823605974494*I}, 
 {U0 -> -0.356204838595907018289483416662622985834185844616635711803006848576\
48491316514758680033971708548490770040094259962523214477033433349930082854704\
19803465013648717551157224291067178018088588644124111916997830013258012656099\
62968555091513134822592681942130227702976420390312673014352989192166935594866\
12804605220179427814488756142180286586077898865799935688806029732408632484708\
60861909795`366.11653472138585 - 1.763491595722071592226221950270998955234216\
74058649944115404866665022869732119952831716045556267857453199901795729532044\
81822577529787840383987720163494080911406433560051585650141535453579684006132\
37441497962261354297009390089437302590971615950547324571302759185708932834517\
19033985335074919164665869831857554809201369728143137547366660083797318538114\
68857674604184593650190496223075443`366.5683409847575*I, 
  U1 -> 1.4034668214402937881397054648200710762714860270001198173590987328720\
23877213671743383642279132540010593007172679533189920182198699710728586159813\
19285886296744171400570652887832006963437585115297914400781648569290557207683\
24126717399233165895921476066503388791470517824655707322140869517426963707762\
61144536889963441715589754992190921490692334925725792860103247691222477541719\
6129399223`366.5683409847575 - 0.42498080498344636509765604777130894437517669\
50400983321428513829112711872162031629263467410754627909667772327193594297230\
89035697611059895491694787645199713831551341468445197785586555905877591473509\
74135148881745074829475632281914507455232132409545532624663902942972358961261\
18064160742129278076114815127614752050860741537397373948955633532126930632543\
442100321795310919324333647579238`366.2626000299853*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.694286776163055841552365948909375336515\
18472925958367241083429319078812795611651528418060701695401739273979552417443\
86345491360454860994249872618604349554123400771940326709177611518671700060734\
34948670881622183213949799520163660083640208545953169956287535768124480884346\
61980523662265677945528665454516445054537649275679046294586781739654545650311\
94450932160415698949049887255865216115`366.3555526657201 - 
    1.46485771883785056583322668785535800297189140564867099518286930996644379\
17443406831802304333765937772554531423722043213059783668074546498042627504615\
62438143351156998220702618669273934408875926206500350868861231384108684726508\
11896719199796251848383403480637759308870424807696566855513619759072614098038\
65621371587396931535220284096432800198636838559185149188294298236794815741367\
715192`366.5683409847575*I, 
  U4 -> -0.162432823955974534140973261926066224053464088007709132804740047643\
23745971597236777724629294818452688838169321874936323092405091368111514838467\
43150320708599938147357280594165058243856175872425053687405194356756738205736\
18496209565245155567003044694534472645330381712445889479494425197643786157630\
15843159212692813108938522740804759637378860904810349585545323240805743547664\
6430953286`366.25003123943674 - 0.5560870166146005543968206580542240304574262\
95786702272119879348384178950710455805890934315734509000023469361771626410501\
49760914993916021733500225238690820816977069952626379321280036059467281734592\
46414856993488793080376160252622924779143063750816024352172341995344842243529\
30315343550441871191989551724465758085133570599953859277602250415321233777416\
2546545554292310067022656391953717`366.5683409847575*I, 
  U5 -> -0.015784592389957500323259445786521204504780432200321037251315352251\
28499415121736549454947881193752847049517459386467730721453558317370343995310\
84330082883292148320339518200430454315271799212125669722294889956517143916468\
24886989213804702823996528156932819334065380849520277534204322294338327244703\
79994257636847674597464993416818869338240772019608007709185476046952880560590\
23874967921`365.1607261560356 - 0.8098923411435972460755617232266706141831804\
56693614685203143457272696109081123713849497738365241439782804801077194803396\
95599103608163724710297702919661406435552516811989832203904085525480851654669\
29288595707755583577305095567110835376804020372208301264732905137455546772507\
28787831257239093470554642156436434453891283654190346466080986479955616227800\
2526469417783793860716630293012291`366.5683409847575*I, 
  U6 -> -0.920972770377333332153659197791123292213573593263912337332857866241\
11007669867219838461844364119556747327650568095056083402450750323640835050316\
90570018948699128215142571946992531036873347659235213323786455240964978932122\
81561467775294039370091202811583518563149406158261837441821349049544096983352\
03974332222403966126032219121749464920051577499280875644525179497349016357168\
35629968036`366.5683409847575 + 0.4916470302681282028016806502528788031819523\
57246217724245779656659282315474326145245924186607411896301919415033532222461\
20309320783799478229246219446284071537327508057727587601975421265658708634575\
36873082458952402236013153502031081904467912370582649020530780636767245612252\
93886416410220024890402111349703726836479038122047297052502989685965680222763\
7780625512677768744881047361820273`366.4474470059007*I, 
  U7 -> 0.9210996343352100789024030171027506610797692040831955140242330703769\
17418652818383852540170266619600245796006364786329764384385696974808821844193\
85304200280795887080244343654471450751679709133892288908240826288156660665449\
23544099553001223310574556498202775768547470159106442152471018930379765731773\
25915811484117484678865328905546536329903352178853430400161767813289362844297\
7343072725`366.3196176028326 + 2.57461668171084527613900364479637821803145911\
02058885431507813508822467997517639638340908768411494949908670037508305223166\
96437567861300051848990842668119712099484455666601017562274527846379347886263\
26489458280315664632189184876835492863999499063749423040380565315212388825894\
77228587250526517726605506545001467421237091745659009177500357932415693447444\
748565080356179797355720029857478`366.5683409847575*I, 
  U8 -> 0.5168515244791127248165292397499181391219763991855347166083722356779\
79806510137378771375165681574961394173217070586928400046947178763560784507327\
11370217736731759510650213608239992784308619936228068208077113706463964368882\
81766604489992563330925190258634130600558113800595748330499760212315644680948\
75138857184181472585909950479750118527886580306172127018480873471900280745442\
7469660066`366.2837016726043 - 1.40001455771780124255747894378881803226422720\
91588039934401634859475800758196844922957072157884814513372494754284798494206\
24813122375826074076931972988318559001230108854127382051600262350537481936059\
94557388639662652380756079139380391252405491759746320446173146000549741708049\
31038209036929181815133303999248924072461470572690098953975118202696563820405\
130503691593273100183141328483313`366.5683409847575*I, 
  U9 -> 1.5330502453284436088553576114900145283854744908081301932397372969622\
43880389882187684649728416978194283025078761450796856540103918141643039313841\
46870189171923818402734146420006143260554697985628165973357593408642458243453\
02534497754061720670007354305026530750704167437005570041698214210717309543831\
13384620081366943385584986179732962453083658712456190369750083383246714139326\
5690282244`364.68115090467387 - 0.4748181083954063597806143216452196075503958\
18296568316206567115656329319149886650228319726929532391100544261027266125573\
08347110920545637892959747203465240972527302963515678377200564015280451756749\
53756630429423899693707315120847536468741062935542892133637086714074083103470\
94320437610432948568800693798754946381325231818043591026853822743663682454619\
2986020249187507773920435304645044`364.114498225232*I}, 
 {U0 -> -2.163652428225147011950017826066356699069771407958328316665976354542\
99225771290198229926098047949270368421859230859436979911966510953960220307633\
51602352787884490637584872559158960447256702931780148507387261675510776155351\
62132381881264852957894164436900065489892267923559699820512824850535649793533\
56451288727534365060797757658371826930973920141480910132613006261455733369779\
83874950091`366.5683409847575 + 0.5731129848911542889540220620972748149027753\
33928557688647956610056385309328432787052038927318029945843329480671608436866\
67001751652108602988420975002285547855634267908597065096860202414855210560874\
52643893608533465487851672298952340457440580681427786875814924091904851039523\
27506175492327764694870550726507860499561330868537580220242788345101641195468\
4449463048459665610866838968102326`366.52328389134647*I, 
  U1 -> -0.913002322594233694828932100981389032595158769506728627289258914809\
48225515937014222091704097547635145624506163192972700935570882565743718342483\
21781397787753810080394237074321946474520723851814749002197552019688545054828\
49156786385203872016235207716923017172179499101951093917499584022485679437507\
11376989835104577658893429637187107148477016060036921837880836844169591939858\
82473076239`366.5683409847575 + 1.4989807753122781142596306161534612343145192\
08871373812193250306431290768904639913106566376991815052762369039212987292873\
48128354258170533914058661168850724947107333517417167124564439565684261862956\
16589392254466321748447834610347786328321847928202143713818149181530111260056\
91475235023801485261869254296017674949531177963189284144334310120077603730081\
3350330325031293093205288242632724`366.5610531732422*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.068883577911967576891313571887898036623596990092988535061969550150\
04596590104501435128149902492135663876615471056586215608304276853661217435183\
76089941610041060417549191278585042275383680763523551032434370392194816984465\
04526753755597201437484248121409762738520294670193303549548540155268069065764\
58344026299073793580983025470891068529513504872310948598342974678935059976375\
0319031324`366.5683409847575 + 1.43201079176667503591852726142848028810404664\
90768945296127950235951482466053793770783583034263126382518746737190697340870\
45937639976466573494366346446347739137867770074151559874841510117834287279866\
12820919009809114311510166641687017907868136654100323226504237601610642923173\
42027074350499733745196445749113104308183158690687902988875408624827874216098\
524391707869887872399709682132857`366.5593448694863*I, 
  U4 -> -0.253998424316038104280295979722846071337181877246604233977666784754\
46371418548819480829284354985209381758053813202325821907646552223103193432954\
85120359218967820329001426651785529897594461899873862774122459366093973654782\
35738288695198611981580535856025443180961649395482411940948857194561566866484\
53606428190886322532304045842636190590086364507207407238446685640736113605646\
43812343076`366.53608706329226 - 0.678427269322729537035539787639035596740859\
87848492092317510426554631187001649833793185769112949091555825144600561595000\
61761015301438992547093963802645508088400712710169340439052855063037395201140\
44030794483662739791256151824103996162947124196680919294072724299735048527491\
09365390984502831680710410956192206170104430900829816551027676959671208713986\
31776313414574893934450066049221672`366.5683409847575*I, 
  U5 -> 0.5644164706550966113015162197978026717247893010462842641864217212502\
97813807211154953245141491709854084985511927085913360535432691133356255657656\
79664457675889720614975838660440183271228581904655101598187762833943798997410\
56841648587216524722350436629910724209071304560625643597122673702296523101171\
40125958082566136424037291441308701808989065114536592217087754483442013983651\
2901030623`366.5683409847575 - 0.16098123831859006534539927217267614865116776\
28971770779179428270041378711234878378841074879862802078625327159768644919579\
67546367600162437095422419957405918505847593487602636982333755291840776374984\
72206001545736548381727503264953148360626331556622445756613127538771736164695\
63634430144781269126415379642316856361769363738008466310183592101270128790584\
176173267375620604049309688716729`366.5263700032419*I, 
  U6 -> 0.3486231004822844866710550013793623263450943800294976148827202592779\
09300618076049739910832667814759654232925236357546466607837942054731939297169\
16457959442407380563777786345207130284235869977218016374104275062939791869011\
09088112526234943593741985981983423920938048219774136086805595134034820467913\
68816587011817967226588779539371218098048849550449244900138285555476859672549\
4427617033`366.5303290562963 + 1.10290122157382555688951978288911726288118945\
75224814591592031986487955518525430375990575060550664324219452852967196903838\
23893168184420065894616302380716779432593224885714796480121549428015214937232\
31342490062149849765359686379723316403124957452893566688911751023349459666002\
77908460134406531017257098942094751690788093875706974131730563610871766364459\
503614127109005843688168366561898`366.5683409847575*I, 
  U7 -> 0.3016211957726640883698676718984177408423085562877402742763186989102\
66380035354211010516225201254331211336251568299172099016307548553199109383601\
68087655271032446037034722805117439223599036710587947273371928061113550009002\
64621883389147776875258710790949047218603408915242576875745637984700089428230\
90473283726139952517260570329131085922525746677295820539186166284966377541119\
8146670034`366.50605014692115 + 1.6028209535162540076745060400870154324758062\
69347086463584723464727320482964966219176720861570311974551620513482285079371\
23906910062400981904721329029742807708182005345116487584600468057184135282724\
18117323235168963116641583874287018040366856787252875498004244757161805225796\
94922126572119079597843716813075767631769658820444147801308068128069784659471\
6056783157874831306367494786670921`366.5683409847575*I, 
  U8 -> 1.8100894435369086982678989167519341628362690515216772268745146318088\
51519259217734368772716744153325366321443973688506947526962028319799369167859\
60248672851375938437921383430852758347359104843067317158276111205742927564234\
72344511556948971520522697773126027787101452519011432650836399182032025188374\
30666887767123100512644011222643425429364842492725699269310746906330759394817\
4151996864`366.5652798577164 + 0.49160195358062211481572213151365161484340619\
15387335790472158784636505543256036506831134375432177993838803584031270336609\
89309267210495876376262267435559063901561798072311503974313395235000831301508\
18503523863524140363308258120790846429030613111415700307223326847892135744343\
59614476035480509753444124573132977302568096740418156943158518372697795924238\
530331289862483453549996585452291`366.5683409847575*I, 
  U9 -> -0.433093021403575008927156278896402392315623063186058302897389613092\
53632009975270198284637592574189899753637806912766146433104804566137013206677\
38469906135131223016494939344203397607772831259899517581762638045796042496077\
47376156585952239565446240415809640684443007633181180366620940325983827468477\
65702862903826659267060279696318491025004934447244294063862393881317760967481\
58310554835`364.2257647257798 - 2.1597471391081926301482265054432252187589750\
46802940047750076678519465253786778907779885531773485896619160605968920447222\
24425788972270866373608279677912252388654352125202932938962650140993570234966\
72156017175791526236269682030083282340094116630633022203449149707950114711505\
19652408434636801555216418037163245666846434932921862185675523829901905453782\
0910333226832649888212634113149282`364.9196897686615*I}, 
 {U0 -> -1.315886815177109364870062300543449943789112902572157725002733331324\
97557709803484536059290377166392580060199794925552991864731980880428180242569\
67207550961728625903212345640670590675352878343677572573058572263574334153276\
66032523388751429683839391104461039370724014777195177896777160149584452615604\
81322888465902477170998361760811480279976788935867445337002760173471666896510\
72094854428`366.5683409847575 + 0.2983922299523447928232772943561210711015532\
59427026298607210944728977179089085118590565812800766299953239773832908990259\
38274407372668413637680996952264581511951842294123482578370836424562302228341\
39234642323042603112288377181972055972876898301096559007291566927439178971429\
93011625105388559370402240913859485986804000706355524600081133670866378885775\
9516549648989899534072648526994654`366.15325507117973*I, 
  U1 -> 0.2380096117347670912844483680481986209328611435302389572107266479830\
78007641690866145208287338493583404516156348084158997571007637917797913036026\
19880783941376720658325754093642865947324835924442387586023614543880234785821\
44277425259530317298103430651592070428204265915692826852379433986612072581281\
79490667175288226505308590745265719896290845027156727693826436611361493762192\
4701661507`366.12891979331795 - 1.4630616640892408248007830341804302165265619\
96217431245357589120644121282490019778096713775869794164991537894971704581244\
17597629490655290730904127792403101397729966125321365016987282990778793099221\
95583414434268798757221160160170414522144796443808193678855624654766508054873\
79480762291267296307811421393368604555322522104569739180565125458299027171385\
6926353004817836780896843678112033`366.5683409847575*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.045313072490991908628207119924802125316724516927886846294513179830\
46054911841940852477361556735765455871947012467436056086844158719922238674557\
75455551008623213111787458266451330394690379188181679695154678484665445257418\
77233879019939917420755956967714991586789730824845264502724904975634634877701\
72931155159850583088188012800766023231976681846443091330663914549235035088894\
83910527126`366.5683409847575 - 0.3944537337715485040051258508162707783355430\
31338989098135086302179345061977348543401688420902988972268759466923019694919\
82231005721520193024926794592509166973574300002128844037559560475893053206921\
04172579774087819571372971403398364331368559958577237073293215605550262243526\
82401176542571986002414958705705885828430769512752355367197170386998221457724\
0805325276699668187867138952684572`366.4513356260391*I, 
  U4 -> 0.4786278734001205974896050285881447871358330107152775959201525624280\
40551715208115474444218080397236779392937326755497429014762870090639595593308\
94088043795047567020434870470128076420260825834360080097136616194096581840976\
52041965156812685736676239987018491618007554697867670890308952624170713523416\
66843836271348357794522219778348559565590077597213437354617587518822757639161\
6279690409`366.5683409847575 + 0.19871736530465120685400470417027759046271051\
17784500326512422235776467346940562275307063724298966402157220023516967747253\
49853755406030650244086323537198692329996243473755127148029205083712733215041\
06673009794186854485469777264146656468524714729490609289463194896124904655660\
85395111058112614486834363838921157651509923550234693261195306969613011130220\
494666124416997083268300617253914`366.48566894937363*I, 
  U5 -> -0.303086716720545963435455200303914333234642956024698823812026518747\
02207067620651241229104013311117867785780409064062154050486635689234758085530\
50791802175028007266494120083095980548038234088312248244699991332221611722818\
31715583992159065659269886051705842977694014695287617993469581828007637018270\
29675921625701869641180435960004208821089162197053586638391512556590211229868\
01252062211`366.5683409847575 + 0.0490395192093149834311437371948699419553660\
50897521891280022909304192820617283015014216256200418837440179512830998772678\
45099872751132548125486179107267025710068054071395072639710802489274916166044\
41406891097741522659731889947549513653692922034846381680875735080439045736746\
07983703121420432750237556660247485582511944552780302710366101053262401160654\
8202259932726747923521667440654574`366.0458408545225*I, 
  U6 -> 0.1106501021775950160617792381283813406649163168588864353606981639969\
96612692408410615555965857068316193059117211896582666574368259219542715343960\
32630168907704725493005053611444698487772553947832108688194928913127029217261\
99873316936316715710318637070757731411299735518392849508623743305167119201396\
62633251270202980734861548273770355702584925474854751410156604285574384217936\
4464646721`366.03850379939354 - 0.8510784830392494719041133810820557827918758\
77232593890857503706446415056517085273055597856549931447103517018131455108949\
24197887054644622697719164167893651608078322633851330683158747242504368084119\
47358283436900052778669064057501654382706549188150564631873431848741109560360\
11037754600664251473265476022697770761534664992037963690336107710806305240003\
7476161249357789127946096338944529`366.5683409847575*I, 
  U7 -> 0.5136898673629726906967699160338717657841856085222864529835799071093\
02505466468203727516615287695352648171778757134787905522246612154619039185628\
18528688956341300828594562116971902995716126863344150256027882815094890499738\
59044043164198291613176145890501729769527643279431960812445414289242043979711\
53817124226296610045366575023054492090867345836503708036063324519160714121209\
120072512`366.5683409847575 - 0.238705077119612392195358200944552220883069721\
13599482152468964729488607928559653443364009067822306094593007007992619186597\
90941208235501490874167420676174742916740094708003210575583222068058898660151\
68470069391274999852364675286530649182846978352333553910716661338361296671268\
97881727783147075538385123770190650765598762860021741094832623026065745412282\
90164623961758334932743733142824`366.3456170627809*I, 
  U8 -> 0.2568034780974658397906726585007419575267927554766314650169853145175\
06612292232295183628595520525124352671049268041132768186259129354170407214800\
59598574338893452718522820031257611263611333011969923126381345596146587031242\
01515699385411366624907792484409013263000027270948625997499097487299240641908\
07299457486637870262693603244045851637068993168413938348437351416010268233712\
9994058023`366.13071149499575 - 1.5715332417104539703713992974235717461927362\
33160796680312427767795774276595813488563163153265110532641683249235644893902\
71052606423995080077996698127746281316414029470270329700866745252949718489485\
32746219003933420645981147541736994770456622349274697009914790723203207648630\
73452108456750028313416440798826593423099618732437261567798202698902966216666\
0907187114202786480861254618646036`366.5683409847575*I, 
  U9 -> -1.448284099998366848843587251245096041029784344303561314251295021646\
26956987686760729675015568955126528145487481620855989543891195909365723521175\
55431290316596176747608059847533979276963880997965026389003567713313319931821\
24625013827647170839005420536575320822201101728532868174357937883120490959711\
84516203854838806586515692652576743760716183692987412200870888910343180011361\
47645827066`364.88092375901124 + 1.893511369407260092338286499293637469106034\
28123401199141712608055763408068125119546756031172391969270664679372270391553\
16909427673668261917381034594069749658830988474459899528509337150051439205139\
90320277675346718573431511861483434826544233297966795023635813326369672890674\
01423842637771633036895825074878873510767725082529177953742305904439735015189\
39155608160268195355358645164371704`364.9837825610682*I}, 
 {U0 -> -4.444083374570372731949163087948684209382150546719890359688341820971\
38037909747052278007211559653687684208985867875387703191769786614085311718754\
66144560203859488269117155449335640416225121712605669135959946915687304260459\
68128681796630365207852068090199512507986129465519686932889096238158388188950\
80176206907158205589115374161210687169784886239493277565420459210700076275220\
76276220373`366.5683409847575 - 2.2351453490022545263469534825874301714610817\
00398651650314582609339769959515048237080820632313264255738229765059074688805\
43229708774972645893302656343700210471817175062544371089309685862244611437715\
38802232787958546550458708148020850714175228167729786628341020291409008794719\
65443356717472563392431419645085398539248525087333804500317992282713965248756\
8892091861882007293802927886668359`366.4513920567368*I, 
  U1 -> 3.4400126562536216088023446730835548315884963848594821438790159749742\
03765710111928276152174998595701179224494675622247412338322616010034087278256\
60957368454738121668029730359148083225874898863150090457054922432239362138010\
87473113218385718298158817010832949000953484999269848686032083662742776412752\
39962846197943315878309519975085160330499695765861101872109032210263389616476\
7459762115`366.56834098475747 + 0.5077376782904926731465345156155931455137046\
32318529090093198086512870280417774547873013237178289619620088614454062987515\
41996437251453756387405316087244622982890675969745277271848577359149924948915\
47117621737254833181157950347557594491336620833264051398342152028964266320727\
55686943851873222479426194789832909496403159742583339178847723337640664337724\
143007575448257780631631774600793`366.2409449750179*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.400611313822918658505518028600315037337\
17070587807981395771842489510628011154118207261410939923006600564457535800836\
99331135486884684296239483516771749253783555466126882531253570923687308282190\
48279073803528702968155396372764226211983741436196523784214937252193896484113\
03675526293259728004423448085516666132015164569888853683873511963235319541248\
1762040819700633202868650911857155534`366.3714439282798 - 
    1.41820410397736287774449378289886075351444316396521793424112655332346699\
07758273014052440337725904146292791652826855990423525207117004693318939105787\
53068458559833931117894513986150046230541079161698374199669789319579850189669\
30909696843601162663500324390930901830650311751945212037188247711335555478179\
47162853027455482011196969930224871087787908278548001026512603631082619118111\
775159`366.5683409847575*I, U4 -> 0.58402994231521933022310867467857895597268\
20091968723531196767966961825790257157998095643041846634398616155507345510556\
55812736562789059416158782033004818543647013583540039738232088793986566395531\
31440463954771676258216332530417810783249538551080653200641598837733692472633\
89502761042867055707839289012871446572256487632662554032133157780767115279322\
636377581766519219836626636336265567`366.3638509590312 - 
    2.16259455213092167636856484221802957483427776849379409980268362857302402\
41022723351463062903558806891181583856789170751549267444115367612225742129587\
60116777763471197518754445440233241077309768744669705798263379702258030606566\
07873756021735775037118558070192258133559493977674276064729887381904201061107\
36329226345842836157233873557778105289584754454206667720655287687226577418737\
121512`366.5683409847575*I, 
  U5 -> -2.639633155226513563267474228133888415293368772301013080602612881636\
01684593801053406004100414534579332885681626687172548649568328347302251627611\
10922824888699258998980881676800546496118191849222413728164180450602506996619\
42941173438505118611624476990430731246647223011260679334723545363339930648721\
59856352958178090612281728490410920817420607757338064704923184937001124624222\
99468465167`366.5683409847575 - 2.5310509567693486545701290826098315234754860\
68699249756633074995900264322311264903284525811316468943950186785608928458507\
12374033022449606044712191738536640992628007595602590952481337773333625266774\
12602237599214685361220733662600679861862997292743852029294493480544564708391\
98238434175351196716417180661682650910450124469125191307801161050436636879851\
3028205332759516153092009060531594`366.50845803867315*I, 
  U6 -> -0.928686015997453012892037083405595592011292091762366755698351665087\
86789122648607188821336852695291537611927985562391417560348321617751633553282\
11472461297380173395432824596085638525069227608187947134372164429939854432008\
28120042738043654307969932612406873595137716668379944956615821301904824908338\
21473230533511106014922567693944058179721299105216600046376279454419126654877\
43859741099`366.56834098475747 - 0.948215871016661451402056977752565322382335\
42415773846128438704604649565441381532417885131057558831359907173034059045006\
03517535517676321985798084593470777617427176291975551517592766097383095878427\
75277167418735949000856801237757176645894695785059109614694548535930080500494\
63422726447480614282186769148226365173718608107903954808920759148577838233742\
34354787822601903708381498470937582`366.51257355499723*I, 
  U7 -> 0.0127496919548905581315187324157040964594413866101654172038519640256\
41534825198660867904533155647747805761730961081004104552837868822092942603821\
17408350457877348831059380416023893402196549410986789813717439283896888352845\
42924081928897490748810518830744839329191191074707037191609236928239243423916\
51862991079615101545749854768792396471244450189305756368165929510150252349220\
3013696991`365.3823435247433 - 1.07503331036442290655415482957589486195651728\
09987345203972472134482706844691039425181517171855982611326755422454479449396\
30696621858743969549703972224014949849153018533684964502426536442857344692353\
31508954273992220358919242843432911177350923115603618896934434354976332081059\
75281878150235340740003988441131474183562835549779412679174417077941734183403\
94841934143565724153679381692733`366.5683409847575*I, 
  U8 -> 5.7126606514268455143362197464003891120165688132668370221134422082515\
83865133646705042346958085557935048121355246947341787823416219513842899632215\
11872362146233092605041341764945342899525884313270671802551218213829118089614\
34213820020996388189816097583229358601636080794977627054683746377161217404326\
16846024094480554275130094715445765400380564964082838638534384993432582087549\
980771435`366.56834098475747 + 5.69973754649565951158113341853513476539456666\
82790946176567200251147794500403664348018525626961159150687658657785155168348\
65980861427448718401692603330555516541166707515713671959252150622424450535869\
03470018883938810067772854228301420393859103765239012447744038113823378175309\
32415405908118725229767349239812868322220345309439683346475743381406433920292\
005598426324716649811543650607575`366.5110871471841*I, 
  U9 -> 3.8444357584858291392974160787451448131729978929645153420494924819224\
51037902419763181654467198349381840060838761156694090713776076940442502651652\
58961250779503211675560263779016061124103068688053866389008086171026140741719\
76360073986191928118629724376440733454381028629607433451767423270294030620699\
02941985789784364922083831487077571313914591795199495819005000745589553477852\
1642547601`364.7885080226673 + 16.5615909921760360654118053915658645124413006\
98453076528818184636307145430398021847117891367456663537159026513186786141881\
92930767820736253121513088887063925465568004293353589971475120240221663679437\
65900215137351600634781033464428200378492231174331572143497344841567455175204\
34303426727949105537473165213080502395991671503787373499681252946070637315368\
2603345953760876818325928280555504`365.40322919750355*I}, 
 {U0 -> 0.6374959912243199700850635080746575272982934414410876383572332653185\
16556842710523871094068953487893016668131940081582682837712861983284167108586\
98542848312331275645798082155962531863975730731531275156610549477123245204068\
12469826912692078424835188855804520418929773333192748082596952201534551738040\
90851205695963790892144589647405025959405101333143562233993863585722164520915\
6239016138`366.5683409847575 + 0.88643913221300561721617392493105307995732127\
08871424696621527037015940276732881930314166955791109463147067836808560514848\
32583471991577550328051948002513014251635681355724809418394784476470026231915\
39352779807046289956008958952100457387626878322615333836935931189596655733114\
88402926320106811062873601816392152008337822194561507599803577065361332805723\
388828184181631872627630145920639`366.54951496467146*I, 
  U1 -> -1.578539257868890320346963918674861451001055846521560167092651035862\
05832052946669594830606183124014830018619853324562950870669208489974525573237\
46355609598815493418376912462999927986262509052457781271667212149859475448672\
93684145358758119856599193969741831870329101336220906253815331642430466701829\
34758341288505522997648764883807785187446443848964162048852063121180220709549\
52627466324`366.5683409847575 - 0.9618602318260441135718915539639144319194390\
82979899048688207809394170210523450647216701015474285412369168253976711118677\
22350957186653659724617766977740640062997411348066376681124828660084588415594\
68437239986940404223752760712120511284900075279381955917943415706880766399406\
99039036104966294858993535986516506965511220439755143838630237711778886069991\
2716746423322367028457762614324677`366.4047980610076*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.102416429914772786744618156404972782432133994060021809748047843669\
56522761539034907928822345142841409781940882929174548821633441199441199265069\
96043275734137317226107284535095983074063982855125743789823732992894171833907\
90558155594439208065089210370769520297300879443165701251651720800399351988169\
45699137498693614663114972973640380993063989277020770742668449065612060153897\
63135257991`365.93469542060797 + 0.818448070463789559490596506055420540167802\
74071187451628255554465204011968952805587514170346441979762849713661544240668\
21488587778717313449598584966386496152490383578508609957964457791598592901241\
22459313471928861784674850601284348096298352581393168186751754930796872409856\
29679900718816520429013557612368369668052343759685003128145926649368147998399\
29978738829043442171901739091427793`366.5683409847575*I, 
  U4 -> -0.406297494309649730414843096092558209136286143504659090994931790015\
71697911345543859282953219537621497493618683355883079327551429085147631189669\
20460851457093916386872978123326836941003899071338277575358525379485252100765\
04177779402028154126726131447490604626440817183810300861601537819792394938002\
01290989263102695025697015522478556240957252269090591467732651627517651232961\
01656673219`366.52334351845406 + 0.351032319115377893763193001297119670292447\
75559229461295180644175120869199976812656814741296626784635680204812568042560\
57026805898521960406711754769654093033392155851220115015796609803363094829863\
80278312012249284553964004311970375979131014489105774925225913555050647744666\
21200783160872351733477452779274139670551144898374735498955908032652952440225\
18566674718879988189079006203616063`366.5683409847575*I, 
  U5 -> -0.428051198245613148700465098644234683548698358249913350589313998377\
77159200755148009090600269760421527601941286449650599953628093204645950389121\
96250658803886738061114694955933620275904536003814966305158306574429712448704\
32518571641323062165204714250447703521913735357857737582537259256769370845105\
41293310486543499985585771225908134719433374561261151697959396356071013796343\
66027380317`366.4027259946751 + 0.7091484953044195207496138322350338980444284\
14978914045188866822924973477413816007261752249316644393251199814881712568871\
77621594611116978900903590854642378694527688677560907782365446039459209569975\
15720161733558988726670107924312331664415407951533850565126829310174662409710\
27875901318127893617560979105992532401417207354779158770442090538199862625881\
7064793024679333983599550521070614`366.5683409847575*I, 
  U6 -> 0.5890521995431469229966621889433237917747804648681648345086784058511\
04646881812284396146753046011677511484025197447932238065310430470600006565959\
95563678364809274908546884598859618638494868329035535780591755996714636217894\
78975035113947035018469942063904445742708966539979288401436017210832456822236\
17061591496545010165863449727136553635059278030401385093460867555979944458580\
9811532977`366.5683409847575 + 0.55778540589000840743413162571010595213054263\
93949038734264957760145477719794244962839234311819961164629753451797629577729\
65599819154090933790486322298627633133163753654436932325953147456950927385470\
90966203681996820321124731984202169843589712605957508929285484559581097079632\
73836060735113867398915918142883541857319097773539944817577990145817122308873\
437461560138010549243478662158498`366.49089838257123*I, 
  U7 -> 0.4393958042278370878411488342193505236132165058672811920193842539279\
36658279480165295945190081840155582485975016781024990995175189332306510539706\
71200366590060474194671333496352052257131502233666665992516269525148230774480\
89647140949792011062143696513217851097622017056784786572755752354897237522375\
03057161979665157321785045929263407285576443071441298085919679465557554953599\
5483192741`366.4539917944974 + 1.00387904485476611977838014190220199887973455\
02716653789763347125261907802982208184589706019696902020564157018362581405527\
47041411440654459650029857882088120968138724649934891612471964563925230761023\
06273324718360002499956735534901657972326398483797860524389156718347710057247\
39307992810741862002432418103035703414107188667107699012881156956474806507334\
575800734158863458398856194105063`366.5683409847575*I, 
  U8 -> -0.166491739386098906197216610405937963547295406422390182732713438458\
83360721874467015461376425037873578388740644218223297248645724970202117044594\
99622673158075346396107831871667088973525479740873751178663790888823971588592\
44188834032638208045108636505588483731984122008870838559023608827159026980902\
13748408795353222730436081770403093422420951689547033957046093471659476804758\
12269000449`365.79431642144516 - 2.105781810477159542934192964378066814778124\
90215244222988977092139617991436894589533849190525287934926838381941943695763\
57147058122400213666043116607385800190765419162467414824044835960933428695319\
90416722267411796866115372069099396684450266103752896620223655137305470664864\
25409049400883358851457020664765510904545033507322447768538868558791629241830\
42428216054568873068230870939901331`366.5683409847575*I, 
  U9 -> 1.4366102132404739973799358052337435038072804660867372378999336738552\
45426757058321310691694693266748498464074950104197122698033100198801899091826\
84559744395760773075968713962068443073239733683961534962367338046138557005059\
67322938544568893309829888959065915043640968610750610158203326243669494927779\
07949327119540012978189486272855904503695606093825722808511048403233244792655\
7433306996`364.8043825170599 - 2.35975363075157577065118362335285993270358811\
80805409955198535294783287842417645387645809955274492276146629199680882679512\
58080883724924855780793221408858064704821942047514564594280362961087852072439\
44581730135720222947231193086815706188861337375627849921498299600641365043084\
16122286928270308289674190024378869216671619385018585959916776274330168389289\
07389877717317429460669359502782`364.95069083420026*I}, 
 {U0 -> 0.4198023945306253443380524369587266315510943551700539402927937487971\
45142914812056437364063986979080113570723100722169523705244836307154665442122\
88120411357029900540150709470801791918719672774844926729231195304827421722476\
80671458650016697228083292536674987413905567460812518517908844600969499128052\
83603926775654093224782992801329342873746069997560717535097610698515468704210\
4110915998`366.5683409847575 - 0.10947944323840345423388016677624410343164171\
67378099624919357432628867643402008470832835084795173373339541542270015114056\
30879855926455611464739574152407690204383259903959716766842024383565451055572\
68189456104754814288858424826335255070567526994795087808809491043584142006606\
81723250205752833619107852887111017538343644568541381164343974687216623278743\
904142412817265093072551063906397`366.3977863980598*I, 
  U1 -> -0.669371164131527120345953138638024221370192582232417168057155435334\
15588209397667421137812061697297250835250617811523158439258780215037390208059\
88460632144786215522110101138169793685985833803484784179090552424063949874217\
94853538326079757008745044310026311042724124987635410411776554355965867697720\
64495664152276986940410369355243940285259033564785289377157981938068688115021\
23451781567`366.5229562666969 - 0.6560472298882160820347738157780315858558744\
00037318811889671416297372765838080504867583419675763198000156955944742025071\
88262777002637068137014368770182145109497946587103193534630358092311908259113\
89475496706767285137385459098080183455696462190969919863925597281399499618512\
13575133989166735919991236692224408341278605523550888617491913245195415273186\
1860236215045035379977626891336401`366.5683409847575*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.218721800151165179432359699744555483555562195478015152244736969845\
08611703905832672258630271373457413610644668063005530948038402751482777061503\
38747634116283590772973186705987180281319136091408639679509710087841116017052\
04752505135808510926435873931056244340820978388381448782594106402545820187100\
40437572871195340383245491520524895659583331658578562069885763296081739706826\
48792022174`366.4097624283594 - 0.7708793629988799122131961183737046601674326\
56963659672181096903568760253961734724807668859597827414865790726106970800449\
87186730250011730188526972438002102272446300970797289758337007449178151074806\
09450660113506226118673621814671751202497501416054980845386666031543171338199\
52218156419930216865777948633986550294162586731934314567579381238999608719576\
0283794422415443532499480880519263`366.5683409847575*I, 
  U4 -> -0.222276416415053093869602913717844857774982301014658255009759829599\
48924545274008709200415632321232062134947244964446629462457096037831074172017\
71968350159015583027203165706882891685568609733833172044870897088960157551891\
11733506542393397214528685106038740024250062966281986043798919878101778792410\
67731197251491819110392753845489810032183701185061731401630247554903580390851\
84304553842`366.5678821266865 - 0.0311907636732645662630843226992773118956687\
46084233674842364329103717035500621624888437224035259993347514405166187395070\
89843194852761442273855940980752424193949624687178730450817100962994447505506\
57472157460663911544628958091783203586366545547058122974800723578944610483863\
02502929254735745598093597541098284789805498992989395523970459579909116746919\
7232938865394676669675200430693595`366.5683409847575*I, 
  U5 -> 0.7588531159817530683090102319797883825790949940680216717208616339130\
92509019249384169847721286317017351333383988811193465099981762964414391525931\
96635128220919856053228249355077341332750696212995427256354247392357097266123\
93273393440779444855329402674839817112762929149230793510334223997866782027322\
09619508501675001581676325882173607879531308368508313737965354396972518102485\
7169304673`366.5683409847575 - 0.07661751441267610288049817818526747612129679\
96901703453713001914180343798239957846796636675175706706171358790818339527171\
28320869233755773403888929531329453107547146099996212998821806580640417254947\
30883399907408414738729936419158631700137830472685248505270063417963128322916\
59225672637579668901018381606446905388583288963855851440351927011164840311410\
156594016913855414940447535483659`366.2123948377252*I, 
  U6 -> 0.6178453342980288850344223009362418168436526630536465930818886364891\
25943106920841195968785762389552734462065600055820352646197815814573867743605\
26134807177948162568744100671198984757283224447080693921635643079608012486898\
06050792013341985406269707517493346277609354779202756006639197705403277072565\
98862671748043890313125578727484475919341443338066156971930709258023006278579\
420673884`366.5683409847575 - 0.552927875210143853423379692480191451099545993\
51480689798697663764015870460032072445336820825911655436969609518926384528049\
20026391127852888653853459742192559807072831515900685291003005023846565855166\
62916998192085726905994777135923638651411530516216619089500693124794955331716\
95323783720893598812831532718000484827115892181973600410707697354439583614479\
76281567074125673228617886583142`366.5160330432781*I, 
  U7 -> 0.1040038801162569027971054318897786709865046338286541450047122404109\
44294664951716648532783806419817548536474788997834406615972140592242243739158\
77462445389847880161170239530941284964012710545773524539612599053690117238822\
47472208483972324488397317077911753585301345349209598025402669795925731093791\
05649541291530673031445447407312816086056356195094051058817812042698827863460\
5070860335`366.2691876930796 - 1.58042708713049412107290329005268131025916691\
60578819412827999906902715971590501798679351687166543668694974430028099222464\
35796494857929182946480324589663052257817036024926003727863366162039582049897\
28805778660964108906208943122270307355033243731546778611359396948856553210878\
67897494438318768141922003666336364840446833418472762445861207171143667830654\
335390209290493081828422580263963`366.5683409847575*I, 
  U8 -> 0.2870473129895051519335720892926180452429474014385621179393304007999\
23972395069082425957247094978033494303263540280828673072005076102459537066816\
81518392020623027660516288738334337216160958448809692218495526951488569439532\
25713932950723342344159306906458047183356612743478128717934117313747165440472\
65643814976337603643641318475812060029978041981504604730913991497122650795093\
2130261674`366.42760893005556 + 0.8835341762662729771784274319690782237056986\
20734146718873059439163847454854508535275917886842175062787955173527275542494\
63565773478300365599655255123348872912067481989737663915770073530308241567236\
34587931640172251510055425616296428599952790842661316633555545852443008704800\
83577764461444334039432169180708201861317822424454684598259845913757226370718\
7164353694659750687807840566717537`366.5683409847575*I, 
  U9 -> -1.093955956919347248931552834253309914682398564883036955966772854207\
23388899145112876138963102139996231302984084723974483508864597317046116435310\
82339657995764374864562948035943496962468523637361793131252882623916587311509\
38939522883222056150408697749503641407210735924624294484757378264790791904262\
67492992337312325591080757409789692298199471401999443156205610647195059973907\
06945101679`364.88255419420614 + 0.417108200174914650520887844517782149887297\
49633076339479745213586681187565987420246642223813915358126442361511216124635\
08361863802023318993436094265268158919906495949368293153278212735257235856417\
57908140234946535979766004905758473963532904159572341379968355071788348382046\
36945378467874702755989450844597494455721267028767738537653388590704779296816\
36354761220471119357191022964110668`364.37172088824485*I}, 
 {U0 -> -0.536872978580061327363597513448157337052734403661166520460321302715\
54767006228138633276159239272842959804786559728310289615223750424186803556646\
56214285062961694581124368699602914763478191735957172531612764416077131570037\
76376147465883061837156143072710672945269919497329608398032953088111169736926\
12700945891647994983851518353030596292847109662602694846832478248438451867939\
55613113506`366.30129570490897 + 2.262893341668158495328723691209474066206660\
01002799447794561948037212359157908863605347311235819418896202037061453082507\
52696198530479412900054582019863424836716884545294658897996176986302970509217\
50193867371359891236532606089220890665423985453595403359678865874033533994922\
82652631779005839508880624363843752219015529476306534442625996380838025671516\
17132347940696182137921004684028608`366.5683409847575*I, 
  U1 -> 0.0182711150327480326022742281551622942100453781964470209366157127344\
03994426673484024450605208875440875461450470902750982352628863332244492272761\
29541664131296408989078154307839618200715515209143153380962542163471502446370\
37578923677907928967365380880695158776850209659096938872261915257594366918401\
23737291773606025788248941169382965670568830686250695124732109175880436681243\
5622633838`365.0796826707108 + 1.39333940052130481945239409528855177736623881\
04631882655902265670810488988741344857096013184409408146239623668499968699129\
11399579710097201856589050293945646260580509073329702154859809299378579541905\
96248371226377574248240386100750223104678626635890458134535240772158755061542\
76547392163511153947214531408016966497513323667410482340484126388646173261720\
23857637380961351945463550179938`366.5683409847575*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.485996125068062238155434846582691517655624117330974931520618386603\
70451978954854664050052417108333062239399126678091692509168409344345534865095\
82201105509195351672199257237351421762206344397469132669625262397507523236062\
02513899543777939696939438000749832811650284384544946449470995990926485152205\
58134351690274160581870120005961358045008523735915448457833774147325011847240\
14963142577`366.4322376367127 - 0.6911335664738820652646596963200477550266776\
78943951726190188105371675787075618368219879756606886225386801432557997103669\
27276524108369204181023599262434036333562432033571034211057070709127433056623\
86996633465468590536394862379085606353908696058815298277969788727832194926802\
37765412636124452317123340423712568003307744548179361976872264125937024350833\
5582883786883168322843453287094673`366.5683409847575*I, 
  U4 -> 0.7989459740026377717841449015412362037857161318875662078376759895137\
54892693774367881902289530411956287518798623131457355479977057850374021056340\
17661396648768026243352421643007377923549141339494734188287774076331843370898\
44903528532188375263710457445631835533930137100631020828888268734861930051972\
25446704185682011949653174902706600517344817641828754992101713606163716737468\
067610355`366.5683409847575 - 0.086018597893318363693697614955338730385227573\
57377615761778306991859155975029275906212718465011205717109457844220362849889\
06287719895347095349012713437124512764392377411129753945104836004898256775914\
55601497336342937132078870971746912304893996981735780289776361855179451990674\
60474181300701654278575037733522887447232764308320650083006268064911751643687\
5709813094986148743469403937234`365.91877379258995*I, 
  U5 -> -0.549457968333951010001896360914704300930563208493525130218601122947\
95798255527193687421403579104015248080049714850901543183036304275050292651079\
04165210447908029685374459334460534283019641046049086684876122861846797872105\
24424969408032240301688305568433334101444400014962971980697431496463092702464\
98542450675897868133930575804099044611857272607119817881050743670005672161647\
64373799592`366.5530754102676 + 1.1794203179095470601387280706223427619693141\
76156541757526384757126917497565139416007726669426041937429937210969239075808\
90849765238955351687890409460617238104534686762253417797672825778505956728808\
96926937116327385508024706370027400585123611202670916053057188146622210395599\
85455493024309906105133772638333422719169161093342968715942267332119400795148\
3064732389683125932812209117770743`366.5683409847575*I, 
  U6 -> 0.5684312967505870641877527351176440601178093020223128539676567757784\
17294276234108245075386494027788322329835895738974190765941911895290381390462\
83348989219539213856542055250388590146254778004432240959699275252361720475864\
59696043658834490161503681611838855009399579212348829814712733535667026126782\
82048041691066360923666588368211533407983641100344915879378353208993110766303\
2396718272`366.5683409847575 - 0.13328819768665647001485479372965464947279649\
43281721827270635079850659096262265134257077427897115476026576584736301319445\
93553179048047399301419188473698872123205531372506341642847693859330152884779\
95891304933058388709710821115848793395319431000833152612033454653830765124005\
82616323670148966723294905798343860722185180009653482545702867750385465426584\
09200007321136884183328696343858`366.1727916389265*I, 
  U7 -> -0.099499220315679353816099278501523622894935486279105377625423950437\
25726150229196621091101637037390026990194136614463257004862941427968840418140\
45286415558846243479744588369341045636329768410373660596725631255919651471844\
40142970799159354753043958138549095378911184852935425791238350187351875587206\
48385495751562473327021223336154157379932577094292521584543483776533383334907\
67628323657`366.3226220046171 - 0.2408448618515860199729925265618094827499441\
88687986354451848131151692296058506150481411530523474008620022929412747246079\
29872782152214403284576066228649352257253353287520554687988155199529370510364\
21499074866215729976481091531718020406069758722831668254245458814221147933797\
26567625476264967753411101845667391338060357792225672076842935278847434452988\
4505920099324988202995000340273198`366.5683409847575*I, 
  U8 -> 0.6037548128218518191281627683458492464188163935236198296423618718351\
01027251232677329776511202027054021733211095618269885978614423454463943849347\
49167886356686619739701035385296162259021710354916501579973121309215164243378\
92897531715264714286560796229676276868567508634465976825645931972883089576570\
78882992876951776104448445564303766515828081038999794996203381623203581088821\
08945415`366.36856252112574 - 2.137502938303894803040459168022263295036902030\
03855577563702036264253470858753676909712526910290532470027486575000816448403\
40996302459007807611725041041683426636752476751139142085080850456352489003201\
50883642144653126108059560700629112968159898342473754257112661919146077685254\
78862739462269302608530082537296853477172520318119644733136967128932817565336\
89595300559394254140178350819679`366.5683409847575*I, 
  U9 -> 0.3126139094256689810510840458136782016528462661122832964719699691839\
58654977011751228294736064404078520069203866453349720789436479681864965804850\
57796750852113534972507766742240857709088068837255615308013112885263031038026\
64768779700090726814160080942362288495872684529908832281769196415774534714146\
92774160182439025391790403809292146792246255594029491892883629303828139333068\
5420501477`364.13602412498204 - 4.2999373392824939273457765224152941183347495\
64451638728588037528172580841222220052194655094347342353361069572601266485453\
29657486170802301139692020998199855962149799277983459225357504665572894218457\
65629551998371364243352365445181400359418046736974828378582562395153800120044\
66157285290222268392410592160691048744194929969821727701633029347984819957738\
9124339862347053265526832817097943`365.1995808454969*I}, 
 {U0 -> 0.9545395191557245625102635055027731734652885156063183678423692032364\
17571569362115413288480297804206707113908368700481468935812749244648827367390\
96063090783390593630418106554143691917594788221062398162919131880464706970105\
23859665196514083890538476354165889622460617392319489484635317730889294587281\
04779604536957783906932102977059043790775285169852564935166320524184024338641\
6942845183`366.5683409847575 - 0.58703892883898069595144827942856006220881063\
49050459408157084761098470818827763002296023832522857909059061508601370348558\
68432007770831468988858361699456345644306345769307242801669998524811731984123\
96307489007522430102396450138789347695024058323336694497783324858671860595053\
80303035515230153645940087581305161919784403389079582515538613631087384415737\
289221623857225680661888702745734`366.40662994496927*I, 
  U1 -> 0.1810754527191720301787878715939503553946540426714440520567102774304\
57193345742483173579922795339925033309539476699684245459046618267147930084416\
85284822997747167054360612654333065201206882484679404874755464260400646737740\
42131673440829401268527700761629559584768470097383863433674266068368811849152\
31559033898842853675990274476043118725042850437616479716946793852171730356810\
7578525657`366.2686175972375 - 0.80523591500761409268528834331178934929293123\
85790632208456893870388871921669840919115321772854975982535898645876305141511\
48065048395744295380945775471424336712347157162115395512021107438800526820407\
18346595016388443583530092088064016133133122288329707466714615703606737173413\
23146659454741609905959493733644599714842899154258632596076622842728189379883\
025388707153826441209236851588216`366.5683409847576*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.384708219270262556752015083920393060806\
97103033653430661610236356567621304149865852537294596077175898353169094349245\
96347204690548900931469603540629484989557444028689456051536544050550994053704\
81725316014974485343113429794804740658021353112357620924331260393129303208706\
41547961162559018833210994646694655082751759417572710321375608067460951503455\
11286486373450402868428121414986677116`366.5683409847575 + 
    0.12461399195830133282670752682043682844827057596121883785555870101192156\
40785761859276744460910412626291551286685191000645830655191564625286905455930\
05748338881781199511414686614387935815854682937593301662531904099510989436487\
08245088083420310771721443706569454099916566003230598727983645429932711174917\
54567090998377514736437745030343496825765628223216758406023115827922968488842\
27293`366.40801756174443*I, U4 -> 0.38409304197771521646718431912452656558313\
96707689376981764625779540054205356253089581436097023182935088195090399326670\
71373191980498330278845684617581607499818550465537206812760115387017887152651\
50953717873487963096578490674831001057401617756110536584430185390566753768957\
41803537910742924140804305826933110657045992640435624063371836122363808577985\
163505630057826597400539597955443639`366.5683409847576 + 
    0.02556505451727210632501613092004584574754985209706997270952941575808258\
08270979204878324005609952317366078416230907749286136541210039478697795461433\
98480685465067482843405132422106884216433537711797801699026199768688163599575\
83006573957945944306602083237789295305084881716549946578925435441959843659791\
80224670599748635400187939280045932593998477384718622449717414086597043749931\
054814`365.7722782073756*I, 
  U5 -> -0.169580016050744178008756548497472908791207071150036976634077594087\
26612610513510515108443889503214080307642055678596833893513837085363158350035\
78519701056413776071741053272208029645507745433509381638679260018735529480503\
35036641866571606362094232640437017335865556036472910830975366951053829847394\
15513075494069304582679750669049895964808617026859789472697747190339064648506\
77068824992`366.3161022879795 - 0.4173961036269904071074165156580779440502383\
84693950968611650600585316977961282979886327055657380346392456558931253984437\
86707557480822156787674368759606923471721687441330659101717410786459448528081\
10677069248631172192006649789908395975449177100461707322265393662364447244822\
95054456580776339074260193581395249441941926104955347807675910475728132908751\
8225694542501969431958498142846092`366.5683409847575*I, 
  U6 -> 0.0230402508117387886943391353191508256911261159318770091568051922021\
77106961615324730336471487186986917142573971036097070914542424855475549687306\
32255913437523994139519887978922012238545641399487179121014725562349900216793\
85356911821512953832233837099921501537480639308050395560529296680929331778942\
86368931599805166756287309479791799510025411904371880398370900133468546927060\
6999701351`365.8657595652939 - 0.27686737977419437892201829505578032384586513\
65285837278372460246798397011234494317978744326238852562194849444860065325731\
43375633222953720155820351813500177720254604346601113385936384486320035538371\
62645655374109824683521091926327182528032134771128542413356760777603786811358\
24151284185000480770913936880813599288404967628254330086577820811280373715132\
536378887689333065940228589420912`366.5683409847575*I, 
  U7 -> -0.392424769047275760618482495337704720050877917679820610397000555534\
25951916508233124015699487163185138159335612694652605149036235901619176888600\
50458762964376789028416080118446453747966734806304032505550044235846044898673\
85845595368806869131463635653802511681472658266585041865483626431853347658382\
05834423806992184302205190984561333419684720014834427007983758414605361638771\
27673159274`366.34852480579116 - 0.840568019820088129379454989889479527997011\
30563513445666315087851916534792855575946027402584526740497541943395501042667\
72753092251382861371285543104147144543181802908538051565406509116335784463613\
94422025967691171717780967688451998468913853923651855444765715542858870594822\
63700859820516533570061987254235270158221129349244415456720418207586121627109\
58364517065303701231627547208465335`366.5683409847575*I, 
  U8 -> 0.1724678346988273267499644057901809789723728455178060446457456334652\
33150926189946831639540341173975888036577519265690770561919154489405479456301\
76474574289366526985579144649039480771951756900594470676233744094434784545894\
26442995201072889993408141496837008854863707735598638804011437886131825175905\
86199774092148994161987041776532852326346235958270083306002835470786700813803\
8905788012`366.0587353436868 + 1.04370873804181200932994642066802068790213576\
60213177802740125927972789666632729449867208531338636030815485343030968249392\
74591407503029130351648950414168936204210465256341929667396617948159069687258\
19106941623717387607096665524376281467277480902433201269816969867062896661144\
14093747581800266897039571660412493325137624049094244020705810807229609776230\
193650802280287636492097581368183`366.5683409847575*I, 
  U9 -> 0.7844083274029148844500922963927202318773225841171240799856336216407\
18190816088669083680682115005828719979894601645089698559096070069788516004136\
96762532527847087096869482496249425749917648194401766569836629050570025558535\
86230980636813366822573675498887251587836556998392070558193089223006691933259\
11150525523449285150043020588606542892547060282819668080213743646017071657323\
7481763608`364.72698410540056 - 1.0625270821847360304223017996139940298338092\
78098260851574484524339763070633251739015497953428639051153290632463299238638\
22196639901802361745081988990510501812449447618117591904321295937101295952249\
23299658987988201722653896409136998938947313429278088628407978129023844163845\
70369916298917574938824405576454208655001723598112249772184966336129739876775\
2249746901302139870384016340031406`364.8269973780776*I}, 
 {U0 -> 3.7094140296491939481432525088095110880341126443620097827799243517622\
08643976798032298914244651368950487575989117818756178627712935718751014847582\
26036687925768309244868859906326966087949286571116099661302128538200846290700\
96707587748133078180204633694036921799479857374537790585709646754280936984015\
02552038237520884047740952728855529799737523744730306824915537193980679218463\
6308586830539334671426414256`380.87738749498465 - 1.9936518014684729474372582\
94336414018342390169290060824593039050448139640397881153186448895381730807111\
57777890497208783848660822344752082298712375950214538645132887420141346970935\
15987295609046012679496974973180033464696786274521761285789192543310450355155\
04278805486854961631303598374063011953793876702604738183509032079831525978572\
84067423258617451829390561748457752465014446548688156989743444705141417`380.7\
458246241283*I, U1 -> 0.36760534200809576992969179055047136732319413105047348\
41873908262058787997090771224873355732321799255505172502986266066789895125730\
41002790048941027317953202092769535462900461173800849186834865046790247805521\
12400887408053229136371283933597314328109252704505603368642119993008307473508\
70301805455821967547655024271739334023170831573525479757696621496781397114762\
3665376218109201934570428044206419871692838`380.23479366997805 + 
    2.93802214026534661688252264115283225052864140330097201591843380421079880\
46951966374753209501492829881683808055287187808256119072692987546936243141231\
32192239159588630635054172726737999803679418084651339681048448129193505307593\
35760031847286274024671208406930092508856201331920407912165323164991620447711\
87428868513730452705159575804436186333936273021645484952413994891755268803141\
4834001593310580185201559`380.87738749498465*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.269100693936148627749138123855490991556145405363967703210386140655\
63672997647056212347822228088773779800510072999936348726758155110448890296688\
96528770199075316381252164773003616584821836555948873550427479861455314238631\
35797280700078773214720763778563131511419630259552445607431469812032981498976\
04926332032476477909587465790794795530016371929484206153593088525271955793865\
823633186984868048285281005504`380.87738749498465 - 
    0.78530277627695395748316135484090479125430122341073155083185466609417225\
88730127031769136496455681878128078598281301114754668886499582660520649984908\
62871721865459909874598226163061907903315103726684407201536750698146713078278\
18334374852239631187619640391295395969380748801749355780474932234966489521061\
35963011477258340065784346487386365271309152186132320417599748758328269572593\
5275305478450725865395916`380.7411668443549*I, 
  U4 -> -0.227453139652918402574910422621020913914692431732767715617528012256\
20222850836505038591217919204474606358537191637794566932645791860892603074884\
40309122647364886328772177767536417296947887612907296012758833368496455273222\
85037014052774295209486546387615075258493945411831577532054647506143088633245\
53263896517119787104342344995458187794938041263437306644034329069439237788099\
713921430814780490546887900301`380.2311070271095 + 
    1.77274295000276955254841226514316097501243792026634649247419699007231032\
65221730362848725937946264468867756777108153275770420976093688321371980634741\
17645574388483897717992124675957093503202488262222413365615318575749646173569\
55888016907861412532406835697202029048492662337390891058718788623340784535825\
23801222757603484428597155159263817729865641820489614310209573566892996909884\
8268549136683788464580642`380.87738749498465*I, 
  U5 -> 0.5004513139565961456403289264229495314720120069764704103078099470187\
63547846879435267376191533991649405720735855478429209796914110311031912746777\
81273993989933966047403548815684907404591976522084516677124814716208354785196\
72433421408170256038142986273570806778842831284465449819442918670881213721156\
33242499772565815261845238126108842538646026017539113300240953320024235552221\
50275606545701953190444763352`380.3937749863666 + 2.6398382452577085216516253\
85207548863825905050051715326296182875631196668175644668575322954520715453795\
38127130003517735829281843773248930186373234642900028259425674165908141815446\
33409352878869461095710020054286516528451475753281490426480463924225964567853\
96465408115368297246344429195979593128936056647752121474296121825958268837107\
72616736170513121771095444976560818546202657714436049118010023827315916`380.8\
7738749498465*I, U6 -> -1.199731826546899620525312618894566072418843605208519\
43707868334133479690565573346415112717410946889668072926937671030061339013840\
73547826132806224895450746524712113754140678314778344509526474478135406466868\
51692480694471338106052358633351883858652524317735850677520097233290739732539\
03074202884135761727850998361465605365749388277021093071032410883114173651501\
585728624976433621644293681171337316552952041`380.87738749498465 - 
    0.40669051918396721748075763953838149939831823097625036184201135230300464\
95208929829589178065133968785030303746425112489589345975915192959695108017333\
37409748855545774753653177055828592977634377733550144078003401368245761693156\
61909152712323198794051447817406662372589833200742352354380895082166432162264\
90905310282091464253408163547952542766430970020970242876308046346770677341665\
7705912728799767961049224`380.57006013131775*I, 
  U7 -> -0.077700372409116700752445506427319912809751264476836352602954040489\
60889014204652848253979361918167497456482829339554852820618039269828999418404\
76263866854951495271333214719245538701144093450211730137446000407006696020314\
49680672139988310603708411993280080009264718820838870778725941750208936086122\
60085347005712048832579892974209782511372557179870449204447382482354050428787\
295363786761273058485214785336`379.94992499213606 + 
    1.23818181462447239848706920557077089550695711203416101898396411791106706\
46788696288457802924492149340190311709052637535298599486238873147572444900497\
70248327032172863567059135974080520257543822855420658167302667676771608213907\
91026140293346090724775119402550079945759886163569346728761068437833324886395\
27220231213160560025261095551664657514797513872888636791836236788683145669534\
2161051163766788680227984`380.87738749498465*I, 
  U8 -> -0.603897924025174889251887099980129930401392993158953749364975628556\
01423794471397754109322815807776818491419426738159445154289364998591009087685\
61571800678797134915816846218314260852247033727928561427234868023611714848730\
48299456716805404080771715834068128854990019621549692426877004282445335539884\
48594554356105450347384463172736752381097946441920316089994036168967629707197\
405374372564246381446290248146`380.14618843205227 - 
    6.03814159750089703718481543724389545153695173679927426313124692233202027\
62593012374247948484434595328316215637761012155405458311723712875134197731524\
59515878467745806808751110836869288200416166530773082907403070497673174850521\
87291095430385301071405704169744730495631225487613959114386078780532827337940\
39830803915570652484913219284750227781778463141692003080009566680629197141380\
6869727460784571402574789`380.87738749498465*I, 
  U9 -> 9.4166794490176501676738050107840910695700161750837877046484907360128\
68447923153177020941789881043510750062360492768661656050627555515335058234878\
03171037473640054758129235354928647543564662030397375130202669952466454148963\
73247629020330314366019146634678663409047015685132563600553697708798519591330\
99722485817188038559502834886169026579503116656484663440850850547840305428379\
93896461265024738581219494149`380.4108491458125 + 7.6823755676236378033493887\
73336804633380677715517107021097300505422724697852714332134144307487711211424\
92741539915134236745222040577803927026876949055330405711539131228336375420295\
70447995223509400689328928608478662162347836972564114982706223142528060409951\
29016304940930174972868717407660553685180960681927313801771522691915965092143\
53549442632383625335263480846290068000031856113804392001066698079419846`380.2\
683498976995*I}, {U0 -> 0.696863392324032925242232026249072420465160417554217\
63269837695508905037014262032980971686366494602595407183949154351722380404971\
25364845049156516410993106332178843466530113165221055725712848569421692470873\
82344455435730471116327368987886684413643696359701678031694175763935169285097\
34901408121749542283730464527069079391813077389571806797627381953681836136108\
5474155343914805710813993728644334088575221`380.87738749498465 - 
    0.04826827197570403466008564824310958184097997254716426637973389659817616\
66307790282516263873055912906810204244700056581779742688273317303550362138177\
38093246754439830744859228707175036462878179172837220384803727314515300186140\
63451251998092647379767943063016576250870662824560584196919695000715483644095\
52127858449412957920124082607970714048723312993389596389111268878696129219468\
5090741741266050463139607`380.0195480439773*I, 
  U1 -> 1.1357783492673533310910177539436949534599889683299753469202852246403\
49422144643980497443536419654686225131751433192131209906254030939351953459432\
08479828935798732650791891668421851153155034583235122361861317003381415780586\
56177580670282288782535473750210978576220200331840171449720451015372434792777\
82655692315224468843167966565998480695829070578134180816400105228846574433764\
63423318467201961740283171992`380.87738749498465 + 
    0.58856651227350917172872869835093296412819508161683483349127149074431764\
76490569840960586073843933695484247178660366027156283779339522874232190844268\
50979379345636375374677577899756011100082792472749309325187799630262803580465\
17997493190444723677440177747045216199492181829224256371677006198718776155466\
04949697717144149610184216059778532670680900573532045196636925190484484404899\
4909111327230700832550367`380.81729411701707*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.8025445843890347355941517209246122523059701803062933761328957610903\
00070662040538449333778456071498148418739428075360343167995206136218545471566\
09999792632365335567014987844155757383955516981550167237540172575440041861257\
49944234251127261052507914740042662818263072975357957565136349756266050637082\
11142765488269107011861515837123220590331217228784834528105145299964012006724\
18997526334850447822326753522`380.87738749498465 - 
    0.27021664413286089123792835427356108806791780827755829349198971698571974\
04163427430548421740560184188241600599400308556138605864074876525554106141678\
37598183404538830475702654414849902419343984059787597947435585315210038426584\
24298617245154501032910484139882875141775221554532757147975605465572520541859\
18709890264036530335388776205525321232004635343918331150645748706416901817273\
8681474964384175630527921`380.5647909453752*I, 
  U4 -> 0.2864116883697288282854152678162040602000512323679770419307908193747\
44143300584991273704445706514019714299657799164889283978181277759322472632387\
46691048861431912430924212361272697705519858660455231836532833444068330991409\
13272591216123494124389690629290763843877433570616793767333471861946624821270\
92831222947315538508813396490809286751824754915730123923947682883424251698501\
6544883883778495744655983166`380.87738749498465 - 0.1937209480053794292717936\
75773386373958481024385539332278871256960253670458675774527892676061582292983\
96778435029151676903016482118925854046516045543741825640042436443963996518498\
42971618426642542507166285634253716256780866392225722323674078823951032723128\
98857130533765851906685685801047007368737167722721444263258183890675585388720\
96310288750514115147659858313421957489406557629959810060665809302103709`380.7\
363910339767*I, U5 -> -0.2590731355904196648032912440831291835642223365228838\
05083382451718132731085565923245109763298689017655563956918310413142621561671\
09163359137389824062987847705358381786786422047906349050932473480089325363103\
87293507350690584135117227852722356581934032241976844834278184344245601993990\
59542796530180002307449388494075638068203532754157275811722918639825102626930\
68628425599350562266689567037187719514897336`380.6955611842881 - 
    0.46164145667904545854558774523332305374158024617924967104770026097939726\
86162499521707572415707915988325874144653807047522605744730033931024836156786\
75690449422822550711978898011921430878067580221020536644973616616068107334345\
36817728926226582955662423965001258801732157473717630398656777267634675023403\
66326563597443278893840607827780354706501635390234854614672655234176533944733\
8374865737269677135184685`380.87738749498465*I, 
  U6 -> -0.831532508704285884274880537007542594900922155143582158116514391457\
09718181708983740273177864611095475661770604711578809055828950113006987891898\
64302757408191719525090961296400174734767808446438617700011165822097303897605\
47296683092303785155647710448973745875328644119414104640744271425684441967550\
42365257893799857317511472313347244314886653195909169405245786936031785177440\
075065953355725896211623360853`380.87738749498465 + 
    0.10666659072422512618032441943578307998351193431783744298689095060285271\
63580917141016306489207057123176412132845942873197464295487022536794153116250\
51603584318354705438655618657023879491242608131825130751878673399547273356791\
21014645532434841310445171328848046356650646917970618841700617977289458191466\
02807964129446072024867438213702698316840242915453323092538333887782539125198\
0094624480724904153198224`380.2517616297419*I, 
  U7 -> 0.5967200690262523438520584736541862976111700177313919205581395134833\
38534984694638432085483976216922784438768254043939481455409700810369004746796\
14188889225635334074641093620302498887540221992625889985547436097218577303678\
42038829350018257400282635015178135873889807997913370117090654768940398985404\
52391777809264945570224861797861957724886604309194645037060099840426398535894\
16822502524540166849545622481`380.87738749498465 - 
    0.09354541241859394456980314561098007712211102143689510084651361167198931\
10440887571530284492990268994757355643854392300915964003125366129044743424792\
21015091499715933388404037158082396517410911332357865597015312978565541569396\
58599294795680841997693475764512484110660987759013501839908020811506086556993\
98764844794827810320565842704923262370294039702229735140475997219804493015545\
1795471255859043458335843`380.32274571894754*I, 
  U8 -> 1.2625068608340684749955191263198662483966201822729879301102580089790\
75112080660965183320659451624275021871194695761325710975071432701108475842007\
25251570700410056046203320287097227018957795711423829990353997673005108994164\
42464738642376421058127322168745654149574199758269367581222255422625448087061\
31289231046728914022384901801298122241047389606610952484982796514167008329961\
80197877230614703946665394057`380.87738749498465 - 
    0.53005519948323610715795819547502611233136647748059852240859446962009419\
65788360416353884544523964181896404683708143873522689310192861895433965668577\
66819294454072222786094038367960498471260397846580889470671349891191499896529\
12694661221915807143068215693361531493452119905040303365130289033251924996729\
86260244571487891523891980437905800447547478954448112004867556401854347957697\
3026458794732433353205816`380.6246295591825*I, 
  U9 -> 1.4240968874973651976875887557083363039137245400565255791587447892891\
60569533949563269239196010061561776072976251525948394399800515866827806940830\
40483996799598140688269242095778222420636701344923705695737319388086278120035\
61203348635981900155564656524893251564760489803143563849526298895999069824055\
05769495829695983850201620697207422332614027289143827289638916111621408144243\
62016596167574142637100889743`380.01868283412415 + 
    0.73303410297822599730628880971590347508423039439531487940867143962788601\
23376652444668769407830707325713575772294411792580673345464343802454200058526\
92246833845101517436634841861234575873003006509773789207361065059372615718083\
30258662979658735765199353226669735206422350133669143681123603938428578552215\
04540561781938176600270245826557886714275455000615246335502476155963720795118\
5661421153684449404032793`379.8037671359601*I}, 
 {U0 -> -0.598958877150978487832951335856169434975178228374540529492815232681\
87317312524554806897761609171280615332608012719585194149776385113574436274508\
99269735361099519943699763171644049699188081197926803265267673773943256479337\
79232113258153067925552019471801923062843323194817689220072521216304493265791\
60002648980937936175278100819423503096887616841098034895248661780402950302744\
080744113772197429599362135567`380.67842811059893 + 
    1.96034389628663991143790851007124138002482667864192759566936205766902278\
55462969723051022554997117137174592981259229919597132119279069395996906917634\
46701136755005199336019306194649477121582702790497680850830833782042964419394\
64314781700931817939924329330761143035768902044561693958148253787217607167182\
34375332981332119898809167024363503941545071788884551932263809237605518941255\
5099377617559312993433219`380.87738749498465*I, 
  U1 -> 0.1121401815817292452691390876915377462048861091385350222012459373163\
23754997609919401289007576076442140337236312160340099575256257695715765216201\
86122027203217462104023446798502312144380368508503453540793078212220911152679\
86853960129139319796463567488557643406546987367745496838801873099673404898000\
26503670728964505082996747857969871588005544734096866407980098485354239006616\
05141722172360250380787389301`380.1959346118682 + 1.0864078532510410057808876\
69896016480352222506482497956538858955418171072816462624077743042073948506544\
77360126463904424821306781083445470704122181559008151961276282599302784975019\
82751228933157294574705697534112685832491605271364530752655807113300850466985\
31375500955952773841678122469300049906916406957430336162018850463246184258685\
55427232472567010106588655993768385680279834339199141064093753386796143`380.8\
7738749498465*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.275453225497568764981971141503288390804031723747900572738955703615\
35909138603567406178739260434100037191382725689926313981026803420538845303439\
40247175782181376442474767093857656758609812547673758442823830926238720950415\
62559897192046344093005367300204957304826083119735094833818509095941016199604\
36182075549784424981165476461583822338066414876115362608444356634002519340886\
6389172481136698229683015801`380.43051122076173 - 1.3394886104853081787347504\
09613255255874108944960614950185004686875848247235283822432499293909803605756\
52274840530956870050572395278019222221449612575220676469304332585663673670146\
95683180867275568709869181619073378140980560879670806084448189114674836020722\
65531510337681614754918597000639666122806978698088810498127756123660267785444\
43508710688723099691841051227301989770293394365006253591362812693667632`380.8\
7738749498465*I, U4 -> -0.363323845027552547821903932866272222379559430217920\
68887521975544084439637032863034621643523268860286706076656917736403091646335\
85026419087789169516594230706074561416822840621439336240753233454977648036186\
47931459707115166161582040989265288890289885829507028096604246173218831686735\
84841862388531873805365310725109226642789198364922716301152549627709683825668\
579495337533950642291045659834810643582704715`380.87738749498465 + 
    0.45871522662944258456002439403407797541446801932732362960172278760009136\
84647713056144858960179916275768001483661308725870567609160771940826644672586\
48536466433508151513843249329409231549427272652029287565641253472248565466057\
83972817844373558839719847001736680348746669873458370885991114973304803375833\
92046905634808950479360816412255798439662547658286661174416287595659823241031\
9344406655674251946856953`380.83311087067506*I, 
  U5 -> -0.133792035809426679546301073053349183320689139450791443574704810085\
88149826069693063892377519715574342213464757017125198706027051930496237635028\
22548867793005517494752292094869830892123868810079358333920212813331212440076\
57735674159689604974526989967641211340814999263105678885231934097043488634434\
16453554795630480343312718735677427092207084294480764020427035319410511086495\
653376825321705758085773679804`380.87738749498465 - 
    0.00007717129467419661817891887821758861012127022982088745542057152710072\
90627385653096879554517374210862776415713841220647130497001799688662557770288\
48410895837489714846659716923194318652344160368335513901548090282615772344752\
58471435621595652365646313597466294789197548307182484278502542543157825284031\
01503958450181134305841386679832191426820020878789854511406024216876491192168\
2435370070890579396523686`378.0198534253189*I, 
  U6 -> -0.608328098378833029006456010834181901060679570576126568571371361014\
69613939180760411550251600563462742668676011546304052260303209405394364684259\
56163963166648291450052969983056326245578866150036995485544262629119996251821\
62167767733835376337049261420340387214728558442670188335967296333548860211770\
50995192809905929813670586916362964353745664166553379219520074287712417504327\
70029804947968927460070124963`380.87738749498465 + 
    0.48945355698209217051982835202856771812139287107859214954982129526702617\
43910072001724933614324704982175812621419041507598157905120798098210312967232\
86056055496064783349177646244754946667952701701981886843211626212415427814155\
94726056287620601490207487254652403477606578705489416839480202295052344143909\
00220217967502822338719773151006041406467696152004108459990843286832645796455\
5647623877203355934612664`380.76525718298893*I, 
  U7 -> 1.2651204568834490012220605318290849482395778680100441627130136119724\
95403742164143526429184543310803816176666777057348513143500719194662430033901\
00489673539525830756851683494000507632311765598896198079793144387133080377152\
17734553551239702373150573564544796628810288060349156911317469177152622089896\
54789358425905619780255403021350452232909346803203689677648213351968252487434\
1329966780578402478071533531`380.87738749498476 + 0.4545164227708518364582876\
20798762844742945240190918866766223615470773568778743971364783005710315126149\
51469939907952553406880788000326778807012955825909601543313083794898614186077\
78157797513515641098155652755464940162714667461121601718548075957614666416869\
73277998253273006415423960537436701572577517530837394617889291386933312261606\
47775400800460530051439931317841712702036888407610554638495983976000383`380.7\
382042370762*I, U8 -> -1.3110475803053410397123869180769078322985739851676235\
46753866902394820405803647128788155263468493375254520960860504430213025034342\
07176601374894852775074293854006128893039715044376191239121640036566678463044\
95841247519705795058142378990459321227516719107363018872211391269084642689089\
70554505998828690738855520803299274517297583410508975992810874836694284075171\
26721612034902167980990348191014585617074068`380.87738749498465 - 
    0.25915375447111733954318979114750946491044207965480686577603870659080733\
91073965200823758568958358681221251947788370611225671910696017445411310071464\
70719421312542689014789697481314671390464406241399409647364144491613541316536\
37868523946639187096115599018004219414704782059082634257815699742631153346053\
57617386484868132718077430027824714766199439756384001742821019805039167692429\
1750550189425208501074352`380.5113474698671*I, 
  U9 -> 1.6946911607532064581325478754099386717364728780305283929289630666146\
23080327536016996594467074348859674326441424448577107033490066502045679593101\
12620854195223370706838201219307295167046688158347312681420663252517644305160\
61462464366656938667192858860642997379831684711372726835833775065802137674067\
55320974019750034991280271124780316321241152885732146103127941712229044090805\
41394879707736426003128016446`380.0288236499247 - 1.3240047196756295312944898\
05303418635582501070223104132569318031156265996155869350249453812748534476559\
94619783511586166453070229798144059663742099478165540686179774606159220348063\
45119964366113001998087092196269501422344501895324652702551764830580837781123\
11503199951652354571740110707866321245086537149307425642490124208604726430876\
20794039305333131484577348039867242905104125083268380539073606212002646`379.9\
348989385528*I}, {U0 -> 0.088179167683772847717820558297423874442284911425002\
14398507314663422636903337110491090526408739761687337225195108770049420898959\
54627534642371812536306495905722122778549274733442459641038874104765023544526\
85472627777749588281146089985279933961844019455970658629908105802869443858288\
51146203913323119106542172715778030405985864896254027613839964098069322866451\
169569588297559952026699100065292854907934639`380.43475412642186 + 
    0.43466691954473706289108037303196821861627937180075296351642382148214335\
74484301716609495671840345617582525948101554387314210387813580091335410286092\
08327605695119821823470770892681176335891024939071968117027046971660260302314\
36634117204817212200342919720159118781148397719167110696865793602011670667580\
39910134266516968255036151613785119368586744967816631598527598226654669132616\
4035327880671070012729577`380.87738749498465*I, 
  U1 -> 0.0482483743788621688620519361505371367697810016240216368829593000033\
41572149635059899173920170429364816109936503266576557346848581430150349415122\
82410444483304029683163533964098528621009570748756013623059287154720945129810\
37927135336093058907629764517154946982806390921926442610704420405961522071854\
71022494211270660265775898909529844106124602046257364558898312863507706770660\
33507198176708516311668116198`379.8932926012855 - 0.8969141589694806027047103\
80926315755388024127982992233770230980858559131100070466510647789503079926854\
09078120387450890075822281149425370501151500402012991191238186896775635035288\
63543645069835931001962623440250524697164512242039194854284869934006017313636\
20440490583588899727717814560186460627315181508051801387479540408379015045997\
44608181372885612876543053107812853921579935498625919563756146331422793`380.8\
7738749498465*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.704279329618948949303495416755953883562605952222379819612879617078\
39280492625857111329046195275342655756474872119676684199382441459778920005878\
07763634485107959231435736372644407383728478375170028840208346220364312830084\
23397184307571349102033362337793728493340972416717609422416903730070625262846\
47473430882847836747027462633301042499758198556903808565244256490828453285691\
691806791116921429096353307397`380.87738749498465 + 
    0.45565787236265185603414893429319497093945140802845326180258003636357597\
51901787763641645800278137690518022818961729693492000334755398938551584157248\
16992133353960662397310906502143990452902033102285529163333107492681216347077\
15226702504824172915194534163772400689053008319175230408266303543035812078390\
81492200920956347114836031513903098903100802842898984661521494864153146332798\
7313234644974684176740518`380.8246195138426*I, 
  U4 -> 0.2009188370526036137991179082797156935978846151506116870797061501528\
69573394359347838726251005004901993196532207085569306883673925856849141605270\
44825395206034356792548379804740040974867877219708261395936635467024953517726\
63896568191805258227334593108957745872458049681853757679656903516982983049796\
83276926993026240622163305126497454028134303226533252500666200912809071241642\
60575704298663632311729230374`380.87738749498465 - 
    0.09060543065978885330856977226246524552490347001989160468292289517940770\
74264050966446283095872319440739183064848195574525041858937570817801945228548\
77309604267181118660966802216992561358722389088508641818528972585935433063319\
22732456214137413602744807376370237426433130519011887492425420916103946364991\
80447442746249483702461733809436516645628389187742424908559348782985531319495\
7543751273474446327287093`380.7144677133856*I, 
  U5 -> -0.736204685091691041403536122552537316965494012487614690968340212785\
54967126183637415989590500025387418758524756570179113064161888594950135096886\
55397823508749471739289824458185090991226573846520809935665954818056622789186\
78165371262902197007444053315378028134539817390721297424173512241259462200283\
47864743676391400631186807401055516959703929557850437489112011628040203861966\
866110696717538456494391493075`380.87738749498465 - 
    0.29665140061818422214968691414507356579430645385267936927310932053021489\
32696451323607342420121521746643221086685110118741632189983080053864128404564\
03316469446667115554119149538201793781634521303324203803390504599289684245979\
74661969735080562831073560369530371042934364374748585411804883631338766153829\
17538960744121542109465006942909577949040447416379977900731304867516942218130\
401428561728185120381261`380.6161532962529*I, 
  U6 -> -0.062482319457215261464946487166414520085128866738738211343201247938\
88476431655728697475691185588176314698380188712952286207772070225208608109358\
53661714740002500381233982195111029612409463007112967233016793375023179147973\
23609937307732820628726204456171233385246771001738464124601199555246609744284\
90505912627215306842397310567007403455890897615166965345608433093528073981837\
351576193266530856922662254429`380.0426470409722 - 
    0.83135108918430475194776680969358043330508125720028767940691653840947700\
39359760099264548983871077319206216100797792289078492775119826705019510500035\
42335685631280939049011378730886371265517769828372059319880548959222012860845\
19615416689755046506138786709182224455453457909039432404423523324046118069274\
89020355965594650166911152067086405993742969332943558390932413852046100359335\
5730006699000779364011848`380.87738749498465*I, 
  U7 -> 0.5802225970985512736894896729815949466061248940067382718757292877965\
54980030166800439330381899171575895292642987082154760478137381407666368948677\
89660643846150899794611240027955398305851513497755471868078719778411911554169\
07618131583406684010060361534484061224515368488387244444283562697140265817176\
94659840809768844321516357101265409213259434447653914575113649990153989004329\
77455294360656614368021662505`380.6250500250461 + 1.6844913581763546761205698\
02838204982645116530286461519248229273071987335570327827677532980495214664611\
63392848418191160779473391313824168483888829782625543609603819900042757850185\
75316925502648052525491557649748998638456702534876167733908045693877287562308\
57809567665453606572854214223237839946572027402687419588531076155202962602776\
36054316469084948600293904792335008109650176609575481351371209670883027`380.8\
7738749498465*I, U8 -> 0.0661684909327984828978045642417702594377215500315242\
39090204420042045853643239709237626424468932908972020762424437893227088139774\
86163629761463738788652144911077887934757571554147066874115764865116302077681\
60803316569232831851870019442535825887878587360706637940119800104451537341374\
49876744037919511647762647389400181401751893199014298553444020907117821744682\
21468714911244895207134764115917592084958916`380.0305835696646 - 
    0.87371758130424485930640073623619857803793851531584864247426233099202478\
66929279432338447749512610145159150746492820232462011854210655922314907605525\
94523909587564270403091465343761625854792127628975101186757151905890688871581\
70229383382198327164997316038038482811837252317858399504896522969654062313877\
94126221726793600518561751264589243312678558996249825075670277050084141884133\
9777647657497509685732789`380.87738749498465*I, 
  U9 -> -0.289542630495503226586696606378921796798106506066165092538624185469\
24987222956065148190519557545370388779206964294757469853846466615316799952617\
08933649985091544917064436867394045652817254131053234457449450919842340396818\
67022687961066322227902475808034493851034061541426943382823243466492258798641\
06872011702934862988518280172092435974032527608559158136899896143784864900477\
702194566738996802475615983882`379.3567934952776 + 
    1.13728174611666912109594229354347314146104896790551979139014881175816405\
89378015709251885903310847631151682026071091153475123905445986783072570053843\
64391234931373030403401921920496460935810645980352209090616762419681645973409\
88751069974817267089557291897697473747807357866063963547044030338218224668880\
15706054030966573383939822507395568422238701491957905979628921399912352227734\
3521861361195454352295815`379.8803952035625*I}, 
 {U0 -> 0.6287975798578884348275145871025073553823230230559448287118592044340\
70519415257057338457564445965404943944933076650398712333167434132404788694452\
13072142050367779215624000465206246964508625445912789319351123506099448119539\
48988233972277524551727882470246339758335311032417708695509433220509844486153\
27831553349697790712142642341937532472778569748433602574910829962628393848897\
53784199152062852720388531909`380.87738749498465 - 
    0.14010103556471781942880596988766343360138265764630640173251343832893497\
48008691614109196392976610290795644688197506016628312738073162865117433585708\
36315904226425738577007595450828713090423508809178945607677189093358527997614\
36793879676508009351199314513322128599621240000827938212454557923542392470671\
76479451782792172959114275932289558846314505853721310851339173145419866139565\
3075234119037677035394674`380.43298369095646*I, 
  U1 -> -0.814386474282105038076792248569331579847028286110567438473042364227\
84827126198548484422864910613427800949858273563646763327387877235908680850948\
66194656295937690855280230752466481453712763838254802193936411096678717108397\
19655631205189707070767345196087142999193832947826622457740732721828035241643\
70682948180906059816800228687666518156103131616888859995391177361455021596097\
068459504533450912801025237947`380.87738749498465 - 
    0.66758636252108319019070819860522178372018622102480825534533424376486189\
63435322469721046786460398812870942656433228790921617031471154931018894800728\
51170201565604191281627061030009635875009281276323826472941613720909386296252\
85411532515028982712734774441215534621689075883903141666373550978043874975118\
19120169029525264319957132052944469070231169723051534195491324283913552543798\
2286807883792145787472098`380.8529091165158*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.180088253263448480157869908344225684072120445809863539703937978847\
44339032020910514941734228501694865896890395975183460044284995741512993925006\
74247094336046854033733897932129939720426158422954191050332620673133626194763\
23636108106773931471998267718118096568121464084879175552037520113030846457856\
62652949339191620000655264035066588791364752370822444851180740015809835809926\
687783798055291180916292737306`380.37923199815316 - 
    0.94093868071893200809732536979093753074750664049148890642729920023327372\
86401602719088529090123135104160812686619837196290682914417088455160840974457\
63834924582973757046780736959105419603253427987529099283064184990497306581890\
15007146618145011518644340222608145740199999281934685990421712952510704382058\
08163248683661482881560246119420624588739228627709552250325706727224485941363\
8837870700084723295571492`380.87738749498465*I, 
  U4 -> -0.291443881100420801517010396752907460701595510363629273975909215205\
19773135360868296566993916881298032415330664016054165222347967993450528929459\
94042712953855388980091615863382783722721974278682481608525288336730014411410\
81136672401019958820907880690773402402892906129505685826846774579324902234379\
84519133441966552187786147745245423611491127658299844563560482490060706097704\
711733548327901128236703948587`380.87738749498465 - 
    0.02883372425829640594576444242129650119462258879444549004648387623235191\
00815189466722219418207511039136930631780943418745089543181795481362710435554\
20067100016070320403991973420812319378050255881618830513365541302892588193357\
36226289975999945472054704949697385308886398385600062992826069848210576093264\
19744005812580521573964012110543501164897949613251904461366137816023624714762\
2201259915616881035581039`380.1385680495149*I, 
  U5 -> 0.7059489649164695567645005722351364613981334291440673608542125777863\
08929567499306780737426583571700305235879449565075303424792202584750065040862\
86869389873368604994290367483058843407069036836623434432736434291940740413686\
70964763453657154662996169930918120836628030288525393644075800659280399181786\
88420338414628614095950398850474235650636118152389489862375042788596157732505\
33504966501303861285803421919`380.87738749498465 - 
    0.00284688025365630222297727913010010346597762768036767575594464628573948\
92045838735256780578661934526396262528643582597944478770631519775070820408095\
94519163044578745558501015456212245164566880506400383625547413323662168577746\
04499934282936057866297418383412292101910064589566424076866347081680639941524\
11396318439099905182767226794075483407952602717886688749206608388050145065877\
1694700368520604206146467`378.78418312386907*I, 
  U6 -> 0.6552445596377288230569896236571326340858383280889882743178956907322\
59882888163054598222221610512577842861935026330680426008658671365748006781568\
54262619788506108570417942025076553668311105245372129997983939341544463950029\
74837798284016338965344577323511679008789190792031374699454940624900592170091\
80788092951474084001689888949066656196219477344124040054624481037557572668566\
31440087848992158282387790146`380.87738749498465 - 
    0.57391447110273313199791762277702166110578459936280373486477940405860516\
85347160727384109501332096584747868671585916029074673930214071508239218807091\
17895037674591535111312482537205757368152434653011571468882423657800634178345\
93571248953284790905332458552237573125515928301933416917641427708920758416761\
64173731379206059513650027317421781638777463576357917920092189544020398073866\
8546625336240795804990845`380.82928316258455*I, 
  U7 -> 0.5061771778964162595057092455463472861953594363228878651178892204314\
80241164513393799964805111831139782515153219791900364526122778574939421202137\
26182129672621787646750369317580940774383366251731912628267289839341432455707\
22987305848037341121545083669622320535893221734159219441553437721385639968468\
82192752275745548382903250065024262462521673585974622721584303798875313185736\
48572230277677645461320255718`380.63659783160097 - 
    1.31225096602540681834076839510315818475014974789688214078827827086739510\
46127046709593266978124747986720997762956267454371996264933214844251319501637\
95826787928762938054534519907946177220058391938340743416853439769560562813504\
42539207909268321597223149926931534435124607833692395067153515928639376367307\
14478380062681476299194738122963060104584481418585766878092119224197488263015\
4685062183218389714948525`380.87738749498465*I, 
  U8 -> 0.4455742331705865106582751868908477717559719887593010431186900348294\
88167482005795713062184446199826662891648684561808152797324962870458244331265\
14876268083324039577419568864829450490264533475102357384564187497673927365835\
59755991632158874162029493670420271885655915024412742695218191795265109606068\
00413193572723105566422480404517295712602460931904225658639510311129289195002\
66428564003068406434377474818`380.66535778884133 + 
    0.96744149279619261836031503247841656544736810453817272443615919738260950\
52437025065892474592183690703913894482483685120069939642611604792288684471020\
06632359493652511289910832526007928944362189132588871885378514995996252049394\
30439685207344814297913526085177717277876563669647974249383337255519988360813\
53179959130821808201156276131464306152585637535640592396413908682329230422132\
5701625287737576576120922`380.87738749498465*I, 
  U9 -> -1.250859919036276422832219647747553667548720359849752244406777864728\
65634389734843562772044728016625262544720249749889622476010209700761141236351\
62356830310530166415312316476655026226896474053670470662148685107684803991978\
94102441544083666165356022875117092553857107046224103832614639571240437644358\
64859224570800789722936666283729615867761851511637501175070245084710891405009\
677598210537255515454680690112`379.98389972199453 + 
    0.49736608652377123091756713235400969569552472258784543291823872570227887\
85277730339198202926563903078795745176921834531788277216273500271384950853076\
64924116038283071361150364361445544893026599834877757955108092460716837246822\
54653451707624782976466349596607586670493721095859498985885338694900758193903\
58634926975888707002920183016730060080275352235389598438742856885017184617999\
0268965986829092744561706`379.54359637208853*I}, 
 {U0 -> 0.1373278077362869343791684700811462050372898656231916920166296492976\
57547171274603600710115086945316937631473516834881370290691143957614297022512\
14017279080370830363719087033358930471355233101367212852120161279110344399096\
88012067094025886549166059075226799837799687335139520927328724421456736907524\
81110249080145947285924859020148332790327129849485588485936561430265583866825\
81740644727164025147026084893`380.1466088454086 + 2.9888662720529457997099181\
20323653958371100279637087034818313437297720058382594593063949621466780416860\
71177111727538156851494448451895001676101230479983190542639518492423695594131\
91680082329639097723576726111690824747928047753113259874988214036106509494003\
69265872032182501181283830749076765812919281755225196765460661408712162489272\
75334125268592467758028334789247167023265035541756103685481173933663903`380.8\
7738749498465*I, U1 -> -1.695075170779808503721370730412379812592337267407610\
39040342623021526372300248499275928733789789517620820421621490768683270568233\
79448041761400533679951744828554297745147244765635178208106353629070151840068\
68532130612472724537268797406778330984968534268871128992606865851539321536118\
59402494624346618984321770630669780778786563734630242563437691936912183912969\
477329041243173704837898646392686563053775617`380.83542917448096 + 
    1.14612942508076250699411418834909389188637275443586788829817881957475775\
35170861046207425954877359913687896163568739390510433647042720367064246309101\
16981347062994167343698868764678646799200771971274609890152227367102712399555\
15572767895105485106068145310956121480879232884280301988519805846292028180100\
74021744832506706678183745607030879591322514119414576492017678383829594322711\
0122090544250151809295236`380.87738749498465*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.732071190289630264180135900865366693674429718370450797531439831866\
46161726691742289033612897979796314017234113487601056918838905399581838695809\
57910159626636444533153759121004365266675065842692683705170814788020449966864\
58956207088844235986213800327848408130214523945968065772966652735484895529476\
19244080791088570862938221222751874707986853021742543555741512156833874848152\
374904031510321719298616480735`380.7780224736014 + 
    0.96149391233342627089842240209922692124736907683165969619670293710959726\
23368567127272717574549511614273082123919552138087731585856351712919574554169\
46142865111648633597491561790089696424628095251806133400538391380383034380402\
03368512866730825845515542333539948299795000408083489339709174106547822256107\
32837555681486579224242296891816203293000615919231815315689374994238812520248\
486611821142789972714583`380.87738749498465*I, 
  U4 -> -0.231751227052387275827397466246275494830319151659054821572635804370\
13392572751477947176841811160816811123265504834687954001368538399953365320707\
09628501015252149387874601815649761603561051517953485407782469173751832321451\
46033028801282321746948013678194686841660970730471386622909531825386050886175\
91008154703813859464331116042988016510083206146040093610058079596298255168268\
851961355698477552761913473808`380.7560594400369 - 
    1.19410742890697623525681414510046098278096919493848873836220324294989864\
30795993018142331776299119703434075600912525770953877470192935731070053257044\
15038627961960270380108405246158609925510438175533586249992011092071068767473\
87760004263337481762435002290586550915236829168966437501644558346923768574627\
52662947983227210567354192372908873881876990872670767971368266711697218689829\
6906076876095504585026283`380.87738749498465*I, 
  U5 -> 0.3858180871711857895694749526690989985689370803806815878103841264995\
73236364475047127773826329919695764858262010614872979417119231734666633092059\
59707033782409832960452857503519061672593657019408679929260941330618627169125\
61217309465371232210562675314286534430632495615873521290118424404679094711444\
32388606100733150658681883634800534973197833934844807484699207676764798337905\
07657502753070051517759615086`380.5658911258428 - 1.7572379731210988524927058\
76858608221805633619703242134085341555600799399490019739604748400383585686530\
17307753166975757366462597653608295649378560923728633051627881052797452113026\
90557852288964618690718910710722763993442392332197337025618468604878611553094\
71534561265126179424895151631763469224172558042219165979733071131773377011947\
3638969415723193954230851896287744135934455586090969326267655384048748`380.87\
738749498465*I, U6 -> -0.9253260371984277660383521421388810831433910110706825\
26819307422218907748791481353155597469628716216990596526052603814798201776476\
74777279248466980953709358153343751228816164609033342393555003257223408973179\
33739371729875863345939277504252847612813397473184032280304025385184417389446\
54616281185212305473432846161350690212861293474937997677142267225814798592454\
80867810597391346718693260431498323795661493`380.8672865889987 + 
    0.33054596252118370666375070444054120292498742200032192640940863296564783\
38367563770064057684609824146697154976123810562899356221252900720869252993628\
17908346664845107793200001265485680430442737402001018445043722932333077846132\
00600785366365093822069459329663532379806648981854017118853712286621646653471\
03256820367755745065946777533895274320417747857998505063719634454779942118486\
8334142104193574949343295`380.87738749498465*I, 
  U7 -> -0.074597706368415105692498762240183332687856229410136707002049782037\
92153499485677888309289975162770496470304537243179286554230270033210784582914\
39549118340700032958438205422856715777693767477650650048339494503412454927305\
53827197968282446423205800496282757528478567763928546620460097363867546048904\
20092099026710510630832892730137575478136702978224551128944031613691571595342\
797777434020655908812533234115`380.3047974922281 - 
    1.12199577477448541964048950608769824590300723105516215640542218423667109\
70910248354046229617791887332968365942612410892191030514341961579329675134023\
27102505342984608509758153141309898301762797686599959990154120929552808062434\
56557556996548260186317337333450886390513587092717839584114636229790308641980\
74128969673685313206844431719470362412131058790974177633337989583502773777296\
2146641906136404456532182`380.87738749498465*I, 
  U8 -> -1.486700493016369753055849762350017022336256876378504084473030286003\
41998823702084154673263769602586618231937890181121360891600069708714906003207\
66502645688785560024187782850142192779172217860308112539316690160205116420393\
76441901068495858045932388271484514790391895146250389561746598394736892760773\
01614043041639479696794795288195786676850430388172243145387739503661897740170\
267170255352654570938294748786`380.69025708227036 + 
    3.66615106996988124277335169458623348389229238498647142474905670202188467\
11961528301015356300124820744487346871414573019931369103540128032726477776666\
52329523427287390571856950368741192979659691206629506248854029094856403874496\
57500729103864156332835479726914404395573963319571252005333416841316803691727\
99886251203584848623841822178909130739739020374418853806961431086190230004594\
1946504851895358853125704`380.87738749498465*I, 
  U9 -> 7.4728284822183059733025377162810669772888337700949278199703880479724\
19759008998771885549733091052794856943280514425735785883067220238574870639764\
08078651183695238081824346444310433325789054094062782283367995052838176494309\
78725300159834827787384709857228140354334963015426321077731265098714620420781\
97918793628661045240174484978301947955890176152507586801166898817970015776472\
85254815702836689194307343727`380.48804207381545 - 
    1.05688351613763981993238653097184417185008781880783917112935247056650688\
61694295756837525458174582234310261164617237677372164769556808240790997082463\
57612067147653036392213103430933000173151285217664568688075749444077581708101\
37015793040759462699201470545028518925221293385605834051667012789201777079408\
76913875774522210629999719618574459276131297168031704924756438989655579651417\
2118744078386041357884698`379.55230653441043*I}, 
 {U0 -> -1.505818502608315310347720717805417867798880464003079070062502121411\
63336052664898466144866450446968012557996383127611225004399093430477499429788\
87263915698671808305493459379645967025983354171328476890173121538504660211670\
44758858229213166646980824719989102893931733506956256553761349451150422038118\
62298953347395617184976189487109220683184059094564804872049839474908482389422\
675980557427007118264568584077`380.87738749498465 - 
    0.92473382469277018580084693508667333130307482033172398786828890800463295\
32661089128893924870387046061669573386445434652164897535954815027391823134989\
46839986012396033604839980579595509860509898049856548683854289700853578972683\
64570353462684757223525953812891061412334220605772293190347162184471843193163\
76986305641764152705300583061044320589608321407167291098417116887112529847579\
1521628771954137157624246`380.7153316573811*I, 
  U1 -> -0.296607368084136563994917184014588922340431504037599791378998052930\
61833212366817753229615196064982979628996618411639770850537902228558474424122\
66785243703587202116516909371924806577510555165478912884225629386734397322810\
89246905142933491900797790327968070919141892454601554599621933443749993280393\
62876543116334192778186263750545049266391432284059007209529939202318930669573\
255302776789306129029178878417`380.60970830279945 + 
    0.77700497933859472215356036858254919614133907243447611598491778070064412\
66859699669632332037596380846286966341942344244142306215924792982072414829257\
17308907121836908222243078309285390212203536396322142214330119814871970949400\
02172413486089018404705135298506317583980030818768435658653190675738916333766\
68932671682645018932117280311040818575155468808296200760046946699398144399695\
0093000845298774120291885`380.87738749498465*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.992531751555627175998981358181847273893893446228124750864630089998\
39074649316797715259856728649535128493373780056901820627114078162029041989434\
81781189141787409414677261930355977650131274146385911999791640903196569494737\
06496685083480654134678658498104756415531153793286672399171719976278132993198\
51882346778001056812004833660524826994217428088563121125145321764376988619612\
580592118858482030637668315199`380.87738749498465 + 
    0.47479584801259773348021463207958474537173678590128351800503717108212319\
15976027501440253094909140265775839840418566135189930744954091796487247735923\
02080026931085425202439170346152282137729284572244421573381232989182375582023\
89915468471164788353370941253853907142563884639506903749268191266030915087158\
48607223437408149999759031748490353922241894306104841931977328584447563182384\
0558786564446445151444608`380.8570943511523*I, 
  U4 -> 0.0774056581656082317782805416658005209873368896958773572278329390263\
82982522236307099750054054583535504338179454132254142748498677176452397150513\
87420240569092489520665732617263720692032850260855065492185545551075120650980\
24592646282347499730628560892473439806175255759365131613454794015218761356819\
74790388973330266881550244210058918848505172662958459717353866014627271337891\
5721984816371212045872980064`380.40087637793096 - 0.4222230318277854208373391\
41248639504325680314353962820013023828912240992449900821081845396662606256449\
94117474216678866038898007084170630122699219679681695710385082580903915495252\
71321919468439115891760090642533817705157710938584305324453824380522781044765\
84966059748262242506422723556474304370100568899758620317477854509732853833181\
80795636536393901510875252364596304228540721889796756761852995292162142`380.8\
7738749498465*I, U5 -> -0.005293251543874535261916918428159894358369301547245\
28326674808405093614423486475426038656101463406877362072779602947298924747211\
94383438508553054154697830319318970059392648852063982341719886584038652542107\
65609460259442560565286750049470708475602041651088206764091776086298998300416\
90737679156807691947909772369699865944407705869236323500037653207551531960659\
192730824787981148360452887784214427834071753`380.6767701130881 + 
    0.01038891279024397191636894782745127595132445998582406031000508579817690\
54630748037887975892240511140586592984745646070711966167575075182502527919842\
27931955867023707314126855316876689076181997631351231058449714965727887474866\
94129063164120728269736112702168847809794376943231734383728427295681257111576\
09069690367743194429909312402000245233715727771623013104485913935266712416639\
0225358044737665142781445`380.87738749498465*I, 
  U6 -> 0.0495722524408164302321762202448847126177937756493039978967306844261\
22206638971466623975557756439756903011320880046081895545542261605281214790447\
37960456221719156226311150601075218270941306184005757274693970391160289782545\
38907886814880182509693185483411211207654380576817499709723408977770580585842\
70827158773002213480802786814989165412333604148883828291697205132179299865496\
25590173962260975199534575165`380.22075108677404 + 
    0.53223848092808462736259919804888536793262751112815650674908342831700926\
51054410232244465162146946236370159709113248243237204717454047551797976170412\
45517400001669043374259962063570797256415437906321728545817648254591536094870\
98938769897850632664309677225056830706183449745094312802896578258435155731971\
43366972054642202495414023842916996259673022009947670830305277271546848202916\
8524347221068271335022085`380.87738749498465*I, 
  U7 -> -1.233065819362719673481490828437243587780143591744756038388818051128\
54004730360519865886934107411355568798024218281464090937889047037297821272390\
05102413426625657481921800577302752704123889560595246728891859331497071184148\
05026689008527350542927081954867589590625412829236183703016153753421124505946\
18206885012846980693294466221370196918538857727590773528945938687925183913529\
466064021925475450369497750464`380.87738749498465 - 
    0.47394741173255931361971975241588111446839482095844687834972551298301589\
30483349588867533397131239042379692768774911844277461641075271205669800650629\
85645113381139329650063211679594122765559105484403190884629596188324863573236\
87107087957214485832341889255736933470273652016006989469226700971202533404335\
50461426685097261110334206741553956103213980942544624054401158473460266062381\
8649960227307213351679125`380.6114092905283*I, 
  U8 -> 0.7177909975714339350517280815487873058265418080196135755082943916540\
27270565304327491396885566475349419462983887109792985693142048805903092669671\
23542746562943376339636830410055296012014220489603824442486945488458362886614\
35947872948274539344304644461561883854842063740181516428170853676786244643896\
45571268839659471324154050015767288209404399241950910576290079126716433275805\
18278473261158276615056700378`380.87738749498465 + 
    0.42504945309341614353203298435783243958137183417118660160927813760487410\
45902667846692478190268660289257107168220073898170636319286257248483131933851\
91699126876128394591027830983825512646808462206601789665028610668805423278378\
29086692256994356137881832295830090808960162908811702204708008181354950309022\
67524571989361996306013127617844253853774969993458143403790866232083275628421\
6367994382211071887979687`380.70811284006527*I, 
  U9 -> -0.347229444695120462053917562141584688810614684543592817802097317160\
88814377863809702206356600907998138335491687857915444962276295161114838932436\
92572325352207650336622816503610988833913999564366251177259011797856454839926\
33219286082694949006077609781519260274911965831063870409656416405499961035964\
29838658317441490198078923429233566329327794729853806518612409774586938938081\
014671875047218725271707104302`379.38938408673675 - 
    1.89860685163772341337941009303030115521259739571729196942663108395005149\
41838400478016443452858343351257250065015164934098038502929372054470560690507\
85528730677824981200211995608176821859406743886647998094596719714986133234244\
58766882488489517633745483810258395777636857426577921761721854760967971264424\
74911515402527941323577782910460415627701482571971597334563975698428666322609\
9998106754605738036432673`380.16180048012166*I}, 
 {U0 -> -1.444153008650554584831142130366835536484511429659118121794700088491\
96329800758852216866520905769191223491241653470994159642574308750366180876052\
99855190349349485324153581001677575377460590903974202238905494570312152158320\
52623902023349587930227265929505191297473977757622971292643576291466929459050\
72206184807920737129905551681283322405277742250915988974472811514444504460107\
47855225894356375746605396848`380.86336024170737 - 
    0.94332692961219133957232546678805891696441820095569268195219210587426672\
30531332417752879684834300896932813980229922265043273785115467241577730796412\
52140126151393394596529456809152269919985669343699006391500433545799352593438\
24463843617593159311712445619124326742464217349433293395657240317181962599182\
21552267036485153027177027933808515760127204580306334917573242418978404146373\
3066889531759631659561533`380.87738749498465*I, 
  U1 -> 1.2563699799940397148680277188598405820798870199119260297026002436036\
57867309759635464970811053188274294748187078693928993981537303891965345904815\
50881071512997773918963832595391042631724103573628586435530853817032850828058\
27284211599622785163801966104432043845516907998221427496627470715666204522681\
58900846930525948412188635166338635489023617390558671968375112621553954854785\
65361963335473669028127266926`380.87738749498465 - 
    0.92301056566585702931611468336131871539173811588225894249129204533645822\
63455874021562280955580307809639310849213556945619920132457267282677830471381\
10739540311409773993249142397419647412024959283597301931824653237649386287195\
95648009408458681315061276932106386271945109746336178878388723335881221534842\
13257888353726861307468867581161227431960961691275338174160463868576109284237\
6910207239833893090236431`380.75047876992943*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.4952980333474145590655721356251697514315719326847005132207481511179\
38069053585713808899516810745852314079171092423145445674559817021367928234621\
65888368325968988124595778259492621589225971003509736449528344473611362852785\
63829117654167449203515289752677826147556301080681193809686014774791617506411\
72983147987835497445478657727942464000002541394307903182006691310786599659666\
13996548218214935598946233098`380.57264488793027 + 
    1.44941786468304117908731030234440264925198336584271201446840589956906925\
57807806915726303027990650411582855268870553501696508143585379430986953831001\
29225981440151837238389295519592125976898817648149133880911294703204303927056\
28050798962008877118339663243432811431498042757039871237512419749740090810174\
56582173670507487882431917100837195406551710737189836951641151211543160253526\
7196841224883123084271152`380.87738749498465*I, 
  U4 -> -0.481603544577099029602897419350690930174710769754094794395305451540\
91242667631044703884572834725728159467494400582302281824804632969181446749125\
61954844165126779641255587368640142936768453989015943246457367587471434064396\
50092934322732144026652330427044927641369539771885263379611190256715569660182\
31124625930568159079504435681104536700453167075288572249285110050174690986630\
133869479049030927179539388697`380.87738749498465 + 
    0.35236520427979114203855345525036146824429464505797928881344339432821217\
44628495306742758716232858424399040355319535956677140653261507351427720911965\
07420867716620740392009869852157802404982171504800412209484174929110621942471\
36696378371840424773588958098270133020580399395102078798283267386394255139404\
06503674737396557037069431353303530830266628709179134445303888868858387344222\
2491622416631801165367411`380.74969199808857*I, 
  U5 -> 0.1485591997702955265603805505423021452341137139160647179497515876521\
01597887363416678739720765927733757524542536566868085560016073999678067106533\
94123249609581647889349970120460898568277045903194719514137626262759674435446\
41420388956296885339602820240174874996484805523057418479439012041185082649727\
34913668193320314491916248227288394105761739603768375935827651337100967368638\
45526605221524749001809042162`380.5074232305727 + 0.5468741660274484099092919\
02457042030510537369439628766243727865259049173156151864791698279813353726309\
62756894813968442472456870208581512358523955664803130073684357105438787419790\
02241998245065684621297204496372616292878500853354702510118683826343925063486\
99225913553724754361787807342335851311211572226305737924597986604082964020400\
37481190783144824479232331310328026739921853783073051769965852611066546`380.8\
7738749498465*I, U6 -> -0.772558786616797390287857494386866078009433457843821\
65845943721169629906574524445650491170176404221009616783536241667895153254637\
19566516111252613959409767322350933521713207415972316702860381543125105764522\
45791156268180392694356442286740740205988855127305496809032137159264330505247\
58071966074207312835932611855800073546558566939220616719389325262350082021549\
938988712057411431327203425527621420718543498`380.8142032182961 - 
    0.72546540757445820194795435959664056590827514699066683857857581615511981\
56791061694123274455801415146922587679606652258598140437574870326819900707826\
58386319033560705906827660148250968537294727138197946385598543921118498815029\
43250453994260337946300717410182167084664001448602108482775350707666370191392\
94387317748745491975784043683402471979410237832433058769489729592372054034407\
6431960562949825147486781`380.87738749498465*I, 
  U7 -> 0.8765282647185633784147910345936116061359075989442861308230518863217\
29760009681227968013530579683112805953006870387207886452148033085848406085474\
79763203287017843474828853228913048235058746145389473723178388850932702442310\
95083172768152275083407204146316818292089895804095588820512032746209291726867\
08790113877906513730024893347374491624152728937272364466313640319119977590031\
72199113044523082403922831517`380.87738749498465 - 
    0.82757848475131943642887137447298166257267623287021618813846307626712335\
43377570666837038608762402956031433221380947273874795040306957117607663973720\
44043732414050924604740947120160014904742492818696797147488718758726893469758\
88111385278288861228904931438375071103289121330198023706092794602973502924964\
71494444880431561632157429571515684856818937263404275792956722774934303054722\
3023276959400113002293177`380.79510043501176*I, 
  U8 -> -0.720742317146813851167413868159300894235711121615238789958494592241\
51534678907611192244997682942585862289653003254795678278615652037101189538796\
70137285814066706187577863773489354119398315294441419727250078756004828011979\
68780859238141797990038776552576554462405642148917456149044689090486588213388\
33911316440698367877688605921065905699137922049839826412527732977271186314817\
307041500905039115721713692709`380.8194080348741 + 
    1.48597658861120139064512998195734646530496020215303412768818159973820636\
42788749145330212822207440279892333025142147427430993439467378868435793921238\
70925945911793857609042150084116482616764262604909988596686021196943270123019\
92907204021266434387020437106532035349339601507304588672576976176945334880218\
45931485362972819913902708908425586867698897117730415433670230654973654541748\
3282888791923039611126943`380.87738749498465*I, 
  U9 -> 1.1686716914925970157622760157688700818218758662638488517480748484021\
54607809254430931990602077666796514772921040721229249425607095592690073287244\
91587501369950885477398572578593155685118956683726290376118722353764207698594\
88321479286027436385719204393679768031630071421895957636055680637723881655677\
32922439787207274741011819715995429676734547807754686061984257486243912410536\
37407589727692040211699172611`379.83709592493545 + 
    1.60235065865657694776072545457191814550334175841849268890793499425479570\
63664071140175066565368907113838791605038786017210213113983138244938388839450\
80307707387239077888477315552744252328620414104950500119890026631087361256865\
47848801173875733366604186673317024780718933957615533846945450427484129775745\
85441976432969651558000128002568457184165698508637396512414636349320672368618\
3158918756388020873073073`379.944041730384*I}, 
 {U0 -> -0.666862815198587428992815636445364715430582542958693136342376521418\
43341710630412734818086786331375778121113981515307244693455031350750289792447\
38500908784622756089811823135281857067882257547266776748220402708338811146165\
10838063331276430377117145435847213407387981397978577064798571442418804052000\
21730843122962553088318316459031252059784584981814295594431193012726515056582\
210192432698304353640887359343`380.7828600468319 - 
    0.75916152257291868047834841425707781000130364700542265797779377307588119\
03077081507511429787442886578359895087852264712585253444823774109219840225086\
23763109079056679899605077149655522740035296003758684257401834248760460344181\
71038154871985844129321381743929433753383652699504320161995710463553918639572\
43916375779392363511394473497755574322948796181791223732811017934192513777792\
4975837939978359984177323`380.87738749498465*I, 
  U1 -> -0.595654838792748962041818124476784487916378125917531745460998684536\
60890442560554267139453790260037712830423520450661922342093994923110595050181\
14753851850964297008017523149582071235441342392632455309856008890711713659955\
46260127827256117580663618165059335502834094940691371282568772376084894394648\
72154351748858450906109444927141268063194075504402576880677626115531623604101\
669192420010998220158124195115`380.7874072970925 - 
    0.66027069027520560961142181465795232463595787019087190891663513939494071\
49948173043909096736683490497959652491309793599631791483091465295407510412554\
22258656544172046492178468047529558222442782621903845809476864598518427358957\
28818883236171597161186819300402102111765362402448224924845578192180709425029\
80589674632274620523645810369366022797222494661820887237445352612331795988011\
4947183723134357554803222`380.87738749498465*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.237218025007976773344610054034890454827607851717520405112657452148\
37781037040321148292396417453134783540019886972996113069192561298791585454698\
33138852198984760353708392809825603935955353882422666502834109720225050800418\
59477070963025959562277668654422039113803008831739440478000107242643682848670\
26125885974926076911078359116240945853386085857155623089889240671058148099179\
423732835706184408233181011944`380.87738749498465 + 
    0.30375641422155682216780202799479279300765798480648708561722236788070246\
45991110248007689804037168215356931149366907066899658746122088008157789469680\
04775717763133823970094887501106016620475568880880632565887426289672852498897\
15202190299771787207828806126804864704153922771312558058239329797256696893896\
46542554634784963505099600185355912617924777327839973473729949270686319526375\
8437676877651207467834167`380.84055595587944*I, 
  U4 -> -0.329645446726442745223930342920866644183389229998690503401632764755\
84319606587152012157556672252612566722878371256062023608453612719115690210961\
87992488570831594162867563207350238630812956752138952089079612465086597419426\
70750586548319198334143426352829492912138665444657466910959876538617453196321\
83270373902430874177855470229766822980729026064436021986369340085924996800414\
140056906092179124319336516349`380.86098989692306 - 
    0.21931746487507929020564281278428148119585150202986015159064165013539028\
43726162370816805157822729829962887405190168871427514454365507626410966533177\
34145652956412878626030655525637749221482332059358658265826277476711423345137\
96980012463351719012101234830477034841992219094807472621165276669427085405442\
10155667483510169636997696025854832410445267294429791337149550730397135523464\
0909730172827230250856553`380.87738749498465*I, 
  U5 -> 0.3130742057878314653868617572464488545064668373478686108525893114519\
74648111951150321537398469615328328040106201887088336178492134990304940613532\
87468416634125926871099665483064176501579145807033981240864084165303415406348\
39131170463384230477288472464855413021348355945895817761945487517415309965548\
08118404379897117483770831238100219423221909254647627544757012446831899082376\
77077276414124103916289443217`380.7505746459248 + 0.4258294223219665100843716\
19332301460004205396000846401155963630008452125499346059758013757826419627158\
74579004829089555563416429288396678375686306195569440087918057352423619864421\
75989865678638988735980245086238376805202897122456534498493374397659005033828\
70037086739358589885612425935708127639777116670583326204736755187042798444652\
17949125467287987665991448390621730877200736460386676772903234097960978`380.8\
7738749498465*I, U6 -> 0.2722278716049320627206633085127585006676754660679279\
43596830031140572031621672532696995706638715885345355720740376654063882885711\
24869982646508446304116779037816843961171379382837253320830836451622999328461\
30224627624666008269259323788000617818768066412378985570232769540744973365381\
41695428918146486876031247252874923798334301634848712521798970595791237280581\
31403321213361547729537541821669586237104632`380.87738749498465 - 
    0.13083490147301570689207905055969342933713128548515242157142447439117502\
89195667332082943721084806107808678370338223837140960096166519052327922527319\
85508430821696547786984475206086004332936762542211608561934168099056731373032\
83915769240269338134269713335837298508229178706522635320827861531225037195480\
28253167120863810290123769816684450107015478387668223176061121494636266038902\
90039694861366409570145`380.65968258034053*I, 
  U7 -> 0.0985883797397345022323696039945633651718348845328907919480444453567\
63945468907272783257783404420849304767450856426257229545714001005810851011930\
40186397469495416319763689251493419215863904278860235138614411545597464004243\
55742791587527027151960204515085083348542142350263240378430240000786764314869\
38441087933511952239084445008987342413427224523932189162954744736014835052880\
54472392620431999603164697066`380.2224911196022 + 0.8583624550589354010372537\
90277100567513651951623727521097340047096070272426870635750533392186195824831\
55478316739826720961703117532046528119797354668802450671017395565872859307732\
44141590539665979773143626566613126801735510581499735696128573726346427065819\
85289309975635153506684467758415767657829766257194703278720020659122664791290\
97441711466083432623961156487002647613627676322412333852985207187434818`380.8\
7738749498465*I, U8 -> -0.620966179370658039617598343774138164413146040551323\
06141380152438366654018589752400709763922433011417306016364191766298635033431\
72606010313853543967612920187581647311086286827987923434373564131544073290497\
52381389922209194436529101340314007546274640886467656850698423400499948263589\
97860541066826201500248769576568007736352014961371077583440599373630334146588\
576301836021910434645016913182074614147079716`380.70147976027687 - 
    1.07463692310446734681932535408444027556958471414044141448512284001767658\
31033048940741950637215905920218415435086282183353314827955161129610169905210\
28214020635222399716407939762359028323710430519143453081985494710417138337288\
46010147995273594665012495720211008099867199726149691861172181649699581130029\
91906092216280085763768985553822705779284788858913539079885394696237351434251\
6088068989588073949697042`380.87738749498465*I, 
  U9 -> 1.4969967369862146632003272216502259339019817941914268095803807403915\
75208397751975269258882325505980722695977511964426571370782657074728146244149\
28066581013264024330535202412131181490912612232611442182307028861685947577773\
66841345707731119021178202808039634235321681831938875705561336603261282023663\
87025741527472628884568615357521505721541342725000482399961791609635393692316\
54845248181222490437697318221`380.17445951208697 + 
    0.00462545780170233264717297546238926848677195578043138800034624105008759\
34503232587195245128291551090824376217263312019267991515904960633250094637641\
02234695901846258077070964562546524083184224932128354519666959149998768408751\
83308650564048219209138142828996270770966166028196016483268494972693769384283\
31398284830210124416904215284331345323276277227839483364916063887659406339806\
0527917369831545988428904`377.6263490513204*I}, 
 {U0 -> -0.037608076842935896927657145798535523583075495712930955685716073315\
56364456691150339769339939987083580485899721683185233634536551435978262341405\
22089443527498418938389609806903965802842509141170152149135148454818105897047\
39016980107504421044416623567601856389567790893683257492726324077797866886269\
62382728370843457173193501429182058989322165746585717874737816830664751551291\
858928030012085597701681069145`380.5765450659981 - 
    1.80945815918073012880230155001834549513216777927225482277095425524782661\
09127504679836038469686899496177041794579125501460180045094963665215021156745\
28663990407395478913525250804287086629579668665530163192133641933849966798030\
44113620344543569304635523399195316361437475514086519450517956508130457979537\
90248058356399895094889091915541852692635192095393415781128791329997683373286\
2093727756637720919157004`380.87738749498465*I, 
  U1 -> 0.8251382743617974497941272716984293215261013168644973764497961395911\
84973608913687357399722997423360009925664509125757347777045911098938073942753\
13248908835891281797715957956783288080656161787189964579124798990264574092061\
75775593161670210780156204395915054269172376353501543087980110721340998615456\
76026864048299378639529442925549040378597475245542293580745353190857717908381\
32045194078817313291309793328`380.87738749498465 + 
    0.11164908429314639316464305310029316457822965660131114334105994187104627\
83070803244385548453456666594090745441771040963629213110617085224621197696128\
67937333386619803803052655765437541647314375017003009843409988966996742656292\
92530629425292478075459111061568392905089560628141591044929522439057037250779\
13895999614957431450285869330037467433965439105475375947843774317846145802549\
0344897107151991621506574`380.7617487388783*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.1040683230787280635647070441861843413639766315846483381122670780032\
19768097341164140921981970605905232928554396447963871245719822757496239690166\
13367722672429095392311792875783922633287916652897299829141936464547227077876\
24921602956423388951463322535659125849023321294844686747843192853997717414032\
31837673029350340299361904980502966413571473441289063095852945765896580435996\
33172786265339510080765299567`380.87738749498465 + 
    0.67725590694988934027489972595685120218535064853602411614529155608278731\
36412994878449113249901864472180915971790760698084634379839686594099685990895\
83636210784310532138009924548875679229925712632642436660477569371128065604419\
74830369899951275667699868094659166794774961402512763792186173697100093805597\
41444185153580074581478621701246153359866473289436550978643499023880486287248\
9172476688357577462690121`380.8753715150185*I, 
  U4 -> 0.2200663188025325738001575783236070019953501904145067458626335823326\
47828378441204363754050529095354905377625963998192665870515230765819065831693\
97897375234746783766264583326191916135694720923007397292719948707845699802571\
98799707525811026448811326964039691521286930914782228007773891351713147505616\
04352526557137192134842762449756870770567817078775332775429072212178064004505\
85234167167303142173719112121`380.87738749498465 + 
    0.57849643277467547983347456450475450004710610395131644533062087917472224\
23783464416593983138861634974602977294324106262240258409298488798660773599711\
91495442873010560429807209107345757729785823470280029248743337477044876602960\
40962344704087921599999299622405058429401459005372793187006089684144593231821\
03374367054432592717104022947293254997592283454528133416632931020956583765028\
5508361878409799799223452`380.87132121694145*I, 
  U5 -> -0.006710111935653711847601826527702146003773544714395725754670203840\
24806765872041431570466852362990944561574767364671584215906287708099826029555\
99378787717709779141472966270806953328267506167763066078856346398522852521481\
78409525537818321200215283661047752280550715952322083221894372398591488484646\
56107899146213029381998756665099803504971275265197034407093576431174313827964\
932060270417126010457668966698`380.01044436550603 + 
    1.02844370240933262934079376646889033536733246870868951303060268635949814\
32992061701679587711200942932647341940487473576102597277084597485328899757721\
34206005794834547292304261202656707377989500985835102981119084094466333072744\
24143099342305072604564229205680090809291329037313061852201370491742371041028\
59561053225588724045090927373672458022086708748835883025814821054088867408726\
0058677674245758296312028`380.87738749498465*I, 
  U6 -> -0.105720995062914054762232546967401695754562557847402024416637545122\
46609152178636355460540091875824718335563792631817424795769968874074836200287\
27763485322647805751295486721436201875840962522931766233227210596780279472777\
31469953313553382644394864124494937465611649289639186008999519760972809704390\
54812119769037032393647469987326476799811801152338184955678395795141082684231\
758428736151941516528855832738`380.80640337497607 + 
    0.45657900582225660436164500007996007380960105522779911212361680983769633\
15203103114576311313305460971028960307367335370392954638005649280066353567020\
20248917827069006213000794689566602011050358532599925159184217734056383259506\
02673010400191658718340574462758574881664450062773308721362601896852621209306\
29388563078448088189606984378882366077800569767632127064295782927072228911178\
7488714569961611671328051`380.87738749498465*I, 
  U7 -> 0.2646057296275201678904765357460442818558546602302967925075894188711\
98254958824496446705365785209098037189030789564160506673374344814341031109926\
49489020871966559005957692127385049738326439211485887374556288098900607101718\
60203724559168339439425266557790776885024927026425659630072857891117418756841\
25811820538406039334260860968654367146831040580102226197848295415045933163308\
5664850655063351350205133755`380.87738749498465 + 0.0124346142763325516842812\
99466776214008074852234721483077744035145814315518638344138608747889484856237\
69142469437763983675293290936741080860943098700854181134118692952433401546052\
31869318919499976375790353733048133988084509132342647699920354639642126819963\
28287309376687722659017781970377248189281937442398535080117044852495408635748\
19237815131567252822157261942109980665420052335602787814932586919300294`380.6\
0283883272876*I, U8 -> 0.0279448207054659582047644860608510467732311776554338\
41031718207556314783456486276495465689840862898885451346358132612396764426328\
89755673683929515679598830370155929552512876440309024249129787785591128190733\
85210084294349582305379128277160523871266437794143853638138994719183542487000\
61363256358988889242491944185257607749537296045997456266466908005844196838557\
64341338199080956821383291278522694215925452`380.33164205761665 - 
    1.69311429108253951164884302698202684216765223242965650817565102570666998\
68842365568688817818499750762496959767997814016060958147331335181207039961785\
45929758540800353717768724699670009387171875700386645209665704784760809945066\
53929605974520793784192586693669045261419869350289456547353402811279222351249\
64522248646069780554732312714225207160764675076384606703998404695066615640951\
3452105945928076655194521`380.87738749498465*I, 
  U9 -> 1.6575928957684380263858283990310017249674308703565429964707910000055\
63179900433951127434669259099483110824021420702237685062398008730909308012763\
47359236599607519168326081584763393539342523064610935485264624900999827989515\
90307550517464430129685378550819703028990179851956275441400959690337880752366\
11991072747480125538322614294268877775235380491555723963267417198712149114673\
549544458642258062630399835`380.21324072838553 + 1.98004996779596136094461129\
94472081330643552148652396734993354471319907504728121841379813858480310651022\
64864515370081767543195384785479058395430733302312009492020695416572497102629\
68579482851316435497603993690236740335784835581438592383711070529260651754123\
53615400329053676183884253772620144680790679935762136742007164243110572251234\
2753708896541582816761273423007938384170905647252803808970078824239705`380.14\
801064290754*I}, {U0 -> -3.13376577478368720689100042716653889622424966035499\
27440524700316954970592885895515197927136709682123260676556425588280336454914\
40242829875087553966407507675386784305283855337650035504222878543352133882766\
88847613865075369869335901334522701101278332644719863041961611142305023084093\
38390329858256512380620659865167575082939988338609347675725478991646076647691\
9835542486320701296391250260679416353572336576`381.8118409276329 - 
    0.82119361215025608948741545745769288727055545886612675645361838974361886\
15977571672644203177805912719118592375975307833957697899084977330094861884684\
49898180318179619904562601027703951850948675089288029454168604577906014280664\
37956338159724268364651921802628656251074594247796969939154113289946906671574\
57785171465018318688225517012981471938439963202688998214619051141146113111479\
8659969763332532226024025`381.532709964423*I, 
  U1 -> 1.6407256166982495801054031402569596072770604226760455516049860173921\
06276994629755860442979707743465599542094517801268787568756667543362412083552\
30844767796114660740346816392096247778304751832239875134095955344313440608049\
69964625934867371951155129274212142602916490411327501761162618822428823787990\
16249312679501099115156875466032010327758716177963033262261353170400374057054\
72714141823183459223307167346`381.7392382492647 - 1.6218238611361596674469371\
72371063906193413251897872919025075735793933745181183489270596867231437952337\
98806544431542078377642872411519361009554237500789210930539068454883613638422\
55272285809114645151280947299630681276267180246543100071345253630075054308596\
22777189631422529444523130964902968977531551369672190909350398758335807321494\
28308060410954388688803397698731974809146203094500361790084625026275908`381.8\
118409276329*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.1073882725120541552161863227196621499613829491242211977438258020941\
13282553900886046218588374235676645400116011220053230939019386203348745224830\
13477121271299623931417672104753213020595675395923364585762650624210225198378\
53706716124849101756050829577627783415311116936097499993848185008201140193896\
90525192362583239800741381393422201143167858707186296913979599476846002901095\
22395822905080933221641994607`381.8118409276329 + 2.1075119436261170127665881\
00517497336380848985158308362404667341926629371414251672298682886207814776208\
34966545627786378369412573968494033228351523726826020279554349174709350428376\
17051902862131363337516733011993376905118431740232679144047436198795658115494\
34214741567089678699818863749986950406759152128220639330973807123721434753877\
19165616522300087756890058351791880988770150087779516529430805266193483`381.7\
8485504714007*I, U4 -> -0.616847727528780255756686533114427110946316199173139\
92417283647004542023786265702108881173881650191902001996371015811268888871590\
96036501802445558566347209155644786375729557757123417456166612409833008841644\
64599162438236356849938983830854415197893526469956871644888365858220132024483\
57178138576898523929737534268203918616670356276936565867729409885179282908194\
498191039637910516647975023207921054450434157`381.7170498113221 + 
    0.75989670980165332593747937264576767367479307342850474999681649690624406\
53973292708157852477011439933898348565389055390704086098420069423705098534134\
37663836150678671820241360636422548515023308108032903070457908546319988614828\
93588033814488894144939540289798264877829537407829692754754361011003914256387\
74378006352557891473795781939045271485184052268653003801347307379730253575932\
6161371988225211796280777`381.8118409276329*I, 
  U5 -> 0.0545652379565615538782402022473232997731406533333183207520394919078\
07450869855022811711827817679480348836430354540480849421184868698072375962749\
28727032899614443927568321630827326943722337575149505264939107303013285718992\
14798711404778313372606052019098700597615063143057440260949185809879683544583\
83013481497702332373797100376158377560389236775413706926854599125157814370582\
19727649051329339349982771546`381.19061148425345 + 
    0.88130703840573058340977783132450326334936923366801169819381259617938452\
91184189968827343762019263292032467493516754903720556194702033496103432134227\
69114228997686226125240523382635216794222383666616937813163882600526617762425\
06561842269813838527381443435666682796650519144795367044328397155664856593600\
78482569781662638396551276739457690389631371161415921680829008686725641086867\
809083927176641397926167`381.8118409276329*I, 
  U6 -> -1.132444082260604952047135093010079527933879299008287479616523801364\
88702770927497480305096280554202860841072836213199734775604927874825765647537\
77656157467601920751183676056762043274658121584510038113522727807196152436282\
68031775409557868396690052247006460959317852083491497435805054037130600507624\
14928626997800487196260067654243454589715455679593425367568468808418471050126\
147328453190063462648673606415`381.8118409276329 - 
    0.88712151835693515950744467621355162313466587664775657863764863402662635\
93966251492857572226207803648767474062618279594265041137979490321817527217331\
82660694960547248647534044481472349800233719287417522228613638429713776119563\
88715479079532811722881150517544121284097636446879338347686460148229403341572\
38914038519464437597287587148317304401268498613973462490082677894888369963923\
7474176112674625713852702`381.7131014946027*I, 
  U7 -> 2.4756323837489486780531356313349217127105928001206767123216959217098\
30675304658081533259497591484443621796617218611836616316901042858360091547778\
16751406486355633347869586477617304230212756688217206673654071413420776489483\
87553853069414049758010522934790109865424841092124982043675221389892356096609\
29482891645277715756327674063000605249913115686952220793852278964862730598272\
52629762557681002767380001247`381.75786450094307 - 
    1.96446890689833265575857264240252013757807718949629246155640412972920746\
88540457196093600194162642443684969331325409382247285656439633424627284259476\
44058879158856841385651346973559535147137849012406769225598869283199614468623\
32509212586312508805158200764999524724128005727611353198638115683830700164769\
57014907775664254153127480710327228410048912867442345368355116875228514341855\
2107873005047406689609673`381.8118409276329*I, 
  U8 -> -0.606745434631823585253640265908483894419922160469218355343087100795\
17905626541377381048606012875139983422686872251571517580827286845718033876902\
18639111127090438203863332238913232568322667439197204627608132620353800408969\
85269602356416567941029664601300679016727429868806448409129952438024422468050\
10950667420680603054548861226746122161363128653085086583453423618124427862518\
518135718508842945833356630293`381.53549114505614 + 
    2.28646976954051687424895858143943484459637432661676009587967106044606646\
57908488378645940449603065666881032719722507762327795580503928077965410509628\
86215454170512632640512982926872344539687770446112300519237250490908110492952\
85848820633949951884167388619173694327581173095238616793913552998939281305324\
51554907535922787972423797603426892733734220077298866893435492665088733207564\
4087166375197177968446305`381.8118409276329*I, 
  U9 -> 1.8628505640941815464787400111341775036909160736588306877269664926478\
57669154501928273776723442651925162901937603346184469180873377322757307083753\
76479493003419191212128385591347833622771320034820769585868866538411779706491\
14432902899735193297975283072244364636940475066475597181405951188223970915231\
22039471766714545932384528086828760864310853272216162700956720049035165270562\
46036675645104340509226944958`381.1162487028437 + 1.5559286662555073382128868\
45304027699127105186117828736284412107519125841899661288303240616974853550918\
92061045423016888154872378892541402778771220347905473185626251876425563438012\
97158568701617679390969552877274824479238069663848314551821211695691157669116\
70393927335061268828892170486974985870063769409055341563463118361878308066120\
88285255050248284590162154051320888768435760639774188161161056285220479`381.0\
6746678805007*I}, {U0 -> -1.7311227265774423403077737686856764115160822075636\
85872679774473551947066393600936276254383412284782600454971964818197140946554\
63541807738564290486570856207276051561388765629852966383294127520980983463487\
55183910015367155257767676738262929410204655224168027951108538327777942648129\
79798999109269696937176254571445705801824358193237391439321375004858817616675\
33883428368589813951118087268224525357577279791`381.8118409276329 + 
    1.00489994195019248832566146427378958498375014837542830847395729327541474\
71943712949975088672494983177628385266222148223709989257734018529592464340523\
22983177468317719887854966397627367974228259664861103455537319308026018672981\
34733669011052254345352904711720249266844636690256906949585760500649482295496\
11622206215893065264689724312543504555259460749994490477070927374191401002338\
0659041449813585505629917`381.7349747586385*I, 
  U1 -> -0.428624608976617935137453065085849361626716005273320584430599131869\
07299008408189482302670470570231835517784382135699893016456199108478186013090\
94873436826746134061623655621020284576069070064853521369662717324156632486906\
93902343994813836623544334728370501559317059740916990541043129292633605577713\
13124473315224546029818130024515936556462936118986332198773977460520581581345\
30415374304572037214173353436`381.8118409276329 + 0.0209210528962338237464869\
41520386249234578700926810257708811011004412554492529599723880361260107717291\
45747128050503087631438739514912673646919526832764788962271261612137123529722\
50340399502779083461441084280875795457341730058709559810059247305019070406400\
60860595971039667491976969429040762572529542169045223071906998504209291647002\
18503060866372091974651851586152758626363736436459518688939816976414152`381.2\
7217922571447*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.3319900382958517685497771659000776341235897433649638997802114342239\
26522284206681898234159112734168204309207459436161631707757977319550658571931\
42097715501048118994637159170403135314622726233098503021545080780077004517757\
27173404932263443620067855661102448736378055685320144317841402943749111118743\
73755978058703840124884385690690457555884318010585261731894639365053247847467\
95000131669816082095175989382`381.8118409276329 - 1.0152561841463984284279185\
92881884965611173767499357299065524424719909169477702000689408900753618987805\
23376250957078083836541738542349856609398103676400667287821195697930707283339\
85787230408343301410041416698023941763841047431240566589246144622547179810481\
48339548678596037673457112585560887203823305981570652784880670455365294515007\
46994263939119390463651669142950775468316966347310123945306202844867861`381.8\
012411162012*I, U4 -> -0.5261022307137041699626558564300320669435468418927794\
82745166469888047892567136560855686036491539959956757769444854121669516271787\
93346938636030691986163172624350678720096872027790298427501811504475103309611\
84872659436547955183621108283958890779281591541738712833197267549092610664355\
69288345040116818227497171612455728556509539445450700132696136431823527817047\
52917500629765563591767204131420034520363094`381.8118409276329 + 
    0.06345338463489255310846041452303444182506450342638447785342985712603785\
17213904595130869276832275988041242942075683911915149850472377368052207225167\
46024937964310580391091979808960989178195841898992022837107779611221256047825\
84739188506284191677877333522561286261960957167841355707173974758540002097325\
96286177864845364955743862182223502689898218725486912953264489289903611504545\
9231498515790787465557292`381.51329918378565*I, 
  U5 -> 0.0219053439070451255120500717411979558210393123104009454302784722163\
13815032793648503152627517879898985646460815729043390051304374011518965060487\
16220250428815436471623665590611464406577670710675186053473104182905171954247\
98069403263585593911107656939100319508540559337747428459903223819831362582837\
86794644658490162486161579304781459318472293048677903069521063066685034523450\
35472394676900895003832714203`381.56644126278877 - 
    0.31578196812191965676386658293510130268281543674525080358049143403913639\
57401185471975592494539478917511958116898037234978161398505620674558212868413\
25108604121199446109467072105578529617045491514433982150836120489514147664493\
85071577128904033350339378590778650203885322761580100572709627871722326524020\
60816409854968320139201185637384327590025611328187614679428569524700509874800\
6283808792253112364076754`381.8118409276329*I, 
  U6 -> -0.561075362070213963814086320224736531081994199350063009835690772441\
48046909101296190549009533370362834988734029113233543635244845691038847791779\
67841726276359364738640224936658782865867198037888188825097467725641182800396\
74782931593680398100330574792437884926622002229532539327028523711927758402774\
01807610524403472796156902756184547313991566085694309386268387220002817701402\
510782903882250294947681604325`381.8118409276329 + 
    0.07112968949238420328440996695140520742664115691287169892807263019193351\
75835137867908214155088233494661844281447021134794646216397126778402560251508\
81237175322595012209657828517359478178392373051442670438415340847849487539541\
18430625581569424224062228930889474817408826099956943287132101039097879303561\
84914080691325408405427865716459154237292720057538491396864003860211517261224\
6851746575165154279241335`381.5240865253665*I, 
  U7 -> 1.6930671688300285013835594635136301566288453107212972733142967247901\
66788152058535623369266180581693461280833574424067545556674270463669791248858\
13235235306796333642407660226586792521009412793618279144581906698513916257150\
57857075708770168439427642983651165944175082994839313663676663577099627088911\
48591931523446279006502380098804253647620451100368240736863589678498455279882\
97953407863716310965400504616`381.76187307219175 + 
    1.91379265837599668155208293130931168556628698298918556207039831117780799\
93904544644849886893443472961670698092012503592887826279426117260720199318590\
15873613609295498826784380045199474252608022893395384955208703231844383473587\
69189128493801803112365446225894940091360428424272211242858457164175082138181\
02688532512240706646878622577020732188237609285087752905891407565023785674715\
1389762387829695841586557`381.8118409276329*I, 
  U8 -> -0.598221537041079072357894123198719646700938935254813418973122125234\
79406973444630093638427071567222904947363510318162089938846504084476878958870\
92734995233649901059195721785543469974414169019012680643735256496093510137207\
85061660147442769772563352159011563383841739309834096625711252627318607121673\
22727688861242543475517715087073335039300965114556593313439868154854246185304\
908381003977561284592886872316`381.7409752628498 - 
    0.94958764517959639068731510330560358147880599908658247288826863947128476\
52630224772754969657130476309217236162097919472434063636887160373003840433010\
64734579484522779221437823170695864182400350163622831401776159990520723861529\
19770783745957344351768686284468288062741208669597223408120619701031849218426\
64657690329858749488526367326474664448732925518975327509057373981983215624751\
0738921372159139212778039`381.8118409276329*I, 
  U9 -> 1.5671407266058458770618308486111282504339864656564713951578158637123\
82389382431031013474636217558755586474006723882727997629314709941626772487716\
16537417166265627105793451392580916923875366994779578103502036936833445451099\
49584005188089545898727694614018392356098530625952366449524913513927007931352\
34150787895529260757447897398714772655547810256845561063438910972031281063963\
4599284437871876963173949269`381.3243173920903 - 0.41538119407496267229236532\
32687123787783537429789222593100305373991960306466705240177125849710107815132\
26555688881199768217810542915474282872118168460474308954961989853757187883859\
08654714307010603122932743023188452830261882477640732947183822993412490285250\
84145429841281865094571833376929100510812341413299947635033597713472540001202\
2389610392423918784247250715065735134957520504057302773953608588723554`380.78\
51835032153*I}, {U0 -> -0.466124199305214662944569565002850801941247656322700\
08396909393387183505097107467094442196729711147109752486507388849452579373178\
99813236474182068921903130357800063641069133482630399444496485796556015502902\
11958358441365122389320794767729214820740335017082541805596025491531664116757\
02373752603332281183618079967631533710738060226957947088266150577112107533812\
801948641331353593995383140680625673785890141`381.6821363054679 + 
    2.64771862510657458440255752112015457147935262956941505697422378818477897\
50399716222778395299032790772394529005154468381980592711145675487486045893108\
11220614008639642026127221663573521555371717320260786107724539921399394303112\
21853732074807154189517177338363201855730409371118733275506735658561490603628\
35500459624181935935062213752696967500565953879521014361488032217172254633397\
951532584276466639660109`381.8118409276329*I, 
  U1 -> 0.0614036234101615802090166526250899125425401283299957361475604729750\
61468264875721422514188559571423928141543348751575681605472115271652948924504\
31358873364582560000311119316188131309519531576831964035501534444416590435039\
65996057922640758982964037119653586250239477528830655228230308346067721869170\
72316309497679869413758940231107983354737074670146909092132548914924297602715\
13453029339865738275111127353`380.93671093667706 + 
    1.76822246312471163831911766658206352066443863074419348930978928527603478\
44361184606784293758288112876370867368259276239473119382111122701507757013972\
53267364938867724549214263427817430119479891471329083226925084335087999827295\
79102674863653917335448273920032593028730942473344776317383014224247567677102\
23050648146798457194758714143657136963056277796697092651658726440475264777336\
6555058590301198261875301`381.8118409276329*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.539818521042841432588520060535653865892327576535919723949429142757\
86250525245276050599046305800472933968875157113666215760845999519026521263663\
22278179093122761826935466179416173326724469492422732320924921031124563094198\
76584817131035442101920009078425116053859033424549714363692392636983979342913\
28032174913903341910340302239805056458250231115875690103835225326624676775630\
387246206618026269607757364312`381.7047376907897 - 
    0.79319129104006644899286424847425962767066661560153339682187463442612505\
55802756123316122056404193870502905854597163368261386901899584708072754858608\
19813231929399081345315664283396888105209501698446939103800547514773406642339\
52276755887323711500182261182402293560143527749430788391920267988126621615713\
85844994505150894870450088423836335609558711963115835196625867712694286455170\
9771092257314132445634388`381.8118409276329*I, 
  U4 -> 0.9560579755353294860386039404577756822287116617415090465152611692424\
46535805646333223675373998657336472367150021245740591653519889433345199077566\
91775882260245654922962235560859739100200476685075308368885008379865902291356\
03900807799360739325305002146801315887711946895220889827194657343398710703115\
19556675400504580828944537804392123909378557493146380451298374409648232393891\
94980389798382906962193681534`381.8118409276329 - 0.2196482019974734764490436\
99985217561119155130903866554927608031262170765287563411648898460539995463634\
34405534027224465612350732773043362734083766109367214328989948936523946676123\
85604369028278976879139960177283327810678947653099977856223333833022216923527\
60642586657473430875878349780349964212765499256285997271880675023145658342390\
28475090584415595462218689628704084017364917518466570699358857832282134`381.5\
249093518392*I, U5 -> -0.4421506843058532395782948545147912807703303226062641\
17901211952848594482015679428541196788313976672601742962410184683901522868862\
26070015361592302818642370981897665052200839514344799363505867438255600009289\
38096185182102766825897069850321511213689596999714358993010005580866318866781\
02059887439787928133143736760582653889014878586426032529556942261901054946495\
01776510705746211703389463859023846466103703`381.8118409276329 + 
    1.50578422485756720711533143100060849438851269073781251942593751030608530\
27134576833630262669165787054643277592754025123462769704856928368345151124887\
08083494684248832624255765549396929392516798569545977599078984490558666342153\
21448651907717215941862607941338148024374068519466696653883578963413287550038\
61902714969710134258449638293754005229003874634072966610143006428587045418365\
8557917826491349002021392`381.8066554481735*I, 
  U6 -> 0.6738859242587372568186259023689328492897901984491005755331096528686\
61536851504771456538467207453399474623944831039634421240688344691292577050702\
32248649515701920417801996422609624265991672295273066815794865597421602560747\
86588226755784820685063538049798621281988029757051747142452440949994315067176\
83486369337250388225811047932472503025934691435885348245145431350869752666505\
65985876418093195477007209795`381.8118409276329 - 0.1900745851501046677729224\
38833308991454017584680442474181790668528239618486640001529195949102521602422\
34430745593652677475390118113882538495690976858110193662941995060226906677056\
60449640317393185841640500696419469249095133094444294599310371093615945389447\
60954170706505589077707133481436704848077860049393716774431494066289363203765\
76127229430182004397642284650024363544150187086166766600767655686154532`381.5\
6822705433586*I, U7 -> -0.175578475852522227788723303578317876053623701074189\
88071720700454757642395782347908696397128988951410274111371334121948390731255\
19892200089126215851924976437097914413145575143468506640216259847170252540515\
89453417143175825843059230081545525411702622727068204379463580515343782936741\
12988561008246405271184328132763465494273828668057482309895718703644405718918\
704809009125400765262212313425744467735345487`381.6582382820142 - 
    0.36952050296564623913775862819890992837887880624151199021977391134525839\
49861158362367558742610953454352068288694697891280076375318670487825684540735\
55053162251641449350407053105760927844702243566685558423949001428491851809396\
66504968877574450675426025882235454846663232599046111366823706648913939363347\
74892079564180283259548623383783662565144967725857283955468117585333792465582\
6441274297437404293456996`381.8118409276329*I, 
  U8 -> 0.2768188717531167454446254489072741496428789924018790877270287253965\
39405403080452388353360791171545050470637717450109802616503874673631266171873\
81078453279696102494004445004714550325797107512897806486837437047108249699170\
91220404510892654124600315017246711495228221754387741166744887537891509077514\
62101259962291933457592764278629188040543390558212481946546019631464518940098\
82452237558748255613288837484`381.4318369737799 - 2.8500892004864408099095788\
60658076651180036131899900838530833450097022961684431734302526681198959510009\
24038210333411919034718876726145517382321286312562735166382304291063504415324\
41119044263466255733149407066533249967970002011308365482469629501671923209400\
59034560144618067096068312492385439150262296281449678651882324362709504660084\
30565856603009540987692599945200168574112878633289355562650840266384138`381.8\
118409276329*I, U9 -> -0.4253387844157225814872287856332945246773214558799422\
82168567799828644889623214300213852988356669827208682830615003639530003819890\
06420281389017718741728461926241082881443491175046533340726305138020950429488\
28874227429906166865388717759963684169728138463679920311564178045591904546314\
94866207871906186439638352199593688751269383599846180469032563508555983934643\
55126691433084901418001877207717672153736679`380.70621793064737 - 
    5.60520987239001473245963599626675240674859141455208007535371432525193495\
78188584021161573340385520223849266841574072303698910570298384806220499872190\
59488804457942466495035964777479156995712653173630811458038059595929379865941\
83325677662507177704291762415359446619212321568523792789119070429139701475730\
46398883695746004792773188642494164627687260147929575925112032341302986248040\
9614086926453339892976019`381.7074747245394*I}, 
 {U0 -> -1.563056265861354982250372510785985182610761001543744645951034534567\
56981870338393868821869348645872908118019483939451517120372626070268231361753\
65601884454039298282740392786745825667979455750162827997716107810006227584923\
17245306457607902560257958312185575484637963551576949726268043954828614989144\
32508219871726337313481432108437093448904299951540325631875230764795323692893\
212904604492348550510380266054`381.8118409276329 + 
    0.31561827134117582073441689171822532863199946029107598003988710335595021\
72139789574973292611384779370828466181360505144435004171280792658705750798510\
47330762860273627725721429384388807504518231751840437191822629553625739238822\
35659734636848675021021187808616041105994981343318116419602219414574266266964\
49288666297891125343130485881673790735071155758645102509228257152577687991789\
8395922270284302177184278`381.33879964317737*I, 
  U1 -> -0.402603245951835220511306690437574847649468768553968718876221280254\
29437312399756862465265099316925360038811972210477947163644032570976306080307\
69365615047298157450619088713233075066222332074330070772197401831141843981275\
54745417594680166485821258900517623026847117399385640019295437505508488642482\
05192465398238329475307742459159999222508019166708781186149225470274312673292\
305539493666891469923589961739`381.57328270785143 + 
    0.98874177184211310263240828335695902430924196436211560176598851702148389\
29708732879351420183472157583883142574207836069250685852309372387706186764854\
15979143297907269590719693700659300488812505926227461859510873236867138350850\
94792996777846532309718019017761033636502547710876632239852851113866326339401\
00283258164492435905024674158353357649756811375920653982746859064599012534071\
8991933905074185588985459`381.8118409276329*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.1660930892161756420028871880112726292995929974064066072904959915235\
66848084883983283957537349843912281792400608342266526763392832142579847082658\
49771966058803609060028929409771809562398307211900718775911690244632095518538\
33780725541913637107328022506112418313538136771597280442288615684537587788853\
22942304696123505086276758176817019462874312341536492715843809137136078635705\
77905465094967647685627127012`381.8118409276329 - 0.6805852497959359353724656\
64324637844290866572385194796610018700065678329031549270556566225193377933075\
25179529964873457661526727416574859843125451608738513415872613923317007479468\
27105628355260304948183601160711164062698994588284361042255683545448088608472\
31292404899492140287054807408069700476297026873885939840674942023617028535405\
641555796319442865312131208212818136816359616300655020645788864924199`381.680\
7014679746*I, U4 -> 0.4006114994649882540771120897296704336390131451780691637\
09214942736124490367998665889150469826225087177407953673617726784160656256653\
97869668398998729318388431135194108657785705153629124471948030764610756846914\
21563507552936625789294942854961633615833127429131355362486186658117342278915\
42325861362249100328712987669480538249846891664444303263747638797158899108494\
09918803940447673643892012783134001810477`381.8118409276329 - 
    0.26348106024342462898395705601279579658084913725501577084924381573778115\
50750061749992475739130846810250722599859197904757631695436527691565605276040\
55836604523763780686807971437926510508050155150488305963368007713495086568636\
87948159297689531860373871644005101428867279483763388189487537514780658059200\
20058956067690384163749176166777773229898212532410696060045976194654513450863\
5691333738837952302425043`381.712832506492*I, 
  U5 -> -0.684865500664427559193957215453859220949308441359959503601934465347\
34857332175245913732170847682849042973075956924522021663189496978012352911995\
60451512403796912258762802950632754104194094287796470978865397961765104417781\
05859415518619449673846333051148561100812132885429865768809883607468747841794\
89953779645472945176735909873046567046710998258724676399991363544900887849404\
367695260771495184996651702751`381.8118409276329 + 
    0.24696431637670940534782830442530742909922178980728027216362989699744683\
59210249117548752117123906708488079940020158477146415928297397619568138564453\
63489519084168907106134077732907618421828633978340961432018122180792217062528\
98160698950995588313975960833676984949534298889530351081850486910695653028965\
76214982480792908882963653063641133267531501708310620611441916759549691812154\
4573677668346550836976684`381.5371354214366*I, 
  U6 -> 0.7976626846051471922833625963124920634267305157386715974895042330743\
95237095549957242878378747181100464910318613866070849851327595760676375955772\
97808545461461588669870873960419556422193497350878352934028732268273227331060\
66809182328233483621575992756620757005746163063504634842855899617092250375897\
18973162564550176522904807746586802520073150858349781791154441234000687328808\
7734903968164764987794861821`381.8118409276329 - 0.15183184461926072780786072\
09249451244341538053978431326748943660885441154813380901489505483852074845666\
87339164046132181092598317478520960622375081973101061564228337256381967075221\
67000644214844868088703927676636993598153375203516543052631740118330885831633\
50747862009830858578732991037420263172069786375123921467871842169965679544218\
9964304070864234883154501352310882884636444700901575560767181223558213`381.31\
73303828276*I, U7 -> -2.83985509296894419128103119852940537729133972508462078\
54364234929978484801204677421028838993379114535986312498354657054062909287753\
29126043637724331506357680338158462728010748208423456089978324206215094515990\
91314666598562648268620651910800935936265309805560352196981278730856811496975\
67590953071216646101183576128537804726472689011446975005558912055374157496087\
5252876643121372314989777489965325320130156`381.8118409276329 + 
    1.16941227916180222240371602149273179743231818745563013717852109381486869\
45621135579896621521913729024165991777756531387994011101116098015246648216516\
85852291647815641606899026975613020701043620167373957121626867736247563562949\
60964626125969674454427991901339249710940262662772865547884401161163853622869\
32912672227749203630799345331466751705352873454055449956485999877727297680897\
8920053845538305637452468`381.57883627021135*I, 
  U8 -> -1.119961649537140990720275150203975437379927738402177082585200784476\
13476492225879714316176459935953108076291514132416076805862534060175268910438\
00476341034733021139416004515336697372597275871171048711715408391021669518080\
70758927742903238560460264771497853793363772878422887974897996841292244850315\
14442541064587220746919249679717763541939248247058320572091885681580893011830\
423361110617044498333354033925`381.8118409276329 + 
    0.27592050338581517060644520612292945312490735259423234319213585254830166\
85358860067333655454361171413133179899015993660942638814215331952879204474164\
74577649994756862567507310158819102220842741451866031622172629383162819432476\
49283202588453117481860123789148053205855901054872503928059636380319324467277\
27360734362996709246436752104665834102967860768285986097037573431993123898942\
3667506422476232105241751`381.4095308778248*I, 
  U9 -> -1.257546868359660616705445929209930631690103610129848643142039317068\
17337409591725274032747097143260472534799048664252010073994306487505169950580\
82129405013891959292168483105161372471751510880534653372155035692302057402271\
83672012808550221923394241574323899977346641013741722148613061298406687641496\
62049060811444260981032347485086342631754703105685396659002605157391995404265\
964995200662592848290639011846`381.09299763895837 - 
    0.12822475879936338241412968761522778165928661775821795624670312504986523\
20746848888205372464241748436467813517406691619260176152346152796631808013111\
18910009903628613390071190186190766940875115357732559336477551119326686840259\
33396097697481551335001719973616319355850117592386753477374167814198667911767\
45693298851288638840851583683819729513118824264505835268058844607944923931419\
8298241448274681538280617`380.1628099594497*I}, 
 {U0 -> 0.7994560187439607040022848061579882481047011220411004404990848314594\
90946722315678151361926359986073951942302047468155332144261772057360184068240\
26401267353180514619298400671103597726594229986104565416937518318273607353803\
36122222782521965777053907433014089966585614738539118471726912231110770013931\
51284531871429821376679921130488266736266514652584637045522500454735047753770\
89841459655690419553876802161`381.5755043604166 + 1.9947228393795582856601610\
03176089057390662581119889903966828713184103069142559048280945172050288907414\
03896274927385246551287710230781960719809552461041154531833811245600547366300\
32442289259184646609741417912247644085088004520517543753885665117025816308941\
92162132101888941478734176127228605404678432121082173633633892290133066771576\
84818568065279425335067348650997302665147999596437942515825596659849482`381.8\
118409276329*I, U1 -> -0.1742493731134577793452762208439731872291059304188905\
87431981853793620940460212221453608038523726793360721820251822355407690391753\
23385095452704446037086482231933948719663463861120206101326949694186615185647\
58030384791241926605882625580254680481515701093781653795245953932723629274085\
89192757233538684982107225477201912318784777365475150993404685168481850586054\
14114140764715753081075191643335340892307173`381.3794499063822 - 
    0.77777412196152118238944024154327652019048570234537612438973160902683748\
41127991249626951117782567984855991571403826434969676571129227553756561308219\
12789034583712646232461431585728141716189985382173409007130751630805367603895\
03006679954646023696525516103850791635378640224175452934177807899837967625878\
39957836095318348329970190666009526660990028373775640203034650548483969934909\
1735374354072972143622211`381.8118409276329*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.0438983473576716892860772480647308549892424174162582124619236217802\
57584940165325413553488763011592785570682905649472470434554671472618905292572\
06840850227145080994208405881506292031682095450427426761398676853553147355253\
32829736783560839674593214499167397202713605776472569747738924606902949139746\
36704914565082656538937523823572579428435042398738637265723970428575822841914\
62618341299823910453740547899`381.8118409276329 - 0.8237328165642234710986083\
73456723785587266914365985737686127648911187917403612931313223815936482676421\
25967785586162717968685263425537270497647776076633397590910103324737341422823\
19064709204594177531257890276584396843258300913837660526857636441648157508807\
86671815351043520268336527251473982853465212556457711762282493033153754840081\
51544739311047483725468881954421471423381626072173567034725406241572774`381.7\
665400480126*I, U4 -> -0.2327287869523670763214999612063370859789603175996771\
45475528700122151494890234727158555278338106121668047157557642082953547188629\
87620067726398008649282900965904273235706682099544097478721831851629891515612\
88586070464950980282653580831047754637214845887320427637026648871526112709804\
47595988739912327733039476625222047874691804215154785344120242468499263408010\
07212275003732844033845998002623923042128415`381.60270209370003 - 
    0.53194022515058857890722537072195131654809823674899014520552910112410852\
35495404346377208386232176692288808332910559054450732865382533491060074438227\
85774163567226447946367700527597079684151605372214807936245779376432197831115\
82771151696052485306905639867537926874488925036700898469183419137906457842731\
88338430452619799099914898864620266333718293979840180225096104329811165560875\
3053816598426813703522369`381.8118409276329*I, 
  U5 -> -0.123199728400730151540325545571067110332822063370848048117483977339\
86040136884707840077885081928198303481289004671459485077877154436474114568230\
56278273562943859813242011498519254650831561769064557419860552588996831261533\
48698420436678729918233178304871652498058027024642153324970598019437736714190\
56667735583080370402414549121411727542670190125051393397511882818186347264688\
949904593049119913830684719271`381.7896656509681 + 
    0.13057331052194692242134562007015520683946649315252038986483246505054114\
74432703811259294606504768042478262779963747304607027454640192460251172206840\
71850787961653157616386893086881221631123860153399409286487470921357812309535\
64501663499248024752482299116579598592155631599070248567681208276126747874041\
82421512003302368053091391810624349888539981785188304327607959186535131783574\
0426006062836426251822557`381.8118409276329*I, 
  U6 -> 0.7183706953836402291171039017924814727880032125813200836597501012699\
01885743054016904246038864955074432036113582331839270340227300060606463417066\
71659230529767252431113126256906578519084109476537558348387986653483348762265\
03592241230498000225593636050094221734071707086428866837645451213442007885885\
26846922881080925602307391549704170676396634702193839969543775577430797513238\
85468696036529748534561809164`381.8118409276329 + 0.0168449663515170656301707\
85545997808038279978086525798700699676229385942039521156001855493987932057943\
22238997931280510616741988950419724618812089442076209626189910362338987253108\
72939809596067191656064000312819810691623625984934517302854127789593465183076\
66004648928753181388433125902502494718671519351971363935184311428766041387598\
07045917914346221890999194126180688950178751684035345029633795962726095`380.4\
7291824485075*I, U7 -> -1.327728523556214548250729647424119983584167911174458\
07279982232289180214916298183319033694321192224937285135806352681715925272866\
74956452668000672776665904408180247907115306365132215110325999587675035329377\
98515490704333127092576099144779025107393407789872156212194675647547639622074\
67190258828560033510470597360707917392629391297251248049677873799834207371503\
006768582327104626940099843695002962643810838`381.7910866891993 + 
    1.39805517477733477040685726212642652685053304369145315561264427101231627\
80518088460283516636330706425729415365650137206691165370266856783225410691931\
06384135626328568973880399955710075403700857751231365720550141592669051728095\
52910265232007419246271289716207032834065054840461169666600221486998065259690\
15085920750772350916048205337660785405805390984577202525069933998221366319892\
9358525421406632293813214`381.8118409276329*I, 
  U8 -> -0.345722302481085701117977847901614959234404662372748537411613899283\
72719478608561060030551400783613313389095664460278237471744485164464289718191\
89464240265476146708739996004626360740396881397809904089541021957222714630553\
61842757047652051673834967748086393178759035584120684344863110568714895269121\
80421919984205334369322576925739963016822802771838888597551312116200223794857\
121024103134811826310552317435`381.456579232016 + 1.2064579940497528916113634\
54387401372633035905141881075711482406759195917700354565474953663492263803646\
42462953148409200270539769946494566634572547923810480604148152274181094769517\
02832431490379748436680622011187247762408492651048285255681534979871194819154\
87872086879176149179836447031555482840831010590862492992274223366437289589991\
71004166068687185669101970779396113445833815812421530116762953220966707`381.8\
118409276329*I, U9 -> -1.9603181426170217599060597762962238287140007821233311\
58130767924894540321359400253316356769093597323754565640958163933755015921125\
75861219376507987139295486266061004583652090283454126762052710872355622887413\
98513334886895459871476755103412955598598068596369406147666695362542899663844\
93021398583385765867829294089229915159799090879138179038394973804068008385383\
84230498246071280694967136897659187064472146`381.41585769293806 + 
    0.19993928405012540719850867580060939399180112232426817769715832203863291\
57127437709985355724505653448288723406474940032926792322959175564189186542194\
79509600100080977071297597464109421879243312464518441836139678244971906068704\
13778781009108757939949150474421533543506891836368976311043543524860664064707\
05910251785366672597716754123531944224963175549263677407361234706916384486215\
9344968256867220881138943`380.39610635298493*I}, 
 {U0 -> -0.127099441487394428926467155492951050262195548336305588902158140623\
49041641919799526226144564197818297568241977616885166052338579373737071352872\
03176179397500485299347540547042897254992508190248307686715233383504509918973\
46020687369152786896559307589143727027494870749982094559108410424013930817437\
42628211080298817928919184001213481584147334149944991100033301489754189354376\
018851718151363644711404400674`381.75384068737736 - 
    0.21795681410396629307845368435497523329308813274904277685618418472487714\
67036308763312069954303169179955275712449810243664557642119191932442397340188\
03611879653550504668467475777247593719345596211125856523528298221107486405170\
89772817777698852804486561574090445103506379939766505473093321005459027343971\
97607298386140933206495883719196690507311996768636374802009918380644438912881\
2754645183816995064167998`381.8118409276329*I, 
  U1 -> 0.5381858194098692708846774366090074861844630143277956171128338157603\
69060403548503614665546639474598456311230736094550176437214372982221752090366\
00628743132508670782704516671590261551739659102411630266813527343906637301719\
67498479500781952714633086022097613593974518375467817131639948079018139348553\
97690062559649157078330837921164644269349496734948683651878030540602937934083\
58069712705333597678704154762`381.8030022227994 + 0.1736028786931895605074445\
30165610044903621696509032750046178408537552078906575662372672346158075624053\
18609844459070564676593509999426287640066479933317082309876267132390568491671\
10066862539634070848391055121460018408816976762447894902070919318832264804915\
24444107627557094379727344839058575636542636993422488792902670004056074060214\
68190000914972111434163385646443594144392152132126779426810763213721788`381.8\
118409276329*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.0442281110752656463807414967498959818445875838420960423348076420507\
19488540127440804960585935004302310775284918834141866577303337953610277167868\
51600200940470143882513712997864423475090190135770008422997029827134545356058\
04833211205374297333145535530576605324373783479394528624281786837675223816400\
28661211137731113491754002602162458531063887577735233713789356485445456855009\
87888973265722014082450947436`381.54077701796535 - 
    0.93580092374360695842590969944445034563573106577387014369555188029291988\
16679475876703002466135937667345393475783602466112503961441681380851410221600\
26541803728538463011487651134744902694851502903233106201226239252423209583537\
13370821737796864841849574886019227905484459363519063203598786877694694830644\
79554128409045192436277859458226702812322120331556932007165436577292591083305\
283162416855264368509386`381.8118409276329*I, 
  U4 -> -0.011966576319802597429229211496539986568038565428853636265490212797\
36466303653946387095827442919541833097733223238751281857514340741545056412905\
44540060487887947378279747729624969040897518725412477629474082035064008166442\
88602706481635001156082676147067358945655559079547928665512678861142807682481\
69243838418729621033734906084886796305790585876292099363369365455434769273170\
064322783668386464939437951382`381.5502431531552 - 
    0.11362347233003262898781162615466275161890124935298188136037507526123409\
05875012520128417965673095077026771015463300305283195675389310684715845523983\
36090260680316162203400634831814311208221256861689110954424099158158277603762\
91510428322172280140479887247332328340924677893772792917526930844846063426926\
83555983763920127529179898611880581852272535862635829359866255753927342123508\
6927434498997404037504853`381.8118409276329*I, 
  U5 -> -0.382609124594536561800998747784314432743330137284621369412716155183\
99360741232264827798673942849145895406459958150195530923237664070342252334634\
66081646635931199099116298181338187162599092315093795344697233820410772453236\
18695135470146377844237144623024335208455464854095873378410516443428108038282\
47471737965829187885440478106312540600357341202375799735895492077040375060237\
514983590593468644851753403443`381.71046880803124 - 
    1.17885220469578567933636938273748249309579373870824748810612646523945503\
00234126814401281802724119623422437824229993992686037345561847142388486163714\
62109274383767355107782071138718251734006056501172608810187610861601057600160\
10268990237891064095549813439893880551309459945222674548858497729135153472853\
61356642457790796241795065358025896657342637784348140577313769466281585120427\
7613262897407162498639506`381.8118409276329*I, 
  U6 -> -0.788611550434213794869014660580735566394586446477712425995675559393\
88704887752130546713088516378869613449184709355866401150783317125092020488592\
71401219061599952895191617593677883545016393609636697727846328028610904446312\
64932870301278154931919349276395042036543953219107734406017214415274236736961\
22404311787791477266619280597747646030254733798765501109862144470443040305090\
518944087820254259215989076019`381.8118409276329 + 
    0.31300381189678279907783094813532117437758061414418319143596422321146968\
40392005255254900353756480863211784269527985347363657704420168047218873331994\
02616023008998093963605171394750100323456029907822379581435422300618762417595\
92541656361765916497229658823968280067193444909463752280384752613622035895603\
79242139050439797070981927273219486071807443790803343977984634038633626060311\
6499705870883256707855464`381.72777587553384*I, 
  U7 -> 3.9840862826888384443938202142641403162487944959747876088096403803244\
11899149511305826309035124319563407784227922004377358498784806797755001512968\
83363808397470323963380677662722934766022474167364679659949009311536334591615\
47972313923524661675094302184590406561458037920463218451142446081768304666676\
90950725208795848476091796981547349549977717306505985056555945761921458930072\
48622657778120728347906547576`381.8118409276329 + 0.1760381482131928273472842\
34500808291677813117740326086139470130505233224631382611876056969078786279269\
75677179924565441477269506902839413408888010311206689620478351310882899617088\
95973549630329809096201482694369431866108993477658328204545194660446005746430\
10529194304661982274776615269061424663207792631269967917007628603862458489373\
48653080713883736845236781880827175674375001358923423673777927247939391`381.5\
116579971343*I, U8 -> 0.35710887129765493468506108119976941582113043677382626\
56553160762103435187780206269254174576650590348937893790059731169070206360504\
33857393977983480125206542331724470072227866146667520766796828137205095149235\
94010056354910263901655168775394944735728477487381752042089728115678089401398\
68516837622091329065131086457294838469161319521247573534523666556375461190973\
6811348151949894498525794157681464622352938`381.8118409276329 - 
    0.20923306113357949459577496191842374583040681893523624814741766280030751\
40503179069949633758403115937403205646679655655111141259658912751412940453784\
95716630155767961266005545275617938892876828156825265041876105555704276477332\
37250994168949986239976565997452735659825977208746161341761396863293584109425\
07957193828124798444880808176094464963692696320397689799858264418682613876709\
5151483271855684428533432`381.7541112223725*I, 
  U9 -> 1.0555894453533444940327829000566561224918086381357070244712611262245\
69050978550967692061053290011025406344805090357136406377110210509706413534532\
25487762406235264414755840590260303885915801634997393857652580847361448366016\
49221608842347153139076108198308570549347940867696059629149019948077018508679\
07089971918802933698574614871108094260257379653828875651439863246208125498076\
09948345003791617785184726242`381.13399916276904 - 
    0.28421550909598983326620506139497856417878054984628694362444772372827432\
09475319869683047610860975644334346281769052023576174521601511306210332761654\
16564642257199893203060772617386964142309068248296454411149046910779102192566\
03367661850874011888354784093423149318678794283887112083274745319601853135936\
07234014682097399733822411074012861407241438206003518528834071631829001095890\
7249972686740478430722685`380.6835017278339*I}, 
 {U0 -> 0.2285219675861065957834828745271888158494084287611937839977761259041\
13310319736150551317314551524813248930654602870927332380434371795833180191020\
93094670131342113416273696290175067660821711227336215791415510121310022734158\
08095436917639299712098152415284841511398816836212304635493455155854068758980\
75825660439735512160153852418679540519520183434887349659198560751188584608036\
77154009010397397143906517053`381.52555344905363 - 
    1.22981060936792090763047582936176371884128954603797010587074007374057785\
20026681283048917905692496371384765097925505627113702932891861411591761008034\
45836603001006438555244482647676384924500974201651875014449393557719695970157\
36322156228797628333244505888958197194872452533722389223327676887646551522765\
73488225784988422252066883827781422180229312541181706043459672251893860035403\
1954385140238629145614707`381.81184092763294*I, 
  U1 -> 0.2981562201971321056967386573621647490548114542952473231833512923445\
52750806849809146166448964425492821659419260292382367856986842362625875472006\
63989021472716635042594320010221854864508734082958768349705512408543735249668\
04293614982921467132032837331345673579365833498193606334025568515125823617169\
01341092556663827408476225908979396895838650508741176943952379743470524513924\
10143854014597500737907244866`381.62165227976135 + 
    0.60345413488765914521079191520701876129238179912797057174921833961952197\
13965432116471574693983496767841413247913763261937243722350387334260547252324\
08482159112567470881270550414437735358329732745837807868206545701586562133399\
30197882187453745042610033853239534840266480764301976123321237973057907998136\
41267640374714277417275066215531745393838704864799715119194831621856964145327\
2155487082894109729192461`381.8118409276329*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.1380878968615665226067154024843129934426144749716314610515334223747\
71727963883907427093612330537097871109911459064303409743561121953475388336351\
98949044798878401506981789717074671136733266036448531179748206029668158064446\
80862074072618630138426305139350941698167942450500228661710563910015205430217\
61078646380331979162894389988518428048712937546377989772455090501046781209982\
82159455972692677086543875534`381.49712890937315 + 
    0.49140980188850577138234894795930934418763604070307322615365753679331737\
18582177979356447144195504984982079529507728625944920763881945255665377784431\
29425017182882130913986001639248008176253659832583428207535063278591576421535\
91147285784461882239173155285645401208197995230652074206551177458190291665627\
97562783714642148578903296008950068286574858393099483109571217839473328761200\
6572943309527023053425313`381.81184092763294*I, 
  U4 -> -0.053662427826415354361056772176595656530382059471744472208997013639\
74905576236482302566247881474245531111064635182439951477154236376874043427419\
48323723225574049878704361875994352944795924382074899253757447620553512985469\
93385941614163698550449267384459851341945263501396715503472187759352454620199\
28534715003213390686121194534658530265205603217150757198120113102836477958572\
63352780683085208722187747351`381.3581654199564 + 0.4343022527985370967634424\
19334210539824488230287981151905349085799413063345825702218506973227679613856\
54253928424581727238601614453237037273167077119834506825214622645398993073791\
32758185686478344058621716062524456497178266298231557935119697880491415920108\
65666608567946281735890642549068248770894400667481238252050984823259440434330\
20315438703322470288666183151247426467249408878448277240423389864352202`381.8\
118409276329*I, U5 -> -0.3521437714155542433112604463919045751747921446305478\
42775456662594224682602497564863713992414294329538015319874043922031810949968\
89608022980878268550281414459996386527724604355157445567223700915672243193591\
09190573220712613045208662692613500121779162565167329893936717579339810296520\
40703056399943169853729201824166792152698136448668238047802969704119454034926\
53058975004580531648932769992361591817467028`381.8118409276329 + 
    0.52284572066095193084102182460576427377006988383369505774394991047727718\
79402215672241991346042807181091097544190540512759966947423947751900894145333\
08132167916819853005774589319949016973329458830939327816466200152961858648354\
80913691085468062931307665559918189368357359375231879021578966940830824801424\
62845758225157868324028708633620000707376126919575883059607418427354875797827\
0659816063127783273832408`381.7717335608392*I, 
  U6 -> -0.135126014407904586866930221892127421180202189872378418092420999248\
97705358241266286089564442093798347298033231102336539863747850173045398560833\
85773866330775569661781786655519875264551707214446468349006394508246850930945\
65598938495305361728876925227915380140887295565729609817266649758113856984628\
48267771106448599603415815975261853302237563234579449046659867050784489867906\
477560560402340324302093203033`381.8118409276329 + 
    0.33060035995843587235719583277452170801678126976378289725949398049886474\
55112464947912051628366456217972584191733326215619943919491186785928738221125\
96326030692605498401649265549169457970218240408090620302516221416496208898592\
91355986087958033692317350708643574884587723522048281043744330544743234633832\
21337143608024934169873019964745086447490108935979867700752014793695483139933\
8101505908066393534459813`381.8083893568578*I, 
  U7 -> 0.7032202243780125268851377462849806282968321289898228949346580607264\
26765003471337956005641781274057881736294538404779696038093372002092317391010\
41667779860584876976546347999919230345962981298349145743572174095894939653989\
70707638561337754354159307942778424199000825153748592406642373222055640087785\
56659629044977295150116422633674383258584148760921273667045197403430556123756\
3610150724367895901757346839`381.8118409276329 + 0.00624365748929400295871769\
85978775651092185723921471529599763059877677096176915468323435440964469318159\
20250837911234483669654711297783155219280855495840279590638768949161872958156\
21970692167200387501273665830091075978499902382716295680839235117188442011235\
96138259565755859482900590308477445309160382610022615326788282225622259495470\
8454715752273378065524929589067123150357800322578009134162126345961945`380.23\
33328311349*I, U8 -> 0.865579430832368438113223084019419561316849665434465364\
44356778149871251421396435071762386816133658297861723078845644027967860133000\
20265868400969058265742325236112611573562324510196768899131622525695838456835\
43658383954922371721987213634481194945599977562070980690889326958171417535275\
65598854915697228436156411851624437162623059140171803013755920269375696791011\
765467102682924847984282714689872626402558`381.8118409276329 - 
    0.86646851494349157671650129286697021633591495121385425077992431986406506\
75240069439254591310527250402656475667096059048811737290666434282025072329014\
29845611890878003458210273097958698001948180004389572889779293858515987473498\
78066762120459634647399726219346409984631879584805685947488401196709451875964\
53644060309854573708694599731696829330641251076655180107627055915028476945005\
6579733726331007415080141`381.7305436229939*I, 
  U9 -> -0.728814112770202500965097622786376250439229299376175486042774874506\
74394707442068299345192983415103037410327795795155202860052564225386027137512\
67926462321446787242246964501368978388257299406384185437864366549615651245420\
57604114852757200096564747114650469378128901232004569048467256038640495157824\
67749384253902025317645728371851531195895518813604692517404248520248199604417\
235453912833275707068929890968`381.2268397991579 + 
    1.02463287846216410105881232533796028780278250881379262243145023428351208\
39691450217112792701185413773014482073432408213495910310867870093843286233668\
28560359767713225276377149401054720795279533184516413925199987106400426445878\
03737664120606666241366411674685695875775174566478393806618979417543925690250\
57488596958757472241339803290850090076055483447119489990466321711037594315725\
0540959569993882212173244`381.3067324506938*I}, 
 {U0 -> -1.323993667985748686861363439892558888843750754031040387919633759006\
07700753990707478278670018340863794828809423738300803970364529736695010706528\
52615335484568989430424042887562718654940980323215136039860320096435030691027\
75448447314335519075803593030952396294172723305064679305008173326804322318550\
43472491411058793611767722010878055818279955573845299446211145021442862797471\
300754956645774522801832523881`381.8118409276329 + 
    0.03487049210220741893112894325493706755966687425503664095486684928529682\
25016917596962296500815274557395140809284784812083262042262111951273206576903\
40731158166755508616154825353191680159965469734899243191449995900214161591088\
72948580097966809843513559503714385051949129262762375245499824153621863483296\
60975708984892288214884610180208539560858440379325785079654395575236116018723\
8261300093934587177702733`380.5811409804268*I, 
  U1 -> 0.6967859881448348801837963607159300642999153129045539849443522552463\
50717399730158126566255141621935208245459644100184895392888310823368336722838\
73667675555764789370768174477821457531471578675821154309398708183014603376435\
40803641334010388903096886808224675434699297053146427679175262033548848457649\
19691966928600455592472613155683121371181895097059445340042694096161723886023\
8694550681437924250027883174`381.8118409276329 + 0.04682734773994085521478904\
42208337589326307835584912724844451168601095331076669063615859741341525245659\
06383010888644733264306980281481460815821555467720394334786691130338034547438\
69463510593324161171527027865827283799098313707600654249321232422208861749097\
41082357285163215990480882849236341886722337190052713124799008671647605321380\
1446043109652951714980096269949566018658563535738718941364217967598307`380.99\
16127378008*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.530126102737796294451928882455697256130822671091196849708380296704\
69874183691383764320230851538024068954599234660132096464459322996558783042481\
81186246340086516608080609596756999662691504795761734707442469626454730439937\
90953588184084239143139359374534189454609667693504329947515482045975411819820\
13652431004838992542301974749640341155276016845290025875553459175989279976591\
649791657921647904473516415242`381.8118409276329 - 
    0.00515262530519831647654819757805922073784388097780943137810421319796720\
38581339700307941109747093694623020668970933988562516107732803316617764342510\
96077734623504403522373607233275163001341201173737175180054173225728003865402\
35334251198597140831819435531093189247453522995658979538448228751169728841052\
98118758885830712648955421075247428227851087706796361810980825451862744249462\
4302292356235127307834769`380.16565250985747*I, 
  U4 -> 0.2469090776193744901759235967221735949845572123119171898037352732505\
39460930225045943510399476343727270082485484453744864562893964605049965488254\
91246225914207784083231658868811024938027343719167054467873843921877975278902\
15328357242082686561141823628982473986835376505511063775094423680024962482872\
45391618174444320126895906440903029097911932540731001311381801955839295159245\
42826659485287322374131234495`381.8118409276329 - 0.4125524789994644643513322\
56271583977489846615467074660784004229224287066001359212223204502328910086107\
52580554222581639237665425254649668485921582747761226456811517317698012883154\
54942740243923267949547841757776114225062879056025102161096418605097878723359\
33201407802769031402977198166205010252648070915380150613371127929389023260188\
44622032515602465548064073299028027852435310489062211789039468735843623`381.8\
0553621904335*I, U5 -> 0.0788769936929776312656182420054886181479740527170926\
45122665565728296183576837406059024058419295154496291182474267529862879560382\
34709265068304739572149965534501116019924294716045337344790386291231815934907\
36878957003464332992771036686630703634944533883648008692108833192620239238294\
55778322689943841581442826123869940356035227278080685900962603365741588979783\
01726764049290274388351246713470027939962178`381.18589967858816 - 
    0.73429383484200843702214555640687273568473469431852963026186085878425460\
12621779226799692737277102223155477448813198184991856181335990370361192452623\
59603176953883256222120375169333537650329989805015075445865535707425476116826\
32433614589346825715900058642066811061641994023588942612644009510521778644430\
65760510205354583779764254401046378161080253749221326944913472171823233098569\
5326496095697797884911265`381.8118409276329*I, 
  U6 -> -0.370680983262730848552492367092125870808030288437491401823070784752\
68504516242320223169783411884500433065480467578078850635303310615317864543536\
54316649552480362571022871189390684981069873246674282644055708734332388752613\
72762532481625095460655784424404190108846358701127813567558615551261368643664\
23353193784962323961452919294178820633444927457545410067892720649662966620339\
430418410067363261187659563901`381.8118409276329 + 
    0.10366810617788293423618565918444918575298710136991269756212937054720439\
10973664295142436433401818165974134184404396605209902962842674142233979611413\
41842986535670945824815868519246103448170624075760137850245597823992984176199\
08765302155006473732083335938103139033729425288055628618039896783979906258276\
51282458897707667796053254739131359383256740965807108880717733188306233788176\
0706640218725833081202094`381.452213837359*I, 
  U7 -> -0.549794048982361940269168154733618531839590306651953122115133328013\
37001943505591546098955963933285355467815688147256519846080627957005188414644\
74551860901887099665244614018315092080860648829552606539777609775431837861747\
52241083706549793326249580574071284684285774027352999445118839641578038881011\
84403692571605348855671917433656053007415575997777597521393637422313894965178\
529850505910000716801562602267`381.8118409276329 - 
    0.26131329741636175742238049867224439185117231590084124867360184876604427\
63104030354843614280926074819715926288212983157580589668014366361425913096378\
75629593611698484389816232034757555478239977190912630467877764763663705536992\
81295201511027868159308461142083878962095961843049526467827140261734390094132\
36622937075427379827185757609830296852183090448614632884957893716789688437143\
3889033913153347443196195`381.7541454113688*I, 
  U8 -> -0.354756029790116630990596920723931832768448774290596281904351175207\
16494706361951718614387317986560605831460665918327645819093500817624280733312\
88299855950934637124544375988403396017361665963758238345503792040159185889298\
63032629845476083463657546632269836362803511424631032551755061466613547529427\
65295976064428278721102564010012616252464519860824677829954861544749627306358\
765461828574755387091133991054`381.5397915439012 + 
    1.35046310934451932902046965806894933571152580671921306163826662412933995\
34019680197925778681923146075188038171141797081851662580707646468114037272371\
07638433689767030055357835359288821302226384934786516352554764813231677587082\
48057507446648993323801393100732995378287418955050613472759951643883153689497\
40067282465191366090657789537620875863124839234964468163850041154592212733329\
0253690152412037858419345`381.8118409276329*I, 
  U9 -> -1.447200106859548960642317280280586355236447239710424587218655760159\
82623094804770344628685048245927709332282983108333062296830649365305904860242\
55149818845932237022909628405472080608331958012280850088353358640350100462532\
60764056943895971261319393339732093890039110990529864312938532068520981677875\
47285156896994558403747318607144078164755159220821034647852791812696489188639\
652743909795247107254421786122`381.4412489650213 + 
    0.36300230649999107740428867287504233655757886849635774750168048305625662\
18933890736441163987223716577738778603711892891036394849975544174575695966265\
57481986507560434478554926486960372773687026692907844057607374274575652818708\
56860815553463527052239098058282730797982385339875607567617991876228637597663\
80152837475532370437051104036446446470805800899947774634136197591924855545844\
2669117269156221388502092`380.89557169331437*I}, 
 {U0 -> 0.2792495027671241682532420163663165192941299962216223210883635277666\
39760840719317128650216152602793970613307778210956721817146176528540848535927\
26103201605637242289458978258366228830722908772824244419318553143303528057372\
38004496218119060725173963163301370822007422556339087230105834670150593232048\
73904286137718750124955439849789804216296375271851299939430422001727581538339\
0246803090268338227356580588`381.8118409276329 - 0.09533881251265449549967458\
08952434758367347996561350512641371782983868268891515510763671381911131841440\
77790669721360661951424011696094706977820965883752443985187055418672612147089\
20214580608195421566256610873335688962348439794190484708191024706258733230813\
46247142232863648355680947818401101831468281663121049966194857310466377940890\
9494443097582179074046683756208753796640454926164906506146075154928154`381.50\
410663601025*I, U1 -> 0.22898729268705343971097901661304509774400469949279108\
39580147980094908903594297695468163405463291986138211337452424531107848174594\
32323661660364479151479021802462805637493205017030389198853167902235188668480\
32330631647516928217364350268337225189417074548575024438680342358909108117723\
56969331618278399048427919240303452527367176746757385187261677441164812208077\
3535352668038151457636431025625327395848849`381.3996695365774 + 
    0.92789500812559079212376706903437349909023063085677243201992642469548225\
70542635616888043673019207545054280472986711991009483644139315029198605872499\
38040216393670243052282957988840294268955027810116492275399260760046198441714\
91746913047425959878918949746797094929256192960360027050052032715798530690032\
45741305102454129063332127253368051523065428751978320143099374491395245335646\
9038338094581898627086844`381.8118409276329*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.105881117503736947722645367402274409925410838741641455936017612504\
39823525581932821311696947978347976383092742590625832596074861767911281059209\
30215500109620262390319560475103912663352742129742682334394212835022347741793\
07478527523325870608185070073865441517529777752215443364302390173650573952390\
08542674697659255504305109938072180550634791172360354968569104964218208390342\
177015547808334203584247357852`381.59178430753644 + 
    0.26941497756833736086897971854875468548672674288325383119725850966454540\
16170560851470449175352058132564294618669846375486383744989240411721526555612\
65602602977525131680801813385464960730945324659425499290136941974095374981671\
45426772288092822455469283324210470298531644150420508385779680993601107026505\
00797594831785593972667376842436602326471174193719021185172869030467968929354\
4935477312958502419751447`381.8118409276329*I, 
  U4 -> -0.227893099717300660373451477901277266542808181397383020845794930161\
65985360830105684433840357269739148945332277629386998431284820823796094181055\
17866037198403360029194259811146657958534886107299910046663210157107700052797\
31258671424665455729359836375475271621989751163293047138584204304972636439894\
12973881910701637012505616177340152644837780564220587691002909380695450016797\
750406998926367635858804566562`381.8118409276329 + 
    0.08381587263559592975524954747202055923819960502884204386181875155002695\
18445967927950160512361257561333313130113369135299591584094656483757399105057\
09026318054353464123545604416824790143131025473956041662280461086792795095639\
62275619118973911198485965098117802624316531065020583320627045881064441257487\
47855188119980943812923834858932779245167418286725510599958551062658392166678\
4349640716040973231723556`381.5267679726391*I, 
  U5 -> -0.775077403716129526569066099450146372952595995477876554460798775629\
20487615354134425057526032118156404225065112742393644410825694441395529104912\
71350699248550695371489869514050780350777964825575612669082277701432747189261\
87527185414881156913091943686742467344530587287567321447202556705567281349223\
57289159583229239272449747181799121609520396860337360520807279884141084400047\
031715424330638466261444764426`381.8118409276329 - 
    0.41278976341678401888323825171597380604413212776820126176497569121161404\
19545636749284823298224966203244933236641449505325727312209469514260533881447\
07188850652870161647767547205629098289230882088876495975636053516943910247077\
74343838265779209361073675579227885626393139752319818577951494879313173263903\
74063966477924127947334604797546782075068168759104447730613025428449894790096\
8359483638323175108009129`381.68734817210145*I, 
  U6 -> -0.418770656926063829840833866194491396197821581512365828652419763278\
78149202466531841197184332816132611876363901655842700650971169596653553589955\
74015958435651190977919881742936848182259224164389378147793010690286979938055\
01904511693219330872011097570456735008486877089088728835314729652452977584613\
65097418719231510262168425069130405413502572703420489456843515353150732647904\
525414180355466859663350511515`381.8118409276329 + 
    0.22716302154515399408911648300357980270719580105856493896631099460495146\
18126851656709795202574319371639731292088266709525307739361102057852087199476\
22703340246900271076286340729923976633079366788625899307968263813737897761255\
84566418009168942384104344183804419778430862419634160218220053400967205352327\
09632979345124034634376511256074864673337622931699968275603483122759928893300\
1097034505030262664784325`381.63649275062136*I, 
  U7 -> 0.5788682763881011678335340289693010957248208736763418998434092114098\
50256514799317788296558591222267563940129268171898553513194303257215990212220\
36419896123051068341769936101603392351513392455430366096320750843685161571564\
03476693622762903775942920298412804878854685657000546597661003920316501524543\
61642178794506630035406590627452048019541354218798905916835134827412583195424\
96023869277393905638705369651`381.80818093088584 - 
    0.70600500327853305748176649139585171791858141292177482433884385873106015\
73611675759454665039494331626424434050488424021179343030403152706439688030139\
41923051069275001100377021015580738506848294516206584350348272380009881857421\
04845160325931727761241637260855792770022656284293128122675555869534829667629\
92572170238768959630103086545420077757945869859858612050647543067512614647590\
1093938099096907899735526`381.8118409276329*I, 
  U8 -> 1.5033061124280711728729655187203531647178530711347205306211619163969\
23663218386160505081504092960287374236805021256284228283744036926383779376588\
17065904084134975815266590132776400228494999690259515670193528853659689799124\
35134854701622616183525475528429828652793017449215384145923326081509039140093\
12849203238708004132606459157688654328994057945773844278033096990602674512702\
19992918176402953650283903672`381.8118409276329 + 0.5434314564546492894959441\
78207559863736652404189985035475919963003160480671642251243670038240852016740\
82208346130754953011903220045663502810829793417234664131717499367324891179621\
61467948916068837897791209667553537160209194480448599578885503906789626764037\
42016148330360066983614010306067961673782835011027921496150759963866773295860\
12962014958293421184388339766240105178223206290613265234673054092327023`381.5\
6414897507665*I, U9 -> -1.008342993496457620718157384802783249922872216992046\
79367492244981908479443645363778668240208395603752862743417756805385626758900\
16736292038655759407365422913242539068659409390375489657873162903103853320029\
84810965950020079497041231669205709781717722965325251619716917455324462873420\
90090498230650453063635653857309966166554113582815918011399776255349582899852\
246702636143828193783481111095713391686154463`381.35607776398183 - 
    0.64469741538921122901564706371937795248492267662053233782116106926835421\
43194629435063444103270179935595954156029267145538811573464281170344496552833\
71533745437650517210663275028752443304246337764330580104831508664834658720229\
71437651076142413709924625026727172192752633612633257598813605996067575834569\
95346706609980120770727862697517965981896998992578085798640823138511757085851\
5962342077685050044581363`381.1790524253694*I}, 
 {U0 -> 0.1065691762469443026470545913237963751830344117384131407242672346197\
93885062427311159328492343600477917661006308305885416792549021343463469578301\
54341852429296926863590084013344451163162656233743503146360797740591551362035\
31440216002459682164018516093110542037416915542523596429321298157759113246544\
61275725225094054680154750786168973262069727306612513659329662182128381516918\
74384162037726439945638885633`381.8118409276329 - 0.1124519701673398638875077\
75448859191632161225807077406252760018872608079214792073229588370466357358667\
35388024039030501122146240172467920760713368712962879101256866536387298466179\
17827973161299914153732694184373832109216881891148370266467565243053390567636\
69457661036169981885637839787178814885860476616550594350787911736107047777717\
95177934546326146141867546844111763863561310502520653519455864425481132`381.7\
376310697791*I, U1 -> -0.5780446049317788400318139105482030837119454976111193\
13480780592600983341437296300766649312295587158999398408504151780501664473256\
72329388226454754327681088346607244189809827285545740687230551737489543243954\
39215144762612435775337524125596909116687331544880496431229498129593000810869\
66774662267631966012558835781688673724999084703429539585999050678741359459249\
99072666346923790470015457735533053115505591`381.71135534637165 - 
    0.66226424670342120458557125437152719976133509279522161357468433377054371\
19350417877501113536178159275737592275357979795820582069446289615683249062424\
27827277698730286210819591187649887446270032523640314221034118352689431148311\
29881394110579243250380279923900075164367094224257307964621908154272769138569\
45779760747278783342854472052246666759306686486204634321407762801349125776891\
5099720647532644575010977`381.8118409276329*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.236408533718473603845640882392563938116679702130622295688213829995\
05595194946907800031555538529317005426376929848054046165971820969079543972774\
07604777911627396148872877784226239221585569534328596449216309117862958515733\
59380919146708528591950182330700714664996377723163861802582067581520196107789\
58005700244412653223549796165942025529755913533858466388968129878550411285116\
007729501993759556544737361059`381.8118409276329 + 
    0.02023280553383143000212641471507611665951313803816117309142236237988697\
23190164155214818038945214886320611438826683921859333235977399303419926373843\
91255482208925794129101668031998586029599659417087281027614598988816585435764\
86780486509183374695037760703326203151656896862188850442864166492751213114416\
60676817384553677513894911779747244087872675330963680286404572418112204540835\
2123035035026118967680909`381.09597188116965*I, 
  U4 -> 0.0203995037378767172378204798162986055096765576419310314586499220575\
41688045158347895151457932863224739818109409494459758753231676243128100139981\
56830344675649033619521730677716100996545971529392868039970894143124099917612\
25535882723679504293235967730986584697710848706812745972233432333313370497541\
91256443368044025145272514648404629178605931181210369697515713847149056394067\
3532624295891316514901077097`381.3093830469763 - 0.16445372953383467244777276\
72523545101848764610068911730121031729083525075220161414127862369407426533204\
85933497690106705485971050810453329932370222470260870109554902510060802476002\
47290393722676580090071796220197219097632046812458669624699139761970930115805\
69722443022301883099243667430177200636580671192845144799367804936267899722463\
0482742472321539718173885327178990807255595285871510607840326451646651`381.81\
18409276329*I, U5 -> -0.32519988251460750319964434175730314363721481798595438\
11668097643919899982973754088358948207732037468744732251420533730586895634188\
85041754630886204275777601337837746262347825536101268535644542217235916619218\
41774628775408236086166269174314877603652456348896346831299769699827747241892\
17215790441795381002894018203107961239939216749740613742103264417672639692588\
9128247072421979817965821993376748519585976`381.779555041907 + 
    0.79141776339139293968544232038065028822986930353250207188910731065432092\
25492889859575394214173078699280269483923467135598487607411706911488766404837\
65370761068492453759804080505680985217998292031011290027157765410378591544942\
65744535550189517815772776847467538180658310263143188187438670233524551371002\
68767820370131899477229538548788170487010289647523646651281124651589789408242\
9901812644373536345312823`381.8118409276329*I, 
  U6 -> 0.5075848545011292875382730312543341355381476823727309181256101758432\
33147822188663707315398020462142721564056928961451377837314582317678445604869\
62697861444892375708830327738630726115638045984038296039671604698773389993937\
44915258035644857030877619649483228476697247409993330775607835736295626155294\
84460306404513391488192643932736736692085194582776239672491376588368595880297\
75857810760607009259000105525`381.8118409276329 + 0.0011302411951170964871921\
62703442457538008672338436152586884692935631570503673122562634225727160527118\
40380497792004556035921796634619108146568112611639438997100597132595836339030\
36380111103632734673320681066403271169592974732846134933551715789070647235070\
30970530588533910630848568398165401078938089121971632960111203494873661429220\
28351439619445174646541015155181905812694276344363356436978095994363133`379.5\
865750876135*I, U7 -> 0.66394641519329173429665867883397017510924998637648924\
10099137205930590273063069503621657190657287470985465205491907554198819196697\
62284088288518273611690525397392085804857890440636296059238905362151858718394\
70523644394886199759524592361263670766089490331798489768504553041412664221142\
32849888370908303862517535430067650635591286361834937309740923914424840694787\
1757538006226140935858921346810662306955199`381.70842974568245 + 
    0.77581799674245801857747370049651913182832640702746900482693822648136754\
74984874866403340269984241470724112075110711811219690763096177847944145920287\
05763047564023364619420913612230097337373300780242853498761331500297848568512\
04971214849434347296477410469183792829393538863542887431918422239668643697323\
68054916463851591796138790143212903546575842946447999852838716350475325561875\
1073933791224592810051718`381.8118409276329*I, 
  U8 -> 0.2970090190072686453455725035389010472190617719309839524290906800833\
28036097714353542275966307536437755861449513562245446016802339585803989276687\
73381543780544780616998424895037625676496048769436909540290980933694310045096\
74046280972839554578309457939535749198892514697045693985118837143371350823219\
09292303945525912365995401589899305228650188094947863544173309089095494143244\
79358095416727555872320272923`381.5302943965851 - 1.3865630533432696577200976\
29062673973233454836381428163026348934476372759501337576398513038416351415395\
82135986287310653415784184791575223194023254970652412494874976350966333331599\
61294045270157501603993802471146878075467189307308187393320018392158079899950\
65696225207398287802112009489459016342613498966681520685352405666594248056015\
94829374976056939925840635976580576733818179739093657149777368382075113`381.8\
118409276329*I, U9 -> 0.22967348614941490890891639036344398331061139452231923\
53243399766666973940619022709695341274512949936144237235951565582421111701239\
94340243132187385947412643703301040678411096771585650347357091421154267959440\
19775426943253021289458839833216350868077930738641957828524765928884717958445\
69375128548265083879910599104205904910723536790097562519207259316348120604543\
4851462497242415424254664068690816682401929`380.7764840463137 + 
    0.77080598146884256111374307003310513199113574936522389898845218988202391\
96457844990430147694544727529030862409862439385201813226317757747427035128939\
06983021819577204333225505666905426831702958208132498314153824410235608256499\
76793919569526571594909637993988825626361501109017355029729324348194525129733\
34716026314282671432648041488811340604350240803051886419137011002454435476962\
535114855969290853525994`381.28569834766233*I}, 
 {U0 -> 1.2019880550882981449665576068130259549535892753999550190151083489428\
64383384372374071543609531493265975476075466963117147793111861002462301702732\
83718871258222378683189073780398819595910124206913084968370164028518915950787\
14586508172320969133238294904355071873927066234870335630895101883051518295191\
31865092165454634014307342400160564157163256483581906634451836445420426351595\
4531729579538079596454735842`382.16716561948766 - 1.1455611920291228408354826\
61786202631105687599505317844472605599054714032465564306729145451667310299201\
65842934390176547933722555036226365941122910993943127912382669606664912033745\
52544125832613627063105500473602923704784985529963385155947664000865717459249\
71321498262998612849895216396929832578922541072624950290643193508768043428292\
56471897918315948641940882945401007735224788064394459095779416292060713`382.0\
810764346668*I, U1 -> -1.3858158858402698669999038861457211272069366118208031\
98991423040493858092656407492866175432204637041756742403713451578434137948771\
89551088275295566607972128090736911616467007141637169876677345345544375203621\
68279297878592064879800998943892458348105326936395783371856466790907669526753\
61582345873276868353951177656357220235904505823880260972294562608869012490794\
49079854330076666634563713803380870136760384`382.16716561948766 - 
    0.34248060980692673568872897355588535314515863643658103027424165726710961\
30082078730290086492434211584940058912162268978526427612761671377748337559792\
70189571403742550297896666523981457011796990770728414900959384700755909278376\
71356078815939264678477185012070904464871298906816612508795570071266405436742\
00915680664040620737757744657139003422839819911387182269665358708305607487082\
7764986344339742566004407`381.9053992983141*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.595120067732960566291067797214087190924313288389705440620346206220\
74624452921378834424689085409982521330326004671541604470894809442444713235041\
24942663252652011870417397789469968434856539691169622690911137633158390192412\
40348791350096589333431449328554093826957780176901440809405890019889186438614\
57367842596214863453102911579341860966828457548903070124792627237866373387931\
22746798180747627034669638797`381.91827421627494 - 
    1.44616589389448376051687739613699952888738637962218771739504999583783874\
18782077094637941300991095784581943010772802831708023741767381141614146117482\
49013112293200585686554567100269158890623833140776252810712945685412159494765\
71649456005362912860161569359740015332080088932566049777299099818226602056227\
40379608587778454976343020535667127748461523971508214711507159565346227624607\
1116329391208024198087182`382.16716561948766*I, 
  U4 -> -0.504145201216987111275824607558747457624628121007921611957572985386\
54588515459536686984029165629957002301190174511720790342183240383104504914147\
20397043781610496106417347354040685656604690129270278381681551703178240759306\
13429366364938337475238599910416632375234274333494430266618841569255730931849\
35845875172084419240974861965261864113274909220294887822811844494212763566854\
868601504880127314863424117693`382.1671656194876 + 
    0.22007783600910875916851596664990573524322136177532370329018618094163887\
56643792609678586774160042057868962714093679051279919792995691970823078313811\
56974137525821520916185372947774044272587442714475794834379448168116777329574\
15517253686966127499529415589940999920527474575814144706523544567917006602672\
01958703647672559598039421845522810324729644320238439213974418295056222903100\
8018568976921346638469415`381.93218999621513*I, 
  U5 -> 0.7693369690514360661710376051835986084390050335121380964250829161865\
98122956343412619582836027402298236668152295531624602009313714364908971148059\
96369984670347467700082100325165704884591269065141300782569385946907503073219\
89550982488248572897551833554192162569946198250933931615926349783763101389299\
83754184496640271190582941608731302113119139778531799713534728904920919100512\
47632535841836384028345469549`382.16716561948766 + 
    0.17271645024109640318981421859094069308056674090882683183665500543815438\
60128019308445100124289527747088199048951418476308540826929175669997410739607\
71958526381708836162409782785700696890251910043425460783083893302168936925501\
78396741572709437535190400244836734615967016655491506041789029003772828776587\
71228366123544239885880151482100120864899104163248096154230360511956705209157\
5135644109379668511910619`381.86810833445077*I, 
  U6 -> 0.6532239345181992535874620490582440213060881005391252607009790410051\
02328673157447182066396581616798450145825367754044181235451621732550816366423\
23428540961832338162174069125241389036473408888852969297999332992847621602716\
99071282821658956660321144725571324378103102943869292655690891307408203047679\
91479945560027198720663633446700296763503786325656865882420923260612906653983\
23173075606167808672646908721`382.16716561948766 - 
    0.80431581988685137582774601894741082396069693051679308471064223112074073\
90804442700406899657793510895506575734442941893365433492431708679196279686116\
46572041261561031048833540065530073451149727201484962418304828756188888210745\
34416961430736809752982941181261794859094484638673871074000592244604345486367\
78647500721190459210886793332936397868885212506575615096575786229473294124497\
9846076146776570821664148`382.1163915450225*I, 
  U7 -> 2.1276248686078604234787214290659930323690570485037798372290455743792\
87891724075492487378175190046796281848783492707206154997788057290970932916403\
44394910414039510254398099165490769495821946650297843207572276375728175437303\
51445460999437098874498018949203433358911639526499265926983855036108552391840\
47860702997229190434773273342820705568777996534174841330928688988197623197667\
04592837626625675201038759405`382.1671656194877 - 1.3110431447692460034620765\
31260615332396710083762835886707798798211907101106547063392619989617269839965\
22269422262146892261589270524577186489809839531713618789317506158391959736256\
95675181730584412505205484602076930915728208404148109854912852413951910529181\
02172280783131006531220334993555651165791177096693819257134154060579087646795\
5726384376728724229075616082420960591428367098203516114386106109407863`382.00\
59211839306*I, U8 -> 1.150930217528173308387998758805991483380170442148548794\
61309401573062248724201367310347640397329808208196913267060610473281347360177\
56176979906354892875068554093340705949946951108864441569482627806862785918875\
84400001488616654097487481615173102392296714816162441949470360728314411451945\
00773135010558194602530644535781591540729099724720361017849554997460976099938\
093362520182077203610002643926296968627208`382.12179439994526 + 
    0.89489883675894576198027014666473098970609413175618484698541432581385947\
43977181261268545465392410129648386127359767013622996793900805199125183039051\
77534418744325174604697764194832346789614571102789279569406398939668927059849\
32488193590298989223398980939798219904786934100624037896310550371402553222484\
32864997840207797687411512120990913100001490664572158425355674657245882215647\
8439964894398500257405175`382.16716561948766*I, 
  U9 -> -1.244406719347261097813119067468259476023483094862196884721802228371\
78504512339323827628307415576442072565361506325201301446527289830446874169475\
64300723121328149780958887628396606832917745798926615125839871576765468263993\
90530315333236768022565960041631218978141429984506499154901711901261837867111\
50731916201950674687573727909478571890594206163967254940603487680807198107877\
351756108875374770600768746999`381.5278431090916 + 
    1.04000128881842601762768338058704455635850633513831234671700919260545447\
79231003781611932599330950250229703628664383590865091288656374433072258547591\
04270572122196554743833097097166464284749566108142369089928603169713906683665\
08253076242682785046960475102862073744862732552426879490861654806871090484933\
90919703969291477288567561863756196400830524958447859668715733179235578178053\
0803692836047529792963019`381.4846167425359*I}, 
 {U0 -> 1.0027243469263755407608279620603181457424767516849619011659741553039\
51077940465730927020455561958741476101802364791310972141306947907059416184562\
18498182140656647526154015022759331376305518313498184589576603126227704391279\
12133112166452491149243197659639490501479209375773941370042884348009126928220\
34776622238861412255990281632535595156581593488460698675671386140384530491418\
12356926178852662881415669344`382.16716561948766 + 
    0.56826069069504912874903240572024745478208226291183518394962727583004107\
03068666619207176496726599144749096237347740531694576579423116836695542357226\
42451189566267301283242091660611340866790536730885541093670500040992622148229\
55011408084787907122880184831095511025358964848599143860126503823652485186527\
75984304735493467956495323615647872299372935268104727776765452200099177889900\
8352969002226123062313986`382.12969313529976*I, 
  U1 -> 1.4024309580062498681068690289501025318183756299781282115620480996688\
42997549153186511248961596965854349383333810037255939082809138612680901877576\
48279393268520820925433112291846094971600629819599839264342528507078361377398\
88005587625695294286164856465573880364524594519278782670346776695326393315180\
37889512506330248611468508433076868381308076710739925927184381169410971415369\
44165835033997341476857944652`382.1671656194876 + 0.7458464872806870913075803\
79183150185818763087967988498477335219716762949273181826744938605999080478296\
12186387123892480333854882718980783337867679530735989217155439490717086046387\
72311906736350441978231742736340910732504730397555177671675874565865004385219\
25505231438267046691238198831792594553452603970112408478722896061792160463941\
62494205070931641878980480600362695352644737988009097793420112238282504`382.1\
09259536636*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.0090221337592778359985668896131363625067340855761808018036862606767\
30509732464200427896851327846567886282240696013357458146002298420935073260248\
25418042850942293304743996741454807403121209209094646979343553367842503180672\
24287670230969200891593327861558933402837940551427959728755406460548396636678\
44704357805125187880474113983721031617413093311785335764826375146901177216428\
77496665388665609998760358038`382.16716561948766 + 
    0.03512673569367910075904554980160950837666508432695586752263719188100951\
46737829750724971122560334314088043964439634430745975846784714993039817847703\
32755015413999687861931338177306074292451821653514303742860601546197500694763\
97234542006141492817834423596036535932529459030272903820702676627054027836287\
53301723254520048790022522415742078823496068906832770707363885290086005199663\
5344597358704938128251065`381.0426642939812*I, 
  U4 -> 0.4770627800142521014201914737588227554608046448292357221034517814858\
97260948481202926421940419461991620567609626331851563840236681787079660003012\
52307480133786542414284665318746762980082504586571966820058749434231636552773\
97160312650833768569905486966474701453018421620491505486705519915726334303946\
41091780555315514371089236382742553196094691332895635198875947979345284902853\
42321385148428040957948079534`382.16716561948766 - 
    0.15186499335036408333029439188032578792656305913611540705761480032333043\
35679739398839338951770618347738601908776923441012238098041392096778843687528\
79349996739497279357012417253657686756069051692243698005115584622142028956895\
45286007341098966685845561733514592024451022107052103240142960754347229379955\
91148322859835788670603610575892839657906653189944531544519977067801198447887\
7164918292708592908974609`381.8377092388225*I, 
  U5 -> -0.374145562881855786799515684617221988298468602951098546450832732070\
96603201474347319061221788628220597566789510316800042949120189928041777745188\
06395417961671868765066167977738289001547624943086978127696219461099658838336\
19361931204627045187024961007246260999635600391617666397674862606874156354362\
99563098059031151369043957474189357185240473221547183932079299888885470633865\
060091089372138136334544310064`382.15867980614206 - 
    0.25520936908425904552075522533567494680601074005824871372971649965370267\
97230994020055658869729235596977730289661162851270112783283145141993620031603\
26607189248608638058923136517166005531156396283940461081693676620258695508317\
37815236215997071728996080139250905800205446991603665840766083182613186490616\
60058753801820352512360145655756609941832522696497254077225692299316026422248\
2589029473029195591028732`382.1671656194876*I, 
  U6 -> -0.875215491277380116360482489011150466041806935012752882837784957061\
62841006283017795926891791094243414371996126386045947769816850674806914407335\
71430833414857217470098014288593808926847289205043735753499575885732688525012\
89599704520020490717637951846961860578572709677009297517990227115684034086224\
94193883650618931273319245417163496249556851953481835674539148585999508713819\
000375037412017738894273259236`382.1671656194877 + 
    0.05806313006251345368544915709914148414018860703975622840033438060196252\
55040973995519105762499836580489287098309923743332535219982886115101786187628\
52384638411461641764941482385594396666016813465696420080140073976183311631786\
29574236889387532570744781217118821907852786452102700529153754658666101371019\
53025504130045970386269080114887378282288599571203220951247947673642987815907\
1560034924117022302275571`381.28933880036686*I, 
  U7 -> 0.4266170939492957636108516424208571654372660549879964185524919148942\
42479924360125593080285380605569937774051867843987936519875342131148116594406\
35967445636579450497067817451319780495929784010061695463046452463518121636311\
82565380829618598168959309322225471497617787415077008737535804789040405389771\
29929161454714913693703642255684825403112416955854423282850226800109127362330\
35838121561853446929937154531`382.16716561948766 - 
    0.61066622273793435584406016736928404310572448569475797827857418205194992\
57755960463764215729939514607446786413635672803326037203077735728364614869174\
81427784109565824749889161266384974689120349110726660895939352972649133550757\
39884812899344987459584486687162257981221750541514226250277620082054114267912\
20747155899102230791951805661357592874037378861825962968799022234562349282920\
9056883882758495547647452`382.15550440994355*I, 
  U8 -> 1.5961418135989672713374646360428664119115221929887875012767564210643\
10798031348882718281514228155130134938314257688213798213217248566532693453341\
54775197543566793020741348215334739021989949709762299749358184797957175150032\
72352444610547583289524717452128283637879826799879272973442061527864114918918\
34589808106370677864577211875681324342390307420802161106183469181782868648665\
39582149414859361809991202241`382.1671656194876 - 0.6922788314277695650847584\
96565368415367015590650539601095478381007247898038183605496393722908837318422\
03631427536512624928151809258533528488401219150046872650987687496728678245365\
38782916935059192576180297265351214064054313703618629387195831175071007878457\
94813483612947909363338741442177685708126847231420903574188953251878761216495\
25042354505145169144914822707760076693601187796508581266182365320518055`381.9\
2259461326825*I, U9 -> 1.9069065281164155653297918151157077952124962068640232\
49790613878939952305231261717611499343852215795683900096237020382355334630823\
50002388805358709996259478836194754177939431411319373704178917059736728579516\
41283644150171722080708984575213365128669505529649138175134511581539270087717\
81622866490104012505513977080312745114636117565378010104169794982671186185246\
67837274946647280048148330160963889972220411`381.7470846429295 + 
    1.49194933899472269817099364332915911220618682352410503654493482367746581\
01516806367675910759534493059994546694335186242465099583111962896598882286743\
64862243915042239137302698287286950620977614897071780058636063859918205876777\
98504166405490059364416539634868032924147588980511351725451350375682761605652\
36717955350291422794709109397762954669567799461627158156774706808502511823637\
9854714703557833400224933`381.7200009935962*I}, 
 {U0 -> 1.3670982015641229973413968878229628778146324201120291894510299592053\
87423375504138660608787234565007168045997223194627243767410865798542352565182\
93273901738253183498211795545324744788850841838852507097057936670208046396782\
30900045377433953365750383570545937300340231301591221541493240924021801450717\
82732772730037051635525076941678526788533415102005305326195365438468966312830\
70663908481411597540776148594`381.9071864049039 - 3.8794483034711130236738917\
35446852010865265099239103192709196677693847313696984048449667921300434326287\
59294088182816677769585848157351210739263967849403158866192539253924118980097\
92516377082288220887751001510942598744890794308012604021611724598100916707637\
08344430451665551029396764345164832269189448570331685272822783356676341723361\
85895367449813404178543257313741061338402957139596319187740709922320766`382.1\
6716561948766*I, U1 -> -0.928783067740271120174045533906824030813924853988893\
61793618091738175666677187279025563352647981104828564075637226651395530123601\
17115467847902009187361085085103987784977221969799220877648346122752473629211\
64550140958268319755840636325417933553540251832921923198082715499674464168341\
11943042414799759730853429137303000306646291536894850267081564955616192319411\
772623759402527502663055118651587183614448655`381.96369767322307 + 
    2.01800204578940324513255850824983938630895363746915866200867664430322159\
13020565550925852521361828618496164371145864308649692984400270015580367157172\
75051888179824963844640135493906590866278641353619543516973552311155707054216\
92193146099896483424215480184769546874075877459120564864135194165458452982803\
88401360836291545397990814761864589396247493596813736726896305475902013159113\
9394294941580884096451431`382.16716561948766*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.5513693639075889330074296944393977102648875766802640490837507312787\
18431715065344346493338366162175326469173553075334155609931989808176783164620\
49207537659155966046638838330186771030796181173987756242918628897502244726206\
23636873115715939050406828445053927330900051312843450907480477108058147651527\
25608489669440146039185236941306148362116482772418295717125982200218880926779\
46270914223787396874219070547`382.16716561948766 + 
    0.43029102613810030843704189623978497906415670099816054882401132409117566\
65127338870309573801621022257728536541627341481805250637512642116073833827641\
06443130193980344059213555070264748522911588893824613488247007508629160215041\
33449006890988079272852866432764596275973596736126091310763980960894322331571\
54917944446720030561388139500064913281561567014163938375242777736668628370965\
522423294872904583201717`381.8499570451441*I, 
  U4 -> -0.808064438166821864563077484046853929288786801541008596775488079642\
63630580114113554979676844807082499013717841702448221980971996031626443811741\
30032167461502583116288232693762941571456258341849156733447681575291653523278\
41480227013494392745189260497233351315179758313602747306885219979313201088038\
78803020356747182036380858297502855892991395909989549821681801799760432507947\
059263458480082935912309213764`382.16716561948766 + 
    0.13437131675447927123079652356083874600754379784807995253646817104831220\
37384108619926054339926932783956537985820392017545736234044486955341378672870\
17486836645695751978192118757421553067324126488438475811174479586487303819116\
30924081322310540021910177084780324485027582424989166318210260780393979475078\
47754363525246870732841955008733433726659152775500927527439123483515461656826\
4822851722025814737314854`381.8376591858349*I, 
  U5 -> -0.315556857127417308578413699812736008758777344875699238438056313683\
33466585528602449875550547798161984627170239675113129630440650087069792586301\
38137173866032137148069483063646202517536609890519007427905042415723907518945\
38640413538308242362723782886903072112291943726367572637223935208879544305940\
81291087251225490631382578755551103216836439256980892699598483992739443359392\
048616740112287705182029318613`381.97958390118197 + 
    0.63138531080544909194312227350323796332831301777570838028479667071636414\
26624962157400292926597735170460304806425472898090973451684020035772483705542\
88786655571777562166137200898033217510507223107128398906358742348251439434158\
89883579637361747606533856242034158414813014462870851216939802807877075723172\
76019103029380428668390598100447977719176316847371653784896194236440169309165\
6568747117471833185117695`382.16716561948766*I, 
  U6 -> -0.301618265041104206124727035564053521172935876483234637022051862275\
81489491970263320885473468343652759716532018923094055310267904937550677433116\
22610226884664601701338374876631587613228823709673841543302916363128481952497\
33725742630115777446960355207434016121903655570299698085544135390264340592807\
48334343108272219278182984462240774926980999431103148054575885876194738884389\
669239199039110182968882457741`381.99148802071403 + 
    0.56587374790667808189989927417176967496045717338404911638636251859424351\
73136764793295004959986904783093068393410775806397360604240122762037561349777\
89386895758636187626147751373392131048716345737366658888163672293818853016520\
74773447609877813423845010098429900017593778656676846790322053135783589024427\
71101768116407894570578049873819488784162401179164177006272907583383829866878\
4070383313549095345383408`382.16716561948766*I, 
  U7 -> 3.7543518182838789180737531973395433745432880856721756076718782661816\
18375905364947128066010832217244848454107199112037292227579413745521670609449\
69057824174746289192615268166833709723757372312861105048780951902469043107968\
65974112506993161347707118215823160930646416434368455288173436987673982863984\
56589267070577587400807076179531288135030610243627335031375765256368905351938\
05813698094012950283984917409`382.1671656194876 + 1.7449223004615262349214142\
05373124606429564274008163063371660421165482950917750435677911348600407684905\
02618711982287110088170566805139841497127413033873635743111958041336686503406\
06248989308965488638784440625464924253041064048096223947484631380059349343436\
76144651650523524563657143847991618251902004979881431621571549909378019716785\
72897463487476320316554598759012109508600670334789886539590853150759536`381.9\
656215414945*I, U8 -> -0.0709189843838489117025863789086220668167802690344684\
60093010384027307241833836030919446267640963995026778125631610127849590251162\
04145913060616401557958824321242955135322244933327146561515139666687714626715\
75613173481670575575836721074498152865480283214613289949453139640714272330858\
43720753679661191378354033359624534229154041558447949616551679829078762700407\
48510118271553767382380460482396359061361393`381.3216314371639 + 
    1.30315902326209518564289499651026855788333209832707916228405818957873213\
87342053681259709615666571542756128312187623930972600241218069507920201025991\
99579216260227147108844719175661425945710417205082387118406073797848433891869\
68187061494178674023937982179903218820838124665223827927306560977913427606432\
59428974875662846123903073595771712070623892123167094912268613693222038254836\
160206310888735103102534`382.16716561948766*I, 
  U9 -> -0.937117042429722097558529055392180005288292677728054593256120905307\
62657984754899946997455071712441315644873185655729215703377738173835505240976\
78766426393374923271290944669655995300727442889738939700361498361955236255001\
06900623426282706829411483955108486850038317875402951584143425596603772886872\
73622675430533901060634009472192985875468105098502552430235638637141433600051\
203318960830556504102282174119`381.3287759609985 - 
    0.42843681327632744287705650169033183507236144398825399135904318656398123\
00610146136000729042423622016192854465616239637756141831818911982750412400512\
71472801812249453349755036142909347737748080235261396730315145059532397479383\
92050589275877022118809239755985136445810627558986450222435901711244635669195\
20323382533074448292872055076896829577756781114622082422267699970445226382996\
0276965554251683674490996`380.9801697412275*I}, 
 {U0 -> -1.459849570157771211858495595278265255000385176351978707017222277804\
44894262481346142513245694212116880709300983979892885297455679016072910448182\
29788630547016824348637552403211720451009077840704410548114078931741731001622\
29167721770671153439905828094881660907193105447430047254939652821093365164378\
01763696386773399406562890658377802460410875262172997013958172671102279351661\
853555990086811234244253067114`381.94041109180654 - 
    3.45159463040894232321810813028621508260332724929610703072996935107507961\
53760883103694614180516118473291389361465359039798123323779584030899309330326\
83907297209716701512716427706840416352396682134385618666006168106326260434792\
49833429388142816202063382208658569199445169026453189793513440589674113573167\
73785680869460983386061461060122814305953773796520493558222538088373368966070\
8665973154025729873050961`382.1671656194876*I, 
  U1 -> -1.286802910424851272862304643136933606308444570586734643268481358758\
47721092002785138787036500482676958088013083454145614130598816250194477191884\
64152783209885720140988479177731301088571083437743773870189228966288299861482\
49053549825903986649875687612369097689598376847528470508253563436545644825948\
44922192795000635413200351871486941498122163914593279358024092165310542356911\
289909864095106547045169977666`382.12736116352005 - 
    0.87918364283410409402204067155339817527637503851135490069331726212136526\
54750727866011440511241665988575810825072246250254627169325348478866418558534\
84935672064794534504504687232451697495385114525017320943882154165410919993191\
67956765989735999211961344893897731974307473358886697801335065082260828842678\
58296720557847645299635947449900104994408557105327645864471256422724443777745\
5246175577143136882710931`382.16716561948766*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.724299162733527068774320039388097477207773493628216408431220475173\
05152822559821120941895965812861031360858155680878618454881192562373118534900\
93998378812305830281603526574953696075274990890387183151913590006735928659667\
58532759905478012784989166722674024418584217886803456724952614513333746690396\
98105353499002447546177936032728096185604504906559043536952891751003076947038\
838247602010319284624951810207`382.16716561948766 - 
    0.60515274289469423120986308510485023326548872782179366137960106083829526\
70332319196943142896141325960035176377335551597641618075522930995356768719065\
44378946353453361092782076148059845514933505397783767639376366565397080725193\
05512357893729117359491049487172153583360151989076770215049614493120047692166\
97495834512184555663756760872874535816504284936833743579564681520207166778874\
7045022743039386720603889`382.10912137077275*I, 
  U4 -> 0.7944832239937408624061895856239940323701280703369780727351949317104\
46102654932182567124466707397332478516042002148947950251845022995110909839926\
84840424174936148811973052999923450876574648702380793891217255616373515224950\
67357421476748791608530469472530998460693425803099088919775463778360200833963\
42220626927659217948619577694142058695692060237377388744974840880005316553038\
72723220641213192151211977011`382.1671656194876 - 0.5453932897107751936485663\
21192372327561337601792297737929613468986775713066029284441768846725878271074\
06895928489598117958468375963429635986087023387335513140724745108660229962562\
41138343110658788533729487143405296728517295225561945930490613079573462248210\
30970735762123792221732782777107658978465771748863741620529083011341450964803\
91174481665462454243022511776891423013068214937992578958024283983120769`382.0\
3131211282226*I, U5 -> -0.136182209706927643702136400651522063427005609836776\
39035748755676436561780129217880638357488252685548719016925303943344193605834\
34836215877311921457842733452291265735799988803334578638773373177555468911173\
35517327849266992173899690923442721975898645004125873473607704019070568123234\
04773156827984083343200579830566719004249191286463838906581328608497106479884\
697065806489812623660691899636576456006858503`381.9937147662608 + 
    0.52312166501064776747450415606717629070310363377430892431325320694879253\
91471242755599693193660085593349125770684691776144221423898468676538484825782\
59423925372367091600824007570286718182912229746832763819650726151869562039720\
91914377144347451634974809851770581852790196132202231665924421062091978204872\
37097161002633475325700995518991910431861105612389164304596549721270553944176\
8040154442178874466142658`382.16716561948766*I, 
  U6 -> -0.711488185607456224542911237710673235357544666648307784779012383330\
58314613743499411263613718743540893699936348131577779536985794822929217366681\
26563127251310262375549388635934772523628805136755632054822633736662423918654\
48666797961480676965504429542205823398972378320271011557273875277950755362221\
80898531394765325703446225403925685055197758122554941877786582998047031176612\
542173801121670648065663188053`382.1671656194876 + 
    0.61401678252121215120370387995775449924824377321890388255490521937499357\
68802050774731355014903828722330431373429920852424108323084118854540823470539\
16309490743302686044053973247377786533796517002489812397154246600334009949883\
46060936347152287222230181522592762854481598221505818588381498968120877930894\
13336150085948784465668453632604692305340740462913170096958375543858144240491\
9154012933637367415939219`382.0658446964496*I, 
  U7 -> -3.736077700006384556909349155243312433817816087445084862515726034079\
46038945880519736056761983731220332962639342392697041188722512160352933814793\
61600122268544816144613506601737570059141225233184632468767081089638942954535\
09601385356915093364817437919473726205840088307274953451692543821423146505817\
45262516902889066644672274288065688999096506277524560579797739779313118396942\
81356519332889639612396083877`382.16716561948766 - 
    0.71646454236863085218273553239123903024852059090823065436429383998155570\
07099148009534079728749247160135874881846886114925188606067097996671675947579\
64274645216898718746444592464655825509135928398376778571738380784012064544050\
87506275909520275517154032550775208799065065477520377030731151835580235054162\
37502643873393408848296399217257659053198928743541348705011276861198972803479\
0379102642165550369838886`381.87213738952113*I, 
  U8 -> 0.1590468515913537308060375975700042150096700130667443635481822661351\
65022810992644779612261143482489878358835411841467820506541618950153504800860\
34100266572517682152496259527760560397970617145829693377021463124308198068023\
33709136252913726031311106114051245369794837960368674907859249945496445922625\
32208342413634125012971281812856233034807511618163638374841983297994082852505\
70139402141859658887014727597`381.4500102508214 + 1.9760028280239604262425719\
86474626572337903650935605114835621711939520519513898481216453098779330305144\
86704061995163109574173763379195951547136577143886331286620063659758258187390\
79446306073232560764553851130311984463138263225090975194158767656124006296259\
33329109589178834605877169562057535525083329367534566005679179043317061894756\
94730197748179199384522182353982933185253867128153999007145832346002908`382.1\
671656194876*I, U9 -> 1.21638998485298953341122099950132788697723641592124812\
55999670656506211545687774443962650018518159783133084644851978589368209344978\
64988774127544806636815319193562445556144995528439862873280129964511822312437\
75805733296319089222477240298744020901992417168579990482843950575987440583166\
02941676380084839560049568131507591004296745542707721646067087366492734413914\
231687268330153773846092531219467923068476`381.429570628163 - 
    2.08960480429079337049847182349995259045130406887808851070146359825502609\
18374444287274832928968439531831525399729936848303730666546739583103129052750\
79855951062481558647193502171256207068598820070964108114412211787622572403047\
15012966911976315298158838463052919754591347250939339873050217504532197286839\
63660127785601682288109715678483847815669585459379485148176400145373395764781\
0515631224177214766032711`381.7024233382118*I}, 
 {U0 -> 1.2152191972193355356114190823865464771726062687709051110642908249006\
09330493086547474160130200958994624539923161925814063253883776144309869746084\
45297840763640606503145090281426622952367113781835912250389304292008640100459\
28484098445505636099982275443113449940432847810782865872135615092747821875653\
06988122223340683660835386868639527119954267341521998355971933228323487420767\
16250118670048252271005826943`382.0950089713249 - 1.4559274970969464441257457\
91848495167050500468630442009104250825293041139809183088028543341416843784581\
64586865597650260096963357695075974430048010445441303236420039152360647676185\
75857019882896134374205787462172030104967876261593200791398625385859101050431\
70585508796042544693231104740232665425071432951179742306884607555446307536042\
76990844690337447527703858184663987948363392954726207934964368202974031`382.1\
6716561948766*I, U1 -> -1.192527005298702211353091190023634774001200838828783\
80941807097868455740934119620900103844758651764438384943697435738659796244438\
40885069016618959578380566576156517408217319785118002869053028204582502292272\
70347186090389900474454032559172666059368386408218977388966132555549240207309\
75164195927448545998314685680279033683406403803476048878734754668741811752524\
105126514034130588835175274400242350902479715`382.1671656194877 + 
    0.00306577312931113640992542579484526662901076077675106467658238118837661\
74402767966758075702844012467838044564211425561375921833868685887976433915955\
22173453901140831729690558540388695540261341813891098988777386278228911840035\
71445247306026874141961418375237088602120201198520899486012908972454248468350\
28763525376763475645267001836096721554041909579193139929006423897669073089441\
3711559546766971934715877`380.3258786505429*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.8848207810181068433599949440799736694977436842756619712027018073376\
87941168133915457430139325900926166877616511353260296084505736750423516527936\
36260883428699802543712338378222690553951845444272127849794911408305173370472\
34625311091964998567409689578201498366034736192053460961511702017269619043644\
07941172269215915483555156851412030985956882895122524147943335212811272084498\
04677126972891424919128953591`382.16716561948766 + 
    0.98433697458543765062976799788926236575015388052715847803018217171676022\
58376921577288053537248030749689887081413462194281123764256438739693058344970\
89827572478705542037480712876527068851959088013842140272267313581482651911356\
80893553491586244063548746145533043120416307111710972635929556992124786643444\
60091847516159759533664416134251346659446899197632163813601396462834170128462\
154911671320666872556529`382.115086493033*I, 
  U4 -> 0.1777656031509076579193412704191863048141719088756173706798602690880\
91518580252277143391653282920723019197043495787209673278064312864952640461308\
98941691723013217946977060425451313535859689213634788666169816807074211719788\
74826935555984768524770576355843702576021026438110783005738702914263005282530\
55853091833538347165080428955146647683155709566312024078901186553159888146144\
79039127026474946306370286323`382.1671656194877 + 0.5377026237632758990089144\
19767066378080924055589123133207393385127005698256756337928869776049644869461\
50461826839124137991407335587162393315383371984715117500008807341220568635432\
41938390984719623544491462597037996757819799338629338665104482612331143496866\
24070056834299978612201438204837592222088855610667294620310830059413980820087\
7708240025589579749716170652316319742935857522952785282430089659132052`382.15\
598655740393*I, U5 -> -0.1211117678489058198937926458775884986347948954296234\
89803264316054230514245146644975093651455568818537309985557318664804784643289\
89091417762998583566577854088249200109232729872486347917111152893107373896384\
99305054077213267503478781643588410463458474742586448555705159273865109369787\
51237228612733174625744894595810357912160837811749629511172307704632243207344\
74705524815788810852056654405606163400513201`382.1671656194877 - 
    0.03395956522004660749941584326404302065980336916300166227954635989845511\
25432034095793704249565974011134993519854093834785871192154171323340709973272\
79355277157601646849794363853385935184220724264664090432308887372306163260006\
86860068734351987871626111341366886107305426320918648603568929860516343110404\
29230173694867305044588195008770066732971965569476092879677358278125370046702\
6261917422743964238372813`381.962229037562*I, 
  U6 -> 0.6753615884938307547001742200765999409516059241712354376404310625902\
43770778069250840897004715458247354651483049693391274283003935433716741528622\
81595133838645364944349215769064816704217355987393761132827537460560733927483\
94233673248931110766964361494332711754712843506877152277859771222483041038710\
23130800522830623773299976405851859649356656123965730832877801127816020663575\
71941457662402175142293536701`382.16716561948766 + 
    0.41082817781883740485953317651103220387615313996997135858341686022705047\
99353814959857588858403673158656576393799912921543109887705759660498382061674\
01147954152772086245625300542020097138415502224875825539682073400945325755100\
97625456020542604232364441882571978500322955765746104907669420499062382281886\
04049512406128761004201398177504301287607523944235412641728641195441661106557\
6952542331291101219092576`382.06671329306096*I, 
  U7 -> 0.8784820866220334290508831516279707324557445257507678715340897110738\
20360809598926544440003040954667916365036069997493200183830715929117580170360\
28478856598848825196360768963721349771229719585528251925086457016777191354782\
98785883572960567286614942346115667713362149490246263718163285281404079017235\
48686504482826903361531601865794994294695849997613955966492035885697862446347\
87857231199934816014741554796`382.13669517212435 - 
    0.52005317658815418275426099789506534771417897477225001656479666098707824\
78828227282312269596930529542623799314318549290845544947673022485569479108384\
18569541970938094265752348274231893304871457260900000319990783012199840013465\
04082044411449038634355471821434352770425787720763156371827536605065387597419\
07523221442342755715282197100125064685590506255876626347286049866337567535597\
4291787809269803827179756`382.1671656194877*I, 
  U8 -> -0.776586201777355954143967165440699420931040572069109270532259760296\
53467091963275212419004824115930605353656310282116665818528907920239051772512\
95996756536010544934083375238238821692463078340445103107260858870448636968998\
57898292242842463560731311536066720501763226978355863910936247269923287145762\
87314504146763115748614306229367206083711475024646470328366994859470804839594\
088668871546412765400126460802`382.1671656194877 - 
    1.10788170490686455968762928019604781183498831698278073201149022335028325\
73461229783679638039244711190496528255072156709838566610537686766927294355817\
91337019959102028129088837171041376331817044783430008798800233524975478271497\
96054560054049473599717580780761524363014843344083110464934384807745259558555\
44400160054505999679729915574472418494783050704579591513976470523445773965628\
8396211751962069984790339`382.128898902911*I, 
  U9 -> -1.746033470484607483725529482859025179800995572708093285859559392258\
84345446458807415683904548678158262442144728330507043496452954624838442813366\
37435399966840846580988409630593006630674437035810919480619879081295155601073\
35345319142095182967737415010151921397326772423832077342024953559042697964547\
76367415533146247305328251011073014610538101904863482950738047507209886814115\
368623784377842018319991606459`381.80883957457473 - 
    1.35529082924488541588036843936840780321635489929270633270054937807886380\
10886130433631263460842968509475499743748978753783071142555936054558800935943\
35430793626084872458319540458171296598715736067808313603683110547846400066426\
14595341638459087590783101258680063958881361349910009424076045298604356017680\
63544348343128262913221453138046503744915565664841208591928142038169535416889\
1491210641177587592493157`381.7446458184186*I}, 
 {U0 -> 0.3542057612444489405050315884996249965909337180243040629103726331544\
45445678570198992103701473007844993364702970037219138167543255272555335884710\
34136332440532266145508862391416141733891830578688057848934082813663622584457\
78763698979959752002010796633586997244745609357378775222558788642587684342147\
75339575890996301812743855931692695718941904011610632005472582255446291911139\
70818319354644100573965975323`382.1261389206191 + 0.2374415281843447384804679\
80263282520341063317799312024367337362240736179042611234028311678360533233221\
41121784151477644981504061670690802395025632775974424691569258513945322607499\
42537268137279477109448925126531680695586110953382776464525876104833631491123\
66824392067569077881261221323273255013111475921894152378393898217825359606534\
48935131497590845624183481881783383470353919425522411459795520440426958`382.1\
671656194876*I, U1 -> -0.0325920875510778265180726871552084018713490610451036\
34197833840721839568268491826904535668988284542268402715854735194780327319072\
73498475703876801096127088887024294555598570671557834776237995659155076155951\
98581088104846167827259659562501979492695569521194499790015614196977494458615\
18235152031953279239457734572777542114222578348808547203200906755599881371782\
41381453784219865310721547890184594188739709`381.6397888092728 + 
    0.45588477331501544825979971342433216049163666818456575654535380435174771\
83765336703279059049590453359247317300292197182392979612111037531707092887702\
03012646485082009770422823619121533713783456256175949560947049018031203626931\
25051241341116763157741198762329476046125035190598764962716182581787194911325\
82325376225816735933034385465934241208150564392038221014462063332624534493197\
68110772124901148912338`382.16716561948766*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.1427118792426690545166691972798382788258921639010449055229441962307\
38116830058143144159251671857613571884628944337835162231192198982723303186485\
76737789666737278276774891744939691799357840267433632551355815853784998546442\
50612056979078804512594978417947159843904714473953118613701385160550585777411\
40180405063552747936658101464544302558991730199643521302960862671842998065285\
37547127756846288105307063705`381.7296666631013 + 1.0847534977419722054420627\
76680884337568452253589370784010626757518884578892957348845036349907792854438\
10922563793807425376714368256464984957003802965355550223216518876598889721438\
34349405511560625077640518292063030941700930426662572255067287875408865290478\
69259309987444484881407338350476351540926886635042545095048658878229313425738\
44747782921745486556786088055343391874363208913355835569571463619185436`382.1\
671656194876*I, U4 -> -0.1370201184909150777037441246727595028588715369953192\
56533143874572168233533985348031376774069538756548915962100987327588054155040\
47626768022904450066444650743760414063791536632056941563458079999798984417413\
42121955241778486445422830065464814291023460729960232724563563304750193270423\
55040680899063546137669432440987093734906471756488948083534712577273251380445\
65780907917555562060587409385122097100528746`382.1671656194876 + 
    0.06560211925955596354496352236395260619543946483146301419981573747280972\
30279256299899323070802139613592119489405054418728906473104236308713290953015\
96852808003939899610142057609861919413919977507387784662830365081351937448608\
11587459737049598616051645198291673961317911026373080072517314889976720689249\
53005639658253821865964676736617725280100937009807325295166617519574432891048\
1683823664939126771267509`382.0104494582676*I, 
  U5 -> 0.9904217029107794585775195786556309156394452767035295517857951213356\
31273580265850149391795757197060215187173810706061503048092610098037362949120\
06730704521637011545083209580918303907873331523252356624092892279809866525278\
33523437513291325624648380958553081345676704350924488694250891645654894960467\
31841540193151298289491181830120587179281038646351102459886302472662221606079\
79795231666547138932458718007`382.1671656194876 - 0.2373847493977757343092651\
95253671584315923057608911694400939631963315522102600267845589151723323677175\
94764280769477959490993166565900369955028339827605518388180222692530275941316\
17853401282708838973716300905357848960256378897053836265152165468981638331711\
35843437866387695483962626405382080705886307970686169956060003502989516146904\
71485488285991781342935659176816074958970508856877073788899631405683833`381.8\
8219660997055*I, U6 -> 0.3356678182563922958083770111340249115579983906951602\
61093559151617490251174767458591108138528434628367607384426784754030362577122\
29803303309430577120646188196224960393980428756863393962216303064976352302718\
04559867917590298835658543442522696485010270881535440140642040852862234004988\
31861047315550093629752369441176701896222111534849831475430953274023038963392\
74124631885507787518043868084347978040185438`382.0099197815653 + 
    0.70357828464944175313497956934699322702270715290286205754659843527766284\
05684582063569145782119752569815177649529691996306322697339396407857700091525\
39043650408515185201820441102237604968695849601427274049769617582398195289016\
21436351144558953718176887706050869002874729363565605895958918022920616327003\
58572834080828618834839381825098764801289584017131080483066847479480270559884\
2279770464494270427709642`382.1671656194876*I, 
  U7 -> 4.1565911142228677316670089578525559595342606976460401757725876702291\
80824697625124598340936322678444396797032718507014196638026661723695333699114\
38348252830275548124541601312808269325585426987691934621579597416662173200128\
32268321620808086259305282095379883237013345784017945461721365380691079108348\
83625676466203275853471814102513898070228838730531200906333623700178357774175\
68854196005664417508883078853`382.1671656194876 + 0.5146683827388340291780392\
70641278729142901402166201920232006415869318846747903268490078517634482557197\
51837243035735007077824170821227358619233751949234249864567637539568463195586\
20566814443986981221938711508185900093996217710888295196194514595444495854698\
90728601743014744954714550920993970134814198676190246026845759338116958593472\
47963548096896787116227293918022564328485772734823856290993921370195661`381.8\
7274341931834*I, U8 -> 0.3135656508770322037106278070777236403488942986165494\
60421671366474009088415490039952605132550695492616000793370436807782052507221\
57388174489196181511406480819548660304983537630399930111244594278051058922600\
05885497041931199410250429887798886122417737518667739376943719499496535612699\
80270539786076521098427502688995237308503514592911975439749797168393605683010\
4551916123457889873202069458001758791786928`382.1671656194876 - 
    0.29854555938086345809459225199827898189117009059570811285378357081137980\
72662836778254918138897246449568081498551476360575291724350902501380991267892\
48672203449074438180141225217628161196122648347231628154058058162828543581018\
91147596900063044489001319294854555766754444480679385401221653215013185294864\
39448677012167645554039784506736853955893092658323679914967488133941196347115\
073579801177751069599249`382.09200293846294*I, 
  U9 -> -0.484902433771295621758666281752391090796190361972112097504204312830\
83475000762383602585388909189248871079069818739137561975364254730705927377438\
72487625942452268082659641850992553869582159538751440027163033066674316046679\
73906630255312825233594587692945391132345450152937381478842830404730886230259\
82860345707587706898062732817042116429483978784086136522437894285015196679913\
341179538687451920485505179042`381.36447881486873 - 
    1.08253855113326540539922263236276888291767027989195999110536496007761335\
60110893684132036516177971194130071027690173058686538730421877699076367690761\
81214419608184870465620344825212938071957725140194756130225928668791415517609\
83201946007059023102396883546996147051317590995091223837807048163605422913330\
45928392319730649411977261732290958512512676931520745742579415692654950899543\
7206258934827004820711643`381.72921478415003*I}, 
 {U0 -> -0.921550001194328838716628377143778673848226370324663101975888599847\
85767040225586237184777239363928586400000304814621331848321199101843126196418\
27581575194852281861375570686966327146950142992915826532265769325397158583764\
28596193801281065889633568413236115303102942713335428236090876797563174567404\
30289124089357149379936862367616759765937771145524658462525814969146261199231\
754559301448114552105837397806`382.0957250629237 - 
    1.02095003155132365544421435914810200861062444945203986590629968357998583\
61920601591968713859487918170295877647110638611803009341621823359535291161760\
15466012272814700396774461912867629750253353851675244743641213401202650980987\
40216267189475100550035254204383777208022579934540076401144188053449169502159\
39589482121499132683578094068498382251464022145078819893853048991332637892986\
0329463493561087802315156`382.16716561948766*I, 
  U1 -> -0.934931330419352467829979806749660119500771852155332988116003765499\
57747394218125851467597611902981269383152395601238510903164935380410597020411\
95151658350322124293128390374270675598685109389740991152628167392372650833355\
89009179470735479912839788118843784545325863958106337191873190158770553701057\
75787819312257165000220094619093569262897583204100679283267875857513560280110\
152476148831721494970410588446`382.1671656194877 + 
    1.75164660419733576917487103833345534173091774414023275366983665510842539\
09082812523829440410880529677316204317933885173355471823807882865154867900667\
55440454983179248429894024038670483294335826100200921294178710704364518241407\
26296905011069053577032775412896468654862105233744761827109841615382643661378\
52130762420434714146577826859563400572676056815312445551144642363330104601293\
6395505398762032240767261`382.1398752519654*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.6610277552154372340259053632982795769833841169835466553336851252817\
69121819596750969820195790247896946322839977597820859888616907457879074886186\
75855944361429286131471437288041211006715258928782644834400921829049519549049\
41524969151189522211787291953622449352801472948590281267929119431322116849175\
53848600916103873918322334431549786949354903146034237540482143568631493430322\
70071461555960348365342944187`382.1671656194876 - 0.5923328874230726804274950\
74901655110977477098513860079210327409945899682527023764519478377845641770068\
56691228724384816331324861546538510922047062567116772240330247928220906094383\
21321059007115084996997845849074956824816304489416152919831851172880516389158\
47496730875175026355671689207722177234599533369492584721567339351767367826227\
18698864137304851232716121705508824704573379834366935660394185817543936`382.0\
9513233515634*I, U4 -> -0.562932286902860385756315490327479512857705806205488\
22023321227396405833292926178570537427420036456000498053065222107072894615672\
09589378394073250915308476949515795862297314135071316980023311236515055017322\
77389130278576537099950133301446600937168180648500345901115423691624004297078\
12295346657994005088936020339038123133816912044968800393173940163118267570600\
112122998499629025467834212823877272836255485`382.14358776339753 - 
    0.27475347299649040453556171172936838019104209011068434301632416768747650\
47850941998323412440279210952820176228601599992402325821500781690801691845396\
29669706255139568676832344704817812464206155615867810980423159762505594959106\
87058247223821001218764413008797398549839990410065892248757012014109734991730\
96818454213292697177349991234312650360967333862500881520468119067647272326431\
8578147934125818038983875`382.16716561948766*I, 
  U5 -> 0.2064811535207282998211315611437743553298026576170308331206965858431\
43064958313831923274099718137676048698350142271680858869958490685413175661642\
35017603709491462852323086577931358229176163939126141033334359127062137916702\
75761461532643900294607367800094661222352537164029115302154274336507332186730\
00295735035062237519239221634712497534649787529591386337965839772937738753958\
34859886610971039376537590179`381.9030092099428 + 0.9137193178426832885413130\
07689952588226300756494713494662461133552935326675951146115772019704349083966\
64844693290203259770366255996185635953926540680052421974800311836760838021896\
17310800648538764425873217643903253699926226584326224404948940369016268922885\
05974786512674986923144995295717643556048359237618735346831688716112796080795\
27698484452341792670677296220215253232403403256346108310460929884222513`382.1\
6716561948766*I, U6 -> -0.747679867424093848243344020946643960206786669270263\
21627215192124844056757965026111898917817871001134453923715978925023676147664\
32414190226529457158394751619125668227560683316845184325428318793482287454601\
57570507338832730860041487072175087265970747329851874712871866710231398108741\
02777117845099086801012753351160038691671625784444920093593546783351269933624\
775422566091457732963479090210048943950411289`382.16716561948766 + 
    0.30766293621807628192960553871868900679539121538912601736036766602311080\
40646868768382006360671451567348144614923059336933788406158972089226973016892\
27951363361406166185383602034712757211444290348041733945534510376891364730260\
86922622882397988518091728926994579502215487584454296964252773117798997076898\
47708255694876470603736398879943361670281463795976140537016763127978325486199\
7062896973580765129500755`382.0084272029954*I, 
  U7 -> -0.590079934222298162402360026854392698262546706544887065013973633552\
62098606003495367573473267831038574635618913396706777877538785551911670792629\
29777551645460172492091832279441309214405573720765393314333048081508289267971\
41662164907682076328404930982127306336969470267085138771446125431317514746858\
16277069519892530807984820733042714874656901492399115209200790518345459343125\
69093177066612397748758623998`382.16716561948766 + 
    0.93361490777240941873934609771861164119123809569134279344634037452887794\
54126143380610426670492045949435599555271516205479315073018554396759581970809\
14059967621150652942951684840258436157916966500901825809753597601090724554419\
72419430700685364044893114474096752827814620168537204237682597983601326760070\
00727092416628900025479149008112885562726553735677959733851751672890729858051\
1459416324649088774016983`382.13199081422215*I, 
  U8 -> -1.599390262897864335357680270961384208110181249133437195047723818120\
05111955514674244330243892901776685316511688357161796143444688287373673457678\
64955250220485715146630708395358158756497488211751073429672845148181672327007\
86931609101523521761651571359469353967338717683052211863294670650783874200130\
16362270337031991394445454114376799674482981795199648562079018160115607044398\
345996197995287748791148637673`382.10234350669214 - 
    1.62823482672553719405921629254734156932090860053899556842318299295612499\
45118307022881330838292730739556231608553244851195827707306233690707811927397\
09790229570696982754547420455753710980620833972058823742919358329408268023194\
49610649780501038113562908572180183433836021503942305512059144602293108867226\
48559963689144414809964142505620811011381004357358668325602185793629905162421\
7951195266701188217390613`382.16716561948766*I, 
  U9 -> 1.5908725679637482016194132766713935544415587211632129993931978737881\
59975189453532735667392826971554773282333112837729554727837499782916337525910\
69319160754312685480124501454182600479603436358362481820843646231273852936690\
23351510899384708761362339241942284247824240339519642080702113412433788655951\
50185361594397842712767971714689697570912608506203018187806842709378092611111\
97808869127401990487202714953`381.69155648062156 + 
    2.85121417855316077188493518662833527309287974215011077108703063819811964\
17871387257839542128641029010871446076179848358691116334987223173652781363697\
03207282026559857271778903261975226729620138166694845103577149919767272430181\
51055841436667956659639520861501335476088788674498122672931663333360631376582\
73227511062344323555505174963048080130003794437177254086792527565550441845681\
1530613432780971068498032`381.91507236218075*I}, 
 {U0 -> -0.354723611111570146167734509474503756610173951642821503600897749485\
50728917174743269220540691700863923209665519058358710185858548743591174813121\
01520347463393612843029310122940517259931054731058990910500154319411583226400\
06462931165304074980688054256606690254648508808253890105865638675439884477167\
03247383788533502096423263537086800115900381211692321611517145246721299332975\
788267422898121908379050819689`382.16716561948766 - 
    0.04989209989293130345081764121517177785162536147720003582780824830543987\
98137868467041507728517795789573329589993618684173216710198206076321199657742\
81354628087712509133479100636874269853061321336268367192099008976871203354688\
91335445041753546378280307050506488190877453178163050391595424987681897397411\
25623930053369620629897564418879581888966469216117917977535450186389408289481\
9768110402029837324327854`381.659196630354*I, 
  U1 -> -0.601042758368950888204971155162861766765092478111772758252303913553\
80096878255441789094796629556746896759572884993403753310097571369920322944284\
12740968487422638367474535146331299099206455326669259261789078602971879179364\
55446672933482157207782128593999505633078338994475704344226215216799798523113\
30888307054501773511166185263804421079512956052443295753798929604683851375912\
299755274246024990220204002666`382.1671656194876 + 
    0.18955424040537606076375789755554640654870729106272407679583345984866167\
28451158147211397382256372557507079870170857408728281791159376178134035018186\
51892819568298490102864063759651193275555146823721610505874687793043371090841\
05289670904590342153521953269659367608413744402108648210612068864373767827926\
66484495336255288294594484230818900202127027492251213591479831222837551801771\
3907508375004793150885876`382.0989547870359*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.8832712533428686285095266112006195022949346213104495587752621607308\
02373644851624497034134529697006935024243298468901484007862311251533866162727\
12250937892290724769913411364163161710596176727479397971291954927484019752357\
86714031695789798352288239595259014673943130608253842194414936075238270938497\
18479047507028522594488628987938495727171705211600856523036221782999350591283\
12610331165745471045248936115`382.15340648254283 - 
    0.41885533993430951614095662293322493866022737417778038434492456823489102\
76645881597427866775229358575678410746886976598761565071434875119073527408919\
43981727192126271733624050763024138619022220469780634293870991954833799630934\
48907396991195772800015568734064795361841852869699657322797199290802868652440\
58732741222635154411019299590021475102455740564269561081909464872386632727062\
4692448615544032198619433`382.16716561948766*I, 
  U4 -> 0.1532375186736182549039656197032098721948799456615629765062337850634\
13025447335916150847253460392140999295334854359041552875215177150826260223813\
15514538083529604783557642409203171625831140379315290902725979455949338341892\
13792683769041874110834320145933110440219928938625975189676899753368702012107\
05572219401130679648700082601911634184321926597072297875396744083066710930053\
30394310464516712482308534219`382.16716561948766 - 
    0.00520118845334926926032685306362577377964866596089496056632022651871716\
04026239118984582777335433440032299730241492642179572240217675916896405659528\
77111451872475888861854597504185994637870896961767027469673979242686276734459\
54049360838231795472140313921965437729673085452944669770822299340206947838159\
01003847547369089214686801887739428723045642245596098615304267186230067775594\
6792754242751352975649763`381.1740908917447*I, 
  U5 -> -0.983024232661258356561074631826376875770886202258590484961002605562\
55142935726873555476984879920875710227508464214927490344212401364922880180047\
13256123367761692581526857313028089679872427509162657558520567792024307780398\
81815576262069494550053267969383387684592288363640569787183903829109468151363\
88387229117877295261179641192404665062789141521655547243902498953945542771828\
94140401011502497385906363812`382.16559679712736 + 
    0.38101055304514141509364199972975885065722284378556093233098132004723809\
87272833674442433094616759137212014517082892742664969414606948425027840518119\
72711282541960671248019131108326636969759861096894974666235687426558744148144\
85405043983238712756691069130763627070248044096184523707774847251896727280727\
84885619971080107971606082626995486352175436344032316905607225315450406582273\
9048599950887409818416176`382.16716561948766*I, 
  U6 -> 0.8321166929924820756839401994421411192497450617029553317012529983203\
59477231618128347520527127845012031186009767295962906455297266938450034083040\
42170095863854634917428645161487659686743192004215023287395890166777446435728\
46620836417845732291795912261222987384897156813655480512793378932391431203937\
04462147299945076011191743063859252410470506286608424474082500740256973445184\
45821270375054841432076970922`382.1671656194877 + 0.0887620547195596548692526\
18895819030913785928065962964361826725726195180678157037397854312523043720802\
28101252624978094133712257490583877499723475600397843652425902101763664775227\
57031867627027018917371906761385961357895267719916089398312563477950633450916\
32034682351459079727512703811959112936889904281347001237017325436547391505415\
93031582142380581754237358848469771697668388883491406033235832639495773`381.5\
686079843645*I, U7 -> -1.9071039117516996204428916384813823826523716119224981\
76264644726797481137020293118325512888580135588764473758686386366408335273047\
20995038450838571744470638898217324338564232889746812800848584172968670217711\
34450344058835604451468341901853430246409653971144083345749184026384178312500\
27607758031522486655776708779703583439901472984884113055725050496746516937419\
15466238111164500486980522418247430464375329`382.0360441135427 + 
    2.75612402301395357736130816632835994413204773428509834848775252442716847\
98682356063026600432074108147203102006587854316255143433351133000194910324961\
16563222034896462260465291905855827428432868564539601634107532635368625328872\
88952927577793537181622009723662265756848812725439273301945147275940146016835\
52217365599770434174913560746042302620100536103065378526638721170757981009807\
4203134489069053192917941`382.16716561948766*I, 
  U8 -> -0.456884824845751410597685518975400704410978658727573751628812404556\
39198011661351630425785917062367770976818280012834866080394867237623002451734\
66059740012939646709417104307058476289610698803293380419678519334566197724201\
28128908198485340075072459600966331498011428737104670880609412598213493043155\
55521180576807995984076882889731798658398092678312549029230551600597944183642\
545209292784987137425739542721`382.16716561948766 - 
    0.25865595974691133850836528547550092937349080821125796130244493833058551\
68546304718100998017848207716654262465418014682513200810112593649034648952863\
29605036971072600372605018484641542214802458310679730155484955757936666383659\
16634912473724044041079053296042229935684639525168715046464418308200593353982\
28305095626395386939892926726865540737041237039498136195132953709012368393672\
7911362966603088500376349`382.0032916155452*I, 
  U9 -> -1.113290356742903249988738940091650594346271059863281660265704555199\
84434535552784564157746982320233101031244031113181940107791756292524862059224\
40480018946651517230886488052227217046274403471310495071721132603626709563352\
19181398136259067125199506039814116736498678877681084228941037387206440654740\
34030745403680443091307652486775676476305041271361934209900267514040996982098\
483120341948041977246440378981`381.6182605325997 - 
    0.29859154574024624740352158873517732535857859087361463238978910698018834\
44273906521678157457837173876576932769722511000528793968256918756914638065767\
34202301119166044760085502777822490346844038783097361744970345654636221655032\
29249985462216533011065194569494113089883737945840846659524225101666443367884\
37500573937498019078465217235021900040877746234368863588013679428223875998323\
8863465192808029454228218`381.135865282699*I}, 
 {U0 -> -0.965754227527745660111002001255808471530587149397932113482767122491\
29795275838266832627297670582491145842081374813107784231988730565129160528151\
55734711108943695462175140122518406178200713917052695399403931658544850726220\
93043658365411535724953984269747770710422304764933867432097542730978912634263\
36116337578412305178661745931721567909516832490525447982211822110649145765025\
555941742669449172538286347537`382.1671656194876 + 
    0.05197094897919161929784432814240182007139257791909984845539444952407867\
08507339294597483319969266014584211209919357676963244057109798003992025480399\
24398118990671078089562989756952692419615145148967605876059176742537525812464\
53158131054138724483601299638205564041007360296774071417821012842927775264893\
48122603459775671921512843849079269590505592280923979001223573539810013236642\
1587721788050370070911535`381.31577439863327*I, 
  U1 -> -0.199248853919460686766494260169069447739438823283090463420081892454\
65077666229973399528099660061252925489618124970920238817887419839266621680347\
36706196145527361728206168316686799138098747203732463909013695237402402118351\
95132694386763234448673885465109400520341661735172510800399199238135512298125\
01457092259723922790982187720040733922311286098086529701418339014258718902675\
474069011406076927515485110577`382.0850107803643 - 
    0.20045631315440217520612103201112548525089038141331530146758267371505289\
31014399216156864728876308793764069515131116186380922377041485029361544845412\
29390637564343977562442787729433294185618232530081850550197147740938195384280\
70839806145616439178542718410815082228953057566425600845160202307889351998992\
01001376520435261605367133164111704861566719675597267713959959894606172415939\
9605420581946464539223627`382.1671656194876*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.598799450514995129420813414645008812993575876715590720674417135827\
24654160070921523284459304395734436805047487301894246198877724467885123001894\
32216352596097777572810818318997959388769126155331724277891766001491291211772\
91485886973765213905288868020844023321451107660846408884235763098009566051045\
70571557409704091314505406018148079970983292894433018393683987133272449559767\
156928885000661199582218816853`382.079050297464 - 0.6322439106361248721675069\
09022417740765029178814956616253707574125488868493481691447794218814254269792\
80170465376403981314812794181239619407185105692848456011845360001742338074053\
66809857589742878420386878888679870950324637949565335759469376138979495624586\
90827968807326984952668405167958032257581605210417699266508214129638901076731\
71501605251364344762738390978821326677329950417384442455541288850299531`382.1\
671656194876*I, U4 -> 0.17088972820904622638129660877330815493041042298650574\
08121005054465289044643888004496820397046548878557554112078037350965654011269\
77355971073477231765977659878414121080611856324999395115919539312179964026309\
24624373795483067992163405406415716061387145387020360524918386342471648604263\
41451277621944359676120547831498778966088254067919525502031745107523716981394\
2213183418673420697560286655673639303078028`382.04465901019597 + 
    0.23187809064499075963311972859482233452882926136433126782222134008016365\
47429664424649435362113848169404695489273275134516668813369513622664080067614\
59814947596694783811649180843054160381732955090539205121208611969059400574323\
06711289560474371639570732196616318995443981615958939325666149929177966037415\
96452534467054965096986293588439169753328305304942398446234636339784969746831\
2936797979845524772360849`382.1671656194876*I, 
  U5 -> 0.0961302581064165847797779315375583143691097775731149383974206800867\
18960565485599162020724420213629078333148088678408297658527091721428225160274\
81866105147515542002770423892789184814485880847345796242066603345346576165492\
16530651558636609843795681972922580523759749645144008214320787533415784462203\
61043947145290534091123051305966599981589218211220367425276640797637675888902\
6052536465061679208342076028`381.8734080042707 + 0.31416749802340848205775834\
42282795281425656082695737837925088715843420197964556353773556645332637206546\
81606868291909243365839831062890277658842726012548418039112178554816044079182\
02592167695538397216739925233387227569680665478605785272440174135122909543881\
66891134279311473185627637587517465943256042664503020269071110043497110650883\
9592032646413587049248131574751585432857703398580785376015386852449133`382.16\
71656194876*I, U6 -> 0.423103952313529324394986231753137331780799293584546847\
79285797377536927906112731186747053405316679760221096978326866675239727926172\
31007191681093912215312830410566291085332069893174855904663841997255712367828\
36707038053701215909976450368986991474607795654201808775394392520988414816556\
07307701859906501670795314857513906758402013591720276044325996711747916660929\
065669496673385277032656802828402119193827`382.1671656194876 - 
    0.30005509766181201176477163443795941327866326297275536964309632485521629\
85443497472863110932249951526489055120278337801928966729819092447648404443281\
45834346141811848259149227161953070435557653997909555083463245419105296378623\
87359736727419373523283485947017149963086846724851147125542144761267830317882\
51822617337825174309262337899177558529363895413248088705935137439238918357695\
8467513447286399848436625`382.0388545971067*I, 
  U7 -> 1.6765620144531014668555000771138152246699346776013352203423846041900\
11660067589150834051918859900602841875402634057911265928588582732312802910273\
73276185902820328324349880253774235055590663896943980510691959980535414543573\
47493067845218499383670445117030697859206009841619148176614932634307759479785\
76446125506970621143808820139631451392298716315961253280480632508095422591647\
23021117561165899373677941607`382.1671656194876 - 1.1509989266783861056127449\
16495390347239188395875519280489563616698484720235364822776920948091057654409\
84929642417227275861838070574966799598054868337352282470180058279993049975171\
43796641566027527845562214222719471317664782453587830276924806795472571511313\
04749482780900950531232409581883057372787206075393781769198249039765096478349\
64525111270828193016111508755148645429062543705449223474678018075909371`382.0\
3384107216255*I, U8 -> 0.6043427130049424452370928321154078969365703123105653\
12986971329550510421417741944668429456764242277549336836851248034320134964285\
79062637040851374123772134705549854455302468873547044558122814569333664657377\
86816036438659052549034118361438358311578229272269370256810795520588258788137\
73263422136335416204782038287105562786170272419922388616983291579356654281070\
59923795966484195158267879878076016792704161`382.1671656194876 - 
    0.32525612705323405839307118158939954293973517356197945866362858476574160\
51189121490625711772840226256292220311634327747694784053144460851461695897670\
94874821149171981198706203503983611221920911579204092167462590996786693831989\
40871536760028576846030737801073122878985700697976978811667394955657181985004\
18013333819251758155295964728131252739172668128076216373708854453011532470011\
0543143909462886231538524`381.9928317011868*I, 
  U9 -> -0.630543216136753580884589647006304170217345313895376489286709399392\
89649734389268988795417863131393016059742070193184794209218238719192775371417\
75979567473478257730654386289917989966218219930573860967267854554697592214092\
18581266329675800459191573082757112155607770143601283386055818218611145204221\
83787472146847381144711749111205117530498616837403184247407144549997332642384\
768576708143200439397741773487`381.5558704053843 + 
    0.90747439476004491476366000699630337055805645729249922246641931184092114\
50312683961306866572097703355366806834804065172511632990211172913593033901680\
07101663379267695433305244411381521980436986441735580985981831313846929344466\
00033241255333066022793246194466762243893642114988175338674924380861287503101\
15674117233250917604240703663799276509353364279031160167427996402275307982625\
2648173898181649023059339`381.73990258034604*I}, 
 {U0 -> 0.1560336068938738712167989285172656736302499872028646877955416963281\
97586251553113348175245298633582354282728834805980582946016728280452027595170\
35988414240648329532446372577867547095020825142823139718095403398776702964955\
23149189443281019699134296951305844515150509748564738216007859325168576683393\
13130102803029450490421385491170951558475614218603938891284932819430546312820\
25479836417694724798643103923`382.1499485318755 + 0.7832625140872570151104516\
98043157126533134298758146332049634586782012187879105598205344487304417259058\
63467988289688196251114817020832137142804305285097600171470105388371476193679\
58436274166504280188047017878455249510171144277218891573696278314235466826022\
77250038692008414894405964705826301564514895696813372034967282265380464383174\
76439856766130413052494928532573591408513231314907912655470741193148938`382.1\
671656194877*I, U1 -> 0.06452728656491908573474666076122065958098546948321776\
42901193172479702083311394521606740820879185755956666005675645936450518714999\
27633321400408610207133647729511893254800490494885989272638722656822008066082\
98599189816668698317289207954760329690518529581530230235231410329821969124671\
88728721990647746676399508902273527911579747270117132407951298533920857981391\
049519815051023059315121485791100746329788`381.8101250838495 - 
    0.42685481519409694422249196519326176539114064329405902056512068408143551\
18347392781352690111051881133880529256468419288584277380118511419857156664091\
16287064381832736129572823098908219939588282741752026047160621807212414551163\
94000899934101842440437680919036341652420449557563332749631306997963393011953\
15991882913566659546729074337482329182033238010329005026117721615757114037037\
5466389945771351670657632`382.1671656194877*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.9218840507018035045855726519728855829872579904431419865118875053223\
15153867105339027783948928659892921087691496764735332751125192443686268313233\
86008154529885194612115527401245346005096949295435661756162291450630636159357\
13071888278282040443188499136650981622761493299614501242473315013440652343506\
01530938448435440364494106699488116563459314863812872485069792095974851274282\
257184116122277250087395579`382.1671656194877 + 0.461752280770129176430113507\
51429536323905213907810955174997495391227644524567614571160300628469787183533\
93933213521059420005660902182067370250259578160356149497623262804309652074714\
97704553022557435901629742733209639026135472589516719176693411065690361954836\
79668828161507155004896238828508881643488583472195668480149114261045072817697\
584537123875863710894791291961463488212963880932716010106883223742998`382.034\
89065995086*I, U4 -> 0.185801983815356841630317128842560215268265526978433563\
83507629836941757960330760631447907836088261856313353606745222806830800838771\
56948054856127362486230915478215105836459121605351475295487975039082607199529\
09502956506442533034342273958274435740331739046923639438851523287959721454798\
37395617255128602950165352282220634892918488225166333488075650679825982704606\
820098854624345728232220155249440498324595`382.1671656194877 + 
    0.18077516663353000234893100599890963905654529429845827368984321457807552\
14909867764199795260840286827163252676938051539255044978463247553346707685133\
54331843813243191403879743642216864838296582068173607191800660182280993100896\
47901744792797303246157164025196289010048235680141990598481260548335923541762\
44623880984422191484475495150370477237991780214125768806391758845913627171583\
3233860045337566844416365`382.10149383389614*I, 
  U5 -> 0.0712465009850102978813453312007610764059624375176035873745779281294\
18687211174958983841895761376119578260223206514872383743617818712885381861529\
09317148468405075345636228727231361119844159586382304548744221355907245640835\
72812241175895019350897360949634472603908098187445767116541176795006183573428\
32402540028666758682835715377180719675816668370268235914894692747904420917273\
55056003538194968236861428199`381.8981879903263 + 0.6501959370449202033898900\
28702499247557825924266749334172227369897299744384214288416605137021263131918\
55290353317203061696917373279787708502859736564199877024979502477600706212282\
54796843342035622362998013690000409756811285636984412429426851012502909227981\
99860680417818537572761531405626018285964692932609983922481826943664800879637\
14335607260293989719331608635904930410026818471207815972909733741801183`382.1\
6716561948766*I, U6 -> -0.558181327478257678797623028732333269891751009251144\
87368090489029394442315739626862569828751985404574594572985288703182992230321\
27195334519073935047217985918247264597955473954448300949245020822751486996738\
38259452748519275265461115826012371876572916979961889568716339923018717419922\
34393197908696045139628874853794164527690632732482324961576185526527840084853\
269732327827569982560564544521695888334086127`382.1671656194877 - 
    0.36939193688746096694101684833708312675518978705787418357998879815107159\
94783268093763451710410138804491247475581521514303117371060159222069957003948\
36336819512273443866458591661182355781537690364957426448360722701593680695355\
96471955958247550827499926840128375993899268609468290190194980728634989971672\
75965128577645263123870727664214348599111175361076400735014631626439045414454\
0977199915162672454756661`382.0669899606802*I, 
  U7 -> -0.313762975248545546624849970106624448895576175237325086624809077885\
40796227321195791946608598771131615266284171008075322414688393009032673878211\
74705747708222366131099725047099702847463660653838865958990171640484633009818\
41592727769801831195849916205722970938329355044553896010783312165096632932652\
43169218296689603693465600410629171987677555075658977342367650152266035385746\
345749455895504318285092176215`381.870693277031 - 3.0548001421946536976080304\
64039516390784652871342417313352643951272521243164977593476230543151415855946\
97381550520034999069833342044247510102439459033680813897154340008414194215154\
67532974298321285022820164792520831619355289862569766221156693973538332648800\
78637228014853207473229598112747959667282259321075329426751444520878771199626\
27948941295409117933939089512639687838360016780928089695444190425523332`382.1\
6716561948766*I, U8 -> 0.4226723797215940502962403991321543531367639574646425\
35514113010988462615348833649040816570238174918000066210574909958979118860919\
62276860473741546244674394354289909078977854785355884413542452010936437355017\
26453888441284181500958941760709613923354688051260335624646936982077386766541\
96709648022861276822940989176075806782914273317169306380502973524464436469248\
3683435585471877404303046924500583405310757`382.1671656194877 + 
    0.52391227827416015626011475939333774947755366618098094947071418694737849\
37189221282339326869638860588288883615205016046081966168409431579925277116777\
11113030724861745632653233024584760284931845301347955873242203568031141512714\
26633110446530372684774259862836302722764642192929775002203591208023790860780\
58100500948545732988048490082979743394320640512794107564242182487255288363211\
4613768352257092723424201`382.1182381184332*I, 
  U9 -> 0.9499374976041492540584142591610836065772634474096910854002992227900\
68016133246921915262405039059499848344819935084986324448087301333230004184597\
74037791694979066560416640129159929184484495847535252089104961204052004499121\
40192355493701011470973490737111087724085709726821540461526218415944506663619\
64933198501340454780898242330211557104305912849454886087708871170937385770265\
37111920701306492175916771162`381.70009173185383 + 
    0.71834195284157890107039559436952873669180622069268001911305894900557894\
67697736765347990438154795690627054587936162953392275200837158326955510636629\
50292914456477784881405419212928275327464064005165800395246062127537345420673\
07725831668294301586465403082026902527043288571261017478558714875225366563897\
36774631594460573025746523350022009734860403056545216243832515569196510770484\
6857865087520805881478271`381.496911066426*I}, 
 {U0 -> 1.4902826897407501964075914698984808838948846697787396567000526686733\
90218083797334841723088444826162892647500331848844130300713270285310843307324\
63408980153788076609484010628883515988321876182773950733694575204498151718076\
34860838943960268374611381389357518762541135483999865988781851964846296132759\
31022361349206707534200294931094168862615043396769129740259138686189604322756\
7735594832`371.3815440190465 + 0.00458559243034387099138611959151385410362000\
05226072155143520524217152580430858473276053625597000815200851554630298749501\
02041049061781434339006473486232176641521785164708992419689858817750809409784\
83410899596562544347450394529508001262746631916451903547773553680317435342328\
25056499144238664876378706272794915015624529311122155731073765651273686025604\
306406984809378641119315523219786`369.32599350938386*I, 
  U1 -> 1.2820773700829621168775352515225129209611157456924095885254402937843\
22478420097968817750117909813450187468574475336007226344727963746603494180672\
23798855289287744635690483289167921010820403116422458791047830134549244991907\
88419581207419386214261996281118004253578549993960182616936839741071028015358\
52982320848888236351476311421858336778088430660335277959131734002601314315836\
9472364734`371.3815440190465 + 0.51281024190708723980738194309973224520726497\
90390434052709784569709191476763393499073946401022897846156067921050279377018\
51248336341190478325182440892419637673190757754514656081636338551005884733461\
93716346676496268269154377157336284986283855121813644820670323967311872030156\
09966668069092770917385689894161451855145361808982471615754746470056670172063\
558533218884271608624307239029041`371.37492940568796*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.190400263028615047299411074021547471776\
73452653755862003470511901014901279758327263973716607912881069409710470587025\
39116603897625205605604980612710737964020880534242451864814828141013007339570\
03683072043749801709794054260159641142285014686618200976251352030865245696824\
27614908269224160475899171990844742936075352090058323967613765037087242419054\
09090673528858686678497666531307812368`371.3815440190465 - 
    0.19531861782857541448018168613870424375803924559327419142222062203813470\
92574076046228508824507785510749870207911829285772187066656262697570413991695\
38336016307943999246520745642599062701379274960830176363251476951176382377952\
92103008178281301642316011343384023342937059567285701564377702190786550178215\
14371598980594293080204566538105797030353901045281973632312024460784154945332\
328057`370.90640290649515*I, U4 -> 0.4310516636700600523640211883506009718398\
55585050362484249460659620725721621031587242734641334714568160100576606647645\
75693773916479282014290646163574588567564481291671531422604594824671966036940\
63562079967591075621075553036240501182140353892583104553916422190866451182592\
84117845500393267966169609177507434300502556046780523111506088974990721014393\
2062579121964791505934423549841093399`371.38154401904654 - 
    0.30250686585891218954818072692169915397995897491457604261874607601324158\
37689917316865152649138310233456243167377055503895837355112550073455418160350\
75575661296525501349762012943230619068617548763268486441842931616621284123058\
22678457484352535997351639565875182335526558140603236861888392101237155601063\
22111414189319150003929738624518820876574962392710758130923387752250051282396\
744312`371.24945684987915*I, 
  U5 -> -0.087423148793508941757128486554010644962844513895400004028517267201\
11215365098875423217352770371252296144391617375035107905656732128198745134377\
91993016391818527181110665144353560902814495239185046111906337201694779520387\
71349055937109563669612887000910648492792585627609106562015967171631837919415\
64783090491565380022672415808797964794813844876312008360850289131690701334199\
37568201466`371.13361938737273 - 0.228289064497248616819192421428888043198427\
32605329222466479555581823985067790830237952423001545825530210320173940499873\
21298932123970628155771526437534451827894100254472891147252293118355022490016\
80190520265712525720248689632133406561437358860602588442438849304565463135832\
21439652909331535536769946180620385681236048405178422393551403703541713873671\
55355639795417441597852242420942749`371.38154401904654*I, 
  U6 -> -0.851243149082055842652777985752215273868168394800715052493442113199\
48800593131001973287567033140098533391373183101968440918503749825993119246141\
44578916896473169677313552794606325436022215933292559767699829876100237061508\
86435100726341087877802828160352309805540978441870393633538354777613990987785\
61538039690834975886171080916745015302107559257255972897988558439881810552178\
73469722612`371.38154401904654 + 0.046777429045960603249424785629295615040102\
57766136508915152582122561091433597161520868635325217340251016034632710874935\
23287074185150368617826536561731875386758593317073362413189952601763630967463\
90168509410641191720080281866578073611012880127981978782375261387036912455133\
72983471785400463994631374179245582143421914430298955223568627080572711902934\
81425768754734493079308785880345446`370.5234085893392*I, 
  U7 -> -0.186780494732020342490880328159755378511000923714789283300871279220\
02193891056625711597843472072095530416894934098025251353201908907745270367567\
33959585927544612435175878585845120828941966150476854143840355030498680192792\
12360499593785226194229721458857265160717125460842336995972661179479425277395\
11672020230945739655673078100182281655114300614094965243006574066202496841756\
58828230121`371.18024514383546 - 0.391390234102658948837092608072352834248733\
62896333305815071455998365399516043914242473841311720472733371736074462874805\
93554196128252867610981053392470384281294916324160175854456755926113545428432\
33337733815036172955871647317590409692434999446619161061241815745648628050922\
50203895882812319210588341928435411340429502429077701357622689631577648566437\
59200549446937272544068311604458232`371.3815440190465*I, 
  U8 -> 1.3034140903007856781608295326451946281911848670346049656075711862408\
08245659939858455336447460390627506979581101273993942767048071036662205042983\
25825279115103455960267811964397597407801030858026611079526337910027160728115\
56252667229538133463366350113668329256719713757591005509627094236508953837791\
19213696687921574857590770151299745771455933737516657640465763461431827264978\
1409460203`371.3815440190465 - 0.71917029163508621327492956863290482698617685\
35678497027447392823178175193826829476745175326288944623349404841499433285872\
21038636848870149068665083997193719215761969319740141954340806996647814174519\
37327981546914776576616261371844248373327506982015854882761594712457650569357\
59042221405745430340512895556033619958811494077039117935057686521823733517668\
272333411530672909815399611937872`371.20813078472696*I, 
  U9 -> 2.1309218674668931727403878822224009841168755068956557890010618082045\
26513617422516408535360661011631986320444571453168610373463822344465382963908\
05571677800148207281923402832429553509713691704066696091633587709191325370342\
29907981888843820896826406663009689655218332468206091399859770759607044288299\
66843580429109582396991475242626245600460457105668686845386447403394468121384\
5710033492`370.6654829531211 + 0.64787012478807253401483725154594660576899850\
48356963280078927055872191349779002937963074226198146327463326707350363743484\
67176469983065569604215779503585693443617762610610554901385103493019370283271\
79087755749845215072464058078735634161229107335819410621764444016801051946491\
49699295365118826243148282055945806808934438654825683915823738778979213339968\
387441312097697598635235194338681`370.248929189099*I}, 
 {U0 -> -1.015829046054283810166039594814286603355883352271942339300482839828\
68571182502039694487274253513252486911385181631463243265321102613470941818812\
82972453860610308139355712360137258146558204509525498801486493184974608790485\
34871462472811148839070408156720645583712624756317340554292430016521508392438\
25155828323244856051862985565359529139717486331715076662559316587347489962943\
44496103935`371.3815440190465 - 2.6194699483137772658194982304993580331904614\
89548547122772316611316652395774731723303494500296807953383146410127588937781\
40033128153255418749275203160323689612471188712675785066406927192950157393623\
10799126103122315356064416193466766172476612149569442565031563460585947855844\
28175434953308242167903546618738603667158338748469272106827479087417103009219\
0294538690221926184816090523997516`371.367022317709*I, 
  U1 -> 1.8265347097620245946043624638352211600850257491426437472535969161609\
59210205248446866829052512806602008536481929451611226766254961253593012784980\
28943505643219051408040591169898357049336607374043954997037200489327113818183\
67908492328145804387508398029133311085998533806079718588684177104543243662761\
29659219828244157144184304787867098535645082699866266471188164026516989513384\
1024961921`371.367563557896 - 0.691170872644211151785641152778723252538819036\
25809525610665361658684126718324767341986981227852132380160291629384247859345\
87102956057970072590760365487643970393690908012317457233548778317466925200034\
97667092765927223611128774950353534758396314623256400362358869826566328710770\
77026143584070015016196246809918595197392528386195356899871519337549667724187\
39724828728642812659116402710375`371.3815440190465*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.211208717127507696923504589699107307259\
88712634720956497780651201962876933568894173021572617957181632477218296643302\
23022090571051355557260703417311117631874550210214400779067018357081431629485\
98938634767442231266612860981155340347656663073624550996672383651627467294194\
80118858033141716399552045459431085736065738595802215319096289427467354149351\
24698181649042884259122841410929849596`371.3815440190465 + 
    1.01065099316784329531216819439240627387904337402056948026448719149908757\
09680204308287907363372368791036648164699500923783873116522115811178329723695\
57889140296044659816534068424102681058620186893537237864374061167495170773710\
71227068416988137890615612299201214392182987680274218569076784075733482657629\
32946242128638921025994426661770267841111109654330610439500570676978137125046\
962592`371.37744262306506*I, U4 -> 0.8861074906064180172660286641729685950058\
01574167339178182427163134876647110361359546267964845252110872591823596938216\
22446655261027203925660248079639211497738756628687334300760426615874845012394\
13254100789811007738462647716163564553942876307187425690918553853637370534824\
18598422027851454832355516442967620499533192331069286636159856621312286079516\
8734786256667705832025914341788875344`371.3815440190465 + 
    0.52572053177613965657358619318086415149114824242554136394084295573033484\
77333517302585560979536628286038695882171633150391250456407913343401403329553\
19678115588357417454847592802089436099111765340038141676393766838075415234222\
98531119948959261400575184832730621797628808456712201513623117014951698090144\
58407030398438547797396770923870583204442659341276918008941806514855870111224\
687286`371.29807444055035*I, U5 -> 1.1089565240292084950390830219367264788971\
54767562875542344486950392085204700377348274690600046878295605092206669125875\
94747200393759248820234882308868872585845875942378944998280760815837379071742\
43731934950398492732942860954535200449332594043394026573184998611512396891039\
47184497951987460114386488187403371358889761119861639960319569461240466120442\
4624884843802247195411219426959525041`371.3815440190465 + 
    1.17431463560134744566435585973812601635398700176383361895664610113751580\
05177805004469685729474259968223695935620295373142083137831965138060220997483\
42056971337345273383386859830077175021900809857950355895693870357012370500369\
64539702954112139242931712550834718897509517408192526877385398679579032248438\
79208908750345014934954393451942008383969960313968732971677807050094541782194\
121005`371.33610360726226*I, U6 -> 0.1121638679857827309815835008608845242242\
58197619016870949074675817402088808588020297391841201227566481036558379013107\
21942285358984263040475544717692670649941136263099329443329735871255072533570\
29157529078168919015802218928140938231098029885986490522216694636991580043635\
78667312062286250084754058744504596862984305263696901659591908371100981577413\
1096905955082263956266086880911467725`371.38154401904654 + 
    0.74891941291585150171474156865649531886096660587389660693197573865320508\
77770552894510272396835767172805719109561874623338613420719828089353884170495\
98715264802891304416213892090517246231033122115839934676441226260854429654964\
76424443457126108145457146655767247421478581827706393215874279568921315981514\
51658795185317982652796372910716086317256454267884359283913231284385457011341\
803477`371.3809491621069*I, U7 -> 0.15477034864013458972145471095413607005026\
25946968882925684099376354503097354982852605521445420510485848378290346969872\
47231174033215511401732346442308706038821048881354306354615291362189929461389\
62628900589917635441837796399012608653453306554465410673377472162756721964723\
06480605174226900201348708758900900882032933703966139128204349209376076917019\
560952468017590141742716564994168775`371.2361272963336 - 
    0.47062855465881513056197437662743073666790389744692875440403175949940197\
02937707153905349128872940923898244047092103737410960816926628403155476643209\
44784759281486598681779214666466209025572918623503501587782784335184525695687\
08018121078282116348164376059031914188986195176819598974178473374896677277910\
57069916815630123359935692660014592406505325602321266928793579234713329029771\
861681`371.3815440190465*I, 
  U8 -> -2.506961174329176638561519793345268961483007715634829974538072316093\
85846780710112033364111141161247977831354274976302280888884111628013985350450\
04750378764358591839768362497241429757932892583277831957207367346588536132961\
88546336417055317943763268552054688064616004741675947218812926632842811332472\
04607673278373534277055873631349283983065006083179106589242540644953033413642\
9779493736`371.3815440190465 - 1.68883654073359508821124334676660392087999198\
44278195038748311002067134049397129102087768751039312371305577723710529411478\
15718857430649081706748062624877539650536636652358744510746799266383486143010\
18056642202749726930794986983142735161899060506599459375603576872679875736172\
02295722062552423272600563133837949018326922491302622459719602765159351104053\
349658937810732615558848702451049`371.3080670683847*I, 
  U9 -> 5.9482504684659019798254550818225097857432765572587181533491773792192\
21694794744658282667996175576889273683777876354477361224788005955927684219612\
95180061508857256000621974847131089024016442500157822561437123241408199844440\
68432346789237421744197156317397448790076874695201764569777578260616293082098\
37398170833364744760389601698924154395005826749988113174498693383743722277056\
4664842823`371.0353376271624 - 0.14348349296670667909768091680808448956308699\
39017600599418654179677878909107880331437058622423035997695243371325910737973\
62111136079544098831251424705573061344422076801241434612049540740629916667006\
65926299738022806706724675667078403975940654515029850919118954052019953020143\
50901414371484849828642087691863059117317967267488524344811075506332062691757\
764491587689304610668355164729251`369.3821316381921*I}, 
 {U0 -> 2.7199984400040587862900936662781791153494747976241749548027517083985\
91398353113939051112394351212369817823586380481268412610633387831884474470619\
45684797973686671158516024155224689666787150359758969886075102999548790510023\
93710892784571296147210824697704402005288171968409898431352052335557917439922\
86117640580735232962657030060748972057209799552330376963216945902958552769440\
7802227261`371.3516620667192 - 2.58776475574902380102434105140505478407817650\
33469344152474541195994305285125666168955593600792897990549710718137876408853\
14319550186481183498760970041494973523917689144303253667601473962489964292867\
23249005937793926505086011465805964475145280961747917706891519947158394986681\
29578637572978394645383662083822343940254311848880508217430823392103982946948\
432555145284581349857958527463467`371.3815440190465*I, 
  U1 -> -2.214276712585434749925283133857481047492886882785980406763047509807\
03627668910269484250609055656852119292225896657818085846293869860438677426012\
88262204001680076869832757181094616784046832634961672724905392921910009216300\
80417431281906411513766757903830971090443399845580280420032664805050845286141\
88782751973138357940291886477716848427599136023645934349694474489617841846202\
62672772684`371.3815440190465 - 1.2655115722175101754696554799730566094601703\
43703319226275765704293365894079510716526369953997618821656101507164514893170\
68098399104859851741487004881127380971610721778162499875159578015693325465631\
47470846624690116010995998985342892936131980278384982715013886071651600910008\
64850689936839283358313528418209842376733827783583654927581226532092068115576\
1835559141206219465806026768640478`371.2168222194002*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.756165232136409464793107174144469892062\
51046817635760628132768504428267745124570968257151518309850811757764575815261\
11839931640217830189866309593866321438962802728505974034271027019538474686138\
44999414716166995433241279282163153049431190112842144489529791305236421940163\
11398807245834275782753822439093452266940383521304013983134185642051378807401\
39238569126903223593885478729862478157`371.3815440190465 + 
    0.86672057042543005073388223531987949837462782651719424414334130290958784\
97203939393074885960331520234077664209000730294148662514631297068228609311738\
85321958826859019242025792640841965518509470346859647622557839233316031525996\
69887803521059637879513211346767134802487117622244620266992714458661517523273\
08330493257138189815503260188696524630649472532913933648282580591179587294113\
154243`371.36758560482315*I, U4 -> 0.8909959869725296328212347059505099333556\
59477401561984571010430010561904845124530537447184735832305652060179433572097\
26733902397980559342768607720057532003337586102373541586377211642179905543058\
43025000063541141585367149997685947384583179725456902717292149803940874350458\
69729064636445837074081992635393267560443456438830591771129453764634684327773\
27694899889543299020116187916104743`371.2661615102199 - 
    1.27278293886176517871983837998011624701786846809974939741722486920792783\
04284020530867876685075114514441785830927735511949105791147017046411006077717\
74646906685474609993527714772548476405159851968382433247006982711544134237469\
35806640171581281349620720085046923050794002169586714131667978203486657105642\
75819648889960981738401556789440969109592814447894017727292654770793943227134\
694923`371.3815440190465*I, 
  U5 -> -2.444974121765159782016969558156186295390917813173570803227294395824\
99981207955658817446696235319041933421652689975253643709694906541076472599930\
68870291408757143372914005174390384214205715251163307550976373154189749329374\
00300283016804820757423021355759002029849878880804032284688021716102735693778\
89315869678452670374761192708893727605419470221314747440777393327965093021294\
10895121429`371.3815440190465 + 0.7880673130399871302551028758591910850098271\
67193906743193388742403012334324229307436379731667122786699943385872591161486\
80641141313426411210873246446156395630206700623867864680764277074489820190488\
09270755617208341041620217540923498107134392334196753291363650019428669226768\
42961672337362795133705902473329600385740013512277707752241939469718273047394\
9654644131701548031913529234255369`371.10068096992325*I, 
  U6 -> -0.183717781992501127667793676640902948134921471208510379318982049653\
30804555679085239673856090543594962924397978325737052000592764020864166750239\
36646890221777516769931350759132638324052427363831124768512798895905671057157\
85307975283091762621928747191270983766176728920641170563298064949874933561932\
16968213005476906228519235529196932259461941486087601055785446640195988893777\
89385628947`370.92253034984446 - 0.934094257874773391437612103646652719029720\
48474543973818002714179207814962576927337576669400430039750942010928936098928\
97242796813096024245736534125206676103656942318270932958964284292805226177483\
33430637213034671385618240845877179561013417672274684204537248944278348921833\
23292791336678595090126848403672651127211459825654130429685241341042735253861\
3334590201336642181199029972288817`371.3815440190465*I, 
  U7 -> -0.449844323205410034931232309283816973959768540909102134204077181361\
50458212674812817456785475470310933388645811660909442855202134133194264014342\
73886156290223932131080636310773227050189658706379579532679702705885566789753\
37692046341907311601094618336836524132678443724499246910324792670203698834529\
33997118473896496800245162213565859582520599396215407457398515453964157110286\
45807124957`371.3815440190465 - 0.4379582858968641158451255545997820992553379\
61876256472547608313081954890388969291764020025448827881910403731395681150178\
35244322975307662573011172676014910923338658209626213741264774372186342510405\
36853924629251117184964956524922779712804977434763215049525028391483402399914\
76244856174313597218927302205886848963815733240901447271661370584798373431538\
9112911432059531398232461231313985`371.3369112199073*I, 
  U8 -> 4.6605440634165439596190933143333160776607484606388836356839294789740\
44804712081779868077003682272533433765731057897136051084253648404646927764953\
99806760836894022188379295376150101876665672203804710797549579871004937277796\
09898063455732466228897281051594931756680465592632465264188185920644761336000\
30969113323923079322544603490270144588570184978761056574588444511524406892654\
6051181599`371.38154401904643 - 2.1762755443649800032826712725893723494184704\
81290756769350448663996794021025919262155591312256054885829023797156160572645\
86136451987909075572282871363942631128031679523034151586521182829823006436479\
72369874823655503567015544357165987878540769071846959322457422172130868869246\
00501046899223474400949346135617912144059931015529270115826981998843407988565\
4354563123599906927270962677682003`371.22324820176954*I, 
  U9 -> -10.30827566693324297687840943895166732622496646026302613410208544845\
58794711541861487221211331550828906971400714967624607754805494347075829074193\
31705691488397061547041992607309794856169600632520639486671319811510316839778\
89107284550338541386290317447627719413001180472514484853786255195804842856486\
32983172785952965636913124891367245751722197289036656314556603810119699281874\
594963001392`371.0411608879732 + 1.614182939578148507798340799732015282113799\
56824108791891087505090542385366794408629991948172557833328146259503421406419\
45766462970855597588035723658815069478469356319390740802261468441606396584848\
11610828439681517820225117420234604981807796415367779366742146824947831362461\
89833340263270865824775056339558329310452385657420938201985520725137285936525\
16757073167568859638267743519005631`370.2713842724051*I}, 
 {U0 -> 1.0317833937421557222632505293494335797322732587545973875328250913811\
76974842474755869040636014711733852859620737326045778925961016865194173310926\
01377976323330426844624649462503862049407135509328152595618260385043882559090\
99846676247964930105855004420237115588547965673417497801972838395568684973791\
58128810621065322493839203455766828684300200437676683974618589027353931083519\
058619417`371.3815440190465 - 1.528449047111852710883841705708332409280490091\
88283514003637150397417752050872143085037851778345414637428199366482902487288\
23636378690663658434535774151649190490882812518854492119449311454954141981577\
02071924961453219009323795199362888330001589944831571731201065471550333590384\
15486890722355691171449487095968024664691041535927802931236351975632259316733\
86387429050783731223902484082152`371.34309735654494*I, 
  U1 -> 0.0744832272376526533903688754907609189571041741718986722458433294308\
88495733386606579072201003613328673927724177029185371910464613403389650762535\
09231983870796009649174806243706471776106650852499891845152489528640354170316\
19131776668413789985384738177587975301462928147046857238911407578262140339219\
67165593971715093262893802966265026378169787263669494325402112842982814847771\
7215165217`371.0136585133404 + 0.31235985921431752922663965412083777311445965\
44429523454656457843897652750605460975793553673785211210100835394606858946201\
83698373367225467216866540020599359979173686688299605727630739077875820800404\
70620468328614878438413972518089915566943995590406510542691139352397606288379\
10578429427664742551341257728701095281079176978133349022877196495757753548316\
43620457578655332654243960961681`371.38154401904643*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.686527603075259222379874159714156933215173692984619819255788293139\
68477895063947280317964469420224426643860024787208008973396409858103215766568\
57995377123706727866018568182386145678410229065512536851943541886803434278146\
07901832524863367429181032224522826267673017261717280107090410348816934308957\
08991153856894776046645500177841261070092949861630264695016167908090931379188\
78901199333`371.38154401904643 + 0.777553046878322361055544701019505120882653\
95211540841039710378178141610081947874713786129902228253549411769651241265568\
23275964058353201331491727632637907862584756061214746985685770865176199646451\
26628128828457419618234597904215104799482355789588055784726336137424400326508\
60150604115168802058561541589318659130176230231411860579261113456881637874741\
85465834000053774188434027265045318`371.3149054360655*I, 
  U4 -> -0.353456060377023571130878320153541412905139223299138742582440731483\
53211151318988361808564073436040455042289364029138622458189132847773393881707\
53448589661654860620494726780392709902932548035881931242773788105761916074668\
83752665091604245650573345736278212656301062198538731321060028034227193559330\
68153687226362433947565972441117644611948773512755457592358027680951786470014\
21971567514`371.3032240150519 - 0.3439491040944414991555130148412445769872178\
29679540703043817959309479602259284078145636325811198551664605826735910754349\
57814119388070263347904466174163019915214079162256295171265907516359743295421\
32437654734841229335890685626780345739715337992222230406915085763476449998077\
51247159407982014770942329451827348197842892130304823531122125286413050182583\
6343727012814003080479544514825092`371.38154401904643*I, 
  U5 -> -0.218877724616857903531342292204663976555139695908364558026833540712\
55756330770716806672920683184339490874043287523450985570656849776606037843534\
71560002720541593952830829490258447949280356866351442033177039609131670075794\
75330807797659197073074310089355190243301313896589370686895434441424115950597\
16209061291048567214193415519833920663291822992110190513615974762892729052041\
61308530116`371.2979957952352 - 0.2219971898753724058044572740314059706742844\
68099586858050138082071533204030811764267327412298607125896556357772605152606\
51683450713238749167788793932995410486989269535821007378609973044926087820877\
00302910615053073720384755299939634207927031895609655264508358442866656708249\
62711325511032840649544559151050552011353002963064832222527791568507268428635\
7831148370547991263288559663329485`371.38154401904643*I, 
  U6 -> 0.0295156299681289770479014689066631929566264789707471154758160886580\
21362765457074102984341112573226272163239166780196766827104932664152205867478\
90636630314655499033863993783251738551978453292902103441784473740167072896047\
11285934152430465072919931602361855817539044453382310771368917554810584999641\
35786774406808660074519174421592056085528363576956322455555804049099038336924\
051743267`370.5514853620318 - 0.554021361678660718446878688426509422614458582\
61098467403587165172594715824070684848733007813769474577918894740092883486042\
08272153822612117351187383131561225988420447891490628477663329985906850928525\
26669494249495899031674014925955216755475936945603209395944391797205128925087\
92629133204572212967826126455845160918120536649081234775026752404816002613645\
5933550606195995202780036708978`371.38154401904643*I, 
  U7 -> -0.484109162435370088929737196264736112112114590101942235320658561474\
53589164117821608492308724428470693272528340623661637904731348577971954113804\
97090323559241917715546417527206689486119235927860869430578198505182110146856\
58909723476084322007369545862502687061252195284959849278894670838608702607755\
92840050753184294729110670384716255157880687359611084908729932625577713275459\
60060148245`371.0972364602763 + 2.4433835833578515208777968559075404384792598\
79383459961239901577721042391659024812352470256095115665945548710164633799380\
82946578438909756779537633779399840098255014166137536085436364394030076639291\
35190394943409801089049516037628508398617791802266737527178747855597098089845\
08275243204482035052003999823513510977450065287512332432476135793575978220917\
4482710351136750966963823928242332`371.38154401904643*I, 
  U8 -> -1.049724902584647800522230421793189491092829698404860453851125495492\
89473536341924180063257185343066245666105104032725780910289273628384387357267\
98793253865474605861309328751879772295813160648156415782886593731691389783865\
95035477587542070840383392381403028533552194372525538184949113427787235222174\
76176557863735414700997895118001334236057998140577199547741669646613480102891\
6907749746`371.3815440190465 - 0.10711217224480896062557749953506796634503434\
88522162172669551762041316827409056449023593220929056605251849849768238497744\
98856452912583883240030743472582690930497897513377993207893638498337189421173\
90222784134566112193516480046831557066510905071557479871629760733503263463215\
34150188981422533485525780201329031971679440271478619130498015475287714980560\
099253372571791541197431655679456`370.8252592379239*I, 
  U9 -> 0.0902391929700785113469906725645088548041927357466179347967574659961\
78500631618281034847154285137212690308140904620779791843947618512811420862787\
76188851179105934187290269469830110349800015560617060102040854725261870215208\
42825619616892078126841125664450513426064308787845354307274355278327878372456\
95714356846191676286674554426001526480911935168470842615838669791911314351894\
70469826`369.4967611423945 + 1.5493575801233707687290431746886003655303883255\
07630793082039701343070702290021195809529171349925680910834735404833763730825\
81820357755517250844383092658069030588560832729115001306576778502725124567182\
40627342322299196104628398449442019663246759610328014660993636572209410025458\
70129141683902214166251593604402663558675637204047661182791082514337578295364\
5109950267118713434713464901857`370.6751189825187*I}, 
 {U0 -> 0.1795071473731240584344077144049699580443258373973640073817800666232\
43033019700842644754255744231894385175051911807457190088081598042095834848880\
97916346513271467039393944828790970155679653522487454233778454548416285166207\
67500513578182343344733288980352990630019179967399133687001057199844546712355\
15751584930504835170894568063749435528675504982419357578068584867675629257935\
6414948127`371.3815440190465 + 0.62815306817308882595686818703684831690795562\
32115895346596021708793514535297229750179455333374770349581893492463724020176\
30665157397807143839557137897561245052281197566899574709886125652256400444975\
89087107998536242566840261651565044374931351599423705758896909719657320212125\
56486793201741055365736017600365162014367073684086556422391184835120875329931\
368255196578196026808416801473634`371.37433092196073*I, 
  U1 -> 0.1279595963061191750821824835412468096170196150227131135198029773350\
84257940764981865522652607532203449517464526610163085016066917480798827495437\
17951718067234257055789643335540469917886313641313341618137094885542456836309\
73092761443871739033818655861449564378840627735375393242727128868515191333396\
62153824292645541881381346898692825024495197804555148713762496045728033009678\
6757424627`371.2856887661608 - 0.39274385833362991414225722909225119038858467\
13763591253334457414699547497771164664243851091122643453356332799112398174605\
02832318371316115860924387927660833010693026339681145894182274316886872013327\
87804998192303223362727626945426970824001886137964416508689251081762303989591\
90916672838753525452804072012855674135270967422180299733972939557421174321125\
054221100231697241183224538980378`371.3815440190465*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.896659092759792208510152003704873648342\
38627274266541816980623108948612233484140263040816204359353021371066309737520\
33542266779899030687835440552074786939144484682204240719636387822214374718289\
39114055209556216569618460145245753570771890227659398709194279500089919665274\
63380272390198823875456814048287026640181119315960936476989582103811842540889\
35467981647226259977104089509616452142`371.38154401904643 + 
    0.49112061592132092269093720747933733834852207051797125898925158816750227\
41009298687302518705524152027462860442701681446409333791713622027237066270014\
70983023700771713955233824331178871965256575508906873383056394879828174811609\
56724086307472351825229866768301011495379033333018579022547403525611871277514\
52157150844031510605002297393044578836414040231080084521294768005507564891896\
871754`371.32307380639037*I, U4 -> 0.1658847281158299040715046591748210010155\
84358124522336618373556521813777592207692720807800590669178068963487140615132\
08956749712128583487539251943582325513678975220525369891336783546384680828354\
55376107323070850507520045346306736665353828600129975270670293699284186172436\
15452025973266568691631551808851030929486882159443088834367360429570822294010\
1539236495476746612189230883382373099`371.38154401904643 + 
    0.14372542062058884412258134646330366418188373092449467904750716847051161\
98049606300241534651888515613402657004245436917587811370317993768838373017425\
66897312117899148651499549390601778119466976166567938102803781179455560382914\
89306427590533504405852452957451970059902567115305676186686746571078224570191\
05624440161336957703517902228697527969753406289407719961139002241722120490423\
629321`371.34468672545256*I, 
  U5 -> -0.012371875788393527687372193300467440693002050015460440590010354801\
99149540336618970698475967552751798184789285963641172257181877491909640572454\
71402395786506661635831105063431348337391389806512667151261167003528335659920\
09692245409865955341457329131574694258802018859971154141243074840874050857295\
67731377684373265208779367410628856727223030283215384276510323674570130567564\
40601154704`370.6186284263383 + 0.7180097263996886891451558545043094927011472\
51243007464408817414306251831954967964150043835794014226152280715426341667767\
17681185738054821212862071447037809530354772463400389091267148840715740216006\
55790034910152787254845519043284700943230243440783651576293852511106532674095\
22974206889293469506005834780263158496343716324288602284289146910479034459743\
5611893432863648441506086276260732`371.38154401904654*I, 
  U6 -> -0.548807484630196372405756952072139604837715421584121210748542539462\
82121475376476422222100441001905320501715373612316900650724816982964007280455\
62281741448302509537716530307564304504986090001470902986329664847353714597898\
49614703214212151204773528575229430055574460990991247213002005151627364552996\
34007571713470811262266572365754795340763362669694659350147446387472652338508\
92044340481`371.3815440190465 - 0.4131764111382792238857740291516191343202409\
55608114545687720199343981976464783923246418820528430291058375797435763358152\
36114130763106778741476416917966929823676440589334482781405173921207169433977\
51995278848598100980740306173742666734722921137569714928497383377353737883088\
40432888871755325589978163598835284342795198977170132660243527143952592259991\
4147761693402946163224573849782447`371.33898001395056*I, 
  U7 -> -0.134997617714739183891192510436913747373456050430087781178887545948\
77375421586242352833391593283172943565168860371083363920800952888596020056369\
69886438402924902073578271895488638458726330707474918806646314121980301630595\
86533054886974129748212900934760587404635241443622030596779055024601564967293\
18607882557368967844038708038371653898026141249945500502550785096772118933932\
48717319758`371.081263835809 - 3.24753965904816538611501152998988408321834357\
71922732330028935428443119051514219128577596285402850326357230339954063477288\
91517431594829894908323825937397564117371683326296345697049662850635813381187\
18330806197139178449099325269400047481207136107271950066682109833388593840175\
31939396142273247935631103195415738893308455741480102985175873095897194833767\
19238249844055645363055963816521`371.38154401904643*I, 
  U8 -> 0.3857004442047154567632125566157092653476078454670339733781928071087\
33803311755269594164851570126242509404767685802795885614636478425406381080817\
60310577825902677850600933952161962184652949894095849153881402521002568098407\
15077339906057788118763686754626188484998239340639643737720368230245839812142\
19199712841833804864285689029343334078657540727816970204338861568421775503089\
185155282`371.38154401904643 + 0.44637202286563507255385642152357580179971633\
39574474212915653819543750925348097693541471463521085977525864674592165028131\
92507645681295204070360285114938420038047080422809951204304825668678794415545\
49834192192795609907577513791310874827842399423410708744047877809904980383916\
09460288217836596263493900048644672158441020813312830723387329995702826847441\
696915662937353586983148214043456`371.3543662912034*I, 
  U9 -> 0.9256216233315129778206372884362716756820113779043754708153682337955\
51940923201875667436532345314999907547401715945515820783465243444120726565870\
84930255618518701450217757112644187864323836147178409665353595089385959236635\
42034032757759109471312291346969057154689233462936164938616720114210706454601\
62176626146362713887198535806537667634827158729541149720714395928822288926914\
8175489599`370.5972223484753 + 0.71471412879715747735451379289611531732517672\
41886707014733016439268310537999359459424086207652308563722908565603206638014\
18879253043986061527151031336177686415702733530010761506501222839681696621151\
08882659672535716325695330827846714099001016542694747205113232096873680150796\
43311593577842220387355223298103768015414567805707345264224855779924799139043\
686215914999519578106105171004857`370.39940926348174*I}, 
 {U0 -> -0.461955691328304223981845399819918201208839247541739031415909559959\
05730665599962928540428263672837428126191462302470685692436067005156960475049\
56149766127021095940651172212660194465733426072689461838864876058845357393016\
86673276341078345734798761219987624866873695141239293216045578140768180946670\
85761487924103897458228888518525918769647429263735244430132489392091186948045\
22981916723`371.12254099826026 + 1.169478246932226863905001051924123688631291\
92018871501350281103477941483029330663083915820881940441606076075053037322353\
42695391851615790714355790648811803831491450979666126392036813722082226788407\
20305558345511348773410770603766753174016530859722692393972889940681950705788\
01828568125075896278837412033181706773242137133483096847178901944957072577578\
79521798253986103081199294324013594`371.3815440190465*I, 
  U1 -> 0.0313751409653162169049925936399987920757288476569333409295639224927\
05397159886269432292842317859396892147641716004629871362915878681744542975909\
03535098365545380502112579517550007705784619726080704997115072362841272557870\
53455223240042990293920004290081326351575723931959694523795219008701078936678\
40792632789785945928835427069717848303232975591292588767251767480616556733676\
5198763504`370.7727066512516 + 0.22880464206034765368569751629081208188342732\
83947330459876706720699439839654693297608189487813347933316935453755858199549\
17745422125753041464695705973775265683164863599333285188844897212133840922427\
08861393934672983295382534764881029979233842565182646705092621528225171629363\
91365791784442450929329744435803979776027571951192061195956709382285467655002\
507457335011743530082393174667247`371.3815440190465*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.853644070842603515677092885939715336514\
65816454268563258478160280475775692634995592138706538577260327573864449384440\
76439934975266411528923504713439436986616341617901686173166457310281393866890\
35955721878094031076019160838294685407983943255137175057166226063361643288840\
97074949381039064155905861733779298019272870176271134304315615893628930421960\
49154005769150706947897696763176749538`371.3815440190465 - 
    0.44572425673307390451419417586918145503218963348246706151549715118333663\
43614494873391333892277726069115245794152969072756733536316042239050042358020\
65178418514643197014164404984180225214907819459941192868437579048248746525848\
71681130267953314757428575645267939754251248613698511590450359697696745027396\
33669634424837584386034868625913232826962827717185087180151231576876918824445\
217612`371.2377066738275*I, U4 -> 0.09991949956522762107215129065650116645966\
41378096195460584872295952281238667775088815646096887199079344102085181436482\
66971792825521850947490833421222788034476949234360947338306464366582198148424\
82315739510461150352298618974584202297211206334696977694908118777683460326247\
88013041233644699816571601143577281686366007304229872241998240247637787669116\
497009333100304322674561305300849507`371.02183620628097 - 
    0.34829032829676986268862399291105335481971431414935278599928960882205416\
21926707001202054361586895624655934087844430776003473934380050172538574930017\
97500659591868324205135687017101070388276553221927311572919043228617767819948\
64243839420229684093263463507892182532107521001823669988103628527408376539321\
05039237608816950511730688430567836881067780728005524386538679825106977423702\
091815`371.3815440190465*I, 
  U5 -> -0.418449214346312913234941013003535039396023427853955563866815717357\
45660299946659924320617095033437031055541244632776908408132140773386179758838\
35420765676854968279417191526206756034995480196503921771455581930154686475671\
48770138656758998833480090612839924483531632696419757210204307450878532853619\
47657736203188736547731261038345328013282339425094616150347676525299987302975\
64266906144`371.3815440190465 - 0.0250920268354071177372044583253436552498103\
36142084135393744552295287965610698163830892738160829369824122209596612137795\
80090541112156979172603466976151647087104822947165009409193480811374326398050\
72262273520509071911156662488234851343443655492696849350503220566590509355415\
11356442399328865270065202282633491110106248276478188424200807111860884987878\
2219768130909564834123591645288881`370.4351105948681*I, 
  U6 -> 0.5492038900907646722354031787620015258009359307209700504996493851868\
67405481581381143476342931695599317421658290626819070410818321120331504038586\
61825314361567725606163841409961215379890166508033264892457609728363539208220\
91132356242040991914277246904616065332956241778205367844647047561626242308728\
18431206730188142497917724368449991205335380760115449210244791733041424801503\
3193215368`371.3815440190465 + 0.08003729254930922216473906064645572555957448\
48274207526873797038492739593081383279924153139789565148921686791637793832373\
01106410968798376183236041586629060343312336933090286124801035040152407524120\
11904931040885409769072248760117719771176031220916989844286487645165864570431\
02650793816026296577654443382007340849136751953295086373420563220721197393680\
307886065783767976132512575325585`370.78320858117235*I, 
  U7 -> -2.436690749432846786315133608529375495778282094732138504024830054812\
11760626561639265050869927429099400478437871682487184203915561355320753828113\
54329629265522156054131500228071751185194441878913841975208889455845860411896\
54392986784086997194220151731884893794349558841878397770166826513150900086155\
94705998467220133981912704921327375819172797298244501918874970050493943463429\
79696618832`371.3815440190465 + 0.9267349495123761874368740711939492829515248\
14425055100605714664098498851364228105577676808037645586708523446001331578916\
70002974419276490336696398248587055077280662205670464521669873146555291496905\
10407518220766613808220311883929465600111613449457855065835558075554400764566\
25832951191136408943437991820254778055868717946188058167219402152019540612422\
143263505520305594887756224858914`371.1391857018145*I, 
  U8 -> -0.657059626527700711486088359556014214275018749200530222685466928655\
80408946273231404070575482962323111112360100837068910844372570009718171172372\
03631601188732650706208623037411699812882724588139662494167040932202978596716\
27938736029445883846462710871663631696750738608872453901342280116642220412368\
35346323112037783435360325821364519561832436406376625329035982044107282708990\
08810407753`371.3815440190465 + 0.5157571747157126383033637632225572140704010\
65057064336183891738981369376922968166841575192296951820647155303009935125343\
34037129237524064315177649019658277504920850009908378087650124702250976866510\
28384014022456300040176390321514492650154902728461375121650287577966656902560\
35457935138125001188583300556653371953626042133670944738610344236658329507602\
6555019418796563819890610530761694`371.35044956193246*I, 
  U9 -> -1.252259911806015163646698966053443493064532247436992802949223377908\
68042641701786152311465105096426832404658728897556371173590651885838840396476\
00768533623618635442182865196704131825651883613604696211726473629579804910285\
30333451585938352188531181024135011277441704487683532874149652417822140391294\
76050868679735501980281094086057495889954043422122904252041593488532924160946\
48163120514`370.65844889995526 - 0.216076094328686963313206267987546188089377\
84886685114967889083666823431442181094405363703617255556603846276195777467008\
75579086344160489873061752316597495558253838517042800429444432949077201365949\
19360864821290383660644689007177728098659337591991498212676232369870517150264\
69541825899852934508866863651390119221770599980878602887771018428546864199451\
84207198124826920932323212138326056`369.9209026801391*I}, 
 {U0 -> 0.3787188608038263227567947445075277839328143047444608551397794376188\
23867671374605523867855769002318856947703180950903927962273130425782776708340\
44381527672327942932898168885597046647210184304809567644602736708422515373361\
91725470568999392069891041126684701980296561655959272937607508389008126236778\
13546957843044497377375547773560238794471397814598175683092228355157406464594\
1822159051`371.2691696644761 + 0.73202219544312116998798524756555283973541109\
21042993776162767134276012082725298924877555790158313859457435934361690090213\
24083684375994982694712318323896523245761023465339956303986385728424223962240\
98446090601961809410060605681153695314057437373081274514144538867485150244643\
84630016992604356587854029314826373425959834262406641758626175786672051370782\
043894527590225275933535406988408`371.38154401904643*I, 
  U1 -> -0.802098199080749129408834126175222092458469617472322118407596264424\
41011937796075877731548051846121216424931975362264093510879410888100721086063\
78197591031024117283652380523443642439080309481029311510018684334436171746233\
45934709836803793740011243498874283534715905604857788095752314624490641557243\
87288367038242179135272209011783162267002736479232048048698992675414552905311\
57495083227`371.3004791441167 - 1.1196540450679548402332289783838199243824728\
44971233722271088515055752684124224281040927705552335382274948412674070224181\
19814031860407911174664663926392200101461939724387360263807544810677395509840\
25954074902558916121838423880561869418829507454392195854864248035740464071118\
33302339234521221038810181370869648773178971324356582451971144016788018611338\
069188152857637217717540551487735`371.3815440190465*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.430381822943667326374102308918886127023\
06299644733354433017101490467676508152241735987321579018100798602112261467243\
57440725981352382208583729240888987410137402515390902030364800312541044210568\
43783877833472856265633531619961505297380602582121592597154839626291652111266\
48349580354333980857603147808436082259078367481353220154822918593024979472233\
12570956342435773888379860263047128494`371.3815440190465 - 
    0.77429070934773130761159298777613003808858902750005981314199565077793649\
08020415688571765016509629091005021670547712725490541495274352801602494484030\
37788119197439220393555329841973209716517909976044124861889187387992741001219\
28560411563787599260277632061920372241652572346317222749272640715010025208994\
10232515002270098096072584388700611879232347772972800476163464084602378528473\
144681`371.35449279839503*I, 
  U4 -> -0.245866904677128416102374200022499074735330744394901205313870670686\
65314970122482198202529455341400097387615191921038949764085127889409032719780\
45920467921247926887551366212749437641189638831347959137580748221291735186817\
73387867209228678791178784438611719151566761669954425151299394636294823147042\
75128910592332168507444059490746830630004269587480685725683933680992189059459\
8777101791`371.30995190015227 - 0.3051018741458213140559484365361199422321587\
81767378544641430858257286053862921943684134385253947980527794794801590647990\
28672539343236351424770961326135328459906979954268598437303378003906995289655\
81368966999228822745605182722836637457999949751432141456212652955916953513519\
01929132447973997685297251373210598553863325452639419601354004068833100942465\
38426771492120083894824474592972`371.38154401904643*I, 
  U5 -> 0.4426701654921272189544890051855052586339899383328074012903561655732\
11665543415107412217093212192505782324637744683395818942763374543066539720809\
86955520520445990198131226991399179872158761095056561705389616316705546352863\
77335973404884642043884653742725042072927191828401936917193122496274661679399\
23222148211009043653244923151275263894696279594438783263589368020659393502031\
8693494239`371.38154401904643 - 0.1984073144235913296450122209617359628536045\
71706144280475542934597950163134635957091986044899510334639234078349948004982\
53481302640778897756680011272480904326250961716340765189639407075122716306391\
33154855239912404952053995823613155789547858981072415763452193077087225559128\
10332112528460414669058798003101734634844359393057714732983282002285203619595\
8239831651644328148378910487959521`371.25270909753203*I, 
  U6 -> 0.7217710567620590650309885771113501385363464313546852311462766727149\
68978470779515146666671268533302716259400071112634765634625627613062354916373\
94624577962189444069881112167662708229493443029995782496218626292809589251280\
65581857323011515182637432714040612169683460866452406870420971009705049480817\
91334951910913052685861384682020386050444557666875629879516607379009696887002\
205456841`371.3815440190465 - 0.434228459222627010901051706985791444702195498\
73948748197173131330429455519857318608815338961216805482547995871073208177115\
76307837528334390965814617053058500563820669527809481779563952591416763956050\
62364625512213892432794479267500943747588719048597823666464945193442957224782\
37193059540906833017915566545107193545723273167867783222628093978722498511376\
29188006017632028621853739255043`371.2846709414842*I, 
  U7 -> -0.398481371786529226706018518657988088025580129185090358054057145285\
35274349007841535618113574129357285866851605315156751401192294752804192935592\
74953707930301810738990005998201307696260422339036026285814612477218983449862\
14953252618090727690904183695322261722157747065617595734334520120786005442073\
48368876735935717681033800148231868873530341286461473677779665706565757483448\
45880365719`371.3222614073473 - 0.4162187409121499737149381152785589246350794\
88593872618097563026249971046546601665784106863422490348380704162169424336662\
03357785501510278282452757429189903876708592908128561822119414772372892364631\
01120355847001686949022386456066349008944488306680246686981042634250107884980\
00668574619731493425566594321984612778818648020426675101001783896752066064228\
0117401500844589080591474221440103`371.3815440190465*I, 
  U8 -> 0.2321733591115524467298005600610816409620427614408973903409116536824\
00156860088316377969526955975733683675076568330708451009977657432860724332281\
77383158066653863634686939011073992793264711813935798046051240987414630924899\
46155381187548446375307311746521799383142735617255297314955171708666965765859\
35496290542730939973082901317096029241567913865180731950928380135414060835332\
3260695162`371.073012422496 + 1.472122707940597621517449279554948864110045323\
15485378161532677235953377850151843405691678467054135554341178916793856304776\
25158377608394805008264934217222784525453045494338628984773187596084728385409\
77268932390305326089277333784007690690684479709767214481412771994706013296673\
01748806119167689644974146735888825488276251099456834610688153466125272606614\
27406779119027281555948118015159`371.3815440190465*I, 
  U9 -> -1.817824728402619142869058324499105431980951224752946079044933360891\
45594744224665512363482750375046589413767911972164072292399794159029810908443\
03690152963667903127639230799099876039063723975416425340923083256717467111652\
44247608125118147136554638774353904317509507116477325952126099610644413941974\
75941979605746461702496520478841890192404182709100475775940823811386336479372\
41121776283`370.75010551666406 - 0.223256142259319325152468259754201625713991\
03519929494343916041471733691817801759600283770487674315158012093894561830694\
78738368043692497841771685826648268995769828111534000681101842814856814606167\
99296601739924444715655625886874809976542906998743753896569007928783576687909\
43325742154707426552031368888848257223656658054447931733812354820552954159721\
37420397538337098011858790856917053`369.79543426141174*I}, 
 {U0 -> -1.412803395447879579302848798382692758054143225009915744305482063905\
66610658203498492954790581423075340077634566582298972405015948563575564977762\
20990517790450218685388718658415144050520533248634965026958080394130510909418\
63352207873129817182535181732311752942794012035878144576692774195031708862376\
61991531577877158571961937995252112471585871818387534410245380389649101901006\
48665238543`371.2553839350266 + 2.0064757964478968241663132866385643078588375\
34291997251864350404248209579508655615401697052978768329498878905411235595899\
91551511466253568404053092229430578909811091933068427927960443642595008326896\
47665230673029339781918608191256757482422297991224879386149546808505638344798\
97677736714674356734361998479733369680487940674153597614465431587874334649174\
0095516829058285826519021012435198`371.38154401904643*I, 
  U1 -> -0.465658251619801668281905984382967852011487972311907775425313250243\
88148640781335983541813058632270245863683200879418251877961541976330635231048\
95272231108510998434413028010332548884825443907534056110925097731449098860606\
92242051672746755007999318567945717096019571488289278980255721257606125153004\
57753450655402958778936562157425432658639835793672558273334436685684694006676\
03345539864`371.234574857791 + 0.75762399021856613187235240124567832258210152\
88059664091801952312999818970668974851650955489847834121294157264084351596599\
56497884312513249528515362038529155021488587842333872040674966264322041173631\
14904286040630654920408927812397991853516764342794627444727891637395359475932\
88011580547669184123439447013179052582461116651229660487400664177585554927028\
862157614540620541129256316733544`371.38154401904643*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.170697856678190501714422228122383108497\
28615241172473530437632318369223493419609134801781327908126257175029857252399\
79082083108393983714435382617580399865795927261317114271342569089250796350647\
68448759277379566262846772686041409969608339279747917801936066942880840069288\
72394711701956425557597662688005689540963533043112780424314573294101434233534\
64066767728450547924591426695040350586`370.83226104025977 - 
    1.42853127166155176014651702447855351310865157539223107964433240009461614\
15123787155556936721953859813773946475390517353055303700721971459948809607443\
19437446984543560694619522391558423361397146403736559909870595639160364697667\
20714371205293903349116871638124132747441244690511276936049981482974016687028\
85179368804328705994246086380231334561280217018439441344996943018307111025869\
153177`371.38154401904643*I, 
  U4 -> -0.573299973539227659330931365806574993952592957677495850535516645809\
75385442560540203169460908521413520193371631065174891102297008056468750874575\
91835309391141478461638682282819036665528004575726143678781969613351978988841\
21463293987760422413131144813142451582230048435712848865871439043444147080117\
85697973247091502546090421453046103440618258066833708999103713120803559673587\
27387485392`371.35279511007485 + 0.328895551975695622043451977262616790178683\
51604378572702898408033985732454817420887213481489599833331646218466163061371\
90196480847338308143022810364234687335348788861379994366185182526055535710159\
51796797267406138643500134024257038703471124340020794851486718088968277869256\
42842286780126134046825419746920879049261616500714992713066431956232579710494\
88304081243115474107440420103635623`371.38154401904643*I, 
  U5 -> -0.134488036895133991368685018852135044939786426457533508750043301185\
42544253228138045601188775640557914990936939449130909238954643544410532707686\
51231149637088329725344239067593880182821154841533281093219010093899281764513\
48352256158081604246153823335203961325234305070076190056955862619090257022017\
47010042420928745522677834234009662633025989164701146489671095624450185849371\
29525280114`371.38154401904643 - 0.233133563379161880807037567265118202207444\
51607080705734650644822704763656106469656299880437381318833341980177887844034\
98275455081871698391984546719723560960935148463745900697420497145767594520053\
19831194763704025544566207230641246211236917580432881368875472821657357327693\
10892522369810780571866546922093607047384714813049357685040196101327214591862\
51846455659511101102026212870632922`371.3523847279799*I, 
  U6 -> -0.742029492262907181848807360045637896433211730394217485943940436583\
06559609034137522935054295368532450648378339204470713065486281374255464808102\
95572861809840397022159028153455946531325473019039059505292260479660754523568\
92864487391973406976680536277656574633742731714189064592780947126827994395549\
28028175237491508991261176196006791363630588636004357055051838363409330779506\
55416860644`371.38154401904643 + 0.223592685072528624968438019603065171780559\
32855490068200069067906692280628918569074171956894331313140461166614895524748\
56430608490405855777107147854934560015318446559112821741071088865065130133277\
75893884505534315891972119583285275763698487506184031702985336993914986297752\
76411413642346059725010561248960261015710742784026316276017287161419971578101\
57634590625230885612875069406775434`371.3145331278655*I, 
  U7 -> 2.0399716271145924750093931332264995152344790870359413537695888128093\
19437000290973354806858320339606287663039396401473168822542780344842031865324\
68712254592884569693739559671935780778509513254049381842976720102392925738071\
20853896283808305199515602812191440832884656990056476396171664093273337573651\
27253599740579918845651172790637021460611678176970861061974871903893755771755\
0462998661`371.38154401904643 + 1.1288608730680845764699336002722282201541455\
24040913797970021365194444983653423323370849445563101657834197676386605234725\
80006540376088666286871777960788038043782847862561257630217966654465724211105\
71010158687789499702995682220530970434717976243758380837057567548130507950070\
14858941601204928968582160818706368271833667310687679504950161412891232753575\
3777606876838405195517542267792699`371.2172286721152*I, 
  U8 -> -1.143689747832323592465001199228910327512272983549213946733924369867\
93486172242659444550277758835201188119100742705557743911935566103805071681831\
59837874965642451863735186200860660633308257893887756444347325115011900824055\
87639857074680503526860898093804234401992629086810275136046237165407080828607\
79957438265910982628943143908578983367756806029457200334787681681741538460002\
5809031101`371.38154401904643 - 0.8485932581302170135224524205274342246616237\
00172238149189608480691411069011383032872400114833468840644190473632732091780\
72531889497719640569199580305152661394939643822393755022858139053578376851997\
11261655235258164768264206997398146405625287823028877328476335493457888183954\
38185530933821407112405051311089991561631465564752415991687436929964401208948\
1114481943803746633247470529018518`371.26291820800344*I, 
  U9 -> 1.8488728472514840298743688935361182705610374871536923622224948620275\
48338365779084279851249135432890969411612083488988937400971739995686936263505\
79656749152182952665083422709945500991763329829901621603438767518661506532232\
71658253479580587388559125037950179066922961703936859850502932884604984419774\
51369482271727758605888465418876609494730403124930903174555077343148256075072\
6782502653`370.65212748615045 - 0.8974118755681736871647139064181183331725242\
18392477210781815615339215792385957283466347700252274663176960582850370853894\
10645782074136602434712088328705108949328486020515468391584459614432003183291\
83159791768230197070691903213060972695505647003440463732403587674647996862781\
13022065191878492558212904401132107481397645473518047891555319426666222176309\
0351838264472217072000140014887559`370.31642761917266*I}, 
 {U0 -> -0.114019600044930003924374679512773371153699776454473748381161042933\
32658921033243360236971515122055822362215383271867141155885835977895164385443\
41516276947232182122085943498738992515595925712748451437204379763620343494347\
64072145259379751314669864981792119691068025834823263391832644118853017696480\
61774236587454296690628979425329682934813838351241978241762353359229495532543\
82111978939`371.3815440190465 - 0.1540343675483095006246586166959699344080564\
05928875589056701225022179367433773546159598989775602472398755659990828110989\
56922095305768453254467536916879223292172924718916433372590633356990545710091\
34114108834058699867243348331200995159245642176482420994953449501403763592298\
26060445604247352991886173175640308061170243300493356733061667902415627007613\
204069147782949705598059447044501`371.37384270808155*I, 
  U1 -> 0.4165245976096689818341067082150642716268669748982074467340815013538\
79382465024866321076041145318155155175995163914234844775767318923375652768327\
66144839547220178861399432576583967133019602900989160814736795508044889325716\
38234126543676482724537765122102029610796711621362679036448468911227769730010\
26913091845848886254903399075443263627134462914178491250889614943911119481320\
7999942737`371.3815440190465 + 0.18606607572024287760708474028659718700247600\
90178328909259230255157488836519249269257456622595651109339489289918370122158\
98044475385218407215354005300175908991095813467945018869806143721273829920337\
74053327588825483994142308067973054235223964313314991462689866231567288966196\
27307543416832719368705294476705933307306963770035277436545043439195207241126\
722929551768538581910604943983645`371.1453680831641*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.264730664098255063510079789586904305906632827789265855808669518982\
38531368388852725427479140677297989767919998151058487412550078254102997260005\
98840561014852440016447945656708160350832656559964803370739919162541367692521\
24505239911976221352035997315867483618504315174556497811331932855780551474333\
15206059403294012476096187729044189636820855932993806977469378001260259997032\
51456440128`371.02043003302 - 1.106955595878476503368357853059667553950598956\
18800094520678740237232146084263267048925273058232365330658318006796413195439\
83187732572815756332734927205416358555670732667529022132414319433458314840251\
77390776206421149809602980778574080781283259844232090532068266175202050688242\
76430307363894490728384425632991578859795175471726440225521335583226138465331\
88539915727948119949503017973304`371.3815440190465*I, 
  U4 -> -0.000787790362851009258345651087643522824717734552866776727191032262\
89694053899788539973107314059172153733722076115680747805041794356849136846530\
67056308314091993970070250369882312127317589788580899567219904174631662853321\
96424967330389391275313507750821728342296951919739208910780181529363780792685\
39721789921611631561765777655017358951802929126611216538408985832392192314979\
48127257716`369.7151743116137 - 0.0771445527921996145723950482417885831136982\
68755008812682636366710298841616787246192784747250274027612889098107455155171\
20789166994212854816583649422809546684288507752432194024613418447158016136948\
46559998966693417568714658091521389556663508838326284491833376947557103533121\
56536297698332401738914859388103052827890427301992162936142550446068780778095\
1746012992061273883406618180860882`371.3815440190465*I, 
  U5 -> -0.835078921001827993807971674495171261351261618485007221672910375014\
59494623893290770305904680001802056533668580391105033111246201887619161962363\
10346924469959647565101592146794787681763362740170761599797544509312152943065\
96092109410656359891576390860629393146998408687553582003788366140459551914184\
34995632813918564916086818433292156570991567895337795924532972621651989508580\
00467516914`371.307069879245 - 1.52142541214531575816275856543225862883039162\
86211690766343918401663104596922229594565885652010138944494213398232762274237\
89090489008970170791522921577495625854526525537141828288652502115342017786207\
56688907157468560577847627341262542238705615956159241195615483183380741748226\
23422397249371376055887570960768396965756599049718131599014282108579174600331\
366785339556736341371743537098745`371.3815440190465*I, 
  U6 -> -0.822818604249887920366379982433722281930140425245453887771337747161\
43483836521979288913595734950886466494778770474167994476406716834620763512684\
78690577455364098187201808929927404009788910865544141760656239922889888394544\
72565419806342417227198288399395483837893169372373635022053362411159487480087\
61769392289476720754477525711836820646028569973406795330359773584653847379504\
06808881579`371.3815440190465 + 0.4033722758740729737006579820460078881599487\
94136093724049571626681668845842008530278010425588145075861174374708585380158\
25808294160589067350418501461401212954415210665186605476788585528549029939389\
28780553230039946264929526877747985607313298375728630623357870146863165119132\
84469684455640539662634382580850175196646550906289010362377887374702846776803\
0606964808425127381723069991568291`371.2710999152734*I, 
  U7 -> 6.2111023366242570160090666823635281490751105041601892891311891493192\
97865575294207747620689916376962442018861605832834854498867426109146731212498\
17103266771182897217892478884421313853617604820217745664000557181404819528873\
24725010002556209971103456480322566313870680452053790419236462973845159626341\
79499640506914968317267780885941164695917145989108515356872576050682348998075\
519390128`371.38154401904654 - 1.96286808254868144421657933799582526322827636\
21315423046576057980844340281862943294048130917265733425783480959064024146269\
31878547876470324628231271608233331112387731589391526694638248772063982688783\
05967305142282338371318488062107165351354135482851306700325025757535569071426\
86741937459588653960983956511153639459679680413986490611429050700037871414794\
603440043335408402735854460373218`371.121856270265*I, 
  U8 -> 0.2418428588328767965003495710099089168104640827650745791550893947898\
82149130636676085794969117910393185489117452556738599196835688048176963230022\
83507531485465403576002806762781989341015527675709586195940878068576629186265\
69711097524837242839498330377858078830641625667336952020619537421985285234579\
08729448023330836964664611174905711894232271925284708602200137528117078071649\
3834738039`371.38154401904654 - 0.0569503503121471364316759183996340824286353\
18282068374482710150048401104033824444221274617320077372094965023473774520880\
75830943493428839457864414903367302022303147533633051725612727395703264701182\
41438146998043800163116118440102969318016527452240331320188350446595772785595\
47388503532924994734703112806519964728778519136367463834115995454545269540116\
5260420945880033159485004914936869`371.0146776691768*I, 
  U9 -> 1.0702348905419590716535258971088782647058313966362002800229443361572\
60059727009316878796216336190032209619965319067368155785618008683374657755268\
84780989311577310259596957957909299506077999001802069805454451307622848165374\
40539903482065694810896169337045812058904959795200772543166418633248396557282\
19563078696927477069737824325451072975906003361134333538618087914565120258442\
6980882414`370.49468170903117 - 0.4797976222950235448311594440592355702648436\
62817258698840158529855852664358849943610348597160160256336055542285993939575\
22074967917228163383921533457317394841570370050247848938555801843978099764259\
49709801155158374679901704380888733230839666240482992723764126566186107499371\
21043296176405864925584936686236244999611386522229983219033712323838379763763\
7917228458081887207633284973404189`370.1346484488344*I}, 
 {U0 -> 0.2863426746165235095503773194613091454147552500611466564187564085033\
59366368655115645258044388896961043093590072041304781488013177560996915755328\
87518550657434748623939575036416374774859183073799433857871524141693094130263\
18312401258798039517622093228410102967354770675430241848140618601283216854314\
59149770224314188866557735925696737866359316391761096236467901634925501357913\
4117105203`371.38154401904643 + 0.2958916095872685962114095742336728303813589\
93702674952057940980126035304018806259221357537246300229755630304028535238939\
62344603710000923409881091937082092913782633526145821288367502851494618369170\
20450713982660573264738600115643889884971638425160274769774981749457709187063\
24218845522291491529836167649761874495364771767611177242083493224643686476223\
5248261478169629592272176314015334`371.3051069554297*I, 
  U1 -> -0.579384132786068984313390690216903450645646700044433185099219407273\
44989240703733621831742841826383957293215457394308361031175168573375759665116\
61518137302892934751975605563769102021716948957130308912267424707751442547702\
03219084702832509622563432338358372833758121620994981718462991416769112340745\
38108002334632350134630441034900505935878355059449151206365960199605479320266\
19849899268`371.2578710379565 + 0.8160799107169589264056795133818451171062358\
57487138854290273257153367720343261196938781314744753202309568228236792341167\
02003670212821535859746805406755645364070073619502926981996831878002886347669\
07196688521745644532731668314411446987364930254402727104572246649008345217119\
82223738434309959365025671395425282637603401150141575480112640347220380632108\
0427428069070347158415200742414686`371.3815440190465*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.300924239844894084000974733688506649936\
33687273031296716772384603984151389507404267571850760893455436783019511133109\
36095134879520529932545177308978768552080061173563994194704273643896469296914\
61447401625002722213507064248847043745767556522147853412348648978479582850746\
87936068755161103355421661051905404378560331204669007536678901635016608633180\
18300951425531864766516451030619265941`371.3815440190465 - 
    0.03104922239350844127388717343842491500477727296472451145921718878446276\
18376216357728090670715932579107953896372367102975499829156430188884428069679\
71874825145539042423010469547505841199218126333479131601036782078632289003639\
40494778807047809471845360120218856381997156916576546858484412816460735047614\
15116446636269399167490701754672993060316228186847153780111616742132838854405\
767124`370.8872774716024*I, U4 -> 0.09619746871620072755212307611116548280108\
34954090565953501330308593309193659329194755737068383958254557192838483033017\
31060959021364617360408068250672102162754319540248813321638548719419458241520\
66188572751794811945087970984732855223655375850162358346077694230608528303023\
85664816847740773572108900404062948717871651876939925388168519825004624769150\
673101552382833294361987106492315902`371.13913473602 - 
    0.26486949385870254916518329004814943353796397949638458397218282341846312\
42017045227440418402181924756797216940858725631706185004152916180279762777333\
80913923650212908623757555669046597036584096051979059995777871732169734203654\
25149214487171119430633074127202188970543848674149983184722287298091356480468\
95493722946691667756638139046660253122408266937163933892719444357223508867576\
154098`371.3815440190465*I, U5 -> 0.54022928749817131275816474214461831857460\
43568139140997665340341917633282714009813965834272604518826269734270656420156\
01047376559408246999128265468216974180199279857175210666804844154392032209385\
33710618086001591045858805728052718772707008984545331435424299963521747521810\
31453458423041735724023593141631668179123238722530163611092982815544534559456\
770343719082804616117094449534651764`371.38154401904654 + 
    0.52860472750333264606078041468251943337791271940164323219221594930414677\
71943486537588801824177919952943146323779099592880753266299729221516260375142\
67613882886554245363385278673857885765095693830733619154520738188242768128075\
29353170522789833699152181799335608380432115569030252127535110781001927168626\
78619791287783411688201112829063453257564421291085713732779899141406818823842\
408853`371.2990072404521*I, 
  U6 -> -0.068624499291417547150970024755449752490328337582711914366750597073\
00669202537909304893302688749269914810203395852660160682817324634190273244094\
42945108872612587241359021749046197322545588676211230740712197179897600179289\
60042802658103038578472867497014633332843301258639102597274055701440380295445\
11923098924889328956892584045487780867033037477589119633220495407583956990867\
71441118436`370.9436010641841 + 0.4083523027825662243652919694255736131212003\
32024630481984596848102132862460185088134769748361455514603652612106174835279\
55456726876526674084857376751528474773507203524507666440301721488006840556217\
03573205033843404044378435818597954342922455683316460343409060285431105168280\
46539985987954878469722678878591804153594529840503888695157759173784024573112\
6682743365099633115480898655246866`371.3815440190465*I, 
  U7 -> -0.331723281848510773347251003810298896364519176746305161615281287737\
02260466525995385994619766018018588042900748776692899741790631081921526043497\
77471386995914359531201694472709127315746931465570505064184815824851647631322\
12608169260504305225209319810976773610404664714701370072695801512396344724846\
25971131499190633607025759229188201317027559837933883567273242057228827956926\
76381945582`371.16014867227403 + 0.825274095666588986286782721599659894667490\
49802165296390050097561516459728504075036311080141117770403341291191357258946\
69859850866847673196776945641637804286773982505382210580763155471385758360181\
72790576500318088913452367231130381950276968866644074809073529501384758604799\
28960100516905022477786092195708078266500047906898498220907329957122587311845\
30771087184575392668833034068108817`371.3815440190465*I, 
  U8 -> -1.257760007720958255849876164714284349772904637084818072180197269514\
97402695895183665058618567351392330076610035947567227884563147254431979301717\
47098901460750201335138971921668755854396404205767631155478328425700588375227\
85898381329788446276787337612129608231447620578519543810684418576886427746835\
61590918933632758429266099744930833563340801105286982855102880459412746509941\
49208991693`371.38154401904654 - 0.893542000468087828399027825370690540409768\
14574562441180298833427347467805912702759534993298411371006070454496123335983\
13793685491339912539014140888850495090349040907507449745092270403894477792057\
13889061044636222886346541314311490911220221137235397455103466911914124262693\
83754358470713583261510273272082458220029199165325774292941622370495728685203\
2424710385207938101834320041756577`371.25796430468426*I, 
  U9 -> -0.947145921405971366084132911471400200648602519692403943460633859108\
12545760258149675642473108485046367204816037674938964007035569201701731139418\
64107073180386247724924777273562381876093218880038993189424093619645721291779\
89966799823220854253409775544378288505675217255849186893268159908441896244807\
63408812814786270548851266105200439382363828305847666481630192700761327460387\
7974996582`370.57786307117993 + 0.9473910565617417598995683953950537420708367\
85057613201713124691256792323655267589824381303776721209082396402296330661683\
34530150200941679041351217146079750796021863092716771208945710262715304691114\
42297129115628079036180712547739943302803272065208685198340358467162409786418\
84213059858094013075089921817527554750055345788261200180914898384384459976211\
239115108617150725139528165118053`370.5606106730565*I}}


==> anc/Dependency/points_on_4HD_third.txt <==
{{U0 -> -2.754156727351028939851838796697401186133705352590965303208833035156\
96433044682302087867757177467138630018352943918822882712888375749852524390088\
12375803002204483391816588915558526406721319975011913761457750092734313341114\
96157251501391132163598683231668061962410780698904346253616049347530445165128\
47149222393971407728768703311793248437997583371301452754114605768010518925988\
07576471993`362.0458829395161 + 6.8711665178744005253464797987787493473381858\
46056039892101483471970290865244192406118237754208938711556743971790110306350\
47213923387731527508928703424979171757558705327394685716592092421242284744494\
89962298504094288438136897167868188199802657262499963188665265594939675945630\
08603827389158015836940853640413703346717203920552227165269514783940180963756\
6399693310994782621925254402883081`362.26266373131295*I, 
  U1 -> 0.0214166378053499504470538857898644586589146007630269971951142461926\
03988270752181569172657493586254551790361637958713227126163432392255024143713\
56378201612031165673348167830043887294031005721826707559768991749829519182327\
14648538375555634196584145247002746166351282295459217244801174101633774019170\
89149623254566324255755090552629687561170625457253222675158934776284853575838\
7858299468`360.3941717973602 - 5.22065564422425857840327122233076170683594797\
49739054136813808083407276056803115112101619038886381854289678818014356270679\
24796799715121761221925264686794035040915784674003467252427634948953113980438\
97691936141223110507926182397456970279769713249173745762267034074314255838860\
66420010360986344976649565026357462402079292385104112379143009888050307768547\
113958832953787850515559389394351`362.26266373131295*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -4.618212513478082729797859422897113790891275330641260196417289452086\
42700290780656983459029765078642189911884416267031619643688948878274018887991\
73229167052445116583375753995649948101255381559685161133802313694766865249118\
42764442442889542021257582417333253197986190180632546607042230411575504050264\
51287269531100753245277928145019902454753178792366688079614252530407845512547\
93741929457`362.23326064695567 + 2.615919478956343967216572589839255396624081\
80343996969323685948182714042525428450326977407036986158536467044340653190537\
21983656644646940166287266294219489366430828507062728893829220601123036479175\
37320056050723745508495662708997536831111041722484034127258036213107315777359\
47246985546832653238254208297453470178173668271916495165073107964429254243974\
88532521711803510179429671197949519`362.26266373131295*I, 
  U4 -> 0.5177315368098339978782358558773450574655396560101008995665053279954\
56957749377351361264791243318148245273176376412135840847554285307352583757150\
45194075502461713162655516161682473236801974879625663820866518178632394302197\
18799690579298506255819719407292446847842082123281264234999958040422584453356\
03918446606067583119424755833391291797138843949878353708843439245077339192279\
2459399954`362.1829191157797 - 0.52070412850682346805605493193960263661607002\
31872060758027059410781314091694019295099808347804252338868920491779217321416\
00299292105092031842614687508486810110089798349733141071383773422959532468981\
69272670984096511955692147013462754868414399662929926545868377700769847568512\
25666100387338198061433817681796495436567368141839270985728749542252972562816\
53605696414269881880284479266376`362.26266373131295*I, 
  U5 -> -0.344226084879282337877987641929914375160442380850844930509632411618\
27493015526705007908210390377418352404018082123688810665960298923108176424555\
53100693383166091122433257338490476022687090365530770594307882241849169479927\
95008256223068005606503589204732172208785430590930945425387729999591872101804\
36390965492483150125726369683004857912259049156243063639184152791255259908497\
94989835454`362.26266373131284 - 0.419063064776068580547023408058195718534682\
31287293733322953444533017611497286978251440336062459118152186874827589380217\
70091578422754875980889008153275650038820706602181685843540599776298832167333\
93244242519487252105774874945049718181868030494700935490520454815390468183320\
31697357794300165158607485127220085749558550290885189821656730731920064823517\
79197601638521879939564708409755571`362.2033355487289*I, 
  U6 -> -1.034790704326689634190311863300822517457480529289623641888248907648\
42399158390670105470088498742995065824037599237028810013278020923849259380046\
59433102277769902575639351485790355489454577620591194033883166152989461209775\
56672217368939668354333796115282419553920882591434444488741118083098529774594\
35077563596696780534274565843939579307080195113155743216994651860749583865821\
73456658058`362.1171379970627 + 1.7199792141927080471202467814626235499294734\
43653909457940364938793236903625008360349058869550883009436902327331034927125\
94233168870158353814976668409166471982875002560911633522878417718764316141896\
38685044451039398121539627985963445104867428942059187131772404632771090467893\
60077281359193246612683815535563576920174355636329420357043687640236740874605\
3156363771810747844516886428374687`362.26266373131295*I, 
  U7 -> -4.307926854682327068752365406184417719015000127379875752516541001514\
88223369875450024913252087666029165938210395652135009356361933357303436777656\
05102163573720614809827612356789710263194490802722430611262055759780642548742\
93736507565387641748112314154184716777118328731777257965542555130342565197773\
05181347086652519475123102996099761913692936971968278081649612359005382773761\
57168081368`362.26266373131284 + 0.633676588073485155285994217598756591632240\
01549492300306631006962637781694201482049029182684448286799716727465005088377\
71103569577651630900283787769695371277590708509813325974190629882378850232895\
09664010281939766139470734795816436500119178909815811949224462889367687339417\
25997138212807509629371960124901450598753019164423574529705609784588550100419\
48467478853699065492947753161110717`361.933336744162*I, 
  U8 -> 1.1787471793583036829090984531504081454225222590969276841991323039760\
11582589043515047519584329919356369688152160131174528807377646077411304196312\
10342921477033059443119752940145725523415139611603830896773365949511953048065\
60546498693845919626698810102972472218744151815184466301021597285054104478946\
87956451218622178811952518215054280845148140347088106661988562059130983596107\
9608075666`360.47976655739325 - 6.7733453702438930869279958184752372725089326\
56428760102680532707729261373558785889995745791093915362816705256006794110835\
18699599611686532971635787267274172203903293517043080963837716399184925535525\
05030323444884588105710670687173847494577546281822735212723492298873592060125\
18576885363151443042124259719733440797174626890777430106853025908076303390618\
4444895139897901749880396712439845`361.2529046099428*I, 
  U9 -> 7.5121808369701538084523213157683582274348603591955767711667054363766\
19298462165573870861549187034832651288530935802581954719071329661416009525143\
84052567290196430426495729796323041723789027176608974046551661924652252607769\
60163499856898429256209465707631582618451397465794980024671738906346123547369\
32394337146817101557945461636974699988103970427922280559121513099556637203015\
4739427788`362.26266373131284 - 1.4197931485491886572321138594413755533001974\
28333334288922714222881602930893850593898759536293167787821575848243417405870\
21562549652016280239769889955432212092209812721963738444547219922057761543560\
88711242451397088787433481319966784502806407934224542304473604187371586668208\
25605816967713307611832184595123589831989732413055227891486046455547668323431\
2209541329134652818007957507277801`362.0364665350299*I}, 
 {U0 -> -2.924440249440333893790068325930701209275451787338096733806946520974\
59996753561999112489648128926006352824907802279435118475576253767120902717560\
01430955982268723172101665817955243000261066708837306415014578550813658703183\
88844529404275572414859957904253210499647575252928360769081260884089399059171\
75356163572883134579407361083022096266875332090293156056649434938622099724605\
58982916056`362.26266373131295 + 2.544413806445955462445919614906781562764471\
13916114298802888041858071301399792672701996899046682976948646727977761548735\
28497404357417131365296006810527516895860681255680168754299865841679102992258\
49192093591197046071909724384216149385954832668862907958361272339255607592048\
89307800239577435181920948570053988598581710684786821461854558964772041020503\
12873974882180686103301861547349845`362.2175652160951*I, 
  U1 -> 0.5376271205687072730274611683861757264496256512854772008486225456367\
40416203316929207553992789287353151248366918773960645775923582619190745667947\
74245711500674148711439905649176359624796663943962671371220837858659561806838\
37648184984846464617963763942033027441214777362216503804047455650402002910186\
09354540157242149339860846096230056513273181296890382634262197885835672514273\
0655656594`362.07582897230174 + 2.8125156571322748927151888131198385407874783\
80048777370064019383630944714317547021731896388511396749645649174949874397221\
08747609465703409261723003102013318482283211188783066192605115410774836004980\
55665708200382839157214048682406168776710293590265205655223648925025287171163\
44688202565037039900239273323732312863118364927177316676657721658827375663423\
9326459936165955207143271840825017`362.26266373131295*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.107571864525242444018089357913569548334257551887833427382311163097\
29683013649792548020179026445562737915226634922038427860507369193906596623438\
11407267227805070372768469066085214210148591640133758240396824038615848876511\
15758967726471513175484033974424356214083999675641027106381142648293601379116\
14118591380508591748532976059121642995143012441977098933256820255660719272546\
73737314764`361.64378593515903 - 3.250218740994720575357545422499450217806645\
15643075590335282068360910488145745961570421376328033508158349992314434208460\
64271226831707290885191617351326844187704138687043966532147260985247164491862\
89441601187805828091952415943945914091851070742099520768869080023189842343393\
61825811300967459263289067600375755139782172899181818966218879215788120112170\
54841234354247403297670386738422182`362.26266373131295*I, 
  U4 -> 0.5922088250987898010576220560866781017518080073318624437877979991571\
00021425644778633157547220094160020393549250897956526656893194319867198213742\
95471075025890684909166858699181100536967943772702166823555124467582177122141\
75829214615220922226748773346769982556947250191279848962911073239857476881899\
93838211532879931654665389632098900762730936714595976841378180927267971242616\
4516289678`362.225194784476 + 0.571574925279705173466858808196377629584640564\
90476409461629125709016836556204540768866926480076936307385715106348156458716\
68231606526094176481120330461096033600868715367392057336020683064398774601776\
66137287034989528973370881109961793904587174294615879352453427844749410614287\
45752359779206226674453268674733699101804441146373027910817082649238742439066\
88813144184628809420817510305806`362.262663731313*I, 
  U5 -> -0.482059324608309820466926912980311790435450804556158926263816426860\
66477432296575951718651040484338367058962816471578150329751407427820541093248\
31189075084284169089350334224612206692196926975925156601480317817535995151058\
15328841871018219145439290375715534138647703859285435611436869069018101471351\
25245019175786709225088808552301179263650658985299733451282844177360411586998\
11436747065`362.2444859857699 - 0.2475836343706127411793256066482514999116305\
77604104509957000214557796876095194049404720900815655082021449379307953618272\
93841639310447091815190975332503589235791874728084032286486561808385558676109\
71334547448976889998358527978653104894774633476934703125345287811383930282827\
15591599588843392702167655735322478406367637559841116079465287582600400415120\
0028212686644845810654715089308022`362.26266373131295*I, 
  U6 -> -0.598699673636738299035188102022455465285455311772148945733824763901\
96304837020228737693280551561745653906114023692549693878964045620315588425026\
61274340265097686351797442561617068617483285489784071475783287304435708028233\
15319781828367576607958820181607110553273249175747087445361995505013176332889\
32983145578848312984026496621677306958991386165680756020096760510852903725643\
52880670625`362.26266373131295 + 0.863013385888285545760092609344008585292593\
50561286719171918118821565479568144219184094639420491619294459796951872154374\
40656580887775196941794533115347074220016538826433986429362637392824723844550\
30021417126473123807464611126465217209092407553854263544601431728241358308330\
66155086538584164893088654102027151089289680582897477305259452282407373222739\
7337555204768661387895104940307069`362.23668735754734*I, 
  U7 -> -2.009107003621005548195401137733003851266989154796683374291040730260\
44620607722307273751254984375190645705925182647807847969935200443078074206577\
70102115351622101316196172455225026625460491694021329715169550542813528045229\
50078162077963080348141327596673576424819069297271053575066126895694310761052\
24358883516728087661901564995919502527404452835307784922895788822134575370624\
58053263524`362.26266373131295 + 1.071181635335016785466196961475148129545805\
31142809113864274920061538078083971922234876548627151057404050576768055672138\
60076557098434835371009534530001616981914441489990012975223510244108751722670\
45671568265436642782980759734825714554466253519183655320237712333791593881112\
10214139332627351155943465130202837648857026228262297445939970055623718535202\
01607706052775077772976027497761042`362.1887259508646*I, 
  U8 -> -3.474426126222997155871623443446430613088028166012137295244808068315\
97951448632121475489623274078635582826815533914536259496957082783009951951389\
42226978536768737822841412530594850883152164806284047528483640536047444511528\
49059616602147341029549535709069093565001979615736086494739452677332049854786\
59350171641911415704832486785668856333068537622832494696266683335018688648771\
41117442967`361.23497892131223 + 2.447893970895159050692522538595941129254814\
79917750985531788056412732788670933899665249665081429772041253087618910105191\
93692924520660349661579722911043644281125232522136625839271836088926003799902\
91046530799083959742232200392172499799709451190304627948040289519299942338572\
82490602025015204911352797050823171679751329426682365940143355206838956936023\
84371195970657278011639832617044149`361.0145224622956*I, 
  U9 -> 3.0804689186856819067222833329998434191935498352977013813604682391609\
61778346107102862979640317993671263789829098934090858998915468463457737796998\
03583066120563407692641679563563407043276535085352312797383900068100214743179\
59308665148083295423444006196056539817941087425065144897575386878948198839532\
73056759008356964357221945498203449421756051211730139987843275610183093638992\
5966098857`362.26266373131295 - 1.4817563671622746463391462424085786498137419\
58674275300100737292890688934364310335412645574453872748869338277314919429839\
50823743966565874769160765954206753850482843935264018583890420074633888793745\
18149903772832067741174390696791249883013710785056155929638757031042799722871\
39395893651755777379036546551169186084763619003642786423913653888463819461574\
8421416007687093229984941805123216`362.18098326274145*I}, 
 {U0 -> -0.210932645752890896351546776480073393821790896224893764391816765549\
47770969287672586473937726734650567963165729547414299753560635610723205016535\
52047409752104499287653166291592509241257431764277524527211865004936084565759\
17861874000932267803244482807412622109875527018236730275926490812557191537726\
04678249648008858758504676702297936457805250409749823291840882004612234679307\
94644155643`362.02430345753174 - 0.847662254234542420552002770523893453434020\
36861370541273584678929313884009294389163119754524475429578752267801529404891\
95677275080977970478541577829091101877963106798089468915913392234189516605790\
23139223429146212438043257538071150759622868840314666106537685564593519042472\
67454500924879965669103335135684489541552151722199454778235416385721406900612\
91104044309096978689216610435966728`362.26266373131295*I, 
  U1 -> 2.3996199756057147778888312637798026672327305140206970576001475463438\
40662386139926513537034230614074593858809162921974516542255905869958752369478\
94538222940110696236194322806646345793559114301708590744501293854564150119793\
95048107997219070236427892197709306630604975326630480068127550604596188935576\
92506416292980575004839849275775517996779274550625169492634155456526924769136\
8707312549`362.26266373131295 - 0.1394800835257395992214003716207737148542512\
57138533372320639003255856886388660429184980119561746055250781787070894789627\
62136877694969985564026606937830034734633531771602689326299511687597939685395\
21645143947125301252524371558456548013137932390320973799982740746226516957609\
37834069139939247763841705077714032202679636798828636981212377670925366289075\
7949371710319302756135849471629247`361.4291697374314*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.381056936018110194156450804986268137943\
18983433071919452752742623324595387832508348682399940838603183478815398301768\
27019368877816830853480761569162238494337594199550138713295031677273035480352\
69480792737379925165018799323539318443635449521265157490670855348648637235437\
13467550489080157628347366405958633339065194189076321206939696738359815973591\
45052076544390773218317592135810656696`362.26266373131295 - 
    0.48121179049337417572313628986044533113192562263994723041739877558418396\
57812698594130280194192819189836559876063839897499109030655103200867111278960\
98958416542983898294580390745993127868119256129850093667414569679887960632747\
28578369387921687665266358501740865446143887554744912748614315453100565537630\
30097627287315801311258613174893356386931823050929618382941885755936474772329\
790809`362.1526371591978*I, 
  U4 -> -2.079212701403439276540276849498197785980161514200615508747492661679\
80596196043963533734964248702043227112520279825102688447557407324903127271066\
99013399028057509371923034616462646925218472674403194287718529127129178448265\
39009655040938551181260273621807762674616076601882439015087319588920866079166\
81161209001289222421107341018362055611939684204670826707336596205232325046696\
92142573139`362.262663731313 + 0.26482623672971572494841497066176968354120376\
71960770410856463907389918326931968068368427052755144447449383703143834713511\
25945851700903248880630528753304425731685150397592663154693816187637636934854\
15881600273731532060547709704429821353241081281313266259271919883486033963791\
43687319492783832572288447098126719497502233104199535270828923999967789017840\
647364477663621696468473072644815`361.7562843020778*I, 
  U5 -> -0.418950975391709947370994890143850530815667608746965683117399983269\
86548075378141835484833531166069710465553700629872034412555327605095825004222\
08904547124495093349361159433969178692316301047142133608378994972291664108447\
47907748738684438817472511544550424433358528857085655598467631387708740930878\
46144657281055758637810597981791161371862329220876497245060613347642942450476\
320281067`362.14083125804245 - 1.24094488998196384892515569237658617107288443\
07278333568456814557391267551433060142044802787494986585841910422409424597501\
31897268485352409487392740539105385339036029068995581340014498801593109540544\
11946630950686697673618849054984288648498914352588828579403097050656945433405\
27109462316473093710673751876471852037613610491758588766720176437260241848912\
854729733471219751108920897429969`362.26266373131295*I, 
  U6 -> 0.1573089458009156498997730158507661229569668388247844135887532269621\
44670319029629391676334855672626873150439551431854499455731385200584008003856\
42585931129385978730521237279561935487463052753804906914345333008318325081495\
02916522716489834960183306008016052383359127492670866998254118618196305016522\
30213658539352471120705170905156413990574451298710715773752875523716222565164\
9571646495`361.92691910458143 - 0.5499899279261356746432490684032862227077889\
36115338898956577256053724429396382350538947831206747705674533809113880317822\
31090290139288068685446387247269998078758070525648255742388162237080344935571\
94936743605722678881672066473349748216197322079650354966882067239747841099217\
88113563873084988855898033050324464211972839884181381360082975875292148015164\
4438087557964164238258755790706044`362.26266373131295*I, 
  U7 -> 2.9936477075304876310578236132464731648078165189198438106756200596060\
85409764273228475125278768054990476694960167475289670922297932766498653393467\
86663498556134132666047893170473911062281578167485826489792546747564204100867\
09053392317312518656906994448951212082091360399976304444773232031697685698396\
61270397660526135496450586929294027977877321463502602962384239610927498892697\
3780129673`362.262663731313 - 0.140828337280699237777333303389170602535317911\
07576262780897094576451400308941622326267580872925562974970285703298041839097\
98416781867267897947221662700965953589053166654572343412701907004906089452247\
31634339780233365707257428677470421380371953486623946000063809977615454903220\
29478310963972791174725406861797958706439723619860534773866459513938915044484\
51034743492590109491017776738382`361.33950269777205*I, 
  U8 -> 1.9106001493332559354296276011756046332064005386294711912070757440668\
73727181743175317735265757450576457202755251231874922186369688169462706349302\
83539562866713916150770095263417549181810252220248566467945762256388328581891\
64995977928010888864472085177555602400481573180165094722180800194200923643077\
22644605754705341313415622921412190279049469444105170707535562929165802532424\
9446055665`361.01472410541703 + 1.2521386955711904087162379113794434846453382\
95287541899814555814126272176610707086266691336607396911267004667711877163925\
83812526964225116162460316157239651632477666607300071535773393254041565812403\
64983556116262560767229095817017445967676070152695498268785711674230719122285\
21308592425918421904223941821161172600790565801426684693568025467274850743011\
2878855846502851592082324903244912`360.9186102635885*I, 
  U9 -> 2.3729908028038364960374785910256864847790012630499911976839246605470\
55942712607435164839194914747803355414759555875231098186662704930354784681138\
62309942524364335335503976661562609266958140287544052318658608014368736494205\
26885421586080340091749042217683532265838022862079140169485658991943326511002\
56397930200860389326211334251931587797615468985364981211274806284614974546715\
4280117493`362.26023564497257 - 1.1526769658237875969387407608339865235613755\
86015370752696845965753327513990953271826210325646121766483774106278417358573\
92269672096378743374123797276976965019165557491651614662042694319770730061091\
25424524834148624060039154779141508138711671698145378613089162488622392735023\
63776797132656752210080943740306947578357753150715478280640844230647603902143\
2316814218073455471399113327687131`362.26266373131295*I}, 
 {U0 -> -2.304131647687526520986933843655687591713553991163061724134008395433\
12583699138683946874649975798716486864298681529829338173218972662272423382890\
14120936871945719856056738005046111269247870504294697061734181047544204266424\
67373164020640049784743062279623711539146411144720715389365401834549006256816\
52054271766906754094507996883939449640969114774865734953516882325141231302467\
29738959728`362.2535294877442 - 1.1471184203419792816742571508373917874399028\
41438748744597329158515874360544965481432943275879660131494255870655695900807\
97234705696230116335378205216766590977040583682835257759134065445306518792406\
72525913053981903044710275271708640395733866784851919486649613846755358899274\
00076929234968141839256960283481324886316835538414042157017541218755954815712\
4928424659796993134880544690134006`362.262663731313*I, 
  U1 -> 0.4807343533463245305949951454890316989239131595821336252587910324389\
92810694733216998211171288416175620862737874683547233562646598090823391604620\
18941288181938335354296097673903078703589137471037885969989270314336619102473\
60861958951662494463395066414674449163664057687974069331708103822374988495883\
91436399644351611090979313883996211214052498102597099969287045942595333677013\
3616550254`362.262663731313 - 2.255563637585988466890069155039238631401849260\
51475223901868359469316238220825032932009337274015928900872684978243804268707\
32229649583341489941981960732228669706413572860381678955112005450793319573254\
40680857579195908150863376963071836388665488343699471062438619925586282019109\
49977775455254344914839396142410905206154636707531929986130535467290837998280\
63807279515357472048221068315473`362.2592790816701*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.927675292356725233439058233989619493111\
54071041555052407508053509187987259601772593821771041579511156140752697704665\
10465311885734885936175448301850857165134420012703786152173504004022259860599\
70814726244105478683596082033089158620386602033662234357800559509594661486048\
91393274762619908899467415560141116669943003654553668159230579763440479447688\
41684514717917736875797618245650367934`362.26266373131295 - 
    0.30549703136703553817907864686747097654760911246048347855838082665398621\
80917187136559834471318378874429974695973512982948242372423347774784937330533\
90779600898071523468011002841762645459468161383209759547780770899843548116227\
52107773149292851494072513608883459515161033412085738707724615263418408724673\
79024366776430393859035732259360779949275605160070580723011585892187921439133\
361617`362.1502490255674*I, U4 -> 0.54124617251237967702766000210084299703033\
27191932963817907054244636570141487659927542503961849265498950971974714705388\
38764691445971847768593076266395987800795094317041019219540752610032650873946\
13398882131038086569802799006103093484358414149925451881930485230827447215944\
60527051801061908634601494016210616250663528220264981814217889362796589157442\
287914535232602414196929615159572494`362.2157965050381 + 
    1.33304460870042174701797491942828486685492881478378662491304875848972034\
72311410249186322307239584826710702139203859439801640676454589849770595498113\
91483144119010411241005408877897014835696343101562316999025117601862978360990\
53444348231981866131255632747280518894710781182778796227207716743991099635327\
38645907988666606993113056431676735323693516219110229249509171721374821333130\
716343`362.262663731313*I, U5 -> 0.547596473365067233793381075694194528811001\
25667714421581668556025586687742912559405853485561786796940813370654529093130\
94306008049066123344212602747688047193195105154722355803462275264325070511147\
86511551808801448038200316154095754879407245174199037276872469372468241091831\
03558399776344021862828006327805957885179215062441399846841418868552344952678\
41059200646837019768389065667501498`362.2435064096583 + 
    0.54940297767498088559793566570461889634783049930359597261378954794015576\
72303228271712149309615547866914248457525167575722540787918712667664030190090\
09111999870552632488699611814851566411487442311703566420585815598930603215504\
21352411969670371554831338240915744391369879926814015486859485281424502134423\
32882545137993053672441439363113169284426155779255801171759355453714158359605\
302587`362.262663731313*I, U6 -> 0.863213776096932767523980207316183723736128\
74047770168822664266348667495763231460280465514419838365293768229773375852152\
85479260447295528293911617399668884252297287011130208018225510800850827310189\
12702034631741656811619570081274491788916404749328987607889535722298210296031\
02503726850117518771545075648036709596225699789689568006647773694126812349119\
29788688870870268125845867969741207`362.25186716411366 + 
    0.50142019985821586891818548576167702943146916327940740769361633738964891\
99172533022528136339483626803753254408843940687287583253760169499991972846516\
22399325692537291860377626932397343610921858166423060573503504476976107552597\
55160059713634968850831599125479171124688593773415279792828304672026842327137\
28754235894813085298255979334019966598883914390357824142456717741225748765725\
683271`362.262663731313*I, U7 -> -0.78884427472934131270808578347972863539912\
70018861255368256659573602501767754986951926982484285301561133743270091108187\
44289325972231214962583269369607997543280090147933961188742576870483984162848\
96723611855123313747985495308843977433694262247392920007887485636838271136009\
48221728925001256896504910006204271740508494907060208967716681111260450466578\
110750823450732082347692427408959238`362.1919273442686 - 
    2.99531260829634118927744531414875730313027508731208977199720265757570720\
45338518445705295853540038430004240129657274385780715395881260755302182944101\
94672369588074665420525972305020425408096543545252999335322567874134153016164\
45476386397870210577070969455544635639959895929442511716739678661477668707231\
82066887301953414544890256578400932300701290814591800901672977073193376503309\
712984`362.262663731313*I, U8 -> 1.405372564526780912453535687764061625357982\
40102490674073239082506206552226820793699192725721579148694314378985747927013\
21961501091403337493264726612766327660508657017861591058645099826445620578926\
65535320392752294160976757614171713238677802540532528857401292139344297285813\
46376724896028893222938913223033747357286795918091492727319239291638325954964\
64767640766621461444016322035035028`360.9497838151205 + 
    3.38239212118070256364132828531979147986452199804406883501720133111434517\
98739623927255674187985151686664629340623377691068169004812927559303044216994\
74054819379428605717354213765190161351954025633973418579146326105764186281027\
89898127763406857976057512048534231252859822181537332804553729694576617271501\
96220810034987897178023568136135256815434234481898754969655399417007211344657\
301644`361.29684502662315*I, 
  U9 -> -0.087056785338346079205117048360860678089434389674302166215755555009\
70910769986754328337468984580655482759053651409528227213500073632768167519893\
65250581785323512120448557191742031181032042155338595497571029818146993930848\
55704004723375262574967364894099568008757215638038917851589333758290522684729\
61171415815464011977313429235124623896127837306895494730297113662449035796027\
34397488803`361.97239268634434 - 1.759265304839795239867295929650571211482633\
90812911095476976850874533542839121583036706007712707113891257839424102747011\
34659561780615281076091895799870623558244219190495376305816640933229124969178\
02358613740205845374537944702402132251094157165113232582488786876291446627920\
62402002708242084251239573952703912597743003844266645317118816770311469078046\
57638874802132557104006669581365316`362.262663731313*I}, 
 {U0 -> -0.513206622664898796075553390681119251993091415296358785741102783702\
59388962986942132828300705580458198166043311231236118152785664666081818797131\
68198111750508527053492748999607305581021053606749714759358597243413395916318\
71898457741339447713895351608733719280381717342821323705782840211236743700434\
94122331626298509280680736546030308508368317387046019588326798233277112811568\
81325936146`362.26266373131284 + 0.159529257998718335365969808061042369389749\
52797780472812063766206961979353252078883988003286427441725949782520334844334\
98150461551882016412347138210244116200560468322826026442722943476303427513060\
74502532794986013700894519929013553570202642944938454846807396479335080625776\
17545425264627766533742730285301376688431436955504879533355649146168333515740\
77449853224703277406777495950645581`362.24934715433625*I, 
  U1 -> 0.9653480991250038590828987813074951210324638831718038953027372063912\
80320465096542307784002584405668036278568049324377379541688714472387243872375\
01953734840620563491917044529405414638723054299006762884435250560535402854467\
94471174436411853830675250779179221296282211647867875101915811677906642572453\
93759945555341734193198144346546286174752001020012011547515098155982560685287\
0897253958`362.26266373131284 - 5.1709747338436006033731632453453003411828904\
65238946762948003081055802611433756599887549014328565331919468812581506508282\
78290308903605834776046899512500967223890262968080280195793110520127716648257\
74864919979225212209106547307804181220584096383180655464179319646068504391769\
95352098276716192342397744700998314510283609816950139021938572619677191574601\
4439094557202102181426215203864894`362.26191818967874*I, 
  U2 -> 1.`498.8860566476931, U3 -> 5.147028590570875689243674121318780754714\
33609569209479261677475938477728122541314271701682797409167196255375034538535\
57902833225017828062763027199136928686520555169336495941671898454388713933492\
10728275973582008403350477036970026543759557210007301478788166742345821431074\
43363526626468687374123884679252165434751313945697545384291105281939311713965\
3189035245109731887438338268133722129`362.26266373131284 - 
    1.11020795854337188818963415514822781359953588318304288138342743526498051\
15120399440071956475703686645731953529168858382471214061613151171462067532988\
14565419687642506966760853615013663835625646933126483831260201931728377777869\
24875272020521464120419907092450072816000089811157367515098743876368561598884\
77747945429077017509059171130022741032238613814805460798255259110418580579174\
41696`362.24358299254794*I, 
  U4 -> -2.742174653502799855315685295033836190325479342975527342931347827962\
64097767584849474709840771569878773601541485315902425353479823463596727915528\
20547638166439595969273552654562111563331204216747235406211966352790114807145\
79742245192491041099548794824763593572489555728788380818052878993895008388915\
86272604150776142985891384736465672440166584095790891708393699434385408430559\
5847876869`362.26266373131284 + 2.4162450061146712992771640621948197627429517\
93905945839270862799912197724014343582315793674463776900677535348950468777963\
78618805123718258421127617611159309625832910110654955453312247582463933786765\
77125079518440546468205994950366445997844897547731974326956166425675450811783\
43125681775858599123480981485694032794529875766870563753920710563630574197827\
4654117118758853834856077295075585`362.25794538203206*I, 
  U5 -> 0.1411674768465981171433906738691609676542810729154008161626327593425\
07477273197373651498254918726136364678800478475583717051056322550285536845539\
81736339118231570053344104102040489238033188559786622855717469658622025711017\
80361973389411617796856536289900265510823748753845100723312584841047773919018\
13295703504163209378735027270279193416303338318139526196572012915051650332416\
3403726216`362.1933826296606 + 2.51627613036937071444971568774259288840328306\
44141967994282261316329544242544016683457815188154003531721366661269018467866\
62107183075081147074850133757413020435284478386276765825418946049002280332854\
10015861750193518062745644535337735841889130975131378566501515979049791689856\
92770460086486554001380463647763243742788435566578373069509137585759991090913\
452625446768171590390070390366859`362.26266373131284*I, 
  U6 -> 0.5973328453048302610317220219306106789542811380683748847839949718936\
38620575833230476834351834821363521407515113879377835338324499324072803578131\
26654912948482897828955327728761414686884221981342575348336985204265858865089\
56452286988374405133846575163678497990060363161587994757237388255338505650970\
34109059452890661616750366339837278674818956618747196357910881554437983044486\
4862058235`362.26045790243967 + 0.3191014349471185391563195625593595589520039\
11339498331897168297320803399964274131201647474910715779207642632950632740606\
67715330900832677353444106306711548708123393829103316597104636321575885780220\
02676316510572563192387998793757350396079472281757754630520094235343472322758\
77654771414218550468533261939758327116824052059888607278094327284396498421489\
300235372962588964756164424065095`362.26266373131295*I, 
  U7 -> 2.8744934132590668666664839970871134666146474526845364122029952149769\
20408024984314210186460977766469155057184962311804522068593458925494777756827\
14428767968630966022855183404619342213291474820173543066614083959099060794956\
92039084194386751112814288613430288809112958466045160246611821164842874190339\
82884229695969037854192894685053824264743034264086832364206798675149929033195\
3784736526`362.26266373131284 - 6.1924044998231112440792298831762826160110946\
54314414436314302352168923267159700371831036041332835039352062837908752182346\
58613471497331661636184036072747717266907463641856435992571666499557656750904\
79555210722677022022868582917884481523935276805973195907370401088419417187519\
90913926073181685388129936143890487361563202837910462351893401543422513298110\
2007310039446701057634648331912187`362.26075170346826*I, 
  U8 -> 0.3937432045207813634882104418980256323349572054374792322170932375162\
33089834237246762830300062691684513791450695016977718251217331464132113359599\
53292111048134516328537086248315694096080191476146693145595097628134037029439\
45232174552042612475695413419332576727532799548732893386460889130452192669045\
43310165402763220766546220801982302274642766735142908159626219140576368338411\
9894114055`360.1277489964193 + 3.25217179902338790790814850827287351303825508\
67314148022745400372477543899460723648910617742716952330181830555652110250447\
56020795359867716073935423076046918197663787346742306080044078676378816903507\
92403669839947238263469184791659820761053676605821460767971581913202380007659\
73929904670279953172310389239685119496072662766905642686424084670999087513805\
426252728565471928468351063121586`360.99165512700773*I, 
  U9 -> -2.953781379283666683310637347272549703424305323135652562096320480940\
97005577106018026924873844048316994902463179104663412005403125858826788104128\
87154238837211733905590498972397786726786307680168846025815087391424167285582\
94163317781327339929076343276353051040028845757016724588399087151251453626671\
09177210986669282235108244519393124418447215348724977952159663683617276075379\
46157220087`362.25587528815606 - 4.821800641906809623937055657701298876506018\
08096107019253174098630627575618523736675876314731054466852442894813497853391\
77747849470992536404104228679538422235376938681155735277307935266566628051401\
10637568929822777853573750095891566204761871673417103050558499864788301296737\
96030709748954825000554891817031603065878806438600136630014543917671894769401\
51228259486180163656749052212849886`362.26266373131295*I}, 
 {U0 -> 2.3929183190302414521788981446296067711463800651308068284704555129574\
84090915134668296435438981637521018729300504455916979103032384561878457247776\
70570361567732052778544359992535402500657465274835468771569138642745632086866\
89625960249885915938828112880743604949945887661114217869549239341028402017687\
75758350696933394345927404130530144064556970411752596781037929599568766120782\
499843068`362.262663731313 + 1.8277343392845802027533823984656294922506498510\
91491395440922609718312829833787475211334389555949209003760300252614386263563\
51238190101037687713487978013422751971945295237458619580435054797674430333542\
96829480611353345836856955097058596922348015791491670505607450204727009785101\
44868802015181616869788404784661015511885558705836222624053593716230935092772\
7319958831977843587766727713282`362.167173085544*I, 
  U1 -> -1.417391537003710201282574297200103679330153866494302950928715586956\
78318177218045477204544844675244857621115166035512506744712026851756340497720\
12171449560307186557473991361183869277083276484458274756936568542408192497806\
12702637741602837171203809772452183711974844117260110138642309163075919718672\
90511928687031413768587333357971969900114634640084302296598116768930133572885\
59209531784`362.26266373131295 - 1.224649861318351081684919510571177190212146\
04880977008166044008470332495048140499686187604133822558654990939183603784517\
75185493384451872479946717160472325732472495073788096359127409647945706697474\
03236449695829878787776009140214335044109623664286379098223440710516454648287\
59544895265180059911175644534850600390974242991880550149503406325945720159969\
42600484949884687718255841167115579`362.1795782700336*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.043801460115296876423767450036637312278\
59949677843773902120185624618413886831866395940400468748509125841254384512024\
54125246125887763549622056373296383167419279586836010106114290182899865903163\
70298347481094705008581423479769197890814753670436846861924992197634363138743\
49999141207745338053972126130398142448086220610036840900718507722053099076490\
95003373007320018247911170654641093862`361.2707564054847 - 
    1.68181242918922964447461380849951033586756445065658576875893633284568797\
39340941099277816185532050893858797319742761561725476069782589900517538483978\
18112524181141302895965920871289489722341961270726817056078346400557245011259\
90847182061207524166741134783010032106423628977853030177194198004980539983098\
35056147090906314775422361881816509632778714782008157801174867864680726073241\
368613`362.26266373131295*I, 
  U4 -> -0.371899715154647275074947809457376288144663839425378551976797948837\
36815288301339594881400331204325372373075487526212173093288772650458615086233\
31436574416851258030122265236037489773064956819266792444508971480104269361095\
79959578027876251911884767092599447600154988779152449221035316590036136455809\
04548701435430748598061382275887301265816181155557050501180819646850600755083\
89802878025`362.1999406367128 + 0.3411659619115673416538558143711131581554427\
71565417954699875119292511691295704507126090414935848589925331509684938833794\
78599765292184201381675920723188121999475870067877851428582625581085443182003\
12565352650104089858123524887529107447118903219166952393581475005879060860860\
15189284201477302347839825104745961088192310645265234928004401682783698564243\
5348678757472931013228099870141733`362.26266373131295*I, 
  U5 -> 0.3682268616857475182499460119119168124668778050435345695085460797168\
06533299849515906189230781368596921449215124437426690390926472866383798572738\
69068876397232720217017902550037865093796326097867800298533744698073240137210\
85991468409531176461535167760631806601654660773123960035978143036623639561644\
91310389095604601909860599081881116841349652207581158950842127903125809807325\
4150269572`362.26266373131295 + 0.0318383965691713379080291394960120585462614\
37968034168266122339070929253953828646198450295052126442035458754677893154898\
89649392811692048437441547991941706658674886997935801629822929979238020298324\
27893925025663710178422919812792495183333788710587682227782109616992994081143\
68513447440983186005738803035608328309567426303101437862566248585287076460959\
0658578709746021586122411168782646`361.70446272566915*I, 
  U6 -> -0.556381363290489580128829910525257290408224168241666981098501690185\
04621949380764536553878804940661901363508473992419945601579920402980262016190\
14371922783903465430094175801823441592163346351572532053731046612611173144752\
94888630616948176749164133119570977462457673147115840651394532234443999425377\
40767482483667746795916020358590592673690261660202274040018235766022721241433\
56402746798`362.26266373131284 - 0.008789467640063589864019792517207659501222\
13612829060887457491702584515162659851812235159861247226549669428986716729413\
41116194126860663803437334774837705679564928213985853490834781690139069685618\
02792234190893825399913674300157642002382324664561100548919683801533410254955\
66948482952758378287595077617506876494267319466293759679752019161404861351940\
67830993173361663438985302429314668`361.07037671514075*I, 
  U7 -> 0.8183788829941540209022211589545893425731387763995823694750771457063\
79236106019982721933372971930288633534337954823835049281091068859125335230044\
37763819077676958344741807646735886942146970069817271052384539786983697947086\
64643638823512066839015543340609282041954237178920215579293451811342946866937\
11530947684802241539485045960189313230039360440305552191941830233224088288223\
2879881087`362.26266373131295 + 0.0838032342925113774963512939603628970392017\
14633615585086018282580125348399269042903345399825481154679678152628714515156\
89406788315599890349531759692235333705148106793274606362660572294370204442630\
15894462382826319196151342512133867226668532733536978539948756320776511666498\
58875817224080759155671091639531109964604923451766514178425710608819081444128\
6060321980789626433888675922199335`361.75753360609406*I, 
  U8 -> 0.3580832389826647198635450604459687302556749190709184528555899153222\
59828269805077784640099805755525971061771135827801184008061983761155586936126\
14804315255645891453007507261264604911776505607768610844234892710014129572000\
13202376333744658728660229238149217385567196234336276438112609323485950080731\
53957563370653779140919760535467468708606629385279956240610844455771522915930\
5823338003`360.4529405705654 + 2.17292117405563552125571635912006975641005395\
64430947333630423143197730544013516726311383521669296124568608266306759485222\
33329119994427032996012216277598187234140064191806986640716388882962794593502\
06082310721184718868470134875755574514047305038476273793167480673864181668677\
03218309541854608278627599225434443595081408225543315836435777862235994945717\
78862632395857032498175012367962`361.21742732389913*I, 
  U9 -> 0.9221710515163638865009540496901648734405700188967620781719168820385\
22467763920883021113124659605092949769535036799222879656170501406604096638536\
60814764967221123586517951828589721300753326922628278457269215069165848766829\
24971248902238308890801332809640931876865473036891655847885055244554365401682\
09904584584107786009173439516736916526024064370717803904484303370166448645182\
0074667742`362.26266373131295 + 2.5632145361078080382084743576777794448969529\
33442877428725631897360068783604995366902393737800032774871007277187120478522\
48862031943403077754205428031363130133693397518489018661961310533653807398503\
30170887564742188432495860863685888630078418582938342805024507135280639268989\
98931320711707552288763409089689251428213948780468053777732840752296761758475\
2238560962586210010833871711149314`362.2512891728126*I}, 
 {U0 -> -1.354658259471533227869282200546342173233595938572945244499585128090\
37555467826438938290521314057357389307937180629850617807297581561039072801965\
61361340016505941844860914704303674918748281924358012088285303815235214167962\
15858408119048931243381198087713475758950883183685739436668221593750812626035\
96240135663900667267667293213279574945944906215581933658080815531324381987009\
953559823`362.262663731313 - 0.0170051206831535559565367279497600064497282225\
05747253793523465392879833748305249399507301949798483760040819086782094813192\
95872028745614114540376038865311862025277521972313410697250915475666844981246\
97070699292283564116715191575311090514474491948708537894693065730392665652512\
98255301947710820665841429079609076638483136403022654394748739890094001151040\
7345351463834210464668665808313`360.9573889898544*I, 
  U1 -> 0.7598621302988202669999893941512295287534948364617036779489379992833\
42346991676852091522270732657291111967435278934788128149779327846713696549508\
20601980092388747370521929981281238432684504293804274504353940437641284906699\
64616907439041232786599692030912512356063640920828784069522658175595623379868\
67525946714678726467507965229156265703335465158127834758334111389417614264816\
8321330123`362.1128160104294 - 1.49099805456378176639800029723799531443227408\
71845104263554756181813991670733196396030443179142438651342437636195464556847\
58949519478892385363833476615438585093364086859465290952466564537853114649927\
80684753903677380686287348413720228604524066039851446172455559560822288930538\
35442836865758508290550063950467351875435680693422180595567068066153243143756\
485476186868355397487018073083774`362.26266373131295*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.011698768579929781762593249522092222371\
12603995168383543418022989099971168806262527254518230194883875662296782990902\
46813838687224733017420334840948282260026890783299711644899698466578364962790\
90369588316372918561688457521545211879906312624486775692153060582391864906725\
08253726915413165335145843437451852844429791905240611067123921083929683574367\
35767453328265674510687936794844768955`361.27913801784354 + 
    0.46287803965223066743230987852241201613197108767720303659778419311413491\
46520409023899897517613527991333984345930926762152350105527711664689428654188\
02935857157348929680091434620297209248207815407186914064011466523678530227504\
23445388520591514814462258893654602098079495774026071471609573845029040941183\
36177320291702087660148752063032336682553484129932505056062249377463333266360\
104953`362.262663731313*I, U4 -> 1.110788487555411440693713487095000133226303\
48307814047389543670623984612292585944069079868264081413881214206155139503055\
94830423629341846011834775190435555028888579910189338209543588887865884944164\
39496731808912770017894326448893357216023607188627974343855010996818527891569\
92606000317187799179103219969132925892521630008583253820144102455267392640082\
1985122642456797927674931566130672`362.262663731313 + 
    0.44755593223951929111023858575543717761645927580821758181716663483453373\
73628700973251318569190312869517599455416334597008543526897903775322884936118\
97316780713232203938616009515530569330923474239858077041258960396768555489793\
41225621727824641684296569153418103584091160697710883476011825910952998313850\
49176313162587767316499896970102196441649052084150961279927430852301234684112\
924505`362.0757966189102*I, U5 -> 0.62763919762520877902046515818870111092255\
32924742820028181502494288998196969413005722047088931439335813243302226343965\
85955971301785527587878254884651019882199425917557729844461607926415224419822\
28573008455763229847232561810312593153320181519994465459008039664585368861463\
11778558261695367943802329579026193607982970827462605256453899507901363781830\
266321082816592812352575644628245849`362.26266373131295 + 
    0.51245249631017947233576988997765024261046852810447205592414303193566554\
94356672775951808400211168425443598512074588573566908883514506340667818114701\
98098993192118978294507547957874967151828858720501420884784509081584277795030\
43204801216362766418684030429232437654701782084872566341354779361641151396020\
35903976135350055436884310647290210990914294337163747480785043835819716770346\
336017`362.1714308942817*I, U6 -> 0.54868506525761330081258026056821702452061\
26284328769158097401363881904349117198100545689671211741664858750247867299828\
31169486392829775647384314543376058043149785217743481963900809546250183451617\
31208286935317120164433297944138771097855322828950083770199064831044304307583\
11097234903236337352591481366988707502052890423736634441251000940223696246457\
666811027573130619898183452015970846`362.26266373131295 - 
    0.01398068557930736676385051730430266835769826474526038408750361207332412\
79474918970065095582977081149277999100463253841838733598725060340164325215513\
73824900469137422451950024937367805022689882707591593238181803256636879163557\
65609872474536111493323768166915161009403659639190575873619749926914545586408\
01848884050356362221738884017582399046344251178517284958695174256097908620687\
709209`361.2826468165999*I, 
  U7 -> -1.406162765329870070800833950893332439093395038927082427521548421546\
85990113450194145358416462994593459549723783978698386813089673853232706208969\
88319993774274175964731272447499995849458403814189164981191171728455575070908\
46481079339009109412461395234283513251533741482192689032363430837534027119879\
27361224388369558498839800374411895368311294680406234318864619770269440853946\
35462771222`362.262663731313 - 1.08960082040052344068629653463063543153431337\
97350751531014188546016162961050724270210323635782314156087637155308382932228\
58374004979589507688527886729468983542547336113426951298514686705346499609316\
01821721740469562351516872917575349952303726958571097415871240926351502026349\
32930990067705049566716846640327885160544173530643584337696284788642209808687\
60687891227955839549380032723787`362.16587089657577*I, 
  U8 -> -0.807078315335691061518548281566261681146983324621123685484303222323\
40007513517796041537103793753604893995582113657032217353915177335587855291314\
26865473445285359501482997130489186539290868084273085523096490162470656673091\
63393070355056929043223844406350190323833319227148443036125084998380887938174\
45710921152401103048958703329748720974137940264400415524360793349874153761436\
49847543715`360.8627929311378 - 0.8843459950884315935166482256461912830003082\
87172987091126670256449677587036488085280726052297112538663173236255065150598\
78375298683885843927641616644564784262713639155887783680629750217068090457479\
67231134958492172728342157563617014111468438868788770507183751776884755675975\
64852950085969379972969631091751534742740468861004594122290050589021917250692\
1278587542179932617584498702556799`360.9442633035177*I, 
  U9 -> 1.5726972285466998286150299356771123530324052802310602422146094247654\
52581813048459666729065371050751920773856538212289158527554922062471754319005\
93645145852899648280337595629812876189757534090400993505881721178068444627255\
81829399318979019905978637065802267659304258152392498922943289481828096273421\
57432581519685819874117851209434202796610720764976716354717835083043280243630\
6378552195`362.262663731313 + 0.009420632875923394459442322482424737588348638\
65034416480125654620945023207537911449090833706978820509288889479374735597088\
86275496375933973232137745735066212823405804923786311743961015571277317990816\
62213348216980225284688660373575259790295940111870228729507808499553839485378\
74483088940438391838592965952776355048572318972721147917475808896149521072810\
53631760604432924137433989816896`360.64674567604084*I}, 
 {U0 -> 0.1916773430919783159904193302244723332459099862305517304733081853624\
17111203140689115562321628957399121968450172394667777925081171314103636623866\
14981372523125436268297260831153527276858089054365461012887260181986725887530\
02930455139314577954944801144896044812983844239375748267333576433564917864267\
84496840948055721708973055387817898944962423695570065504413686176824081139459\
6400743441`361.47051310970846 - 2.5012112757667419933390543508133189853650060\
45027420533186188972908235560364840867304968996187632622004100413646236420530\
63209852741377934771064756954351284569547378230380057625273701265878503756884\
96153299924886269698684684474761226453501588137247713968646945048583572303439\
46811537113732422624507724630083583285426387369905652619477792408005054521897\
5684304976175617456114501587620544`362.26266373131295*I, 
  U1 -> 1.2620541916596444996527834796360613650486185983071879513632909824003\
88012401107379679828117167951481636135306312396825487070668761404410441978457\
79470016801767085363520145503789937291418801439449904716698599134568732336907\
42725499967134027029386841295986202343797432793433661103058151984059600224961\
28054649347626595191575523528507201277952856159728575869171377357530281584063\
3043846422`362.262663731313 - 0.654938466672863895745942946477510467662702450\
97506368679136781117690666734515157456947662181326128778718312744256292384208\
65161086359524934461909782533304748821446360213058307219724521723700712802674\
31486590395087545737126541834797838473324564860153404808507662182769473763071\
01039543034874729965985184425006943841723458356822328408069724555913176868765\
93885053638793707722925209241465`362.06274313198804*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.551957719666138895117755700707686214817910170287178451487705836509\
52494477752916552706049131896500649413413477719892317360048101833559911892095\
65811897356141183306989849584665404682207488457887741580630366747420712424923\
60119810073785171408622588937149763451415217746938244516092064546417504767207\
89844940598460778683109106341502621485725210050086260816220312653065345079802\
64538088959`362.14207524486403 + 1.258128087809149658644803430513764992669656\
03980489958094491779837847676915678641251980609738367098294449578321352045253\
87893519731691552881722107231779239265646013924730746855779919415086259050884\
80908602275685866273095207313397837469529270182145957644872877159154809128310\
95409297128583868582835302308184386855932090020181103476676715497234792712776\
14645307330475499238535796251923341`362.26266373131295*I, 
  U4 -> -0.407569475029082556619852910394633597196417390182888094232648277536\
74903739724190417393244130744970808560084204059004814591756554584757596793714\
16903731353428327434812275773941819524860513492999786854870385137110793414535\
12162786945514125460354340111067832651801316976349310134853652921820627876544\
86133829023895089679636822010391828634283890164454496215690009711890378779161\
39421393758`362.26266373131295 + 0.472014407451144278426966926103142084218229\
69828300418919063781421766174367090902077812868741333996476344551872396898169\
86940161479008788512827539191960608105249461903777653747365844686180321927562\
82179775006232693384638336363433938036251552603722062203675067153283166756736\
00346303807607504078168314324403740792984419991096332423476532359765259460348\
61274650643561957833606706375452455`362.22007077443476*I, 
  U5 -> -0.248454639252012287316409313835076361765585188136823314950084089040\
76361226324012319492763835337369944595327132724144090639396237325602157739965\
69917541948973554994896148100680273405604882868472757687496932119649795416722\
99807741128069969949918922260939031078771175195003608798454788759802294895799\
03845861231361454740994410415086744679283035193116473827224570015717349494137\
31070083947`362.26266373131295 - 0.097726624959992856999306982494994278224068\
40907643639171848584029816387454952038308117269385915229196055303085968887591\
42336263972922242365961360129948099805838119789201566926813827570531032028360\
95415674345766937329423465638209645929499012231217881178342930846565397396923\
82073983247753609331419616906521999172354202791499660798371985141806697826994\
98556538841670758926975600577941382`362.1045701388064*I, 
  U6 -> -0.089804356944006937909566519706522609403083921903062423739360530904\
15032885527491533096458442124634401489620539300184081311567582960177653087028\
08821868546300767888748122744166273777344180102873937035259529735591751223609\
27932306563686839665683365632096001110787770405813477396551804120900095576903\
20800231437581552905111409247535200646647463188182670693418972508045802146320\
1727541905`361.89369700608694 - 0.3226037118867028328686208226255987511567950\
67849791384944323207312123869191573657167654212045656936634959373575469030521\
96456619078640261975682689463102352609342082788805151371654462560945500740446\
53642129981573008951079185414906318216207251666709206773290278112975927233785\
11141472873340419223080545541490724367146287297064620105386085088911500919884\
8385160573413052279279277315580499`362.26266373131295*I, 
  U7 -> 0.0368586514178848360957138908825810182079674910250266784018017190940\
15951779982531530634984618651334378973665562140451647471467908654416965543865\
60306653049698137234007375596315135355908148955822593749041719201723152282102\
43583529132350777050808511272800775013852645504598522665169555687395898624498\
22612211428683134832824672460168554379219946066501243289035607203520544419310\
4473171019`361.5944818780835 - 0.35571466227604462735249892986893080979508174\
58166125545252513697404974207975044397282500233580217238978727080608314061050\
77375543451996852978730660666572534411793382664464522628898930317228867996440\
45994977109383067559265307646962912983923538616514266154909988256413145625142\
69102015586162205560936436820761167720559395681077105140969300080657024506991\
932149666597205437782787462549489`362.26266373131295*I, 
  U8 -> -1.246120546882260629216677167498205436548441477580473855947690110395\
23535801385852013536660256068798529318172666970169536138639289127553868402396\
00636684980844548815069070823546588965661737628821615518323166254497137955961\
46487431554646105050713200381262294399097404807107104416647408458217411213712\
07904569484531168921301186743480800659736636356208375316139884234669878513027\
21329827027`361.1001531457788 + 2.1085350039112493072760730804385890537451918\
82440758583195402878385544286411225128619007304228377278797275215115995051466\
44335717823978326927021672594098806504676050292474869221106579948257165571138\
63355119905918145152912838891504504496931700905779684867316414033573296039142\
01393682229807343871995383561867300215025597079149078379163181235098533929976\
9098333235586620222776692298584554`361.2620480862578*I, 
  U9 -> 0.9806999138277416735237968210834552983973712791980240254813344997091\
60028402475226258825255584361752554551071898602316920994449999466386838058273\
91017945452728978276978611296726081242199235994572636012023014989388161202142\
79767314568375653195460963936074312013939139283574802618600453514924278327722\
60553014282074650062569714879997724139951656636486718571121191284360719078640\
3896764366`362.26266373131295 + 0.3753693896911497445528789680843067289508510\
39285541021688320631895610117680891474587583327057624013898425850564184583101\
53405298019208916398514305624873137912725315122752424881169466435237055986883\
06228225137977888928072038024789274524998170286970813066475954636482916001198\
73373441726229838849069534100852850260408549704795654087489249703665682708463\
6197410709688706966930151524132454`362.0950709052786*I}, 
 {U0 -> 1.9414646248011111433093719435304605787771053260004057685889613441368\
14934153527149189580214149407436424641092737106231216725856622039414447997358\
43377837401635611234249579358550210367565323570178625307418164117916587042490\
85989914945736150602785007021684928952177086900596319010163729047907058400361\
68240642037758526108443518381854811681424010833833169648692449817661641559231\
5288645786`362.26266373131295 - 1.0841096917563639809637475446834449690416617\
39624521045840364778334383244727576001954613449301544334726957532617515392283\
17015812851162308629870612139057349263704871230602482078039560465309533716150\
17442985738073319806482197381189554192059286830596028521442519480441525865947\
93438953587295127531158813392950051421193936469350612638002910722344662446385\
8783785369521922528873894378077942`362.0795040670467*I, 
  U1 -> -1.344470169715982555893227662705488369657706428319340294789783641925\
01513757023309385150570348046581337677600515283611971765513294588623157173456\
77328916448964827958798666362254586868944201193467358814485747193548648439031\
65311353869959205959562818851932484274332657540598429568265143586385865204640\
00009526922548174583809927693850551970964946777414091723476319189744009384376\
7254436969`362.26266373131295 - 0.0867083462436986034351689331282329527451788\
31965574480083849843271271737918270627307216788549509247398949438078924833850\
37954428851367493942172951099796321262135587662086626831786819296852346791179\
03870820943154959384451173812803935507307511127056446384231757904462248583749\
68070426740768617254662316829274760332134703274132525376040928028528723449825\
1191660964277610903796146689372408`361.4053054467168*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.218183761189515929120179333612798289556\
53165204585965562847897913345429913145691990105957549189135177072496756893652\
22476476615067516153127835241839709975534615995770233088240105099568764835460\
08704364684679262620317054631291742142757295693556659707702590608329500516792\
51639927242617627369262938512477350823187612213367254033269924825202786552474\
97569397337503319251241842264074075272`361.8903968079493 + 
    0.79712135405116960582850476732807703978847991288824903734786668938606069\
06525184761422519729140105595828816796216538475642543306887701592447994549280\
42896360647468019849328836589796754858187630669508020505150970271677033430055\
00055473254811200732414864149249749122083468277868674330097078969016045143853\
86174544132593067902624564035964578544682440017732423100715878924122287773652\
370681`362.262663731313*I, U4 -> 0.418716263557021451528708844574547509441089\
44651635494854443541025795436724325172156894567501033441496345901342010673132\
76293589553121157367714733511720477064240583131027346037800000247348256611844\
70231301365692172372456611345369615695723269477056722176399268999884575744265\
68780873733930181572136379070832176777393647874463940637114853326524758209471\
69892908334438239211432326900179906`362.107873214842 + 
    0.65946892376321999800998052504798509047485015484207418342109710976779407\
31728492950597904640765307361425604765009267837639769855252462289321406134734\
61554293093905224016701269110383455179446412801673054096031902787344054524532\
10463761676345751698855541848293051249867422440962880718211942734741034296818\
27245119857662998659390892452614184472361023989034923273024406516220770310197\
5184`362.26266373131284*I, U5 -> 0.405734504824221548598457227328938422063288\
04236755699884905941752084495094825096657966137131055133629395262203736802234\
65891381058910566704222844730131109962957385039488727765728632345249153181661\
74428098692836840404392721929792321561384000470229597605579205251616859261766\
11998817370155169877674458125090612974304496077287121941139513095659145868225\
74281725844116912073271822846006285`362.26266373131295 - 
    0.15639801683737555837755087093585674985646874227260485600481438358982686\
89968959983034315013751135955023386011420538303561968708023231425306233688860\
91927359035936180848708392614416144242011631911249548885394065938099197757104\
53664343237373905348483045454430586359035797436094922596937084372759578505332\
47472280801635737438909401366229811642330774731667668435319876829562763985553\
570431`361.9877133786127*I, U6 -> 0.01407768106729376832943733322167009540349\
52725700833015887375036314646559567869890055090013327286037039551669052527929\
68308554094447974691575175259682107291149423693529807081962513622861966088799\
63833575775094954364924163177279153402649912559538792945374754951551555883294\
56007569879586697506252738242450073746382510260448401187007936801058533566233\
979588294250588957669444700561866337`361.05701779327285 + 
    0.48325260297896678204373577852716491900823618708406665350240031665894594\
97416244260137370798781304460328078902819132295174184816656002005280183025047\
35262137914301593357388129304331530174263098554623649940160069190123452957438\
76757072289841669158144913044178249332221332878045582258797307498438097704004\
12802808469921182470123413694768638027483866633458678661251871669334502472949\
181859`362.26266373131295*I, 
  U7 -> -0.325166198777287074015428521518813216737012084291041825489414389622\
07655013459969276863550210868497001075275213835567610286390756661311371256544\
71172797901321041111801191077599895247341604010310510847168508048311144763204\
30634504998229139104396936124925442293049319529408865983822497845274752506501\
53991438694066301230022969547307598360541398774514807238854860782427849621345\
50300839273`362.0098284913103 - 0.7754821366963736185451073558320998996874441\
82218110459807882430931123641913987660237863200633661691639204266168613219609\
45661256873198009953394274809257960480969716444003793690689976059047802344436\
94107138367603372100925567950878593000468939667269856893151905176052058269551\
69117389149431114992550604364270696013583758186193980964305824079898130442877\
3656250633798441217958699420671295`362.26266373131295*I, 
  U8 -> -1.281121398783460216415901595962217726585774480951199865767544838557\
17285077245593996749163454586694147890298453815256698754301053006385813652575\
13160668515168235136763367936797953935423947080627029137825717862162001258275\
83424111113943262959902056551286922146084573589950577713602485306998449910734\
03005234619491922839378094594102901668783842294672888121345200696880918823148\
58696458881`361.10895403359046 - 2.012028527009921741368114227771632066711514\
07522529575997880389835301400426124692692386682371689332231024347750989804558\
77672990986200791022289272181914885358689047405697010080187321252634726006511\
47886799661246093062286659065680465854038916999006250252122285690662849975480\
22983797272742406871681646922444662038874021336532173070244727613601497374094\
38607989477701556418870556093509945`361.3124264439393*I, 
  U9 -> -0.415635993089419355970638878284697140017504207498101687411334800520\
01861478722829030082224441483743810350575572989454394065550948311193968719279\
55236399332127715240746712106561551946759899766196996881454112565950630879446\
40494284143731716723266906776519005687401066581610801966059118524169304208032\
24569149500696340624964224154945925439066907804723729626143281449027482039500\
00194573915`362.26266373131295 + 0.422580095068796257161151030480504776479682\
14008854061832247497059918575033764754360625982157770379653027770810367111532\
54877758574938044909856202342369114491035930345164447595566762896815657063660\
96436465269694331592572044113604291815456043735132398413635813394138357672192\
89569512837672307483054457924802577168712970605433742820372405504422912010533\
7492884956017188797292012469742309`362.19668599048*I}, 
 {U0 -> 0.7677096769966492895796317888864982016306806395930316599516100495272\
03564900040244781658753798063799164876546702765423349780309963891211256200615\
83501596253289135718816139741584031287547702096351641566690598859006545664612\
79260123778228976642898620597765275825804806395637741330100657032888627323998\
99270762907377400767500559365258429506149168042728130558006276541880308007272\
7360791037`362.02482478960604 + 1.9398676018208069531183312179377445093863698\
18653250988217541952795183600917430076284568567182567874518026238364449116510\
58899514504448972353452954702370277022419178729886290498495152880657226983450\
68948270211055708059417760924810393080548520602783897466837741135038455118907\
39853070411499437019220572435425694032756204388210338018986566462696623593339\
5193794290076033152706077973146565`362.26266373131295*I, 
  U1 -> -0.676912317211373191198268088334246418688389013620375122292368831994\
90090652488283207252090167807743431549263515125139592794881638636264433892278\
93142920664771303430466069481261376457200103524755637038835877184739615295711\
63662270233023804078125849963865031796526765665235565441082992987092501299920\
80936999130669887584007915366350339753399050422215185115351620289184344499667\
31624445256`362.1837246635013 - 0.9916771618133279872176818100777683510962169\
04179156327706922719404317211614036710967723075478601458321061703605761218332\
00997261461104845351098984078532420569208105151813460156469537893516977850138\
04505357864639932278436935430821469680950407750435453171796842083940242530308\
86174121776538094630082902867052229150621573146827820396591144380452290500171\
5418399707731228591552386315566851`362.262663731313*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.512468114351732262104642881725905031074\
92547633451195064322950304731469002974690513989165384167884251414577940415036\
25759621559059433218429015624429742877550866847161877316404963633439329336673\
72442116691783507907761966465450087084391466831259061337163179456280696839348\
86887812779033470854658486600669107738996612491550282517252381568316687188199\
77782487172428637211083955227722336018`362.1765388651344 - 
    0.70621164376817417527326980718152058461336133516675878580323410020055016\
09247581851859801156373388335681247115513043101974326985544906151827930611412\
71761315555627578127998520888894788829686830693364137697310079004132960765378\
86490921090598492192543281889881116059393255092765057052647489374253254265760\
74581169019047285841289522257106836193481440551888036762304736312470922443900\
704692`362.26266373131295*I, 
  U4 -> -0.346477256157334712708227703406613752999897625690702822617913512923\
86047724812723199585530289398956406057425147102634260529013047163114485530221\
37581363330738844002513888859981020737369354947319333416328309470257710005395\
97018296217310105670748964381389041795132340427619605089541571855214681868925\
39848131619479630827602510806732531654638166311832966296292906535102594184767\
20803856846`362.24575835397707 - 0.396745091565520870344867551869444279357957\
77940818423266212782083154561095214750897332845164062021310187256131640026934\
84497140615801230204375220043616491795851904361020994101964524845799214017959\
90278666355054278353289741908239540158941329425845312748955986373184558107218\
20382417601249019590540415143011586703596041578959187273678808929821620804445\
65679639013395860497816670273042117`362.26266373131295*I, 
  U5 -> -0.319454727019034470659544373023500526157563119458315142235304691772\
38997721524852188902944605882960354524957717479731488871044732014422392427406\
86965104098945724619253844325498829652012336242019370536323761850816040902053\
58997123331746467922018573608727855045431388758280672390187232550749490835373\
25983634582401962412723132150437079287927844260163652761777335336992941515031\
84611715194`362.26266373131295 - 0.195381825828360139098559352981811871897463\
94709036940737913423124320286565190122468666150584838147636688898932842987875\
16426831050873304735585083019508063776697054833186066255397993736898695050047\
16840167322822523087952599321165204528356901759501126601215167447684785529860\
15244026449664122741881703186688619517945781113565036839597418938352413722238\
23805109552948702875009037414059383`362.1331137530602*I, 
  U6 -> 0.2043907595776260708151810981059172859180294353787204592829573558565\
55067628037720042144352760914856809576456771145146827229722101457532810274822\
69643147468968708092713335154050263777462192207550753211615166925649521091407\
92950794743987844400058359607896335027098128136501606688953094041816299443731\
32572529263333462523868881488062134396687053163593595742819600316771242276346\
654020663`362.1551224462494 + 0.332875222352963360996690091304072508619163025\
66961541240770249153253558142297649684175985795574721999157949644576843031917\
74540093774901531569845048582655675139602544239679595422537892191189618014674\
48905437509378045182627396452992171300303074376229618388079344590282449390122\
27923942175984271651210474198847398224410220163683943284745312516105695716250\
83112764888212554246542976791302`362.26266373131295*I, 
  U7 -> 0.0010233023589612022247076973209654294597270107172868792169088780439\
32984452068965258615352876352830567166830164528865676881012252231248771506621\
20256376231154611296252771549743634552753838685349183493470061313586168911427\
14835838235674767581802038496067686930370967193499563349963992187800918963116\
31570707444594017395689268547438951670446139138574181804503247038267724200820\
8226694533`359.80663624561083 + 0.5850912123075531227959949053293563448728606\
75672589595198034302598322457729532325107852944068894038476753846596820112073\
44235155997453079084575229418918604143899638930214605879723792364035661705993\
48911448182825680422389538146714136354980759314316738723031198369315894034325\
97130768031601600015969175529548150333986144129902910662522917724962272010363\
0355373689526420172319907689769552`362.26266373131295*I, 
  U8 -> 0.4694703020830218672883446591423259206756876686249150671871512551133\
50678907698641306020013203115508599337937483166042852256005439651519125127333\
74240996478367838927814598498845491977899156216544865433321527602569512451488\
46004364873355863462034298673302764707348124870401960410734480134311513058145\
28794235786080819979743313605237434548498098479136701953108627492204465291873\
9783762166`360.73086298975664 + 2.3217634607390878926169454283495699772709672\
20527940192332322754641098565934783237179682141056705135379015235898297108811\
28769994250938223282897020941833733025282294920281964135651791442225210260715\
98291066031085591291964292824253107253018706376268378725525562782312063695585\
30058530404535654966127033837310941074475793133573694201126111355105069994802\
565820554584160562464739166378191`361.36882739576384*I, 
  U9 -> 0.1449115836861061752944041535468982634865881240462402316126520627681\
26381254058690582801001226472286649884395472716501713162541146607577343362384\
99038627142105826270663504611759056342687457553041190187112698000264396081651\
74677908990574249428867309649362743906025372426162992055889875601886000016894\
43268245500189293128129869571484992697583363720978958685657311857576130438449\
6000504314`361.7033645844922 + 0.91670601536700957593935898267382641505557303\
79970135894224052031362277060029053708594360123638604036047066152658501177120\
08505355990409219801239839718062789266275739625390993319710363036725313268432\
87902092567818826086901241304445547642965196941708757235579221418116415822501\
91057756601386822613815651294447267595195296231429346418379075607692637170232\
140812677986533310504252145765762`362.26266373131295*I}, 
 {U0 -> 1.7893285007629291825560616440352894277905393957807744607764358560662\
90543823316567423913619098063770606256457926203382937318762983129419485963360\
48776850458458630674040185174781069992447212146523609652210090568991355094291\
94338934286136883335832497630640534686935494485099960687267298213353076203626\
76170360856311846266907874454231133740171597017895895293397564792732861425766\
1317497624`372.9443426288022 - 1.66584523378371155353754230635223629634085230\
54856435225998626720182886921922835935915117937537568247787407364445425156303\
55786289716946646221585061902935122509821883981079410476828852829417374731127\
39449505887190778205875329241928061653047981288281866357392715036496804052943\
75347560333463591627223184032348669071112143740747100122391403067514159981478\
645170446725645776647606309580584`372.87096128852767*I, 
  U1 -> -3.494474510061365890419073077351108839760052629007786438121957547622\
63202793365265261041978453308638435088081862391766325655502741207870384167894\
67414574478787028627286928163231537868462343670773633852999404620378895391929\
04787192618464465063975716505358392218083366708460411788286789012291468937265\
28440612810294325486213862741911803552522460187895133894083940914872486333079\
68833714297`372.9443426288022 + 0.4109000311020817590319581103055427983741275\
80534222475009152975959372079692874314170043056909373675748971254980976070747\
07868086201456576063343380036688118069726554047040371886809891209285259564944\
56416196968883762069037416583274493971145758715138079354449280793047353403027\
79968590321476570675284410510557853728434586071373574240412263161766524182994\
3541787419565769048998417801870573`372.4966834904625*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.472243902380973496510527876222038686685341284949718525381457397160\
01111171449137110357121006733061460453456685336826287726614253979045125442142\
68880188831676565148295616666308811029148240891811680388463795947952335316890\
89350912359117398186372566847722623662525770456392837231177624420373768740558\
19405354794304627005101386189901849075534472130797435332298147985490358672074\
54827814381`372.9334379916343 - 1.2016064301337912422799468342466040983548202\
05075155415140314177526639793908256238843607694430461461950265435298317194344\
51982935721192560963559796277633685509490050181224750396470555650680506514635\
68906807765740898622366632134448687700731436304534988777453034600716541661237\
32938487493854762531659938031764605815950803203084391177094408658184138241464\
7475571220904667529653241276142541`372.94434262880213*I, 
  U4 -> -1.383854936664841265176229309339683234568067362332631363155125021928\
57604535849362235146870015215096745490144408222616587049088466151146756780922\
46743807658974585592073334907309101074459963110784752398795309931243214255109\
51202895982658975795698007223812495144165285486482908578227515050134428870688\
78270347388961173133662703184659351138681399738805865652264512563984311972651\
52029461502`372.9443426288022 + 0.2122663594072520859538480875404085766954254\
68575742574824780163186387050464641590066057324454460223645342600580733153044\
25913338172408519158402019016282090586087300401156086345453909159040360641278\
08129520133567283868033889019906095144477751052702043315749138438306249151877\
11462020244716670388410118059217851848596119927461338006785686633515933151357\
95567192675799895922869037508096`372.56947058398714*I, 
  U5 -> 0.7913919169583528409197620534092711422893029891325722505117339301569\
25849623823966367106007356051785330610190358714055674620963656087421883196541\
59530240221482973687649196896009277555526609562233498149815192394091156153045\
38790309321170324276898567851141018507186324277093472037159089540980433571194\
86947395780029907131858297591845304683663611897385389945551878556298952647086\
2640731677`372.91351371547273 + 0.4486987911504916284786781645577198412682350\
43874218251199177769620047872481986624294657308676411450744493469828825694468\
13727552628751465614481180352672214281197775545691633808538760641835890392735\
27928287702631720549595101567844293382918771107231018065058112797562447480486\
19778195113054458574593000187664850689833287079208393842515377788713753213035\
2712612480110977984725601728190636`372.9443426288022*I, 
  U6 -> -0.640846411448541396007773524885002238306399072879867255505489425084\
16897429587762081597639355964502729061596121487798433528228031222500065961504\
03412002273640190155132750356094706719063513951453377219437830721294167380481\
05959327966946501249193091365613551739246565731827586494698660507440013279674\
71139923151666684725116063434679374168339717841550489925486257368773384615854\
23516994551`372.9443426288022 + 0.9088180228647248628738993849349301679371270\
72852435186958445881341677516747564924651367303528146292684779040941166852370\
51607457748992249756042067681043495553482478352299296028336370676315575040613\
72646416697291792781841299858147698035069747425261564586323983785303255291514\
49703132683093142928111780361444667797716902347088689144359472917406405953652\
5627140589150643252067111651344337`372.90150144761236*I, 
  U7 -> 3.6597848730692975862707818550083284805216439033492039467548742530989\
07485337385709533406576862216180711979509010569155320252546626464470626257754\
22515262577519717140191584281786704487434015102478361521256166707656041021615\
71601788695844620972088141030854639728325209991347768941805740995442266054951\
45793827672414581863401189195604995362179635123607040790866737302793101629312\
0404241728`372.9443426288022 - 1.72673690860449459587341846220080255319834857\
73532972245917118596661166442905097702701489892870031158114057493005297536757\
22397526715656065681951088695832813924221079240843875985311418213807654648210\
46790759075542367914253351309851181571968009210424816371452027841277581502443\
67248150220567953345912187633807291066863460067436244994093194697200419691254\
989934876024718047489195505308758`372.79454620196805*I, 
  U8 -> 4.1563578036607244715137871146185328835049038594816494759130674770555\
42850797772613453779413292060680077011030550960118046671373945889226137602276\
25985590817898176556340136614956660105116585104402258559729842315012352340320\
82784785415494342426612621476062041571749282102982672018443047338937703522712\
86891290798483031889798401356610913411894581007253847536649805613619359993002\
4742480458`372.3950588826403 + 2.07791897356226607439525571383933827018613319\
03541487986555743957393908619212999503392575731674072010083836403529664177415\
83426852960894535744611414871022755226861908009339652522926862784865725593247\
03199414203107233795239947655539066921069125129989970833962373671361099306622\
84692299625718779103012313459841119022214268639355783820547613773227502486378\
286795581818077347952534068013479`372.19261404108164*I, 
  U9 -> 3.5825806505883008202578648958958260779706015571425291391798234301157\
95814434378127211877578170647096784568660160548285559353947376514379486937673\
31924228637945990202381737017345538168482460535828652794070113574485074992410\
04336122720253477229171476098354354463717190851147550263968150736168780360664\
50675144377178675451320019754311871586506840291753911486693252386387880103009\
2965087324`372.9443426288022 - 1.01182273954521257572817356076287425491854673\
81780044083118975420763186186652661419317331680770552472874600310544052570890\
74053253521942504225037830239519767088301074976700706616570808151346154779945\
33200741535957553702249016139517149165477906125189588453411520070943395727871\
30016098013272744427653093923864989463766216562840139534013156911874828033636\
929858740038477760848928050210549`372.70841537123783*I}, 
 {U0 -> -0.362801084018903484613540431925901981405281155914264245889386893911\
01750424517944264225020024422896346308472347051916839746681063576343173489480\
77880190162286289435312188501993269457485993226813074839162132327549674742461\
78305133732962646481954405983812775700823255472757714433389294243932301465101\
13201475342246660111351926284741296608597367947385015017267814574327746539987\
34340071492`372.9443426288022 - 0.6724461916815516217278967588531768934545839\
08338944265323555031941400945535128200530562272794047881209025578106817753454\
38540668151828046488702764735342106039047513376690772116317036637736818793893\
09722635613146972275180515320836455506876193188874364054665173672548561081781\
48988659419088439183400395207863826509569981482105167016772465564265172560825\
7101794819950447808583300859061559`372.9240218527298*I, 
  U1 -> 2.8679256236769790592839716943393747509364634253937225914619802198446\
69615404036597641248565763002166014418543515579958453679243141290840299539547\
97793974668578348170778555004410536838870888446004843646945687385234905092592\
87773573442265203332020310592134735118560168213123187927397132884142039952890\
57208718633184349382615063713970266913912548107494403900234325802431021975166\
1597579703`372.9443426288022 + 0.10429407540357857267009227022240907683294448\
07989607178742353891015553167121504287194656811366000488713268555196812101335\
31553715460446744346186375180913333256957263912793949259651961972714627791590\
28000224941055757531471209850916837902230699632347619930984160085808403229665\
77389712164943316372457231593941151712543160191527195157316436757486538155291\
28142789276452677287513253002839`371.92907823206417*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.896790773983329917616362245431166672558\
50177223357394287375295685858875745818846921572520239298853559093770829829341\
56419086553362524955445093142880373509390822114119989131993316222339179493353\
88941518445584180511286626781438159954156041162636101759902616591287209296134\
46451018226934526232388935795605518273091787094355680730956147540703045476195\
9398485336210761340496518752736178582`372.9443426288022 - 
    0.62508958405810424103879344335620734586925711208084984420414407072507427\
30484818674594341755757814442836220003693186236577346462587064879949120623721\
70863155782153295768421704597917646830692114990324763151631605834526645038786\
73781147014903184083622719665629593104499321850901582999847776100889768306917\
76416767921426056667965109088078904508169581842553204559747686105252777791380\
384931`372.87014651606285*I, 
  U4 -> -2.561357280299197478560856246874527460880641613015874434844661604437\
66701912095321890180008913946858154709943387130463158380394880284755177137717\
47362046784890430046607421689775221976400349124272207570685432259921055072756\
05292522865307579531892700861840123575770687620057943593050247467687743523399\
57120839638834240830101325447090863685540793697887999331432725966129540366617\
23636227955`372.9443426288022 + 0.2414753921347673969206439627676048170519207\
22061693756522615936558212522065076396908872671827046565778431881382428656157\
60757793433488623291000447805155290720949693949794953701230248146774025307291\
05070319028291742936468837471105532930688672061832100330621175625919329670080\
78033382108109724858875466632273187510214455032122432166392106683424188944918\
4319062426092515411982363292785541`372.3643982879418*I, 
  U5 -> -0.351351267855587930108928865376698435301900963427772583637323550503\
01590547182085773719292288551500030224649968304935512048961587776042209058506\
06655878075355871680424423474450613906767412716770471945682880177277497894099\
73239135540243282040501262480118697905658751915109009092130387273316230637151\
24981319592133032708734710719379091487504149947930404957173128072145970836915\
15482765568`372.72987407473454 - 1.526311302152449323384942430586270329769118\
81996988898619468020423835997192296763794802421828848938890267398737971013789\
12024884605953588499890383912708523297656015078875595922960301038740468798398\
69860545998208631160259975229686017961904024407284777221435652730873263942075\
12451081305719132905216510066960533076545665373053087291475344335024703304933\
42519797989549438379916863399644298`372.9443426288022*I, 
  U6 -> 0.0758123682462738819761679118504780149124134832067311620750108341072\
74539047113013759558822317432873794193169949987286641119349885010168335007793\
39254925582245649422917580057732915484222183924622151426484340779566319745020\
75708623819682741313874269484837385412593140754950500572058726251663821908633\
58522637099745780185993739873200520876434880034168051173111524328376746459875\
3809745041`372.39225835692406 - 0.5935350355496219652888110172973565204095025\
96863156500798075098209094765740773870727812182331130638169234174062378674816\
65284356351636292765785800946535553286740768658156614002520656816731984331305\
04640154170301988570897972662706545387244566372653658506901940708279857933003\
03646484523955316084339847489146527097770598462111065531985268835664865434352\
8479049896023328230202220769766375`372.94434262880213*I, 
  U7 -> 3.7302240187412273828335279454436478794903960626337825163512801009245\
55116080794234910270495334169448421780187605631801288507091373166353108643313\
79948575271878430301907943048497065641610369693536453382295696070510217760172\
09000484491986653658984783100139654193435694560094952818609029319257402275991\
72431829280331094388896591626208823142018592256735484826342863481162013507713\
0667340757`372.9443426288022 - 0.37130405103935936678916245204205765371431786\
54035608333352486832050525012938402789602864527254607557957929445710638555583\
05365296227990242372244266549222203551607768855900183151510908916343226488952\
55718749613102275940423707359984728432684976444850425597913109550321674097960\
46589123992495203224582861229399480751957424861041029809746119789977473153289\
92584819899156992902341728673729`372.3871084648518*I, 
  U8 -> 2.4137643224455708046619238869239292110058713312585176387893255873802\
34228645951678474012576135160269282851371789942002570591218817163710989922191\
94608160205952401058570857364738088191738301916741409065375446037797571435285\
47821661890369192152615266680841079447190024782269397340421658931487262148108\
27255552192760947667088820697455647950150222889688746276093881532301493737861\
4885133484`372.25256504753986 + 1.0448413645330136167186520326127202963623490\
07520500221242992833292340293120552760515144823637721558700463092455504905786\
80894534833045739846456385848909679696943987902520079355187615307440202713308\
21578184542282770187051060028324427948668477594925548085260356634301534595776\
50574061284954735777103615541398859795516517706288949554739915816067212657628\
7022362481100484114287753217759401`372.0010515796303*I, 
  U9 -> 3.0329227949049956662901116061010240225405491255765573033544163060395\
33583436179986394049138129859113627834157138269791998236270519079885197289463\
70313773716202414344831200325414700620764715205528469026936783915633527992962\
31837537368121969334080988330282370009339072144128303765337125246852048516935\
65159926681328348249686399502538460195665599880719170945987279838679061712953\
7863854691`372.94434262880213 - 0.7738886245028457917183797680682474795548083\
24526442796937040557837261639623826592562047579162830078706466243494075980595\
23162323955366000573615926799563861580029389571449017847135707744180663403593\
61824320196657042116687745927408446471919576229703736035408901218544484940689\
92867112157054615783802491757793462514727609487247432125028650214868445126780\
507318431331856366415738761796039`372.7706321061775*I}, 
 {U0 -> -1.296891071080355445121137531104338324800117225186020387594044800734\
55072262305508690578356799671180376552618976795947425402780602421745518346243\
62549957258150697824770337819721013180412013871815643940992748118668583910648\
68538326264127502338347227575638094370233012033896912262111458629139284808947\
10577852213200902389369233757747365284207732529271961028153956961472578393306\
43049307908`372.9029882580359 + 0.9149697701643493172548372013291819187018425\
40290184520669363123747888117197794667926169317531555879593592645348387312703\
36815229427832957238939634757479144434274075529952387532603976276770728559610\
85258766176089679581869408844268633270647562587926715929341422102568531499965\
56591669042671225044343674081219681679792574587310656293574210545656748568208\
5382242771138368456642318291877003`372.9443426288022*I, 
  U1 -> -2.485172063603114270740185453158553891785339961476424220419592740309\
85618509941045688279729962579684641990330785568936732143222292448427558662604\
75024867541865008094803124908246015787966445659609637684705177443724871044497\
83853313699083152334500280781472500088461621306559692595151239825435297620836\
59643180833942116607786212420235806952367430356538743351452701161395485633540\
54824228389`372.9443426288022 - 0.6774830240763800987639297571222098167152417\
59476233800037196860346349340204653930635586724142957141453373160005811466943\
10807018250455695386321487293352841843039508821050119013601531342838353264123\
42122048984540794227098390446866087824582289516215596046734613309552712311061\
05344930465801556513065097782968817298862968108838137672464675899871714850766\
9280853633435527786363358469086864`372.71427912781087*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.872310499121873827886505258291434640361\
39727299419576764295219660569190629538217937622275435102376563361042528529416\
01195629002707455356816788413050410423984466063737367549735226488475333306762\
02379214098875151153767088126602814564810676936739000856514420416377778011230\
03082278458058454997438540125747323641362127492263197109158259215873213725579\
35674345406792592132019835113579562675`372.9443426288022 + 
    2.54657995869787195392403703689935367996794336281758277551736074778159599\
72964394288264944842144271753029652825019757301888645051879485427524532291347\
00599805244324991637146797990148737341362970264740915101939735868079335855037\
10105564859237111999588253024878624055499483094777147773474129260477916019486\
93126106759268584445713864605970811286080779821425016739110870264562868335442\
972383`372.93295446181355*I, U4 -> 1.3756324074036966049981326084883536858418\
07530708750309883267823640949962345742635439280187623501710684786033256610033\
66793067342011916514745442210228079418363886396843800628365064078221639124891\
90118491730348354260823307135419210803563605501368115303633882129497521719978\
93390281336394758015987331881477475082028475362070861453038683993014003823154\
8916922215329429295229169175067409661`372.81897902877154 - 
    2.56877237161689128738604209867581783134277348104151632781205622222147783\
68103459453216059055049672141523117879485987052517148109646312531564832824075\
20386787606626326590045004673923075121541223635553823572329669645025448007892\
22789698606236702747244232980205839225267770913356962272433756159162991282398\
93241338128319633606798522650941119056942979467643028358960586954863274686462\
401801`372.9443426288022*I, 
  U5 -> -1.294228567473969228519976913073316407806747306657151278098666161301\
00613115069375700673540786682505225131306473707999995005375908249763854269089\
71390549491360025041806383052118838620647691355649813507376597116768885593778\
73932787397232275325361625537930142307241380700794636384203366628942340988523\
31977541921658298158235427144730358066080142245435527665285719754609958235609\
94620953094`372.9443426288022 - 0.1418923210271497151412858977426089951551646\
49883897188642595146732419164771495435543264122125727365202153205844999350704\
90426593364572837804283834954320864295700958975543117762412200922108349928498\
60080829030100232407887341410861919262784952923950597461973503741891271854227\
98710438994387965678031353490570260202159159980104355566118671994027046141983\
7217929800530757824151303152839715`372.4971527527431*I, 
  U6 -> -0.347340543682613505852400690902237861904037406402070691235816035775\
39888942491164485573150282400306018247008592426518467588307250398431531311801\
99837344433045027514554008605005894995577061474951439741391085841146989033960\
54614768188577181496930261034222826285542190095057151653493834164551146437152\
87141272607803423489116964219362775458107055759331131490771705777914776243872\
16871880934`372.76153142911687 + 0.973099653429264029065448134993445079464858\
58536910274905089211923205091356885062374421446868524808571508180437375272803\
09047170148925842537723595998078619947448519350749092510199102828108906920388\
66095451242017047192412651791575719835461224260655528669453729458028005236195\
64748831966408515226163357799624862800836053789286188199839850788778868210472\
95446778268933075716159321925537324`372.9443426288022*I, 
  U7 -> -2.350453690767087083271011078930947966205758066374094838282979133882\
77224352881717214518867551293221346206850956629501256256682706295116367524821\
04817778819148491398948454189753964440544546917979588402712853071432584837525\
65332145645367565911796304347009595545499552345062192881896843584459629367776\
12086323945762491191793051038887193129939513040160474155540386665808233267955\
47018807947`372.8065325273914 + 4.8405136581488567908063996888112086743432032\
95388465155598422227023135772978221975331811145211821557618022796762690483973\
94443452752941428243827207392817249507165221254658031369742838696040210835838\
68457794856984597767630636921320047608051488791113386513184766901519478893154\
71668080275046073376919263404978448993030323943789631784587596833412187134967\
7013268894121999973516457464856235`372.9443426288022*I, 
  U8 -> -0.377521328100842018018687509651035203181340749677545575823397326029\
51162428714935986593946342838248867471256986875614018494343467683302517916815\
67468195002266506263179227630410698322544982850208520972461831983725772128770\
35905607673078117211224328759044917140897943922145938482731460058381324567449\
47617799025166573102193211105243397015397475818961833138160732279248866954186\
52374905618`371.4896834865397 - 5.5194973094325397241845966908907846273944946\
07108839414399184486138531617028342615844518794349339290178888257525577985484\
48796440990703849286344127239858499887645048073602359303593665133441165825195\
36264440258718828916984741006473239645984295292149689474409876995854264639622\
20471940909415470586804488147069047151433069794014556917658219124636963628758\
3052345924837783063767122059956767`372.5985822361975*I, 
  U9 -> -0.947652755219963841832903791367800579128606366021302875218662020697\
22565965530819103031737885045261849266839212462526544919599625935057127334102\
90136457237308769312058839912315790092697969648492811304973300093187600036271\
93614610272905338421519790597133395537870643195032779524427534638587609518063\
60693837901951854905364544881870150254097860357907235794121970770591740259714\
33244081533`372.9443426288022 - 1.7442619199845538067757065373949000912402098\
57753487050006265879626156645061074879757137486282012322688986136479154809844\
26013393974268053555979200236440828485507643065402733379810987573519533168151\
97434433400965688207625115846882796442427752737660473099968056060898842589727\
00373010903574185057607173027140863222344800893754820495108366155263777688090\
1448400219037242808978711312059034`372.9161254796838*I}, 
 {U0 -> 0.4784234180061098803679989216450677113326017258969088492915108437654\
49363677950947743741226017048476182550518139287566251472403023011867082731508\
42177398396806659416171992511299105076619722119849366734095754942319774930551\
97359859073190585434688691710838090790723455682864666958787373192410649121478\
98448006020554454073554002719170150310723455595023361032096187689953937165947\
5718610848`372.7964039346242 + 0.72352415346271762676719168467237137882001315\
94301372729897667143934737995203953766714792025175981617791708319639831460341\
06917892997850628568950876082872121568602453939454045734460334060430619222811\
31017365160911655235863908468965961467557354306248243581454034720489824159414\
70986125488936524128290520048475551152113774510564014656617814518376056180129\
538024667865993351285120258795273`372.9443426288022*I, 
  U1 -> -0.784821166165352868797414699076281308085751563592669344157935945895\
64264241629293932470618764663020856583974138117819339560720761707212918499930\
83647021753827217729502769296521299576986679814400166409279495704255143490345\
79518898518279735707172117100142918086368128038383317206694534078784319950482\
83866230982779362803214866035040821933993689525534136682918129529452790467102\
96645310923`372.65544090612326 - 2.176931586973548128800484885635973131757801\
25502568317241704395523445728732954889185206474041448613159897954983323816216\
50285897703565528855847512114030342501014116444089058752389732238740461546717\
23094599741132403104818279978125062543098748358351513831907903931165821156108\
47821735912964474682287323757434502776359418916486546603928236923552048340371\
97697259596083714475684029540997448`372.9443426288022*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.309726201910892569813353160596261924360972169170474603659363900251\
24451344935595627173254457948009790972504479939780574287292855847565820655545\
32310571173383845952832025083669694874877940465320810091948445848330350766443\
82055993495149560284997943868905941571431583480218970198565350477324480904484\
99630755535978177492954533501641568056043000855333205053218367354141677296587\
31262957673`372.9443426288022 - 0.0465875043376471829804515851532002932306397\
48342338714190936426007959890370996791819014614542952770557271442206732108577\
56270887420124714297047843215236740633921384985185600096303673388977676432038\
64350289499965867429187943892545558513040704415783581048967553385831996256967\
01668385594519069523263629555662422004427432934329574171026632312462766901553\
9794324193489212185484600586981053`371.8560625077823*I, 
  U4 -> -1.477725657129615464006093006969090430559539580834163481081803734010\
82826404517243173255278443461940671024119068348227781201106918475707442938424\
30456643943289604434021215476185273284251198700126397052621197125489786259438\
29968053788358990156416674577651227011260443753311685309438423261248173734371\
61419358574927342063547004885304301290636620536724307880567643234346693931153\
39828451737`372.89079910229316 - 1.285068647672996706555265464694857085887519\
48050409486201472184796790153338904257311870041685157386045219639759705000764\
15811744118633830031172045661851576383972995477968244240558882523391974854680\
84690987085655929182820188832889372809945681208819209793360576257212959109788\
17460867941787546991757921744555743025314752829156800015566773935753558353001\
77278707053919185599980853203370072`372.9443426288022*I, 
  U5 -> -1.206824960601809043686522867517907130222893311691702538547739853079\
87633928840584853974312961129872971992003401466285610178546873397130973163970\
95648605275823227235876393215843173942976617336931549393875802832642061442501\
67214702445846130294128056177032170881383655696764922792834301614157956089764\
18793770465806010895806986031911775309911209972435417152391109150368215685021\
65452397543`372.9443426288022 - 0.3464278196287366409624677626138362966072941\
86300630499782025216800252345713048761319022831450013547184282692053714397560\
80123034765761941953779177041683475492111340335677823526088514294880088261739\
64416949470213903074479887213185505389671891107731077666340698359204068979169\
24194982938049725754040151504087280749602737901353454360341470862163871438402\
4845129768841496985648102519605152`372.7065306517626*I, 
  U6 -> 0.4661075870064787604045848025539777061263619962066587699156100217764\
74723226146401962070688932303557864991104839119132959968803399551196452611892\
43566341630697305396396309384835152111280861060381552212230607111788856468964\
34209377521867578235787818465177327115371959192599694078349325052526554846761\
11813430309669022854697164909500615443125319747522185249495283379081810400494\
1132557704`372.9367199001149 + 0.28153587323100919504082176627956036193952820\
12315733366011960046244009579360803831557270347948182396435192076321525962130\
52049638300971615910996332937448368191888774856745853615340633570806119251853\
35121261542983478074584926288423271386197437871683022759862320787286469343668\
45287820461886861156657097002040884433031407023996254825168068870632466034463\
623138663725878376150630728613212`372.9443426288022*I, 
  U7 -> 1.8599136464584283724195080215922114297190978066708732994310159199894\
49522724701274363530204041712605254691208391883873447695074967601017244183367\
76061458445995468311201458150576541714841817404489878479894566442583493051789\
72952657706469616291864976278106021453048303790704043772555099776293527156966\
35504497900664795327024091161578902454409541822867440816209665940842586680120\
4911234747`372.8578950314727 + 2.00494861679629868646293685699924384269107141\
19248689589529736154538529722138807303643119320083003996232046010771804811994\
69449204182085151247336888850902879425048389052624307779051033588390022754669\
44498220354625905684345850832239427467389863904771522980900336902442490731578\
59228399718864690300518531474190985888095370377193585295398080427616981106811\
906131375323008950456144588661703`372.9443426288022*I, 
  U8 -> 1.9785389463677482749649996668574019418676008489409381384894819156764\
80899135388685487739676346323359986440426273756412422732054763289699360155973\
73465552734508834666939604772707947887516645261367795919982879635393127621520\
52249821602227172047693561516984870968393898816038890338678306978865369970198\
24063874081651581954249310249575733011414447073541340195326761118535581167854\
5605964739`372.34255582280895 - 0.6140069650420930261369383304466945340988025\
74499824887304836577655881065283916572820492140529640688533322149813215735832\
58037840409722059191959820637956055487326475763682933550222864906496785642172\
99319354753250993561961813816747879465086101119701404337421091799118958918846\
99931630099333196475819249297440104114662859097106883635960834363844491489564\
7939795949566922723141122732039657`371.85147134945737*I, 
  U9 -> 0.8435434594315793162506902105579280708335686671096796830509050340075\
52861075051752744102630320398362471972339215032215497867868622418628375326308\
53015091540638276463573029754743412232870431638241567617631983748291678058292\
27366561269783196782746632601429344670069451583607756379084112246412009442484\
45837870964545577738907104845652846598628634280393210327908791127320706054489\
925719706`372.6415679305462 + 2.464434385932215881670702146180654359195159617\
79987339450008578860890145881662693311593877007374951734416185811163183030076\
21822558323390524520575381077732714242138330639093914135773116461679590849797\
88303631267470271528060770772096034305320075277135904977181059197274488239918\
94407148227792545597211499424546865045395927883247170656082876147556387090374\
50807900353489570572721103702807`372.9443426288022*I}, 
 {U0 -> -1.109324563350327079757446101785415242885402494149950984008404444804\
92300574902463971881111611650203825204844617383650080903874932709672598745584\
57752113234037992812197735878282725202489305063345346240735326000650620804362\
83061759631023652623699138597233306849843248149620882085277195679400814963270\
60197716428082863580893927617648305870027324064803572311512828815191669388663\
97549072514`372.82282687466 - 6.117973361888054491260104857950763450727562123\
21687555230718422551814873374048129422554981385855417073111267179307207604482\
32411317123081265497942382340226360432290691451714630742743372805977245171545\
98795494958783652853710995549244230632815567981000557255200849081930375443359\
68870867169048150379824698895517632753973626165554215339135420220310864702318\
40443674153395341308968498153023`372.9443426288022*I, 
  U1 -> 1.3831601715845886530465858777323114982171990757791447786811517407927\
37908262183787065257230478233862838182063490741414871134361350654546102102002\
32806191600316570623094258112006878308824805118137827214407562954373503757269\
06939625910753101405145247702805721041422409014168080240696181148083907365199\
68536686252264844014082655897807295090688076068148504963322880690259870447711\
7966272379`372.9443426288022 - 3.53953492268743332945924273066971149912454302\
01559160009793349434943610037961224936397051300858374820740972061318762419565\
16122853568938905123152028926568525255563950115929996888208050518631056650420\
86844832323340577568990977300103748374047234943799668465242467417291000350119\
04114779552670417450588521973257919393067964187614953806234670342511658965808\
09610304925469881679180986767819`372.93590793991973*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.372008813658290632626795888891452192215\
10210018071104871878598666109569491753629443598301599071311564702385194693440\
47116349635264446642259297568685949517035736368787279813877597353001535695289\
60185434666216527212640674569068244683857786729155173209945248466923359386984\
75451637315278136878579666492052499515635405659067400200166816385314125722504\
60551643751698945645544124524531232488`372.8797755408518 + 
    3.79762315609333670195968932051653282568778242642079405907083428676151753\
68731336277395184535443427231135580307122367033647092902221518859422542229711\
54251599548926434915607496847940191696752124970027413824749873515169860295752\
09775739726616777580952655433718572487728449214160532034006193860271111379475\
80403813324297228728533813294570260263266972141881104928593374277066708310134\
386185`372.94434262880225*I, U4 -> 0.0406759373854837183331208369782506527486\
30720916479805565097384536608290968827513196693018760037963004616716899473864\
65693563193825281222127635596177815565107767985563731542791049614755112562294\
67244616403443284658872080301426975508287446788913741517756111804704164825673\
18331069132421287062557662345155208991270783788068450824934919356871397024445\
0461785604309965719440198167450451827`372.6566203510896 + 
    0.64825789404132447532402305539893542979955505040193206935496877092613042\
96181379628552055031329837824377035619011189916750933515957749921103115997626\
08403148303051050471822253991141263842304536814320029940250865743468025240430\
15152156709235844204415743009857432402893953812796656562636386647656027465521\
08371023188389713241227571146448682051182362506815073961908181158438474299289\
340102`372.9443426288022*I, 
  U5 -> -0.390333836164350458538241454879242711191421041393471265432988136551\
03878344347454082987766158276709072789005990856766402228363248593345717050980\
25975847870473294616981325720054112654447038451450020995685299340866184316432\
57521285702732861194506922783008096316049117836698182642281812646089879032707\
19257460336568285655175504368437767338878275955813869279205535753913822259325\
42182745982`372.94434262880225 + 0.297448691574565837451902680869886890204173\
27086616318606989855385620435418283714226374128374087760755364977896687611667\
61955527052227762623386282945480818829717132554600264484260859000869938572230\
51921917735484081444126096474317864457247136037450720751912389309040141310911\
15077617190581838253546295985295553939009096273393807696893654391963351375322\
13055929007733776506553220006951069`372.91327943886444*I, 
  U6 -> -1.525443875025602002750593105375218033403733435036116471516482488879\
56281309131293149654409820286652299647552702107513695983358002079013950459566\
40951787476643397360532342368717922258651958587115247640007047738183792907778\
85757656092989437780136613204006500685702621422086968840410004354865103696964\
07890930182604985207491164307659039821919069691074990874190015267348511938277\
41705817297`372.9443426288022 - 0.0267415372298485929701931687407394976119760\
58757838374840176748774603293458383659481159098144393824493775306338581214346\
31116267686346380228166569588803802394603383236004250019653876998794686579885\
24595017747043904679677731307427269475842500642162981480352209342045754856975\
15742911741308594088715213821782660800348555951874082154511820857237325763501\
7120595879824908784436319088397089`372.41550584161604*I, 
  U7 -> -2.413546379407464928472504360925859729568240955437412838922027119957\
38521266087891881771813156322532727728136260024675441238247861494119088720062\
34708386369250630700958340504193985168456938230289207192489309703690744573498\
09746616648505185395263309245908092239560226919409950783806130435280947490518\
98128097645233529900004624186597873242422696464605776075260254076050214821254\
34074695408`372.9443426288022 + 1.7732126315397689833844068072087865368364974\
68689915603019133483830028209378772349753396175147392601566941142249952613624\
94768370866085136707346122106162368988292763838893540673784902455446574122225\
27782543964898525578610739907421058573438496024354687683497090344346884506182\
83997709962114517366947327384711718692557702022617541472608029845001134573890\
8989781549967084342141173268234821`372.91211233972086*I, 
  U8 -> 3.4185361100330993153611059832746540964240095108663973357690967380681\
64910778501222943796056053324357067937588807522121097593838727734739211222763\
97086099129276399246574737689274289237712413551036449599484845850281210420866\
54694930041387041681490569644891290640724085682785781004540787152249525846415\
79691054989936731921955853216796333828879732794924677278430214620699416523230\
7220969443`372.33081578554203 + 3.5789957859700991020884677347053210071393385\
81901107378797402322037776762082874319956103086672212765070690828018334366678\
32892423646235757969561325029160135354505177350546353881088490418335673507100\
46877504472700020674696389795646531784869767091935857259890048987948104356377\
13536026945526604803378989253948619505110184525821399047506558947865813197695\
242309197863396715762647018165175`372.2607213988161*I, 
  U9 -> 5.1925816036017169880237296274531369489565337327674502854456058239807\
91180174336282283355808299296758616152483327699854149199456635451065691646153\
42429824754306784879203319012987875584466953585120588917218528417520486971696\
33413338742081007742577517376621202589426243391705381311932766774764376673247\
16511781378652588335969617950745426981258250887327171723119417751645723324895\
4180642282`372.9291023433021 + 3.44209614640983305603889756958063230325054098\
25365100600807590057895873141335791667203722975503684206219638172986770504993\
38842161093537602694046172845988753687588859873847682586287160819883548857554\
05228617955295189379305610510490923502915087358896938777721557072923757503131\
82866816379779153957839797206564342338724624604212244691425334144130087939674\
719173824721482628105202437243229`372.9443426288022*I}, 
 {U0 -> 0.2139912132132635418957130713196221711990031061502913202331961668053\
68161925229245982626973733521232620415739578856904742571129633569617605247107\
20973920260201177848743291876173670160879013407312993429758218182879308359138\
27809011812002786937411033780922054703270583545403647649644809536290139820286\
59252783801505557248370739034965577266231690302785086437803093609941603221783\
6202618637`372.7778342596927 - 1.32598399773773464623136010633791152360472174\
68681857628587187962052467337902463186386095150166038475696448789979149278612\
62945780610130837244788838376540244413201580609319461742711851346412285278144\
39775841247678784388398054941601522353728356612718540677462213508197580399368\
44931331595226733314161380119222097295732850743413852059447623970057489456156\
667510400339007805954136381408636`372.9443426288022*I, 
  U1 -> -1.517201594849304820014610019014628340789549283060526068438434104796\
28257075568588480891397864279253708180181139343815356829365641139882493468512\
97516871946687605682441600074495698880659650781987690735699478363910971687465\
07380851610371835143504617118466239472078391351325600280099007728965041393105\
16480713625419468737514888995607034411427210145077825699574926297734724356003\
2935165187`372.8644429951555 - 1.71048330482401379862450086626231444481920138\
84519571778039294551933442528941553614857243378907483950144492384037781204960\
61023127914648842266489236832116304130453652707190830663140025535856019862228\
85558986027524234404978917524424588536430560967612841057369306539838813740718\
23912387786030388286920593442152200283112098192443853504873256647859242965470\
1177934292014134210954124952112`372.9443426288022*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.606249389475408280126101666340132989427\
18998436775446688610523008243586153535856644172153238877016559927686526327745\
27459501175075608349012339379109009193052562406250846870257153951143170354814\
81902440718975113137406767827030701707289407852547388801436578336182573508510\
74155453928265133059973001251436900403437610393976018076272517464603114969047\
48303814812086091434615591846074548962`372.9443426288022 - 
    1.27737478879051609208313282359765885401176445507498236574876296292454317\
80036941830373705866324974105087702164037573740586847470923738894788387074363\
40366515636319872620791422320119351650213113102545405892974518828169991920107\
80520921255812817590609263575794099861095543344348483997323507293272748120323\
65370522620722598465653912921722647090082804059786958652263034079986019831644\
478316`372.85386176678855*I, 
  U4 -> -0.086845491720654509402865956147833345368352218438787208024419044288\
31052398546516507418760897348774392067385488605463943559492811100460207999404\
64349075533935548189078129865994019506918682401614982496525502754275267899669\
68521449785298761674436321504210423043778601140205845918033903923314957564875\
17014518098462379086052298484594579462339031278444016007117024187897104095094\
27520187208`372.11918215861164 + 2.526616161300972323156017174922609882095585\
30205441997438431332999916468422458197058365766770637938733368114603667563813\
72780002207927808550196909513727798432844286443559730883891060785475718493335\
13212409819781952851280867982282403031295195543351090533253844932803659701038\
38739019937804249566527467773471926826227238168288630954386960120749878957694\
26054274998043641074290377483908254`372.9443426288022*I, 
  U5 -> 1.2036821964822221682504101976057923726740435124163778099316269634861\
11034429440144410973802347777719218240171944109225061090040886970639070244971\
28921447610199318692737948512071783053350767553846862539335440217003322281282\
93340236990602922897436705671095594540040835549621633976135215893200548094482\
33404712475582448234393830906155095556435921871989374200152075619163007539424\
3724495817`372.9362549827262 + 0.38957101631317935375441323700262293248229253\
90020747330807247619654755384759114653742894721183297706807002292919109797888\
15773933079100537371976751295742866850896850932942411719246217907366790822591\
03389999159206403965042313617263828780777109579831241319418715036556203725920\
50436385565926267049337155857907496263432229431606064752005091515522044610816\
801498445599832682729760354279821`372.9443426288022*I, 
  U6 -> 0.2099746434469654331707363871492339154702527827304689694691668988398\
64370695925414023066739868604309707316361582388418929222175987930500252076819\
53223191552900539238465415393180930389275801770200831719056658732615121000741\
51055428172187952303671359718264538303247234674657215904689948995336823998970\
39940587034553987553476700710888561494221028534310021572954054969847318158697\
1162093096`372.67983668439683 + 0.8232854749257257646288517523465042417236040\
37774314463043782921687369153612090306175256487480837966862238336370647000751\
69094803192512283308629889150775169645777610704263098247529313435641707740528\
60423724498830154281246696515449078706152387970807604869977361645293635096986\
13560635794300706560680265488639183054058382069087715744703617766481322258530\
5120422110748857321871886501964926`372.9443426288022*I, 
  U7 -> 0.2719416766115149347233077785182102593024073612378821128568832774457\
27735011401299905917556993055445475231101717641589603803249339545795162957222\
74056864325413899137507784609921704232301638954560839219234657855703468953677\
04467027782454584640976868454619931760592164632727859003318723984853148673962\
78783427988280613355120351919975208505519339737980246137152461184805300667656\
3218285486`372.3818793737666 - 4.29109641615255528450690179325107894484355120\
35415689030215032031107207389314626207739175773775507194946198852833671225067\
57576275027592833504876527259197414252433105121507305376871231628789278503575\
79040908144504565424439429044568709754769083400013008725309468418347071801576\
98296812214774490093670635311830717281885168937374204548586725453152540345498\
500073512646920621605090138440746`372.9443426288022*I, 
  U8 -> -3.091606008679730621607092455187104504263499362308356479839890189209\
46622467000546932928543085778002446999899479632127776019376485999793006755283\
03760211646348941869104210570307863237276617884002007837137787303550193921918\
11695011896328599930010535790333527203560656323068361090998825611595285625073\
78674387569709008586669793192596278755191838731811199844489762066508272833027\
13677202559`372.4906206514478 + 2.8688627714954085582826007111754588366761700\
57390733352409463413059004040465114804504523639672865630322827170554515587290\
76657016110292213323026079625672348075044702917394029014875375220923245297842\
26708062437349617230921750736350936526356258608334874532938108116294098234983\
68645621861225252774948285493647308750110693757072713581215506177599268042133\
4265684303731763309399892302224419`372.36799948189605*I, 
  U9 -> -1.873558713504862265037230813750299157651263302103068184529620242006\
89124378044125008857861207048107704601671795857053141881208179521879329123184\
93805424204328527285122583180466279049905777813015208269643342046375922347756\
88279446135890564141630989134636931373243938539409437809387286814408025876270\
61809054634477724415064439314891525754270008120142861058301432772059673644139\
51182126349`372.9443426288022 + 0.6871786920809874092037750681068657902542388\
77825389512955848511730762958516650075374188874617619366124476813067290653673\
97471727857692612707339346104021516951718493652585606614221755882369994361433\
91478301317605320289830017149339065496424053212167812877056926564624594143412\
10034462988825027409578719912995190825636924550955756503603528373364495917569\
1315833683877832221625577457592481`372.7494276884776*I}, 
 {U0 -> -2.648804688208770577811506020927486090967443261533108771732321336811\
38226789599038722075540685363498196182901708164834994225772591485514470266303\
11116949119042937990217437222039013194755588957626744614248852727773379219490\
94886776696445520217341602564202474422699605718616070385936155749952938987718\
21402609946572214237151305811586288496889757880336983767947782099269233004968\
52798768643`372.94434262880213 + 0.368347107362904476877406623783255698140742\
28325893323022044346360148184130326510325264032988327707519464219126691672084\
89151272970599771713501076399400568098500279703144444732722410680152464138408\
44291342109649399152192218609988794753889011059599826605473167139189912869628\
98035399097122727786828866273301900902948387248330793675757403113930577166034\
48805814139597959946829559736350905`372.585005770549*I, 
  U1 -> -0.330788385629822231468454466041877938229678590503498621645347416923\
43775937570781763766643688050837451431449021498571192563018440664337270284960\
84960626664547233113333221854616565338946294113929051020587225117175907903083\
11414997111884367769945052067610097309448093161141189062818731309393005527246\
43884531758815504223228580969582308748146194233003375607469491025012591648437\
41659023814`372.50209295749386 + 2.037769899448059549717318630374581989386989\
65155782740388714147995971709761752122791497679584815003413594703715515343128\
64112230701626782463906475669839335792927894114729938641914857398560632653761\
46392662626172927266432302842538278226341799824366599032045669540773198596892\
30462058147212016711492493147190714410535805629682505055466844860100419461196\
22262828679598452940638716311852474`372.9443426288022*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.075967574430708627664805742112179044356\
16396466554072182745829828780076187843790042603695163234836776517095391191870\
40427800588225957480703510499022594883938205125734406184486170856757926693345\
56983375305915317754568320703243209042639981113030510297134432610426030708771\
63112395350644998939271405614704252278331704763635995832377974064300728468761\
3803885301637893377877827332717124264`372.1550390078565 + 
    1.51374517027088417164612101820910363210610075674720514522269614968179936\
01074932691809241572497877504813350545678386320522384610774431697917913178164\
08178508291484611640244913539888180691511436390637999735964681557470912913704\
12673775247851335543367174028845048671910439761461495045945041693901701861819\
41380502482251909085858454681195006166923598561669764327191787538971486902127\
828924`372.9443426288022*I, 
  U4 -> -0.690179731000786858068896995493989411122688404665249915810922083009\
39898695595527165810032259997579374293719178142226482505089689142150806881776\
71357885829215357682556047687138912606561997882400789982437957362617622881905\
53385348819302536932465405079960330481185306351111413280183902796244173430030\
60796494231749444282349586109060748525807325379873134190194628916324428637125\
41439558689`372.94434262880213 + 0.104511893289837198645159290940716867735416\
36209622986980112975609877065087627657529180013419627189851671483760449388458\
73381510574315599169003206378622924901518345350390245601963831116796509405482\
09889580726215822699550728344282114417242078895682756045284217023641213453969\
93596831020065786177030496970837499084832715227317881215236116746115538495808\
90581099645279974168059940520547771`372.62026876674963*I, 
  U5 -> 0.2838258392693562545476832400913970654493256382977205584668942193352\
56318635985860576668299104170526459610188650958465246199694777334355956577553\
58775630696382549298754033421177967412988600527449179222499453124267607944678\
79111658210648511732083625456857265858581313002516420982203500192968280384997\
06918529896424117999436750465849782925484399809458496678966016380906329218750\
4182166039`372.81059491689064 - 0.4330695351746045342852895626057811513615975\
95353434552681028510907581807368812748732811136899400636813075011351353429455\
40039230394608792807790885801008046546255973646361277143095198099202253400002\
39291363945380480192180469592359286672804025542199325073446725607281196351879\
54761264438094804864094698690892772640160995915577762567454595648388465625132\
3363592170014299455456368396935411`372.9443426288022*I, 
  U6 -> -0.191843903120322560733195965003753701004828111280043027602712080391\
35019976665410377193345970551788861084691660637742658167146761180195934323749\
68746189697906613382970461087376399434650930586330147986856681604104947432870\
25034440823565014141067975880137368556911261401887364067698578153816765328979\
44779685231914157514489866469280421575445701860688012185433530897943244505035\
33120216978`372.8812804649459 - 0.6652516085869538303310148072738176249946433\
44550897144462763818312870514908242102134020131636320558049736196421938563987\
44429160402712060196679638958045688673797950436882043184880079321775302803503\
26478220940851289711135770375591969855223047351170650060864938918239169077296\
01013993490233948922168576701332595886971297121478361028921967154074518617144\
4652231882861977814305907569456869`372.9443426288022*I, 
  U7 -> 1.3702018468669786944832511109092705434482760726994145488348837132742\
01526120472010774878897630760468025526389857653807956469784342310919316011645\
24616959661456923395443738015131882838935245480033228176995081360566795053320\
57069323216572957884081114403405221428706559838271850565161749365520383114213\
33022504953792280066511506541795855702765557701752063240760997754791229286704\
5476426277`372.9443426288022 + 0.42293538472832600472894653354961645390486640\
18980107133951076736156456731889839548830125493676113115133819519295263200584\
66128102581104731802174278628510915994144295511900659443424900511945413466059\
60366563633546576668340330639805786841909829786494415263291035586366280417193\
72160371862233199058352509373771816884816286409683098951995187199880823051469\
078746072823933252917900658436629`372.66988246864776*I, 
  U8 -> 2.1744468638300195938096261330962091294750919248387727458001192745687\
79548244177267539625835106297828647874408991691222795616654678772236633678557\
24625926215168268307672622261689926160155393103541959414442677705337869701982\
14997120814652907081006414795232856378956752977380891287163443670191439069258\
74478128057157275923902862960508061104185687069126118860812666758838967800884\
6679459088`372.43549924129354 + 0.0958008350598590104392154755726387833331378\
60522454472028377142270933583252473438676177015510754794645041062728211728098\
78620459294989361948195951044206034540827956635040345100401189919064127079416\
47783076521076610875265789958849128608365398548338175474180941285467647664079\
06895968276491316616251821990131907619677978072793057618621152858379234937512\
065665555749089468704490211943772`371.12320252757803*I, 
  U9 -> -2.069079236219107445767331310966942804042170150937011617974894133585\
34470987200279291930762719331451325530449877862718248747539809209804037460789\
42842268115595772405088077686198289929689010042916910552390494983835744623113\
29028823065941120902732074819615880818738511138546294149177820135825649329002\
89600032487679205748040843425844308758779203863561895852890525471515036158631\
79072221091`372.92009720953877 + 1.091673228556118140154099560904439467094439\
87673312525050972653146145606213252335192658051642399062489631298840437365795\
68137656869843691885121172159661823328482830656844909476148129725591708024873\
37455408677187299209501501533763008830783458675271943525216181485906688192348\
60702196155889744077536435204656447120530018037854759012481918706506437307736\
69838031075808895856549377445137622`372.9443426288022*I}, 
 {U0 -> 2.4759768831268575783830472235842730047131399764062344368706991348348\
91998723426241999431407029430583372463014826975402239181734802097198927613632\
80777299393200616733866295712963288767369766204181095887265444841042440101194\
79963552573315057945941270441295870956820290786386605724121631136953009862434\
02977747242333171066236203319502769763129415698391206451030895736727681385609\
0130405619`372.9443426288022 - 0.99137256530399330101333730675746915557073597\
43186102639327114673618134258593215625114794513557774842890999103902655058601\
09257344554203732586280412530439154949863243681774573964580260995342245490201\
99797104707054426849904011140424246369232386823755357305828322762156499794647\
72341803644710654690210777837058661818786712622008632485453763714464115815021\
401788997016796257116091869901874`372.67843208946175*I, 
  U1 -> -1.800798434509244872531105373470529469640948630378826083986167765721\
33303515328134698068630784147007345925274069809295199552006740786773955392632\
97849344832264739328338220247369009753863484072404795997488155228954957101282\
52386097397036663725923476502533251374295759513325300647149923795062494935094\
88505531254378507761968409358524279732447362838182553491286700930328260974239\
2753784788`372.9443426288022 - 0.39791323081613780580963199024940464842971119\
29268018101734040053925367279850493207778530275551327916402024788485869712522\
95936230989258401666518692734917402353841586203483183234879210538142321172728\
73770132338392184895484637859530789162139793555334595411176521777213272145310\
90371707514180135265175705365109481923163177208178325247766635283715588810870\
894586212520374232485183375692018`372.56807930196027*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.510660770031361356395829163771991088004\
90466737653046540759558530495714113037645093061701512091736706842714140649866\
46975030785584072617634661732218297320102587523107748682897598160317418538898\
54732614781099482491551458199144243946408859687307965599835664767723690055411\
91898405372077220143349537768074998733968285463870938463679726416574127045045\
30463345321818683512133786898379816608`372.5165940718937 + 
    2.20232362700648880604681336447812447034742578221621482625820032640314917\
78953730074680747910800803255354834339152165465552143686711545881831086861522\
52116444634402283437000401224962492771018263531418963858639253576887242060507\
34989083425432065090570350572971537480743740700030131579098054708679880687355\
09997524720446623045978811617307934328912063967460362916658521620292092391232\
090629`372.9443426288022*I, U4 -> 0.90164786082872808280637506849357142897352\
72248757295613163407929573346565001578806765406928794712137022354206576331505\
97791554941117654151714528935673283517273788131365088068859224784563634773497\
41993674825145920712870373981239159082482516767123857029012256941241063387741\
46341577718106108816580181620206539310264092856238891054447339565515498656895\
771331713239183041219255964136001944`372.9443426288022 + 
    0.13593101654781636025061461445900617348864800413967702140366817338973359\
16769442474031302340460296418773968345987222657812286528201762773450843887596\
55704125154816896039481819978742747738563331375248644628379042608465271018216\
83837159901767383010995671910350341974475428147680323777731159586502968051829\
44784604501960504440365781515778397580241533375933927372626062501733718030109\
586106`372.41989135800355*I, U5 -> 0.0995539454871894481075599063766749458803\
69326481676730548899881957480433081054904499789768946209636319444481040041889\
80081876115227566032094736503726407796416606354207465113887706351087724252052\
75682419867022111352117911034937757881069220380810665117978314901685419475454\
72928046435978663798927626457312749048834939942687675617670668859147670014096\
2314000317867352524099416428671882104`372.50292579875844 - 
    0.53405235142252078569504733768611580301044584322953564805362554094402634\
91361099993948392505510162151672742020537354874375398981145705423144996467833\
50985550860049106146204163850120007097964252347604241353528475068391770960042\
86720237341721994735903586258860620774259928627042155441695160533076721980009\
49096598953459280624485829043589194431637001274820574701205922643041517453611\
293163`372.9443426288022*I, U6 -> 0.57605720508431536832195862370091954560339\
04055384238503717503614430563598655110293928801780636143304918382731369619626\
72125218545950731241772095078135509124426250259485780247771779981113498751126\
24955649482466490345274466357403246593776937398432283326557946980872083102318\
30020849461899400020867248599992378014507646423083879962398643417169578913698\
148977288729090622551049945152957331`372.92378497098275 + 
    0.43929618268363704411390528294646345081845859598972890369458367819459705\
01559583144114249536103429539637897420947037543835629522019282270308378479021\
84498803063411565642775922871662146227376687521224274642825705792316845521858\
51122397567732881984924145588296123936791980994040330289892583998585439236853\
61542609207384920238462483509744236812313139423321341084854218393661695348587\
529123`372.9443426288022*I, 
  U7 -> -1.167823707702401061056149075305072581723993028646341162887538024961\
50323103920786660900908462883941893980792817089580703412853174292807901404948\
76390076873220412641886887801313183446710401182245273274606915581199216641175\
33539405898702091298404657181492282014030134819016560191302098962414194669029\
47158524159669513186336926561598813407042136242858452907528003666875417184100\
71196687968`372.9443426288022 + 1.0556441468221867963528545142518687415624816\
64014542507909785406498158552729918838462221622303861041837064688072126300977\
29373684246922154378988067933170109724711260493370497475655716372974900315681\
99702825640665585575344221018376293170299700322827862377831691204906753381046\
26339370673921086450660928102351576586926346834291128458780852834686988327806\
3926831204144910707449545224983908`372.86292810092823*I, 
  U8 -> -3.010477110515790465181369283236070087662183397820693466164553781103\
51382550660715465710878458533044079161649994974642728414595380870303504352990\
36847968458684989471992693627168868088853097326118892439460638538577405426890\
24158553392180018309484283558621172099241246647451996440345269784808977757203\
16564286028101892261698270304583258858469316554872532688984278944905593710095\
44060682922`372.52088434561784 - 1.842449931053719229096490155330274713154346\
70699934071763683275848615701543272658113198918983110437844096207928894707412\
87713922297824189992704277254889966727805584935675092598631845358007381086407\
82761470159373612916603500694084051956632838769224598940418074044214284803960\
44579832724388604740713533627286410185934949821364523485203738301629106759170\
70649178374821631156099955847787488`372.32266260405225*I, 
  U9 -> -0.780562162239375884028893009070185540451967630678837508859140823073\
92655478051215804538036526351176336658769341171456820221393552651534533356811\
05844791661827838088141524062614260537032741424692984545967768477733840998706\
06863831911892506703184499191658107074571650367673334648923767020000149474261\
72773767243986991064842278544055259756217043824983069463447992668644711326699\
26578899092`372.7719865922013 - 1.3414188819783739674882780804473479232428746\
76372576291786167241084830158695183523264750266234176839755586686060459765292\
80557396498736539321923082191793573397214625806613031121820725062685484496971\
42439903300926720331842341118011641764027882612887021090368832097341669017800\
21392635846101514548580931716812915462188076814449476735981983285698236561067\
3495609111446075435137383123935708`372.9443426288022*I}, 
 {U0 -> 1.3949161691326451580652250820067675680593449531800766778097880184223\
99891319395460429027276023869357571708303329175386726381064716275198323425448\
96011561269187202613412942509689225286183284880833835849427600590723136654677\
47107650589764304270108755788085864946985070895841824367718369734126603206743\
55215794312236480495754386758301270008614854426963662016012498141356741600234\
824975543`372.9443426288022 + 0.659329835585053567464757383140526448524862524\
94922205650799897459599488064158274120960760820702380263032566318442863892373\
14609692409733476317015591768091645281553894700465757421868969240459985806384\
67242446897162619463764828200187338955265550282343082402735422359182861815634\
21550854888435185503026293647769466475848291788806679250010310291647905854370\
74485176861470858806949763300229`372.7639797638818*I, 
  U1 -> 1.2025634734452420185849413981382031643552285707595714245316079156826\
08263218083720022649272782961672883319287321554051711853681836293781780582909\
63918138844389897695967800088652786609985149274764091585059204924287475646495\
19096853777024348596427543587583842050389332814813970255584046580523566680743\
16420176438596100326767433167792273811827288293561537520769570384192659184601\
2248744923`372.9443426288022 + 1.00992121196505447737479346543474021971928389\
37111753836213829171999272711101032099148736626246172321515072738822609497625\
90696670021498258838849675443139494282284640159895038645864469615194785593355\
82559111380603018675556015055449362715480560757915430443296025720874195145389\
81756097661454169359066479287683610099685789960957223012406299182824908924189\
336583137713578810070526588971979`372.8472417419753*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.019736338459492686940240609668303910991654652057918484285047692024\
94163752573016980605154583494500555595419615503754125633451128672138876909128\
47317163969789549694210009504745496159511860316776141465608864811395520627821\
02365992409517970759013692546693337089116420865585335573970747495891027887246\
85197485099311131033989966423573244055511349131629031957286746439352658942668\
3882035998`372.2691948727647 - 0.32073416429471098797276482004241205366663171\
68600559902371014229939251052288234794029961505246051707686415332905977764528\
97870686517921077398872029704888710223159880813553551983112816101441475779931\
83174874348544363368435225370190605502890044018620233298623200672460025283297\
09074953506005454223970388048888019537279854986208994121904171720965647202935\
471899447517380868399049927260939`372.9443426288022*I, 
  U4 -> 1.0089592616237738122947470016869279964388480975611196584693746262257\
31496677444111315944190036920680046733621445455339523121977027336878975164865\
73567405537614582284903861795705641084106342153218688045901955901890925502577\
68028040857531572079453200506323290955497564659987960780194425177128460773219\
81006777330340059111001244523545018887033280869535145254964473316690828397641\
3075636116`372.92560642978026 - 0.4723693569959348416792791318836623264868108\
06406281316295228747230707959867565473520504058920081258086706844531305679715\
08069888144841990546370377955283466566129599139732767406455852507677940790143\
59955125243409474839593426474150621950961296561095278510113178427426847207210\
87347214870319836453423401778097555595078331777700579126960185903525506079227\
9705390059625123527704067921330516`372.9443426288022*I, 
  U5 -> -0.047649344888168520870845345863989984323405597661157952824675490412\
83524616411437548931471340196775956338099881718515744208222559292623505344311\
30935189684955753392122974757871735059648165039839768756192172269886492084994\
30001947052956291932221641639077050690678439534344606127930711218789632554349\
89822855839128872237280859733447934067038969235139811639481248027682156914578\
28626614759`372.21761062074063 + 0.737044147080723272179703521667362376801030\
17040363397514865920539251580126090643499590945598951410036437812764119254183\
01115572489785634303292621121608729345476033657322868484400197554764605117390\
89376997716425891211997562868099694664180971517240772976113348638221796845643\
35839329894519033480583697397481699036356912551490038798022155906581121043883\
69699984747066757993873556370912598`372.9443426288022*I, 
  U6 -> -0.122468669837758668715982903850196717304010084967872022238036709293\
20562990505808165922752309770986885484299523030364054112204397921492342110659\
61376455961742008701240959307445097287960245034373699698741185671494199704849\
64948163263405990842884626109896390858418139546737594169281933300849472205287\
90036871326139219117107622891113739617761358676506695356310189643889197043086\
05932875508`372.8019634308725 - 0.5564582276685569833710869287978617390720578\
39791392538757280586045779706737013471905614403239999112339876921989487262675\
11133091169205860540284785532506896497610928638398244049134248188956136995959\
01419444971000580004592194157307494408442195551638921820613508507386629787252\
20744093194114399016968850122934898907163939774150952564485151404497101236684\
9385030512363265504869406458008091`372.9443426288022*I, 
  U7 -> -1.663879326740468455343248960097358376887843732355437231526795352412\
74678624674360982029733308740209392802714217712568121246355729787928010462012\
65860701514699259539348049106442196874303207054468194226146486417352197011563\
45541735829454853243860784158746221366363855161301684604737347914104186259383\
83539014951273619653717499626352569230674542466667862898357877354542287717739\
90061544102`372.9443426288022 + 0.2549997851945738698615251194811562081533617\
20839914399566921318924654351187229138111049808457124629445061719406670210538\
51649476118107708371374336303625962015328398005096602979250183324812385648697\
57102125475345547090186727326719618506086505630041769705628636854012615632740\
55541617503122990012383215750045426245042649096482764549316532439025129788115\
3656906658820222650966903155943485`372.6533951573541*I, 
  U8 -> 0.6408287253676890311596988813587154116169372046644818665446320343753\
40432787034722364093375536052523060107315969352966112103275082451692813780721\
36790150754072487860149629198386779511102139989457155062384403073535864990629\
63205442058190894551655473701393979492498991488294400194711368799117146668628\
91685780077004404363561211629216097988201084369200797334134435468266881323940\
7612890083`372.0650793347497 - 1.13306043401922802128565067051825049627136082\
28306760640509835549378168125291310356143033388062124673560556867294560684975\
52685002341266821575542728095878529743633929808755621761263936906468379492360\
46027064173669433897865951645079264350990613566787306032914401100486578222365\
14903042665487006799317859246482637565844894489584560206753790044209816087609\
086628719087432754771096199942543`372.34567849878187*I, 
  U9 -> -0.248632651620913277412431403563119821707288640481231183833027294459\
57151886650269379415602166900306602590733757733526607137453114651152700873093\
79965120205435693998751211599262523004102838051375944670629023588155781850628\
66193223134313425670142359650567978260410282530680955920042772875518727363572\
23094665688915082608646114225077412710470727065849425392550928463626941366293\
30180660157`372.74555970276094 - 1.297203805936082041169202854832975577850905\
80309929569876816300341432720754764024674608946199133615064241367668044769910\
05407936265311971910581399664782088339024772004667119333511030451245513040738\
24541841748089176281638849475594065236795712185826490132508850883347354384354\
93056597236345107998791883401513095215740951841894489039016326267225103752461\
78217456081480086072352667066640126`372.9443426288022*I}, 
 {U0 -> -2.499446654771576097039455983144531555148274560665584518582982530118\
59326565109045411209585347015904382839162671603168604418329976606297384946627\
72116513200801314763281625168391169189391064960003537924249841805752148504750\
58874373864995944897097141453083072652921621390962657472931022333167171594519\
95496305535857179908663247717986832207456513802340725849416905154027218634118\
77083542311`372.93700267722005 - 0.764508003201526794472612339955739265398217\
55386418241637807564714951006441816127789962108786271702903627048022485384078\
05630264279370661302451593420539718483363984532326688906374521546039838678137\
19632111301692950773077696457165908246196643116397954250621250844874888708233\
15412840989132058272540213707653677532084828151231252743104738711651058998109\
00564720307010613307842434118602487`372.9443426288022*I, 
  U1 -> 0.2513034427342363654764333027244239184374834212535493612565857041390\
47446341997076186011913177407756866090860960577454244443225004700100890387747\
75248165245489386087187513238012691090563791004512354026249169414383095323099\
09717681503318251303593082713744686065161542859347533704454389103795319588101\
39517579713488128979129021969512966635215342718515287200034142379746160812513\
7064593231`372.9443426288022 - 1.66298566057137372271072482211977588406869932\
78701208278328488522946381949444412197963102110135728892460151342744673017972\
26317772689889441665831843202744195589621016943691569105169469928443375818230\
29476772272986899810507650061505967270116728402572411242421635790768894997080\
68820534098278173609444049513310288650322260064236975281202660316899269661620\
935514745625548086102429823100359`372.94188489951466*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.870015922968241829662498269292357185465\
96390122278539394132907031565518962490481274047430487446541623310178103615045\
81984352046322299819236445176367876214516108637398661822960081866534038212812\
07601971312454718717859894137784383526758078854618540223215523104821346017224\
91631178701185139885201032578064493408323211591025991491172179149464488361937\
2859484774022353684033646525548713345`372.9443426288022 - 
    0.90611256551695378617695820142455676446667966558241073105976188398152965\
54089071613913567394590065718789046677445497894586176663587657461208248445173\
44961986718666323671778070678228872641549237793246756355687141826033540606428\
51517469657329780574753403783161651934279033560023974296745324038029214355550\
16302070709100153247127708377094383164707293185726296252124779002542984267598\
406701`372.91694691686166*I, U4 -> 1.3846794644885277867348179471557757052613\
30690454832341280447849998938726859968819165666669469209201022308209829356317\
72535832481188311580537773789236986620338249805660520560537816244483394893473\
85925275978323152019633128180301266349153087254836943088928598582351634248150\
08042466788116803229205337745499699240738611812595787263940121056853285120145\
8482386808083318540319830972292850159`372.9297216174098 + 
    0.74761571592367753909317569422136850964459808654532500833067876706921298\
73056518094000120240211340560325229189550279353016653808367427202682760462938\
56541162920558079493638360803649220990123867244453552501047639890825194122661\
16633488959933904625224916461742888511288075275389424760371632699892899939598\
84511467058688764746812437034796806520151928742962918491450060630449376052941\
921298`372.9443426288022*I, U5 -> 0.64008145846634479057498622964320506184458\
39464257889029105523048737577432903882858023738950534862956643909623358026479\
86932500612492515648778607834749902281188274466964426797188138048646993594471\
48112615681778572661555545788585749260249872809038886160974454392776615768170\
46283653826472111482390190337909592608609459064405364724323571634597549488787\
617116469598302695226933105170430399`372.9293538662296 + 
    0.35322602959748995224656689933173708986720133232707258584033955120572731\
32553626144280229269949405584503767612874771316964751867115742637417054127988\
41581293987435849982650304803709518538040217273935634259504038640303958869157\
09076844171448759490796902528068623529828934479664561190219924560891952735541\
67767679442764047716869125533799014806671399667266059453856029584053974683581\
757401`372.9443426288022*I, U6 -> 0.95249512115406350284868938984578646953503\
61762293382970255484399857197741746716108675148822871729968746283700261278526\
53149733211550971522748254942175984631068867697558807424349865587215046237170\
55182580850920440258949352484827493826375884256539292218888882874915644105862\
58607377322434224906994517940834893373017564685434721391029385302791805733801\
343650751374921264254474101789316452`372.9441942175761 + 
    0.07478960531074897888445229767478885802274423082413476321020057220914461\
59389048498840925160410833138942962922841226807833673177233444793986685006217\
91130873487113958936569255797416172383374749811457224720732654324557266826712\
01600059088918315920150443330083469729426395424202535329409749738624820991621\
50446325606577591799745286366224817927499226244075530599986451098834991072239\
685617`372.9443426288022*I, 
  U7 -> -2.333027323965166147173780839524611307886816592617330536336717387924\
93363146766191555845850622064220546679073167744880021485300294929109601624410\
25947056004565965313621289211632917823825218169958957046745815487962411839738\
52065409303184959645360400018445329642079122453965144483359190279540957729116\
45602488317589456354535502283060683568319782745486834933953959459005997403052\
56526744312`372.92606601706524 - 1.537270038006626020322802589220336987686472\
56448187133248568482748061639452217748609417643389767518981140227580302226621\
84277237790715650031013347800169113678414634411202841715205890423782000323018\
95435812306950965986186736620435944796508225723866063402998252433290623054418\
93622942397263661473838267416531409801188791374878995251644425853569622449431\
7999737567208676454810238767125864`372.9443426288022*I, 
  U8 -> 3.4100275380528108844725006766500705185621313767683652824078277109308\
47625194368610345854573106843763270476462227577989381591812849184830609944048\
29576077688627936457383905016358314740601845383707468337820779313281979991384\
48855912141402711759165273178287863414871463272077733960240624880972739722403\
00891718571673464548836940795930352480356891747117336920524277250001698905463\
0070889264`372.6140752075941 + 0.28512995579401132122967631965844851268002513\
25692434880217311560841963755657832584314351422296628604313636249277800416757\
47902323158666923830642097188240660321375922546002318541752474991053538625655\
84779379035854532434995212745757088413251844678829257590329343228642607750790\
98315520750718352555832782674395440474088693473376108800443603885046065237127\
403356865103448231754724780833998`371.5940225685291*I, 
  U9 -> 0.1309823142080158787956515215544481218299189872924773412085307184960\
50858821448616526904071845472469178600308378066666181044048581521122062523318\
86182319648536438178205991702527777726316922273224956055904773540831307186539\
98562554095570415125914238543574936960418370762485885884971455525425043624570\
94852381028755294460696032489738274759893515153097175899388325316883479746041\
1225396774`372.9443426288022 - 0.73232167641322822133417335579878383714187546\
31368282647521139855906032117040614485814282949532711690650500927339418840177\
83605228309275635850966047140424511051183416433407012428345959494272126528423\
81968458443144248847883652943205909763648308983303992469391419077086505979471\
93644159075459580526643930948940695133114856858598796440460309273579238783945\
741656697895243729522010027934443`372.94100560906116*I}, 
 {U0 -> -0.576031985774371132046452747365094117070798636654431788500546550838\
18202968793409748180537581420129631178456964009923591379369860158404460253073\
45295616962854495505816705543965534457536980721220707025804396275409307917898\
93408884147367222093991615450216366624748826775690622627936399659972279108508\
79263886213828267162725910106216031687008542495953753797356645338549198030766\
09637031456`362.76152374278956 + 0.615828745985323046347298360372559960145749\
58356955562261583044489732920922763540080474994682772296297936577159937871983\
58967501722807465846602308648527592133391327852900725859513441032998188304828\
31911676071157637171666680817239994938063702226267860593880703124149562075424\
25509688851490976674611322282176161976926477072680102231749665683235171976860\
49040130669176527780529876721192514`362.69728320685886*I, 
  U1 -> 1.9317011814094880925182875159984100723636692329041169557863598794262\
31016121544652427662935530483196858813765341476437319119196661557729751062167\
47808448543047061796286304473544946326849367658922408625634896924518797561813\
13810864374590644111610451914879564667550759523286199230163353415658521000321\
55066576219681891405575285368514961702172170975636406533709097725771012067833\
1675565043`362.55902195440456 + 3.7722864985669062364747438259989405591963297\
22500646869887237475234038732713666721245905652770005853101471420594655438725\
74957654327421509303643895574636077226592879115751710450017218582831934349800\
91032645660311225762300353547517084420495734940076491947361491619370861804377\
70541847293586324537544760754936256715291473612762949462019495007551398745184\
7911640771820202357587770448051573`362.76152374278956*I, 
  U2 -> 1.`498.8860566476931, U3 -> 3.606271192879516767381668974103128849981\
03110991342198510539874061679641587873038152299251340809932139130373741861399\
63241166843020000313706670717258552844168263928801157507542619464736165735293\
11670075623319598393980431828673957541381371050516795469532119441750230988824\
73024650207500208643631924995509947013060733090166206998704281356656900711686\
65915250094800559263913390069159931115`362.7535657956238 + 
    2.18349835255542676986202782402243626818988524060574690645825767163677812\
65670605140232333719594127545560623836553658829439212819216809005990619826853\
26418142231553650800808408673570246082312371458924870592859635180121895209998\
55579974909161863264757734183819688286995822868988606014231680009618045671595\
25392929654572840973108426519414712839505826049449270305056283372090066013749\
266858`362.76152374278956*I, 
  U4 -> -2.159062399053905702565153307665388295391050649660038955624430157066\
67044875995728417758748269572459550975345492369429638110148268646469605805084\
16469468626854749384509339933148020254522357681868229125896378663809416101737\
87011767282409219997627828620522206560897169336130576717726395286628073210070\
75989817576289110118913869054317562469144969313992577996340929306292685958775\
26888809495`362.69932903282916 - 1.991997179102134738361736188546275181741764\
80585534844193611849377082431897474455630561437114890207831644761665942214932\
43324675730316631157355952396703653387757392704048841909395181658859029718367\
92175666556104424551411347625350408987707027688549459243498783108770131647077\
07018282105423883973516377606005521576575737661110915034450708112137703821575\
73261319328167355230367629640781014`362.76152374278956*I, 
  U5 -> 1.5497507324948998086855936288584278648676142497083629488762239650569\
43767277695166420139660405605351407754346123265182652948730457715157257173333\
84047656242372333441019809323043692836885153315416185724636459589075620935995\
52406188755049830586937068234481067228409864741083068695843410387905628320496\
48711889394188330098318159618443211823197030867068055849450775065183016967698\
1725453397`362.76152374278956 - 1.0143578428353818927374782132554226709879762\
08792482792787247528788308772915512758030542248602833976514970721782102101141\
02933841927183800618100621372810430004872704123479908011404857327094437114835\
22251672596146486943854013317872396957675169268005359706962076110861877689128\
67945683312471084300602757127351521118319011852176308289941159677117329930692\
6948977004435342870268505352739629`362.61153733173825*I, 
  U6 -> -0.408358545608800020526203537098539892199204927013389295012103737037\
46733716454503684858582265686942420601369312204755544649943233088152016810701\
36471057549439158022139413652340318218615751275048647313997901761766890294747\
37555856073529372165306022490172525523575137488694441123033915663452220395207\
55526164581121375601225667905614790618872281043714449570614926374077260439814\
12397680588`362.5983111369343 - 0.6656506893079909588980256365792183566900224\
52107094880004294329272537386562183802458995345131062658346391975974613632325\
34979347497689155606869218796852088060874210068885731873291014672033979903476\
12636619600300588346001550345836574855543937841828566974900788029778725561204\
01503548426196941099675650471874704813298411829696261740343226984952524263859\
9713624351022495842900597326666771`362.76152374278956*I, 
  U7 -> 5.2322478098645139948337994758997972577503369637318994318409841483292\
86573727285967135022230658028746542500500148085734190926361672947324255682648\
47574952907714070382889611665198743742680341678482138001462076174071256009563\
15015649945713770773589050401656151609148696629796470275526259723021675386601\
11216596138277826396527647804809016913646474950236928171613591433601386914317\
2759144233`362.76152374278956 + 2.4694837996546306440593467431141454192399258\
16798401429645057905824353431386936434879426237392739860010106118736047335833\
54836539708614948731067399856570751893825922469159046959217607375518147382532\
69647785808273491307251558918812590658834656683182374828452605280546998205978\
27071490233170623677705027334920537992708700922432388114912460589290707878130\
8126336999764001958323803178827879`362.7026312257829*I, 
  U8 -> 3.5594172961670304264136850329783443807688795425358631360170407816153\
92447119552308171985450617344540705743658467067573756887771812076802827357931\
53813877501806840855422937897271811441334698689687945094634761804882463338573\
37339409959647351602333027687928882017624936063757053003500269704789350084714\
42799102136623180036341377860905879791001500098138116065220379699619443385131\
4420641975`361.9522521106303 - 1.04308517729451114900033068647468037887980590\
76658823755123277507807336159659671427743399955963659818000629195883548378938\
93961743675105165284392859476273465229843644326199612022116409686566777331661\
33498852213607338382619204856983373746370028735307127829692983504798070848724\
13267507265147156626883856708989277271942779826514086917547372170829645561173\
510601735374451788231906855955139`361.4774789644435*I, 
  U9 -> 1.3563026678378450821200166136707722277382269081224908286913555427428\
29719243436402857579835177542625204925403708216409067306918600188977359007657\
36544715099143322345357070606032173782730549880140184929636973323653849064799\
51901232639396379108126892239408511299714732971246663109065120133044868276735\
31481341546870406287998738899726308211128594468236488217304288747442274705746\
0260800507`362.4527964093122 + 4.05109843863851582623579537931820880197637292\
00889515045183329133349908362836562656101829820391069921518075010681083704791\
17500646534992220072675279130751039881621470634118750452139412063417430731245\
39377762749329343621106046675892198586784813191242476589197981738035600422279\
08092369418489752575100268851906442771606767798627270157311464250806821990387\
983046741838524836157915979235237`362.76152374278956*I}, 
 {U0 -> 0.6888203225234853831931948485445607395010460361557629433536431009632\
99936277449051946256673037006315833872798144245789952513911388085589980393406\
56273044029641722745254590872414385500072660993129587729049323975910137284492\
20959083770648121685907570654266547015151721242974814391255038133717280923266\
85505080727472680753285800679130131022825861419631422835008486307873144924422\
5234492151`362.76152374278956 + 0.5087320321538400356405490934679416918040852\
99815494370936291014083610177699256724556139481730454538218295680881329567952\
56887195559512830919188438375705209931341495467050238271767472711182387197562\
76271052757458930009792371494334713915237344993928145936456383872954302687912\
40645877418251287324025514054340464150274956875963436048530958723954969912349\
2255677793876992599325449630003139`362.68214537074704*I, 
  U1 -> 1.6327017064680925796238293898920114139960866139703325759460361617106\
28568054086590701354406965634011047852142604065783833836392061120515679773226\
92689408237723795199451268620940019199228449017623838491133240095941705583480\
65860083912922279553506028105815719465497156580566598235871840689336054257578\
28662462245275147527807365031631433436576036537000567414906108324816680084727\
7825339733`362.76152374278956 + 0.9595129783362092592937618453869806680262541\
83517048760062047894796278832394040342126035971409213292459935947665717076582\
07634181496535951728227783689166159478707942404803908671979539310618553270145\
33796357602987552050899158236862970252877982253160614674049826149582307612181\
11918928968420295344110028430022777543584019033597751913494228464476085061075\
8013006833764528509652881148105989`362.62349324831484*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.713690104675001640044096617759009163978331441105724377714548018450\
61648124639191478889482171152351104444974979988495320379031598859478383669013\
86625356227229473844149760434973979916307538575135289904464640727537192178259\
13733872705809663962870461414176195270418090560498563502085459264080207700020\
18366280934824739583630634163798949666555354222875990972434048996282467879803\
53646800574`362.76152374278956 - 0.348605842839204943272526103525949368706713\
02695336018012816930157299759466174040756982109864737881951652561887739271609\
34414459697174792714171727070496642482757297859713738371478529955661410071656\
22624849705309824133648098589611549987708157667091547808186297729739354917531\
36641263808575753205779670759200899276821576005888056088011732297060810900811\
41782332792549884076117380742381131`362.57209771862915*I, 
  U4 -> 0.8078956349315766391666897459019126877407367610509752366801821102841\
81510360787707246415191436859003729999826439130062659807447901947026923035547\
23615997847637644507929095245679668996067027198094329319802657416764598805082\
13260542806992862157800532475903940021979854292512223490286842754349976422636\
59929770030059300864649911996813173739215527451975075532713226750942142222329\
6804984985`362.6884073145802 - 1.06608410799345523651133490339350553202199440\
14472258182958482983236802771082421152266212541971224845771424821602658152020\
37800446873119220436242633452626870605128972605261921525775616323911072044361\
88541759545692212440926301875826141242151268568177146021036127511496041940869\
91248559539663980970441735421518744634877280921348880443162835173243570421356\
342247295608330113944174263202148`362.76152374278956*I, 
  U5 -> 0.2643030763403335751932527379640981162861307380978348163376155450385\
31400943993635347869744180971290717198253991168893763483488792199134555137215\
55762553121796780377997396557102406031246284449167701207707716476573625040895\
99866586681331378134792933131520052724098767239490138912549871199014689591391\
98768860987580549718054472566560906082859687351262426209782345138312192012176\
8664337271`362.4035373900013 + 0.95506728388323605026855237999581329753755601\
59390459563463220894987731996088039394243441084211654118001490155013693084345\
93460762198641465072790745506259631925151196775372827883565718725873289783319\
45018407235710330989538413534549201579989032509043453148987229853296379113140\
28576576354041388003675636113544193914669859215026851312624840722552212240321\
635746517516082251997064729684418`362.76152374278956*I, 
  U6 -> -0.148107254815468611536558390370164890392713476571483178064231058510\
48910646725342913906199721942794769450926915762590510277215943666234188557438\
61592302621123826438631173232998228067621395276991544102772317041025572738635\
73710304111767699164671400551858539861782955959887369737964605510127918818829\
17724969696698337544169570181104439256245900111400700405322597677947218018666\
41977748705`362.502328841188 - 0.39760114256273833935182151463394724414925170\
20296043341181156525014654279176518284471731454440828927710493460079393573463\
06067897052737684838760854598846770321824418990513757591595090558401825832247\
88892640404040157620269173477431569229776715429564377270092025674315977618630\
00293519093801475607901367946825031671126973657197179722032495451800074258751\
567335565209666862155881033861335`362.76152374278956*I, 
  U7 -> -1.362362560880863150360339107363707951003823389154055146420312087134\
55200643807556910682978559744524177651264138260379589195838238759398296311300\
52703681059392952017854287174031693168136792386458092252511242869303618295522\
83054725644310318585472071771816277182548373624649966737221467765761088520294\
72560720373788282549188723262840312944327069464354482157568847998908742195578\
72631073696`362.76152374278956 + 0.986158394863100897497811963797456980917762\
34841009616419936854189249569811335043513367257340685980190137435291780314227\
89709474767014018346896355155998310964387231249846452662252258070983742515060\
99217932102130862389099463115570587344796727387984232824132124448684040451972\
32406748696520941739721848833409259037383769787387744932783140446487341782244\
98621090864050790793921767333076748`362.69498477026474*I, 
  U8 -> -0.757481800033202825525708797680148871479830063673663076249076330129\
91488581539492650810957333344224631126832156583251517403629161566771677116372\
66977244083110207883351029940032463537986739005014895463415200044673408082105\
76841795376828845962690835702229256662635008985866810034764433326240503036375\
49751434063692213469625016791466225182408199708897902444384566939710569434413\
96532698934`361.80362161764003 - 0.980199698878980966933324597995946771082662\
37558891492484425901939391227998110464119997307169684493134787082255383427036\
57481427000456343328025429592626258719806087392905142601209253812603404099451\
24839734609186717815785645371215337546633692513995583405593872438795891744733\
98558478781017751864564607937464262047518695355928042021952845211290031660524\
78367384254954502529763065393922976`361.9299760546358*I, 
  U9 -> -0.931351696920251324478856483491047530479212118023706084323786090974\
53658521614974173636510621906226948931136207786087258285267061464633504921530\
54517980816040993365732758403485952003854262276912008970255106212234630958544\
83045159103735608409306920510115644334331056360507961341544634158889967216997\
50373890415867226170702378800127024487963102953198881928059258186144144205143\
62031968938`362.5249560474425 - 2.3282954617481953825549442520033627720830311\
87208770851201296813372349568835707096275560108184153943478812807504323437527\
15693086972347218817293480603644062353895469012554454497400239640339879174079\
37307702023662959904354057489575222001778385880297370072292597038995012837092\
61781364282615654974386265549280897038219451835147235593317941284324273017110\
9781657607538163515860855105468901`362.76152374278956*I}, 
 {U0 -> -0.057520911429796428887693107325178652730608882013915793234619271261\
44206318477022656604772610943048892207957153338942743704817299086610145089415\
25868286576542071262163027493457402468679305218237950872383042293191654936027\
93193321215262853260736544556868487292659620783573343498186884984944273644766\
02149420319416989939944407775286774762630282817880436946094555050637868148439\
58432624692`362.46085257949767 + 2.000701935307710638012151765430962976830068\
08566894124175533893997237849005108905458466588118374560817349384871377419116\
57990701125434068167323269327626979160143250191736209564435134995008949426897\
95427942735765022083622099815341954648223353541944725982274596284043789474114\
82095398905261590185654048379815867898501612439436389762184289916260173626480\
85428490879575984074753890973296356`362.76152374278956*I, 
  U1 -> -0.865964584351224491953813035222473547025252978061179374462209990082\
02567196047896491217160183854942734545534246456613060997176964145445968744755\
34521606094400484732076451207651514100022084003874185610138599786737564793192\
92944254397388808949174768513713035903322184193505994326879732953662916924713\
37433532880547408096974048441122651386786533072903017125182703160582872089150\
78451105984`362.72567856471983 - 1.348794998434568692639171612420293794021545\
71958232773385334055694266297489029416354229331001131880583701165516395127459\
73753241059591693736249212653960842262016295438195105713570943122422505402106\
43088269487293418728249266890893129807450427411813261907145234924047472804721\
37179123434282497199354660668157804594091337810444186796460953298920471586214\
4726354703154153865768921283252557`362.76152374278956*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.133353165152465972515580744673049827676\
41072830053859455090717685483487857767064029541539530358474405207442243285349\
39588088478891730086792996290612906545490651189957793705114331503006071971463\
27127687837046593836979295705658641965479966829496079423545329144734046678865\
16159480159257808211382046115134997173791151012460502936624649202197538486720\
88907232485050686960989266199216858389`362.69075109480104 + 
    0.41915986307357380794069520616934735606454592493986365010587513439859030\
45814488403723258639400472928306193530668645232475552715198237041349702566788\
31400634880686637516447802928783241252287107039085533479752170532232610346958\
16653342030558763605426956913157380670297465632542483884332098179004908777385\
74286974774151014901670448959384613741254869160968294304321769198780050939267\
463461`362.76152374278956*I, 
  U4 -> -0.676433639370922607014172167869377760482136137806774794420295247337\
76712141003663531367370476458951148848479996338228424433164347266338632800195\
75327396949889725981379962291793071187445444397176103420710940275629641141165\
07725550028140378019375030403252100499804918822441932808737550589380923450329\
25488565343224152849749844380392604678644747441067370529574849342312378841179\
3156252087`362.7334683835046 - 0.82590696952784479775017019364452545284548550\
17508341152656054691692828879579568480618169984428368419491240988622543465432\
84141891318645160535546480289510695947610146567250377534081430479607139238398\
61513870679387123493374645862630394798984162867176424833740699469948887370364\
83849346974444292831034146170626047673274438049240388362337978475968187363273\
044758792160239698327645016934157`362.76152374278956*I, 
  U5 -> -0.649142466320330466066319580228551969873041879125096954670628973109\
78874058628953824076149684531033253059243404110892625795620757610129394853672\
52605130477850128972440273281824754362421419467621408890533535711949984579321\
82962230333904068452539305371834249027964845567217774843670026638101595396085\
79788289042268363327208518870783837168208340882185642849632939229539209329735\
04827245526`362.7600397486052 - 0.0760947195340114150808364182801400459854796\
48199698406110424229350987889263525626906353216478383892764799178418537576602\
44356777637695502375156397934222487047364195138962870938445586736701737454933\
25358866814852891733155548426279303475433208792858530219936807041689884522922\
09220595787634619074472894983209300852550952562732314885199863084186020967024\
2060706366371146589305286550916127`362.76152374278956*I, 
  U6 -> 0.3569772131622584706011763161694816203454439827180082751569266829073\
92599809039677578001567305819949245963658649423838005721656813505474720566828\
37232811081017598350487873995167304020797245889006476426608509650027082296615\
45568609699864041749451204097876447238019451511015925637461769436896369481603\
06559518486728815958723295269703880353777298937571331436193403498356782835469\
7363997671`362.72618839375133 + 0.5480847241085332522159507973232312647856292\
37271454342784276919397735130773979506936534791928638887877921602433145664724\
76544622289350186046355177660165955573179469109465690750315751913345843277250\
66747926571187639931347966092348951006474475457666713654466597313518588694325\
63247087193884639598312269906482695692202639432093523646471953425144906282165\
1763741317448187927627365439338652`362.76152374278956*I, 
  U7 -> 0.7600908608415677454713667998629312963824820825790857678246918309141\
17672490235986060269122843237891352354707582685063039355027725901143857157781\
93276848368181258179932580328154907274643558043300538633201840572726121538260\
98642743888080550074891172581474914438693503903863647709313152221745367908892\
49437940636588659682784846470995779506764827498597606658593123488388473406714\
010094644`362.71530481540975 + 1.53179660190370491432854483139985681163517119\
05015580538255553092534286522293178041938533142857980648162736909148797893917\
97836053468111547346031761878765899117203563814217968805553574696802169313251\
75800007961271249817061367547779681953763552253067472804054223905555432514261\
98925483075868504404612052475046736652474075841100879332664698598269555368300\
820043483217996515370369071310514`362.76152374278956*I, 
  U8 -> -0.699358816366319981282856525197775231679291257673659129731482561504\
21740986456007459578558048486868182408623527461895785263263946232968983996967\
27509313734903491701532031075675975113905986759982466397172078178387424620903\
28105200893940206507642586929061054122804152990973671107199560456280135942393\
64735081244304808645790553447321820152858488302170223707503258182440131743086\
63844802285`361.8936258099547 + 0.7529558429269661181361381628348693210134831\
45663277829166337068749483182595137584662523839824761308791642912703736320185\
94886914357467149856582277958237075713655091585899799961596188370733579102445\
64896147926781760135951369451268876784877834917330416511866658240976053852355\
60015943897827730544378526134694309315005278363205796443552934507735512261161\
1402220107848783053347035733137962`361.84411413031063*I, 
  U9 -> 0.9212354859978663033148829067773632700578145111941647511786706365595\
06441300071360251200208166190452669093342120139372027534668389165604438563516\
39845276673017706839377173786402559300784635786240055320037964180980395263545\
20674180435042659746833833404352747978419976850292145974142396492425321098044\
48045348683061478373065643881821215060497149646737315469670805362063292039266\
9163382899`362.75533570920857 + 0.2834991896102449580748525088637622486929128\
70511313482835383601487406918412809289326733806306654704961714176178009569560\
38380054618124799139748985327889755296367268657099975441547648730943882366401\
18375362837125340364647273827922460094229393369041928870085696852813431924716\
85020772405790830924351695153458621793967785476472084458434769977977642685145\
9072415926195561830218620564666572`362.76152374278956*I}, 
 {U0 -> -1.176782855836676059359421131490793689287315406993210359673600546262\
20288127649581684692645139350238456126875035314014035943479513829117508019632\
94908064289982599162276801971037930327717102915409254071557106452772413944687\
78773843435066316413907567379938397621687707263683728194722448596106364266676\
88251539196194774000658337611386166623818664787638899921159571633250147330481\
9841814155`362.7589080434123 + 1.18391345644849909317662132309920000117630456\
10478556609942623932220137198192703226930012972847927919583508283359758170611\
88383664221058695418645966222715214834429754682946354411868425099270982240740\
40149754976179645697610770195339903121295303406510289760749630454591856719715\
74643743332256471290451908837735526948606237285746737554580501445932662920188\
723940628459843386366530125101892`362.76152374278956*I, 
  U1 -> 0.0608235972182530409497010080768625667600293343290575600092238274510\
96764012165387539834626788739246749985704372617529046053909975753493019681829\
43697196958848037745726059387063624109762868105482967543715269781467134032056\
42494152226879081979079961863560545453721824166529476125733268745171171914305\
47249393477951011671531469521997829796933985048646978127890000115855814903605\
967738862`362.76152374278956 + 1.55868146257825667779286355737558284949633936\
74234733631051770099425184919657496512730526045978179659232127416170339900491\
70804260892046902878760628989999998411072704841032023278160132767628927153905\
73080769657786529746026671532545096351749895979793607606193938112260847841305\
09582681018588251911957067347899252036496235311160643423562772326118624677911\
917725330355211960031563146203111`362.7614372234702*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.053210278315792104223003437592478949044824040031643430777904724368\
01260295437418099000322670905034608006841354520995474046014206519069458628322\
02844906491506114933771759754941628342330878982744580032551494196941451687499\
29506623948232655311620603480240464255090460319376240047659095130223349497545\
06898800849109082073187768181263721060095327586785009084000366520783564122385\
52682843434`362.7571368642767 + 0.0897462588874568809161359949467976495477315\
57789286341517057042475813275352151057410928258415146762520107672207222174762\
56382255372564603675261975067833475869815038885652946142691519753116475644603\
77678412094264581587600705294090046881537751189694304048164254443797097111884\
16995061630819002342399469566194512224076055598835387867030568258417448962865\
7534731984602507635949102449603327`362.76152374278956*I, 
  U4 -> -0.617753757726191560734836807709962710814502424288907489176682713138\
28935258600378525346817625726161107580008855378158648578529821519064478763540\
41318093151253509900915877816511234271786182840379677281019599656173687962366\
78929375466049434052989211799668527776453971313476500730038017048116898731265\
88614998967671143444395400086648442440033738026816413207674719782787106341724\
62763241887`362.7580007148828 + 0.8366567083349588813315198174986353544929369\
43259691413015654572976721090853347547022279355768522010521203556005560704577\
08318152246960037940502440294342987952696892224157573754933606045683356919449\
23037408925946216256731483081219218175949528480773021681396877801170306378550\
30503654439083235959803144337437479994021179671952363299914708791324245142737\
9540795890336131161454412513386313`362.76152374278956*I, 
  U5 -> 0.2858167838536709846064723573621337024449074574371423355174947062175\
90350226529245379857536275127011659454352088787962842756112296286911373415134\
85318263748579274788761415739394757990961452662229080166335255621082546157548\
84576226069884505604088197646434277353252267777978939529360061062400006237635\
55456149757716724284446307178688909332643508548075426070434581562527082806584\
4464976207`362.75585208131537 - 0.6236667298734435604392132343383819962645143\
06001908796286338952448993988438791533617386688196934397030885603697191683276\
42724042781473377450891866410762292040523533829239499327044665106032684958122\
32880645525792163184861726894959931501564365370521797557216605769630280672046\
69446190963587979660742419623295574384301911430368173006801257401970419474460\
5892915397122898410696233767634043`362.76152374278956*I, 
  U6 -> -0.505389446915795642350844888918290289527976110801892682583725087081\
42300700688940441424290906461586848796670044037771299793191006961765969495483\
43844932300694100669869803476882398232051262953023868003008483369046295606719\
96922502695558309870941704254558684198335747324569812815134397031274744845260\
80030048746491572079234539130150038539220625259974587272458552494238657400072\
53735511513`362.76152374278956 - 0.269156837377431727067204955282422540580237\
44062010900733014370815485342143920193024781036559254775305007264171667327791\
80027121200774638270057643492432581099705176232891610997477169448442513833878\
74016822705163357248328174051967352719442351984257143508954207312475647568986\
16319019850330006847653135236887435310988494379562309189973127256010397727185\
47601984477199453411105671035080506`362.75664097625486*I, 
  U7 -> 1.2492518036052775165471662318283308526911868288519901856550628918535\
33402293988771043309468915219695870786042569667114514815925812163507727311522\
49213867374921634337737756977147478244723953064896178052790957928704080717569\
02258358558248051140052645922875240996765617947066421567112252825145221758692\
25514153997117380904506776015378243768509769641480626353395283360172671576092\
7175076342`362.759542603113 - 0.953060168236317956839615013210524664582190931\
81379055234852492920542159582558155728505921663204783695087605975455513425178\
72557722280451068271285596928605356122236612870421904521329820173550382942098\
26900795145267781004599500127698250429825080332269207727688203144001037284451\
17554680385011702845937129528281891994438015332922402788538974777721416493493\
37884466828649482600285448652029`362.76152374278956*I, 
  U8 -> -0.910872546386216544004381243445355900156404410309296470752134754438\
48507949856750927042511422242186843343593915513319107286609656222466900122037\
08852706191572033281457970030309463384452445496241398528680476638112237964843\
07600333201932561387379648221506371585755409854544839298036919870191891602100\
59917715333637069997405592720868040719465074206362267521339973695119874143716\
19053752268`362.1096186779042 + 0.2080122804591191165815066582632119333144307\
01232121861952536362653362452258303813269872999603145985228003406066126147520\
61039819853155004642335251624733425209546284825420571874741957129669079454471\
21593857126410865436226647861194100522617830000074388451885880529449193325747\
25444333254354525360478407102266178777254325962526099934647666021553569397548\
6021956440153468746464727229201899`361.4172104710396*I, 
  U9 -> -1.129219751598598972257481020746288731356411961786175265078629632482\
44127014020872756588569266743127343746951009831973240885701168510587932754175\
10699637220186890892638708948091271665222784742484903752677232785849899678148\
22309640436264565245540617968824212395804122984619675466646178974849777219842\
95330217666917886561745129932103948528794673956450595487794247132230245447740\
91774547107`362.76152374278956 - 0.335087036496055500093536889188182252794724\
52118934454442715568940522639958679354897447530662994186412827997700656063316\
90032331468556598618599395511938155315656884448441225567203505914348664658574\
36619279590952166298776148103843695433851459261237208923837457441459007561753\
03926896061547602317327289872122310814484705209182657426320817677428218109008\
14518161479289157756925223314269708`362.7527869051656*I}, 
 {U0 -> -2.644644785129464809462213766122701413979836966714685634780397329648\
96992443699074372858544145049006168113167334043011570532412032994163627171654\
67991036684395068043853352427511208015545898032773945693106039532574260348204\
26071264977548437028167879650193969383198738928169847308177202535137078253098\
84255449789761345528949099187435922218869818167508314740465638566693772259272\
94721455178`362.7507660862223 - 0.8912612758300811514551479602553609667582781\
55669047664485659780382111921740995169237190297832291114374587079282816884771\
04460213975290723497499320434046191089815997673051472974869091518346707894229\
44037423970173282184270102607586425502790780127297426879501767766438567010077\
96137990046563482133478693848757601791497801350208362183683330723056058245493\
8960152638189640756123258398497341`362.76152374278956*I, 
  U1 -> 0.1507156920441666244185896738259496478046604732682062521807502951895\
67804017258727314740443849074519935313965666696934023477507789815516557164632\
55739011121124243035087161525111981831241945811148792944009497507131974957715\
64791500362270235289143343849373858906594217451479215414253723811289952126168\
22573197630150339449763617618798852345224665718915422146933980127101497121822\
3421534744`362.6504611544841 - 1.71478871884783372919851400738712973482012847\
10761490272325780027145451134141826633710820129323118503302204111383929509697\
17744407235928520221214258614968328150923293580743303073234479903320713036427\
90915455827105742935730596548922906651521942931017874913974465722794344803582\
14174018478325129208532280067103612979257792346672579210835325842305257241308\
388576796264071210731641253256768`362.76152374278956*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.052894474272749372610569212910328564221\
83517380459934679889561512495433076266161117722692446376480300279987559281988\
68223593947498927955237855796040923467210936200235278578713006368638044587069\
11440028980344479715216270162625744256965763840877896974611539854455925389624\
01005694833693099149057556412516493948718088299823067005694334997939214287705\
44576220769554370225881103712292923281`362.76152374278956 - 
    1.10202985702157929422484616499504371895664042616422091539444043624338925\
75312563812260512070348545774224212564469801610938184579578607154825539724387\
84703011302512830801348680969173182884338985160772398303650778002657458780441\
11390898931868751392291362362433719275749663065239024232428103448585231808514\
89299074815895003293232076631391859383682680616097855287752655134608788845663\
08775`362.72227779722436*I, U4 -> 1.57781981209770894677409536261923950528049\
00517427578236777158817449257375116571949033345755075555442438170992924727766\
85805187479601660135701747272616571877519820898195761423602232536418215173595\
01271711013040145799156787181973341396078243938142685768013964537288605108510\
90293804837071968103990411219258907931786886397998939285820629387622395928711\
835782867147386637461080844195561381`362.7388100401519 + 
    0.93345461497026953353488399201972566943921693826125231923385704718182011\
72522894276174106118602564890367906786943766118079716821394155312963059207019\
71665348932036621274304193376143976084808731166914967162791382392156565571347\
32658813724704961119257782803274007206734925630937827156462966535175973714049\
02209026024210769240884420128890298659197968307429072721924014746082651957518\
441352`362.76152374278956*I, U5 -> 0.6812349978254900259988959423466166265151\
17890975690691509217182538630621707388870102059378786775447037703176703852082\
57742633723610509629820442208412753333271611640172334223380577060990166983404\
53976971987038301474139612276290669877602860716308103828326844680030697179251\
75635588465603359407490027156173554405125465015238305505427820664325109104571\
8298353685330143929731490597938891943`362.7410895682872 + 
    0.36958733331614563723402467524220994586882413242158458319756900241544986\
56746888108912931403049284133528056625730940325584088848646704157055941020995\
90350881085372345259847108422814583063498303327267903442969482812345779381483\
63277792387473481430896956107470133867860660962200073258376118348606766486869\
32401007668535885142322295569209087546749231683657930208884687217200172153586\
483391`362.76152374278956*I, U6 -> 1.0761370641238918716878763576759744040735\
92730972809421076889554838157072835694179304072701032518426132389488965559166\
23134038311993034962950229548627272106533236812863013144358784939357107184089\
74309658572468279243377486230030906021663023360008665835573371866707866988712\
57593301041803770741504729036914795294167753250512156585387266462117823013981\
7486683630109888674909587425570671928`362.76152374278956 + 
    0.10732670857400367452702320380011135378318271104528991340376427572762363\
48029820087542014111448462090510362342817154187713585907806889103163444682343\
72469165741314066828211623191822116803920662265258011542171860914985383649071\
14062111600238607125807072269952656403263814931490183255893686758169339994269\
21341603073693330454696494082721481367615253485216949338109300796700529036772\
659359`362.70477427920946*I, 
  U7 -> -2.773742554091614312018481970850840028221667241445906417562148449280\
10398639634694495269361207947560418381279811780712877295250937391595256755597\
49719831854146412563813613902839582771960560326887860288322931293136023405480\
45492503769711868323854380222489672316889731269026267441835366774850938857713\
76445164670504948918792416294873894893018604008429849616224567086360994640052\
85407706883`362.7347811012909 - 1.8833653515769744450865462044155841708881015\
63685908071436462279445322482957136288016187777965871441290833639279468016533\
29494705020843844154293974096346858648212725535341046205040526051876422766395\
01517368259604324862506005463256814220983930009920628950488138462458003093212\
29816527867786763648045208775222613118884050549957387221435005328426902585217\
2857734109559283211232788617643145`362.76152374278956*I, 
  U8 -> 4.4077037050654596282598662134426439198582133727374914402475347665560\
77056948281609359470551648707827045384273860183998612645825150241657266409042\
63582882157472518687710796948710644196597479106023792224797947667568829922430\
19227656930680396247021483995467342608536660993746081236218100519120289018061\
40086860428835455470168296016796156037753444325295948699353434471388122257946\
2138658739`362.3925204585823 + 0.81068595463913360987518552008039057177467507\
88671013609044074780185306589112840772226604880031965706672621200217729797911\
07258489004942443626038449973354796604843239101540996665359556292710297082886\
79980036788072493271779236043781314716670137308892750730231607749924046152704\
75828417167504181677749515384075117117980199776205305575361188740280484232853\
216183126496311268464218661968462`361.69476601258305*I, 
  U9 -> -0.032670175300950159829681145238274051459182127898195939010915096753\
99237421459262914569543754298535331654237252722270288963691825627930545319136\
61794511724632955412407167607797564693836330553517188420730727228912199450069\
31008041478838410514333662075688858752571210423653256532708919719283695886577\
80626352633988552403651599812712120827909967526866488165524679389865024129577\
62557900944`362.2042214418188 - 0.7619852584816614545905161344792819471182030\
22765350703806284861654790615840198150881174951870925704516025796475610725732\
19515305331393164805074209296754087487080706330093440582005054119035506552927\
87750261184908841372102049217619204457315252633390573190073854154301700495466\
28946619219497219992714261938348453261388963330751122605381785473612961420785\
5127691284170434497145847971150319`362.76152374278956*I}, 
 {U0 -> -0.475573544962605180116425324776979177847096761579663308066354777298\
88952053800312877297979201575767296834273657038207016720043340326613163943162\
62440208271832179278476731762095139076781389939561016402538480231365472630559\
64767819573612121163116063669540637216874465523585963215640143097115359983084\
39574417725605570619256909129013422767742094630113891596796846654352327542348\
38316130915`362.76152374278956 + 0.187631902412084724632773033834938585896793\
35850175419148383823691858959628885321182026355103756280230566684492054914620\
01287655571328082630147845830899828222896334361943239043696439927754497197419\
75912480166425400394223953665753255188964349864401780830485803996793583777679\
28675962948178568112699709207000753227421776557904424907026686310816887812008\
39821439951376881566563228216262588`362.72600455696073*I, 
  U1 -> 0.8160469197604893570060210891147083628473829127285410991116422140884\
01414076712909636946558343612623824552444523989748486600204125771769442558096\
83984056592105715548551928959657579573116647709636157468425438039529254871064\
43546756093593187044522609171118932743804687312958728810548951853373117669925\
46735648585556137791821005665232571303568478854070349772401087559138161747843\
3673663498`362.73474177436515 + 1.5508400689129887699736858709043078628511127\
30127904511306016101666091946207224885996208124425797292474177552975262126731\
55623667122283332560024895887396937974369267590532578598148170906335691155431\
62435907419562571166240260905042073013665402188622981372293458991834679495542\
73430198229668241926727769736979560851875182399600442640927486233955332024486\
4351005208014198966240249407585501`362.76152374278956*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.292321225651195054759083843841431542176\
97016060508347895063400326582439470206433144525735720143377108640755915310840\
75648667990662726015624919058448170642686151927980422794389556535760917728993\
85031215760878909138510419265216603923181429881418997438255734374185493350860\
55251122141994203708097969889106971077662141562748732149402815011586162767268\
69571619765703414262006123872030256977`362.72547491833393 + 
    0.75227814719666325901271377699704759918766272245565509355473705243176422\
21049122914160607886152768091110898642214809280589022152630311542038839297736\
84193645483082898106010444411712100317117315806457226446047974631230693350823\
67142252649625847974130166849504999172577052838953600113337643764580612766788\
01733087109623159301102918644697698196458458715543818693820508835861332432854\
06992`362.76152374278956*I, U4 -> 0.51158585734417026946850009286895788788574\
71707882299545983826257589858787380559949677315698875674025008442546970254666\
54096645940244851533712706751541649786855701936794612366929100442537484197067\
40999922933370337984575999755654001119057220327775307506245445507288835284391\
39310801284312335571649127451775664509604731480500828952366290088511462672685\
466294051673626955242852222532639204`362.72629744803345 + 
    1.28568829593072895203520044750221174366059463599185494561793568153327949\
84297896873392696184803159105354113882564739248590121597068811440939398081902\
79156186019315024503910241201131584173012175382575358786115495797677121272833\
51621399539480077949975854628680108971526719712698379384045323106509032168596\
29108414052487021935839056877333674980285283218774315991699404858740163135260\
403086`362.7615237427896*I, 
  U5 -> -0.253474754763780690817465528711918136402630680155540713558977567121\
98584679389537385229950851421878161388957120897211835978330289056067213764648\
85215520387517163598728184140950683347059895375194562724228457135661403378776\
79555344967964910388778661476050606294989294367219724263178209869700707437817\
50090715071743160508223766328818005983706939261570235007900081602858332144847\
93509728905`362.7057345278957 - 1.0280830672212565779733360057079467115438173\
08702783641136251756521026314210230824060914121661601026923108471186270926920\
60881761593736249298670936692527706603935656788545858115098612517260306695896\
00245421633167952855793919512089530446793153135880965197866513816882369788664\
53728739338647556103552552727477666380425609514955273813729972276128782758864\
8628107573188321102512906868751373`362.7615237427896*I, 
  U6 -> -0.263511779702455492259882944580926966613229539056919345120748332372\
96790708755101381541222760390365980530983258130123177478058840642477255366069\
49969617450922105848526861227120150954754984638315856017866271695509850646682\
51121700037180744228224923751411061330485152802805172712934757618552356643323\
52474636392871966788526503194265164918805314941193665876789194403850946214105\
79919407992`362.7585646626373 - 0.0618505600202059385064564887263621693944575\
82668535308628060358112717225307058810729840774504116360603914383336286778350\
42988754417762762802575072821725806514045178838839444943869484779060980841163\
45139173632513392688957047372679617990311480384791320215473402850300567436887\
11937791968183870798004909710369953828590352568425439465390014809323957974265\
7168827444082285957379625662668288`362.76152374278956*I, 
  U7 -> -0.012824281130086246996270401094192646770738977333638130982671194151\
20378619966223226857355286416026404406096236130119163284635283459790933435533\
86352319499943118910437764261714074062567334047406356637447250663579202753965\
02734398413937221442943380943025517513829205309886961676327798347540612742060\
18028737984845847769191863302320935825132887609510326348398319704649685479503\
27319818627`362.1545532980571 - 1.1463582170342268131924291793793029597154877\
65702757025950927592021711456346515290908408137551893967754582749254964124901\
74018546217695826042808295814694338062594622703088832160430957735129947285445\
74032401682294727343494917907894858728792164854875993107768308433771850768831\
03827758265353697534635614392295073124223587722235650351882008372978978610865\
1694558906603631940481350503728126`362.76152374278956*I, 
  U8 -> 0.7075680407393154187267456475088731174591911910269916192633674294741\
24870540647034445367126038353850421976335156165871157458487110792026996539334\
10709870784266375823783396326032631916790550762325151200441305721523346661387\
70185444978667951594931679645058487258626743145611887017873764326549063461053\
70565990212418268580266735132820280762779172723236373635485543376877975026980\
1375095641`361.9085895167169 + 1.08604857257902086547061317429445320288088093\
53610303491911445936877061686817645122876455017869494745573084586447709343739\
89695781923919864911025661959885519736221122259456861905275748119079526869779\
84021206588467905292107464001016548247801857148396854162324879341774671394099\
96179858334187132556525675544930374968019708472026134555004647321834350514754\
257554542020243950305000290939421`361.9957855149435*I, 
  U9 -> -3.599076471512544397279072974993735933791736041665529028839678590374\
49923001270401734669533042087718530553773029232620874865878939278360098174658\
14966482010851664888878235621467037926943207160525939204911520110774037380689\
34489058709816372135824048877274281394650326628622556403289212691687502479973\
10213690406559655209870309565995865989644636348371538012004921557657124706560\
18530669477`362.76152374278956 - 0.061386779532346534368101745025975296693715\
22342912029463881901149199107255403570489512074777320671792212356431580442897\
93247856193340412668445513181352628698513680498948267733334406658322657432965\
64294311749384977304595048969345752261663444543623912198159759413545073343176\
74862953915705403299928715476145495679466558343108999591501386131487027412233\
69272301917298732785314694615476009`362.46062007194865*I}, 
 {U0 -> -1.390092595054421730201372856235200595136648196631847501883306441299\
98523473101062783726022362978826807832338480725460165398153083855294167804450\
61924104447390937057384103344244227096989455197675782763002665606822282246673\
88995179342234708188594144442712706798606488310608630574190726282834549031313\
61845122614585127510068536172329051917822579441550052065828650790537483180514\
00677205374`362.7136648466429 - 1.0496646570006934924684848819900184458383177\
55336938137031288280411250381167318919121535240371536017165865930279400071718\
52621671923208183752355036235913892558461737184103747700775990106777489626747\
66628137397780737633585154462778954375778570032896273162016263431523919839132\
07732862788940181631187657510371369387960803574537827475961026539907648904882\
4862079204219411833203347043001662`362.76152374278956*I, 
  U1 -> -1.234718698399154713298943101477144351177607476047683641413137366232\
08237622054953734381765827332594084118082553978297595418946481753722604335921\
33883214170550818390022395291214138685023111981277515770996907821548824727009\
76052541237694747882786289294872232657004210987103616687894222252246314019297\
71296482138154508865881884721241730453021429667407212764118037424298546243670\
79062042889`362.76152374278956 + 0.602602593573331212487125538136567440801709\
24782028365248679212830799383972414206994260434715755733281766536729182307387\
67403078403751115127372888284489937193047828177943757747934600783475439559298\
88923751996393269764863819374723869965590178916138624438086076335209256134285\
11201443983096724014813656889838977398873361824400141509253577313257520601809\
81014139742724258410298517953336717`362.6128981031017*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.109119647300683722472421535578656515476952873421773850195190737123\
06773491695720852605100732873434273031104345586198359633872208850600027722769\
37071140202977618753016311612274113643648107828677081242798271507924522908715\
99260683975065256927573665784001302828686583211295353878757486315969475222152\
92505078735186534003133537144635826477628541676658011746124537258825158042876\
43509017474`362.5145497245443 + 0.8291207540498472689151177280450635248018510\
60045170918683797230234594402513082863474363696170005078195436851649872159244\
69231426821180273799727845043224519318413865533905596320051407708660963656420\
36230630362651846977217118395312384391785056581064252700094690104279728145326\
16655793152774656663541612104219726023614456223946945996666011593078537889864\
5929344767011043533080506399269879`362.76152374278956*I, 
  U4 -> 0.6724718686616513224449884427262309930120843814064931418718267429604\
93890192222665859602874269966771524710043231759559037380290528004433903602670\
95910957813131311159860654623537630823553729808574223549818208956191147112846\
73056384664128646112828331701377663489026163227954872763391422703402869855350\
95595309779498553196684536342994859650345352523020484168295969667281029115645\
893206442`362.76152374278956 - 0.96633885455197824812921785223891130816176257\
37045411166018394776831029047099148999976420717722262982941271196619902374133\
06462508733577635943432426164496850349254569631432060000420515464357660135382\
80429889022908257623178214806309399871498947499740441771389880003396050092403\
77087446751354290002583197634982112225120313977352330706963727776673058667086\
469040421430447214268233154624562`362.71888602025115*I, 
  U5 -> -0.722166599184500223054327274504484080568517845866439000941826506107\
64330014287841120177237847603936318032557541945963028659316984067516321669421\
85470446335068130134390396239731922314704906149593774096377797914185761603918\
37321387723917909677987318894031395365758114044881838178988762850684256279750\
09502630741235909988223720704820064827061414579502310715752316357652183198046\
49196663648`362.76152374278956 + 0.220442830149042655176227567243312859292898\
80416764589212801647360635563498388631148545169758150059228186008834121712171\
03352401988928829788727078172345049049238163794422381428788546890465266383962\
92243008557960587840144304201780983608536340735327641778533571198005184481314\
57740311948034520608008869782525997172138836808874203818047919850296396449991\
37259507335395969076698098517780634`362.53503212685837*I, 
  U6 -> -0.612577665059541373052939659464781539264071217677479318360177353435\
95415066072110366602777001388554672002755151404965929446211390486608379391481\
11025387431710726234206152680518037412042978345531120604981196311148440691980\
36424431773157513146635365700790602267809629641093928796089862420944231101569\
87929054077688493458620548967367509508915743254092376695007982354412061195082\
79107500384`362.76152374278956 + 0.239178180281834476696311248895517948708637\
94723177550213042853905262000253856553961253729414669553545886640609289142600\
41765936601130311705114814653048953542215957246521957147825307911948145667908\
97658274290475638240947050253579502655565144705004707955151042758937035448047\
45944297216197427900982268444633477729575258705254911965287507130073331208266\
72079517152546602269765948280478741`362.5786816217667*I, 
  U7 -> -1.558632056564821204140356390421728855468141983232033352534056306115\
25216516372758598049446432307676149431160396538078363407778906565559394308664\
24755266688940096564084844220911392009498721317140063685042962500426505451742\
70440071457999409609421992668474120486995954315435709867386883855538432452356\
70998639227638919292639442216799457511741352332266468418218311844007173234588\
8115926057`362.76152374278956 + 1.2310593889003492544338000890014834202111326\
27364386202111975856653798897022626415861793443714248291720517773709369176861\
50581748538323590616018997001403140117446416465945703413209867822753653041236\
46416057154897185680186905348729504432398949913274467575828557302930050017610\
73406054906479434188256934313352819990394837625095203811904212770390512694613\
181812442771843237464805716489104`362.67103605382744*I, 
  U8 -> 2.6681905610750667726742495284511998658470914319878851893404766324200\
00846042988448805070708037973058437216460389846677918093729092134814905202950\
78110355161892412868089103852818638662728709906319504049186902506040837374215\
92732497956539897886596434224329965495770087047364681105721917402934802083667\
35888654576810662413951365252613300214598555820454280881935413379721880855432\
1100870685`362.3865460518446 - 0.33535930071107458367317382179862992885164212\
92152603669875482911754160977251453156757832313361787474733814061692135964939\
37926126779461368864433581841599521752959850779711976770777888397039985642208\
16563270978568298147115518349089579976550061983950400439514943291777252016478\
42673402537200694376304285705170037269391304571874643293555897947970660736452\
312135672063998819213561037435423`361.4749555575155*I, 
  U9 -> -1.226579340002022489826770769647515173503008177625504478051891678802\
07143079462535461146092311242426903021688145659149674507421337305881560923086\
25698777454544673974303151381675279850660721426475590104192264704551203546394\
95637150701648263975313706716185840308129080681015250830395463991564148715499\
79548775944565915108398868729307257781068475360963606279000934962155963507245\
93740293326`362.76152374278956 + 0.044044518649559232122781752769826726861904\
86745846104910155081857227739249961428412227164017539260906062284514154133508\
19846680041955294071300606101244205112085954105950833369527848964098471381308\
86072541561533748141190822938220039611342286687599526154062029102986157735340\
22197095475177480001239340073049105934566438321648068002570518208957019560967\
89006268861167727222279293906821129`361.90286485114297*I}, 
 {U0 -> 2.4334214492719087957148430276381491283552001006471579430113537541140\
66580425873409101457769525110140357425145494018937320959570866288589341038426\
57161167322794578841496899031413790996755235320914673846466078175970829041643\
21116803299748645052847356604472621227822899819533544939567642852464936259145\
04948566671502330633142461061908536382669791285888657403794531424393795203720\
8779324664`362.6929733700516 + 2.18933077756070917491802950782782763228990636\
01820968601597987141146097416733197357142183750571448208026154632592985870332\
07881121142089937567653645463877609125757337883393167441498167467549132391169\
99692129255430661384150183751986882696433459338600617162619730994369984254948\
41443574738728139849702858278322326754331680412273088939338768624357044628475\
675032624731738816927989779453571`362.76152374278956*I, 
  U1 -> 1.6119259587256832534452763531595006819218444538429772258435572302783\
64043239445346275410703438535955585640885674865941718791355766815279727995978\
29524741247219951785990539632042797528481467025695327729011366300688231590614\
49550763491178634219875876141723557051034755299794508138610666309123258505881\
67373832882176286361790683276914743956441841439297469197520343542298602893014\
8242987062`362.76152374278956 + 0.2940801600168223965047621640309269633746395\
05839979224178551184837518638093508858209698018744140524998235392719425314751\
92370976109226098402214568245971368302423804946218344148570195202102743056429\
33693279567201986717773695191899046507873429524229754455180325654868422809197\
49196215901725329794456482726871731960233544916709270906276142127501101453529\
2374946331500427633525417477516924`362.5075637879414*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.236553850166121178344611638298402708311197230539379814308878952655\
55213256117155605529033498065749750364395528316282794435913514522251871871709\
52052085507783449449275754522316211063273480564657134275962604719976598618788\
41428165685098695360659189650847353340698285089032245406356128996865888829315\
98706175285104550776563312694675428377089982982543423857160405556277850310677\
79140843231`362.3387230395074 + 1.9514501629282215054016249510121620966883548\
66587516934242829324623031621330253988410986986924435109195865704140739593225\
14301440515009512669051217258905425426767370295606758709804020653236603442978\
27271728388947458142539007362600313274551813239322684575301604573633486387716\
18729789021253292252113640837316785439867642220382908015164206286898301545183\
8612526606324723220884358774265741`362.76152374278956*I, 
  U4 -> 2.1500897011002016901048507311704657750275318032448560847600833166385\
21901841396195926968173117317212525850979968377520350515893209941827719777141\
20245579132946019640073401187765294907988755815162875978364816977926291236007\
27506556162977651508318092148610851757250106778632587795334722873618710351288\
96660757580418227962060572682874940023958974922817899122267492296421175291224\
792373456`362.76152374278956 - 1.25865707677032452756761104931053649908587230\
63071153057474157917283399862049388663846867857825421525942554796531690627291\
34115921632224588081036307964703021510394677999091268509401469970607506852142\
42180240253159583455888523250557255149889550287765471934919694884480308856868\
05448962679888481317428742560599784740955064561139997126783721735520353947887\
112878666645947193936679894617134`362.6092221130416*I, 
  U5 -> 0.2208957921738841476346638749113686242234119420865815092573699052602\
75918811152720060937434798610445298268253676270797370826367679051977578261069\
80814284135121123108576756860928326651392170375867053912058735863453254862130\
70208935734847027541421622406860562672154024379396968265129697151048016278919\
52061547346779283505880755721122722737169457412522485171566005093100232394389\
3110269732`362.45489365936743 + 0.8118515247925843499314253260798741006864857\
28951570725415937260259452031616895583533645758209929448559308900213052057288\
38268914706748446365950997448179120146037913650072593530758591074185923186621\
79198623978760102019559252383545322820359475087470990643256874509458393494077\
94856603109651053683196743881890615039813435105785668394545055119892105268939\
7196165720700161008238175998863619`362.76152374278956*I, 
  U6 -> -0.348346319480493076394489445583729943644528614158416606387053945795\
71371466073683414812250146650948264991743215847707703928830126482925641926463\
44316625866847825243047673153479512204841170407029014834580487421941711304005\
91682948102676719988432781316860156436289263689114848856017124050314715146897\
84920886441503593190634941359640728071962900000141929821610474024818256432074\
89623568379`362.44515026370914 - 1.332248003172865703970933736888605143730237\
01865159450524858736815646584765197877133181194548135536114247140609693776880\
16387682525885712575928507975449607281474611872601979640339613965348333674820\
48384849695063518127415748416541212960902208977320173378692707182741578275288\
55359333828193796723278641698757837485933065868566690764377540786602720055042\
05161490704515737514251616785183937`362.76152374278956*I, 
  U7 -> -4.018557346341065301012502152152328194286143247733314126625911678114\
89576902445830339699235270798546548356834190324178778089684885366563119475285\
88210910805638806934390890659193947084048028835862607308888034149554668055983\
00602845404699969065112611738333620338933035686924667311296119014866530673662\
60250134209427824327254844672814917708401158221861776966055591337107042469421\
94884867766`362.76152374278956 + 2.308373874636274098307038273078939263427849\
96381176215497417277721732559716680282806295685067167062334570398020901843272\
26071847871304865783463441618628977558163495427375939417649811155745157438417\
12620464923763588094364512672923039314810062498562351621914801366068721537423\
62276778866795217089931211438259546552627553687055113576368978211274067526949\
36812844576657818373997733799063388`362.60615994251657*I, 
  U8 -> 4.7680961124204022491845319102083688216063758178751511019264402638737\
82509436998106761495082483177486279094378176307560674226118429051580588681649\
65953494174956751506845154352009239832130485400876059358492619866230092180437\
03679329235000433973887225380873560963306127865955683786741886874856991808208\
60546432761432656735073710932527750217433774810011055905409112193616128578483\
7635649793`362.3387762380398 + 5.82043141858445621398863503464728935376640756\
40173546727538385665189097009786142821264485156175149180489219554085766787459\
65108663993829593819646797148987055299577305697984268899561276988720888199641\
03335157343804415267047452956532220316560960170222070158383794030723815837849\
34047851533476741648813891350635335703747871510684170789224582541637027008827\
733414914472737980802438376973633`362.3861234030337*I, 
  U9 -> -0.535999012881183831988143119330447736818970284727309135312171708141\
29355143819199597120872799397153655239724403086161058907387989094076893609950\
77328607143820316559476749146149330227647988757518017601670210683559884629101\
55261382701287432201863719524050053663732749028591010896881574419793640938039\
85857755670776046119147008408231332454586126494103424658333278842166264072853\
16772051956`362.76152374278956 + 0.355443537849318786943401485825865290447185\
28191561175933488769715687405960999473260179782612530719464786461117717098942\
42696930238131756009050921803887379139940115509367748218929167555801747859770\
04963427711789460839867664091187835878866086886818074777276202487489437606812\
57022533760888607929339945522469823816500492627543076522452727936993431851181\
26709526568657320531626143532971403`362.628510866502*I}, 
 {U0 -> 0.0432528938690289556838887144117743337510503890612226408724575824448\
70347363109185649285370908080656931662192237763879366863798839483606495244118\
49106615035581501367628604119675312716947993380410198774286829373466170651073\
71124379823405887569197944842624480760984949668940245090411121210942365743288\
04315366977122716863150240852577331453315900548080575058479910916817468966777\
0001648433`362.4606840088907 - 2.06625537940758769092362693114393319697377202\
60994890946478554983119744992185622303843235782398646810510875698750641233635\
26051466472888471782570929734312349818013285400690892061192101015291114117450\
42424692615577470420871974045298099002935456677212240982790320682944341162161\
92985605538398807740028837409708751551306467322156719578295038866088575172692\
330259135730296035914047040947709`362.76152374278956*I, 
  U1 -> 1.0039034281521853371171040710321909219891868043671744065653596980825\
13609504083158983960562649575606597701900067380992752513539634585833061359570\
33530907782467835679997597929235490032850605505434753103242740849950107742702\
14809634929130450663642423195663276237500223448373553317167678914235673040967\
73673158638821289778263335967546770509426427032326225591513374942287905005299\
1244482517`362.76152374278956 - 0.4896335727688855423951700622237194457278276\
17079090790724385142132132867186323569612183488929147170725286894551129236803\
35688077823754058717582335263638884754186711262221309893025484748415084457943\
42663318457601060036476812749685695912168425965379439811126454666676912522938\
69619694407914433866853003912622554572821820962986624054218394485002912576896\
0637945671878232996823327447147855`362.72650468620503*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.125300665699732113401251416501851696976094989067894269443560324293\
51608519981814739327264385003752711800303678535537788099119891692060466265150\
60040742206288734320528237168744072230977251870285711513015790148417675264304\
87286580382273738971604973224477754648988146111116119724665848279876097913858\
15818873991041366994087714422677977873593162510760628894283400480938836325038\
75491816359`362.76152374278956 + 0.982689020347190510343323508148933174810930\
36215270226343677881003313461413581700222711475169030398824659122207483618853\
06733483065592467223814394933110638161277859693954595386744553077304483639286\
29874077351334542236702520883050227971427612956243999332732433915418533635523\
54353811375793837211579390077232368707360108428764480643293905093235345534043\
52531667166597844585258261024420505`362.759971741743*I, 
  U4 -> -0.340891061459916920903909934179376491804739281031630129416132269474\
51559264918885759905160566839808160996112343955995682808067983395732319494365\
90032262132643742240631203655195726357983938872837501865055090329641677762955\
38004810830305762499876549355791404543634261974350181154477588185910883514199\
15594019798337080905303630078193917444429385220993615237291501528034054756590\
71170333468`362.76152374278956 + 0.007622736380352049158608290129209094800114\
63765848935784761638974782261823326214179782279845479813285105087127006889094\
07872108011258936061659227755281092556641973613684167657701066323407576982991\
36025907536654265115926230112263024211048390928203473713713369663357858444099\
04188441117618199350082373104702841688896203687042578891819204573316719452912\
49077263606453099033520271923439863`362.3039373031869*I, 
  U5 -> 0.0626102674101358382205232432232707322087706410318482773368271420485\
91053082238941528049015768785384967922647424593237815209641210873593826415176\
34720819021937199791712531723024376459260907944488849461274631949717876764514\
58649951091860715874687647034300439892279163139567938225637165334467880565426\
67986941676947292001497131917312515687200477072585948120945329640189006660596\
3787963646`362.76152374278956 - 0.3067422031599227131590303467751101781915750\
01262932684174159710712050531893271862051964689959602563464824947118736069525\
45417923778727800553317201591436646189149543636018264731374731422224981462517\
80020413672769214078838484926049019683186199669787012709732611379886541954825\
50014101729999752507817900469695206839873511513102865636123672853704550354386\
6701756332998705061289165705607466`362.7585878838252*I, 
  U6 -> 0.2838348883878929312865152092745245489402979948252607824786087285895\
31968629107173864009843177924562118229187980622354254349483728115131434821449\
38220748651257848800598359228179995476945746746856266798156381482874205996795\
58732794269825214131976719155558788681803672005729365987567209596654484347488\
63131183284406977050565153683205589360590601236139177911164127052359174612475\
654450962`362.76152374278956 - 0.15522798282553381774667616984378316045494142\
46173313934721251749473619767766831474476593111084080505429304308888299443995\
29932592735326780697033214458290581156632620787754408791086516644935093529711\
14195052928532977639183407391085366144754891324151178444656889069437830513969\
33266873577295836702634628787810330567100910077994944279277129408384328210817\
367740398343345460560530268543393`362.7302363788927*I, 
  U7 -> 0.1193759807267314088712807228152091845667750088988881841268795864693\
57970513246896897688310534453005260698181596465854130263806983645278749779266\
96865567017694823422169408655025007493201267300451892326752750790513962796654\
99120961507256090190591965853851604873425577270017089981248223912964052257005\
23979982319174835275400550595920275618042966921450735556213176596592479655468\
9474702617`362.70697186635323 + 0.3871320180479827492368629033798355646854429\
25657336073368361986270619776724970528634432759041612847501879407293813978480\
99482722927567542290396736974432694931340810868879841129688877718752921350058\
83339994354550104305520413359869398308034694314299351744687491739371669711768\
88126974367572713791405005407499628183682552611062686107222771282085990880246\
9915439532133987274993463566305047`362.76152374278956*I, 
  U8 -> -1.638068556427822162756938910394641993380082083614306397641821886134\
88242952925887596551950746179888559716351454736460611032302663751404269215829\
77802745746886287318330266170119954786467438450163094641974539142498021073810\
43545801763867475619308636476979248464616593455787427155150134254979440868258\
46556711730483983141535275961292365793883742427977401630956954930417403763671\
93714583307`362.3689428311347 + 1.7104489820169374893527472452799951065974194\
18438997124383691449031910045452580141906509462074224369827023236552941682451\
22780261582061448960351229270656564124817217169294965422423871862843414288219\
75007723515988189144499953398774183626655901848351527790795135694377313475615\
67725432216218700514238813620662730895455834123525509101216665116151439513149\
304248215622791706932077661170016`362.27020394174974*I, 
  U9 -> 0.9707982028439848047824726574892476690303969468854833085175848023439\
38820232056592528185517500166621858914803680515116204308612740712731281936939\
38094753633637758270692633499944915811576538652711823053603601137719611714193\
68571049347116764792968790001067889461623756057887873261947844209747692263851\
83428805897147849465301488704139589677871202056636488426830408101617097713582\
3282527692`362.76152374278956 - 0.3892877738052857585984782522663747759195526\
28969633048215340839546448641627661411533220428839253170671493492885044869953\
16105716380923433125102905442336361236494580715089817406165004257771317375849\
68600122300255102297263358653064450891625389700110191322511088025906488279774\
37420571882009564134767460043363051697378092522415676815767868256302908644054\
5453488475441157354341213037067221`362.7191387771503*I}, 
 {U0 -> 0.9371523819402784432887948957985574557483887602017776927585784308520\
64145564094200431950849177276983104949041704084395164211671833308585420513920\
36949075165712818033990159628908515477770987801954322755548651500775507241502\
79321721915527635645536747006528441892977464385710330500146848012889674659420\
98797347068761578237564189193257095882207794409369370302091307749236548338385\
0142592662`362.52966869994594 + 2.0822551635041158659889775355161185926379238\
39569423511926993257154761674150467021303284473221541102954746585013044174310\
30172197042421363473189970884616753421581280299243914435457306796427992569405\
34968977084381733411826549893149458303330056933625621027620095401549306673168\
21310885528604470453227859823003086268053649474593880453013282635895221414667\
9423880169332466490185050133535369`362.76152374278956*I, 
  U1 -> -0.248352074200405918387349067734336366975962584457450667727900812559\
10659377248031951998324510950225696072554383140864470399033021124094584468721\
74930653149376689264661991363938407683166835076566124497050183734861842989128\
20649664120845453657731957690193957922897667085103981235016761354892800263131\
99168952794260195263503898693726621214455045299166553451546938024721620186602\
19506364579`362.40733372549016 - 0.878739901072795473747017566685173873982527\
36805362479960092994833448597758958427005661978950107252176090393274979844528\
07847477604992712941253183091338935975355108872378550174823678948203885227093\
88156991643476754364925687171426898986418527036379053124953820132735120440947\
28695575637400170109361923767108607616819936598416531956540561585766209344269\
5290967914698874467209167691999282`362.76152374278956*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.002486102638081599259091510020141408722\
34281901612087886078850026642905694649648412362823617468731980771027613696981\
03896903267571889238449068963825507017630679127184940412991012476193009862219\
13810548516806725986292412283746943579784644424881477015677840826472918912480\
07711844229107502611187348001700767396813063944807147267391992675824271020850\
5148787865345512694241358223447740529`362.76152374278956 - 
    0.05379566809190574894114516911894287322331070326942580222148928690021403\
34527792316397496823950033277594500942710778041558546219805257887339956591977\
35979267137943008217895140079074973387592385305315166565297308281036554541610\
63740533027508782745406603596341849518720265651088155357723281761961303156545\
71249802332368215200103015884461176490725492498409073874830973108553972329157\
229794`361.5450855300548*I, 
  U4 -> -1.206077769893850361145564996933781611582938976349081406693348667340\
53629471371203449066399935347875744584541873172927953813655979706259499805187\
07231928516033821065273478765859788566086404961820317945286623380090383206425\
27117969864935573191560121563766908621204524870453477013484042067640376900040\
85101187942079382747764611957827006183848207484171427041885137589317250214687\
12814548868`362.76152374278956 + 0.303525046989912870124420518473115294243847\
99542956115995425901268194576617739716660470668130633657371956103348691059975\
46810365905850078266285817497311546520513024049427231936721835321735723455976\
23769003516653969743531387306726290043570562055051525163494453311933032966700\
10586945969159278052679451574366979550222829777481393200393137801522343332772\
38303299363439028752033972220630792`362.37343751713047*I, 
  U5 -> -0.645204093970032462424701797806706579599223166437117834020658329299\
78813494516481130021306771297256036880503687953025834704491033920395317343794\
71687049003480798901808542764204652911331898830758559431176135194026896202482\
39210227910255526552611656438795701860223179158737268847951107441080412314368\
81413000141312564858784362167086648475322172431252400636690952858469309912755\
52029894842`362.76152374278956 + 0.371429956970451786101195107933495857864523\
98066768349780809925862735382369408571513765171486812814121453700243534484981\
26288912754508960062457739717802605034027387113200898821796651515900957388327\
49614930655538915168091795190056870192052666855279113494805006828085867492098\
77106605005580394370314932819780372900085954806866919543872444707008509323182\
08444551153914009957823723201531975`362.5851014931702*I, 
  U6 -> 0.8459702579446716932913297813004529109847305444957126777621008656684\
96139518625181335935181304255290366881977072726545567609513093057885652412918\
13279517179572854643648455252435649972505930256841444844827116922667754308074\
84260485080140338944863325466567776043076110754935825854173765465632080455174\
65772164485334002268469202443660517517238617143249932348390378861356002042193\
0625149022`362.76152374278956 - 0.0824802481700810968249672778806891588016612\
82486341982008888588862284576957200146497476925291136739941671830665127617054\
68571377196372713543975275391548623032771872625693820890184686316202709939486\
12383050124269246210313242753449856925082555456157477790581628536570771161653\
36210457924183990362807007108532825937374146977877780124741075362660856622776\
0709259214945872948272880542463651`362.0545935385249*I, 
  U7 -> 2.0607513550962446001603291306152180293858087817389760834019782858263\
43868272232412207272673758808780816112948469304517633095610619065821767148954\
14636989990072863288745864837575289027564598505455697655829284788149181642875\
02112161732422927267272896313163034707314250804554429394926245032577913999595\
56837288338077619577409739660060565734597882321176729411604360371585672106661\
7024034697`362.76152374278956 - 1.4697411611906880293270478576128784029209729\
37506407578207576570374306644494835433278015588990373442869766660362673888856\
01932499042315660041405703689754291909933882881899036327812154344895866776212\
25436940185074715873634283324980977540459776507484012945105030757915570995515\
73055666048991340493690282793507390035828966206494797242328704592009816100523\
0809442307330090200338143346327912`362.62800306440283*I, 
  U8 -> 2.3543717356996053836203612061508335502798828794257755698379881864759\
88074331629373849204502280191164382039735294548376491636410668631969934431758\
96583715028317304862279012075640033834873738081075970932511698651544106266172\
61211040169103535547182451327960172207861982214240533027143765996112492748955\
49877734538666208686948433337693443431372441738760772905053145290288775709433\
5026754182`362.0792244035805 + 4.08250526686048311294071974621484390660566057\
00352112366483608438649569570373191401977316847993004319692242532453232283226\
48953963832634356854311436218188527129075818292616718945269410077351211692977\
56666470730023752147777264756711303841342507979646453333393799344010323013551\
84615779742018564582542857184407470566336688868720528859961424479729530378998\
225768125163060256592462564944152`362.3799891056536*I, 
  U9 -> -0.249535325905697200833495095012941337473866083263904230250836854807\
68600895157427308028574680126734412419479581508647090502006540195912867415568\
92344591314011330732062546574348400943186630095655481786679591864950471315597\
57697873595500978079917512561163320667798856887759168636976036510605802302062\
02180910352579626652210842842198487955758895692215784429197185931997595073640\
39252812544`362.47283324837684 - 0.695600846108231663364663206754887952842448\
52906880098625466128956691000822806893842624169509114018786137284013036445998\
06414254479112918623191930839606896795903458650131040952924037929414174460064\
52911777805021071534122654866294288565250356567672009793114290288024844168607\
14855809894687661514728931728413935194394847534348635071060130774595668458383\
30295030427647592312451612110218018`362.76152374278956*I}, 
 {U0 -> -12.27773541477288785360702480539645773119831077727537185040683104195\
77173687470119344443309130586523187435395079922185641952913950188146063288726\
55819515012805472678247302800980154135431422151518427156760924944594057065157\
57910137002754067751226392296697779711137294066519628662156846788016570033364\
48333550253423710415592748127415496656237449227383208310949321516569599062202\
25433802584`368.0403501889185 - 0.6486028325185458593053622286008108091089922\
31146824225684674985141299919749093017827927773496258653258983081824750342354\
17023882655009914237827341994127574645155849343517850118377888380868812930606\
05851065576937342211049213019789377995672092981481342078249706649807140086314\
74749631590799680575395716218222873250257214257088853403115645620360436492129\
2727918316089784269825147183946841`367.21962088918013*I, 
  U1 -> -6.114211284970906835646603926855047122592420531094708146976400082716\
22394011106057917567466212898567954413062471990434925959548109431565743088675\
80732327925346365403419176477538179383211256723890789624799222178616695140320\
03896431582959796281636526712987071212347844087632989012514482933425541877065\
70590672952925306699464214063000791120749591721516471189992676825672281553380\
29977535757`368.04035018891847 + 4.978425450070005384241049838913383064992726\
00224890102760318021667892050685188904277781326922835196300458649265750977813\
38502276056842586815220706118061278007351054164925868112347572260748592726571\
42290507598738076979239775212463557072677072999700876176475856945648780637542\
64672184668056761858313409391132566382253924502695464774352402612341005085104\
06598035428499705782180880330438647`367.93148260611747*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -4.588656344451720323850430285451950524562710819757197786301897231313\
64181057104344397125541173950289349809137580519800891382742275281604065277310\
95999781874402154976537186482488186937163959040527896977434209445864604648040\
42455833543307645009787175972784921886917998617685619064654301939810174958342\
63446849983226763250629645797712921926603330929897687330864041882083784051798\
69399198377`368.0403501889185 + 6.8627824981435722206862976585915685684811911\
69986021142654847821311081753451886441183100967942646246191569788582403348732\
75819176367022732959453493669378337352148464614732741632602318953035527075159\
10287026344890509731907000225197874027693945657491952077286517989740208963499\
87136543222548099049090934914773019450259437173297622774955551769143682038648\
3981736301696919628518260331612003`368.0016142852418*I, 
  U4 -> -0.534411242294013366338724504970195087810142437736068060006893220736\
67874934895196391327805627843241831150933868237391034653393639350916522607230\
70864187828996971121437692203846571333150559006120660734282265523720509071224\
82484787310589135764706032664418967294534820659992683591438396653168720022986\
76274737665863647722039347229478534614514846855607913922570752372956100262943\
3136648843`367.98882995950856 - 0.4082934579183927668660656232056805197876978\
96641510782080931859451129060888331009763285337870623537958377727768585516535\
52520085901817828839410931041929729070405466852419064789082778369137723173814\
07133355445014556729774637744549006457428674858344603587578284994255245256291\
46531405471218444585482628574861547876684062195591065681570560023638194987671\
673883252329610832229741345737336`368.0403501889185*I, 
  U5 -> 0.4801695944769152670030241700229173511360203253706874837310329941080\
79649650838488453807284110824351349773534745895453299172233016304481656545511\
87656975131845348296423055805223763507137329601460608271881057469825188706556\
77993833126609908440441904792547810272262792708537335963247727546657450823056\
74107948951325879590564512862660607432704657525538041841353095396524643928307\
1561207345`368.0403501889185 - 0.19765905436205456955887911979465046775338819\
41178931829383323988483489336628619373489501317142767406420395851970414557876\
50428306893765581299374457108587647995181194987819446223959186492602066191362\
10504697565989109917699009683981733750293682658169363421704693288291368082846\
33109796082194217656451644507232484545693939076834925672805308278483847504815\
495944485377734968781233132822876`367.8108674702014*I, 
  U6 -> 1.5592574303147460564573998933141471184512394242389395662652762850185\
72181663179139344807144713906274600541254368823460207786121016381521888255135\
23012329948856434873023168088284903229177916962160616462799041144196718321857\
45132798734928184304872897353090828093775490814344617545975290304200140136487\
33945675319518907032017376954738548643566085981816802557659651162772778675284\
7082401427`368.0403501889185 - 2.78537993866382002186605050108407258351999530\
47835683777903255346866310935650625959519737821627997330500693938204511969057\
54305434457232344104567744498818979430357951948016847338706736955901475306630\
08755350622146386969764839698971495184191809682286422308757577451034778551571\
60524574170051801360816418567453874862781856753768968458851022119580342829151\
475062855001605943456292796161441`368.0166766873752*I, 
  U7 -> -0.792609773136081422192351660458975131355698210103442574247271946174\
30373131440736954002020970175323866544736083873698758612138741924249601965685\
83524979379185173423069452101602921842335859468288737729746515602542256575874\
12384256858041875599878849033636807034745175735795337591164089750957315293841\
35688486773492364129903840386614258200009500927256275759642763864286832364179\
53179160395`367.566177133236 + 6.58262441918144594029961998074021657810410434\
38505287816299274299613619357201144065210029752513206267277327144239525528504\
35283038361607606019223091046887660923870499605119765691832065206980075879338\
78919320093460651954939291480430694025060210391241844126840189445197214342045\
71385615871067586463363044938556012571174597283605865274341788987485600381768\
483390174609017301998990464257221`368.0403501889185*I, 
  U8 -> 7.0071761631275206344223278820112556126146845263608899664236803896792\
20836409903069470399065512379259724075077899561238875510704233554959715309216\
42948511074997367507543382786220364293064990508974025373996327810733262642771\
14056261998106677738262965658279156945966919570554964192394415134373691681602\
84445200203430374737734867607654052579656631922472205097245714151966332520688\
1299212587`367.1369151718194 + 7.85343350589406338920486341957225661951642599\
42620496615951587296068846757310619698974576305951878003012397924019693349442\
25678929916614325517482041866828760598534323899008987110520083991019791601064\
39144791113549953048395137951083887751338961222777285995175398777383598216425\
75512920182284830789735629013484517239573057424495349855479888305111827351122\
331156798222448605694447425713031`367.18908512362475*I, 
  U9 -> -12.32523788030345817695598276595807033843901623041817846779796693155\
58125066216976034819085889413301415067755744090647716136546850468699289367516\
87236297053676619388487966100620823723931182962024944405288914198764221365531\
06248812070085125444528302755539471504095272333146643602378993679598992758683\
36908964203580342156289489409174392654305356111331261034688713844936533333997\
820436783628`368.0403501889185 + 3.343650886869539289221082579550046243122633\
42284056877360729009176582410081318512384816736969040808785855068025077261165\
30923502840331442164815003246925315224886356726372685185838659352186488984157\
53613949952169110084857744437984596341349251984783805093793654510420579935668\
07348273876244764191803814238528067020911477003469146723476954434536336547027\
71873386135446148960710316070693483`367.7126568018713*I}, 
 {U0 -> -0.311209392815278068771850115537647284350250003097323420349286080633\
37284729085534121151362484440973113294602163454262633050309241896979792556843\
76776368534357345597267978129358164780452443561604808986115802311736870476567\
03494075945953317900959960010576636504704074875410618380893036071270859857543\
56317525489477839145226466532920077480526230332147671872918951356263738636966\
50588731921`367.51102706204847 + 2.113389474039499576501688999331136379320389\
68850451089452030365925271395452936432741046825742875486355215173976527176654\
77885053689907442498300876415116921123436561573460809116993652355116407540134\
87616774273107237089833016697498374928479640398769099473144959598103866684367\
64904106552943844385028551736634880683367885665320741377354335423653352793716\
17917482140791022073018225643585701`368.04035018891847*I, 
  U1 -> -2.125670636402389733216624939279364725107347285665988737674572506716\
20851957450552818049745110715549606557359639864127555922110665086573167811784\
45265420197850518462001911206581179497304934212915583605737386347370130651662\
30774207164069106970476681750983012041837253909100042739353178678855761340461\
74148474000309691169028293892902218875515206268727881237437910615562054524285\
34577740864`368.0403501889185 - 1.9072593133380976191862436360804633753174443\
95853534130283616511560522011903872248717506430658531960911057752564161800613\
09777352227576897990145850867075218138353102126909955241116688532762471581798\
29115915257193187497433371391589982951346737982868539919757502530558619657640\
52023834385408327235083807811773987283815375218773224649595529855761907757643\
0058887493229612167611711755188057`367.9439134598056*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.038683928780807954668260475669483470911\
81776612139254217363341057231473167342961635861150262685035336286890657547677\
87526032658632996621768089138421776797323356035758153585553444933281696472064\
53877110632368732752597790427326445942398366368884547568112002731272493495930\
02160445069364761649011801013766591881007221269546484788006973723516357783378\
8749045774634800316750541521789925618`366.6019332207124 + 
    2.80550585339444894946142419315894834372446282748119972524814795204401534\
62529348371100212251039346575709286633895494483563222413700050675531051823572\
43974765925785772505275553977301972781402768865339395447835014560907592975017\
52285052417785892420726313044201607029684239498393275471736043776394514136125\
97066757743921874599105665314706908271027729393521559062859395381265156291349\
221463`368.04035018891847*I, U4 -> 0.8353820455206538010206772873462326041656\
14562717819032501616581291192186910660101944563816747122543122213745175449808\
25384157862598695187534972159823316654132459365557252725059542292478207719137\
56076161010489164711810183268378471245045445244461439675766440741722244901064\
67087319410974434037772091665171614300516513291159280692614383990751009114607\
2654683820430910382754574912824156766`367.8448214340717 - 
    1.64198765700517308905260837512039708104317030012995532697850551997357393\
84367698036732776145057727846647409898121497148633425932822647104759169550587\
42606419767386160805273691801979360188285192647419445556484675703443338177165\
70302590865667210486390170365559739290461798987053782636671939151627912998771\
66255576305626002839922084496092312034820162550880299428115377524123057057141\
21419`368.04035018891847*I, 
  U5 -> -0.867177710916957498549130287740986374610058813203139511801805215575\
79869423860201346072844547942205244139425628674882296414368580768555834481962\
12652368922541432997738236619639909101825511744872370280624018300462953115196\
28906425142065662417556520830622804567458315174821936397332804123820072638487\
08829761507117700380211024050134475376666391958096735847991284195966290959471\
1665180252`368.04035018891847 - 0.4761186202937151946966568487141615129703784\
89217857798728907261275264992346031959902620379391457295368010374039703332347\
82942034281389406104362972531179318334639436489707155100621027082868320968241\
27176320475776183735604156418131228901631034268879520254162038752074674139541\
24903302180579951395258325005588028330503268476332137206662449526820202570178\
6927560183924783064394200575475526`367.86010000881856*I, 
  U6 -> 0.0785631429756748444888545606866284467898582181009654757239768343398\
91705537094256732817486661265986263604060073620224195535764985562451354147151\
70813973821433480520182676424824420007154703099075557593859370508306772924819\
13408137542622086864912694086295770076097931145680899619226156180921517919938\
95525215023667613745161176716590829141936117371275640514009340014649194198455\
9800940831`367.323177362305 + 1.053721593586191787395770073398081587438939959\
72381107279324795051691332792713948400383714853050943876026235989380588575010\
50041744600946160520985188439091331530685075341305107590941666417584581719343\
79628052326699078639947784428783921350862094070128035829688696481632245312375\
71419786029298702899756428696812560713779380051216366490167240680752950566765\
28703865989095589432428864628245`368.04035018891847*I, 
  U7 -> -1.734273059295460669907455130072700966305989352262001749672145808547\
27036030413150273042448663287166566946041217020367335233298239313504576703614\
68891616160661371918632400149969453311531721513627628990823178379970283745321\
19815715049227236646173757227700652400420335526824618214907573933548426506738\
88136154890865898083250983717859430595320545763339766850519482649965830127662\
20530156461`367.8216846602631 + 3.8046770188374343511939925247785242326327779\
92523918412301590931065084603168929833888828484026089465414111386586206479908\
50975787620110259683409111774765157454948337973254841000017608975894188416576\
88860008737430358150944054537110506744414391989623402806977626846316575657367\
59182165827464667172424048487074287763274138924956146476505947687354725005198\
1965704485062219339719882463357732`368.04035018891847*I, 
  U8 -> -2.655627151983245974321524821156838051468424761089836167187918977045\
31232477755248971560208611313765377736030929509485885590588888752807543716754\
84735968984433870611974527089022208647433879719545623082173302483817276023699\
35031639091531973052346011243622848487883692022820081408464254808557494949610\
07712824153024854103888585657703050613083197079525477738122651324372813573036\
66392304112`367.0500361067077 - 3.7654410814135004229293760341406127462385662\
14029008607387356075737879541651600280889505755109895136892227378797725118011\
57661486328743552302238804541657592192679410773909738583783461226189917262021\
17554634417220193175256382650796789143652873735721300163809841562433728370642\
08921403349231724793147182350645516696744545011610815320496551369771410243281\
7686592699971942564941203213775325`367.14387624091023*I, 
  U9 -> 0.9468710559346320854989103630677941677560135805271012317518684793772\
93534272208664850888604351365523555002426369109755500700897432983264756706269\
34056342679730628032750950385908254509248835121901815797405308678983871662433\
85422748965667347919350012485433848673350094314122950815373283939760643657678\
96655302699274726298672117269594225246272179965336975001241067748250317428707\
9597601653`367.8078172268224 - 2.21243446562782205491808451661349875538328853\
18044119803757039008226721716297458290635660909686661126374041791737918959943\
36862852794501084513880083655285945258020985914855079095704555077433595658072\
48449692506602239154488032630972149618608106205668908359555644275952182144361\
66090208919215035807715032031544130490907094986652176417893805490247989065484\
280060026003946129711880517451201`368.0403501889184*I}, 
 {U0 -> 1.7544336851538201288815057625344045212041359515911378020938220239085\
34940954233565202084025199014204718431656936014773811699262742492728760576371\
96803982560142031017713303132120722248474083337620190505765692181864895593117\
77400072094348790467242193725439546533701720155572996540744831276317841749845\
32812955251160524692813038086052901192159307269079291315489931550892105816916\
1580768424`367.97061513332 - 1.5920366856335522534281170916639177204045810257\
74534845938322415547698967942540743073832563604788951581440711904639553808408\
18117464017976351658792281964783842306433224366786884802272754868475293272067\
10032000159123165429705485381538810858318921001603291089976534128226910401144\
13596531666031413312250656420009082724720416072354497892539153825777261460091\
9926828132723482199612448082248`368.04035018891847*I, 
  U1 -> 1.8154993717622047856193589538006931466095582200327281273357188051141\
99178245918001723556352236151830114722932271716065539725391734932764621890007\
24134229492596612356722060218194350210123329281174847688289680795177394356641\
33299255246547501110010931629825533247641932207575479393616130858309291268774\
53187345197772757895332635365361237755311922264163493917063829181534708955256\
2798803101`367.97515459123963 - 1.5851133457175815218891023166799063469197360\
06172753782040145014989785378238919833479653815698828397008443057663722260503\
49104048988607598108282753361546833670054661072477825397108631596049431132640\
25480113762617835276405812100790126127861398430211657918003850939274593949494\
58557530950120891335071713243137736037952679998044361148957923570148345213885\
1219690412148673343636564196466664`368.04035018891847*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.505810653236184268988993685838309137997468456595033031170972652479\
59878020157534497743637511929291006117389990858847667545250717414614072214796\
01613438620078323772103742270974764167094463171904288551905307851996727733197\
19747361033215922096803862436267982291044876855087659344256698945421568218845\
56191178936208729250727519094413154352317055818131714672113311564048378660340\
61647617653`368.0403501889184 - 2.0196686673742895795210756905357885589142315\
16990743597515515322384836655874250730335695726614466373009549250300368649761\
47004073728085039513435095356538649600559075702351908356339098750378803761708\
66796082572399931594502093826311310871472494998887850158635710090272391164181\
30856889805464510754040114903191642231634752314568720628490006964370919908202\
3074341942757133419219055464635052`367.9924427096392*I, 
  U4 -> -1.463540512304210476061288210210112578170017695000887254441647750380\
37093762766823999954177482264184177411225894391675516901264070193568845308437\
03110667654255810542460038274492026237241621090105230448274200903373084732430\
06306452882698380365293023588395973312335006842216555320255052536467577906072\
19462961532781654937400868173071803048167851825859578623844070882021789219422\
82981198889`368.04035018891847 - 1.786494925163301281421917811280492659101568\
68512717356109772413423980318405733161608446053023015902884146291157014127294\
68538257261025769963423787607711554576862236775489402260129145723577454753311\
43496110469837736752442374342292542786197365559947110961945395342766908563841\
41411022040697972831089350060174747436590676991116468191849285622713344828799\
82626846342476264762452169549529926`367.9823744471981*I, 
  U5 -> -0.387774318632010700161239296866645076250857127339705772244575190893\
09948633608380216657267595808369755547440382332866519583105740832916550947928\
43905018452501005185981179528986933381144334306742537492716684700946552801930\
83662290837241338793678595901637592032538347449277644397627870145531546237161\
43118070211256696387105396353262186227885181585894447074158697203089263042368\
86384133684`368.04035018891847 - 0.922048844622045330172995394026327603079681\
34053403049304257578291314090481467942070692150014249740461931012007274975915\
08432761525118351319199520462961311682186333454874814722388446369063716331071\
36854763241633115103334986270523566383633437814972983240394264167676823191991\
02919249393729831285527700587413751924300092004143285978448042435207429162634\
94595474681060059435765312234742483`368.0398920719991*I, 
  U6 -> 1.1364230750956755086656034983154018827129679096136788499528617097296\
54034815967433371073490497978389787607279803965730868258316483399673763523474\
42230590114759422599573196203035074179167658667411269342011237338812910474676\
71862757763387233238416477519875335690154282617518618924798254466067944742983\
00198366939421532788861165207289291413091157544557068520097855516793377578374\
7003259178`368.0403501889185 - 0.33534920605057122191612464395558633828510647\
95788931541875449232896907262182431406059074508690843754416027303362659094443\
69611044253423244451726075014970516572967549416398134328243669051500137304842\
15468479513987452731567883889871603667944644324333762463467132431252664172170\
39240067055671570239361920242703328967143031989963790603861988776173534143705\
95073605767446082657871794668393`367.90889954995436*I, 
  U7 -> 2.9995361264270772272044944911013768454711993589293193839585921045581\
76631760596180758441947972541760841317278537446368792576339170973206155131836\
03307901756530754230223823452040980308979911393632740342785583593396151320473\
30532083741624611422477437962502565594800003633257799538557265216596920312553\
03901736700811622659377028848044297321838624006906057559423446279042979572971\
2205379448`368.04035018891847 + 3.6711910940550137740993711545494213379156713\
66145187303516194132619625628357971484650561178754703756372407550438270448625\
03591321671519604434010381762505096474228845493626457113542880735143724718692\
34171819693742481713538625885129752879096941886279005449150247691199622915910\
84302150381944462155542785242892546777955997313702522323122127108284087853297\
4038707647644124772401522142674004`367.9826687813033*I, 
  U8 -> 0.9865516700340347076163625968275781220712906130838183943715157221868\
25355563899355769587841227147881363576372107934980792555651453837025432445881\
76725906736001132848666334966015789881665357540654154543515147767718923194061\
46734925223409967410201796611251575547170288405680087410454924405445295084939\
50499029352458135352513324718910220027915220221218537338315622081716096625200\
5492598729`366.62832828843136 - 5.6934425662633042972006883085205942061710108\
83873920819341904817334079609798124739882431461886384205120462144137783025455\
74815541224755044886923469102990281174853429466161621561926153751845438546574\
00497637366719442096846508296070131933691977236667598012339530051002422223886\
92033674857246605768373267818026639843959054544348056564344652861345453358785\
0998838158232553235557887942152251`367.36123625095996*I, 
  U9 -> -1.611307891081551705014971721829527386226517613996022170149341875964\
23560185658251156027366983814721665879546068886882094462379354281330957191612\
65151931693252462519914516210208268207237007419481366888785214132541672917312\
11159874571894861207396349803301608730253633040496188748461202607341023900882\
72262700658165866145514618987567258391253257827346807829136695120888943239909\
94813855517`368.04035018891847 - 0.068404151502147068803759032052131530321598\
08669440365302787316441902472991296218879655604810105511449968162305153597147\
18074745563700785961917290869793578321719939099590124056139874914806914716443\
24575057633204766778953124843377747855324253973586214894689704719703629089764\
85072388872288397604591830103489245114378673882220594781914306203394467808445\
61514340849506432547804346133861794`367.075265822209*I}, 
 {U0 -> 0.8863869652725599377143550061343871786009921327660459799360449662501\
10557411691117271967320301764357686437754985827710321551731951184630145776010\
92706451524065237543155842790163588459185712394947839938053892788279155712384\
34801448013100297567310566875932054397257566268392415451992629713900562382777\
64091476562712641945350206230408770747558412415674300848770337489251691930709\
0109697275`368.0403501889185 - 0.43613165990649459381271230693641263815326545\
65172340391941418129349426880749669747481092423848792959488060191052785814300\
87364976873012443957709378983170746567456639530090887781999868844952306734135\
59547921774432086261323445869507922718222798900885454106319527360626804835579\
40743103491229193312956536439510673156696135692058241126998601576052133139870\
813054307373746262960912635798349`367.8698387787469*I, 
  U1 -> -0.211002824245088861149376747908282003600206495524921652852113001477\
69468569740092088287081156443700484269403865375600693215438592495213971096433\
95444203300834434453800399641520300045140218993839667665239794820261100273631\
26661972160547435893672556365815660560842113466514130307159407612578051220848\
99030469973963445205155622906100724542797800303044424775061366251898526060120\
73332652987`367.32066030780607 - 2.020541172532190967619690702964294413587052\
20580659975888647168502736172045648469121840476882294640304752880285321837628\
74312818793938095285129468488096330983986619621337259143754152592335946357096\
45819476949302083727600491639080898271837233227675096757689952012223653167707\
78214686964572724598400980659060210051847406512562304039444383124964118804820\
11808112837708780900744984180817859`368.0403501889185*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.337745952240580246823918068706945212464008249199413228374565527826\
33583545176676963532639920385309038413895595214221650211440684955366471785943\
16230810187373240035773793436268145963331178870292678868066100162363756658739\
37734682565438370000102760020735361433134858338921094390347809370410888131598\
29236141890056110768208363365239621016383509720025935244122876160384829648670\
9132400319`367.87125250248954 + 2.5283465668381008674119878414493893282481233\
99876698198697496050045897997587010273459819129449065775515311498888276912462\
22662024008916548274410387460476472781311236952506339283126121130748615485423\
22514601603876261855923756649128486438881879789978437663713238297482555535859\
48038781239412275945843602505149247230178584687591053354044143393669956364338\
5983947613377578944291668323167698`368.0403501889185*I, 
  U4 -> 1.2316179425540766344904437975210955878309284735446695707290089850703\
86284444865883545727814447950644757708896851449888878669601755118794881216808\
04694908660373360248137776965578986802214591353140622205214563766063353849129\
22259769309349368925179367509042201111102505958602666916044641486980512462029\
36337286299471280074185273464073379967027044126278679796810206207917959263982\
1452768695`368.0403501889185 + 0.70890866728288842979171058720903075387923978\
47148048686808462495663742180714020032316337316100825726149038974237587279065\
25382243607430175472108906751974084139761333027189726305722665027167583207703\
59495943289629220276210689446665830815961697777647532906124820595813195546288\
86473415952513150234706059422053990106996036149444764419658085890676318659124\
975272916246091694641080518771823`367.8942608251173*I, 
  U5 -> 0.6243347759931875599959496748602234675594465231035857638056682957473\
67341744688553567056973055722308874269127953489207034638266399256718114814176\
12652530664691890082775936764986098379797057481363597097992029667237342149496\
75088599296387856551636289209360876394231304302074381430980407250076204132416\
49468971504150333698024623631561358854110730924358475637123587627114296458811\
550442056`367.88818415230895 - 1.10936798115649579798947572652253653307600314\
53429000795703424302120696282763550338823466446000199423334208950259786774837\
06485283078685538806479718303792260911018323677514482873929059590446977607323\
65629077064502101000386097475135367104252912611827687960270130362832995502913\
25158674567285707768743635893940274052224604658725897901978895025356138165234\
411623495268407337011349717280058`368.0403501889185*I, 
  U6 -> 0.3891683816125522850426829476057796042591209640758617520196003334246\
86860822333466676976397807932885486111201213172142318131217505625335496686889\
55310251208039539268196138815547624060446524111036148891523687311792024696901\
22591845911377601839386453447801911302209695503533624506144044188918366658021\
26582296375079251470254792093739816479675956846198068597245129720777100306195\
1045607806`367.99895257751496 + 0.4938667349606423811849540639910137607566575\
85200545565989310569053527082766756407914724241893974633542095988341248294517\
16809060974013452472175979948228756965658295686930900032002562599769593962941\
25954328951975298559809493867050139687496821464536675848318954004128221109197\
06352078252384030895776394455639696446763360946713314936175266956056294969488\
0422202334611480421820089090206714`368.0403501889185*I, 
  U7 -> -3.163405188325368740342041005470296177453691230340784601860184820299\
21760943267788295166872641818588516005359797447332988091334206888519620496259\
65889968227255372182482643023494087309473834058842490336351248932637863233563\
51840329331053961394559919408826000653516060545476670288325540557435371377627\
34241368213085669815311688301619183509933785775545213801418679535008691906974\
45103890983`368.0403501889185 + 0.4935710579892731071046702076785163998394575\
21231415395469464723044540852076702951166774801080924957233579561515816752461\
61117923925929137912531257018411987334361202188191981049165650958473055407438\
30228221637850148481822501677838770037590239912001030109170890306361332896481\
10509723192637519396178652428981563957150147638857615757520390633149897097840\
663022605707323370838668060349399`367.4763395697607*I, 
  U8 -> -2.603781389450387640238492222233151853200074218266133726389630339945\
87839093682082468146285898400715684578594154181418688664413210041317879351286\
09329464802497719368602928468847310872968704966664773813240170577671980707809\
73101743616937109172084913525620042912129883677271951448571576212173198353575\
16295101835824967309761485734528957444382898405681601869939018396141851006880\
96049533373`367.13693378983294 - 1.750606767034939717415426677933492522306999\
90260162153939948118760745455351633923871483991716099617153933760041675407805\
18970257310610245229095811257294471124799650636948598034424089037895916175362\
80474816615710581513587849153967871495045232139495242324837056169280591690546\
80431671177385638867718716239177658102689013296052690718853717303448039368352\
76847872049726698618631678680770998`366.9750087903434*I, 
  U9 -> 1.8581115779983039998720038933045187598881285553168296033094078732618\
09691603100638087326885802697728897707239000006100002990677022901848600429104\
36433019532030521528269794291217453999912958745308445372965650787665242019673\
93878273206211974355014344332588032604859677924606036602801309118716361968784\
42860516778473551166228993082894886855373801076580062684736399705350113319176\
6862088223`368.0403501889185 - 1.02920734895607393452889958751528119026086720\
64538274662709600185042761904292789858178375992569491516172700166158940317881\
91131018697628342864716870234621200681816182380365346964441525734174762691898\
61826463424862044654770957651479640983462181631608907953210109319491292917266\
24605100003248675760840738352952691009897593303879330808654099547212296935380\
545946010491232739285502604297262`367.90439143548974*I}, 
 {U0 -> -1.598553085324038391537140693434736766723085901289260190427652943835\
64323697459689805999814900100498592313951534684452970184814875313747541014087\
58526021329867148004098451732354888672606453897051589247165959491206446115645\
21982203277347099937177014655439790072285724054553017560413668678978761229211\
90007593772092534475472440379730484135416784011152598882456198202153392351976\
79701622375`368.0403501889185 - 1.8388639981239159402530886057165806367116873\
45656325714551923312470539743492535342247943833389421522191196392734280678136\
26959090830646445549872833439839009395087547685695466097867044372148128482063\
32178977058021924257745347678791233403507673703063552869970659917356452451763\
47427545574264893524111782416737546093793253348607282893964801331670933730437\
786490196464710490007248388130686`367.9767016719435*I, 
  U1 -> 1.3680722423477437554461865596493301305718075858128416905686851011719\
90766021644867414413746004858227953154866833987825303008513943981650305084135\
46720292141559704067913170282503078352310492532159227753421820022210522569387\
39548792788514720134147166106391081433332371621576446443065172359355167468720\
08526513774764471713352466016042973684622230950096532939477730577778567820834\
8663105191`368.0403501889185 + 1.10964486147941955695819721930535820757492689\
05624348520256775869229515126239874683017621711644993931299108730781111139948\
62620289942249197899790347751344553654333151709887159416131378857814720755476\
07799398183702267040890076821054340990558929021771780547829430219154370721560\
69122473004650624217786168610370544406549772480813067082536691617670061343663\
975525434679791493775473848302524`367.9399821650912*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.911789647898291193313883965919008523185\
14955200723693694728327257965059400994262225367305578121478057896536510637452\
20990646963619105220728713849992760734632469366380552664499507991573055714772\
53974299680567264425020217535735672729191085094754453104538949311183167510929\
71636775034352103637334145536328008881561180171767823682395634065626501813005\
88142226810367548636933653270478360384`368.0403501889185 + 
    1.32000627272347615799644929689718944194221914919236694261166990145908022\
10472940219672378046702352932448166069883912722431898813235218696375503134366\
11739073829567066589570520337215858280323260550136218089439147088480974092015\
46236027829074761703566705574077852778909650962948694817362336301158696219830\
92042502819174761241454100496604485539385944706866561225005596857562929485703\
952638`367.9196050938363*I, 
  U4 -> -2.527787243366786849360094237299571994673279170069436775589622625558\
24755343980199125475783458847823003108071550434003217837298103416718996874342\
78549670554706218110636886499998734201885462083042742398997563124353536326687\
07044734893825169101440291136906865981635537660049014215632808359572628397045\
55132053466203123928030447585446467013992213240327135304262713486606554409821\
79873450627`368.0403501889185 - 1.6574881501613728712365382250903983220367752\
89632712917407003706052757737340603039316699101764710756825034694794648019505\
69076663276768065515760669539713394700440842757273100386198442821694452248557\
63451129931425613703829828484272476599830498270891777916175664218906151166774\
75084028602625109387374123179356897568391431184679905867778533987842665765448\
9649541809309781529410218340621181`367.9125700988754*I, 
  U5 -> 0.2700396355182121983493846796695611095505618497325710797846695271072\
73152932704147853155618063514691390235673628289719887251405139653317969460904\
31047443175117544783031831146811413636783434181235067595807919120288572867201\
24372179336625338541660938673203509899181131058762879950374753028530910570852\
52735277567287290782543248558441815229684944709091548648328987004898083273173\
806589263`367.7381525345482 - 1.049333174606680023539442519415628587151485355\
46143193814566718253312559668493134755397171105308062199474211978333426992903\
47549736872367880094047162988014245436869369004176423650859964440612030959134\
07154496105262432284541504342640514279569808370075346350356280966670819716036\
25457627641839582976516349497495568700189194534203205945311177289381567105184\
68813425467453715107483796225487`368.0403501889185*I, 
  U6 -> 0.4949411604420949495904129074446754436959081515977927685219333403706\
59421800579059407398941274420164305762340084340421747385035505262530197304414\
81224241613252314740217894757360461455625441823125165446651110018037008413565\
60989348216169595968894361667138929331780493741656644301601233443453520395776\
84330770491120120074751340680897588172700427688850238882560118742018036243647\
5967007364`367.83399019469437 - 1.2237294880327885628359409338500144456438596\
34623022103078848727963141560680695715701980723242514055971545179308583113869\
13985050175244684657015417432989364410437514690174691012559569494988025168093\
93373563712471019813258217866854210495797758983654712098420766230626267280733\
16731477293687655680081780641358140962115186018215106609264991381046902251373\
5451818234509610849852381658534923`368.0403501889185*I, 
  U7 -> 4.6017848718740358707525856567298874306551074802227404877382339267847\
84893438492237244923605673284398596499756329674457924857268425469336125887797\
43196178147560563244345408430180820688107184147772292634334509613092556294292\
70154674576220678016632221085355562185197045049047093375188825592275529080764\
60383110929481099296940161101874026624032805837875580307272844139545523711672\
6178558032`368.0403501889185 + 3.39925457620592116499823033571994624862591328\
23527927632061319960365622224874029548437910332540761472700376664948478368783\
15644900156869444037752389396166659590092818297384958095908172059919628883337\
99172154422271693571263557120900581599187710256561594298552125040947024399878\
82971390068614783999432411024537983536034429342989590984426905105953872307348\
654724607194071883306831481061724`367.9284315626401*I, 
  U8 -> 5.4115007933771781687056869881279259495410392352288631013134096151670\
35510942708876148836758598613507511894351169888485144683594563710005818349551\
33972469435641134994151867866842137082154065118300110391400375251050214515168\
87767671185658933597975930394503051932821545513548941058058555858695816354453\
19876394522358300600349506906036487806729128657838910949713644774208659806448\
947395591`367.3173562584982 + 6.445029667303465616495078638819250869343952376\
03981321638967862552908946237568060891023176916241712140657031819459880102834\
11820127823351129578472207241958929211329068274181628584849783892026260436975\
86547206183619775707753638188327797928616018133793673333370131946253827668475\
46067012277522320465916307338094949347958055301694950127512903537331240496753\
70784996784796375397649213980805`367.39806181892817*I, 
  U9 -> 1.1607438769574281679022631703037810995352277730198042893471641046319\
54990404350135184154885401000870117271693103078149682328051512625286358310675\
67723929279995557152729294152777545501080299105823770562368870237250701478498\
44056048751384817397879498446352299429133408066197501147084647269069089343458\
93178152512313351817653323289528885411402371076114184963421627946098307859313\
1809991047`368.0403501889185 + 0.27486306194369974635919600360614585076725565\
70524042523847464109715572608180893181713983964256092889763127839571254334525\
83557038512275438665624933575067576454483554114859515719434763264078813731820\
33823682851130377721360202958287289419444351592257889026267784321717798484577\
01961979373654887998101364331759980412473096103357934000149813657489891462950\
633207814045172672926357916395197`367.71810818776015*I}, 
 {U0 -> -0.585505046829471224034062544260010043675478778275529346974099518803\
32102334925322371308202027249929056430214232705030524975366282631716026675767\
48485144348831186047479459006414311671607498792138618294348256498299901895612\
74437481939659001602147122452450809261195830347408736211514666576310047845480\
78127897640997434742773445060954479831295645944965901606772764426036959508911\
50746568068`367.7686387660728 + 1.6286152626022481816854931326945727100963547\
11212767478035431116189429804762494932528707054348343671683450413906490962974\
15316099828944007657197542316663247217726111419385853046311173455380687866710\
53723619212537369757583234132173588710224472354462559095283769103067205742927\
19841039543138277723918013927301149632042664478850140110438604983007047453222\
0049316432460889203555266426916634`368.04035018891847*I, 
  U1 -> -0.430126490414647480595748955925952172116387507364945042195261918961\
08166244869155117333569205812385310786422879174070694463588952562048860850071\
80889994700656159577155058051979519866199923215623103051540600543712238252304\
01417941809957635108391417597415984787235125542793969645199735178597473472804\
07629024379134523975549517100809770402408484653261326431383354783446545214693\
50240479574`367.73872606270845 + 1.350396210521880639346380366623994890287900\
95614623526507828229196696161472542303862946565117049469755902301862467132390\
15261789070085516074028803917326159105429256994674152576673329680540779953056\
23567107719013573539075280459813587022353524554601825156228020354949937257632\
79405460921380443697592936332353280421229412996276236422079790072691160647753\
33087070362440394481059623852070539`368.04035018891847*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.972631271303756971198642737858071660535207961795728597820531538484\
10570092736535263439941003333376671874568436493048098869208304071075202720228\
31112189638459640549354623540407311572424843100748815116550962240403506178266\
59382063534680073931339576636968198692489549512607919144628250710946044588107\
57661393912647064806337665288042047795351067187209852995981519121526640289546\
34354519756`368.0403501889184 - 0.2550817888187721875097453226840479409484784\
27901428087214351559191666651494826968958651260305835475749903821083481582455\
63636298363254692614526880661828902126483536162765416362051615507943667411769\
31468475421460577704550963450300088503503589289822398901315656967316854234078\
29623421469665588705060970872458268083513559124128540128674716505883310760719\
4556958116493356332025518082102397`367.68748858543967*I, 
  U4 -> -1.209119085551175007004159415427485494790965155500193810571555706881\
63189534215654490430928092621737403923168110109811643872536456751141525100826\
49137867142514446128361799458920111224143917481546839462424058823191792432133\
17653906189052222622072166928015005691356089977757593224654744672550692622522\
03934642190003710047100281944682824768111977528319184410624022062851072330481\
57789251656`368.0325616322004 + 0.5988154655390269772854722825338854874846497\
95998299363569505988949592034599335036018822371658089553643171498408438781752\
09347338599604806722425817630994193274976757720791207310813930120098787168575\
88041040110518138789445391456263194296497003167089297294724202626648961476243\
39516115562290835975053617602143926409856490001057316806567450204803629601586\
9618044402510472701900701443685403`368.04035018891847*I, 
  U5 -> 0.6262557359206619502687787572974011346137419417031695144173507758210\
41416284180919734107967521584115152853689063574081667142524407144405901886299\
14719752061945650435944248177754501806389599246870669257607192253973313030918\
72237484448268398239077280219222152075639532494097388546098143086817191280210\
23031888034733063043756749354164030518123933181653932299438139898443488997812\
5752326415`367.980277071039 - 0.529212936286093845781301473474644636580062143\
64687269775886182965243999983760068734953634093803968806714447663383336860579\
43855433950996158265205117769183259972563883035138382458664181463240883913056\
23277870283660058716332644365811508613519679821604246328854368353546815406768\
99659718670275099359308597962479550803197835189391017451789019341560304782173\
42825020830909139240569797768178`368.04035018891847*I, 
  U6 -> -0.625488684480492165152767393223978307244007910267101892728037726860\
18642813015918175238427648281717259533879665889256085773275163178902628278700\
83611290659765617665851715735395261598459879761411326923585410679677310155298\
88840404379014114244896234334473921532788471992860776073705899944983647924531\
59966923155761827901989301980465999408739020391087805471475999754320571451316\
06195516521`368.04035018891847 - 0.334895160896920205512475483305409072409978\
12421033367243836806242144370846460594914121030194960874510405771154690814706\
86423147495845305588910074923496400413858766421439316698725928649141143275389\
82657119420673588908733508825051735877067735531617199439929972173845595551216\
63833723623862989659550042882677026080956385388161553217584934306451850161065\
57526001460637985525891105507247154`367.8558984878461*I, 
  U7 -> 2.2757869114225613040235144969786365038584410115438786103134105548311\
14389718530933846187544381169777049854345314662028663789204022526849729548432\
09503648419262852468559828788869773590180035693961703418930796720110202670859\
96002921481501532733214386470926551207471705362966016578481499945943744819178\
32324254289844363225411023232805095659998138109946012420011154460933950816386\
757365538`368.04035018891847 - 0.48514675153551240869881034600468353810333725\
77674136872659324070259245101435967885590038229429146093587840204390275832456\
99747071835399305680686331567018184776964644836351368519848239594446227802910\
83828954613653261924290172655787905332675627037248471212700388299894276355446\
30756577906930004625457575545311332187156680482216552048419319956350312987325\
293826120795823309954172532258557`367.75862125085837*I, 
  U8 -> -2.340206536322225142513457045280183424535285130536690589015670390156\
35712874776185372619191268455087327047269418572721548773860690532665718771309\
15578941051396117642049011090463178341657495504836348105150830399004326035819\
57805686910239707004544646522327483236740459758136648803857958186996342472072\
71531016730526300540858570622232807384807656738364347995444745543774756106421\
21718855351`367.20937786701165 + 1.983955725753068471125367917234297091185296\
65409749590805230412647186801979756607368226174684861517225541956944882054899\
18553522625787076613471968826100853361836878216674204351280200969073101743891\
24953258886877517615180261795711368335284392648132767503849030845101387433992\
28903319199494901077286592855105472332175160986546230874334155295023511118716\
95320627356665423306223414916411983`367.1879128779944*I, 
  U9 -> -0.758815188475410062622739071680485431923341507671191257848830763881\
65502782358942068463087971980859618586595201506621227438611106135617899227357\
47454639907229340044650520516075149641540070888657598165316077589472961708602\
61309380767009222694960556651822706164262451988591127819541003085811043029796\
74104404660383275182861161208277439925654129389994370603313278844825901538390\
60272319008`368.0403501889185 - 1.0392223534917216085548664233390910727246461\
95077772006530301506186964358899044728045361220977422633562020660042118309973\
25458736643509629741811583559452244645064833973953002064784071169146215698934\
73020060414047671800257876798531404008770341577400449178961049506213860142075\
10586615623080614209920532498392044095834363021571673057300765302077878007984\
4188945622345459337725038554420882`367.996762227388*I}, 
 {U0 -> -1.135440291351990226916540370369718149357572663627305123152413258754\
55613503260810613208763467308979960167121197997527785158305642108249894741868\
08323630391507369185850636301606639581147045857807228651517529451621331186239\
32875708168574359916661795524867899757183211138323296427479774255217703555934\
10399542835963695724922591328807775363258240308056789293464866485552839069789\
27667911397`367.84446878106013 - 2.169389199639135157754835322680637849854939\
64676007436620252598373533576701852105145067597703467289994472042437479866472\
75022102633792536212882407993169203156070967631345431560367791739922010733850\
80730519457603236700815381278692953594010320465553830648591054686988448042728\
53202236405561714137632236970906223863746163582313658333319236202582560561002\
26044734294720868189112897818130388`368.0403501889185*I, 
  U1 -> -0.939815023606398160733197483835495246785719020262501006543981058282\
58020583141881571590966253912646100353424227796945716237734094326870071025019\
75317327960279456754681933291350414918544444565045649882793476258897405442846\
20696803906541565683976430584165283601133714075441139603718711064999940691598\
01994343247989104523288853755616313881549770395460946294196536605812442543563\
94514206701`368.04035018891847 + 1.224674706939560206100826313088688565145424\
75474388787848855056669890986082176072267058891145151410325434487048213385540\
07846573689795790120141556383926990508607282969057379668160357313972597578041\
79645841007877013895488732751059333676375061436992689275102510485299114752908\
92518236634004433541207889926219459004032494986139655198556180220945134551968\
79803488626054366697491297307643893`368.0255963311603*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.386008270436005807958207486893827337428698694176278817229438779447\
39964803868707073485373713103942680240198511040362628564313777464023086409664\
86234777592283532974150100637222771910826784571535936109779249062627241761153\
30745033098335935114143520496521369790884824259756145632573118593327089405671\
07023363559583970331008695150908769492413453887862721221353994845961683514068\
97383445374`367.8037298040432 - 0.8647754525887308712221124702215333462224498\
97414896169396100961576678817653673743508665304632696505963640570644419388606\
37848992294882081554022654326250184942614946628220791798109820062568633898323\
75751655073769125728211281421197720966721604986631954617485265828024144720320\
61353548644087465065208202040469532794603522859025743835965604296717797781533\
0164827910376457715912405285138517`368.04035018891847*I, 
  U4 -> 0.1207431084555463337724701179207215843020043268940094211808809330162\
72501723790634992373720595128305422146542313002546124628011475556462048177606\
70466314271903898119558042818138862919241461609282357820433167331778037792893\
34436457633613570001518083610530751417987818412213518195653906517472104837856\
41350736972492468870590978491123352825580082306255231398279494770102247524353\
6159713766`367.298782615174 - 1.338242967215104501329109576694030805271946840\
29645485110938257966814321133744151252199335862749662204712842389781789866215\
54304170283583067480679550200272414740980397469936609451964349739306497593410\
80231238879150488312670489658899715080688619843276357426547702201756782841493\
40803291242474267899222782168536485348849184420274522560418001632550915049930\
58204546848714479699686723813299`368.04035018891847*I, 
  U5 -> -0.425963374811942147372147557242152791791273488544363553983992343613\
02356151622289377780185710370380412108259889117249822504944794430757807647659\
18832673883152970405178741066880496418941083430000786166065603849069424594719\
40546792171224915609917136515114399917331363200042820597656469624186657112393\
01191770916976233945146449789172931375261763992495843987301343390971331843016\
65651884943`368.0403501889185 + 0.5163872003081786443423554129057404827285351\
96088521969161902877104562444600208114668924390310724148805397757108596010223\
52111142691963167631744705072050455387593934632918552046400235297346951564327\
87227540320568536149824315114329065938154314396528951740949389181909391266289\
93211071911933697580279519958038143571405420280662436818419513026049832265807\
771035137244863695829716417799474`368.01443855391244*I, 
  U6 -> -0.713164272106732501148997146317746085670927649268868757546247263552\
23321333379450767422892084541903594714386818209587813754820108924717507673669\
25573991479949193874533920789577008689235700117124413141508753363648648768945\
64382262567459375443148330465438689406549583055984605674650534686430605973592\
11826009516527626918549213203032517951218567723145318604101893327268953553756\
6026017807`368.04035018891847 + 0.4037827615832658347305166682313575994475646\
06964670741837373092670907975736082906423551946569630117106816433390112484313\
33405859680879958945772669172887164829890914323467373401788880575789223392039\
43698334848287150660029410767349166733711529905915120211722102756718059079236\
83209929624640787292598586877546642304918812623270273610181882564116339250765\
9443653666961795966467841711720629`367.86359154568123*I, 
  U7 -> -0.381094441420794238010492056440865583585422838607943267524492770276\
76601839418033003766961743349643765735100960464857274390232860442879631439084\
79628932966695542278302017339055996329876861923844825186356689098893686473535\
81487994297790982681088153583748205577736077462751528519779139496536477248097\
41469940740887138385284276515175546197404198838207191561404961817650678057785\
83055690116`367.5660677007971 + 2.1610622785916377416043716951286935225815224\
47850685622427640084984927930602743014986119763799314234271679863892577897760\
08141087542500119195769606437110811356070770118498972924376399159430252267369\
51821561167334855845108368574600504790041217940881165504519971940909203102170\
28517675865289860901787064038954297910858180214214602122585181877004529352486\
7291116874405761700561810063570155`368.04035018891847*I, 
  U8 -> 0.4032950402439783208583458364528780056613985848457747205938883505419\
96823956201848400090344464015072206669434815823089719772306793965813551101071\
77694026310762687577009923107325591108450802066773341942651766703273359799558\
49240152672317288852651016076604040731160159267279140857778332488901689132064\
84780702888635505079078982929363647604226122821114150195684508268478764773862\
4622496665`366.47623833503087 + 2.7051744658713685885057658183666940258187221\
70670273126253046801786469881444810998730706279852386869107282899888054456990\
05436843086803366592476513865686833558248840553854045522886346327287781136457\
04310424356311665074601013023003325016099049299823965398034899493362336294757\
33038576536588659367209531207616968571586902825865657857733941720993007523340\
6988307372397573131212987675548759`367.225666791749*I, 
  U9 -> -0.043091072177309014184722724865106739395759750819995906224638602277\
43152167463718656143211029453201256703172558895957574359590362442192383051266\
09301892544142511122823123407776022634806830517295676579693071825343422204448\
01142403233674963618330752545482846111615072171878310903475205060270251988688\
08017093103822228228752852563520540997653287905548140268234516442123512259660\
57665008726`367.24584294614334 + 0.543384819567191688588871886274595924848025\
47688289795651261107146566932365671401551656045044257459232157654149326396808\
36468989342240859050697785617988303022128198322498390118937665603241222316840\
69832625769379822042352751157224674067179775446447716635457375502052906909839\
85623891189610272723382845797324445699439060259253494724346394247125803987730\
19513482918289222863158510025047811`368.04035018891847*I}, 
 {U0 -> 1.9758008864533258823564708921915406610954523512089658801720852416990\
06845094269290752465944298357079629933918285409050287462733996250435243827552\
98852646506883372715928133012193246924242153249723183933930815301589712489026\
19713134810269425494026783700662126497181366289787586735890524720374495819172\
46578234003846221353168561340532426916202686285558767130270050670639645619614\
0748585369`368.0403501889185 + 1.32746696545412486482632061286755189502565565\
11580490548752335540614471892055890128734933304573331737038467050948052734548\
74054950345772052042422379446349953740877949425037499281613524970295737819071\
02659133636780056916334872660107139635940140221150794746777239285616015749545\
42772782386270869952190460170882865255638523621645872166645312968568982262723\
021778269116309726839107757080613`367.90110716830185*I, 
  U1 -> 1.3430623061222010251813835123390375485665209296410323276578215889273\
78778208845812720804819919962923340666822056943288242366532155103003279515768\
17498713904310632275672431905282154459792254909102850275380755357877328356547\
25971605051374562275030508898174655186692437528706539229613076702881730563517\
01982082294020410724532110748627824299971130491664715783533401595333833942516\
1070795875`368.0403501889185 + 0.65721269236088233972578061720853343495316304\
53002559007986165212620814384771944171020951314001030377724871037960765404278\
65710440358950155396218705132360146546423220572722945535476363332246489411446\
46578424062878612351853383164926489091750653184621084680008890635085320951776\
24545719119341821545383253890674847552343709395774368761601862944786938576001\
894373204978741923681841880596942`367.8438264957457*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.128365143169879451631526984441660783447\
83389640596071664110967383768482685767976085717718003826633315198061051676981\
68159771141917283231265332499569711302217447945087886542650573606225999570547\
97243812457213222055245750240322334165623692156776968168955890722768692089559\
54528275278766888439382044665004532642118055242972274790749850220314309177104\
44935356893114532201296269673536261869`367.6566931104833 + 
    0.83497621307391628470556277783986159203110193159946355621648857767231295\
60418923016457871107822988893632769439303910457709224794483370925147131577604\
72182777402825728633278787179515681955514132822399887399180763221294492077974\
34698921431176727826003852847763522469427863747709128186663932490419631274692\
39660917662858372553365292062141227702719884408433238163166939606612435283514\
375172`368.04035018891847*I, U4 -> 0.9934497498610653906124887866061279359561\
42552081073058996481324264050807804517254286551672529306863983357757754704688\
26965291620808279367808701098054347184428013305238617052944678610574594686620\
28326404468390327648926018441311394052491977310621646944832209491158762805960\
96255185456151171770619882875964960346235786904871086940652456777291943379940\
5257766468232429983218815740387013634`367.9906433880254 - 
    0.74984489838879199610076348662139212530703144204375575299151409706760120\
29634971888635634969333480527276616237032206145837155279296624124998674817179\
11153772407556099308038607469057586762115577675229100736018036187722884382397\
75502488485442941970308645324941172641121700805131172481836742342417261527727\
82438595227889522933410199284963870945311308926572851577512356642084146851733\
929689`368.0403501889185*I, U5 -> 0.13724845014701810615089124675682665810853\
71628210726360391163108814479071926380726679627571990866424133833401589549408\
07247383466415410673836926658823316127675875958396330428667085372537488282344\
15819658494787483199481903510031626105908678415345811897895425457262472951782\
06120042497439799006247485381690074309222374041723892890331442476550674745084\
955619227502277040352293781935794189`367.8016731672215 + 
    0.62346930672205992160675841368190813396311611325092929249645502450509987\
66836551114717937263736339678219127283828856930271930495838843498931090163839\
60506894894777406752835457887296317275862813697879749838449910173557622351976\
55218262881895368624844833316655282572228326503520405534171418732479484712666\
21831507851344627503768474313135099236373033190607328383189378825850721317510\
808461`368.0403501889185*I, 
  U6 -> -0.258978856197953266046447458283144635329627306101727129759092067309\
21792094414311312866716143211217038958370104016037523913628523591069136306862\
93303813260835082843113702853151604912879133388595591435388839893746281432478\
18190908841760398027455736304540540129821077126554470768957112179774685108078\
91377131606503773693179069088165879286780835485889498322292887216501741593835\
11759078249`367.9957914700201 - 0.7142981122439726148575315769669549082631273\
25786358064896374331767491595787479945564787538815414873972428280371771293354\
29114763904099685048876219479397126163831589552761903933701870048935000949578\
82599851677115647955812239739574759313967813026119105934610269603876627160466\
81538208987325653728824817915061862184454942596505815817809819936579028980853\
7764162832925604111111248330904984`368.0403501889185*I, 
  U7 -> -1.639194008798436751561237021016679419349022350821363541249576539001\
56640879977984288090463070192325077495514190927818547106816133909971983885638\
30379049651387692150880693241455745602722981581144946470615167402091621136095\
90194995694169935232849512511879237872586652580876476678944542912318690216497\
97830004510335750189940885290820706712377390365754785453771336762973481708091\
62924280382`368.0074385587825 + 1.0380067071113439717096913296712153966159069\
70165550261163699590513315965335289198666308481858133781736668741504184590380\
34824662352139630056996532506920052107063913231257640607416221315414683965996\
26188258248780255534935335241103319664140308786110695930389530887308117967181\
97418812252113007136501636491802426298789174568606656944917285357404962929309\
3998768449116388624026641868237348`368.0403501889185*I, 
  U8 -> 2.4275512293670713650089742344676550764761689944636441824456554796503\
04528743214933703383120458082369535704287715859515169618320998850007778661319\
18016450046607318296053496673998538036448398876921603916277710068038166561874\
67616635731442216552206788367672106400380529002322334744654656389640917842627\
89515267061644973084696958927638351262053366557672730403726169100726616410334\
0536121045`367.262777723481 + 0.795994479540844252860115558565758017575760471\
97413154412053307210475655637761235641307023231779893078105247440678928871121\
09558293942681831398245810156236868859365609507659019376382184622055161901694\
72445782573007337783406625509820437014301082876263049412770633451861752313618\
43785355037300192174278547828951574131279681955335463314746675429150384185069\
36934930746387385143901866071765`366.81388565045916*I, 
  U9 -> -0.402604921799352773684489941312406689296801131172618616025269655328\
70385276059964947591253538930035356951682839782162798520949612826653852441811\
99068154931968659883358305660551430677000249285820429869808633827281263934266\
20788141162944264874473147315874198661893217810615265252649848599239706197868\
58591547377358001595412702676501182642166847380620644973501128304239426698657\
80499407648`368.0403501889185 - 0.2377480136766756462351205970788767763454794\
46441685753803024853236217175627117720384126564659527160222263184375304526472\
08895257712328803296892494702705949552660737127010623972491154686193145829317\
32244747998342053536763572988171972283506834114059715193409168670987839166170\
05274073627758935942247087289427109478577865862976112496594488891935406936145\
8023807763953517428005491227011319`367.87906553816237*I}, 
 {U0 -> -0.073124240981322517311958913810194002997149216168504528889598147462\
64076123770802196457031904238479304296023687858667637079830902608284328699310\
83675068709618151071651354684413042152316691603113895648214550374225208505141\
34169618264137739262623377502342419163710617640219692272771139521774802378561\
47975726341988924697435906422767027455185697059772070731527191105555566747054\
37345795479`368.0403501889185 + 0.3159086948410061894059746743817160311001217\
92681942717045304287927868587351555734624126709117465741640561829779662726869\
92807011383204826131607461024395704091937128457388313116608407717572221197915\
42827961006863271378477933210589635554790452405378007110889175281953144321903\
28443423042070586233006389632879475978661873144144675361404712872434628539626\
7216888116590149178409078619195801`368.0353077123573*I, 
  U1 -> -1.291500854611431459262737790512990944892581922912587103442751020326\
88628687588475153777898429845138744736078192326684437822947725933280416076938\
66207156311880555372840101415930946223445244598592829783648641503045231121277\
81744156372610926007876787036161196855529768598262343194543456512435846389747\
18378190496264513325834386532848301605611264870219588420028617284850203441403\
74270384686`368.0403501889185 + 1.8211616436833053799010824614229731687578513\
04306451523943383751379153161128455093981553009323575384034313996822546862019\
98565613572664540963276495540583997083975383770299264490570601345684832035900\
04855222318083816711982817440980388122136313887301473928086209593483507309823\
10334317795225021624820043110794894852543790694102265489577117336645596323672\
2402513348993152306448073786585999`368.0202559737335*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.723328836578031572424017957938010398392\
55748908708420969680875499380837763212361956608251723113778838191031561982867\
02124525446750001702999662485490227582831568688785485811496013151158221956766\
13623797097849510063811432589840519087051200449093215210245868143983442183735\
68180634160205884114049927248099221195394300261656717865835676068239477869819\
26520809453733496588607254225561039219`368.0387729085946 + 
    0.21338950849600693331442926587380954803365081984655993339503677160706489\
09941796618408443772149746512016389368433745518852874954772436313929043257184\
25100061644488403713142430657199767925721038683396616790310965734376448585795\
96607055463256029431179086497286662485293644003595082991769940000811020111993\
66693008669835782410157295916342424983705837374251704647962321515640167242064\
594259`368.04035018891847*I, 
  U4 -> -0.480614296093993190928290794836746512347301597271504117616791926752\
67919210468631052932187036275109197257216802721782463939163146933048890654470\
39588612829947960149232809605637084536637624660205505008951655690129682419511\
27116713994652739251613564797887270732925918129513660546262261349604130194120\
50769920877598529820916031755723038336493268556944126296100223800203005283159\
55072578951`368.0403501889185 + 1.8701379476200848911780417866978755301788337\
91486064513914161235832947891746522522679367270296783516322305453862598702217\
02008059898440469948309097977009921267315882468108471624674045824643466940045\
11955956889547234009539980579808111795024456348278574255503209867844403035135\
72537935596526428680766873870839639633767092427022937646126667980073644891178\
000949472025303254425413982866457`368.0344902230204*I, 
  U5 -> 0.2675882105044663349074177673487600898550186396942534497704743599946\
43242918780166690729700639955975466210015864177623405562700501280153057314533\
16004687804871149053314146722498565485054428222290725594134717419228381261360\
88257849116532314118629325275051986557229167069488755094716328663822583766689\
93610127107838045102173866455050785713267035357320402319190699400855572373214\
8043828829`367.8798432990667 + 1.62206244786320054166874616046781786270036821\
30835287104321433977450057150776156736421795284794485978025016294262503938265\
36788876982941356528240149124091266420047251113940345637338321293503007365821\
40297306670772598401912579099252769927432783992921126286499562686884218261936\
43049967455448559184686064445839134559281934153622054508247475418380878069921\
677002637008589740086223453085505`368.0403501889185*I, 
  U6 -> 0.2107670076623401417725401201503498074794927368469897903563769533505\
45386019138086690026621579333813866133558521474935515476635295722232133033851\
77486559394631446751722042483951108819620978978610335313336257263874376169383\
33085623922769111794422117860202249731003889559905511708259479349548296007753\
82654660790921058162850266888389839712129997932305256319615205208044036380575\
9139168347`368.0403501889185 - 0.16315993362460155638357402480002566172054762\
98286761962958363314414936517707688543848702891407844702004695806785234868917\
37237832932165030104372274581580973252810942535987304777983066385830886106724\
83083679812710134867877989889256793067085749775435546845830832508292096692266\
98325660498485402809912250088728381453694509927057248635065997131782844479754\
788531155842234617261327667887079`368.0025772548005*I, 
  U7 -> -1.284217470968261063415303573660552120528921766958641812506612312207\
20624558179414718731555817185101009287313952750949909628849056547031234855572\
53730400879550662216008265217242930140137697043353725031405115289408281179361\
74760507073293537339454857701333552905290551375626592014289836537913568262899\
52054831817200589678944508792065990967730307139351574598160825375081849715837\
56006866991`368.01350450810145 - 1.192870294851771036538764715118586680833674\
39383164984421808092329579298824468461723883091825075911238399177596771292689\
09761954181715109483057144216487840410790650890061301775177023508140189686979\
97512278634713909430687382988588831799925382714882813061106668123072668119564\
06601232010442570502309155091619279116017840774399752639244171655190592205398\
1430389326998313649343736097745032`368.0403501889185*I, 
  U8 -> 0.2913973434128059809958972140627281183341642059474082361917089433571\
38403422026379332965611247622116245454173623649449990493476033980077703434487\
79933478783347028268346428403689699463176348129885306493466769241761523629573\
06341395128866491202575280042787082430394625127862217048176056314762704023522\
54360992443242684930871201875568492172926888744210572632721499757351591384206\
3327756729`366.300558982958 - 1.608872078317497094722257563464026723559925084\
33934353791297836030934501590814808936999656057326490522932890648340324462085\
10706104542459801699705732696227882720162122525790075371673496627524525441242\
91476583718549258962055711536682231378050417468070091923457505239220096269459\
50778611192858505949832826711575002243272352955701997538157537728721039492095\
87825821481688565196053632028747`367.01229945090876*I, 
  U9 -> 4.1139248455731969072975766305310028359426821968511965730802580417679\
50614170378765898552387730322793530632762198075295563186489772556465334329458\
12764217074475750048894991249800494531479538470680019874979312090262972951730\
42531588086029815072544619871255486334185762435339949923486703457577814773989\
27746825059779252581794699930330122931646410190111281870034300303568990308081\
850345425`368.0403501889185 + 0.154278025321924928196641135458209727881621689\
39744216051899504135205475770253562863945614289023862580964851866908658011032\
02246627390690781331996828633706227135778487596627338994668256425843930045975\
43381213314173170362998261866889353186969060075301337633495653453844190131700\
33039672740938268036204396032207716538512674711953680728170178119116803399363\
63817754039415425475990714422747`367.73993053705755*I}, 
 {U0 -> -1.515049378961163648719642737437168698481218810424020012485215302108\
69758383533622758340563288174425743067031294165837722294985804123773558976637\
93800324623516898836446149370410702557949269810827379773964699275232203337406\
78891232926487991156430522941532384203747300273938789705329345962952506998547\
63623040743370155797522675357935129968633026996854023840213061077311180809656\
94323659169`367.93118340267205 + 3.125731386740238478636927390474797286079493\
44333352067260962627468485333323733892058851057391989709714918507618903352864\
82823527704386442466120796728783973972382010370162476810399220386877756902111\
42543433844544146747981074389651744193535827041444564924965140847380233937091\
65588927366499770957432685942449829040703762694689228497169597008469131432697\
13838183493344869786767499557837558`368.04035018891847*I, 
  U1 -> -0.330004135677044158870905511710248374374913454612648803385025357823\
28302940976605843810752429584621486337436840895061450675057859777964510228486\
32328131800421552057775528635349314888522522154731331921990271984310265366030\
74630757096362091138663618283204638332907506490652085880127556861812760892479\
03592677441950042615532456307662337032919329373129037341546912027959945305700\
450561486`367.6862557826362 + 1.368920974075645994420291094147918890731911778\
30158427582284558163139668193429083439281872506281333620157563142666156156291\
38027979081724487913987694126193431459148731793815059350008300810158654796440\
04540247923024131502768526356794097307211175751845841100491450223864267133664\
36027653703980298184572778137134503637741505329028563035026462787107456337911\
93644325084198819674145260113439`368.04035018891847*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.557673387584827050160800422870946231102964885540428579204811700367\
63546836993194000403760640644953760963625605998127764028720610108575784987956\
18365274819266264995593240980134159022628719757467114110085078951617784658527\
69092565062839808825242918876255281153105375144946211086626834402202864245354\
84545239429082151995635019855581392304175945841949504547133697204553705638570\
8623831471`367.69955839882783 - 1.8067576790865247504222205216490855828040343\
38287449278354119217935296603106691579064645989735745530911235169098373639469\
89790620436946476470696114322346090178843414289732565683275277144744555420608\
62348351651539156899241019032394939841446914957971444180986828103981574193509\
97369709512883035846912980326391135741210349047603043213664411628269131253964\
0561513404087766110883500035648148`368.04035018891847*I, 
  U4 -> 0.2889002413927708930833794724634996107002486236199734617469474825543\
38234558000474546259232802470869932841445442326056962931536248007403822190628\
20666751327594179960865164610540000126674389205520950334400105663464751689209\
54138139365572569766111422517551870704861317757925803405323046529932234200191\
70596993475914916268366568155974257574975517047934036688879801709126913194383\
5633325909`367.92952345238035 + 0.3788057256858181152600499181833571011956253\
59754427539465329148349882742646810688061394839842513789030196337102004062397\
76162819050254644921642340252988780705706816859666584008183561562529094769808\
18897428321247445251161113821406313727661195201729221144372762859834959147761\
85190821248888471577313459877240919087401075624236688707299697025848644689666\
2892872252801050499063046819536897`368.04035018891847*I, 
  U5 -> -0.279419635755642643033853248913010267716438339423010394061762782301\
50167099354065055876967132711723084902365116438991844103975748934512549638088\
64672862635492013278549732518323322940287873144963121692193311514947772178449\
51257249283678040573095183985181832925536889778193754676601704194117897124101\
61807558043335354780850102828520041541582423941888909242351043871624977788743\
33515614018`368.0403501889184 + 0.2554671988215971470262203449816149601683110\
10894609389259769082270167605997561628948064168301243253451976329916785181981\
23548873672342723858071620922327694945951778725811264333000275371115920091476\
98970107298313002739162434926586880619677086225970277446384859021192805253601\
48935190904368537462776846684416261561293287019198785082584765418727692805379\
9872607954564419665961552605598047`367.9651258635854*I, 
  U6 -> 0.5575453093871676874220347770954629082503158168031355633642509504616\
63814768955203884308051488703847745381668100800974349997059102186343031361197\
55416695529188600471289202705514103542999268366281124695751649154333846706952\
93057685478408081567116511905188078030272773384992644123461192599520232844741\
68504482981195066905627296785189662928381111535212704952898129084343108330300\
5387042255`368.04035018891847 + 0.3485820198853601529006320779313197736057375\
22357450130906482809831780499141156569142338093875543979631680403880188351190\
85424630170903372222360364012171686925328469004906783434786461481093050178593\
72053491621045029212845658844827984703220133060023244296109911411937854943309\
57620236715649895815461263517445855000782920453371370884190390131935103852193\
7654710990850017125797042453580721`368.0113073217616*I, 
  U7 -> 0.9793615177836668504981241160181089095095628373497549013490335588094\
83815994147697732576168623893352930765586442359632756811561770127157606545810\
06351379861534227697718835607486434077861764357052585317879323432695125595323\
60131437622482988085542417775685050831019525175053494793876195354941733913678\
41660437070941956045957715198032137257824033258581457861310181725749844136078\
6664576333`368.04035018891847 - 0.1801355095117077888196153815972766801044849\
13226801774601287489503597455329978701921159276501280622828869356361376743704\
48252931505435955500728915218010676132644205939297569516943499782744702110258\
68133892213135092658441744280972066470323849441614138757057683952493373601699\
26749816692746646310645794893844051012385163331943828743019534764028650686707\
9323701104404340750744850568678583`367.53273859783184*I, 
  U8 -> -1.252104939006392276826832143213671762262964109522200343827587759151\
09911962422659001956765825681966833598827305068058067908371373875300562847096\
40005973028452258536511917701410802525429481138666153377070525876274198274217\
65340772055831502207043837113698222725242098041656422482550873902241051766593\
51412270324879350236511643814130219167342999607728373810542435111944834938729\
4891019143`366.9940389441224 - 1.29911832143678688574734689470986213909141662\
68343113438159518450866576604736321456838507880472760856307812043171775630934\
79808357075287157081342100703426004445180031108206535303799027088406244716188\
84394073586746058059241611922759131833894152616328557320527903432822383241416\
82065173472466593228530113804612204608159825105777781819262423136012020772013\
426831740292211385309521310311603`366.9543829368732*I, 
  U9 -> -0.712050603713872644098148582519760507783541710873032892387171157790\
91928080314112120081447916330715209706575632243380489253131805213848196311396\
15097041618660267030484427690657596223351472411773651665979189459776868492218\
00113984936847466185504312020242967498083892446302465532814105531036987117794\
42523600333079756789868447389023740881873866895353282977951825933868935925546\
47762148858`367.58815846225923 - 3.283675538698288609100147864442996445998889\
56010520722970867262757586008595283769219455600019353257972323187817776816586\
27812841362212479974741573305798944852831989132852586694164479226111450149272\
56805324215295755404766343007285284112132343912399799745915174269499280335996\
35541106585097698859615469342346974531271157925509592082574312628779559645450\
12386643664731035967090571346715802`368.0403501889185*I}, 
 {U0 -> 2.6157725825728667802359781724074977360925109074732086351490918656424\
42277458654884832685277037581757771218656116296030418035755957104277647190055\
95200784896277091604512432754734721622867339655162103981435999799140679931924\
48223458712776510418826935257660971405416312389980770388989934293220740557571\
28937659845669134281015862562117979379764032124115196434588175349626868780438\
1823454297`366.74541180979537 + 2.5791860449933108265503282494098966829555614\
45351637488259189966656113727158725390774763765921033172220448321051159803385\
79961215189432934113482213261188373348895893614838767896256644193272702649552\
17977869925946851344503832989056357034875754960915503409081907455120241240472\
40088243310917145012070351849152297127342052123903194626451960759192283323740\
0379044158384759239166141269077076`366.8210975781724*I, 
  U1 -> 2.6168884973542561533851396259454960595905328249468730434420350589835\
59045395191035077721417941119641617568356384698588002623901574106322354301497\
80047522422486586129523100969881181171789752085478459853542645558814778343876\
21760867454352863293351080379173114722488618683597403366886389063701318554396\
75618012334854080660269964013422272872389740269711929766377838138685696755129\
0487999798`366.77608850679565 + 2.0623154039726992442522023972019679479387337\
94462278229252973790955961046238191457740213280378908816904171840775293219237\
63418660635659696761453003303243742618807992284303597643208464839572573971165\
27543167257210374753608927411037751270212891527914337091217678803676933039242\
05898515507499443960950656065758094797579130288456601120168987147073266651354\
4805086889233929044870018327507918`366.8210975781724*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -3.097362428997533702992136991842728358216133012743756977756314557001\
84356558815560855721274893195359409344494192922006082571795473371284153423970\
67021301499297583237371701121280608285798754731583902855883328007377679658629\
51585260100621254744441330887767461335407815598454670334006880253975740493133\
50549470840256233594746464480676050157706289807366655134908877172923571392672\
68275716164`366.8210975781724 + 0.4663136025896179584053127541463621923258588\
73738589850909429610067159529920117603812423021707626644649423623016578258624\
02617785617473901987747014204228848214929208610832747839749641217111409855623\
57948875469023976314039931462021947636094148448087687602621700000698123841682\
15866973370116828511782170185823173242592981394298846222209073775067905772413\
9599217298381859884332570942458026`366.2757566727103*I, 
  U4 -> 0.6867547932032369798276393224021683546226435229171838692286338428627\
56530590910929875642728537451432450763465985642073696589421231955710700424900\
25940800259605004727100603377586565325659632214406932424511722726127316510249\
67544196560127022704018747511681474891812898554353914639163391734902308801275\
28604903978208421900718145030373285961755230214096917634267029024476939930631\
4133896713`366.73809946372654 + 0.7109930468953453074779528756668416552842603\
90372921871836382299951358833144967857621161522438197905727559734331477893223\
59300047783945350914346638460685189696235348937223729239256066177562164321434\
47127083157863891299914360632236105386909854417047327102847445683561521953831\
37104918898583472329408363808986001223107829711711900408793309958938312075691\
9915870942778100560964850782300653`366.8210975781724*I, 
  U5 -> -0.304432736488929187363289437052460057244523933032770739314641970667\
67452493678130887664311478276120484690811931532887690949674567863455593437406\
68604488653509758494741793306580922160247190300467570295979028711047843848380\
17233345976265582661849787059258677058438511014406362249797190178448171921225\
21543745249206369227329775894446376128904807847865581630010842954497637636839\
18163651529`366.8210385832437 + 0.5834846789974921514059193691488537977716540\
18998387827879194042804313774938734762488795041284864233608505928809651692431\
42247566113422774896897213132963554820323626052626673512427639686972816568763\
32901158190230619575775499659494887423099665575320603007866581984324880083332\
38865311479723515418132415824122036443336140122673936208127117386466323256384\
6931903397324369918446202816031357`366.8210975781724*I, 
  U6 -> 0.6178785064646013597298828807678884950130010061450491124386302270128\
65455551229207204335876394599895370371598237382521949969972126318391186153413\
24840500150315009023604385009861907988396821523158508158815324946170882270760\
34156171284865728941990066758876075096276897665427703107112704302967628818306\
35290479699659005935874844941703820864824623611430598002619331869153512191252\
5171637545`366.8210975781724 - 1.03896732957351548814261471108347661765333051\
04867531609054012397757692361904298395180694176443968505181402937847604286613\
28973712523819648038057619675278261241304822816578770879073644946530406012694\
75967975949901294520798981053633962532708100616587801830953705415359481714044\
87865035651498335082638269092557124241184344507076268245833460825608593922206\
345554604873636399514289204490387`366.8083086347826*I, 
  U7 -> -1.672476296977492814387144857746606899669449843476993118850051513719\
32519023860169369835314243988639988946120481778478954416308390176392334030311\
06292294650787073360100163678188510915407195618582703789546693455802426956368\
51064010272702824830174016938006367550448662028801036357618318679623902248684\
23654717117167552562108683470141821217576333229326044300307913658917589280601\
40861953786`366.6597639670867 - 2.7072732370744331553608877768277026849034938\
55198170192884558718766086990674187831927432540569642656693164363001824360580\
60168950841993705107290010869562688346739477174136452980179463447003916458829\
86051131357620979282630190727408105923672959815226642032214288641795827479942\
25532237369204073882031119247840717121811932874300922303546472700461249101453\
8000558606637160693032135536167655`366.8210975781724*I, 
  U8 -> -3.708817295735795296303999412877467321186549764754852896431455526759\
66616584618698506952993034334906620256798035925172530622621612098675377630122\
05151183387429565198158889558674081501161756162616472165111692434111156350578\
78043218853418414133145774151243940390644624943290358351424469467818413793858\
69788322747793907881402433122516101299901867130529291269612074052241019683075\
19230175745`365.94642350680726 + 2.369788430695205590362708625629033282877584\
52325206058267746346194843897546872154374396258655134802961386940610924535529\
88960115272961393155426898695955305097451824240187962677620296294385434252008\
74442449340313143619404185360491134616137132739073423716809770854633520323170\
41252238282636482842791742539841150340774546738194847634059978292414589987785\
38317347178811342713955876314185614`365.7906689348183*I, 
  U9 -> -3.741481552361377718916948775475458031541443263604239664398039514609\
34056958408688791415055783415068596946768516196158879859392961872571148857508\
07465037157297306333342128650624337403138494933751647282414043948345542190543\
72038817318713573092143538201573607487311779836356435459903048172149107745952\
10921125168197341459126180740866442996193084986083262365354971935993000560985\
129984041`366.8210975781724 + 0.557664323578396441580638468522149322577052467\
90008696789871142035918355174781021287952565598232328200077050178431937198069\
54503991819147007245003456437931118763047136797964534740342723686612319814500\
81743972509517620768112064832816392786080197579547307038663814557730235363257\
24132503255417298990952934341999449805012754603400390485181659511266116376080\
18768022980680110909703121921959`366.2723715880494*I}, 
 {U0 -> 1.4541605394534034818300243367943378638131048542546170990802428919169\
69390321999873102175880536619124533612956432312783784234051164092140895184027\
12979406320092473089918686478306733764019403109743411549873516674678357441349\
19210137674542829389715535449347984125641667016166534173035865219162608715049\
08954701011558950596458231191095017354749308130515166991271953564033406639829\
3572990564`366.8210975781724 - 2.14806671579603122766785657661999189573544100\
61986689860809253071227971379745940548814932904295185773797848541057773391078\
32295634361503933752383337598346657132196753401038221726601297956755883366622\
38466915441481801690334008062663405860747002911517498312636197134031407552349\
34418814710457677989640036883580867343364463694221134781201034740183184974355\
820644050376913979741531630430466`366.78043754489664*I, 
  U1 -> 2.4418776809372233501248738584400775629609442775592043659819665291964\
51947838272008655004174612977421926820972895511325348098390388929361445689595\
69031666707620542139084536410132979636801606851124666269653071760582736083475\
04927963204119190025795880548431529420867563380936645410216636445809482669819\
49348014553933190257155732719965354472352352971514481851568762036985539778354\
7027862229`366.8210975781724 - 1.20427063036640685252747011333545301835621827\
23245046376282464589646577103567638327287135113271856610065772076584863707305\
75706971957387259214472421786714212070444307985611115022560258315953139678171\
32514613742076895061527585262722614714039745953857026984032873202372359303269\
12687119133733411712430052420787819288537315056109141186274941216711574442520\
994385682647651419409204753872921`366.6308970679622*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.695811639494921555415196298502422097029196894910874905756986319749\
14205287811856918712681661203300509791087057217811852465089626661852615998477\
56700084186018627857201325469442763920366716299635123274540882001204632238859\
98460553643154900512613760871647179872592091721702492469880900733743558911658\
46697571573366241197837677162467776763125640816939115533743875568713897021827\
38135850116`366.51549898742405 - 2.392857372128559303480960686585209776274780\
24946636989798635497559800256349657701283766379539145933187052801078528060074\
39744244870559940186844797984051829132291757097748388262264372517808700044001\
92063724335556734616287881860815657668581925064398384173970120812035378549153\
46212316992733284588893408120691502921481131303604508087715357296361311147412\
44367744808905921529016864118721095`366.8210975781724*I, 
  U4 -> -0.723950193219117110435311874109480651193829403293860277869225117305\
97293117915338695875162134251737028136622460529132132647191458504039120371546\
33068370014189383038126422946562958183299133708694096499628828429178882378085\
05898329436724519833325862153571529124620832880268364679737221664904937292305\
58253372435754195873996690631641179256371202654581397561499878338220204157792\
13331562726`366.66577834822544 - 1.208874641713384811813208449770402976102685\
01249103373852469334317070951237121278006810632495742828598811021755681888775\
13234135936353334610518271928357456718839702485219939294605562365709568542016\
73412737484549091701382592566780193508541170787846137911267114157129737551204\
76203071853490183897334655989255363704766690242137919008871088881562465060574\
65948462951095582087953303776157202`366.8210975781724*I, 
  U5 -> -0.135350983286623113382608325741724023402010901478980524253341307095\
20656149892773990529526292112743327527842549431558876486393506889182738450229\
03286242492559296708688048025960586425863158851281924766391888980186435003542\
52440384583579096777237819697993461860344334996507020759492767107479482927596\
87781580494447683934665348403783097800907304622202553380754468052540135636369\
46032226329`366.3674207969946 - 0.7980662934062889108073540576146229332867318\
61381526244379032588454128030574642396756976842848272543549561205668682577714\
62377671387909695999447280449144795797133130574852762358704818222685051636700\
26036548035673279316896165357788451529772520089520090958507685556525667121030\
06054669890016034652087564640760302788568653795231163829097425710916644542293\
4280350982327385580022347904460895`366.8210975781724*I, 
  U6 -> 1.0043212080354857926982470433982519830380271085102886440788013251762\
25570962931346500247379006355105697928924156356286944860658835408969725318269\
17232379833602245981660231523189470084191665747875928880386173538820985011779\
18110009193887807266036263675901625865848343972281798186789495112471344259605\
44847573093248694874657829530229416967385023996364890836195633965682424512092\
2817177918`366.8210975781724 - 0.30587900456928182968293385110227396514157803\
69099607256649911593850992912855331710150058698765781633964301069043109942220\
62384911013244453274520621291095235554886472352878772756395428755569240721549\
05775686215694819769572464866523778932033404772303700744506770054081866969006\
28373137989901575450078924024003687368442849853738436722391582983954782079914\
378954038298910564365561478275463`366.52681479285906*I, 
  U7 -> 1.5201903458024969260006509657633051660514573958326454131398102997949\
43038049486820549999666582136039081176978373403815898005029343809609931261862\
83429578454103130638394603369398558346616526714881702216988060379658098426216\
03827917382417500631918734066392542983673382230321434846873370088444635448828\
34614203956695507270300709476118666980116567830946307951940774332809908726931\
6696264433`366.6334929561384 + 3.04045551940408299554670296371301737262882306\
15625136697039625561240433043287079732954968491174671963327779491444706955599\
66790461827127764683639525735232903929622992573257530947491622318239364288734\
47699700946206283528352566668751040183340533232117660037249913476973837541194\
63172429508487356663399237061587046151162669373975334704303923770998215650231\
567226403830079566900317145171842`366.8210975781724*I, 
  U8 -> 1.0877817704410471595777618984498529979128491219403647125415343045503\
25986328699780546226342542835991840324062854463113329585776592346562021829608\
14783771020816916940020365631484332627342866251457631524135917510228936548540\
57128205132551814771147447560296337089090910541188736262973507095226675634016\
84382561675447784496319873996056959618647048107570950266254228172438396371403\
2860627576`365.4948370273756 - 3.93045281655982818737135150625028586068827650\
62718078392940680200179514618883255812561307057356275344181012422395597271204\
70292316005311942370243422644737536688569626866399080187177530281181803505853\
24652900540593245021129826361405032539486932728247167353270532873605474653609\
83240932437533591263518868531375174479526225740554027417896671917497938701646\
843473367519727613347392775500783`366.0284422893963*I, 
  U9 -> -2.115552468454537606239997315348830135302765734735215595643372948054\
96007357833537091830056982166516359101655605434320305691308100425369979415463\
21197223729777939382972456002581003455245770741753140213229645199446320909428\
86148582404717815301097306923173216108070196845091964355771797173775044914833\
65319840509622845814483500441169987626820658706127445338418353230608735666697\
83438775321`366.7980928032745 - 1.1552049959406599527808722076091681210352800\
22942629834833619441950625538334694316933885022326930079167104254586906093948\
88177450427419853947146978732921431425228200141347602503207262106763781057339\
46561403020725912047481978143446058644064196420827963027180710240267613939639\
23832318286511157334427016733007019972671824064582929750307900375597719747707\
9279506987339417724678322248083322`366.8210975781724*I}, 
 {U0 -> -0.907661147809297324231029726384243387504983716775395216699159780685\
80763140517315408963985283845755896502226447244997821211519177103812705279019\
08119251163035966528816466411447860848939487712733123771180615835260453889285\
72583053615884827979524229814418918671904994335319034153947469356076119120623\
87831232997108798398788580089113957569425034821487221381425842502646654934357\
90889826817`366.8210975781724 + 2.3677068138791023724664611583788139022444702\
20246422613417474028486591277928261803009359413153448827187708337822351907018\
13356716493810165284116373161248997959408820366630099299270523563251891769161\
40871458351144602024964125093723270689574291554671727398548845957286248214911\
73910991924609156017312666309559217297102859295830404304769804945083545129650\
523722633619183291473194099881664`366.80932564349587*I, 
  U1 -> -1.824167779767607097251154180602826489986319548500782370342697584822\
18047354699996590213420312953221220141008424227605494173767135476667290481009\
39667265762302740621389862373811486650857222933655346355229895417701600814300\
50551091167040611238317877745157856328984835382348746322173494358701894239955\
66498880956918197961089405149801995841906395865314181885388727497950047250087\
82624172496`366.77038360019617 - 1.384198338497686786760965220904025540093911\
15481318849181186067890660530324660112188119356316414893734131029795688162525\
37166951991368311178678569855471954142535133238572557120580821273016550794482\
21607343307782852483789429203434331051399569687006674460453624917858318230481\
48764707307619624676875721589614416406178176758670601099073091697784303170901\
78092577701590868999616224203477658`366.8210975781724*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.520283035114492016167450444096310997702\
90492174328839407237197570621186128561297592625838405995258187693865058075494\
59524442274611087978411987157981974804339043944203314188263981383364898130005\
16633506097377090199352555151953384818672884924725118529032076369918386336578\
86906489372799705329281223458150043890883141790608926533574149017736519388937\
24674422146405765906776621679732197224`366.5029452855835 + 
    2.33342241863430402516890977443288835219344449096704752766462920753185183\
03206261916497166558660601770555365389361626297446432230217174963179528123987\
68373367765652682035398481074527049985568762418881963378543822698259510829834\
96791757799578178610068422669183590061759972451645240871391810073754400641186\
58131759041786923483906050933911521437711998606311917772546122023355338385828\
195857`366.8210975781724*I, U4 -> 0.23512960748319159654315774204744133034111\
29726312527944353005318483240028229605362387891788366470288286402728014508586\
16765572430475074215476699214254138432706469386731747275121953776155979795191\
03127814047524123680550638233172363265836567792848925449389436301258841680980\
87236403585802055769848856463975159590325135328933052902543717327321998466428\
903301393348424997867091967330795498`366.4131050235613 - 
    2.27840134042580650950690916564216950854781642622456487365393607890282295\
40334827614217043727495273656360597620924434049868179431450382314712650567313\
80934836326362167365379595863950553277658572925875488579662524446974190084351\
11209752144059581999803617576501008876387052554603063383941903849788809064865\
19012895754384927270650365918862213072191106064382443842998945159381609415421\
353818`366.8210975781724*I, 
  U5 -> -0.931267716505568707277919022914898806339116333169578979743725977047\
75857590346509315690219799590185075654377260423287906670156835746498677408588\
32663526505910201393637056929925540112631801852412000247082439199367288661329\
07833961541180433080738356131428129715756610700904761873842844502127819653958\
08671646378237708262770518563311901593980238194686081161429792477403934435495\
03018496863`366.8210975781724 - 0.2276828533604230597086945994083569277692992\
01770624634675858949682068038731554620694041656032995141738274036701999479884\
64400925381148788292680872905953867157070219374884834321777187534399924619447\
00804701385594485474514921154377150527733933441510331367824672619801194608827\
01501658524171027410237391619058845420121568556184919619794097686678180380301\
0202882169709309980069976976853467`366.7715038194462*I, 
  U6 -> 0.1417432624155665040043287563507276770517947030039656699424463194810\
04176283350018710424511833051617919636196478768765651957676055986938275168877\
24101388974287732027270706749358710378663338926197345935682572081548817394160\
96193575567720141875732149646023177877300961260685686721889852095014673622190\
87860795843776184992572654844748817895306909994235628108504897159513187111558\
7292823115`366.3275707152251 + 1.20720088447531401597772534243130853603803602\
22247460703977196529076866326274658564447635986794014761663254930712056424462\
52253531608980157215306153054400898625284151343353763750195997051128127252697\
22667353373805901103836542079086304530796010735911739756613465327418474409855\
21930046141804739820941639015528219277353747490779267609414798985684638600218\
655124055699224129351840693452`366.8210975781724*I, 
  U7 -> -0.571432070547086882877288908523719806679278775117215193417338534204\
35479398152708362926189593348742003280594075786026000350006286169180389289421\
59886758375826320820819671635845604264654037642971800475566333958867444499119\
26614988654844265294468464485965870635626514326972357012073420743591115000355\
24984380742124474005538655076063344123370287655964702803307523368909152695135\
32979774124`366.48882179203866 + 4.625998885920879704828644584148097663723978\
49928671624533793148830567945418417603048668958925583012857635377716283438019\
37322678263822420248148783026402504205783048090564019688298892329662438168286\
31837761524239122081003514672369469296663382402612761100875229083627340048693\
00579085140655457977548759415528304027993308027460787320550330059580772171638\
29061069588361512920090772962504134`366.8210975781724*I, 
  U8 -> -4.421507478959590791056136332323977142206490506622693539388321875592\
26902358796787092782936845920892671954614201794154320725248287008800749208978\
11990618039568732605671248816121777671240404628678894407257435217195809058141\
59518639506281144926631634878813173515287556517542957049834487589640806055344\
76644238890551610469722550587288959788074753036886938274951600738672408009606\
73197525157`366.10833328788476 - 3.915850214270330866586416901516880654163062\
76350243781629022426994459913676140261525780696779867801047169019209630020712\
17329132438543563154523756836862691538173729293409390968190413391220893162290\
56633868467981518298274062418104625278688606154364288807390785504651948714650\
27466404072948995110884030764928031447348610909063730147733580751888104492600\
47648610361645697838676500176386843`365.96547378942176*I, 
  U9 -> 0.4830004666238459695583709179389726412535064441289851278876773697565\
72997190390201373320726687400084718560774285446329746186564811370746031015893\
42199197015888665722528565881089802957043138986215636696180723286402062386103\
54131689051848503227772310402486782067718975000109726282475778090004242851030\
84692010436154542051366112436743942066735931177816256101248208895378304167109\
3433007906`366.8210975781724 - 1.35936396489092876147159420045218715755864968\
59131913120285377026157331532146464871913229390419842234269092038822563181730\
89048074155480231983396645700809361749811404433323302354108042415526818576413\
83411893234566236830239612488655412904291724193835559200706516280462472505351\
11092547609481240728114513508386306647522968571750566006521745853063597091287\
579276013240529044441217374387398`366.8123786240431*I}, 
 {U0 -> 0.3264039391632086034339554398252310197751846834727168163696079354414\
88948742424185849837552837424355932866079307791260373925422611157991535620229\
45566473729785489670029090975156125847810163977531213199007027900392270441038\
84108236721767286839080839393359777835351216153254463555068327026497426108149\
15202152923844064370524797061901790988842136818484751532248631581013474925059\
820469406`366.8210975781724 + 0.141165127749213220737683448987673868442034691\
66783331678199992427600376346691583035730742224561758277056080595751545032751\
78536866898968316609691412417457558575402506995675381769538733465361515676427\
81544473983427782455646326878278940194424056944913277981703099708544920001829\
97581996638753528341866763778317864228786976536910325647954783835346215645726\
80941286322343260496678647262584`366.5853070539394*I, 
  U1 -> 3.2397445324450765523739481917833752501826235882802656520192096540591\
82061004600738263263766643042136139073257204125677359696223160191824254971158\
28812798576060559597711785595563185870532970750399643290938894242487635104397\
22222161835726051286268105811056508967978920858354184463268195866357853049014\
08643994578565966951539521035306533252222781595786513537137682295642559813042\
240885648`366.8210975781724 + 0.263204573193493554644556043151274260968269845\
26762917567320339512882895315453270592568361862445749561686551101355763847154\
58595309553347226569347451891207929085179430965684851546450121904770069783081\
60392171963993607186601941244546153301555157724873969482515543835930137511618\
09004685415463499569335648906721965173414111617897121979161370267243905098180\
63947867741808756020323341377008`366.06666551533624*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.951666099542778203276274050215466064517332046908035585300439474426\
72619686739514398806371404683190246923425871435101824173466759012374142652281\
97068324331597173101338818489973223254031921304592810186606482596012356309293\
21878330002507091408716450893210336797355848855720248338107864473023079320028\
38442165606978067993469710933285767695683059501013887305035167901888800676350\
47351749541`366.8210975781724 + 0.4076979695396395159294927614287043188129863\
75432522448064869655549473895235954117847816797752099062183729064024456545421\
45955417981659441849516926161294546185080749040097286855209331875312113095267\
18267768524493949069887324582644054022419015849942567170632044428128430559194\
88650889893697597098627423282889024818723456295023407238376311835164059400883\
6555895925964713170947277573822257`366.5006909334437*I, 
  U4 -> 0.3700717006997338878333732199400219286689039900386369181714190890845\
34622368229124843051120388282166425884260339319262044107100963476105996274938\
50991490606082599445283120570574839409451499179343264729282963245538240385997\
77699116071598901680566751928022910307641253289153252130378319723996926755265\
55407803869331980572901624628191251676078133186485088505521707158300382785959\
3006566588`366.24785025571083 - 2.7448155113049377397702578952667292766549705\
28185884813989471267124601911639537472297353897777376117984305148774174075485\
35351863482243083799768063663600475044838583067784213846187727665889359243335\
73470067962351528382729650817706469293677626784861379429801160500990397205086\
32540192936686510500077020984092952510929185557252257778857692277675217288218\
3248626668402952231956950786812779`366.8210975781724*I, 
  U5 -> 1.1640434058873887162978711930127921983825255703264291344043016060988\
28174347077977864825680879211005410478189568567786206732274527708274758328994\
02772940026131197650017894984363587044552286803956692972306565554136394448528\
96123553322950737523695608965935080996291837830993975411311091756658016355020\
49968350421078537972382115542637985838247141365575322433761740807287368437858\
0944744338`366.8210975781724 + 1.58877075888694239515771493681665949360879965\
97181220595229654653695779065094905137859259847088238402013073652278254969132\
79910359662276717484717445381406203292487713522625070512851827611199941365303\
12327866008157395252755190375133570868842313849343615168741556272647718148870\
64425222323777640658984636023122028377076938303678820050833722097029751096818\
430626879129006806738808824413738`366.78155698449814*I, 
  U6 -> -0.284225058099189540942183259234869891446552070816637774046179329210\
26048269131013520412816809443737749128435438987243460025835452183213058414623\
24039441138187660262006193929404890360939207689711232658862827167604738636768\
87080139742036555511751363742192148423874334344238241516299562136344903584649\
78172684617356943325874998798184379022239093534401085172100625447390033454571\
35251275939`366.8210975781724 - 0.2046059734493804767043326343763139988958758\
61900107058717952357217913674021646579185306293409079903491067619071255502498\
14090810190826753700300665000119834041587995703114075739292938940048433782659\
67393332838282723483505041712960671299080434165208140792072518879048197594342\
60219352945643842664762191289022661009723640604303566731498874174612491623962\
3617217463156977199033999879291569`366.6890396469617*I, 
  U7 -> 0.0231132678333908946653612915189957814833293491954823357774542575076\
80013805473382629564461076492521707063990369379752663554181674803000642226368\
80171320449562253943828386028828921459874590924868106114579050636025415137366\
93748366951528868340286164607248339511951366501059926218419649031673645323490\
95248919119478472035522034020922303273718340498338635817034874866867219260828\
4616586236`365.14458008315347 + 2.7589547817994245492491079305223650425953521\
92802066121408813673584159807968705247085665738390555094447275751133145560350\
96892078562712569695951192870836221923185684806028381368770893804043594950801\
15560214291625020737955094910401142813679603403587559742102343767203716711195\
52666983286150606870712452864972684994033745598027579491420145308973083209823\
5335318568795753999167386682494624`366.8210975781724*I, 
  U8 -> -1.584616223173549752677841664746609753310724040414568063570818730031\
34201472550995698513170137739081432913379168131350008188774862267631538030738\
55808588560675677548609810957354604376496661026804428881953161931372306362460\
58225814801584028035794188237553563354498498872647077128851419776969096518851\
49572715640659797964225071855915569432074208685087237246564195682583294651056\
36617170153`365.6488899822075 - 0.7999004213470157764482065703109238833395489\
41650698296391107846424505890727901504395291613274259455277674337378376637187\
00061828825844483875700053819407494246880716195602084171758971101997964238554\
18203183475319609479148221894179762909022591853052725590909548089604097694064\
40171161272079139964342097071881372803727497193015814295597994339212070854027\
5345302377196699696361031061543027`365.33964761195045*I, 
  U9 -> -1.736066722977794444643041035733773523574933923449066625338200353074\
69221050050069597078480778525945664480715195349936029070028787998541379500350\
59371890587540046949193828270342939646222350629938294290509062311600650148101\
25257050036844306669176149631378905542867825760664108965492137217441262339839\
32824943743896480448082851948385443108744551145089343825832186391338640293278\
68058349054`366.6931921134611 - 5.0291124706029307893476584206213664279041638\
73581314287712532631647268768014215794886510937327087666922641484437429059688\
76525800270186251813922317860115077377160835633717093172377744799390588630410\
16807702829740410569640848104242841575765094161388318752680973536230450065325\
42970824730998918674917907422193103584651705199238856965218152015851406112506\
6082679893783001559159430668215527`366.8210975781724*I}, 
 {U0 -> 0.3138374433318989923770618272173804934428936635413595348781622140593\
22554758900972488612577432645896020091723370230374875694674761882386761334393\
29910880171689109004793163208192485478974330821075533124783775471536329645472\
97318561489007429646467168343405479806260928452560383147277404527274589098819\
62130792136268398804984585482938350261966122067979544108248190630743168788900\
1934810565`366.6823915630338 - 0.61162024248225695773504222270250180074871355\
16325723097954395979733257723673708096836772634910797956962650336921026247526\
77539165364141534116344952353724811651936064710591498433188736492764169789774\
94802885154074335516312049873114855160278379014864217130192433948834513316174\
73265879667538400576720086506241889402753105953210216851012299660583053718787\
627734441286111567287871188562749`366.8210975781724*I, 
  U1 -> 1.1689754984756134425969673235607564943430198193304440778263266430448\
62262127749061028896326927509849712324592231459990197039492952857154526878079\
37753955054654558352162094668646061454500080288016762258201933974041239935458\
22703912956840858563296005442180407435702249071262161160140220254269492880679\
22179006780043706867481751886450375129698442519902511008100778109922974006929\
4331603568`366.8210975781724 - 1.38102264408391891126765612373983406249806633\
22115503891004490117083088532305257725551693223154207434709717918832535007178\
66419243469877619171213458075687831923299541812429507593325299562229826026068\
34129173334211623344107216906453828165306821503946729645534708041958734114635\
24732841823921693520397911804939079662663869143503468115602299233462403864741\
129151021473529337392387759568373`366.8204889914546*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.874813295230940901826352676685963172956014877776077703800988391975\
36183473872285660632680270643503788171721391310797609219871292183569553822760\
71964547150816063862658862729543394895988331185921788869595588006603313350627\
30955528309823839011014157287955442822994502081618393041028406865421359432785\
93136431477943324727917624003381423190320197678087908368779236954360850590335\
97283740484`366.8210975781724 + 1.2940394170192013787328125651529598215340894\
59585587162753501689669235056687115423067680308277464160677314420994854100178\
00765306139009451427533713850663371117925999292270604228384822837581328343234\
32222266145484637659944570028680486807383754364191668917918933680296174675993\
43770305552358104085542948866351429527113300181922342483462981233278168709120\
2343092832970376345231032507189108`366.7077311526399*I, 
  U4 -> 0.2589875587116861569758872127129804003701810539810426928615282318759\
46609123611206355344733177479387999843514926803782646758252660660733558660998\
05574260557156073640516477088815829311459506090812040831135661331364552523618\
65052329153820345388594468734855407726853545678875756929355765674940148978652\
60434933008728503945173815771132122409821233198290397556372665815870101778272\
281458363`366.3838836762473 + 1.131048033335033752579055424223541408975088845\
63909447561994859647377384098497944405001638094959302341658156602209381268910\
68106205594868558820332012641359583022658081781232654020517759042710812337142\
63798855407264280251322653321665454632457847174758791040336943360128828607568\
65454536743923196146766444748251465971165249581733637419576588846880176072302\
41316283092231737480062406523482`366.8210975781724*I, 
  U5 -> 1.1919181254107578202167990666492837202068426515857003098683759472637\
42750647116193694958006203569930892228584012286714057062313395037656636325409\
46938895664833583526223249515313180923519289034977554591493284464034931767495\
51187792864248046278294060096677533520940989196414085411569625377318056959221\
30563359190107262806952907392321687286629156845802971471336550608266508513267\
9829927236`366.8210975781724 - 0.63875055210139428045057166353429598014998035\
50831484953889096447944884331055814221636764061895956398121720053996926949682\
41113245818554040536169256853543012646457081914115642807976845882272189643373\
46112565331368479789211385479619760429017621797166420465567172136532037873591\
56944126788053694305150676478704706330731888505575555549322956915447446673585\
074772824609333696168364837584812`366.6438793176633*I, 
  U6 -> 0.3136182724842756665003902489351557367952453114580867782576535939305\
13967844542302338741533111288635459016766786500229037366927683496514605154423\
13186137555304462356903289383572378491600300602558024587370612269624386775109\
74733381540900996752308863915269345891508136605313986038919863035156523681544\
54862331846310681396032135571569166055914950443642410422348453060839501256382\
9850766615`366.7705854986322 + 0.34305807685434879886538905310759669320690090\
08093902451318898506939445009366425427264650890913163023803382052933780448939\
95202344834799770801180784228822260760807285195304117356857170437442940777072\
13687130631277522315007886742943033086048537151960054420101388791844546936843\
33792048486726381769927954823620676569679876467834949886604279751028556152458\
168921455165905465779999768966855`366.8210975781724*I, 
  U7 -> -2.371743357710303792461110016651076178800766551395948315842065306457\
31226495622122407867930548367333568023736635408902773013420034566276392048907\
66363559508549814380706094507342102082297995063354475597554841436850879039541\
83698347473518445248633438821820216914247095028803721858758173916025603587288\
73142394065341916749086146330618210940445855487085635853674085038072605378958\
14980353575`366.8210975781724 - 0.8342931806913540556964378383542051118390819\
77248569667559562382348696330618118061501813831202458767691222081447839397538\
15607113019646902556848042147438539882428304478144307630022847004300352299124\
83703198307698180360613793623177071026432338927269433405996758567187444313740\
11333350185222668636977605518665696483403750801375031514638502759644441021546\
7765603933902272638290239694669185`366.5617719348896*I, 
  U8 -> -2.012079436897087396748753411828373947753158796366567609455712088303\
99881497210024498543536290061671753434019808886440792269288666441312720586485\
68079075173884504414846800226796156759556783433199687082483496596149009580795\
01437846637323548123213836326918741832567599621832205217159408652755772991958\
33895086383168549218257050551086063832583282685778223788637660151176449729919\
84562942272`365.91004606284594 - 1.161881796417690745083606976668240944467239\
88411782361294794092678236160955248417876954934494696371030815737066991492552\
68600356374518999150645622348447945263114702882962994626933387879606589182650\
06211533406449993327328563651989653558714852300699162197152220945771627861654\
98481556987188816167140782543899585658683455670202391201596414565637156850566\
67117929689627672079420711234370053`365.67314514011935*I, 
  U9 -> 1.5773987136155551785986415457434427653453057373810820386020884958451\
16511961701251662884089109175570424998788905279309480669061494081010103107857\
55107820928887089272976877338079858515027551284158622202784996941344350413955\
41566843730773688116943916510258145409389375413774678964747687764029448641542\
33518963659256300433031850434580977206437193220476834885387850454215039821753\
730141794`366.8210975781724 + 0.738135641097712885540015693488590168344941235\
95769110918154975810019037795877474356864824444037029547071354939365118475178\
63113520281713505018342277044313318186925255441652995650815363938579676554687\
11372023470395203034486783755873599937703717333620187242321172029289771613970\
80446269764944433704204641744632805896743772177084534931706946876913141431238\
47378520079474630307942149939671`366.65407189764903*I}, 
 {U0 -> -0.136067727532098446513814534679048691121738839252765087517753835722\
28294413015333896794538352316991456099108404244644408965602780443560305864789\
76095997104584403082600289815486019942602525666916864492306795587580054730743\
60371969077514488887287536788551714820181076650603958878049554050252893177057\
07560542078150769421046867941534940762063524833750154181341599877462561051448\
83345334033`366.81955587622406 + 0.307340968491685449511737597969210587749128\
75510367343098503355373391247334807734838838832816112863448968976643488545579\
10866104103249232492205063787316504195081915404293429204772417334010074363267\
78420585591818649145545170341981869836899265959396150920842862014985932594822\
85578681345448465390783211977524353919651132496956925625977745919804984698032\
92431010781361943998255836668531063`366.8210975781724*I, 
  U1 -> -0.892545870482289168241064372072033003384172127086073998199119122143\
09462644703673156569868210411016987310997786001786848012548008444572397302920\
17761966685497586996126068167325421899867273896214081197276737905873573331960\
40253753800213305499755412768085888334222088859063021109028828956901757554310\
84048199598007272611147032407301025354779268641819960184907884355382349347749\
19667340127`366.8192156953088 + 2.4615200452542001217397377825758977196301032\
85597379557400066602001861712174215738821266199638855725234226548316805828749\
94171921786174580496929747959071789374320892369936188240875044086405299812439\
93571222442174083064599277899666828863198660955744622550988538020524604720757\
73809331707069853163391651473693211738887336602509439930805827248630941559914\
6322373143210189705033378599403086`366.8210975781724*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.243119072317759269078312362492753635855\
75038334265080350507047980463489706811683069089747932410348755682766927966858\
23833075608378662321792411063929302770001654076346143623703089569038540430444\
98320049708324116167432337868030669333998231314540745858653942857166120740698\
28300140538205671731126312425359146000236400211457446881465242278017877287159\
48194932533351829402111601488829394226`366.82103088934446 - 
    0.22217405797641545892287028124243970971076539264068104586659642594350768\
89694174042918007811872109885759152713192956036489239811567726955450898874287\
19166161667978597840684925108684628757402868870286068138380215389193962312924\
28571691839917198753760710512788003792590932140177122470433724719054509669562\
93111537217035655962242618776508032515697090877031649597209510523121688425110\
849562`366.8210975781724*I, U4 -> 0.08297439575099939251454889844262192849906\
66919837466343128127138415029704434667532873449558242980027514610875684722818\
37862421528069998294078290268018141017922518417331218036078199463778131359409\
90263436657968765175895117500150540429444327665853554046806762917839452495817\
10665179195786766332264195061396572765482064471753046880806421672877287853578\
255973140313580924443971238185953163`366.8210975781724 + 
    2.09307892532418737151678358511870241357071554479677701667399742175831319\
69024114151531824231927329843462222899310096802253749895245006858361968484726\
21444138152201002640157193151560473560349985376471762239725906518776510970319\
44457293084945355801484151086770200484961018480070142599069000796177994038684\
36590421201266008019987601382428035305840929694990466071014239118419137099496\
19726`366.82107153212155*I, U5 -> 0.70803781209581337236703263831356841572972\
46069723527596099063495524623782652429192050686660902664790275497777728469452\
90187976959457843026438139419207242085229107357251524953172776952367772814837\
51399003168514725276572612871426160557576452368096170697114060684160375373430\
32574102888837870145238080445209132444944169775365607598275050872649307131299\
057443112463583953526158736948525293`366.8210975781724 + 
    1.74483389725370256286912115451062925930049332156282957404184713424180648\
20705422499902763030915871355590606067539208991645431188091117087346304135659\
75078809356206597395231564054046332448460869253423552047716563374978519345845\
61485782053751375623542799013987614837260531778769370098969218157824890413493\
43997475816375173180299393130766465379930106024690509277021671785679892965652\
154347`366.82082108536093*I, U6 -> 0.2437754163043126124995998901471683754292\
29615735296802651292097106142796519072729610428881403046343874636313962674435\
61991345972491344220522832460962852239676022290834220173251425313920082011230\
00580105497905959042265338437388226856312113247694279250949008072125539964823\
09675504405073955669473137998416756036984671505123998338195909775840033446036\
3755022645891765965748484551298885365`366.82053264249953 - 
    0.20178533814946717205800787099695344173185159907702279343257368447658172\
35107487226678840377152635894750981830142698057411924407378064717804957349004\
09957873468675093874057341790170608726527725794655891287264925990249962804949\
25005706072057257419074716495416740532831775797355832309414900583192846615248\
05261516345489745921759177026974286347623681984639768710103339881029491337768\
071761`366.8210975781724*I, 
  U7 -> -2.098736441499370419151958043972797591443637495676729428926739057706\
36516029513431480248641838246865242659571575280423796223579858067389702647038\
11765028761375619729614709388595473709167745208815421915569540930835581513493\
67065047649211148359773789044629111456121472483653005119947318581153637359224\
00857871944858374071282073451702465708972519396985587298200784126045742787029\
96781633164`366.8210975781724 - 1.1299038413941398489708676604575731952313202\
35382728479786228294515091987775985319682150129578975491073176958151483671866\
23245085572337662270830875311033797456817872296305386434710827427252162562896\
12213120466375332425739447246827082602546827926557349528610352369371109301800\
83457446321625308822095207058265820837232433857272416723713291892729192113630\
0387635480266843410475885041797624`366.81982956741416*I, 
  U8 -> 0.2470722319108446999402947378801430019004819981183829801782192825273\
47829570910974085948996110258939161689807963679822103602740136009513926757153\
15385673144221417241493811168927170090408211724163649447985235337604001114477\
79524048601228739663841521463265226891593882209304809715053698547733576617903\
87933739824239778442840686255758735622344404999432459338765491143486309834797\
9785966098`364.97761486540907 - 1.7830503534578284304047962952753310923557739\
44403413613047404556974431841386994042928057536617321422096277167281342130770\
66928905343546585145079490139540382293865958226097523136078677941144049171425\
22391440089090838738751788210737678619341315204741515130016937862528966021241\
98914695373445501658131059068552465235931670524502611433905368724156863589965\
2468162181323456031873062790589179`365.7584919231444*I, 
  U9 -> 3.9145676935468489621233066369898668683822144008946789802413382515855\
53764568215489595982892468273206952578757151404477450565707264877738471515053\
66955787844460155207933325002971001399724560446145845869151702886893365623490\
33169625998244891921166969207690830739552195822127648095594720062160849905308\
93903484339981694491723622121056676031902224530901385661015818394952578213627\
7467544964`366.82092346136204 - 1.0024955594080546195201292434018472322698171\
28434169584061840728479666141830873531687899438493867574020544038501048142375\
36674896707134703393908421422756980373634894060327655830271612118509716618838\
63889531982953040180703545316301601211936550066362027887073331012642931823220\
48014578402677392211099830575112637219533593372069703111549658948844160940859\
658147040002771060607216325394136`366.8210975781724*I}, 
 {U0 -> -0.323884699292699617509651421241341701998235435713984258374336174173\
32139507992824618439027214920369348428664006088463570224509133022450283319286\
35657925121786903029745930363508034327110053883138699668458640126512658975190\
42215514440858212189314170979039079635142828742107744621031377621728776364783\
90638889805500758867662349345637003316349235637375851498312946912546869968356\
07263767175`366.8210975781724 + 0.7476429100826367775733685604680965058966319\
52682803272144646230798182203102722553151970991844610656984199186226915419651\
86893278831483287902398823224944963532504764070509720867612973062267272519270\
40020545847369721166303286465345938469354168695934865576185662540691607052570\
87221216783684508078837251166341133694790606218295399577445986225843715874454\
0237124619366975082306766724895058`366.8092574444343*I, 
  U1 -> -1.971658070192016777123719653905593078782917350227444784913512670155\
35241145550033688220430337523608374554389070141121067491258192741152125712713\
93856459946784331607283378584555601751159884398410048287230471998034536689613\
37780609414461968414448831056457636317459271653318888699687684351423650920039\
89109407132661021188212565186781369913315986192653811112381310415035111134819\
93774643286`366.8210975781724 - 0.0373649324576128523112529616742489090399588\
88769331306483573492362756160572176370723153649152508988123381174564777115925\
16514223384143072144033341768706366182037574072094902496259481028907509882904\
78985864760302762919528849510085336225574204481084363448396784817234818231862\
81912294898354273732547072667559256221332610572103230639758193142844979038371\
257499580988121417844185202330168`366.20661388533773*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.440329366296506159631595469340334177331\
10613101278702461912755818338000868880312041629153411222500043245286834031566\
29346810952418258491793695630612232574001721675097029208221966754645327567282\
60467434052070312267255552555910830543956361082991027014689186501499025042589\
61470114686044179538545720693515138978841205850901266795327283825271957978225\
44496920010784612992575589658263975148`366.8210975781724 - 
    1.13446070406461373482142263259638147796535298307186020115485657839582266\
33406014183344187778833915735314758345908589621590956401454031851558550199776\
67676725320876837491960504823041816315839972067245418973480048811657595650543\
72333062740621017463130043462927513474939835618415603745472851320706616608090\
05498797204267631890195772120224261838217607366506867824928042878631686188688\
063315`366.7561004622794*I, 
  U4 -> -0.214395599738950213968113251014663694083621554741282067253270511988\
68017119568211924938896779100342950131296503900394955347984462817414015325415\
76703272864758139727028680113288992533858147960914741155229750523550208288856\
40075082564206408948475176653960357767484803546319583786535904292418501421654\
88973093260076329249209550360153204979088663095287855655522344856419067203957\
28328724884`366.8210975781724 + 1.3306165600901217587179180082623925504204013\
20986154607665755635085929876869463996165228121265587297203000335662317650273\
43852172197003244227215024644465966849046114912443072496684920031395949401405\
21833681674782568755122719642123170685637985513976978786987868872918767803153\
12342556936090762825610025866071878770875620471469911323001208210230823206099\
1694811589683339831728849137324816`366.8183071396089*I, 
  U5 -> -0.209233116134021728298539432626964108932223328495796767603247454840\
45039719316786233714924652815844760784156620142385920123405391094602953067739\
56286725294010677270039590178741392551837287725162399603244864069086771840865\
70296511138246719915877597090081140974705693381585064956922428362537248454012\
45546034837785880014379103998516636444165211400150316328699529866243293864275\
34512971728`366.6464277827437 - 1.3463925043987215400508657887263451582944929\
15813036523930053220565432063945339074563893910106991652636709330946680452413\
67930452922068112122929894319932489835873143342208810468458391495743705693867\
08023833487231628985298882203274554873684143899290036412734023633754366545683\
61435904345014981404407778930199042128599993410868073549247998126921598408012\
7664974563972764696904431110263694`366.8210975781724*I, 
  U6 -> -0.495379231721318262091756353330986846870181427681192942769450147833\
42165862229561624779231847796483275194212866949571263517183956347312788918503\
26944718124624920766889182881509111963671167285985842074573740022010573202377\
77081262527423027586249945328633175375047216245083066255800825703904954255377\
26881800218528924597018461761990466043925852041358120699638092634207508086568\
14012656476`366.8210975781724 + 0.2504539002102648934840347158234720198917317\
00778278621315955003334111139531414844187204919436559460018401768069887484708\
02085472451746192123656709259582275052721989749892656038216448271856658203242\
05803405901880975078517227197469244329403276777478492670671363798733655911368\
64665924380281894090489968195499525543734403444752105940788613428268363986289\
7539508591621606302780866796055184`366.76117336029955*I, 
  U7 -> -1.763435977046620342594008179156659370567636570804778986790926724792\
16999543257195960221410117936771729446135276097661582285424826126875704742670\
59792805360756191018152747840890816601847661953617324358542032161629840224027\
30361467045868706677635681213619603156133146761784260593505020489861447411187\
65523629273019752293339941626970195596073927136511857888555114727247910928573\
5563831523`366.77872888414674 - 2.4582865377418690073816981139054079776097266\
03355445453834781573252077783108480636656642563126284604202675686034895982206\
32182434143126600693239025648556460831104500097765872906370104064056535310213\
81218897333333087920160726351680395675320823634112972327277153385633032821489\
11210499532217413214335575795676484152428316380895921406200505092708900699056\
2480368710373969408779483077744939`366.8210975781724*I, 
  U8 -> -2.627115391145478317530477726888341519200592902892734161426934117854\
82270871392995843594558819034545088663799429332549189273768871095969581474625\
69371201717901251241910864919786380653219825823391969279468528037140614223802\
50902817708532772994907836023298365812973688779827917802897417090252126537121\
52242595347723705103380911105439410189648144968975692687681453318864296458559\
79353244401`366.056140984123 + 0.92522606865796552818700639197387127680387700\
12341595861898483793226360512511060714180481379255232286241567658078495963559\
51446691242155947909199965272140595898604278156854975865472162175781118541064\
61588997504819238165030847660750916911378322453998955232386601221033585772542\
43489604799466145422264333701781542136648118045595666815706272242055967211465\
631991665907252050449386582138461`365.60259427603904*I, 
  U9 -> -0.175366920707901367646661539495768657565402747388326975753254723315\
02726033455216580206484111021483705485674163285803248937659620768809594048031\
83925675134448080064814178173659760862060171474385125358258058894207856595159\
04350044120210500176931723480304417214764339788084356635325846496733624872159\
28829423877485112601074743634604385590365689696486818175527570253621603258297\
17876922142`366.8210975781724 + 2.0215881861498609610599750815024911988066976\
74577358637082664673119801501466971408315007553143433579411916983378002382356\
09747836220067951896019830943446025571005565968077361092458431678765360399160\
15376090432039047149507699849822501102882103589571119932733548468410834785584\
37693439382369310332579284496886169716221557058480750753818329443611232500793\
8439914461271624673233832089346542`366.82081418675114*I}, 
 {U0 -> -0.759361084357360046652848895382919618430697085810189295879371666122\
26667044394609027187733173722172564953319038612348999963204336921653394187322\
31978432081249251072085871854259282264490771514949696200330121642296737534024\
44705814422845336897658127129379203081861342709917572293683690868695412225997\
87287492652548462180944439370814853634856282626975042911940430737598384956008\
56405014032`366.68037037069564 - 3.199035949931767234669177686959290037577501\
99695436113142882528117323973046988182477686079813594761145842808506547034119\
94402484287269843390583014056764339238689259246829152426065897376712039543683\
41231835266574109365152487077566244958904262646603853812638033864704218148883\
84380600951852767475059441027382732171749011732538242250024294333134384311771\
1298926998975985668385623839631058`366.8210975781724*I, 
  U1 -> -0.685716106374716820426757479153887180754075301887965949883430049553\
57466483952658531288833842171781674585545384037948410858899704261841026060355\
30979413027387532079109762050788635404849770488593543042083241180568003525722\
23855217177782131992288143980056461532234241697876394075517698260756176962917\
33776691232138916890955577231415449320923339268365706134284500506922352428099\
22974319474`366.8210975781724 + 1.6975449644260534013504249744729679653949573\
53371736374519669750193125003012941609350038627808202929686980546012899380248\
50024164122759131659659676307530886917857270650586033789274828285814756608262\
67924460687544748472864345643633703343430352884510677498161043874478433386407\
51758486033251068192104166687871634882188443832608347706491691647113189417505\
6667773944176757445182021432475557`366.80875724763234*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.282740619515841173069286732166906690635764946883981637462165530388\
47048590842312682695795833907782697250124750974071785646791807260049191334033\
72758865418825086398247028477119352197702989120076587418986990400689925949718\
25429900114078173526194298113851778224542354921160435505128352721933096225469\
26504774561175591311379072294354212192799016317804796311913709236028132129442\
76106605319`366.58905147015935 - 2.175809095690994967644572501292969422206813\
87180086119568644911089812512017926507558504678496546716714069442873559216379\
47064054851452178861018265255981624222419231507206061668832558771136806290722\
46288571902884768563495906916113475362393682100609881625821435580585158371465\
20327463625705900876700197088804916404715243654782250308627650779382389645160\
70045563379556816780577355108334384`366.8210975781724*I, 
  U4 -> 1.1603571038365715796157623007338613906964930130959468178641555379407\
65720272551115565593497800836252790780946714783594445966449926751688540824691\
62504008352144308702364753610458192154263269707586329547247184897052482176065\
03759735151133609033444446244289966483004854174052473629750245125628082320670\
15191328745806808008901007900612787255608528974199224583249770279283808284011\
445172049`366.8210975781724 - 2.504661148527868899814782722690630647646531324\
32733919671121974072123140089539619785088312700873912171151417838584821510053\
68611927210211355293883506785800943523652775270045968165257904588579938593810\
15685681810012079996615486629548955814148201716051389333084266156888835934602\
93918297514705514533795644017240295894956664059256067169406147955376969279171\
61928507939003820544805821485811`366.8064364477705*I, 
  U5 -> -0.581356010384131634126671467775420728988838859187432029034663166148\
01659137743016553323729519372853539819047848715685263117853900510270955190444\
06193215315870494519904359943162078397854422097505871122770123318197531514940\
29297377198887473780368826252272833740617066082693738955287224370939586026466\
70709340147679889026296422428900748981110735109468159597931891162726232245271\
12229375776`366.8210975781724 + 0.6821919641865727515827410868273955095701423\
66805923329554134525960771292705110473506964436666262471984654507522875869823\
47599578633847245857993181392420583512904820416365543458483548242189630365926\
16657878204534868000730488549752842804058039216355910998920641338255316189624\
10398155286392513574567279474528885612236416384812779008311815254614202438321\
7201561099386504064236914453683586`366.7915239663064*I, 
  U6 -> -1.427672594135233938803571425808343541284606722203648571989617730534\
12798702668809467851678187308525225227418266278322141687321310635081926258851\
29724382815224475392042447581208582791261281742325268384411259952879842609677\
28809694382266640288780224749162994099945733026151726740983605958647306975384\
60431410523239849470818749598844337838951565687844725768259439734125398470530\
97718707337`366.8210975781724 + 0.3645897143926603310340570271916203773706108\
45752303755849394611422809405851461946541140209272382991898355021515221709039\
64354374494479802787315300111143039294739310961306466050750705422822236524913\
57831487597105623980144432857896421220956927887361589295667870182654266899577\
83165220497792801009406597619279534704187274762721219211752744163019105397855\
9145263603038959353881368122662046`366.68912402478*I, 
  U7 -> -2.325063480309890740145768871583831670901480227369776295741761957084\
08985985207570245147072892247360177381027031927884266204941090664576378176474\
22881314730428464928376188181461197060127578274896859668931226320077326491400\
15812539193453111937622412142742649243926122802673491543822564190891227340830\
01221100241617068103150289497415810717099029985365135619915734188449021093536\
68776163489`366.8210975781724 + 4.7436127719794478106784494183331614849926668\
78712354308568716298135832060548074108870597618937687006695227066215852863792\
20155721858300629340660817218081867199976830416525281239915116901426026550732\
81530064412489982675091916453627457166738460926744576434499166716361979509078\
84153599255199034185041757159343720318408283996471033007526525143858045577441\
0747431553819416975574682735348243`366.80538961839994*I, 
  U8 -> -5.067263573146835844067904912593015969246482708593351170677822529068\
12135810541470050378254977837878008409643827565479945719011570120625324560826\
56466705191784970434833997902266758054879374570502970127946724221364743081975\
45621523731763561081784205260384533051258227779174529682104526511268609820644\
62368936938415404747661961383045673861559725425265920705115498239704771196293\
0263624195`366.1356769330173 + 6.54760906690080720513358388576359958581497319\
65344159051579262784526343855066289370303601963575141199404533095553741113901\
67866168278586272068367896910066579239234284498552621561580496874430913809760\
52444507399620510818504788364570512734578710470782367099346004639535326202266\
69049227611281882824313371284492825407396653861281705407488874244673679954334\
322945548562853045389771167211454`366.14068222718953*I, 
  U9 -> 0.6363841188153594691375352465149675368552981125532454080039158610210\
28481852732667015773321930825356080740863437915162138822740269093672234767691\
88648170779501353467349589317893518419955573633567927423262870873859090607396\
89300359501447725123935219614483233748115656484409399164088304914396208164446\
26702354539957742773602062087815443247833053305791626516603742678591684904300\
671470715`366.79474940643985 + 0.48806534216440944711913079935616799261527448\
23422011680804203644374638402597021146943149802974116989156596696394374916457\
52556494093967269155612985596566058252840160638420859645407840911206269185628\
70899701407463566578539687437848800292844032376872318389137598510704668445805\
40866715902416764841874405525797969189434285917829204650229197580977472496331\
054276649287029345977896298257322`366.8210975781724*I}, 
 {U0 -> -1.221567236614752079013674071165288747332450597395998437912236184526\
59978736535144945926034313912212890842440716113996805307541863197206084305355\
14968385101896820388880249245900031296083480859547884634593497269686564915178\
60315706357264494522465458689567040328185991763157522891645465214288540145031\
46599328913902545529130513897361518062774490298232775176332257272148170682292\
99617225521`366.69679517895077 + 1.723769781269061238164550191408071884136444\
65370631024324558186067472816562501540584176844967075967402505418388231642116\
77815337275136483896617805366624048037514120749184344900957363292676049522762\
98516256079282851473676978038926907308562405019212885995177353045656994959500\
02081915511204524160373828527052771950235416541692535288177118245620259314890\
80438694184999046664144143978135971`366.8210975781724*I, 
  U1 -> 0.1680089998842780620770244129811854280000317271577550650351565919656\
31444578152385978614648896656794955509533931327474762824097009124519980569436\
82650216883071278007682893503503068534789531778574203597330497793284224209493\
38296054903387879699209694332050374503124188035734805175184666288045129930490\
04967081271309255209715717244824848221378718304570441117217512726455922014500\
9201049883`366.4087779980485 + 1.32961211821882879712469412934505887976339947\
59180367447402884238052538995936757436370842738020821364778960278832255230800\
74999073091185380370058248570150044090089774322515025173835912368180587250208\
07027922276652595914451498641589889661855536533151071545954695896721370950432\
16676992281153154743447153559165804340493675062803504645254753222527783753666\
299391013233575371560928811643185`366.8210975781724*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.039807667032771762712683045738568358247\
51445251353932126848557295074032909571603745403268893329141692881881770771608\
57363927332179336544559794883763158041587746354684253823278606959319547784781\
87810530618632889068250389006779995087361556354079976960895568634489534472850\
54234538504696963438338737336730014568284909251704098201921668536349061621530\
86779222674695138413771184367596362819`366.0371760686037 - 
    0.66080175089989822565674855027160340028853170559502815403753006709374630\
76077287849719755145422357160636543229962777105789919791557439967621356136730\
92376015297723908473377491598398572028825215519129176279739474298196928906605\
51632968090172014845487365456630060096434784347666389038113888565515936035114\
44149625767062338248741971498027245859667316295690225836714792519463226203792\
573384`366.8210975781724*I, 
  U4 -> -0.370685565670240579493562820316837975864453566373600136535705938059\
60664846574277333486284374256852974953536394861022614181042056324893880971083\
26724403481054503876019337689036353470142678519015748196970441602802056434399\
95317986400185924205463122483252974283699687034938671034221229685381071035530\
70664373898766306540139809616946589166479447572679757989445956699242943439126\
24480748915`366.6526895890853 + 0.6918078614126834413418452942636363221391112\
27172773901876682784122280671147312288519293741644509830418865111023763755277\
34274467982456483174914421397356321114552285011092283312873571234345772933201\
00600532987774617721502695531350155429274652423930175967517292122456402225750\
11665463821784906762627475292639900133652674508040968139775310032735489367913\
1036781363753976243620600715609775`366.8210975781724*I, 
  U5 -> 0.2021655752908018419870090921184857974403441846433888275839710084862\
60974636432865427441155268715443718314855742816967906903810908833591157194030\
46535674409797822107786917820214901314954725580404678094197767969321810872742\
55274412062498931484265921268326158582660280838744744341296099544551142166530\
69709686174168514066419435293617163011053356204386922907922340915427551312445\
901840282`366.63150427190544 - 0.42493596945224678430695537350072096155312193\
74131066227109292814812482124328659712135773994664516435030936832650545216433\
10461159707520392094252016000224259474883997029463239727326435579659399300337\
64527499545254794735293458658936904616952073430403733741475446954638402164328\
32455886577534499159670244355371082544053483308869989558035141803303684345426\
875789641215034419578782853984867`366.8210975781724*I, 
  U6 -> -0.468998237289037713072496050894830808074118199883160742834854871197\
12784818718904229081333979032681395902415148286509574815525690904486847275301\
50612747857185363051026448626150021729000414997269642610974518524328552363951\
84612738425695525829899356053045049935345131771361604361011911265429473139326\
98830537140638147508726317145667532231105112903408421137128186299388598180636\
61724246546`366.8210975781724 - 0.1647656112292829915014489369015435452422217\
48297767884257778181542215107619410890381966787375182434986719956242506200301\
64698208482811492439665633540668238745373372026660281799187238693710702995432\
58213780437186966799678676274727249811887479422198888193469791553806361462536\
34297418056427330250996967154185985553561368741425514704079559975342753970744\
8115692873283459715647441136284311`366.57064060120996*I, 
  U7 -> 0.6593205327680706750559955978391346371834074645726009740860680985184\
96235444360453653588748154235262010100802938667278572657026670111451142591213\
56036287542223394709928971068994140580426842947839349251433385552013579099644\
85689659776683798118208137071801515952868950754015758794755432996271887392251\
74575089899394329415488774069576208105840226690956864282343264472800285919685\
390200511`366.74009867734355 - 0.66393714420601408914160531549378281775682832\
55124668034274913913103554221008598333827367170248369722077854313214954090941\
16336914313407154278574700977261275237576504394305996708967010367349520307593\
49306069729539132006377152131802410554774064647537897666099361698783284518347\
82214394052975613906366010089769146785139250304022753450139576144549835372998\
891043287025743609272943339470002`366.8210975781724*I, 
  U8 -> -2.187970734696337317311800590674823272535794697109938231295087035333\
77559018755309481800511349481886239270850972752677206038007236086652841162432\
84854352591856072520190213082861572459059166443095510083493061351265973267482\
00921301789014753892598424362842016395576614815257246178343350884215924282780\
76911052689949247539776628813749315786690715944442398728354895299113718419431\
95265554638`366.1270786148378 - 0.1828805737033678840918595477504410477020509\
65065465135165530962434040089271561403586430847955854259433419123465743213698\
14121109341179212527245436381669533691765825686670234703591133469412458657996\
54406300173079340628156293372802512348049618145891552472337941193888230745675\
65999555326556864125686394880888100712981150934464929109254818186954300734418\
1435974581341873229791137030137885`364.9842215451663*I, 
  U9 -> -0.484018096357625125607485398193007521611140617579917271952382127291\
19568196124822850301833046912373866044994343868151692665823724533969221418064\
68255680997642087376546583608065607172199455861529512320168081212053562931170\
24858084385536529126483657507438422973722901212257026227140955583634090765675\
35068474916771562520844365566439532605958336102380254444773776645568472677662\
0937732057`366.8210975781724 - 0.50960913371035534617948653473273877118657667\
74795711942331124936135614745139413591943834561817927362659147236136772424618\
48512094839775711551847133485832513911270859040688951906553248298594616225583\
45959815489614448565211833712336989437817093562118654774966036001087828118303\
90711331752058579088003411897130763410815804334328364321329761704072078971496\
509357165220195661695799714834485`366.7465945628341*I}, 
 {U0 -> 1.5800449510530795604017451613308149682135977724727747259936730741607\
51455206668335157567101951638252671246624112649838809145717806274996489166487\
51757579457085059865710335986439417029511375502674414051441583538622405825690\
35458836662996587695588767845675477112365042657208356490221583174642817742901\
55755923322718316479741166211221531137010297774717052024162354801219624101918\
1114723037`366.8210975781724 - 1.06513336197887793295761791580983693913578366\
98645689733066012125415947234940987795677979239694856739024776149314594508314\
79328104863538508681095855862283908825632010226210371793181593893900707975134\
52620367113079221424464537324507885075672375852800882076083714698148196345273\
27306126876858254445745829847365283333995840251601049439348587260189268250637\
342164892760866643380728400088334`366.68276106150154*I, 
  U1 -> 1.6374541004576721708346167741127447395362253653860020223868956016524\
08845355978790935395861636675100060204757238104294161182876388618262193825042\
49947357951279232060685529730565227489592517303302932505812216975232238809543\
20412816997487746846369674645257560558251650536125911109571236783265952029838\
40791239231675411046531230909519238477017521449258030252338376772371662847793\
2727748322`366.8210975781724 - 0.29544894649267928082983269441237437607269532\
73233762759845020339529261532115987811808145857259203908975849350215682415902\
59702618238604538457436819833138167931872689767978246437356129771182845779114\
91652933901639111280073639132434863705118845248502251620892297584808129437603\
80434822389935897255213747890949647157283094282185024297901410242480697226195\
16294473952165274656617090518056`366.376048889813*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.341992324793484348000616162490233579489\
66769241413973692136885636543134161357986848041762673178163079912939427958473\
30509967162519819562696499426208264037380813089627184886344433769438966667416\
62610948919061276992736345432239002889684915440465314982664269994903783978051\
71898308292031197283774601590222587285949300454493873747494243921670249510427\
15987582503730773891699669659447389217`366.8210975781724 - 
    0.78657102880858736665911368783886533054253970265930263799840883750797922\
90697508089853376748297005849934981333483388767169898685171260696515269864035\
61432781527296869847766361846782432149160703265384706753907816592227259056122\
22682033668568040114132990962377547403496056852891595378999834315429476025951\
41043151505225712583409211884077137205902310476558449410977361846056013216397\
554876`366.8165705871567*I, 
  U4 -> -0.608808393418954094285641205768176353403674172310120428126970474352\
27790184736623039819452269547227093399053349112891042316889583469347351234992\
33953338344135068177423772414183288145647708651008653388304860295263460199930\
49501739216856319104057582753477227267504461819252137664917823134103861932832\
93724849303673939003092788224555159936028163150254088537075381760590304876237\
64453036274`366.8210975781724 - 0.1304163118818174866697138341993290419417525\
69194978656369613479423477330718569874653467281752440742883434612330257845571\
25291694198562336540045904898160796762550302327720623766607256074534775895063\
44273098118603611809404480828668566071646404957932805171392300423013447063533\
83560076329476823929454336315587270301757860956554268904341042999371467963965\
9394645550592302227745079872370345`366.5746195470501*I, 
  U5 -> -0.315821635269369782718182721132474298685754173294025248423178248518\
89974902033543125912489655432434906855907350357586227370885753205923349710393\
38913915282232945311093155855241756667051995518177066154581790725740710749804\
80077356168687619747852240359897643883061172023884905010222603330146766299553\
54433590767942807206198514918522008124647406849355076448913632733491545936107\
77497196836`366.6899638194418 - 0.4479542603088475902653967395773792158676773\
92168742789017634084590906483475092373146431298232814473533479051755006934126\
23170319709435234955280326078169340350343336820094853172145075754078245300408\
65790521790130464172578219016507152380453258464603041505961823683664557464228\
43865107088485735846822781484536352469443274321814302750396338964793598738440\
8466723283095535064971703261993372`366.8210975781724*I, 
  U6 -> 0.4888813627134433844215127167254721617332131098947148462526333223870\
37345455442126940687025852627877236491200068879202832385748953577890660153945\
81862361326570190714656726586483506558958457579847543887597958475641415649786\
97869150199615900778772899684152961614598692414424726437157797199800673012947\
11705917003167473029767030942226386946850956933757211469026844895088839826291\
2164288935`366.8210975781724 - 0.18355569735565833297985916333667427801060374\
05541711148567386553743927050971478546710274048249048658900101809243850271347\
95775660319580000594612536311062968977900630526877732259371413465272493306717\
49224918274169399448019898789818045145856128350894479633518363378168657769325\
69080145836779604582907881188727367409332809193071204927692207573557433477107\
503244668303250743952539152097937`366.56936124258954*I, 
  U7 -> 0.9464954722372248510705237388599137489237367678475291370299131411261\
40734682360498689275281929964562630940119987147325510427488329018439968911965\
83887871661047658043736336322412838602942810536509701548602236176352049633654\
80453340368514021132678417850206325847932853377736055784472138388763212462589\
41499922986814063383937694797953427484520033708430072315975832764734245206978\
5793270627`366.7813183883626 + 0.64410251484483361833477156729370415140799409\
30456759352262701786005612618746456523327152816169211804719104232499011956269\
10057784212372355616186854738044946874385755103047855516503147007211926641876\
47415298851898798630900341941711733859607753727345006622008519915535339030787\
25866707591355011696261969619499852959709398278278788508213436973939826916581\
773739636383584259596562806669591`366.8210975781724*I, 
  U8 -> 0.8236868750442452212756113112369864385872102845781472191277162136759\
65436280281813273106112284401935349274067040865158395737490364531545956690510\
86973127343047809239966283885977205600754758729546616436732934994816686225594\
02462564849607031676421023749378685897216256819172199137520649889490180495102\
70316688551178543841767619224548819059903469184500108183731461554110132206136\
3584307794`365.60718184013575 - 0.8024764402367597596362550944980432587844821\
43839819687952203501423466016144305345166497723757812343958048718846514210939\
80388709390292182875688096424905420461082789589953947589682672680327386892734\
42279147391430878578671924073048352979536048320825166265128684906322529079930\
27347812884510301908858901279710156328483205324300794123137822859434262419887\
0108032235892932034336112422368876`365.6521003629239*I, 
  U9 -> -0.175747906853347990176467492285170568513456113763338245556166037215\
17959543466434263162899932166855219472692679541311748965657674109933959031341\
90287728643510347433432351999858750568985904009104513933279495832549670097562\
35335339485551875106963271901034044700438532162195091693750012355534322083160\
00397856039254518255788847378322730888349056370912399866208721623239288520407\
49631804027`366.1668380635573 - 1.8456235456157457306422338441125900180523387\
22732812514290993395944238190986355669963357685083354603242150884096803896261\
96738881225390720452979218562403897769686063814980479352823691831232227452573\
50292745088615562905873012774351467201393579599614806184043479895657304414193\
06117688213511435252817781161508737278867720873799728782728527746799306031152\
2567979042928096124785897994210068`366.82109757817244*I}}


==> anc/Dependency/points_on_6HD.txt <==
{{U0 -> 1.6974142432752084904443281794644847975890386612031316764701383064907\
79691624235034439790121130379778110123796921013402729547837290537309928971778\
83677301115898085192472359884463794091546364516549008187621622718654943845168\
71627294465807920519966402511917501895863801764463405874902146645566884798409\
16761007702121354336331135471432321841807425580846536347303153125058`346.6869\
6795211474 + 1.20334178165808389255567283203193710859994802170180381068003551\
14959625868719269409207497689619712124838126403823759284886949553314359336266\
18981442804682189462100590312826045419381631094527861706406440347577284237743\
06571103444787442107086878811470657307920950574870881007664749848211356758846\
4747180814545790359675210419363934908148285716237110885472179207855143168`346\
.5896433922522*I, U1 -> -2.11592858231183436963706112542420214831084696248221\
67276332563236119078841163532417168443413640498447338224466452345745794572004\
29808898873237675599560281282343289174357069883009674509612408547584556567553\
67922204316395699003549849569285383498616383214757216941257577678064126642309\
07341994584690919661959137502345692668300292191034498499900565510692085668221\
50088069`346.68696795211474 - 1.303464498989941620637802921461028363996898394\
45121169946171720953758853778609953522187257409208046051919751385630496567494\
48857335714089768322592358270003642683260174145283486467101936909067232127404\
63325052838125807326115821012155475186353434520997787890428250565724147495249\
21818364770420179353364247159572183739033438024980375536039536337127337591554\
4323544635924`346.5743165748777*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.275282266309675827389090179739438094304579677133312091782471983807\
29111290827349240678223418859570897570506283453717394036082118909681505455680\
67189027061582667634133648899973962194115272180395719201522120487979431979638\
96054215748388773344115426476809774430292140574429369957666249331743676596730\
603365119724063603429552164391567362609976651068089136309796888757395`346.686\
96795211474 - 0.4892222136932202121502361441087830597642136877039408276897457\
60253666999058933009972133799137352031945584148516177507346642508589310382248\
96643536918488012630604261041503811203619841534419976109013166796186248706283\
66544048405711086925936913527581470244423300667346766465176684983862450933065\
39834185149380962743441761221882320983039852045275561179359755667029856631`34\
6.5097436851116*I, U4 -> 0.86887990939364022906929561902452867499220158836927\
21067551063694306378039929832307184185459715556490772811215763384153991845011\
65958497144506241787271197536619301015137366153387047464687101789514169857725\
89866352961657983330917834026777352098902639576340117489744964544754387487777\
62876358612036200224633947851980260923195329037944582378966075713326364157507\
76293744`346.68696795211474 + 1.009208083805413344683081091720114449087927887\
89998441145910944603222673771417392274429306771884125781652007513510627976075\
09350085904776066890885131575549761488234493693184120889094815122415248838696\
04063757014483563537317843807472560136735533576469411842499447810027518816691\
71122877699003201095352225531897540019405694893647162516355765338843512540981\
5451761267307`346.63194581252975*I, U5 -> 0.248468321867226526859778577413536\
98776691139896994088546360366056079965243509677259920073551171658369317144793\
44858328866346939610237395138066465777349425434985172174540930479069127987477\
35331001356987802157833846082999994918375312452987750750903986321568290910431\
14806777663567079558507177022310207978529556198771875417780684816155291623706\
5739932855883897551394434`346.6167839166145 - 0.26134474833265808763745331946\
08321692113488121201939635993034717730368903282955307436279955248034423968639\
70008921549951506360805508290292782680989671025802589182550550012222314109829\
61827200481547212605128776667588776755409863035935877290510282809078518187218\
26440825739385982934626714080580764339010920126847091214341001489828029390045\
76104590656722394541734612838`346.68696795211474*I, 
  U6 -> -1.207530754904526171310822524606507899417108181849889198141914038190\
31287047256487419578520769056665648128437796473851970166959812391368365590677\
93885859634308223739856751988776629176323911545514630089053596428529097041295\
48350995943762495046905499679925917956614769018083700126942837126828844613288\
251139078192098266795050608549980267013912063337662191087234710333403`346.686\
96795211474 - 1.0642858578797097052591234583074340532584285030335944433974344\
30883069545045945592036876042012854028556943168996927342776538440103190600805\
02504222496349296370832623935296047965813301873796106133254821138784414774099\
15985097534176335969846466059638712606753698850513316651167644272838871978924\
96380320962885330271037914081395451394950824346100425176981504348410727912`34\
6.6103701519132*I, U7 -> -3.3132652047724644819121903192320976633337196314980\
80411515534217380909075505888596081083672609382732876211523374533645819021050\
07945565065798316866520996093810980397992599247048211162066945333576760752666\
99151894740683714008858305862410530151456922684869503362440000965800023950690\
87622791402001489704121115709443908753255584818033962040698525956700064840804\
28143622`346.68696795211474 - 0.225432153884487190802168672271545202390038004\
91711675400729511793071435393970370826942416115048113462691261732885070567350\
74825222867108144411253105387263203667077563390138497755801853585464855107611\
10735148694364849054046999664337093901097715660975756028250762335718457161523\
03841382217075624418200301367339466823352865139282844293616744290652233437640\
7202062860665`346.0786125795871*I, U8 -> 2.4731186743949225983122264356368790\
60269911591904542884850676941232552290891088654789098823191930865187002864639\
32187592696396838628151055210386560819427845330738705468844558582200406105575\
19410659396382217402940047256408721926041048255787605372280452174737162146898\
99858717169549898445464325526468190849523441272662279031672078450201250162362\
054538559800397569126936`346.64182744501744 - 1.83033709083582178666437365339\
74844091141191048778813872741702423234484565235658399936308639331916852941159\
11386650544086480077703003243229544105196453645666200301470175218133946274311\
21893402249027140948048228063613124540342888373083324862460383980554079798331\
47792095386967171463649849844678414858965322836033935284707025758692251758092\
17447557945423796764128559878`346.68696795211474*I, 
  U9 -> 0.1654428522768057049814890647123439586954559936811714758553498713386\
38758907454066628320489433769209302772101193504638084322343816074600618162239\
20278349032756487116060650324596214688058749604385007408278966068451682296744\
50646414672173534161269451766635693758031890116460997484886600381051410626047\
2931286528592538458710119313291986992519480315518596610382898517411`344.48227\
75397637 + 1.4700882300326751488351116468768730391217761138526926533172647724\
19450745937200080929029197595458922158026517201887296596760860197547168956254\
22611987717002266576842537397971528124148654115276038660510404477355093586726\
01303467229542535654790562365179305233997067743271450508613992627206783465644\
81235304482080525288571545289450652545039126901943995477480534520110226`345.4\
8694454112155*I}, {U0 -> -0.2050109962106361329974368804477337393927875651946\
87211548651581239634495295413125580406718929309001692923125595433825543668055\
03181111460472006213771767062374557203011878214392508641059893384795540615502\
87863695736335183715648133590794807620567561765725562069955741832007543898623\
03079932627233329018691498200877448684044425634154342670062541231938323841274\
536717316`346.0447062489574 - 1.581865863919919927617608603851359039390069754\
14302585799649968617217063793798061177097901135027458631551503713479015126542\
79991761902597619963961917083589989883758560314838239855870259094165351610084\
34414072674991302791305266286710378868346593748218934206045239428164861342725\
66524169058536968810144122135295039146100562260356493601756745023430928846329\
1980211506767`346.68696795211474*I, U1 -> 1.211387056484247218938535471202243\
41804324701153061667329271193470240879470728871555591782219820131836069588154\
26728987757627589457898391930312559835775809261074976985695322734147563768343\
19961022535933052631695667458655551724186305882032878879778712084586798764134\
72496446838180045092676238708821782008795185747619417354707227144017987044068\
9137214768976487871530986`346.56368694137416 - 2.1302910035758747216857486724\
15754715246590068335222848669017932707057703763677846522385992724944531399302\
20157428588354658036529745714652570746398642855566873427659004688220544638808\
43103282282536685826080443094581702529834033764008458338175071303152488192136\
98696240607518510173722675554329308438298180766717983312204141094065910614230\
483338161665583318318240127022`346.6869679521147*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.975247213445790085504100287625967039267\
78886078332278486119761670619785172466112436124662673915048731467451810332583\
75227903050286732582475838183689007249156618972934083274328198903906258792445\
70067588674951053496586176455515520466939321632929332266927805149750961157798\
83089768636211198714175722560074316975624093692406988797688326686585772818178\
7692550090889054362`346.68696795211474 - 0.1895083636185404334238288366168404\
95782178430837752301629196350596270652198205811408671999147032195180916029074\
59487841589339173782685312201230123570584330540040565563431405950858855184586\
53071047950778126914258569767493008839503927780050940264237885181733349814406\
36442585362902518239761338146070935919637920555611843268219153229374712885875\
765601658033095218285659`346.19438041294666*I, 
  U4 -> 1.3833185378612589011990491372969603298336631624581036913616036023421\
16317085505977322671805583881717821422274068729396343142032692099013242947659\
20715809766067487825337490405695264432817828416690631625326944584731489240206\
29361626072220343956286987298917045903368691246118246135712670990313574586075\
83532303442791866793092502137483152503641713172891616443218733062018`346.6869\
6795211474 - 0.39043506659681627074336234783103067850503419262650477482418925\
04301899355418541734157803137900283260346277176895010413827847702226114028140\
19485869519144556758683091836121500387622059782441951703503061599854866579859\
60023689122953227845458441387725020316528905401947721562508000570474239348338\
3430754547683256962737481723627033295878312005219403190113344673486146734`346\
.3232169202646*I, U5 -> 0.269360980786469886553009175430338659508448834251397\
86204175252038869357066245361478991686704718267472467790683105926444801173537\
34452838690692563590058020878240891345860270490136246803766336810635343488810\
80159841547521360853971677162948812021570830888327079668247827225859592709182\
21591187128799875535842511793358865822047432916979065754144691303568620458979\
9647853`346.68696795211474 + 0.1841688513399224281058946575740724075963182872\
48138192743949181965100621757074111715201767302715589379805030649367496730835\
15739556542675758615833360419382248891304434680593202132783139141599962586072\
86307177867089185652311998820014026781082235103855898444256919159578705088383\
80638826228441598698902362419832435175826471766226457062272114602265700814376\
37876950791`346.6147465405742*I, U6 -> 0.087624218614242769515558631376033350\
24153774781372432467254576278509964730088107670389224294542079358314898185139\
15280667522644820356559874679549828166995241654827894804062657852568977389612\
99774894931757337228889327629746294660481222459429040492474622137913553183434\
61181909940545445770892070171926935628299004284715682734516907705570376124748\
2830856728010708074013`345.7574846733963 + 1.40018131996433374512862796137022\
15724977614688268409286683779595607533448396164670827176651365113294997214298\
57850163153943599996961987576918968166551044590399901818210042567482267136806\
04305986053161769726622327615216299936784103388220471714020426527014590536591\
49885930754307252175831058548981693285137238507337391748472359738660341366400\
57257612083565192202379875`346.6869679521147*I, 
  U7 -> -1.731603158840027782922901342654289415599279643173494218006578343283\
88703562133915285296587407563642791377965626759502710818747049667252269426124\
77074319463145239739966682976943016365393157344959842623528236495264026102886\
13464752933308479957028690416166276420903258393199800801042996013679461276128\
981622570151965225605735799172085198075763491334815563634546795088165`346.685\
29041155955 + 1.9166924597726823560324568469780764730504981464229692527836752\
79885804890270700466953055823093171384205162433881972731517275116906974927143\
16548929445937407653927040486427964930873936408454963570664453274351737637186\
45176160481685243667476861719389003959654077051241915925571690881031910672795\
30623175904789537346965332619197133392144190978234146734922669352862384323`34\
6.68696795211474*I, U8 -> 2.4666195304867900269893908397453030782514360830114\
26613174441063818785989423479282042618271208519623750573901851480260994702315\
87160382261625537945318116373536936905066217104959728796652403121360791258813\
04121362941484749281523823256697519756698974717280728074239413868862153302181\
99253649644150653703192944817992252439540030708676367872768686184967509757716\
587885292`346.68696795211474 - 1.09056685734709691344794083746288724003771144\
12539840480845570077090858975926822513914322641001174008017283190146600817939\
54407326651575005738825154290992477198491593691692494429430958877579513067047\
46451947935668590914037919927991672673281953203547889831971261526363770215031\
84526531236049827798395733853907411607584771751859284083196974755930515370815\
10609329462312`346.46347993259934*I, 
  U9 -> 1.4326323625869484897216497875044932951859285535492178286783041652233\
91271370276160626943624155330820706167609282420575884350641353921619122820614\
62929128116831535805103160922158322286730794642415247362061862620087545324852\
32676992039868394494140816250849499929663983989163951499546925271370865957744\
75666246559319920800441180481872739396107989159430879992821636754517`345.5479\
734213742 + 0.106333512685079038505087258274766225880871073714710564652297796\
45383500344457259416867857106464179940444338560399801776747173935730262456461\
26480815528000038283178862496618080864451698768522331728128215354019843541719\
25930662578851671441742617775202299182322699270985443575066809277241005265193\
477445619020838808704984212950796591401911811185201490219794232238284516`344.\
36831102601246*I}, {U0 -> 1.3929427640024982768809313604462611659833147544722\
89975881955521569793420055806850657686777781740744017986287196209134976678602\
43845263473000276221040862545283287748041804354337574464116889543035485827669\
22653988761631951843009798141764466150023217040154480700691159610703479061737\
48333826412317550949218863356949899604807826000441228786283834368856614395753\
970297868`346.68696795211474 + 0.16139545554289242768591712073451241057363259\
42797435871762116351580733570133279062380091021437421483793959001495761991700\
58189448870339748983315782389867030854152827559565192765904709995335534242311\
34894312925714665293614403880606344148185586675647742554693549294958991467127\
68371225056649202499045935214689976979034262940973642920948192226400725439468\
87859115121141`346.26144108575687*I, 
  U1 -> 0.0730937321295904174336883130859818399528850184486366089567989681587\
12778702336149236380239060081120261227012213658199652269694946547001881260034\
94819423789825108171311302159371301394216395846208549436767656771835160055718\
87684606838281830530739295416444535270337457442192646479020582755821767371014\
5369523153989415084008426434057616239846168730540959375164195430439`345.97588\
10276695 - 1.2399431785979814161717162446107356383594210040521129267253294137\
64736833230164370357521808333437404542638307735180622739025481312562951230646\
99684987623782098622100171304196284910794277245595449460463184258216546857526\
07424319620232408916827542122504512235063926565031865371442143760884217825425\
35149743172979275356732955582841004779800448805081222333693448700798167`346.6\
8696795211474*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.071330663621522388261789986660727845068108288941752799788300943479\
51346460692399837681130226879099985926985868365730737871456437375153285281188\
02738486087186691428556279111222098430025388923125478455370216342927682770372\
91745928534404062023617962607110313899079346421350322909143071046032442157361\
406100739901193431470449175156994931745454388106114910753173406778935`345.814\
2887132339 - 1.57315613190878185798564515741119418463913273450862767638338490\
67957299613803020754285677430325048577409171432123124875937381487370955420277\
04047386732190588797516932757912105809999925732637529257233472894668614666978\
03936730634572963238125066171361585478011326966121707605985142563578038875415\
4860928622151994255491106249995071595671642648293818169184578900476390565`346\
.68696795211474*I, U4 -> 0.39550129048562006953515470299692962567383719590615\
29965003342150531287143693388509620608184611620466701212670149243019807794274\
18229829003986934282455000634157583596376552327372917949508819992515052815193\
62871936381241129812166772784233197966395202800616903128855409387196234664516\
73588077622864213529808578681341550709893925404447407504860994034762550477048\
25050385`346.675806345324 + 0.16499263284742025949673090491619552421181818716\
71070920335103780593099828700374160792879359380638629163849803457225579956435\
91515154142218598290080637113122716925696404654213376119993518869400017808339\
45951650532349811450150267828742622192940220426466064871008174747072724460176\
98831182554932091882468659626588323626666986354047801309760025249122783430462\
59448220716`346.68696795211474*I, 
  U5 -> -0.750803288381992991079081387145723220002759540122314193420809588439\
77910528971113707689813683014966213484441268633967364834297169998083686267622\
37589751191404747711076899436496667456641312355015348952164596928396346306492\
80455480312326999803214796377192858276459409338824306704536366470685052434609\
715798620902824062767168613784413318378744117044679313727293878993292`346.686\
96795211474 + 0.3418665686674697244523147406564583509126339330325938142802969\
12532329846677652525390479670902735498539578528656065400812531147552647592595\
33826320214374377431142406255217964461815208558954801259358210308040008017015\
89351552192637786799097420502791799239781099169782502262862602606068518780921\
59506754501002076771716489596050234208037551836582542509408312894078099322`34\
6.4952514154548*I, U6 -> -1.4950195093074560884322569471273164334779747891887\
86439102364560245973870398957631009997385273995006918478124809631065033737385\
48067081497122270385922243896816862051405617079181904628267920214273300847173\
93701361593641208657533638676607590596757110191324101063908934266490632287047\
39083321763646517588236414711902761042532250603450233204302845313653663085530\
262928219`346.68696795211474 - 0.10807984808234157133791291275740645718219839\
93123951645705016198623141183143575524776744560594225034563427267368350477940\
36227804122346139366898837611360787105311043683915673840708192169168793255570\
51567223745386497765697483141202599690684572700289636288093232402418314528577\
80580215535003540586162724143659941337021634689882044267786181527771314257947\
26966021246382`346.06263081720385*I, 
  U7 -> -1.628555510908699455323431630296154927136897004537309521687647568208\
39670490825011904941039239314142999108831205824847380886461848857891083919240\
38718776383151949114960006526370688279318524990208793637885268541111550850881\
99886713884545364160757988321546346472786291743979378167030368041200021157051\
990361115437948787488175393672145808572355620479789281950235026299712`346.655\
93270025 - 0.9425527972070918417544556519131270171804728288249691934877504068\
03280765864436610640275550032068471518646486478961630699628138980518704567591\
18457836452738397482354854070614140459077603488380323268060086514371574348525\
63143786301300938182986057740730436341881896480087833406255475974179537823634\
5938641459664319516149051085968928731274503756672351178613342449767412`346.68\
696795211474*I, U8 -> -1.8998468865464986854224445942163223859582915016728383\
39146634025028067643581214500894608680028692006763549922375056585382246245544\
64616750513914486705450108530792446417909800383278815827266409450274603385742\
06811063726188519876988727754206758705126348433197506634493556439660848426873\
07087985186959006303301294433726835066342243398949668468126190564681905260638\
360716`346.5620431241006 - 2.755982790064112878417370350428742490547562401864\
95562416596741776751452394379327857376009867419962091721000298372219545536077\
88430326348123124017180864359461915398429188428843775194964665830440485693004\
67738257938460916812941822201729639055596107499477244288841373255057052041127\
21116623650677199805247087245231449122089995744820381663406211704320733824644\
0442352493`346.68696795211474*I, U9 -> 0.169355017767547354799488535640089734\
51760851402040850549434006370485738229738084856625786084675479797824097662450\
51644775547673743572056935219642858950074030835440298125352740931199218864285\
67691899711032097663260470139144227484575480858500494782978567887363943342109\
86622218282912028134919991072871172524492113564049720644272695115492889485897\
1119956546711161698443`344.63913129957376 - 1.1821230478832469411263173416502\
31901638681991244369864807852450201370367820005330937964702323980294890439673\
01355466914588760385907485592833262115486992549707556694489259260029845269816\
39611684022634207337479274088383550379547499125183758254987628023725275639172\
09774793445347442584062044483603046361628859203196203635646353508098375334691\
718386709785260838634823986`345.53698075395624*I}, 
 {U0 -> 0.9417447723280294006665689072565450814794657092182042058134024829638\
71729236763184191354970939606329143653597906256524004332076510554661295738956\
70003210731871747109236691188526152818741866512526522386655371253229702622885\
95434832253831712670686461192502081112154793098972025984725520146162846625996\
6143752062326708587760334278729653265990757043402003109526013717355`346.68696\
795211474 - 1.013328845211898845939209015021968528105482018068249382882043895\
87541583102382415741846378706036858799109643997921387926319150397956712305536\
27208054673014795308316756198132016578834166242684924246338303042405191935848\
42199323311994847700204031934639599963312153455098473568300021174106507469374\
527632515271693687331593097236754000355544858598496970664892549288052512`346.\
6483123634849*I, U1 -> -1.798527999707673245058243997468902299933508265303020\
53116596976019417646014474309767896466410505041184537904711472285099284171313\
35913200083016546501205079172405408661783568438135175080378297878471194897969\
75492388605974660759556887506438364181748724290597674697124363070046816430916\
17787736557725238883224197842374694342426974041978049120479066462710932525519\
693418`346.68696795211474 + 1.92352645289345061692523792100951211354503915446\
46656377263956581347378882779613195703421982408557148929174292450164313858596\
49965441679054971879151592656114515597336688460715444712793750279936761627948\
83606007775121543950459183560797620885929498211912069531841843326514771536781\
06146694474602286470584009165498050659150414165030665668783194762918706102987\
43098399356`346.6472411918257*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.2807044136038344634427683392859792764845823799802719238659010979134\
30229659707952008709081445039005465230636247295925636381972903669444334017692\
25745798762690283074419714912886044316478353111303138908599756091084864318839\
30846314196342129895873861917141155245719779444409344718288179715115619705099\
99327724498078999597823004917109509181161703946117264089749888191815`346.3820\
085751513 - 0.981425152355145566801645254184325511507010331571833447745955139\
76963914624622885034362167866452585668326635445974833921700818818293063082388\
63236245958410200702060119482788265736816399708907404882762901364793479083417\
59553191739637843435090656954307617795118551896978890978314807324238672294767\
31503340076195606798490551698972486612500840656862825809407606958518714`346.6\
8696795211474*I, U4 -> -0.916704545533479293848002624593394084103160977120546\
33315428575197903675239295390727795465091387277935870416955269848363699396001\
75547330053566335980159901172535842939476126058040892319136064643750713682211\
37287960199115179779363884312829851075278117932376409418768213346919144187967\
35028389925803836350676802640277475486869855735764706056630614068817870315776\
329022`346.5677403653876 - 1.280127415591880218974740039555856199682496249177\
16663972962469528710500838516683629852445916785446300671113801627040290964349\
02898316128835813548168998219941842511550662533760416112055167628262596461834\
79020988472640684446430157897491830827406361299859050377960465717041954912549\
66433874311162923815316441137996184573432312469439136769901718308070670340080\
2413418247`346.68696795211474*I, 
  U5 -> -0.223576630260786570421560650633184270732998884186943849318279602373\
90867103489734849225612382838171679409309864359269028399101911447267931941724\
23285938359815306968698120937062104593798852464152152045552945410008423708932\
54022826525263216873886480759645086094229342789480576548930862269619054969622\
654350175666718861628460225730888343168677636986833480504683112563673`346.686\
96795211474 + 0.1670455168509392780667539149648288392914496457027944643110415\
96662314571834933751998071918891679846527866291202219299471473453447273659716\
04198046104548446866922305764502264419600150248112881280311598752073896026464\
82515703949303752473937474474461478281420389830242346672815326324855318664540\
54654600052293422433192301634818205678876969361383039278094377571178408221`34\
6.5769738385494*I, U6 -> -1.2348157420948153677221869810050425824244870675603\
71678050398445607326957355126562217569733741211362231289932056726134606000922\
76202993439842379447068655393852654487250842699098406957051976750904935053969\
50314795890275531230935475972209301441264781964265360828501866353623643438638\
70322855812878103692992053400311206291471186874722265112747810433038295369207\
675288809`346.6642857460466 - 1.045410853956125883567658729515923721804432924\
16658615893136783594652724247120374756982593363499321357364613286134011134014\
46621428564500511003201168128062231005065381847664346065308544090725116326020\
91450879854382031608718608789801129134556623149595616611250616085461401630753\
90011416762957665646258110672916346661624233671352277090575553984330084780767\
0991784601388`346.68696795211474*I, U7 -> 2.366182460175119588972547813751010\
38507991897502290682034245093931818752613706048270229697935562956539056888294\
23156609413233071459042781632955146457147216289187176923255404519441257656321\
22718899106461027166030230505466185887273888169790373360633407049460693761800\
90251817790684360138718403726534465289795012640221354476133811059477668398484\
7346968130153535752526223`346.68696795211474 + 0.6506268220881734773789330747\
45036652262857353645608542496875197132776103346403897914912379502814039957859\
67944596705152611286401420795441232742888259651507230998354769769183793476724\
31795835134347391502445318140204039394074170087938334242561077372267185162325\
17051655298390314185644047022854885702784070589228906991166344746955270014543\
306155342999615338304977385641`346.36782154904085*I, 
  U8 -> 1.9214910535951284111905306951592011829273875331542477076057725113873\
83031768947136136756021357485190782334350361039980320746857065027209038521722\
78222264847616172822076932588681235773579404284775060923024022694037913167758\
31387955375195334014801356008045421922568530725810142970545452969510637428701\
51113576072478620117989838722964307643574919158809070639212194859165`346.5614\
298983397 + 2.760834034974904175461158867680711320128616138121233778365707871\
55836128172538572408469276943317333083383670777100342352219249106796220323671\
64137448541598162704383042657567423605191079604696963114850068343156046978402\
44908250826014453738011696278299925015030681527267286069031089882056827268633\
378698207365608937653819964851570115188965809091098294866974412656637264`346.\
68696795211474*I, U9 -> -1.28740098712150590668556437550916837963903472065898\
96780184222925570340530536229958263241104941928626054618729179423259155768491\
60458466176294399477223664762616562690377517760781815096412509019457020645468\
46905961738187817980318281378247704127331156756580246900321617145504086094948\
28548774639239023040292518522941116287139594653487893046905959876065432728921\
89180172`345.5075304568376 + 0.2040542607193076768320369439283549704641321076\
54331012386093155777572222579807721435307604599034199750479880644491149911019\
67870821456859644728730557710390332731406584039729426604302731248646028441101\
04108697445760121123289308340781694658446606216928413044935643483465939670342\
84896382112774916185766071002431068056640015458819711448468751931792808907551\
461763913558`344.707637113579*I}, 
 {U0 -> -0.628034267099700384620923859823716398888420180769473679522140794052\
03919113452335489151804958880657510306257279884179461917598910709326966375866\
06402277678164401676860433625011994673028888864522754100286910663346307510285\
22562869723792368549065387511781778074194792128973841237824723222927599954469\
67494106864225517291117376758728656378642977217485445574033219021173`346.2859\
509660223 + 2.465164362429472416399362155334646930873690012784363357111419059\
50039763300562445526921935167219640885677088279434248199637841196576322133811\
37378016166124482308272932523155853754641310118880573635856108098440847111288\
39442073594527305411849124587435037581474688284534469559298054967006772092401\
941767821683240957194410168717446142202754905576441188647759149571529942`346.\
68696795211474*I, U1 -> -0.48475681313528331969251312254765260840210451269843\
66332322480881540273659214831850621206859420485816058807916387205396198528254\
28420205394140514247126122979914852210727285622205387557657349188807312599888\
50945792409661042399001105956935299435358886803433228989790587370986151552056\
03168792810889107312352929234979227049505381488939242326943528151902692021460\
39424658`346.5560707028664 - 1.0436945249256566414768228045914264837855141443\
69829864638037914381795386662696921304411027838842890857996670974487967749920\
91662528486888395456696970673603198060466436628538451263399331779367322012188\
93040788904812215332335667869440673754758678736381412604956134425693943438602\
02771923199133905396099625395772106955089726204542315883607084630247157604930\
414152188272`346.68696795211474*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.0832688559826604523528786985091619278532969091864814784560264953939\
45872298758159909129353899547014094720571932762398111563473158641298201952608\
04267346924957653695342662766912102109322547710199405095093517876929157109340\
41966705463233393140046202132162725186264463685827576060851234623692961412929\
26222083671703549444287434695202226110213665424519060108286354162764`345.7460\
112581563 + 1.480451859425507304005422123888474966195132163432010394672821897\
92848318983710059748178425555992359137344668895342675795589560589725907458023\
86154258821455852027372596545357463648408923679750528544931048193571993188659\
16693618269814401945790592765715079364800237091182405537138580059281575786403\
152325634994028287986622956442278607702474424187027042923151791586452326`346.\
68696795211474*I, U4 -> -0.50186991909556256891711488645766290558109476990224\
08992524717454143938875346514282183220749520608060542586994307690207463889182\
87396477191364430276187297689641285194114932537784423105118086315095544059410\
55250611645139553177367942494719840806161534571002567952738138661997364369867\
42909771716186059963705539973653577976928405343122586078484274075213417482632\
71083347`346.68696795211474 - 0.326962044279268919996964192815771019755598198\
96836395828188082057283592883139593951047654319571637495797536345655456410038\
40674811291543711623501163128666125748874292444923736590363332320780912860077\
07065851223102668447963699143364293409299211348913970678579291436669275309641\
82182278063924168927591423839960315039116259378683475329689998137534435488681\
5029711076776`346.544160386671*I, 
  U5 -> -0.259550411189650556135730321538594907307947856028456038580627062420\
31255994330638983176372562793411445333183397121793396095751272230781652471490\
93063768632437526912757530993092553727271641851543770317375951738223246973794\
67649341421840024265209109253236845034488734515083997839141862360756130818003\
160970393631147718619977447391629606214245693215180907311403420536215`346.664\
48815201807 + 0.2135539236258665494231519739974816950770023899373550614265724\
68530902720335992650104533538992989958113138420890821381614922426129119653795\
71370560017123716353633150607342833782347577700468187569301159817383132404213\
94009385116589561662708085407006929680121617072052719314785150842763681551038\
80529423218007841126261583645748557559834380663174670899609300983906554598`34\
6.68696795211474*I, U6 -> -0.999993359744005694087167863948578262663343492623\
18038035078043253439028061953623541168314617377205999649924186460774608051277\
02262388360118867402846205905221946934282663952698414924381854958797910087836\
64273596736644716267287919627687710738757038059288927617671528686529607745977\
66352890986879558627430768864747290450142735159343615561462378936359707641023\
9515151956`346.68696795211474 - 0.0483294914599842285158978872634263037462684\
02381014466980342650848800907326278502821432322755910875310239028463462043981\
14372390133890330759609903435754158315410216019325558701453662740575994326045\
33290928435487209179644870992663193178150838324915821060914837926519769671247\
22646921620327664356062902112060667634361477893967610221874278822128012361733\
04109337472676`345.6685601462497*I, U7 -> 1.890034778571296177011499077960072\
08715932000200034881444398098715176503965892264062785352052183108281106546942\
36973680884714294204999483912776577750442620467755457314228558939603799823093\
44057842127916905572117033634728016289220864190082510161095733637794890981271\
12394487447802619561809103150582258452862511991447665567156465197034922286838\
3615852935042216152715352`346.64218442289916 - 1.7772725677246449380076818329\
91131638127160994903133794199450429753228335080889077968549202747767826156253\
97885580695010452149207085236339960956105755533348618724627160396992751816621\
83298502846129896869874669820604420184342943242781161917890011602043005252938\
45032679698315643881701067248704114062332927892690797058873881383371881786347\
933986010621161074602074307055`346.68696795211474*I, 
  U8 -> -1.236284557839929415831470121671951392816412892414797118077956301856\
09701520740488303470317950559860540381742061252599696571321013258613743193808\
66592836992935110983845511358742144164959320132285610523065386679513264552050\
33468184198615925045435960372144284449753006349019014549355499616880406258618\
733970237704658410093330713462774883160203364550773290747517082941907`346.686\
96795211474 + 0.5514505966487594374936971363976603380495475669290108204888346\
12241352071057025677461200525510077392589314939238750280296800345661007333255\
27958502586698751650771608400974558513457492995695379767604203057187820601306\
70659142376734995542277997828558766853921144340677844268687050984865048602661\
82621465991558573163445086799072907835772171318772969148089468710269045316`34\
6.542799020681*I, U9 -> 2.049348289485131647575692454070138679731458359670784\
01312390119743451110185085415935498657690438367088063695359823367535536231297\
11262350394624848675684422086827263445255502412279694267946646926955770228027\
98725942094771307367417666882419675791884417762422554469332793382525930290879\
41428358239579182605845694537505528534014690913176370176986556867278381412270\
5473155`345.6904643065154 + 0.60019447602789210836959848056919749443724310178\
14781293793417364785061734965220874414217183645404824240141515149561484143960\
01610494095042181670056320139072531465223319305474810274447544141110688845776\
00435510478026130238627376911164699706683399661274818574293946289249851840937\
88479807945019258192558393453369314674000734639492501210307761272765742681745\
01965070349`345.1196825143863*I}, 
 {U0 -> -1.282220474774316942004580459528033444339980687054805611049294017731\
29574205147193688648258585167062828725420463648173377897405798907581199124921\
29107339575954715075120910993861391767498812822068491341701811312811652121423\
48559857850372633554360379233436691538895696141389406091917878404179643015558\
064607926107860442647315361708656853969087252981402422398650612573`346.686967\
95211474 + 0.3552434703975182262780465561271328254971127112759617942305789273\
20961646535285514251379129475185515557934023905051931202308428609067893974808\
83989383978519876450238055946802725219586560018316344087789833878054214077211\
26324312300367208612126553799033290394472192286556093768560596685383439895242\
862083515821882811547861656541515729831375527688793458216007923811386`346.346\
3530907225*I, U1 -> -2.859498525006123087137154360232774647768191667147957917\
67563157552416346122752836208898013105836171171745800468396546681658934639299\
39013451917609156674391170407789528156029323292583658254653119245512479527592\
88830931757732537199915730812095399644287327813195392565677483389676270923561\
12930555282714577368784678855157545307480637704178244657802456529768425867625\
7334`346.68696795211474 + 0.5649747671857289849301198599613037348090581950060\
80617481140055151138176129814165119536785953632680697115009822559921346957931\
77731522869617453014083790412676331526899830749726344986178794307210353512737\
64918226058040080869099361696452254537233215528387322905176124418412646040468\
26791501159574691503816062810376614621323018487198820605650452802420050829588\
455358359`346.2236976596953*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.8418825908274978282958379340833093027574061697523775416704283379254\
58766575097180515865558841901918596541706651042935502730206933459274748852792\
75329533774148241791147140138534026497178901980303573822855790420695800330152\
38368395073073597982213706007721153614820816904804060416574367613614033385282\
96643213185945346885746963197579157079236307173162290626435538639549`346.6869\
6795211474 + 0.98692154721487235016484086386655517615254337161207474672876172\
18302195798837396454239621571531582100443848991683115476757679762540823079651\
06286983255586551923747513197565091507649931655585577747617074842485219513623\
84144297894756365255558914396467902514872066385931980615739667363196875037612\
7535490798222408036452218610645275538706619886952081496338840927098610531`346\
.6840860295852*I, U4 -> -1.38920234465856782736129342865517283412167348937660\
09715138028937166983850331536017128380582586074312634735979390945269642073820\
10173714683974774367837868456727589536749569741969123025969723545156303436807\
09303860413070479370242361253121154467648952620153356782579883955913685206161\
58104042636298940302067369524280899896123802972341465000055889671330314904039\
5545734`346.68696795211474 + 0.9815389819296616933289777093996432043817255305\
39618407413131411980785189173381217450662096197126636408369948050214686804832\
38828046605395880223810050674299660763365672647941164148007788097558733590767\
95256875868376938382979555870614742258783402661809854005399067596279518811059\
11625477431467493443665939251897377069121534468182896909650807253987243269714\
792319863679`346.64149127230525*I, 
  U5 -> -0.152310187071112567204757915332786081413004805208307877407843679386\
45751962720123747357606503201290512780417939792426274356622482371697446568288\
32918319438557983935125319994258108295802188789657180033644714472890374542816\
47667216912865359256662743653042430144067438865395225660537353780686533945547\
807058256345537643892889875500135010120743878826701406645887295775019`346.686\
96795211474 - 0.1801020884961132225882095678049079682014043232134629267378733\
22211689961601476374409412817290281326082307302437348899171489990321614499705\
85409586180422437534352244361585292433270075814413210555107869664972196960118\
70179175189189931665711976034470502869926800468308588230948430167185154495418\
46782696381822686728590434735911395060380276411422807051394380590562600678`34\
6.68565057163556*I, U6 -> 2.1108600816016049714271563075111978559196062678800\
34721944068038042161367526294702553811473454160319769961131250363020526938885\
76082934444901834732337872731601978335160131044310149954514489578684121997059\
55279290332094870388497767573383245611854460642683409793797781298525297803918\
89745216666958935248481310053152095382774475608591863578467291033804551160337\
737972636`346.68696795211474 + 1.03182899078421240525703800261586052738619747\
07642224911663424498480620056924777237426342215497063186781599103474867594768\
15144364754195277210129717845480491537940633742321275717547468927468707630678\
17310171289803165645029774878134329679136834753235088341488045272823193489605\
35871984739969097560890623998572741404816284235864681019462667099557368518569\
93639211698212`346.48447898732246*I, 
  U7 -> -0.346112458381646265604271558088220482948415456347098628963287910059\
87143633809400068562641412738687622516082441875778965331758971193236526950451\
42665563964501896906456111180256084969500012338419717729111890014399381512180\
01930590493067988685191137564055795627568194374619288504936019816487380458172\
762746865889605794880507224231486298823845526177462480472933268247092`346.037\
4469606371 - 2.84545433753237330349411046350570699210031643806659049808780891\
35670251820511454577241310929052474260987764426696889079739565571744369103288\
84971321965048943286407818592252053349972770309552555128060536448233320066022\
16343639417567688168087085494001942297043281229403046508621975111244090058320\
7892007547825860983959119203262352146744470667875397067117550434310174872`346\
.68696795211474*I, U8 -> 4.82988733017243559847140067128800312763530240060750\
94859427561716829767118701419979960862854216586688079279065870612163541529520\
27096198350687032268122861405872458817289292651362694511636318502930848121029\
56465594104193602829283556453019780760475059072967921728737020619322213916926\
28108382811139991294685077794830361847020448969767317710656521434617041781173\
10255195`346.68696795211474 + 0.019025129226638269648857745416703360604956648\
31702495828100428477164756488100359793657136135163337043614317163289640778526\
40790251697802791411672693626241450404507917120291803536357258045624752178341\
29787264789795171151743387500391397717977209995788393441642069935494115975673\
52773710504378884769280568603564194896966071174558613268536399017411840745662\
9751848949506`344.5879665304544*I, 
  U9 -> -0.744953638083457555088828583057786878939724327762777276628405774968\
53703555159417925872292311456150040073782592337982831100528111704732263032012\
83007357722220694021472857561712544418019209978955167599971404110247557068967\
64747193009049838384111241361939816092773970629956150236082136133673552552563\
192901215452477759096233327149878076129540773458771542326088418222437`345.135\
6617527091 + 0.76174769549252243627744500044706252665928300104044652427729881\
39289390689568796748209427113934030348155476236792254793482166047650643841782\
25556828933331137146374445101412347458857099391095007456424636468002796234619\
78139414754401343108163088467568965700376248266592478750725429031685750634713\
0797312909936497724642788130696652762242646276168015599717487754396660862`345\
.179770246808*I}, {U0 -> -0.7019496235120726834089479121350853665203310299632\
15031926147138480373426797508261328541396347437671618489442371295323956857946\
70134094438496014015328320418021825160025921376261334709753274637148376525124\
27716882003927015206272489900948829706248906551661508894340033602112513824486\
26416841136349616564069704509715027050059009666810835052444383530630002458152\
179943305`346.62992326338434 + 1.06708705881932700934227027559516379163293774\
97521144123072780665075134929585108782831222322587646582903346191375316594069\
50206605997093502371131699760942494984662105166985013658456113829425471333150\
37685612294562009826508028402041105651606115703956220317813945392700788413058\
39607961465216006238965030707558796153574625062953299625528122072640195678690\
08347810990799`346.68696795211474*I, 
  U1 -> 0.5632963700007251641403982331354491494386371016706907496394431815040\
73211572668089225362183762780157505893096017350356515438022263562370700494170\
25496193036397480709131526727711121897469938002651844063667803638019751371522\
42891608319527889890492459450358814482398616978586604524893619344726788981223\
05948473136269762731893172047857694847877820837115809213158476375548`346.6869\
6795211474 - 0.50302225755520777580175667287975558210920061543474260150810903\
79407683523338304134858257605459672294055698333848103838070090892605367804832\
25515940060409735838433353437792578928215152507844957529040210399910191845625\
23114341537573486405944985383756245364674487455226628426294906887845172650334\
3030191766311467566634852174452379436597253654299720899839390124974694666`346\
.62583788287776*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.244872700072576596747516089778833382356050101855917763237746211781\
94587305971418685288017545373955645363827829303573629538151091878417556545647\
01729414080994569678111799450300278607093173478897509041339118983054460634560\
23407200372429895579399487877045232487933015369784135810459860861147988418894\
153078002803720541432442568921018300174231778585098785719061919233487`346.177\
4933737542 + 1.41922444012273277241188758247237981521339992797747861029829776\
58260653823821067586841197552325276663502690623957252216389057522813672581795\
63458108529915300641548436943964425805970289457034252334865782692998795012314\
62109760459964489675236233293874286175549627033155458567070072788633859098353\
9774827428126160074873385173162864150942168264110512996162681957682912426`346\
.68696795211474*I, U4 -> -0.2164387981354675502165941312656498380579455468702\
03272121139317105781419725754036321302089742813900446369353177592800705193275\
68399975012205859687114477705067083880153304062311175624160851640084939003741\
35329670518106097352714188345043838975434039283774277902543080404844503984425\
43785938005653459693846180331528502312988723102468331124898322791828869825229\
298086656`346.68696795211474 - 0.07311482613915126485297570367007369754671079\
85044489029022535979703807129955186926070261586157971575193607582482037759335\
60828046786084040142176058342527663272725009914318581876159831664097204531657\
40632346469462174608580338575060002923064479373952882307656321737013189031675\
72049561112693802125813170783525872371518259745715227977087032571060547644907\
21428661696588`346.4210024890118*I, U5 -> 0.864633910870421335923180945980071\
71593524624612312318416423583391303801598338526043139488358927062092652001216\
05297222236267680733415926965333206968898925327675759218129150487624960238243\
36167203968941670029986549422898520501905376740467000143249819948532727299532\
50258748058624428262889054179074494170063609025335830103409820626118072656743\
5109916526692687480888317`346.68696795211474 - 0.8338193894629135104804475893\
81780950113706395612204961314629151674152440030583987057652726001201213287776\
92205911232432168304738682738229321170934908845630216036703996473919024038592\
52578635478295464295643286572994529072921638666639922474056480343135881667826\
39663975996552417081599481318551416553606607459749420696254133780113984606711\
650025610530543048995690302397`346.6414082191766*I, 
  U6 -> 0.0184423396934559083659235935191997604487504763453377268132651273512\
56099617599531493913936807043626270098010244070683655357345122960785496006538\
06067012632152237541279279665323908533737156926920027672306022827783748464492\
15876674214763422374564341947522738281335980906096878882863445882063794756653\
17448603041907435610483328706578626416884831537893816774333096573608`345.2909\
4276519965 + 0.91556659111166660264976790428692542357508420811432422848635806\
61995714410688918887992422374624678727992850235709388226922857637067561942960\
06975237534544273600190107781918914692357120021400893199710913356130888271449\
89198154236742219867343570373400747883408478854584158989421916634930600921662\
0618920181832960058605906896325813520225076655344154305627387259788796077`346\
.68696795211474*I, U7 -> 0.32037257053146397126880541295034479272542913866284\
99245945300971041747527576894965803042889247386480856442721054383355776096562\
22029684051094445679667022554278994105150598323968752558978181598184231656043\
84650783785953876759723086447683351737903927229252654357689133283845485259304\
76408514054356600647282447331968935119748551760940142411239823100680290635453\
38046465`346.1726887829496 - 1.8803496073175318649519857566835192802819799702\
12884400366748736583753434927202621339384633314928966444157733420314131204447\
76416577018863224943715339311921128699199261312080742577056854521437095220427\
71297699870560161628043300675843620568840548842791057581406608256261791797743\
70555954411219602141865593665656501826159956591345070629362921658699654742365\
353592312814`346.68696795211474*I, 
  U8 -> -0.465516829310819013695665478291738086587927202881635515958830241130\
78127568050943346154655142904719839634106196562363939052892126366773467838284\
17526985733468558586174264665177886487590161620006617005178119489932787924543\
33325212242294486968546159173523292822064482465265986362868175174100792464638\
156580174633966822892977163853513584156362152237633729165386368149003`346.518\
91000123345 + 1.0237238364592036846642681592791029449374435673760591134393002\
09305913296697980176732322503950202532456179149727899882012575555239699079886\
28087774439011257259053253784692583518692346442620905779949376593902536046391\
65054080428130343115652454706777151020486659384553990126015254334359873395121\
11116718540586509781037181031389629196686373634036829295923244749529337781`34\
6.68696795211474*I, U9 -> -1.843994029603744268347484249898822144093161946604\
31288297033701351417824364339066909572342335382886071047221580604243145680633\
15982200786080904716637650728983588956351498649708372227428041870967879164684\
50934409718363343105336159981027949553752788493789093037820983980918371145339\
60398712020888718643613864526701783157751377158870690303012646616443191173251\
10064539`345.7617893509835 - 0.6503563125460983192239769025921769371943297553\
29011418983946129171649664434029721124047062143269305504706192841233526567233\
62327065812739599316834234457607876515988009069977446355069589051625943490527\
33961624990669602365579146758762500372211152337392454712723347741662895346471\
71329260848184684761407925448536803581837808381357053092999267551364233041365\
745203338989`345.23199810482225*I}, 
 {U0 -> -0.119556131873885162369807190434820094775664133528379390699892402465\
60438676289667978846367889824605197551194418204248632222802447459468354614882\
10785552322364590288345028066534592156407536611120755154057799916422763330165\
96272324134518326203498314147063777233846409325520440150218918498987080051608\
166348906976747453591852405756074188563075084011356936565432502930237`345.918\
1966985993 + 1.35942544508138856378478115606771424886895053952086841464238920\
01376903546029754655819798792464929583555376511689816414843941116549124145724\
52992485177828296931132655684481150104648431158354513145373350181670694315042\
98426160350290047455831963024080809850812124235867256259578395007867737510252\
040482129159679439458776880702662668945306292443616989460098534145957591`346.\
68696795211474*I, U1 -> 2.422300893319639270426041241696968775189679833843300\
54199237882216384480233477135162050255980136022005943832532293852019618182569\
39464755903226576563210818556161440843861328673801833712158225487951584473101\
75652115068607440904514604454285713510128305975507722825712448795355858124992\
53240554687613071037483240264410656658206404749224888998030219563897716573991\
944422`346.659609006645 + 2.1939543692440164667148779013709893448747063477971\
81518413025324234163496136402389375759815377759091040075629141494658762074854\
64722843508825408644317985354622347606125355296698052509946499629129467400413\
60990957068216909855352451664628174383894228787258674010573649026173243927268\
87037345018360902420150049180229136857775319245078343873475009061267112080693\
495082252`346.68696795211474*I, U2 -> 1.`498.8860566476931, 
  U3 -> -2.028198440816883099778614666981407734797497839766447441565605050230\
83774121503174018040156694730925710404720339416646578920905504169227058624805\
40926494851902536441813848966962223804713925061630921112642926888722634669795\
36360157931406946955831490717101801877707967538087842457750061172423848766234\
311306644927517251463901534063858318672537666843619548406958538437592`346.686\
96795211474 - 1.2875467678592547917287499662973346878408288217228743080145126\
51424445086035992039857973658874994443435808091196994220280320442235327940133\
12431188465215673495405765906239202785203954467579881329030793903407313050316\
76701106791836154703190968558201850719659960471316867160181807434320651873558\
4095978438926747857884444845688367921843413697185897916549154191833729917`346\
.632058751741*I, U4 -> -0.749620223866309333724273141680506475070676561454546\
14425946543891354480009514437647695552201530309114651375736766066002860757003\
93898989801622641264018331550715309461888903001563492493900057119010581229264\
19370858865371782377736993233496439752593563973837767849405682900272036317720\
04274087949153383509401747190134996460372839644743308273513221710691625299737\
3816819`346.67513220047283 - 0.6209887140716160380522863302697867965392430570\
79496106714997919291046666285960542093218919372957478784425442448187539859634\
29182620457915127321642830429575624755917035775336262769106914119713439009802\
88121187483323066927380718581470178310227989391345864768389037786014210044825\
45412225904819550136616700294484362515377821465624015590778449160192246816476\
884454106579`346.68696795211474*I, U5 -> 0.3934612590167601925269211599212439\
12536432551211005272233450161619298291097958414152469411509796758628098046902\
71717858596198461980187231233356779166133658212821396475562693287356178455146\
48586060148760507070818280590465703992637569232115951433719007490560762984981\
80948568527761568281073380679842176751914086833562089391329548346937497574747\
895392118669043369903798`346.68696795211474 - 0.16583691819547783054831767029\
77571569834333338426941001156942149935981722079096941346207998245989591768910\
56342384635165068171916460497858154999090190769275897078334064993610332121415\
98223464395358710631840948157402901889488866305209133157137909307960241716813\
67143608208847435551633500940779573386449885742395683099446334295218697716779\
89156876114213874204963141413`346.4379191245442*I, 
  U6 -> -2.514189745170525283234309744916641179776517986463153593300124274076\
49389656757638211368889293171113052760498480996716301764325284422687263080480\
39173998341973027287337287974874140180523203813999819489532222376451149047281\
24707998184086887552277594948570856564978743910088911073546748850439091655499\
123076099162053978958598722428197416548970693366206068194780843207512`346.547\
9612627802 - 3.90032271530263680124754946064450966460160676634070195027311444\
29620936826922960492181240592061318894492136534609856288755436424386303086821\
84630574701441568592618979447975128748586408900814697160481556418128522599235\
42373182887233082985532681672411383228278904094348708343220498900920259098500\
8867462673794171705663185552902870849227610070874720831211620155621508416`346\
.68696795211474*I, U7 -> 1.34786291692113462191386578085104523514437098174315\
29519371784955617487458713796332110066086100657932490557250409098616355775631\
11956778732057971826191617560644530397150249071275956228379607139957019716570\
80055484912075873678640453192450051980089527441298739820073316662280772079965\
13895775025147403390436889364433182865449418557265327974426080304304086956224\
79774984`346.4772949343007 + 2.7692495666381507125223749249193785195402433166\
04469306064196467637689685504625804133453746006616716735909441221645451641997\
04722395787505977507735638566890113203885344962509352164389111470787952888330\
68223496371847143060577090078087853676287227629367546364270225001189625283334\
24434471576449436920828581996911146481758049377279797293575147381336638471928\
044356430512`346.68696795211474*I, 
  U8 -> -20.08206704090564464862529074240621924390162921703033775265947211039\
93717839090541025998253777381392086874971199956762206397507861961270202012957\
71769404631584021227852115196948715183249471988879806495721612805047424287484\
68337833369069609373072149829427893950478258011998629699321116649555703789198\
5530027018965738851027075287979140603633068062025932818046440029731706`346.68\
696795211474 - 0.917857162885492099489124714237287452042524657656945732817551\
76708070689902682329318195258164463677967876466215266854844770658604253259476\
20571799417177051214095602186450066251142953685835546173383275839929687122166\
89560390634975687239196536470869131986114041567036868662993961653657812411825\
206444927628593199051059373611307423882465804857863235568708825165752416844`3\
45.6474034854316*I, U9 -> -0.508638166217477448129615206289585505367059095668\
58104217213585218778862000642812403934393992787386239593884360005585043252058\
32957323404153444369364831118869630198476974136967166092202774124015204289309\
98667689772024385561052477870650015964483545946996696268372682020043107995996\
61823588176608789433612810086149579550762788250506536516503356197284597461484\
0069949861`344.8067349718118 - 0.06610605183058796615685440907916359289944301\
56356295900443736445104045687470021699685026951922170118198997835990257343512\
76718919235676943095839626348112033677059179578183041907557464093870470158976\
81164168267786623447135834156424917648542392291432188067425649676627472161919\
23875140718743856020561305883997402271696202619865085627684372738285470070206\
27380493986087`343.91672476393296*I}, 
 {U0 -> -1.365580226616002014586127424911603859080935010591994989518910710747\
19104660553374315459367503161017777143592004785424874532530016512259403217181\
01115446321746865670392335803929421333483125551587223449502538668652962274625\
58920356611722098729471031276626777443691860842277754599330195079999021979419\
652455685096476436286850033711348988600142585648901204744324187128705`346.686\
96795211474 - 0.5713189155667241100283257598937746181330582627346050788374221\
82040504335303357969837235325970416732688286119977409694069697418024145338225\
76890688671787439219593704079299283479258905777470438481284689519327237205342\
10345727413835770352125969642467480144425095192006650231484117318667084216788\
00475363752384786541190902445795230150296905446969043094978277056597081172`34\
6.4559884417395*I, U1 -> -0.4732700406103876073673487505684525761792360287116\
59984243134956445770006825421346338309727487325055581615319431249728164387994\
37261001169006355970448956255217551203137653473808600081657840310645601604522\
18673202009399348461324161903615851879465162079058586694110663027706677474426\
80517833669177368448007404798818585370936939556834442985058582299156173752632\
861376891`346.471184907312 - 1.0892331178389176737196706899754125322212628461\
36878063974091254443200417705489101479356918265799163885484347603497055083410\
68673771027833022439114771232214671970138311384822084171844768792160322718886\
66849432730178505705057063624606998588719156759154454767512324704144778208060\
66948770942568052758587977044884254788540664738176180851077994514320303777558\
625354122805`346.68696795211474*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.412146332493916435476892929863298100994971470190341895885084020799\
71894429662860303842756938162518128077006853447744280822119929540937322478908\
59925940502529479398495476823627920617677775711931052450841299667331257532322\
21724228930392681385879965333951544362190916435672385089294625516694123407376\
886245107206007503594048020300726840960645857810621687908073309934317`346.492\
0028556698 - 0.88514129063861003407779627371898531946288555164272382882263726\
87702978757648445875712964050791678064913028992146490456068192749117434459708\
24280101146589313640637141859212942985297187900173054812522854501088808880623\
20863302516687791711725693434420563124401817025207348044801382593501440162578\
0813243045443276788321475084544441279990672168014751292894625543955008344`346\
.68696795211474*I, U4 -> 0.98004962338090121117060173790380072963419820693600\
62772598348454012107618208996950582466463902312027411199915366962098771923931\
99667145502518326709528545745265386211285040197208900048490382924157702643418\
88361410981320714768553565214330091475458664985265378494087899026993671683327\
34231921023446107863762005041076903224280011733586889782335916792299494017700\
73398644`346.68696795211474 - 0.418923691603626714784347958065108545357324588\
31828880421719835630191827173980492725589565101681357476318436574360654075886\
94899409689075587418770932195460035073633128325723593398050702059765391508996\
14696461984121732691130370981567386014284241759770572171759019725913400943354\
79521309656103338243668963722343253596692264093885115437502876127144948985441\
8150617609908`346.4662011660498*I, U5 -> 0.3792010029334606427277264704977620\
95405445245451608892709996869931707250913653349087437158232870303185069625488\
19096221713406119878972336162065775651562510166758578994711596150547556668757\
84921671237630269912766175189262621062728682955849842688357579088803050642961\
22179997279063098488045833021875371235067698943251579364706890300723525900716\
716913648686292426687454`346.68696795211474 + 0.32576488423807594879229180368\
55858020638732285920379545702807605202816748896188456547116158109731563046743\
62549580916303757085964194640566899340698708199444221737976036345692143431294\
26290964113111847802329183135154133726452225091702706653096656548951107620946\
98984884700908777739320831018828599488672662906042686288104505149955003268839\
05888125892181564924179848117`346.64992247351523*I, 
  U6 -> 0.1611294932693097742775238271230961778565771231836511998786602730976\
27992332879295620035664270088266419977622568280782668273299554701877568152617\
46046904839995274463420373381370491730728375635834771166757321424420165552089\
12423214866983672448770490195529036432978053797266826991564125519172103646878\
88653980108756304973758198867132534872032280772434069770763224698158`346.3296\
118308886 - 0.570416243720662789272970077388372575072746515104132508985889224\
80781152220852454774341294628044961526566996480380139937916065169504320785892\
05700105216499004383585941875407097906353910815577412390573215915443570024883\
12425834155835792087165980190530574317948996353660941338459552786574197233651\
197092442349727928443360381791723063842871274952163274401393334347318479`346.\
68696795211474*I, U7 -> 0.804188285257467145843313155116504038520453586210757\
89212888913951093521600482217295928384851924965860488689792389664294705041350\
58101332691715157372046554632455183221300074221315609856672211257968342458044\
83747043786962999677662401902624793852516318115084369852372903632429981061857\
09597002163807268416766135217908370438091653458826815572134090653110252259544\
9454164`346.68696795211474 - 0.1225135205913084389396914916604504919321262735\
14211486865596434066487482207430451822970916768486451168298556160412227701948\
23554184400749084010476941526319401395346404426701834061622612058867753483513\
14109263978738228064082440604164964183575845910162899102435643252729750498684\
93504068804414643174394261704648745229384766894630145590033944248761408486729\
119915584308`346.1100943591047*I, 
  U8 -> -0.729037319675442827175498570840992393904387420775815036259170915431\
43984758195068469786312627916248452766898553242930956410882589256124806361867\
62800648039784294448856582713358396294734841955255326572093161367907939137356\
28708542066613374592839302848525962551540654518567325640849967199861603133688\
530190950369946248648740946718496866391486682698729581183531633013554`346.557\
1405100811 - 1.24752739677835860034847724714196904160870961341388044613680153\
43004885617306175094819993073868335473839313861448778633871763983436291842334\
24012565976336038139505274026213887810327099636630539793984039596472896305889\
91402311580284122778196883653828440618000457106640981202759997385905454581384\
6069195456550101298557370758482403227631074216323008422954639715379417943`346\
.68696795211474*I, U9 -> 0.35173568615003082708038738327563539347313782436282\
13573313212543513467622544954674005084609799445174727137317190613240640701212\
45454072649482664212780471617530321645937864568311058317415600122382162586555\
20499785540940856150699315432192316795887252627985378357686751607699475513781\
54010075366814404026215027227258190449369239841260229996616512656253030034663\
00852409`345.12489551649145 + 4.277702499497431549491932736875212914869037176\
31427544100394240695481354418386108023133563154340795016901112266688879467628\
27868321258371854577651054044862179305018241137986274227886732392702461451342\
84256430653278327491881935385188632601597812473074705417361504084230718461920\
04501992250016162991404070156296084470153576806660096971647129433799425795934\
0074256914864`346.205486157022*I}, 
 {U0 -> -1.250770760241191799417160048962513862140198130172835709784484610472\
38805410798024435165724798563610484901500057103389545407570748720403027001474\
75144766652111137536373876524559839770813252261975397078956454145666096526649\
97778646561653619157894442905826775470875645710907495167199758350329070914088\
413215282870710585567851183345774669162134780244766652666974223529626`346.686\
96795211474 - 0.9463384713930041026985226463655588371332200441423084609196331\
64064487919874837620018293124142859767271404162081998551311105377681711866289\
58821264553347522556137366651407031255265181314997685088683416129564982706605\
35505811627706296650527251237913839538855948649941199551038297267475962641014\
37988483534742633137085728974070165350810594042561344631337660723202783542`34\
6.6467351339458*I, U1 -> 2.09718251855448446123071086459400480488516881493036\
31964060416921185513566978309434911409863466643935518524663021025281623354106\
11476519012939404904484018450910745705478678960632541300681643054743630369004\
53230160287069863745646026943639510803367922586874918412000586516385659428480\
12134384149784547789352287518002503256982442791518676296054244763779299040613\
81937523`346.68696795211474 - 0.124441803677452213319673238451233754028179963\
82135786678791393986476639124304993270664322044903490799003275117859412293605\
92735160240210541543270145445705342586133193333861863025495447954968128173434\
28310658644970454114031625496317223049363381847166989022380510556269746014204\
00730265624881826423036736879965548873873179102883358065289877736017757804752\
9768885864484`346.56572718347684*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.8211547354105734972136381912628339885643364059072784459841789770843\
34533879753226221070327681992830474056260939735879184918594235280160999698171\
13048136522082780720751403391062165127668226995252915791696834366054517794359\
80533909495087707935648444984707546585932199643430422420228798935732903915400\
46568269527081048036022570071455168483566511764631469473627327946848`346.6869\
6795211474 + 2.12655511084456704853288171578107352927288867430326175788982536\
10162283128784520199730447424257681468361113025663783727152110928672737988606\
42743778787904027395116933316665490129287274707469728804183473341804147950119\
72870822135980327858269772098225669978613686637759183682785482391230103997063\
608160783917010043411986363967530774252779867124482438141123290991178196`346.\
67666103918754*I, U4 -> 0.407673852615211015806369803828297939099272846780362\
30067891410698049081525217618474424637566872098622063466977692143795112024902\
58350460958752756687332186176918575226283243764604136134318372794548983628829\
56295172074956855440677819037043347651332830297896970094381148931800908227490\
79024512197745228233629238711175314215161856110334006548239572208406982666823\
8188701`346.64798815673424 - 0.5223182195579295697175401927450858709890692454\
36865417654894093648651272358989399473312794301955768915309303472200463188878\
01427985652929465118855948799557220680867619775104880072743432573200845549527\
35738318525693903528928572188845396997275878848663675646252502961109730193734\
79916260636069281578246577241372225936681314508776938482966618687313915864894\
896961205761`346.68696795211474*I, 
  U5 -> -0.372397765175636999135909176003427520824249168105169927352442294051\
27746035286414542337278659441769620667305165767978227574674885924961303004578\
25295545211187355082466226005337187222598477765119772522182975072210468752747\
16126225705637821226505953940985756963628056954659942264598835539820053804865\
256973682861879965711980349015176442993104605151809072316177825862567`346.686\
96795211474 - 0.5796835862528589879547447736483933543685450886880134530381679\
62178780494336858298859326244099785516620686863758869336643003115071273000445\
31256400369688503068793908486448776705540236532601930437003754246687010833753\
09819508570669316078407795675785534096208491740240253381103953960499310296394\
44568528471794334408714409871434100799118148576596960354815493666660702157`34\
6.66825636127504*I, U6 -> 1.2654090024797906533713553897014187483895674869305\
21523658991318057907822646562979181183386773772631415371316788576305524761668\
48151978642378857626131226828309213746912214605942222659396153070931777197354\
28223666687162045459974506158732668449956639018908146677598708802511578538733\
51939414913859221577103237156479263608466217197156980932222851728405659786219\
883196471`346.68696795211474 + 2.40354745685040559084089383032160899270936386\
63339178861346259244778020301953037626658077843407853929996407005189567769340\
85410198408061221840783377370684979951070108712432319293895719376958959144650\
96726229768537118931948546907941688799493038316760173543750068445425841169943\
16828525490391746469945056354037012097919012135991780832773865524486612749570\
59220323659911`346.67203858095115*I, 
  U7 -> -2.293901056533506453867556196570376110541647762957900588778764106902\
43945647459207338786934438038763529055643362186589625508283148898212222573797\
90955477974821611257189355971582867658216544920686269319898418880756709112700\
73139276858588920496500742794797460938209946336500116180125294168851301472903\
397766605263782844153947299784881732002848447721898780618074891169136`346.677\
0004689253 + 0.86227105547236965693070128623000949176815524200094298960029557\
48193036064397433550708114350413401934934610061739610008644189551984280632464\
47703844115444749629493410229560868567413329142128913253217715932423519690674\
32691358421921413009072657961539539568824230076094120031846256730811886910837\
2279430722076048088544669286169266482414685059383031645450392396416778255`346\
.68696795211474*I, U8 -> -4.5352394386347294503557772276205086332195619428169\
46718520292475791956593674446470897847596657242371814498265997565988725748737\
92680941851202164642384831120171001878272867831967523168685102385589722473222\
37028561215243421910340616444110023454203076225141067861382411943846480621400\
42585147222590867097481467377620765213931845506432812534838796721693216026956\
245388407`346.68696795211474 - 6.08688152398305656338022602643597159756079223\
46181557523448068310324918020178707070745645718624961138246686218717610683704\
05789928142615721400904228600703400248877552379693057009399891418193040675335\
68811796154709413192387118853044062298787611371980583723997463173844117830311\
88155508228010684844703288654009544656576051785953328236965674186246129555080\
6510590885383`346.66493436239745*I, 
  U9 -> -0.829637022098978189269242919454423695814685897344521011014238315935\
52262384660591998550600740110329978474439353751494641810445621435296398465081\
89732215028994188878256157745297802442509508350070231718271195126215316178370\
93460654432559416564604171126232622771211002340627004126258216397458169774710\
343657873660600389059865164737502629933528579381025133305674543083917`345.213\
5790714874 - 0.55162706395413127619050935669354936867942115701401742255529881\
91596548288928029120988682098388279441422034966431080484307128207887707758679\
12509588060132853170713904480008974011891794996463784992003495873258891658307\
60170540526001864140462152498501555081345480047940345454449017651939665109040\
0323026434236534338307683411156445557291529791204192767206870532357741852`344\
.9991383440569*I}, 
 {U0 -> -5.816717479349270625003867270605630724545248404003033183517670141452\
54218458217713732987248971060965405584849914638709975775562672280252785680913\
20842016770471252517519931707640840277107542253860513216809135167107494157162\
72753892462878639943663331122166467403372504198933298418180396085178369704385\
95877082512792988507499481715798939363833886196929920900567497386099691717287\
95064621166`362.3933346296087 + 7.8509882875952665703664519124009825466305696\
77955317351946619402996862255436433844665109587709249719065970548010610723701\
49161986354577795738189556294886429877852902804933810081893248186112648625142\
77415995374450822974166633809563271478319319060515034838376946450072515428083\
14446986929867522516518543859673473925490978565668308375015279019399985180720\
9812421325274180277897375869977404`362.3460636915147*I, 
  U1 -> 2.0626099168339005283796613840433327596593119965884143423472622963519\
59285970313423195822443925687303684345526934737281636528923113342521798668921\
27820928891546168418213250015347547400667728637474722120463567045267769973804\
61600976163051194609573039949349903327158451420043132624591020951647954982891\
34171336308750041896200178283781589249617315611391345296885667546715805914790\
366161411`362.3933346296087 - 5.011989148183211325338686430091392924505585860\
44031671875388877326713882508358662929120271162487638222713978191020152762179\
37326204247673944539390733221891111993759080140558262029386431136981507625083\
13659645112938479504283315481884177094646516657876361637854464986815156971130\
88122436497401734197297381135630932811175744440388343456320691448480912322152\
97535590976340474316111437919908`362.37701343805253*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -7.292025791135931411404517126969513140709273712993608224652314026155\
28735113818076383197933788992902510424623236842741774105707785222197284505020\
18513458275073682279871101117830048077467734957833548670857177865296696022246\
73210683648821345174535655645698639085296854984589942054972485078440597434997\
73662626672685225637028214691344702930473391020435086403812097702893459068281\
47694136033`362.3933346296087 - 1.0658501856002772627902856310586796850559019\
56378904124327347447629315601302408875666610093066139189672186561794570719614\
55534018509837144929716054094965166990136929212894981229972544290205008075529\
69919408647388717427527268963064256646763985129992110126186668425404614557602\
30745714949841911071801963822458139061702053034372548701310640296505866004269\
4861700019367789761005093951471759`362.1756779755474*I, 
  U4 -> -1.648269753156754031980995973479928243242686664304359935860175763881\
59714770902923060565242112684103206646691359720251792086511044333602548285198\
92746103405111316688706608156374628885290244820858022831610405938646565050831\
74133049250638907672809753557986699187442139392795959373471439962233976749921\
59455461094210672078727468492249709209363672701810514924076764397057521426402\
94328805148`362.3933346296087 + 0.9314383662409467475908200817772575364802719\
56628821332673105160984472789281853166216136373850048926425709484653589262772\
22996942832199461046215441893782910994589042020539983487966964255412505294215\
96635861699983414964062390092586981859067419128859909096624322813740191281809\
96841697944449744846807808597877124387985119024156124417214948500763304473793\
2536114830530536205962847620418114`362.2615442069364*I, 
  U5 -> 0.3018586557051487029819492155502045985531122066260402619358565447372\
22496000991955682211688969441340797102723840373928524996887713777251234255391\
51253774811354159823210435493716305772756987092210044003398306345082611013916\
69071593273224197850143044509242245830549422415608996758744312078981117833944\
53286244359444767194964031146023832104386517964833040325883781685060850816997\
6955926893`361.9129150405359 + 2.69683668031738749627066300677241579998596544\
22228935506952509179119401360674753432738895930074902457221260497602192970086\
36590772741427837278427585691671716434129428699898173951398297865858612036978\
80508675204591492536778139453809451718671590093732819879812741061736439358382\
60822850110914755440682525551196833609049015770966400120263861981929251625993\
156801430877108063566456134508073`362.3933346296087*I, 
  U6 -> -1.563316645175431059603206114228691708698367991316908521489501967526\
03817544795942508532503792356374048327240763657890394494609034158127917033511\
43144769175183177670975565946041057852247416127163944989614056589631770560037\
92338324800016091788235706878487205781349599235615206598576964822236166105952\
92283233543731441499329749556955118027219448528824026210795179523797004084281\
8016452896`362.3933346296087 + 3.39148053842066508357284482170536216879665123\
40427916173915706081511775774394276026585719213809800540691729377977966291635\
02251881304240948706319843875860186794354738159218196736161641240228176648248\
07717732071470721272764584195860893704527329321402791112509005383007110536767\
25835535784484577000361315095594034450384521960846373935251122572997794194448\
365363360962055681979180664021455`362.3722265089826*I, 
  U7 -> 0.0054311385730932385574334288465481759113704960690468797954292082170\
95730710988510847117983573674185549532567969666073888230443741711734077228701\
98740649361907664418633169448971191827022178578967988456534216044919626032913\
45370048200774230500603166168884824813734039906315387830790727540864543286570\
96877549940435231564254931249600460599681776232821585429755429452002551347090\
3801732957`361.36474377355347 - 0.2477644402734957736790126943731056103286572\
04236529354282076529938221894406737404629564966298375153125430599672218187242\
63104985170379514845072336870137227041339128565212291505708833908714929203058\
17159488650884520838799000189722003904029628439061767230002170637317458555625\
27706932055963189260085170711293680482180355656704973531269035056239444941254\
4605052947247934968529990016381794`362.3933346296087*I, 
  U8 -> 8.8055980087265764557778439896172926712897503101576587223742246043925\
27140118782429182005213576393293011996179662590874679054890513522187713390800\
75222161055537972459802719586179298434978418107889869863026112390463615557583\
13017668874809873573352081580149492975920917971456057221017031093300246663293\
81518147987865477183666766339669679055567703644188668034898394291281133740661\
8778297803`362.3933346296087 - 7.20410663819313133055032731155331260880515569\
73784191118927871558196871165329329162929922239215922735817522461572264083884\
54738656821257790756253879543359258943769642713863213877912118234312160940792\
06647277845653388503855864994759593400228864933417645304609696769954199924692\
42125437160855642793008454029326678953155056011751102049539411634452196315805\
912818077644798302718433400717813`362.3044574312165*I, 
  U9 -> 8.7472253773823129955817813393614396268577842733966899208671954917727\
06230856109946279287345001409881140675737202786566471662285026313795134236897\
61715420949496705480991101566894558769565171557013961490671957750936869666228\
05404108783579949048069183194035846109575490657492027714186667932687165903791\
39599886698097060387875302965671253673663319103341966507994620615256803532746\
6655390488`361.9599939384009 - 4.48145430064962916733085608735750210073923373\
65983907301476150985254217740558194585116815788531122600740507693903913320579\
13540632409722914764228655332262968713821942208294887708706316954347009544159\
92684733328502550023268915743319629276131821361472307101933182394218939672736\
36127053751580615319836943356313742244852101582369125869221595323635353709061\
360606853866590603979414922222342`361.65651469030473*I}, 
 {U0 -> 2.2330983395320138749242116358629623808771373081360859214197762424704\
03406085196257796681621865378353834064702766079739589372880381584583324910914\
10771991440285819042047135921939954153964521128425448938049926091893947762024\
77239835259842703493834020073278992102742253128293399027933797664035135636585\
51932289145045708046373348518624714288194748114987553770833900310660753620917\
1543466536`362.3933346296087 + 0.18393084989718086113001549629205044032210064\
26206300762614420334524029947352864047950865355897514838008483683526762215394\
32572621261274197042148646755851448590629154218321314531804078970824069716202\
33688578624914744973234767160957281361025869381097272177800325107093811309936\
05137651009490966647063334564556567453782482722932960996455956145424785764064\
293294456889419910323182567200941`361.57644258850024*I, 
  U1 -> -1.167954051701649525423422341468222034447837781711086311170119398975\
36003781298366347230855157746179632012465749492498158164099310997606094029241\
96446744492492953354481237045909130714907572240385616277355625968256442364286\
88856658362466750499527962261818410296805077206652366546908116627038193651518\
38104599246542369577832819381058270931506667100829885809718105158028662323932\
71083377947`362.335981526021 - 1.47568459895287912109666953004599197564665570\
69014053028522331682471994691889751529454635701022853664647364343426569582702\
06856086536581964776874957014251781486458778690668466839213514973999195658655\
46617349787116882265790285523586457816373082388102062011685144627681647665605\
44065986748450837921916593743924413827929633203761545230104013511147720615382\
425394687396250014307512517594729`362.3933346296087*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.027087675875491495641568098601841491096498549561369383383578922506\
21465475834933267588199508948003846764292733385779607784929644976580963458668\
15743828430366080233159615403293856230788354202951360182935391971187354382671\
89126252629604037606194168124907540536046156324748123187981732052421931249734\
70136400704560215390230034350324306476655178079490130526767808370083896562865\
25054960748`360.69169052655576 - 2.698385205044864095667515618802759025885641\
05492785874320265344732518737405291841619143625534003242815432447564914743884\
16848889869778915262069765050218368368987405455817376431976062952005761843881\
15795522057639627355729729872463757109947673425502541689194678773636659875819\
60127937154617895120738623693472913325584967258275447333359258428824600094820\
01715831371266368598219482206963956`362.3933346296087*I, 
  U4 -> 0.5918769023701098275558693042046059556520682358676781515308633805195\
03937223147313852725007657135664393426637052371333350430729857634078646183476\
33119086063566920462107405545331014626684490375815689013413742110031979208829\
81799363014394341191013477551234723257228194258089874335282613317553593032625\
84191761902098496266778013056564789775124173173274279731670785006157513759888\
7337079058`362.3933346296087 - 0.25010475621379674399204486791282744739349233\
22881147621115817470186042732188489949107262069122110786708037644477995706307\
70082868109628524356901147251600638708722682460737349351298525908856174266745\
07669928828814292507717792675336304258066312842646030784746592893717252732155\
73654259550834350289134215876464904131585614974424316972837703262866485591332\
159614651841085635277236217538426`362.1647814719943*I, 
  U5 -> -0.944469306080299579855140102252598670399766097069775433825679526291\
06911148597669368742772062454063191884466421443912189182410206139579253367641\
85624269726364092164616908810281460107256121607859572254196530374725927141091\
49138362598847850583746012008886927213144554558194273836718908309559342943485\
07930952675112753042580229484685406071538434762542116343536515009746971333342\
7698341794`362.3933346296087 - 0.39208551677358385773694190160863826952173863\
41103270825958351768472025917023616343264185215202481862685844795958236570748\
89306461286508171579631132851866598717974273276036713163329795748655365005114\
73075916100865053240497165357813883928666820677076205824055006007712967872366\
14625074690303079728101476723526726559689027531249040835774376393837316694067\
506253291728501724851278382344129`362.16425610090596*I, 
  U6 -> -1.769608932500997830096465960498712179371709662997595925515619166501\
62894642781760401640422417837177365620409468321445213196054110933191706593726\
35447513537250032055035412560735170881959850481672628455700203834271767873795\
42885244509200636974514791845580977516881220014173477969099416477804456019758\
70081758062567003663503543640813836378293251026616067863055090056103094204215\
51255703984`362.3933346296087 + 1.1378506906333669509083371716452968758121710\
08997436706549191296662742908251345077886782279705948581469860283592586697277\
74162667771083140349425168853515405102751177840553045190433337676486028520779\
70161515529989925757785755189233904042641851126235697011747455619039595795451\
56035192907276126359038870329083582577801631817738282700728599713251272922253\
1834383259615634578542476807747302`362.2837487229068*I, 
  U7 -> -1.612790441158206455319107148997075958687575218311032749272689582671\
48963096336853722301622719330288105287535043375413781219849551264600342856658\
75218181789532966555235099028501181302440046130005066785369593428593263828062\
89711439174280017387791647999715874781140621002568908511780487925694534715964\
76646939224839751082982342094029828007263894282468427948857334870107432780505\
90452902012`362.3933346296087 - 1.0454292475515785496016723804019446813607590\
68960639997108278923492060363681101931662031083224232995840326778298139028579\
94537553691943684100647635661474843364277214208977919157382078938672468813635\
69286415689034537370860751391092951899137854095550082481626425444186636841024\
83902524253680734944393314828345905756025689021967317248497483293982362284950\
4851360395166918227400815267213195`362.2923926429934*I, 
  U8 -> -3.502483624976681605338198831620517163070775603925869877193827415163\
62663974529130296528724629187347980314250174725276250126225814799644698838285\
03540164881232148012985415630637352152510505781136217609294024869198436205369\
24147014398352812094524128450826774402795724059145263382546673323483506250557\
42351011283966041217619079238676403715153806749472045792077067438216549592213\
30436184046`362.3933346296087 + 3.3613406650254022272763002418683885636419671\
29061071252296422711404861721736724336332987552528931846782768402905153562516\
64959676750570239434699750509138206621560696097620214048469396668155698612405\
41456654636498234070460285364671391632501457007729440604660543991577045755139\
00613320815308397294093797793682128241579718307713136693044610832803950617566\
5948793001002986820373102531409129`362.3803062931895*I, 
  U9 -> 1.7686646278276148329507236637808130046817402566815351944147649515866\
16906315837823652837233021977939890618278117129345181751045456783929578923163\
62013160340439651469643754398190976213564636812575754948500496472598879291631\
66872141717395641529981906823625934923422620123244950298574948493869224564694\
23582932393200467348771615427528719295994842989854692918733708235693986214669\
689289087`361.64574794396407 - 0.87548012482282310746168938344941084636737891\
22787388652944161136735864358215077560156092864930741661266506895717698575576\
56713088239350955539617050281760991091027632765335862720656920843260982618564\
41861959004079474248014137519487424786472952610659930298180705846097565112739\
77727876634504125752235925701317909041025335067360919694228514771208537054841\
872930460880361786467493184300923`361.31706730538707*I}, 
 {U0 -> 0.0627652450936238349623285116734899757921419710214311700762147422935\
06188618095338076585447568546717198556196119798388930554303068934551533924264\
43173286239864499005806771533195265784633239445948981963790403054183717861778\
41722039912759997266104128638077616518082160352062078216750516852443187825295\
07718932602601282693066664683304018773460843758518228232772182841175201880286\
70447224`361.36776910491045 + 1.556852272852075139390351078081620618620234785\
78737097703422666917757497775346606773179835704483774225248513403619069682849\
35361783296865316062086219406158355706286622921721467083016209908103257536769\
59582868900790072657714525794665537555999677771658370545259455763182627321646\
88774026235588748961358250345097953591672308554795042968112669562553231850134\
11688284596211332925040709135158`362.3933346296087*I, 
  U1 -> 0.9580462729082030090455074806866701722804025844183932253508866081668\
09506925775262972033110741601068212221169252344820967263216330241248023058919\
89840882794841080630726721219475277807546971976650178055156863366149561110685\
10596831197947337506215983533236394920754522973672026786408587710773131321425\
37104705598589959973571858813996245642596544630910595722611225683902731668221\
9168962688`362.3933346296087 - 0.33376088459069066934759178846654826790934905\
78744564784212018076754586000923954224523225067821950752957340939929390817443\
43750431484515299386894014706290294649049111108459314774177927018435000959008\
89356448274373842653226485872748213411030226401594481042446035607040934911750\
53756014316216019009059844019946897916459745795188438746517592416698441405407\
511338061283967038497744877232075`362.2387372220087*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.229952661719138661858021581069779994036\
96158848805925282834677165987830831398381015629100838091161812827998683191931\
76528777229401307241657800057731502516625761925287190028004913306068112333208\
34053460768239318247549698667229139790082611857267472125395895882199434061722\
53278258461959934876208145771371598793546224333073227203014842176525517909509\
81333035118377633957106840561267742605`362.0483881357381 + 
    1.09156760372155331113702761439890377630322457519075420301054260960201370\
03205614638439222113642414607980655368595259989296860019557525697633889467098\
35913939286513760407290831799002404813291218726713422970188489985403493797346\
66376326762295135009139488810586287242813667096009357060339789958135985087288\
43187049107872062817805759422348848835740018373640090722630766894963978642266\
780818`362.3933346296087*I, 
  U4 -> -0.042905133680361509489659161402353185262974693869824964541025875285\
98817192900905528370990080973757615163377437337700251012922350587456192979519\
27621861958190843686907136830629986358516738085250332266570501331341243805587\
34210831301307470121012907801345661770715793479362872461165945213790517412159\
30382562101359686281711445068973224175748611713580964898446497647617124153284\
934666658`361.4096489763071 - 0.964267956505494817375684894195423461846376685\
05789909133482458804728392563613449347947328559626599327942228092837800495003\
43008651290393896142935921348664366296527991560277537367224446559390949635939\
24715301366413349690582091253241027689087790911351895379815461801979195833392\
60324969275351401462674050908084314161560371555116973596891560084669473675166\
19680750180862299876069076546028`362.3933346296087*I, 
  U5 -> -0.202469853535030663567616917194085785930857680201658621429203907196\
67108144132953997886336881641312155771759728046648281005196457774892329704264\
50501219580108420164655239967760431239217545113320702922611240383563134665702\
12401821697795417380531618443196367029729962209240135524658825836893723703712\
00053830866837337800168993654436052430619058479620131531918221388769830502476\
14005472471`362.21329887138745 + 0.358055075963818990577862042449464614569350\
07180918373059582799832257898687448883696352676407427974760512119040444557883\
37647678361904892892899626086465733829173370968745531766400220832463371823860\
58967247530755899346780313179671090126929416020688923402115461861037711219078\
00217366025644410060618263011409841872057671456738041712303873810328238201769\
12552760005630407898165934759732084`362.3933346296087*I, 
  U6 -> -0.687567092095528674480133208776857965654757726624575612575585927108\
07872603527168526397032804735690277733295898151303512350832218459113295535559\
84890126723498643909263303197995454084166688174993138875914344416506003829960\
85254887355922686047988855036028429054315414276967093941140150816651100047446\
50567020513671163245474624605449408283687320542734386767540585389005421717638\
02264801286`362.3933346296087 - 0.5007919062580005134054584668707286876419195\
56604295231128299092710804986148383033539649178789268255319589850229153539069\
72067001713274674054104598727381630093806512943900908007504861892412615833563\
39483117557638248307225481973475653689600122522645971173352814397886440027145\
86220352768646347581460532554311185758020838046036187769307656110480985227377\
9212489154079527261824550881040551`362.26358380158297*I, 
  U7 -> 1.2191880871138313967621093943521963334178881943149452726563608762547\
90538406954363010879626950305857046179439007822053728131103463859197834578023\
09075244407857233537284407362438108037407904991980374155302036214223621057831\
05681759206195197039685806097202138626148441211349885427560845881880906076037\
29281447917965026863590995625523963931828279611013587483121581512777859581560\
4796096582`362.3933346296087 - 0.54233872556551993296206536015556568293273539\
27427332307891353409106718850278285184821474295085905013186146894124366892882\
36982238039234933180837991403137585939651043754559611927111504349944604298327\
53908542242198807272900029808861891302552582550022309808395678499558392606445\
79629404177314118376898069884760073126593083115877440363542336395360469783920\
309901395968543152722937878503911`362.32622798530906*I, 
  U8 -> 0.2719767467228198319770822819796064086268191672824098687874571114487\
01842163103647243537513701882847250498168220433447510635259612841936617230325\
70959617396622576626544367568951420911044403011923934229005767203643599522796\
55641858153607812211833167416699499862255494538661296428222018490886232211501\
82390194392060279658554269799706720828741968597574180800287670655586886275946\
0223917847`361.99579506137434 - 1.1205065725623591583601175839381154382523575\
93760722032181318389620256727491765606837223018633914872705856975725028502327\
68295653955294128180934537446026439254062781173041873928516192948463595111225\
85450507060024196382625565544600545351920520142715046187128344986174656824067\
65314437405245244183096032273996739382337488561111326790569255780608058150219\
6344494530134756582168391915763728`362.3933346296087*I, 
  U9 -> 2.5735262342220662261395807597778967294000985179115208510964769855264\
50549046186031056585684989224320198017351339504204046469216865934716139634557\
46552849153704949902912163116561324016616783214175941770104020986917006353428\
77195114961185372736295441366437591787840150156491867318339671911378495979881\
99810086847377360070898280790264533845127851847345852272423736510269793699517\
3646799025`362.14760232877177 - 0.6464703851426119690157330879801705895499364\
87882979070597905234000175555451130291485859582246113142989881514128329328237\
68574509791804608318816049161480998371787478553011661041215250724854190975751\
10026682995574431956405379323881088661599759646195919350914055565470819315426\
68274203984865518907006670768955745790801887838168608677733618365291678135474\
6871112066053824018273853527500451`361.51864694339406*I}, 
 {U0 -> -1.318085302816589210851235547717984803492833492351187916354846345388\
89372237288197369589746665361644889106061112910511370250212361721186288092768\
90362522414549314689681818018734558380201131151055982940740400974290136769228\
85032223157676153327628752740966731879603628860847252843795879162664165905702\
87083446052970505329869262644026638803063587109355938666346397460767020756511\
43525209352`362.3933346296087 - 0.8542966376751104117883944475451940340773707\
04086980775918234383711090311599063229797462643771552899234230797972262346657\
64933540015492955862813700550795912023899370469467595280801563731887076617106\
43040838973959274152406752850885786981162374634071382185405440972005166549253\
44608587149989370562792296698946108216157434495481222804374415455548132497438\
5089396594531340614282873925146873`362.2467814794638*I, 
  U1 -> 1.8815670467466807946478401060305299434992057730674383912023196011386\
73781186144692113136640762225353723775861177856238979834135994127368508935116\
06457573254688474025639380177449135527731429013849910484082764011885750032147\
88835454376164076634132820532168466006846094750669305007726556537246996020876\
59976297266005920212215373012884650596148378363893816470184606135921019353662\
8925758562`362.3933346296087 + 0.01430645612913860275593993880188975035141045\
44457088010039967071634312009772988403781801298101861401170982851539399847370\
86697433453006974460426178865942137658768858011151802822279860895034897400155\
73672702545328827559158378969596020305409284037604347889139287020324922888897\
22009628626145840668714887596198023663264370736372436387331150498016338590594\
609365710660178174956077734439408`360.7127787601827*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.252625481444152292307267394317175165630\
84297043962077754706283854476877313791912231231617104919958454164467355891686\
89145330764316360886099396664247435370358609789383320950260112983499278442343\
67340887783341437388596306349650328645472844321373882661531347489069164580872\
12877786206360746688544010643646675577156419000109329848524065504599185315075\
36701250920138158591821206282937140273`362.3933346296087 - 
    0.19893641495360133628277455006005448081794325907231031185647687507046357\
90503618002048079941734322364893399334001737739702529324953112023666283714395\
03209572139464252732482741814492341908390257674675161002777519082273759627707\
46624081830984802606818048906672430211320283762047252585204019707676116096278\
15186226717668652080964565272253611555592329591012840192720696642511874272787\
444124`362.01228040036386*I, U4 -> 1.0120246593710196879195153595095517597350\
71935730482580865813178811771417887160148081744006814789542398975185156612719\
70307601736764215139770719114089595784774858660813841896903869738251420599223\
14850390093641262022203217519240841190098279989901731558456053148040161547531\
45756777626391526502703060013643051556506019411094579588227729458858693784149\
3589332829810486938848398637822611302`362.3933346296087 + 
    0.74433098260742277370037154676700743392998656058754543165546541773515891\
12788947991245973119177537600169571138729244574427060745377822885788277587488\
38817635118734753790036706059616236284980398094830096688926294675412783386278\
39174656598835696699325358424947252697415925244651092589332028757165368439456\
97077358807461509097839638293566892100397069006235562579709914602846764122156\
777516`362.2675994269418*I, U5 -> 0.27479078053896995260329580531365054665280\
78555498807594755096562592931784969711801340244590746378575863169506694640944\
35904577552990985943073450738660167464074617205531032251695563231340608275713\
35571015382069365549471480100639199761137722277779313049037826316854237097190\
80594833112124130729825077869928543718757991998378013312135736859194663336061\
392364913967423119368071090052217168`362.3933346296087 - 
    0.11165503518639564211199811582149117896368254983682206935088954849541075\
60411005939810113929337756723401383000795419347954178588916308877115867551138\
96946808758559650992936244278698558512566247541515289639643979142681825656378\
07642164375604085740373033460718031025558741564755952337580126729988929705716\
90793748930726702027813267614475124819701712065938469417063312217350397538331\
817703`362.3797445953378*I, 
  U6 -> -1.491170476898403235684513506440158930312245110574574000743774633730\
11759393859794615615315212237496273658664925142764853821832382198812338608069\
71688266399774980401981443530232466540079650742898066459147286573602991672101\
57312797682414473051203567701356680394886389321625658973582558664676181823043\
31484617369506714975547728527463470109886600718265571605567510638778972121797\
56507468385`362.3933346296087 + 0.4589261827013077600789016775341954065696316\
44376390240587738609206637011402153368789383139178597051584625586507926187572\
65878809823204598042813454988342823675296868892797834446842340558102653600033\
55680445655238489685687822750635715585840368494501869782442699644149118408548\
69037249134836749814709968613776089471932639300896856318166166364723977823311\
2582707887829550554387622657827254`362.2747696101079*I, 
  U7 -> -1.931759421011017503000096984734182050081217047157308404213958626837\
70190644522329770743076660329578824164724851714780450243878035961294838113713\
37834962197527942968810722953670283164557183538274728962610959376759300608630\
13790019536297533524105810681163298752321010698455306105526693579105173524313\
35061881197107181367206899103305199081493931310170500643312205882154026348030\
34977526953`362.34899082768504 + 1.394484125827649465706458831553814810217041\
40522246006697377482321252676868505675031517913311212070678703443982578964603\
16125474773563225466030676558431125151251655825664548838740251704962253490734\
89227793524038272064125308694297758267880424342967762291191862720239978282539\
79162949213694221967894464761834353284835962894426085730179190754676014274191\
34964250525153659043746380770891208`362.3933346296087*I, 
  U8 -> 0.3035085050268448027428884080723183057781512508750116043380095556629\
54702006224361224219183702956581409514365177838108488667091545696655150564403\
97155260833725731893473322437248989759528556321500669238276153671677967631673\
46109242935625775234636711233533303295747264442490338946994063836658376692380\
28213890873042048849398016137482070194435171113055164678165268563741119378129\
6908360898`361.9017581644167 + 2.50198137122127237018529803071768849963471982\
64573380579638552876116004646164445313941471226001390006991534724092499805391\
54921392551877080408112202198429238853593605997693233254968439377847103750390\
59485800726079427753247601352617556574321602256953512344375296686157014589319\
25203148571578221486533659388824334415118226327711989927746024906836012319728\
989372182907417746933066086783893`362.3933346296087*I, 
  U9 -> 0.7838147189904068989140853186666490123413907940113825477662439361022\
57838792179217538612722384298128956819615609831967045033198915957036373214229\
23380158821080246806778279617884788908648396576606527375112294931718923208862\
61944521698170905043941222350001342555245114000304771165705629575041705882594\
49640825705321747171253548780699424863171308658396260930086090877580361846761\
9336878093`361.3701587825603 - 1.28090497652383937411004658328620991534762078\
22382259946525676427632668949668724794881419507970687021129002858323632362747\
68210545812116551082677930089778089039682266172410913327527551621152613380125\
96698842295721005251434493244934071045046572091493777042734758087645564184966\
90644653786939464236938981693379883399335252824838862148229704768311452674040\
626579739485423879359632078345116`361.669143522613*I}, 
 {U0 -> 2.9659506530111741145093747368696570908528422519413973847145542437555\
30224846238466613826354297843853764343394504502829826292770159695385244685612\
42205933360630384918584593347929522911951887965042974912704607122645423343042\
14921777109122721592571602228529147493726015045525287251780159574601253482036\
03409845681589912425181681773889747466552111012390167247644858974744181678767\
6748790353`362.3933346296087 - 0.14082022150175593180172133573450311659340979\
52581212188194815354902684332485305987040922655884654559645873959532264089221\
83936509813905394076885760257022424797993745669394940474041658559428879896708\
78066046667127774604094970403816101651579736403417053665516565849045038795481\
10207607983496340588525203826281169243825818450323770482381850675584671827664\
679108780290977227224579412590043`361.8105791671141*I, 
  U1 -> -1.300651555507080825869290042656715987022162104229162497439976910459\
70905081361028863214142043304144500664643141861067405536870569462993837237387\
51289281313602594586127510892288677090954952204704760660553970546538041981725\
28113737784403448093522436884126917199886666256409937231127768436939462597105\
14488641556612509471574073438984116776431185653000577973846603243355488152777\
66025503066`362.3933346296087 + 0.2609522366409956777258405679262648411165573\
09218156980511424069057010697155964578559708560390501292489743584440801505625\
17320824362069638837494455186327565799893890486746233452210747289996762220983\
17652701904623906330032445814359453403638165165622922670221247632076683569925\
39139114263267756524217774319697388504324526291912573156058662096194769363494\
5667867088378202748008265922573921`362.1746422230139*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.513071075604592449101900446102612633175916266197656780192724648281\
93167036315264218336681875187611085074984378661675796217495379624550912131688\
35958795918296798249293876287218953783299799580312344499156849876278499777738\
30019930783127917639367692048104599582061180183805104190726334602794915842865\
58084621393473612445227015491702296931441318773337789779643625677473972096471\
7206143984`362.3933346296087 - 0.17603782532147441912866153898274407438709785\
78882056275151998134428033734898525212679532529255286549906312657985540685382\
52291054200998710528680027194874867829780368971525281973554561504792959415770\
04587439767773108286529234297966870221837886358404306531423249644068061172248\
90815580874943161397018733122377099633290716893418197900847583346461686552647\
749939351019455098596170199121443`362.3216482174715*I, 
  U4 -> 0.3336747776410744162352285422854701222889363384237809363203993104261\
52955811181581395594848154487631512161218726139479885660806332275207980938226\
15747672155964867408577782303054333159699990397988221593728190034568041736039\
59743124901985962222206710514047099736831088386588479604936878346149314524828\
30927926258587149057862387631754665422691209876293686369842392614095701966024\
1464509929`362.35834016096794 + 0.2532297166727731570959307946681991597525714\
65331309257068148375514272086410198284251818270309297012416021651304233249105\
44273355430746035170235777183842732999403007275296809581886176433300413176122\
28229252945822434700222158133076569009989701599409364462962933158681474185751\
95951895424713337269572246019881190277222446868987564906311025706627892938891\
9221967592901006279661781347980405`362.3933346296087*I, 
  U5 -> 0.0862383618034971026828284937051928032643900352953812765258047370817\
99023721375923932236401981582080580347143688841662523974375832023043152160025\
23268265389250844143429799891316876550642403062396341723776971507605693094791\
33772249472356015264165742090677358279380405043881114551886823606552373347445\
32962333857256468210475628015205780493337856149949318876521039457154368172561\
1759522031`362.3933346296087 - 0.25543148834691025852736326141317885425240131\
33037530452055466135265516282608471313527522350490776583612510408773021120357\
62864483965169259516390897183078000500727733905352737907352565073525344537389\
66139628405370465548365741870235481350676976642836498692050277552784769740744\
58129385592269310394124089662665854565405281090028196737658866392805862379779\
074466293726029038935999376784143`362.3817590243034*I, 
  U6 -> -0.640004703471805250893455227972456543253599966200935388162486778262\
69099906800556709877548885990071385330859436003194869123629765601873362493524\
52667085771938810073955056027978254941022523487864767194119958344695773266485\
83213965360481752257276018615185798083444131199470691426452155224732830860322\
16796365064735173751670151021031339948606553752275370875435034787752339239827\
05398579464`362.34785207753873 - 0.611255033760669907601759920019612598326508\
02243101443502929022809445546916948968307970633246018358733159445882428609645\
25451098319638157272296322408537578132256064393278993730164117170110765990834\
71754056859545647215777324952182598718363554221456510123195886223646916848671\
26080974613392305412367074295852838935870061060663726317376913821323630974995\
14882187776664634710620321583392994`362.3933346296087*I, 
  U7 -> -2.393068564346778709720931438350623256581268683173960612093087230942\
58086989561663003196657145582915289695134459433176653052170409331548222311829\
80642425105902601827903022990658923995764119093167880156484519305209950112921\
19867092888909457964113107577657755910604990444625845030344159134487357399647\
27666872951268866237900977153594446782889813067531094337415282468086147259889\
95363273694`362.3933346296087 + 1.3655582527938380459849853147841938269860191\
55174828767635974605308424523212859970249658242576273490584794038199319054992\
74823754351332042135249038013777317810273567649198649634692114906132398236541\
19804719305229370766072777947580321924674235189839256531494912019838291715260\
65022720494417503102858894189964887117102190617322806170389297544956059667201\
2576779648382729592812392816815151`362.3076508375925*I, 
  U8 -> 0.5046115701659718123682583208025039979756349580165178328171179187276\
34725644555815640158743495172285519725883046762907147006988961600135148893090\
72374146522644023465439255544376999413470721943262445550380870216205538806874\
75149796880529639070051258786877173550466258328128808106593290966196066580691\
32626865919485604421813534998210201719362873246555102933518988755523414883004\
9803741766`362.3933346296087 - 1.56914879640991851293379763896498245359919936\
51947369628056104278437686726409356575918784588021413003074510664307735693235\
38149069965368298486629844350524033454575886695618590597427036767988151551715\
82388315816184833601619689612735084165494107065107175691442113661975559498193\
85371102682676811019223855962307295333097408471159723991789573296950975091700\
96200911299816231318030218733693`362.3826758368244*I, 
  U9 -> 0.7054680358408668632781309142205950500149513951637595179996462666573\
16499144960386775355714792965086554373835015963721431120778751559940893270753\
54754001823552620171006310273637702397314591717718788480654910088671868996147\
77765713466303510756030641622577663883935038120976355640433410471583045599550\
02778839049060497003454241662247758029979951477072199883320856047051356483406\
5440918362`361.3686797422073 + 2.18736806625036935673713093048033436477321669\
54555522587929046342694311326832729394928618621406607477777446863571352697293\
47106609310618924813665993929890962482815285462652467216020996313917917189680\
74403155120768430326182388822971182003238720737188309683789900067052551276647\
61871483290394953819251730637406351556364602591396239008213272310232394470478\
9877047165263626531929561745272`361.9741939160063*I}, 
 {U0 -> -1.223986776812021210928680043282416263842978361899280451605354479564\
56110867313257349306177760679758795425063990446373168662689691571982698554323\
27297667604540958143833729426220360500771701861711111411143256925289033503456\
80078848681444995416100401547996334669361587895728707117054339170508623209036\
62502925098516280706258703087271247980878131150974096768348804316696912174037\
95701354229`362.3931129337239 - 0.7847018535029746957486335236818522120908815\
25081845828931815993147838392444505196390372421155667823956605910099027921632\
86714199880350411461587019200565689001531962611425011812346577194137180983473\
12319209585339488396714936328361490394464844973956753730851198236525926992471\
09653114436506496951707809427257998281032417661505336174755833383243159884918\
131284911123502660102551850234979`362.3933346296087*I, 
  U1 -> 0.9262589236044057434777559196777627553234922323732684760976822701700\
90601892558108210313120194062263311290314334531670110835484942111647818418650\
90819241763769498628735754634967066932122723002399003749506105556055527092663\
85152377815958505458933509062046854566050882040672514534507846547417073498218\
79839384132042773874664661701683144167289402585556867048460674043284496749030\
6317359491`362.30074549754954 + 1.0775682779245888796580924607533643534225322\
48770328999965204493609267604992410147438168664513628799972090673716845711514\
98531875146474499137033967394117592676130551161767482070436826967325740027231\
54041090890484942912876416942517561555260556472606340610073515818746636628169\
63693826346356974057714833443017607806901985786599534890746393510965203091195\
0355206835908364343949269199421647`362.3933346296087*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.017713075088905372402609226309681095090836619540244209135505782594\
02991397559325785737463977420639318560521162745081223656666401325490892429909\
19789416908713138833161477314221328619547702238377026275779300473413894459785\
51276042166777283280385019956770019466647882369925470950369659162849404625674\
71668269593934665741713012974442143729576519122506827829264981771605922926855\
15140092796`360.8083878991895 + 1.4889107675847683926064793048551141755894748\
57348024672362348797720556397004854133200290408882649588690642507765620402842\
70768202153894326996062973715962662921771244115385501526503532637887953451701\
51064427019180196757628586596764562262150333060576119442884433614343431098625\
17663281701472563258276131282451853956176740188633682787755983161052811963735\
8551895564031009091004775090327263`362.3933346296087*I, 
  U4 -> 0.5616865034387271260692232397015963076735302528944887738528409027629\
33858268642087276632606360406642851188646702475159189043939257824458879071331\
11153556639917532207391798161868417521981145303431723599368060234790770012305\
51534568418104574539930523962134042317107532433608741204122959674198588081958\
95099099990698261327515366637408537326384433491193658515768706411233074858884\
93884638`362.3933346296087 - 0.0867348899884396491643361452554475820262620611\
06309070109829188502765447857141531158255439793711236318236962218458355990159\
86889971266574172581017502716604054746484512306451924753665683556820581288303\
83997018148791507725013553016563140439182135713396197253030605264181528229434\
65279713797334647831718417496921094321313524878100294615928610807515943773866\
4324607397396831183509505031571`361.831084176255*I, 
  U5 -> -0.566995262555310164209838297041651289593598564494383456028981646250\
18614646243525085504635370630113853135713313087573930317501194329461692932346\
52103927300748943136031762073600990669174380378797834467777423545279148407830\
88928731046753182329817016670156131442193891914988648775479088967456976387965\
24226717371596163726396850744641687164056565001441614758405691288845888229805\
87882494919`362.3933346296087 - 0.2096582320778836799295211987169471193394967\
13840095205957941509147598272034643578610128730964570339317985274823263752694\
77381633421042662314473432728338725061297907037911777160077784582254635679825\
71013745688452110410553945753320355060907915217454637620159036432354063130094\
02254936615272063883421051921712496395327696165162283878460335254477280453100\
1004484312613499867537557790664172`362.2119439600114*I, 
  U6 -> -0.949504970208738759896115912175673888773932891601001067844855974609\
13521029378066640873339842774624636015789253432948486655868655028729235584779\
56879491842143865211335024917865185596629281818661827362038008631651995471050\
91244810140273301329954070530610528264592148725251832624131788838490621929837\
75334780011435912579244432246911533949948869109749373454709946440524963401454\
51416602358`362.3933346296087 + 1.3446410498617504567726304869895409140313334\
40236553571770507683701376878785882795787967548001252388063467300415218514733\
57973004337960663019624390467959437983674984191036258109773270987429599648559\
33429726372436298592354734888167160625503745262965130831306064506409878823139\
90785668404964431065801404992069449568008215654909697799094825765762394125504\
3820617721556865960669464726705456`362.3804810206966*I, 
  U7 -> -1.789799731719683723262092970280484655235310361565647289551544456021\
69036547409714009279635351549287414370945035589771068536245043793075783714805\
94291217765895580475829901526169748218783215782669040884495670999680059975758\
81922178284215105001928549432872454540982144567758477604568133232746316057552\
25407931218272171970793165940234237383095317807421137299570278181672001542247\
24657785637`362.3933346296087 - 0.2435409971194683955596096919032706788811316\
77356900930409100547620363836572239884717247863078060170639904774804214711283\
20512147764576116406449943963136942869913515015775044403880260940355108775135\
80287434196187235357800367865037173224165959441554510215330376715494032970109\
98977451810195066659523153290986126027265443788609763042281227636787489784016\
237110929764967053932284882598841`361.8337615925822*I, 
  U8 -> 5.0850871543405836635637644096407475610252964066852579344703993022635\
18740047699100648874445368798295441321270109560773355541915873203728711029113\
60746162324562721003804751257484226091679781206503036633318497294510834380877\
23595650675026995746857715731049452391935345256381443324576085897651570364966\
54243965596576069291350410064794376403497237847180886602193903064678443409321\
5827357542`362.3933346296087 - 2.82237860906046154397942715598498479606015691\
20220359472167814331313579704061749875782632691211573656830811021683879109482\
39189442478087746773619381457838088700228760362955789592870648461020917128636\
29760743138194008764065569995754646423118754319769303008208144029751130374209\
38941483655627343380071578463173369742216081301719361135028393746051578932767\
476949119761578120167037426571447`362.2093677294864*I, 
  U9 -> -0.796287156302643877515569540506001182090789490178692773960800378868\
53977550010624541224532324349891133362658075963198324250873277151476691715408\
72249582332310745529138066376247060733853076865446602360016286817521484396242\
95771237851257601005325699926040984665923573275674581908722707897053340848368\
71522162232447131336239520630830882002523642431194723590235318541504491278378\
88518497215`361.4084417846198 + 0.2189204963876046714825024612187254755196847\
54156172850617509499433790835975491342159507445889365495391777766297833215102\
65222207347932444252854084493339153148918726395214393836802261080712207052669\
42550007294769003902999149163290266869215788437281760459739771795337414646560\
46329581244115185957096088639893805247372573803243501618663941270145106367186\
4851321898925078174935940721927031`360.844741438055*I}, 
 {U0 -> 1.4477228606453150519115395774348439108611419798795955960652532372737\
87601128340753481455905844484250390002570566231826525650370145919902679882585\
81124200473768305148830460243178186538247744641575411893810003093590014958869\
56140536902523436313424512772332047754768860448934401485434823898305686708540\
31366160804818680058378207375020752254275649834441550098411691130780692931134\
189644182`362.344644490994 - 1.1760930097690168534859732268559745836944810652\
62166916423667913186746380798294937521829252860368998832730190865695032986112\
03409014993711857519172806894559876054406704736206870538256109102768210951800\
48803404282181070829461760350094904333316873695888882561634724270076778101238\
03382494675995351135167868351409792368346900440695643504042216595640851767790\
1041799192246691298507640899712`362.3933346296087*I, 
  U1 -> 1.6648251660051157401996545559899437318170469889643385123551445323012\
63935657190375401056510813869950893072597975438259735479405027265065824586477\
98806451175505271386489995117532817334371680895367295291937641410159898974301\
00434595241735620236555463491664785998614729822197491729708280114387381647334\
87386098348008247250339136138560016887915003951970500464120317346003783113997\
6306067218`362.3933346296087 + 1.12657896698229523497362028556299824440310739\
68481518169083117054730621795059145953059514480400772028202136008327271836970\
33266007271460702194180054808147547767404289573932863223522814320444285004061\
92083523050884620296622179810553258616705420300388475125826826588295320281531\
34222455361571311541674149442038227293914081924131590412719347487957350525032\
864674205263690184869138641916162`362.2496620486714*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.998918861040820325121817970412391371520\
22199450786807274277137794691701383085944104179349824654987467417982278578212\
22083671830331303098816137982737062968961624637897131526813228077922225434516\
88341118290014576664700255667283094392011432306714628613128300866365083454485\
17817863925156744531523248137722078985953643666280882454553403209354234951705\
41983176712237739446489101192977336014`362.35817269348684 - 
    1.45700401875835860002466418334433695235278443836654014797977992105518596\
66796410070755724699910457269746292680154459575070532032691934980111570679997\
78667731591970320283332844716906731320955566680546114425306815090156553389811\
03543498714039984367974241972233547672787689329403867311739175537550743218061\
51260978520825898235159947457747419633110730165691609000151121525418370244841\
407165`362.3933346296087*I, U4 -> 0.00589104979409508105899805669936712466871\
15993630776278177810255422831877166522935836535445696206561273618224806538072\
82941123219062696135799538763903703788578859646036288556634116338479745092619\
36517769329954362562993269948947462575348572596311218270808127016474371081456\
98582924152665150983788926406880284642703473425497481379508067145847191243203\
78548092398806674976800049723571927`360.7298547661357 + 
    0.65737589907364865091350476667875052972873341523930683062996645345775721\
36631758475522183764464052474743580990274070110382632201806653296548420569887\
93469349852968387514329211866263346220713330963919965210629809270123429258668\
31773041098663719166554249063817327134720748190016056068104751123088019005583\
37066668568504786882672236869453625860603000395451091414560544975020921048542\
440032`362.3933346296087*I, 
  U5 -> -0.088879938955359813491528883112058407640213659102394597019559271795\
55639004555244589368138563665091734637637642718408455812476063167857290246518\
60483538238000623317389335490377921348306954002609459834901864136905476974316\
91083963860584489638246073118243440574583883885648700536576309513406011460807\
33683309529829632327584538483451469677832732575787363516401120646796669751965\
89294941639`361.73678083065556 + 0.810976623638010965058997771009855941686134\
08104460718810453717465921999184291053076176747798707272262356827916597897993\
56055718560799695263140253376698534891551575882913764206812990533340682559287\
36413741008543573051185742487393806246898875040073151311443440152266299492295\
12440433966772012242219832061074351646921786310370028303613656673714189940222\
5900361651561453310353614341463336`362.3933346296087*I, 
  U6 -> 2.3996093796078992627784625390529694253966704443461704628612026300756\
00671217649932339869517212291873799337517016370166852732563524184820432275868\
64872241167598952701831835679826847455062621117153049694802381714290789355108\
76886309341072734246608846118814688654144495807169345839505946034576496266241\
68260544535039915979585017997690401614057138673500472300561778047210219613292\
4931698947`362.3933346296087 - 0.15373820013359491140834316401327995790371690\
40696110422072551006366582005326226578676108646410594716715532758369515111479\
41467881469564961598245622463349644732967155633779832045025014581940807567275\
59119285476335945080067980997391065247822762093213850412282928871024962766213\
42977869069069472158957874875346793715803497440338749819267236726806870197633\
012006972139410209306314126418369`361.5718179442242*I, 
  U7 -> 1.4100402094808220568986114045381811620144405795685676584742872865345\
79928195812280497878584895799759992131040110199338219735116785517533357273436\
35408520464265049870165548799073969545362432947920234171568011997407112349022\
81430717950212579115700930273798633058586697054490053519616914433581823982900\
09477390774367422011129969561370588688623913990134396615917677448228508580560\
1559864988`362.28854989249817 - 1.6746346984515071539917931169947021206163246\
75879115653503442990603941928723023793655919197736158274025562140493489395905\
58348983641037578425002644689155355608522535738723733051421277443878582456523\
62931684992055666763825419040904574098259823537389222984989579762906034603639\
84068513339715163274357555594041077394259155401334565620221088144067498093198\
6416023395698483921647839862313064`362.3933346296087*I, 
  U8 -> 4.1552722569932511341257281015474809776059454812591395423564362934697\
95144361820159363865596592382074385729807004763812101940921143686604437245562\
43654835135012390362778453200444701565965927647138662124713298019338503687593\
63025227537790303713020429465639273112477791856615690621443611484727905670838\
36459965065503661237386718746991649669547935434505480778477162280962914966451\
9137374691`362.3933346296087 + 4.81792075187876986538058005514533993232910037\
90973660976917852958745372296987973962910798740666191342020665739100172550829\
83013225433265917432298291297379115203734555669423152260967231965651065263589\
65140591079139122004046069799097153178391931656435594369115410634223233432402\
06737835486283435410702375596314803704647281789535748931628032805644621348559\
740817367752689234464675208871834`362.3367252849891*I, 
  U9 -> -1.345662856685466166388679185911654660494695817825590044524404821713\
26354403848063868404188709833984820225277249742107469449830407204886932669525\
29686225872548075357536186555007691640173676483835357635348391209829600247648\
21456970499115929058980585898803394287532052672468345650543471188974995846171\
90768800919242744523789761341404020870401423407807627000364134480781611842615\
17765203328`361.4837714817073 + 0.0245248854563197549448929756964081511580715\
89236013941305148933986969456357751714459682559586356994387770101703460168671\
70590005782749491472152522415302349987338892443045508929137443767268501236704\
26103968649462084179144115479545857202607989681588971676788090914987941683157\
53340452216665946559195755811839178657295035941589728577440127953586658742298\
1095952254433788866112832323118499`359.76552090763977*I}, 
 {U0 -> 0.4019645716665996582314865953639386228491246215336588757576585551629\
75551614048989619319112169676799182010124525974282631063823085007118255633867\
39447113431229924319908781959013494596878917490189951588311465425616307573605\
82352065078644385252507452342113867022849594869225401743220458671265689149432\
42095362029912854338313140752555132437351317078426247978017025292983553065743\
2653027697`362.1123255355079 + 1.39305245162996049714798884835542373443505813\
75485440804354886740613940381465256179860647299769667973714199791409745437885\
61282253054812707667073204412653917321306609242522911326448979298906467030651\
16328120074534185410691647489221825329735594042891673745760752723879758743553\
05602088992067827318443119526939431579955638268136997083815958758959484796055\
181278948677092580354300931748019`362.3933346296087*I, 
  U1 -> -0.295693270628583406611669309678794652858432556216540591891316798384\
97813512022716083762525095149516465964613002283938238999511197875355489698284\
20637301838936841863240161914943251925354683253795584462816004273088869916854\
55860762414082353181901769239577457027231713951395345387613591824961374777744\
46964785028131137322192623560837885331271925268769345727434339005500496083451\
74025956454`362.159389497372 + 0.65445738989840688319966914638984749390684361\
06410671990438100253699050076463502767414601007523073539934205738801477589897\
58431331924960794905072285671261589870781035533551897385203117168671204696466\
40993902779758946081514720783727180198640656482331495280731925097651322239634\
17786512253851550006627578771637847677166206606904991322175508983787020318927\
617185303788702926779234684112232`362.3933346296087*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.809878287618108964856904951693067845350713541379501662941394830592\
25915404763958517307355375177311431103909617763185292010159608555819708474087\
18009457303787949196076682200674651050443390098447009324671772899437138168832\
29366916273344373710465207850875916159919272403838282548854856621388974493604\
33462171632516128580091163433936653240960398795720750934555265872773538148234\
58776103363`362.32662968879816 + 0.832343902721657246399535031154597535113950\
91696893605860015499467079623318743671842409601841718989881419894440480193757\
15707666201083633252438022513824573066058651517399224268133028795927138746963\
88619283150761700035416710413956886746175449008584252030630100580350511584399\
13966565545315494268461870833025987885005797947050878139898553064874152398779\
9706845631994280173148135813818688`362.3933346296087*I, 
  U4 -> 0.1446787686307444495282248482548436746502541850546673388229752694457\
88346953328078116939143748444175716805968615632463839217662488247421243930670\
67179448030802986820835453835307325012541078634683201929981822139709134432555\
98355092137593685893332175921557322109818285495184813659086241836464337705277\
28933755675025726585153176826055212208481113413141263947047579474643863160444\
190433703`362.2763072313383 - 0.193551440077266816183920600512620591038212429\
97882147874841751566427143905088985367705803313144388194052838681784960239887\
44488832247303592160041750846377723284026185997985786422926011938123952106327\
35711211415789886779193698697857353867766043989883996972175388352087791468929\
52084658983353278335780518339447990775424282615484527669103837586739331748450\
31161855182644692527734404711312`362.3933346296087*I, 
  U5 -> -0.894313172967439064186825361850614447580609529936139899404310689282\
10690018369377824291557970495183579511206077926980002925859954548808513106351\
07049824362146920157824663247432355955023509056015473589785065438455806722076\
18820403854362116848123556420482981939758932099617378364281264460407230340539\
39005873820390092860916904613863353542057486264575218752413099847314214629474\
2675249469`362.3933346296087 - 0.38048972985732496357939208450322877949476739\
02015410742150756908861094615001957843458915651665403377892554534674145069016\
26301066445546973813721422115526686250080718449968935634246873131357513856626\
56020707123788510651796467697239872435615513682863614937660613834917993058949\
12400292952622993808692070582665234074908279310135016107153478276427542504058\
642189902078117691092170261513781`362.14362433591225*I, 
  U6 -> 0.1974026929808140689640293301335121417807659049201044821913883326054\
06913847405474498117074190849455709708113400840252408783993322449814452135849\
24587761771562318134070692549643108936962246689905571550539868847934423292731\
04024247237454401078416764341740595478725016631103218775871089967669106960859\
62645494225093977921934944270710606093892371636944381672784154671411977839167\
9328772664`362.0327419985683 - 0.68484362232150117200707296781859133957794842\
69348672863470161020345604012131480441134183660258009637506343285762302762269\
20051977277810304610382102700235687761891239172794997240909835399951053506525\
52738416278811853765675666539315021176228557018808410216259823797160944829394\
80553546883042256073356721933852406353431984820627374480004070822533917075811\
295062383161819544196221187365308`362.3933346296087*I, 
  U7 -> 1.4058888656425018802977548436503534038939290509479830369103620243865\
19503582592969760332654141502848128191831098133913740929570375431240754631409\
82971006547092563584814963805894195046165013384230942314311544258110505922271\
26059578124145681370785475330164173190207846664060308041891894604449126975347\
30145278383384251040128223728213635690537961656466584831468252854209167136219\
9023238752`362.3933346296087 - 0.00729416942314673849416209186621100111937812\
45031802929236462538114492930624561746331877562599598841464253299163325820268\
99669300031132693163711050051106741005841420601304721089182999695517607227930\
34786838077069924775188568881741949968566614886417451043541131824553879421013\
07353701638143991795794578030269134993244136761433181596279559379554385423633\
849772512401098757608041660069201`360.4422176326197*I, 
  U8 -> 1.1344896672334424539092928620425917073295359104881006474121191418237\
82838849579303667693318252349628848429941459939689399063835041729226298739115\
26526007414578680634662928929994453312975208006739995743532709225332365920622\
73919060439923665214033221593324805974890289483250404341897751122150912996993\
40672423302343920823886308045597499525460318414509115905025413774724518497861\
2230542887`362.3933346296087 + 0.47966040678725523349732466979186569152467588\
29921383275694491608601746709954349700839343429490229683833060632317092022067\
02584622657898196165601512996981705043646892233732259932824159442728161980836\
42147587487791685106403440695278794923359612759385911004776198950550263808063\
42524496716955523719982595786607662697650842212636448981216467465556742168169\
113794186550580238365171456316456`362.1419602735238*I, 
  U9 -> 1.5396025743561121636257804826641897321048102963518731184214039589218\
90525877994862969777571404836032984846708788393677339216265516098722237369103\
40782059506543205910234555677516395662101439413771546928485879722713778520742\
40788554347663151597086958919108627512521483782997389223934675931289583204283\
14816704083271158792135522289331414405495913736968948439013804974525724280968\
2687414014`361.92664688578964 + 1.1446216626815453076646570777439539543542086\
10413381055275157661905566107950759099258564547148635496207821053585735792235\
12842167757016942688757392171658161267598505525562916143874041115344199084693\
83158488485709624287713098288103288620262786825261362594674784099510272434871\
63301947924729059100614237072709395772390467427754264012320489574326360411781\
9002166968202571166330482199549604`361.79726177328075*I}, 
 {U0 -> -1.290887466215356390413753977433098565754341268848568186773837816837\
44821939405635099779485841649506698663109453229685076071521044528456867824290\
71444304696983672284362003251712751523115615527198660024642374203506265957038\
21343914263598511351173416199376773284229544888611430208973505590888648266542\
56625824382254659205457504054200949460541083353395269353327911781233704614460\
45766307736`362.3893900821465 + 0.5481523746615565988739102193720749635228894\
11938098485340142523636664781552074632512477140666025956493958472508359805640\
44276969076281647483824900742063294748708177172985957376552080481624452998982\
31659118945061177862150864614595043475676171395323376431946118701842252524944\
70981707494109972623404033485113720820487381413638191167884297251692410028086\
0477019983884441269564736694229535`362.3933346296087*I, 
  U1 -> -1.853224776503494389496801378690789850960373035327666345738960931611\
90779204602166926218711391026908403927638287411181704559972967691987673950747\
27123982907862009216237452072867628060732796997742912563411101275030637172386\
21812993071275960181401160537353446656904772648507313278347826207556811868171\
91658677153721904260833153799283547654897914248641441749328644897340321327425\
64744031853`362.3933346296087 - 1.3955817014587005954573927513080363066342598\
44723304179155855455003051367599682658983804733502177944483978868293917576922\
73150512288268416999584276609080240816585599888185478135064506977564805826791\
08472577961322493335357131109477626034255868121681846014824783436328678969589\
82467480831234749597983598271919360701081799192773229616855077604303387122450\
8376022419713100251123351858311726`362.38065354332707*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.719462119296796236042678225682334213568959687733786321607899807060\
51621580382382135934981044343708958427316263685192001695316375787018265381705\
53606078087732222422695273406351999465182338409980851928928509639334036512158\
43439907654650954249077166488543749723968702455672011318350522729264398719375\
58099930453342371387129902251635252201489771417674010926731680844369572557057\
81924404143`362.3877441992334 + 1.0203589086227970605814259159788448591957744\
75011475530246792088256390612032867039268871950566943813207942265379993143315\
30959480830945721314877208303417786973062109339191920096712352099943010116571\
99235170919958652426566498854242582075379012179095736627515494672382582799541\
60603123820010631362700976803973867643717617789339567723243782957728290674212\
3531098117270503877765355345002092`362.3933346296087*I, 
  U4 -> -0.113514314879377022183725639523100482469013622085521267657983031024\
78189639130991954930728324071258501728245897283965492861567545638973756494426\
87905200464233387299485026205314171449383331757659241885947932791916104591765\
89227064408865975051010345339108864544708802985753746763902179823463122643179\
93763513163961408290210422639340446292823806080829612752587545721608397231725\
98064759325`362.3312310179391 + 0.7712788216455525756809782761032988337273027\
92707515585110045598183280434117052501527118242035237485128018481002309796776\
10468053038638738074570087938701674507127328670994783604511363727068545839945\
18916175568071768546897825734843590285414205860247313939761506771085616342996\
42086280889436303066753029443518204601267049959518685010960018192251035302377\
0917044986369032987991500229486778`362.39333462960866*I, 
  U5 -> -0.055097024880240379243576303938539244791123619688998134359701515663\
65601296282113888510071163337921925501966953063800964802754793768602686426988\
91246955442480482244664092687148546050794963291827251645147272343588781865182\
16692854964420812444132321143242686563990874229791519694534457651951024766728\
11441064191418638673386499818040562654031120718413715253787831210900786626520\
50653773579`362.313629124735 + 0.49018120914987231341621103771628605133673144\
57392738557381936277627064710809714069434850734125627577802259880249826573661\
10146799042201511387174810113433077073019619158820864247599981774800764958798\
62615609301190322151363642337074428260376985372263169455575921492540404093077\
80920187941230684493392465542142354973448074778936132200405001121892127320168\
571716683965719326135112913225046`362.3933346296087*I, 
  U6 -> 2.9946328076541342060551318908953889118425506356671554092597109556687\
40975527493537400038063187281623268377391548769200387270385784044766085612662\
79472511566428557572361573707310395394475788865099014132098490367046895869736\
15382898762298567323041787851640254299738612171291302045880643085376430480339\
00745116157405089026582226744165758133498964539343518217853221838131107371523\
1800203938`362.39172902682265 - 0.5566157898147006903845376910583738580193590\
77995928337902473354464388832523666960295568825131962908173937939244770367850\
29906498266435310215331407417514133822478530104125215603439203486651921435444\
80969084408141105329063874278555225631544536800295763321483512979472045323983\
70778660091855442598334482104477147343397574933608989624522006109041643777724\
5292567698573088238284533249748968`362.3933346296087*I, 
  U7 -> 1.2591937773490856553786464735045032120756713353959359354193595567204\
97550782664230576920886427965128421092937415154384728851646562404882855805171\
23347176156496962088110640268672906370694653202697604759843670378303525318212\
59654055675195236245454758039300187380748017124010397532288299883109831994212\
68465351268747999376588365836399463612211895527279550176331336372296737399454\
0845213595`362.37686366172875 - 2.1726806970799353413761294215950076526673216\
10545484185150901557929504183620708751995666599603846683463511279939576351919\
93607397877036349212499900704887367692293100754155392601594692261539716356610\
24257678136189936740949741715816920848219372017222752285885018831548999744168\
18135744338762069695339616833077540477326738560815522889663090081658197238802\
0189192396837720222499015731244277`362.3933346296087*I, 
  U8 -> -6.111583820812413046053633304419659856890147867556336640106064609897\
36557905618483282899811374531525687765801735057058186192577500134767213787510\
51826026983960873151647230379189885194787961905948825006006273246088366120925\
26752646804872279642059376149018646407830808876525580362652124609591233199358\
80507135922853550164838111501905897533168581556437931679910670918155291168771\
57052409898`362.3933346296087 - 10.455477092332618139328602190038980612703785\
26325544440179836805839696556670057450501569155039423924102814079197520428739\
71889168785003788724888000135230230324466570721981791823207775511243458838330\
76211599401779030743052898112136154620720345962478798921441906660128924125052\
49079316873775745000229369494361973437582349573993839870548393643743167531004\
72560542063759789156409459809348114`362.3878306680726*I, 
  U9 -> 0.6180875485946878679100547323708545408683818825480410262632508420664\
01495871033505726641645930525362788389797202579058757962176848942787475459847\
25773433703003415569813517789880342352162940425226852257427004311936884146961\
73730218278689148606242637821872836340738724134036722284107405864694385418093\
48879123285835128612525774440469708761104003999766946086532767485778942860590\
342783874`361.13190025946267 + 0.07986705390965325315797867099545375647910989\
26429459120155585273180985430484698066558896173172045504156437645291646073868\
29654076075931099877755827883378698651094438243247550565965984827266038803614\
75889341978237814479976962944562085787269025902665705853091639118883692320946\
69465995422216973951540580897884516042083523935846918507216251601134054711686\
288091985906108897167613118944375`360.25210897989047*I}, 
 {U0 -> 0.6091812445858161129607932106213370842525313951473738464137131731775\
71242396615354864882510043738142062704154635674077630114148530130041092383590\
38937155401811185770649926091586710923687963495927536401830038726082411072111\
63845472804168387463319735244951506707304597721839907475557826311181279373794\
36307207451021327862534758653699955076804647796414144040716626656280014006526\
8266677991`362.3933346296087 + 1.00180856995498261453453882333684270763851897\
59290551065348382958082127148917633125679561748247199015013067678789630028297\
63788283661982864289428556140024570156932482396779291292011790118350201774461\
60984831731503056016937149949234480939595117547670706452609289899686227014615\
57311574044032073950387120173857986797222247418427946599446926491707872776997\
76098187978462143615519989494695`362.36898593465224*I, 
  U1 -> -1.734728747532719824423340845339894266964259165747137315772662196172\
86406817542571935312465332614816218308413464196249162692299440046086086032431\
79384296528480389578352743513058527383345248685854375505833107211350914777521\
33944952655761977847041470336349546699870031431801124206449963180007225064450\
49378186067622245091558388380956120125222998063654082078969497499700024984531\
43800269238`362.38775989838274 + 0.397574423077754091358446656432535859987176\
25583280677424131669566754988193149434888942336919821507761962857060294779990\
41872314556621465415841615136158070364082364007448591351623038341262918402502\
15944920390072099860916710893507712543262762304642827152900173536455721830661\
08988626309951669283528442672698118784838774540495341903524244539287786801205\
66978955817166336788646699828569352`362.3933346296087*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.770802251852546225341288787661650114621382312360140729304418228570\
42595754426986476064508081230404555854307085280611334646396007206114740106329\
03512098433135904992475928015386377211389282624785432748116179512430884231198\
95017622756826277484153132485758196844898499951459283990060270639473714952730\
11364131758525472024406375509853204871669181125357203110276728243880090780919\
30444127241`362.385368460097 + 0.21316070213200458180565227233092697347879953\
13809762907860247716988691797657180036120957143016775401251901959704955833279\
58033381380130774169443892836934499915435279328355606090964145259864365445702\
09546975304389043941297247437763325835253266048430132192687334908691484119484\
76609753314105667327546574387534549550798125907188730922184243369749026809926\
602309810536563570621878181443282`362.3933346296087*I, 
  U4 -> 1.3108161519354132956235611311111799103270592941801333538292224848322\
72364656272888037918193702653199663926720748993909760771717050736205427903481\
17158874332546687652164825149458631297537607233736910211250202703879867145942\
30483904657879330582319729338640335716103028744237143205023061720152640328543\
21368455392558357381243611271312010344175065121396022544691654547461497562865\
6232829535`362.3933346296087 + 0.39483143948576281365477014367089445085845572\
79987934336095582877514386376948165829201289127908924820573375930398447247283\
15959327382071546360711458585172058128931795154546162579276127593781765795728\
70088394070963255747422247775120561810118385798626285307910289324330938345166\
27959738002844348399056852311042795919777184068173646111628172858257755551980\
273821073069470558422290515760637`362.2541060318283*I, 
  U5 -> 0.3024402604174267212532088588226366332320977915431753853090861017418\
12229018562979376028094981133445191119453399711615115106544347413201014008695\
15229657701967344719085575433192427044503978786852712660879020809382683252634\
81619823391774993948848627798125131554330426030535129608362652584499066284080\
89513804285828062250210672810218487097301327621970816808504119139527249839715\
6639905815`362.3933346296087 + 0.01079517871386786799761713930315415442454903\
62364479618786061411552320030922484632617551102746468118197107421350561018949\
25494963059575431350463680924778488753948667577999471349794123760967903387817\
67569926022156139267651456826886603021731953310779185193176941053012957676441\
63287870378185331649459085247223879341385050663266040717652576904768921635323\
318307799279930578879335577431917`361.76041718755494*I, 
  U6 -> -0.639898135162090226606910763459653670478393639557325759541899149824\
25383343787190745978243181592730631343488968604133572392785371185293873308044\
78952421632788930968170590816238004690701767587321714663245267724272064632591\
52541242967345287030985434172866607422373079776426328006234261019550154889453\
82237519143524256257915773796508479672947081896183401754224701708897757339237\
78141363576`362.3494073211285 + 0.6533731265278557083724428342642493101688744\
21867735318197344489626629214871444710819682288409052409516845381907086673845\
70348542805920886200804935056358870575130988615788331426504610226227520250109\
68765192854056060826073075748741400893118261797661446720026021867717043153593\
62794788132346683086408780062117128560298016628372986524709884032775234076356\
3016907231389325560462170694745674`362.3933346296087*I, 
  U7 -> -1.219247641888311727386396026136303689691726695523367922369433450151\
22893174033446900754628509836046460652722543048834900875031533626246682737487\
64359481108884274275490962434230104229314525750653346064908620734496906674369\
41521157225774384322816749568468665717943326746679239688486775683132811820750\
23740992401241084448780945743560189638269642135624446885215503011433870086933\
11454345335`362.3724911131369 + 0.6536274892273115411226951893769081456308789\
99322816330193280879120708908952106227932402186330675125928540875550526644293\
62325795987587176910616216011237053910826539674347011540759419399925179639600\
68895436110451175979362651777440734583975023579455338713664904618701159909502\
12677871701135541687093925820851874594827367079673522522778906032754561106248\
882701074596840855925415996290775`362.3933346296087*I, 
  U8 -> -1.526787424136913219136449491354202546122038236408544546270399748751\
93101823771353397670343961931885705605342520468220093234980123956825583047784\
91480341020554261070399773398662855738288995677324857457721397419897324138199\
30310774354145464833955747413509738521521572585013823688382119882970508246825\
63530757964688949699770242244652319490363337511267100122982376279297215568499\
11846095551`362.3933346296087 - 1.3548035703913842236305437762408041040265136\
84829872348074168244884754152648579670786119283525873154892646179901356719863\
10594960103918093237287940219439463703451807033175156614514215616421279459340\
34305349084572095761343763391788863153649935954471580868275199697622287225126\
25224424873175340515731149720546897389151939950373245512098571869056611522148\
4603789839681207539206232897450106`362.34452643439704*I, 
  U9 -> -1.498004692509402309063459420607489420116318863605802038303643438337\
89372189741391563618628881499347785161771486142333640766857073079346749761949\
30573916687199948228237663816310755329853369722898142706163869897347192194882\
01811157261447150009333747675271405148617749177478021305175095684995512227362\
01372519706598160803908457653674396838230245985844913912072967741143696034601\
13431342919`361.73685459117553 + 1.241927255513222321505053478246525977077589\
58190555742853166517613511191995277512094177219902041900573701704730948387357\
14713377962198669599981821475341738346518486475785438216722177833795587496290\
01981515320654761001542038832238920818489799254397510828631210993111438946589\
35001163644906852227961927955820173935842396173745106266713636524690515491073\
29237845085204035026135577111380815`361.76679111658274*I}, 
 {U0 -> 4.4810321107936158040078690887010990746398394697580276750597993324648\
26146288100606645446480429359746732998424762770543863576845069554654775335630\
95237853770394799903441143903763413875922537085529115663776838248947680827329\
45685968957973331102401069560149918005759454453396291367712334581168013445393\
29178395652378884100642763642956913283553865921160565743028159343609087143265\
955685919`362.9563912867974 - 4.091664573305254882744473382670875162040123088\
55689800609680976582183751785222345178130105714464145020324403326787327866705\
48093167550123109632727816978166201778908098962817174401481069740461106859578\
40638025197042983139258461548988817729058665068255141150579151635977438213664\
11171854108324218194106146659291232161446274798020627766058303554352783780165\
64748339454612315707226551722386`362.86470862498123*I, 
  U1 -> -3.734225482926333669606691625833759714730398992727888732392095745523\
71748049769878183057849699999450069841459827881458259806945952142107051400164\
80039271207884996035805783948720977843608849888146862983336766853717633231234\
74088824517464683291880045227694266591486846119908722995931757301537513486226\
69697494691417496860684988407490868841000232922661988619916938499843635601859\
44356053939`362.937635887863 - 1.87259210786352103029621765257748253946146679\
39309087538660297167586865467843941012069693440946146368325183758786218678760\
54753689079383607614468188919863970896212694501430000917950271622380793896285\
56759184329356692326938206709214037770617275590530258381089172053379859422498\
77418558132339679333793939348360675920208372396596882339965925199248854705154\
976521186501831692549905123021053`362.9563912867974*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.927424478043420712283183848907869547611579283654032004976720916593\
24229714739573578735331071329027935039438792306885746077856782247594262930294\
04074995159711227957985022415660358895207041984812833848613419077039371180524\
81578133203254362438256637663320680126152365086129520058799036807450365665394\
96631910492058727169614152635359445289725691386967854473049662865981036434650\
97144123622`362.9563912867974 + 0.1405144865999621979100675185196907455601906\
75521103971878888467353074598385743768094876858261922065378028261554730427915\
28555394315580116455819914327546749924961093765217038389128308471780600938114\
30485133277570304960319807197820605884842301953493475546696846334464643042026\
01021120401666843774919566134802236772965948837811510487000474933500694264641\
5016569426911661393067993266448269`362.0765908595797*I, 
  U4 -> -2.531251611621787748981116671552402328074551743866074683701171854693\
42516622206930239004365015791817299679060454990761814221533136555156963428198\
49557553467398750402340709701091863610823481515830094322137363435794874813627\
50030724502056255579831710362372691536228280104944587804628072150443394622987\
48312695940927476885471883785917491841150052770864916936835789195911217028218\
76664227444`362.9563912867974 + 0.0561615157584375487724020984742427919301232\
35997588231375627470945213697324675991931124617401645421151670287387643648568\
90150430081005957651678535054598086277757251079642431893215837183292550578848\
68346205450338789762657537563879654229863617060391168011945463816144436255204\
66398949994557073218913821932615384979897254248652982038883555843383779987818\
4911735740163001544344578870866111`361.7695415683182*I, 
  U5 -> 1.6408615637258504259505617824349441254100478989939701294950974101086\
40513409932265994381370024300976020105177886524729825090887718571327085017050\
17140116901336374385352265728051283803735387016355883479247414674569204288803\
10543947385998061407959437213626475853800363072681856668433659510890542518438\
09632462930968981012605229393557083687412158426685728412887633796459129633493\
4113659701`362.9563912867974 - 0.57776305587778025633175539610147051055929248\
86906968612102308947593966764888401785546784822772221762352213356451047365775\
23735113013867778973958080012522182738917134508893206329101043792809134897135\
67112044517061568462073779765554458643472879335211615631140090007098374420304\
77942032781377104194878161085595334540538329361395958134641136477871912277930\
403899218783712157450264829174971`362.7020519974772*I, 
  U6 -> 0.7207260626007984771750187382807607993978656022279136324913001652187\
11986867234318425066883718210368110005905723888681305305189973419383889305900\
71679145609801293884305250711175710439607062971748392886070209411602221697814\
85448349104367005891456206604921067805656710546109663112232536543221836987394\
61772539458040526919939400462097230834402494130973357991944243421107587802398\
4816204501`362.79819714397917 + 1.2474246358460220048982899861289277659614916\
50432007153075757346777690081534397569844858801435616431628226028442920778164\
11774782101901802612383916555736660491663256555823102751159784998064953563618\
10765938066687953215207290794246573563437248367672750919545415459303544524623\
42781750804058097871579171597380664075707381386881374871684223941290619268877\
1653084802478457714376985006446369`362.9563912867974*I, 
  U7 -> 7.1459653816956667114410681744925261028447330925081268522780599165119\
47950044415237302310443728707491751672008570713061977956548149873194905372404\
02340590055827922403598571598800989757123641853924812917696142793473652846466\
40303392024991285247349475631767144990582051126040636121674082152118894029238\
93357256467589074015216457866826901866240275518899307043992256120116620523084\
7707319687`362.9563912867974 - 2.90043450430079666685133715038695876825321953\
93412966114347594302355215674446184504774223395630216287053852820262911279732\
31725781280245774332039705944380612166363663729846636731664457239015657803215\
89357864486630993223526042686882957119362313876072042889287859281279285313585\
28451336693135478126065116805268428023335184612400130249597519124414192427274\
008127514496639528593231724620379`362.732340011226*I, 
  U8 -> 4.1837860292251041436673847979387830524584044149419344320889285444559\
28643613229083974491369554478147901914077421176301219759066790620378520155178\
50343296306258518097783280736814714521959369213816652866984111840266385485516\
65411588110770372862008389252459179134613370826498628023822225109488609052678\
33051089165143183324838582601374609549455509058033652562671808437628220959931\
2385409469`362.9184271644033 + 2.71236891029159287318088853345043958304289541\
81628421930529098196853324169882723531394021672804475123123774052777368886127\
44861229729729169998578372490339831744975492112017909453268637419782756088307\
57720444713860169110475815257993538145888981200139277506913405725333604637770\
57411942698941582771940303107818391208250550452319484769497616309249103271707\
822796702066515636634475386093919`362.9563912867974*I, 
  U9 -> -0.328540836710272697511039932126127355997659710933388707893283798839\
74385528776171878731586346997473703565594910170939476841970095829907192297642\
67766191031757984793173910578627903025231057893489693837986451176638926944271\
57749320372896951719623316103140228964933895650964863739386652145436390199192\
36156258477522680279742669061301791463190715993977502738572644291280742888311\
10497062981`360.8539883676076 - 0.7589513085242550443147555816342663742024131\
56297129664211875917644858745731305519035130110234272802211026672429193544933\
59194505383038718258093302385806817501872093944523647450298155552911323546647\
80540413680020829307583703513652385739876842821418612509600203031532384780116\
18246608100207302377998583673089078339441415900321863355552023091316225288650\
5910659614529229964481957364075506`361.2746402368054*I}, 
 {U0 -> 1.4498480137404534261148180492078406581661713257318847216608172769772\
18314164930058167642415999927613775852055708952415054746677563074342960319107\
77477572709872640018589101642982469081515714000346334275025037301736919756903\
24648082457121499568942267080574958583701842083455793262165366277894482987369\
21064645987376706941297206863111962310310545219431123003045499531870695737662\
0554380592`362.9462428277388 - 1.75001714397384435426697954651395250419828859\
88983362524165114133445479878148550433711555969670665528405141778040679218276\
22547946040651641285505959216949642759315603083093234712438610873736003836300\
63211171585554741965804264874256849402117306732364432981797160157525703237596\
01523492346607348135778510092045271436384938448949474477855359508681422597243\
643260040225834115316753540585926`362.9563912867974*I, 
  U1 -> 1.6720703444504472160422698446429060074948468315591396267802323139069\
06173255281544091916454042410029468967911802673329725350974462827731835139988\
08672433381894961430291284836795537970690150547476133767277740728500943091438\
17200542658126508848031387240479921408861199985950207537096909319296801850900\
01294574059960542851552443478198615936165620110875927343345706019879049725547\
3666574413`362.9563912867974 + 0.74537412130866229806654806880018022338073952\
04626710706547054328604408754076159240007873746877387643771460385508728168166\
77514842458583202222382277474560614763050577128806356747098019494895148155382\
97693865424902181387661027845160538220038257049614180934170013475452289104113\
01260533452305816062095234971567153316283894205881699375383883361508975900750\
858670771302775198045751517597924`362.9375740395262*I, 
  U2 -> 1.`498.8860566476931, U3 -> 2.064909438715154882664100099096761565169\
27171029500100401101767803289238535268430912845493164434422019467873452105515\
42153241758596092230185331168327345810608060857887871203349593478960258007161\
48242727576649141742014315440277099176371017586877333997538419155388345906567\
03554558320190954599581037368995040482382675314245650839988196491887751170988\
72303990575048474949159422472927783913`362.9491554950423 - 
    1.78301669194084779510781348229522761708350445675993856235512876163060557\
63472875079377001458002564351090184737726601232558922871102970947674998767382\
14232954371666241431264626171668433763673266812896642463191030712495253636603\
19366725410027798675064004692254611680746756263720145417502573876199918566440\
60817313805773215052861443023584178626954337361285585144297391339866986935324\
159445`362.9563912867974*I, U4 -> 0.13792884451057170334453552605156898960850\
95035000716790997154296932701798306536838208415516917534870797864514334792627\
88480598419921362090211773673415410113436242821237075756184365981040010319014\
53778907024088426897012502304861293635374441765809128671146277743136852437026\
02455630979271985884141621846147906415882038161805664568959052616125967665157\
533169561440622308903391744800819785`362.9563912867974 + 
    0.61389950724889446269801378844721846592917253920698255022910119609522931\
06098162560126701899214759034450923628532774205390862257357409300250940458234\
75610603910555205792146144419235549806404215585935842960617902010934906566509\
88009861145869431134634693842057423292254076721877020869106180900610743698375\
42983182081690284516447064643277190251591909074666683713535105210778894955849\
593788`362.9546238742006*I, 
  U5 -> -0.158434715222262662994147812747439156544830255878732368929359353581\
52748503375705801231076279581403793731707389969120533914703956133634526289773\
64749772244252919695824737197765567725797382145619650046243191336616835950435\
08550224561340280991766540034292969865618902174465216395729605648947251448938\
12915284961277733100350825244253657467697805222329943812078300299434585559162\
89041594939`362.9022713937224 + 1.0588923566320970231901326901622500373200997\
30276141865008375926745500456149340452155267311129588929724522545903538515805\
73627005982582529664110573420415859979438369309288973713055554134790640410619\
64420885236326218187026815944626293549530016332874283140586667048610396576320\
03408399294329354891886443139239810910370525960865602739464136186236306103291\
2276005610279159470359874844763984`362.9563912867974*I, 
  U6 -> 2.0366885489358691685607804898865158314457304852751336223928521580953\
50185080578785031118932560419254751135413505246073403061435723805901602304279\
12916329225476464445445894492106361766561441195502127548819249559221922037198\
77298331700465041948767074294128499400780918149350323546470452883638829349009\
40192648675558956753213077781211527816460226601073159382457437197531823858565\
0643680832`362.9554743552025 - 0.25671540341988901959149417577857115562719115\
23205912253061735419339943063262489305906476734186374884433881299510094946944\
48988996751665741969969432569143147684104381353333629423902024613508434183840\
17974890609945416162816367104670482556864941529637484718054822616509909479070\
78962090657325797601724340132838384319853867585281361166977418737417163048023\
461512135180285511567911519797794`362.9563912867974*I, 
  U7 -> 1.4344674751252209462880389084070420937972549833084864003694829781880\
85188175255199774184971580869144646627607091961201646995774611098703784871374\
38770059136554375640836925243134882622990831465289029029231618080713795724519\
38098090084085907072481718803573900663805782167109565886073642190983811732555\
92138888076213123724154957422224877997821447725413306641205825644827450722648\
1199919777`362.9489877370975 - 1.26693441129165487294454018412099343030005099\
67893421568567484717998593945839160294125558391496588782744737662795800606707\
22043963693874685306578629782847606068405267151852066691261447971639091452529\
93661418117935465669078618037305501221849032534603414306221599869305230362490\
45924053550369104279198013927056279274805495524931526256984362437880874404473\
500710729160160971880047922003146`362.9563912867974*I, 
  U8 -> 3.8200459156854365872738611933197664143810114972029075881013511122612\
90651481233581144015205560104434345763021105637761949507123358887431068082034\
99576340229499661165245392641105822528215168231400310405530519871383642129287\
98112083418000172186690535266426400607678215130585779923454641966295897039307\
53183063659234923505138149175571704655808873778766279935413642406945516253742\
4475149091`362.9563912867974 + 2.32160606980479414517657556694423087443804694\
44592546954824736011961236452938130066745433022770995537788562153915414543798\
70860240153085954081685693083289504245565928268123835258717076038050685738400\
16154796952233898879542357262391836488977992127774193720908443613206993951107\
93259476843813967007037777593381774150418614701246876120689664049947649739988\
365439160939309924350245564634237`362.94255418141455*I, 
  U9 -> -2.109983451313973668742195613155460711868963159045429503120660861270\
37180498669301148563754692185955110005884891833238647861422289912140477362851\
51731397133653355886997279527626888269767244009269799473960249111747197425581\
36149613214869279429825637738419531868524826432824995346114630873514314625581\
57259905126303512147405663544911762863321876972360470770423269158143245647138\
93616155993`362.0665087203942 + 0.1472315996333818979179584149097973075131912\
54878254293876619722205448223790611526636727748864958926803918643125066355829\
74763245815668638627774110773232629909205033591926156714496711464758340180070\
17540089589593887999850327475280382679087394568210934669157721944941113259996\
19364998366332290923368070852977244094320824717711580504176316755100598529782\
9068326709786231406585140286467489`360.95813438500574*I}, 
 {U0 -> -4.514348806274910772623720421667641411880335555658764137094313332052\
09700987855433574341421133875891747720887382293229364777754126844019609780804\
08013891050030995285351440863214562734463452245817165797391486469978106479121\
39895880128015979079764793637893041787989484348061010842158445690062334668867\
27327713392379333785872699598477096053462196386606950454080823132365350210300\
19862183727`362.9563912867974 + 1.3761164757176538011753736185540277028945947\
63178037253277793572101474459953490482172900930680688045819851729074282149951\
25594993143793156783946588936867382100723441784186013793991988784022160176799\
27485878057769301314421343461449198347187220828166725211701659804844249243734\
41340797892427347670659906469284936375307050161355880306460974387424592745726\
828394641174308237747094143832291`362.61650934880583*I, 
  U1 -> 1.8831887622867973930203340094106206523183197241282988479932474891228\
50034301181117201341904068381497601837997956211582763420304421439867089480519\
63250708704338420662580484685034875782305664318404510754240092198816509837373\
90489544088398159425948331699693438971646203482221297890105508347878863882890\
15650337825268916412774755810491589376582320295761020533728410630189046805798\
4946500416`362.9563912867974 - 1.56903389840062562290435889031630653894174170\
68188434869979618650168550558273658776707821957124627467676207317436520687042\
13068995744222990476605590812955027866613734043010558788501078603578949697378\
04279735071948013410419676166850232269641823151316850307320786917110577202335\
93158085260626821843829761842964462462647614756425106492951173343704137164471\
668104320634210908092405422419779`362.85518234865543*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.883261948809446509950550571299121743064131939215399745401653999102\
37710007969050526307816758585111697300934580432392227883683834535298585405814\
66577436165939709233752757220652043791380989240798470638223082714159612524459\
94195395195636342888054796151230549655433175517299894007019718552176651614404\
33776104275090639407665704698096617045510359520911901806616166610882746385066\
58926385354`362.94591475710763 - 1.916723117927966550065903154804424952414161\
71582075704639637790990580358002022429794433838997252794529782753089883166491\
57316489453019102229578876381883129207394381265105081680945504050296090661818\
47761783872677656063662971423343114947294700118799975715913700774180148311760\
34381925774774084243723485946788129893412020800985176257940775564091000816454\
36784295193964022383910240936203684`362.9563912867974*I, 
  U4 -> -0.768681156841926603429431561523132319851275903545561170536029783579\
45759585811766646035017257866898321049993199718541030182868735031407149158584\
92600669993482857659441226623525087296907496364110061590064377753895861989096\
72832805163266431385500344721271959319616907847185505711344852454886624973081\
41817029447614631412220220204787551640287833940361326694844997455289839361999\
80963654238`362.9563912867974 + 0.1231061732179563456517444322534580367880126\
34969308314335939763095153157156750780205686551224522773283707356804430620386\
54083069506241367743717641029869829292496379220995837012277750391288367152123\
51745177989849592288605953575256480299019281636776226788668904286885991759219\
38637149990609096929150898904242002786270801291533642143854702850708756776134\
0720639807260828469634039084354099`362.4117608394965*I, 
  U5 -> -0.354849574665340288908456606231635003312729060808868020109688217261\
01629036289482381437348372618945368748967767585924427203350213676113935181683\
37528489316320155829754694571710167265957322873188647620522104603365785699853\
18698705707015566962924125149608858362060548865952110146964691875321205428203\
96765966366619417457978238652328846483424577600524063670341165729164422597466\
09749639931`362.7050356504001 + 1.2075795472281727030094941940647883228483673\
70193585972852938962558650291460374247652069004847059918459724380192599231523\
27107552670010495526121282922048465006529714108646656789675012438631354995861\
69712382111463469053105581226062577547987731711151778660148154689129610749306\
73376982324979023441336599905041223812231104882227200312070512640909344690487\
5496512956626902960246106106789128`362.9563912867974*I, 
  U6 -> -0.919556884827501100893843219377612019402023232054578311927236367886\
41926195286507987502768692897247657563096913422409040309691318781668726260859\
97591862348884605304076086344468088215284426300223597150250433733772555714329\
70686814301199511749851608301150980534368798630374055006858300126457093212027\
12047439741127788520819690540771141918159491321197182407311662833209697260470\
58075291005`362.9563912867974 + 1.2209119745483849520704186660364509855213511\
46897724189694871648325911932736680787641612532492813629128179389806392758252\
82746543317760112135243955117256684378929180202312804117095517851485315184775\
45098345707209639178082066228378966003719353608773518531106303406825923578720\
53371067793740390545711510312599871669710898327477506348995210692282182065572\
7395760233533603629337443774285996`362.92956779220384*I, 
  U7 -> 1.0712023895212616636493172771377249788384028280442398341305644266385\
43833370010896071873392223772665242634006882569407580966910798639693582983431\
15210378640254418227270577811019094044633269279491131106518588514242104912589\
84181627022918617117544824785181884170255895250536991124047107054457355944549\
19958097948905627022281569110821975121291584222841025050669925481325024530558\
4592250959`362.9563912867974 - 0.70186900345539124316137784640605139762227994\
24330001494975361143059817642446723212362211910085301406789084556438341895270\
68836812403092285529486427385877287825163674329675888842578230717644612140402\
95055129002125452571289620901191685572953223967774140727362079704793752832788\
98089074618453865919170379475079887373581868081679712612412873763528947044361\
95754624506261074349350455970688`362.80799040632076*I, 
  U8 -> 6.0757191326297504772249369417694848488601572728311330826735006773018\
17172145119329239597542118200847941752746336181330780789607136980558144950510\
64879542985227307234932374166224092776608197582429101324132441598135900852308\
72938807850846188166991689773171353734430472809366846150193235154747843649055\
43610421632496065199873929107350314661767866449270125444327469166645530550001\
1353470371`362.9563912867974 - 2.08021317243655021126359949719859891848436876\
12021345283029755411443679934718170256920507138270730941474470111129039313013\
41270388516155668676875220715056377939471320207304703999945673684916488884414\
29944951426443890837399115175309753274803795919944344962334134808908778559759\
22762913924788181932959427517584520924955253806267014153533550455019088227609\
068244749502647867252079990492219`362.64948687674604*I, 
  U9 -> 3.7155308138712528686664875517966419792410305927167829592462358026391\
23892107002624092394645052738417325960556250161482808283435431648444327272581\
11818410138141782496811136892049520970397826678077094060366631150032482752048\
67184379677617237621719162927946959474742739888683416287117301867695615509880\
46317226945503501580181099563365976342936189920794412266803395605057623637287\
8724671807`362.133685037373 + 0.871324544945825317967481554404363031783833107\
38504729076379316423339567923810614522050745923692818670884418087107666009977\
45369845644677378389143588006408635313680501678622849592770518135659932840988\
16501097434454715925005335728217122494239338795930906908225339650365550259553\
29036983528083067220978665635294549391712220898678642182388103206038205212364\
49265596159354217241062405633275`361.5556963467164*I}, 
 {U0 -> 2.1995811080800226397342768061422286889093658228632848913321536405627\
71351446976574852936214621699697034217913738613052852479690368950940544852399\
96820706893305520959077565674284593807429017433493326736412683097821393223518\
08795908088949809182843084851250661093475549403249695479994694727775220146672\
86828914615379595498806702107500734916300382441542057827150415215132541703271\
6535846483`362.95614924533186 - 0.2020680725796959794170031141483482093635944\
10989840190235968508383437205059291450498289961873888044263131013856672163013\
39902979257076302471829578338096182909461181063880930081178939649416807300197\
01977710673221602137398843409614136251269949131957549318621690526572814273110\
13122506956608986199039096410171538610637120965153220341101890894766571459357\
9452912679724087192905099034118863`362.9563912867974*I, 
  U1 -> 2.5117969927779078368493923727134726887086896971113744111963847979724\
52160882450835070470164937194583070937577220692424666491222568452984478537357\
19310283642906046817827418260130866809021765160452067581834319789283059657901\
55874844164521414587553660540499201452009670036557934534680662731207054760966\
30942092607957499282078339204566412410941269096849785519268593026361952681000\
0055325722`362.9563912867974 + 0.12797174707556403360764318220062567393177076\
69422511931579519657464310778650298403767913678612562796801053785879658650455\
92551044605564482120111492875939256398605230638727127852890600492339587820794\
55278057861589486323499833561641544477117748622632175093334391746055252719541\
12073616847611694821364821880312731265918079628166705642240524233416187796595\
920764363150539592347847338066179`362.9040114198628*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -0.271068609504053930277343705915154930721012427518752904617738745003\
71165463223074105131441195136984238953552681521013467785382820420304554157299\
89898752096099326723556389519132731012588450428429053520616229858601498651922\
59133956502558713718609123143542203640015446085133054646659729772528833578006\
17086338279483330133403256614322122079173114135723560092579165768875785025248\
17966805474`362.9563912867974 - 1.2658599280611408217829784590359952576093071\
94719020786133688541958125461995444650259116117391304210772986697701973703632\
06245513665013845614911557415940025768746645373044982912955415149260290719544\
28897847305442423854904445962057988457620612232816410968560520543855533553158\
74649965257670129570964476288276900890893707040559432968021320566443891403458\
0165174440384957261736562419021363`362.9558026674359*I, 
  U4 -> -1.144922214794855574410535111223044706127857927044936990252121186902\
90841506793940623480469234769397541282136505745605969176161748509014895049041\
91584816598482168854161740509411518152221284026813386424673424828952970309067\
84968675147949097395332199259643174533913760856642880644543509344295823396970\
53025169640905609625582037625206182925847931676853427499944133671188553519568\
90615176166`362.9546101449342 + 0.7277141442962994340303424959800308413438354\
10908300391063007240156281205693601693689966090730089923260526455915880466706\
08759239675872809658511028726020787066748078290677788833333852950445342531330\
49607004938147610207397306518452908612081664933258242689493360951522727051888\
61632406451629417710931070405719182601401189232416917828087876913720874571481\
386188386410425115046321818846915`362.9563912867974*I, 
  U5 -> -0.315161148370374923632822046197053624246224519832158846305749690623\
50494982237513723837024590908241425327501508491986780522448013975636348917397\
76552564224541552166163646935008834304842395280002585234354663937488203770237\
40402340099130202507089174353248520797085541170553786742412971259534015644918\
75495429085560485034902278488467256264048432959095313928849400048729570734754\
40522285235`362.9563912867974 - 0.2628281826565010331493812621732525614559795\
29643423773294656055720543282796271055392431007715040343601334191571436482158\
42732293098230549472030225972303773696412666052039553602439412510818050987047\
26235727867649794889935431129241168103465932672411055098392808142720708632471\
26250590470376481400883237776227062960679407271761967574457558885127465794669\
1819708370451712161931233558234388`362.9530207939299*I, 
  U6 -> 0.6947817178042037678427777148666938412902477235356112885029117238065\
78206307426799910805549947974261906381075728950761960372355247831682010843734\
44872837488668519974383091134903910193793625689021757504963283132595689670489\
44680217532682336364946943349571460792963626459949318721141479703050237580653\
50702462006862765563884992493240853391071049483050380310057209812388941820685\
8725616232`362.9563912867974 + 1.28264057991191545220351063723461220462583850\
12362314227252322960542392429187003670715117097308597949425366955563541857007\
96412149160878839002349093107982172652444624954891917778693826620424119623613\
85236115961171656130021021660910908330124723851786189325619038742795611668968\
44659603200227228754672396862238349094217099570584984494327532063682703633229\
409238175181107498264941382547731`362.95487560808226*I, 
  U7 -> 1.2046011593342765226671205180305497221030220114434631967539796580819\
79526861711052351274053925484082517163808582270467965195454527066546403098983\
42422798300589925947347776830148155077438992298830388564333211064197323025863\
47913435132376390364206205462523995931093734378122141942437378226483209910982\
31211311447241357848772300535157664751822202987171159869450084361658291085744\
818150364`362.94903569164353 - 3.15744826051211652972395920878916660253190540\
55508971909318523131621822145091383010277237643036912612031634260178661664351\
89118603866382120023184985000468233713007426568121353089967882698207709815820\
36417535590202465698671935401117174130340681612387019242644454956904331135687\
48068070833553498849357991838308624993141703025305737306581491910746951229080\
549677540840897878174880011490412`362.9563912867974*I, 
  U8 -> -2.313655959416843662724218245125492442236898293997078151387184665370\
03663304033083469565611534650012535232428478912437806987043839052355422686383\
66154624662757478607430487079606222411342894136766998076590174628233704375040\
44407498630744427349890488980794191538496069604728169459047078002995047781505\
80551340910496219630456272548375017955581277412412128200685977965575868899484\
85394979286`362.9563912867974 - 1.6111673737992454737997173535499116770506332\
95443370914935149145785852839032264042945999864432342095234533845630039504384\
06952839460821965831082004869079866047029165053904826040634773396208379260875\
41272464597096782827288729322834318637886578208434287142544839120383199929538\
84538019645579174570324374084704411750887877356978224891220024581849208732078\
38827512038584837182487809403019`362.9523543735517*I, 
  U9 -> 0.7061687613563577733696953760769925719160300168375060943957627011591\
10467856266383878881908406932373428022204384821797386252273354711496630037511\
73409889148482951310846360465383884842191144544732864425347987840424023725313\
37309793900555993479222614122263504305037128386253995538073376053023119334729\
61524144183327466528112185582613271767663010581270657032444817202587052655916\
6995873191`361.64197727977165 - 1.3927583484986330724708663407304103310723972\
53533765114273832030839420098473441686599116308407511767302077118390653608186\
20499014803649370565602988101156817483641867867586934818789039900498501235945\
29007951266924394979130174730155068990798473938072443965124812243898622877667\
08598261425140367845725145910778896992824016684734795632426688944617916021235\
2305376947235745371035710964548136`361.94646311213086*I}, 
 {U0 -> -1.449250572479223927249502877618643991239244624894815557871679129930\
70589091193238494903175821023950185412771567925672750014113834918911540956390\
96508892123398439689336465720666504394532603622435294049983459213842280581618\
79998620122806978044833585016106997463908484432193069387482843924497479744018\
32753663994409543315199140449996528029711928847492965661444891054897659110060\
30646423581`362.9563912867975 - 0.0115027284873539194252296645507724222580375\
86454960470657679950417810335649402456971138113486315850432282828095546361096\
91591661367240314203743041058119834896182614637586110674534661880973723035296\
90133872081750837468856390883327091296037686698833841316019016537110260572230\
44007101967730648155613407944951681749875280447601406054445890382703187260557\
4479561752140545147806952604589342`361.3671137193626*I, 
  U1 -> 0.8767608647693589736592315193531191446613351856654038258355751070882\
39095313627591068272507601586194613680634112715647801172782911750961380565333\
63266914080389750151886139458155687480571335943237223909239815302408254396524\
60612910555511323581208000469852530186279996018120446938430122728702932949805\
16554190927975469664238533961145797122911699408240624989323540738475261157285\
8061312639`362.92298478225274 - 0.5264351340095394892591111536809134386797062\
90552936536036223497987277735855158884868264807120942354736297375267216767920\
20425363784678394054668790954980365890947435807238617039682172915576526811556\
06685364796309841310455348879501802863492828666822610422751762350775024584321\
14228995544583427312514908773943266998446105742040843452813611491759401089363\
6709921169527967925692672881427281`362.9563912867974*I, 
  U2 -> 1.`498.8860566476931, U3 -> 1.528664389958011864660081727423199064412\
49618545755572287434649879904541388701406722290687504597621431170808585599015\
67137065493177984228486828445263568885958239075468715063127629425982889432639\
07427591981912086633081160589763658220427395099441314861510221165615671380017\
53371530178890556728993111604344164522003787701104385434922819832255500331799\
88490327514406470693537195724779354309`362.9563912867974 + 
    2.03859638643877346018477331896998598234307131347805345984977997285937264\
96491678503339513178559029073045661414104417293159782128600893151025712421514\
57100798989587834062790823909184558921056350868222659513244762902363024837591\
02249214139811924898469851784922468889347676060029947598081056870507780543535\
70801399023440316199752394023558920138924518438028887990332291299673777147581\
785269`362.9052558722232*I, 
  U4 -> -0.019239130014840126037392188757736152619839935295059264031373397613\
73678476916204170344798319132686257803715056965737740164057886540061734109484\
75536612047321138336501972774170508758985792731778921026176554424354383084375\
67186240526699496204438538033200416439150110747749766454735045529413883621393\
83641094626633568084322192757881082718281690732105557543944008936056946024792\
94061587498`362.2763676201818 - 0.2993627565802094870819996888778403012597822\
69759035040809388661278881372510303328222041778383754171102595602648916898612\
70146913230324963921004664935629989826583165063295900606249850974684134239767\
51581575205925438089644928949790393991201445567614847162109902236721288941175\
40155765343323174276141674838139901619736494522547784671895541343136772136935\
5724590249086798455400704085022062`362.9563912867974*I, 
  U5 -> -0.649022479204735614204328032196813004106559300948787097682475524646\
11411611191601889286184225885174124747594489509715753444298114969656525089186\
09626958979485298605888832169500923385704019779845775170212491474061784439361\
65442122674764146619150370536946299458725508152937653272693709423505952561986\
72114603688180193398351030252184708370093705863389405547128496309982920246491\
40919687682`362.9563912867974 - 1.3549785874463117975512806800743790559172708\
41775498903942848208085325845705054437068320490161145205434329044935588643183\
12417641281493404925409228629127700612447073753967599406840285131428903282468\
21693929472513222968904679482441399388247967089555116608119808113174516072472\
09367298468588589433397029508728698554346812712355043472297803387313237529541\
4454690464395822556583720263193843`362.9379459202627*I, 
  U6 -> 0.9921247801952445176740646886320811175629845271693953933217227368297\
49438916115083836966574301678626789823923648008229965947356918402239909360792\
07633561924272574745770813318328286792359634360515543011191300591146826434452\
06761487418488552798417704860947553025836553797123684012244009062713450766431\
74999713341180978414095934323306241946248412856482669143627719077325716233085\
3247231127`362.9563912867974 + 1.18382612979800043261260404643287021666537568\
99974539435020539037275406862578039717638265267318461402056224209405296498763\
02304232709106962604394873759136521483346835591575435171028492392625564939897\
69769922686484929381166737117473812582908312540455341069861315881998990080903\
55327691381567769980607830594677065973493063352843342085339132825453100808352\
384007895063091202582350200978218`362.8951207768787*I, 
  U7 -> -3.042653929764787369574290814329440814362815398222400046261234373531\
26189847410835870056199570193597491877589413669049953139664412938382509268446\
77531790402441446232992163145122709278125745236000426070574622053372552958098\
98521828923565117503582689990156196731805703058860055932531956113653028647542\
79621012256558916726687041730446734691558162663362169639215685726046726492242\
01231598215`362.9563912867974 - 0.1104004728177671759937161227366516986571442\
90494636016702651337323888467355797189491349470507307743737844286315326968560\
11701362689865816396950910180378529953909354987479292877753061230829411932536\
42544130820479451471775968368687254378105686674920335053460450754739287457822\
77898458385043383333212846321723971971403244411619977822410547158270985062783\
8835800066961614884911953869305064`361.99267417577494*I, 
  U8 -> -1.400268417094174462797958851477519644922863555414629685188026191436\
49308249834179971548384153623098591947693898827855798298637802472854856065027\
79430905344719951593108166017028919874179802210340821132986035609921598401325\
61856640016505001925087765417573476075481573087721548656292542257272677885863\
43360767430156915391434200890435537009834023540433501344456727506320236868115\
70006347878`362.9563912867974 - 0.2234958530801468890350555334955919261506597\
69014286434209464552390521329133476129115404363148212901653436458522998773932\
89362848877287799198355569155690308976008330857162561285196582512101066824394\
88037946733399052835184819345499281410723027558696483161686490662679228120170\
13391251622574481929133667375133470339537560268955796964791531456378743626414\
0745928725406266726602073267182894`362.5114330692857*I, 
  U9 -> -2.346282256320293719335624033307332415130049176302782312050598895473\
63677700699127514662181259300646173582610000737337403133911407288362268282933\
34079749654907727127316926408840384118235207793912767813464088963038165420642\
26510314567232668229298851975944893672806926181245639560831528920379736209361\
26692466076838218012391081101571248802593718122167400053798746102336257245894\
56949803296`362.1480365754411 - 0.5833424217637787500641015352430387337854477\
62966689911410193891993063180665307742145204094489966894768367321308001509471\
90023898945859850611077021462581903801538289279759814860578103543634836713577\
97572840559037331245078595413774984051599681007544387969139672571617052231128\
72555565760142147055518782048704582675523857857399848807481423963420470629342\
0339726497856740941568059172626893`361.63263842651344*I}, 
 {U0 -> -1.687613473832554587942325209440980055902744806869572196658124608781\
90989091462643295800803309917526778947192365589234546700713317366622137698507\
25365636644368389284656157429207249731923155633599032147827155345160275417867\
14535728220410848023517496705382238799565622893954043201121324658363032847734\
69630428094485754326157158514001635428854663695115399600850735417843053316708\
82525814006`362.9563912867974 - 0.1998489381128625762945745546633143546795587\
05090971574730997572066884750264502142572752090444853687931767101612123255899\
33384853888968249572503140625048421639600118411507812746361884686887809840283\
32904650975947508991778617884241139895047182757680822114658780729141343573514\
06081661373380326168157764723746339280879959779177727753947282496987222287061\
5413512852574812508208974119334406`362.2991952498779*I, 
  U1 -> -1.186553068514649832646188633463489676505856203161693580104780490740\
60591764497271780721074398735030642758990845761981909908272773995441301385403\
66620979233304176949036904441697430127674374603161831763222983908867894744260\
88431710147522700627035252301644357979097989069956233804349494548504280590852\
48654101988409682693335643079773538513917296238026242618534005294571397809174\
44240892286`362.7284637603756 + 2.5630404632033180024583058485931673826822016\
15413640434949015033099901435631037675344229188713845798258671308897362594262\
60381221841165244902475266793265842288098096022483952854698971297408204069613\
18543075524442859823291132558330224212773014863020300819140366723995033945701\
53901551378762456993178354858772771257097093794340383877736661620374928625699\
6939795572146482678974326496439394`362.9563912867974*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.984615940625796914527527386272288949662\
01691651726132087360850097359633989234214316409818157675112799630626626785822\
65654552754968584471916974784011318170324839433306591692509403532402476172420\
32736759292607104676199351202765825924614625765607383381009896204752986408710\
61027051082471992211713361715185443333041786122000111834805227907975926922374\
26100689804030234012965424908483171812`362.9563912867974 + 
    0.91840435051893955175659995810090650835860753697811181511057172862391335\
66768256772810360623702753642291869098983882493665548436954773438266932460874\
32327243299830029342682082428232766594974934857621112771259736320989038974284\
70101151398613589903039891545194967699223154670817160327995325128698354714157\
23423646382814052971409665600567321691982893857092169855175324966590258161278\
347875`362.8784683665546*I, 
  U4 -> -0.426129004682934456049309846855963826729432132288081776117257054423\
55210630172846721306152377852297166479999160131857459994192945266625857531367\
14832351223210686191235382120246592119718217589406621073995702133204473593449\
82303126122151804181647569866116397869765630635957217959121139063208026767113\
57263744761419875792974437636045777193090063535904522893713927550445494953643\
77751142214`362.6016872845617 + 1.4585783270198992144922612372212263067961536\
33992063727105506625739045579847212235154568832660004030777461296843367303462\
02622135988604564556405747256635837392256207761707810280649072471742729818630\
55515652155528777064004514062779766427581774616008475471196495114968336838976\
88323343475954877119070254063859768083776619477896657427983506104588479240589\
8218081878168199702854090595020766`362.9563912867974*I, 
  U5 -> -0.040150222807679664713841712141821673255928318466652374199882234026\
25418246206713766032730965684517056140925115429331502064677105979885828597049\
23307874361288459891006590355596820760829721743977169503462695345816649501995\
72295528444441227876377407527853159789121096193270474380698170546524259561727\
74833657887478456158115839675728750281430482736024232572842265034258948290921\
6781122695`362.4093115026997 - 0.28622515900956957921374037605140197826821084\
11787691300849289530039023101912077539093612201954050626640802050088164977265\
06338595813843308488003147227800191481338597274957280532005337833096316918222\
92627848290072395978142969050541175196750268795677440824949599896258840568142\
05934535558233368455533588574646418102733627505234977229912744922864677376830\
288132548404215256228724251531377`362.9563912867974*I, 
  U6 -> 1.6952801039137006210688954145489234481807248974630878541928636287412\
59757994042498522114470551395026208011431552445622639166198895983799182144926\
90395862971699134446148025509052697861281847077024267446781997325490627893905\
84897643497871169999586658692800718380689011881548351889816166717718050564406\
07376213060239049120531388913200567031866787056886393657813367216021740205088\
7605037637`362.9506062085775 - 1.13328667486598567410131741014464702086388589\
08724023984600146485506564356935303835976933229577900201245559973984003834384\
32074738404281756155530545418672362619868303864755491500721121429538582725891\
66501797715151519359452118214983339481671035860288134389228858150287532476571\
95867770441807614534984945910548206914666175197595495640536026472362382824434\
665269499536126075147890542710578`362.9563912867974*I, 
  U7 -> -1.827407544421053797796309618092715504614601842147442265218009332902\
97216073178182286233949631926378679567507017338889008820581285441767231828772\
48415987049058338905233254408230358201292306972492816883898615861705072433759\
25966793857178641142335378179241298596874248042522435028734070612243659837123\
25937536961838757274059964382830797266936273742889664378410381873487690167111\
16978360393`362.9563912867974 - 2.7385998263775592724555209328442469253970346\
05761625164585550507864354062927073252105797326913047289832826660826515984627\
23395890925444940412747850123138223950027662866753380717658505277114827515343\
29685776778835929905076615961335020197778367100307589962627020549962901113937\
66320594619178855937567229694519605078540394748613287596340679874615901475647\
9034063666240936128899341842047508`362.9508429410642*I, 
  U8 -> 0.5069757431095776943278616937318428345312561016563623703307011025251\
38084106973634083256808342477580386883202025067312019773346992881497503570497\
66961605327794301371260910834208790687973443512426606130821276865036818109911\
90068685968287693377542869597938835891035676200423993915961598931619699137893\
14756097207767786346160707662029197403474862082093869018938579280977182749920\
5241263401`362.323180441663 - 4.008468247134837686347096080986795872834126164\
14921130908411407102759656123240271912278910166735282980603059873419403140805\
01890038241772922604360576509880772634615251689438493911627946952919609671733\
65990830081602430556407678024251635068512142281992000530216830849516830573589\
83780696272645756059050235973979544155915178773169499222320954237128747354531\
6344066957921079560971175732591`362.9563912867974*I, 
  U9 -> -1.200471510248434728483899695358192177800099234391719906599704617338\
77215683796539705493504493738046275594796336536671830284734880684520445459066\
76268321065171093124947026727739554244255624862432632931858349138777414585241\
01890261649365313613108147048903189881161183373164139213209464112827876959012\
48405343881377859848837139893761141676956634661785784874950264852137445044360\
28228894414`361.7867026366306 - 0.0618460466820708001790455123991897041711096\
91409920822567468787376344917097037594140608141897721350734287890434032187226\
25654262151059406442436392563570784527692001618999894427680439458414154749007\
40561743090156934271713781566727441655327277471900590529746985358610762755872\
72164716815716742946307042248199786948579368891745975950865889385861485305370\
9455232901804215797887772417798649`360.46312016231815*I}, 
 {U0 -> 1.6648483830773298708498322740527824966486409210662770875135207068463\
92391230451512032211321034518213703478989986432306924441282884276065196646287\
86846860005132421041777569220052171903576483088524594727488943177953027166744\
36041773881025456069612471414010427829292141399447659871006657457911670157919\
02828125069058327051685252587105484683636373203953572823344886514091194253007\
8579118358`362.9563912867974 + 1.56088233430351143815917337974833210275619244\
60676759575645709888278708365217811276454060433193586405127507348049567758781\
02327278646530551061159032829937098587120490765427438665819520077670236792356\
31701366089519945242031368296336341791416482107206680325228966248609439145131\
19917270633313194211744755029518870306089399737841598928270281732184162208488\
024724781150780510185729309805747`362.8791504356353*I, 
  U1 -> 0.5714721935764389267073679389973728367574591111923460942659932710533\
96628209120466889904513715574065549009801742816328738328820004191251969154874\
26600383230083025750509189776459694914862740262918734234314988885279436011495\
21822507261490354516796338441503858609817361259357385431109336314593596079557\
93773616481971051644418624688561763699373722713661724884093021998045173347851\
7860716075`362.76771736959347 + 1.5832127794703930875429781444316235184330004\
44854425195008117118697274398582140288406907316248536071818329018416591087478\
14002979596889813397559884672619153265620124497310906037639298943487306745315\
75702265558379582409174392359418940086583427822623893586492518401315648543885\
57035822052117645826379345376516898758262040579189251040314271787045990856447\
5277190378117752141722436468572745`362.9563912867974*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.334861181068609321419814351431399767822276075519361078444747965167\
17516337178253509416383328124720208165712195526515823226553272099053631762249\
64739656339390911646274731344830705002693061751007667114892944390951081116333\
99919212236351356720561611699983334500970956841933883526833107849967265457748\
59274952014962632781173559974085496920421109409491013327820090275084726179857\
82348975107`362.9563912867975 - 1.4617395522930472317365582537946358114532241\
23127074880440356297264577625469129413719119107545896040384301134622342728485\
34332436417735304227838479697097434691816332001318813216696093504248928336823\
73839597228005666123360856558491905234240476187561069847760804416507681831062\
79675349432653285119515962934275483709436797904850890239824699330202550293992\
1521227973773444348100736131832884`362.7994965482886*I, 
  U4 -> -0.422206394745408397402337621471568452162963698770191986365457492261\
92239299054968193571433268271733753689832448452591289698004873074380136301608\
06862213115978486953578189807201438135290014019995899270790701909983218897816\
02766115024435169457309410799156213214666771539520220877575665735202966823140\
39860013426131135979005711479603278216372778441621783976268737728093631764995\
61328196824`362.9563912867974 - 0.4097521761826214977516824566553962579146733\
48973320914728102343897639869462494814076387110751104464105464943745916193644\
52430279358595938763760032716342512572382727820016958383351657552732991345484\
05270185137834104119647732383686510655450020960706458221020189604986575908787\
46633491270164267362614935747397791035812998874966849769318609348459504526624\
2133346049299825129851780721806243`362.8851572828067*I, 
  U5 -> 0.6102954349284847053748222972634866577654603153104429390807052523445\
25828945968534997739233815244405486712811469292148281097997308894385290333624\
14602338913639080226485979482141652978953779471518368518823735980772753746536\
15297050228339558592304856160611981555150152001857036760777839088640755141505\
28226515067841923224875903133947064789034841253768511346006841569194146703164\
3993244799`362.79438636318883 - 0.9977123581275705875563157747236114853849245\
83525546751804981332365671915523973968794423860032813981905172041051962514373\
78619630563988794699673772293387054780406474761989397513613004544194366989852\
86676996160169000366872182738264541010959578595946041830883277813319614753147\
83796681801855748588875165895899918935648365744150749216170834526216966701111\
9719294760832394000269342779142774`362.9563912867974*I, 
  U6 -> 0.9723700501385451220143572123457452376876990848411073668090387836798\
28975698609376482758237665866003730817341999753595480053274028241129078764175\
28142015581479588052962638981439454166326206081840346893878180871895647614835\
25991757604232808601837828360237685380862247985662805228631169071718068655882\
84295634663466785457453210064284432757603544241734862047446551672958919810286\
322278426`362.7839622707705 - 1.665328394133618598568511692927791797289990617\
66129981949186213076405509500152021187746360081124188899099270067841127573510\
92262730017599539868441999779198155448966454589160215919880101993858472641896\
40662365158969373579257188408956461177922330766326890793197748393528567933463\
71964615659507122291258818255385388403933309931189137477568400275211305819584\
90854922175504951709002732337097`362.9563912867974*I, 
  U7 -> -0.964423137277116753082937761652626936994173453044869593974979870993\
46747929463237029196815100680563743495505129448352443843921668502480161494720\
35525850409058344889917207699177990998022546906619530124555940146678511868558\
66487841197484473002971403002478877520409708016875565549905608777922774976569\
61697182225811345387514573628325884961681622196581767020553399214103551202892\
53594231674`362.77854772065604 + 1.691432040159838646186194817561349438746239\
19311882057471644362131425120264916172793281326053106322784429120596763787445\
78586833325706465805615454086841185390520911376588716750522812221818647423462\
81101185227210527852240967310609973734611738977336750812023849660948613454162\
02918617639289928525018056435238492686076123913094126218315620462316035471881\
9642670197877365597543447764517574`362.9563912867974*I, 
  U8 -> -2.265699075940948890789796130141091052874728780837558667962524020018\
94451462013650112315987387054414338070786404658067734556012902985875493180989\
66892217646323438206993385976464194357390507808239069514693077712542284962873\
26187140570059823165424121145634152143277158821817935149910521088738142014958\
40964807682458043473589952544151705374258151507376444124307299841751970363058\
22354424325`362.9563912867974 - 2.8335902019450837589740017844085945773714050\
24837693703716987208662339260717263974595135811285105132328076907977418454678\
01018334543570195975871265179998948620860056172919064563702150863195079966369\
70192621359549095749406609519456367381363154219210087263712702323434178284170\
07054594842729982160102384780161893697845547073566334742762913198315879213447\
7709124166689230132153621021739723`362.92552865566796*I, 
  U9 -> -1.053554123028110498903111738497639778462064108468693536330809091941\
90188334221680315740303700286124305666770799792829416847745610075197126198466\
22316337755725374436481973658543667762203517511844465567166956084286904218426\
91105331387584410962773965152563995830835965744605859939480770828065939444088\
48323683236724435007627391676043716534708022483680018945953087176556796187350\
36363405735`361.77890880794297 + 2.170660836111005103696713003061560757871598\
46008736977963268998679738608028900311716787664178960645969916553674390634728\
97920368607208100345503340799673266911209932076446389392805529466023852939752\
30042713881569839948933580641522940790871091308333407885036235539473294833395\
47875494626619923251327885316678985706135528188658619067446922244326908151812\
67125082106762970281263655579713084`362.0606578979886*I}, 
 {U0 -> -1.395758101621245042456897260702683377751705557328778663829169807195\
94882759505147906398902627032142066808131823225592139858167638210307390210285\
46904695743176421112872202315856480670269884580055072195354052722447345819029\
94850602566574451851607722226028649444370576665185660909415663230598494787049\
66420699585179804148008011363226515793763363893286904883476757194433309091054\
32436109752`362.9516369949611 + 0.2964095549323572666761188250340691950334251\
59219914864681564601361071774683813516667628158118636536942219663868335502262\
10635718162772035550618756357017866683760675761627597635988689999504412591705\
92391763042984348327302760852798070292669786237413426239848291789696154009124\
72026845499660626460957917509654687474075636472497761653644101411112158735225\
8001820130364348901823464699541088`362.9563912867974*I, 
  U1 -> -0.754717726764667818426563474280032113596777482721100103578926029820\
93248100497329570101250451227667468113889397252849578499139427530270384865363\
69782436544211066296745852091395099160515698577492453304916443768204173972698\
89589250351070165684077377757702420692977236868968083271954701751567700377576\
59406184148319949753782636698569554274673297504641891769998257226494578640262\
9042450489`362.9535672869129 + 0.12360053348187258240085873787793628207317498\
32113634748833961384878041470742947256352877284624178480660179848881624632596\
80001142025387893595556576850479756316704839635029077661888417204399228829976\
42114347628113383161012519935837303788542581061407184401271373021686900372273\
23966725353245767041956098493594675831995286833466879790773462988076879811826\
560763302133614947134546721515848`362.9563912867974*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.366830077569380876369480168551803895622\
98521398819671224046515889994653848368097960054861733709090732382275937976801\
34480665099574407979864015657477705034613839371599364045331897843726552921959\
48408878823205788490338123841683898567196793179925647473275330542376001560683\
97887355186138903309648148037123592676005859753875766398968714249184804504103\
14082183190811615441391497953144389037`362.9563912867974 + 
    0.66644571730949634912224101397435433778023382163902528407295061843693876\
16392355571956643626558879673269544308369413745982219985020672848495660218454\
42262675026499177644880268758490031585122778680457218250769512214045384104464\
36361243617788650065368887981700983455362848168970862327901354012332040911459\
32800203266665381881266625895060430653130509225940467561121688183242321683475\
279285`362.9384405150997*I, 
  U4 -> -0.046268527286226087542677937141263212685794934296956321052260293161\
22028865537675211094955225237600257019003622111568212835534236017495743430035\
90977690518903705190068157088519756475107480453926455743967456807280340104738\
28119534207730677783737807631326940276826597000771277245285594524176200471763\
59846618625458947571418611266659918884654121361562332886776970155013161135414\
84224534158`362.7672427032655 + 0.2779969699796689793617809639176114050899811\
54409906691137955960130485110683121336659145926799397149584550462462481470862\
76827897407173989124779153939539176798702192382244372519154341207666595004297\
03642614950871410179880452231953472475741195340206537802356569124339145851271\
22258458429051243696228011284052429695646420500908347925694773577603989454185\
6133883558917947672736178677628641`362.9563912867974*I, 
  U5 -> 0.3136772638218709728617712788453057863611675565293446049535963631210\
84644950689601413448912458823740090453583655710432942523658201749486669595262\
77916295090035984946921321050952817637040340520096914670508128486638079371167\
61370082146423694521940691476935294089354996296038342351747503322613903650887\
67629012198593041818478553356987044417262823689663387448027326781515257006430\
7468034506`362.9563912867974 + 0.76229326303016877305028794484113873897772278\
44631805235313477954617040764310253627505435787683946671164135189721902721951\
03145399875111867823414754982297689388176133351472771570567212197388153674260\
76705887022177760007816095507094150314631101796922354010934860246212694163820\
06162806487945702264622703541361209956675060357031873329948745480536402776059\
259948457437431666118428360036363`362.94381551336755*I, 
  U6 -> -0.086909854223160140187666115570262001628520946055291490634452713846\
87716632272370975471278294953390604895639356824968255590236329410651555625484\
14285134171151604470954396175912025952087391201104742850049608217270129455997\
99821645719190440698776158627765248251736642179755877351061360926540894850885\
38191891992455466704563921407246888535166930664188199241941685298458556208326\
93482133722`362.9563912867974 - 0.6429566364853896787537663548926211681192127\
76318563590441243325525431688359106411064505423870280724806727815263380521284\
35407088837344669501434149214035710780897464689718908851018974067070178628330\
84849664370457589687473118999789557256702030676810174457003749839649974690460\
43930977820264354380146788087046098397571389811857707197162666219212199885794\
4334462744102063270477160366514096`362.9547073180766*I, 
  U7 -> -0.745449438948014799819438029307621379366174546108377624204592770368\
28744224039089507817214562789477644845306080655751544399445066873222773402693\
35417489854238073389313589871069652872627867288540890833912895606568059178095\
03826745968091278030412444776409361991683137110691492699247881174859315908903\
83775075261413437914879762789671615327952591885794951687520849806592026867667\
25158962605`362.9563912867974 - 0.1873678009108659195331457657462581671208158\
93047472977248246894605960685333236261990850737117416602932273304692846848190\
72431737264043658286865319245907236159884934574538584285403134381729082366660\
72533539135401859381464260146975939383341462196363521398289272843036315690297\
49133935589322899946110712699424080936991115538369769327377652018955342088735\
7593560985650247788761626691158807`362.8233317083182*I, 
  U8 -> -1.174595206973747375499371096065248658065840843903554423232327973858\
32504341188065823292754968486106650436842273675520340395840505071203339765434\
64626435855670772589311746590127634395883357144550908647011963182019234555477\
73983544340080623059744629380394776147298796496214990017815171680418844420963\
98694933600466703970059283578343020542613563329117830679790201534312179470759\
72988067205`362.9563912867974 - 1.0703561785882993620958225120724641554347242\
47032819745719364915596123031600846825903536065345672893001495410173380666321\
34837309606566525945195718724417016813658882247236370109832779777047995733291\
43300690568417313652219006299864186938222700801332328971756573090652278202301\
87714497511763812207560706398433101978029520784730351857217123871148621087164\
6098809217694794442943308312347439`362.9179040552034*I, 
  U9 -> 1.4999116092699366569233062798070978004283639287731279639929809237005\
22724406874211505443726963508958742809180925797710464055870023475741365003483\
26344187082801545798429582125390807681411202386161538335566260038182924852539\
76014336567959074131702646182790979942043152676881939187921659504064565955644\
05644196195834548097504867466964058196022979155468228984705083820546716759740\
9654074998`362.28496506286103 - 0.2840806966223112489880477443519076752690515\
16685911089451303730913945387509319731995350489162077620831854946737917534374\
94202282204719241834057397967768885217184155209540924754683883122739190850827\
86496079253952676807956595131202452224127032841113075132404162769310442901364\
97426317311265950328234530727292765409657651784515418299776715937911400042263\
4904812490347143266965726938971188`361.6301084726575*I}, 
 {U0 -> 1.1012196190740199534456598463602002993898790710015399014706092122950\
09419412367474185070328777984192051084152717331022837269830602295302765458983\
76045580613225979140859892144105408264990744465725037211241701600315420354103\
41056515086822458791171755676461046530331245767446556122448469179993325538125\
87723466942546196452677862511402817753687722105528900370585968297136201880204\
8537373357`362.89805865016456 - 0.9106589628086410336881242375316973941786358\
96209611419998570849393613719861966273791948259581326584050002603697416549190\
79534593961954026886760770329000460100220563871832783207032462448192283239864\
22923756409549438871956444130706137482985057969240191114819522702666342095277\
94164670755622743920420778581394852308947859837591352034587392412204325314622\
2998714868160440378174152506546543`362.9563912867974*I, 
  U1 -> 0.2593795515464924624076188057235443611321292747879328401846864705070\
56222541671373101599716988050101113482014615679538409683397931387289070178566\
97579522197343133034946168377840876359597783187314756155727010911852442027113\
98462977623945557432756130796208723963766913910458104453353215648975619528286\
10825163211421997920868652207025741745900944737370435487662394759959010216326\
0257494393`362.9563912867974 + 0.72737208481843554507775620941429408227527473\
35913598638904486676519818909028956025145342608634629210716992338975458397097\
78372824140809823388572333147992541104775611571813020088010558856090720879613\
43998451563889348350928343174942082962257904391002712479006482306134374463604\
98654224488419468231837881995619032161842375256392975690475434144602038051806\
611568204625310442280210903851417`362.94879428457097*I, 
  U2 -> 1.`498.8860566476931, U3 -> 0.114420310149603299241840538852082584823\
99819991553105270273355494434142699335195352370311638589231908676449811886649\
72441149836603629294202683789187236884682947103623205434210135118498123661634\
75976339451034031683759970684287262664812027759927299050466778756322550328365\
32343634928764950634957137987349550299001164392486565711698797096028642774463\
75215933471890573317350489823677220676`362.5751104078726 - 
    0.63326941461632475701099092891042198991768561094488711381649614926741246\
76764499850665198891804752395600782814209921467105408979358065862828926049872\
70789259165716030862272160840294275288796273907444346243248312137542375882639\
35474296795988184684652516286476473619200261812814676713452195256995690371944\
87791715766605652226478467786135735117818517944165471659840771727187422432527\
051571`362.9563912867974*I, 
  U4 -> -0.268504857637908412912313116470523610320077466355676705020295170620\
88017370126523584028474393925128653029043623308292258819633007744088319511738\
40878876671903897933763827819932307093129152560012955903681892123110013055192\
91449689451370071055872731665776473774579946288533553023375307856426254657620\
83618390528508829859226867193003907550643027846910934879751463255757653789495\
84987224878`362.9284857317988 + 0.1445376289169380794450911107666406459197433\
14865521264458443839494368613218836089083236355344740447345662834299156213860\
70581215709738781357556156381587483325884654252850292040713453758385568929652\
96991389161893386876932231977385481099623663877214238921615062603409217318469\
68174323883759551094123599361709106634514480095721594333133261188813570755605\
6414326052178064944582665353290033`362.9563912867974*I, 
  U5 -> 0.7161131899232427171539884011031479877438031419505092224370828636777\
29834055963901797847491039022161759575378476590060436752118351116032613531223\
58980012833784471026856322358532636383153561904641012802790678185827718204448\
39831266670823118771268702449112426754197211145818230494215527357454299648066\
29208956948091591310976010289512409032027925130611320898645823809032353708067\
3726303152`362.9563912867974 + 0.27384080773138164178723727272951099008592488\
70282770851697363301144740603190510698328086077619176621738921881403596351637\
23678619938827774044217362180486404199157316595272201051956122757501685351577\
35829123919708410020627550357177230105328203417778400182796955497966925116333\
37236065578251166346849865331819809617375475792676671574079233837358892230525\
344589606405729777703220375743842`362.74602833843176*I, 
  U6 -> 0.6022376900252199075382898370920461151367275493483399675271294668776\
53097098301720274734831664977393563080597358991397669337525069194764886207376\
07719167465653387310295184017317852579700780004738900805598095492271428167655\
18441527224167286740653355223727944183666390831161933791022378576966350913710\
71416027345763833858842550771671746774769069941462061114319691057090282104936\
8350622716`362.9563912867974 + 0.16286477384012250169772546219112408291991995\
34894718798978187417703184827729052083090373852942458135277979555957777808777\
38918230095914940139012891170573302483542283808798543122982045184907168947417\
87561242334291068883353486306994509149991714136561055144765004533598781207427\
54860701672098328270059566913679911267652631171571093927595568153979835430040\
110141405889121234803786304184943`362.67457404553255*I, 
  U7 -> -0.044616467726910029239904474818746400767717559923179455583414045693\
18889953474099826309464051757523780158219749592420233927704270254638968774141\
56314079774263791209558109645506030486863632974487859837652652037002852685508\
87967243048237989464830357198507136047233945517365618395839396341963895023435\
47205311802328477552446215695104122739061880361522195361077716767227336661533\
40728677593`362.3902582211088 - 0.5998212574053720024539594084280643691634696\
49713478729499131735059205711267826439991839814083171923775578698979415764046\
70384324855136401688561452929740855263361835881456412714546808539003543930197\
07787803986611785855709803352463808966130995679797427482518000279655923158323\
87436488770322034409845052563216462942578471234273615370011198891071996485561\
6894074737575483528584714212951402`362.9563912867974*I, 
  U8 -> -1.733944612755234616363842134844517242717872696469572484861063871637\
07164782380725211199319092137686218622428091616828111557628572306490301261750\
30432250364803929073333697778794237877962495765083463246223743696234865725777\
44021100996861275777848573072848225720227878578708952898521649806479500896007\
45795424425596492722370783743150169037030580287656314472490243559100695193511\
53035998298`362.9563912867974 + 0.2469829619608954652463991601152284030575588\
33354598235221765191546666976708973403678226583028928201297881571821845169080\
85613003276050154055739020983292816559486006618233857938207341800783492151059\
79949474836611188419002956903472002643045593616894430972861631263368342972865\
92982216893253300694681006323005061864296577327503233716822980406810935127682\
9834904545079495562749554487709041`362.6640845533504*I, 
  U9 -> -0.061281479882731946561660948131849827986215157194130218488244370587\
12906686604757304992889685246963812752495723805047442461622155377664356654293\
68346243220978761049670080884758449507719720500591885849283849639214463511752\
92524867915038843295252117547273058171816955435736805428179081381271861766881\
44386582774717168488662323235403938596858037987291383573208443375505659314011\
91499204133`360.89676318184803 + 1.396116690553393652128072404314413976778591\
31131910616163288555934988103811458259103746599439594559735501016503512714258\
52781107430630055189370580966824644042365919308228523234310697403881197139435\
24834914586274889324697244457254887131721850236985142775863815616956981642047\
76080030366817286763590751718553999450042965430617661219019583909498461342208\
81012780994802441534179905223326549`362.3029636524499*I}, 
 {U0 -> 0.5770938339878233377839737564549919421077846114074825458038655360181\
66483656330506324203349180415220759342129725915641566157605561748656641693449\
49644545026723041598046991813359738899184450866757529265998051589882965529745\
10131849881311024266312889846274934427144676593444397246438682612322791460954\
43469809753759667815039329392242513232614372112188440532453642922197898394058\
5930552776`362.9563912867974 + 1.05389277886559223617115031541803241770380951\
09008050344200690767382671273094806066564027263824558477300854723069575085387\
06227685644464382479689844620116389639233171171635628160586492470168830580965\
19734518848980757837462686487506527427715235900114997016468047298335210776550\
25823975926662164781247459951432706596375612187287202597930582355944148696225\
627938323318025232811400409774975`362.9370810818302*I, 
  U1 -> -0.274793308580522596985388422143597222179705245695278626160914222205\
56207283043072359627040649084155984271232305783903128856331419133872801182520\
84932518159295412681623515267758594365484448052723335682844855146249570858592\
50087476693480604848039932243132604380852075248023625917783539151122514935416\
95789944693916606483172231680500068205086274898981134340056204400321419822969\
20125902523`362.67612378489855 + 0.812972086745066620278862922794297090032643\
32786758365088345690923626456441170426578772439923952427230536022388934315942\
74787806128032437689070355685145209492618010627797935274232904930496862661267\
78785610526483075278854337807283227442972454119801037376203645215320622430064\
38532170068460798749072218773842941394895895370720333105361396464182434132498\
79373296605059129066798489527665283`362.9563912867974*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -1.700184990333803326803462818546711215637171539270868284835738922190\
25171353074331073545611640922948890612865414109081413499067181548474968310677\
49542998198160371210991812339713941587016587416362099418187572582296440378624\
31769239997073742292928498588746961265183111130031955048841357194426159919348\
04708180726703103463651390103003863549899888520482145829968479719610054686958\
26825920605`362.9563912867974 - 0.0138837425233252270430083290725551211512739\
74414580242584166464935289197372723220105094792778329484823574749394422508798\
05378436076593361037867521819458732017683130145744815899896722949646365247534\
08292821073202586146594060987457046672866592880381205462266562631683249296463\
94443291005177332896095348783135329728050087597849572410845085608229127437587\
9982816974890713149621680423621087`361.3071363592154*I, 
  U4 -> 0.0565655886713195923517037885344586288832494748522218431040654072535\
56158175247073766353683586881848932768629648830325143903652741605070292549349\
08795668181066369061055098003034794919588381675547453177179873206757641944630\
84303118955747530128537343214914360082201205944634285530925576204615991109823\
25130823358747280374958226077392204822735094855370573101639076365808982826099\
1181167592`362.5844427375404 - 0.23831500537975808756389666116002491569988667\
21539447882201459009621537211306687337396719634594381614423500848714004570300\
34854863825070456464365253622426672810286671866508930795089109462443700808773\
08132469118467953711827886737844062639655599155675046935742694715412394350544\
42224778419379210639204591166844716235541136599068296826171260515241515134438\
865825713785454701125576686413426`362.9563912867974*I, 
  U5 -> -0.665667643555578971269995425582352885901794488520105408146082818247\
47356649697959642582054261340716377699644930270377978624636175108519440228630\
97663528451739120780216497733528595702757402079153674460927698149532902830164\
38020674417303041175851104674296266715226887410411870865477558880509026633997\
39996289978030716452087038786312805607654118800834411442528227200225149900552\
07353733772`362.9563912867974 - 1.1139716309025874880738668041425998343621024\
41070954850772396922653085525209047213331899340187450820480247266271452150595\
82345137841458267142911146978317980550071459834809816696448601382909112247632\
89519210104459871415698276903495970889741959561089377696690840452380568902614\
60911731162725392659331826175471103372015245859774474791542143515194084641727\
9908381707112835564434341471644755`362.92972762477217*I, 
  U6 -> 0.7644603495111965980951308130737559674681604656166768652584948304780\
75630853138170424648382952065599309832580107760491141383241790426348461290115\
24223030784744163561473782103177864520398214726032691932887265617796590325449\
68761498288068987436919054134385869321654331227397612753784690518382149962744\
92524347578781124146388631153690682606461922399077439296264265537583683741195\
3545957951`362.8541189666684 - 0.88957597151086397563171660210345557125425713\
16480334785034494295611168407091813408158330447159134986160472799189791759790\
19537950748478553175975328281179098158802904121599420730227599864746988783902\
82449671526342519185764370751907851252236645658660875088710122908431781392758\
99375622152602900638593031345466424192627298630173580888564097314026079231845\
406213627899153300789420778089836`362.9563912867974*I, 
  U7 -> 0.9624296570214300539107546898101167610561931737670174120880880711811\
58939435846627067694523403030217987136624776436001091677646293667120668536060\
72718510306519098361746189979048989359796542952351816652254495458444666865206\
26376595738671399209501088465516960283826499972602130676663760450150310187279\
28728663706139190502825648212424036378272292773613549255987231125810938499093\
8773099768`362.9563912867974 + 2.14146203082251735676518869435797276738618451\
88444607472512475292241713598069713076410961239139267906231538710545049353551\
36027979452940919998150101450864984992163326410349382810091656977279795026557\
76950800215494378516438160577556017675520718128873191644482594348530230597982\
37891610187134638251451480015023227466094895897637043908695600478546479404378\
499214970204319852947614313640704`362.95189562084903*I, 
  U8 -> 1.2343616732491832883295832520369881595124983722995480331833314099012\
23142754579013751877968647183766653292654192764148574653824500941200547739631\
58678993489313903108930729606172861426861453082512134576694460247243910568360\
85169712030465546453957773301497746126353590343151934844987694428103098436650\
87566839107336003780710807925169010665999572019456165253249693210505599207529\
4268993032`362.9563912867974 - 0.37570143653343744128008260983183010956609324\
66543103100389884385484297025673113486325201028758451539588926889564378723166\
78498765888312940360359560794086432697232735650253287963259788415609078617112\
86739925598396890591201188995479502853041003308700335059326791316154894959279\
74107976689134194309313278170508682854258094940721437833697729280685491461189\
602002543554541598748463988585613`362.83460327285337*I, 
  U9 -> 0.9137352872862549261217551908843229303390029677866989338165842120410\
90410885010833158630244160940327083535091488726949626063111669432091787687452\
64377410419072571168528225984215492009397807446169696565801035177264244578164\
33841818587295080812781200561573605573311433795283054934082813310568492485487\
13199952070789954495673978201261191352130720339197070988456742717466500277091\
915171597`361.93587482772807 + 1.58079471232685921858060551067589070762550187\
81915023879764363817887631690802584011233591018471229614235523016031481816281\
09477953482706801652904054041488800278703741625797317423130069929346272157857\
34373892507601049766245236626026368996416687643887791477171807716599390656765\
01427732422655467956527684265448618506697351596181435154552315103241090122201\
801402854243771149342397292408864`362.11822805697653*I}, 
 {U0 -> -2.220026588734845539802676313274571153209887952757087003010145600613\
51850504155353116446431416509149353670388691232743067488641369765338851005977\
92221616254499329500215956817411802814753384486604737162167368725347276051532\
23879725572169292512590489675644798762836684259560368184635961619160824383149\
292416317681887333749723934732770319599481750952144372264309401800403`349.022\
444974696 - 0.742989499237499571497868602537843427835594529265437500101692492\
20727738576017133905884696606475212726630539147629951336270245771175807131312\
55631226479145995320259664693934823213316522200281171691460279529852741011739\
51113138855305960994475573282841906052267715260759135613561160005474190821991\
51827280533675359835546769493863138852671793941178593560615514032350207`348.7\
0571645554287*I, U1 -> 1.5360002887565533059145910371771922596596002459792506\
84038125866337063548038499353455917986119809439148178759176492955512832612579\
97062924878928474154737850134472487163035611308326240473728443412449765240550\
03645697948796030184048804406903636566253793769749661651716253559603797625787\
25132550029037082332930887671801750040306166096346063981052613280249042303514\
392709`349.022444974696 - 0.5351807011150713510085975824580235234981017489877\
31207589407224815234110475403961943441900604840062054567788341294596382244082\
28735295305584173301251177119442205737508936416018732295875275554546779898262\
57354500732145536800464871682349129845872751599448019257835157698788936934727\
93471022209208789346256798418489336419625139128622413782479028562491369564396\
864878613`348.8033408081436*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.2413517878239200870357520273392221971778601136980051471795095565947\
84956233901197585373388613102907341758085448816822718810967498313438864152196\
54561271747586745647710726079292050025812134718478441636398488695108228078351\
11906629684598787294356565215149616990464373680318186305058197221153184424758\
91012965105349372842098324556765378597634480688086812704324569209909`349.0224\
44974696 - 0.0104080067284961606700094636345611838767822133654538453290749075\
09106982941066080684042438647204389268590348845691201385562713619594855248717\
89586798575482442249042472958483584451017300817446275629895443356003708984133\
63204861332861139301053650999496508831337955902001764489139979579010108246778\
10808393904949386713103109784463245958571280186664820535525691780783285`347.2\
750569257789*I, U4 -> -1.1130613252793005744480247128863967452784158596722657\
25150138029878877850966138812188460479165666044638196891230018535489198947103\
46906636915151676146993062405839276083047846973363326005594328855888422271031\
87586098279888819059898029097743820562606742122907064730443412483177395805895\
41513300079941905867673295066901891670168435500384319565426710004029878972849\
208119`349.022444974696 + 0.5293592383170712603300357955739958024570060064189\
40117592492432051785343981998996333615095353299741694637060382404153179565646\
37895318288863540018728180161941989531212709399183953274804915472485199887395\
28817182517398853144770481272447119654933215276000909725277764602750282478219\
45086320672560989227888310495474913389631992686088987587338361525728507008240\
388576804`348.9089811700404*I, U5 -> 0.68089336843583358604950654363610675523\
96043741855414741331278817514393245777365741518488377958223694831788019947115\
02734388522402636361732269372413054339414142153015714136446089544663180883781\
43629826804316193467848279627644771834057743327708286614953722251250148545209\
48374380864008657323754501095235344829706381527720335207853057629025898292665\
49072800771880937796`349.02244497469604 + 0.698686893400005553441636786669206\
83186828171424470985771780012351722058999169458285185676893158763896473493965\
29731974019617281296532233590871522626581513939995150789092854075067874170191\
66844236537906937304364100770372793274231737193915902142065561399068443103877\
25479312581280409777337663250358573319579033621738697182606715944174058247795\
4944003022835819383470143`348.96730506538*I, 
  U6 -> 0.4578464453981993039722016838436627498191125617856726347487836317798\
24506318049338813845158114587808422681868976991168327048220591191390030602278\
78390115605120684747650160740626609784089422736789663588408345685902404700113\
44287273342959347932877344257265794954874603683339481475533195617249519496810\
47754991406479012340627992313536870430501604368125982019915855100011`349.0224\
44974696 - 0.1736913489538066181170285141720875378178758787995152330017208191\
41057793061609733346871727266806948234085162510238474296845315610696673839059\
99539431673557931297429999836831211182608895883940699117063400976761952170925\
56020873884025146533086971060833572328104538477744537876490195074689430529615\
49395732280928109321271723374053254049877828587717515046296951795418066`348.8\
3293018805136*I, U7 -> 1.7288707222029438043392024941035146076263927552771414\
95409261035594536097074069709116926527403266627799979211192552753146520079717\
14436989699092024526246096331811287134681112929710110147245793242948617567036\
63419005144883447853232996600730462351511751684250076282396379874108103921921\
26614016582885500038020026739416546004903503971489078613006509553963291456121\
242698`348.9166279582368 - 2.206201423918092883324658243256719798092622286907\
88066028686451411850812385179050242651530198072645759731328478856134823639126\
90320463788777750751798775785222588893485401169761910422659505327598806294060\
97671593200626630540054804141016466594184388312792247116478728500432214229781\
73216843634304850517185026583927232629462229389484626086792891641304807386946\
703470529`349.02244497469604*I, 
  U8 -> -1.264139373427793282814367857436136150272368832270025362141709801439\
30787945908031068863563430789949661085699540110699507328020943773259380801770\
91190887833466212966199685695387249218712233010685978002908750585365657126844\
03090899961436194685976313842349283566659324550977892565183828511925226850591\
866413872064393389346696412862732298730864729572843086200676404244162`348.880\
6388951138 + 1.91220785717429084451590802166908836559127129572543933989555672\
05919676586727558430129960510793343847180667815929695683125838296061376692921\
53684803090225503765654253953557719703439813991327990715572803055554269147540\
88844231043768994440140250486080762057438973547166476177588282025391280351922\
7732227358841533387247203989018705525217135610309590896684152072578865329`349\
.02244497469593*I, U9 -> 0.05595834301122343555494693824780537753229432016151\
84469976151637114383414275371585095827261884060666479584440800468253204563391\
09092688189553994023505168758882136407094705654939381620769755189825838450898\
08331142336231520272342368772953234300887649027300935640975907435716092075503\
61288915579553406982838147686443304605810550394243569778176376956309088326465\
0760687`346.15434207448817 + 0.9049476408000305658424377898738554115154506168\
40968760284012044792098235142211746954534161712377677741877893232600364131069\
56794906422050437101573243954797266832324038957844171453266308030017501269604\
71452457449553725973981971156499917717729130139254954774315057017056809035679\
43595490771975127727932137566170807763532705561095397942231099773201495367820\
770019540071`347.4044469871592*I}, 
 {U0 -> -1.697559153984826281901801246621539217193165220445837254604293825577\
33098683845993309389628560058004150206746035729254293677506997317034862220291\
35482374072344333469664794929637445295593237887213464413923000098340828942000\
42592268352620661216497051868004031604826043324656755518288136594490126219213\
638302443792195689762857389795774398705207697179635716492706693930281`349.022\
44497469593 + 0.7007899348507483056655339685300105222069233963871448404244462\
31955262584168016186888285609580285713403646764717404871924147978613015117562\
33868245769189229314650598380312890356617381977997119784543686623728243614383\
99222543443161030583290752265634927633979834177762949975152077064255685957001\
18917983596611057403339483167935655578320541371989348886983596132456845131`34\
8.8165091520535*I, U1 -> -1.0273451325383165199773537428299894179436487444268\
54272533860016973840169245530576042582272584110877565141369389257812892007839\
40568436704719196659481895999949310793711477415209466591895266604410786373276\
85979176358224430069227564822163871866635200082401262475852278878572860349967\
46595819140374426063742602911905929157495270391347102009840142209334809486071\
516310278`349.022444974696 + 0.8257781879145986032270785455641769231402371084\
07466643138694562968307305735481613992931123697097938672550003157214213645314\
05158162823669707352359151234726032446007690551287340474361412195253606766234\
51947581330755376235800164805015456285769095580771483586180904149014690360120\
51303949687685242962168794962492500026729755935580704655527507837011381134930\
697927497567`348.9196234423363*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.0385762883267953770872126108737148786239977997640695936944279526126\
06039495575860863846540582633609055513292344811709983658779333508203273410927\
09194623063783568589117381728299847798207133265672451824284973765745621060927\
23098558092912571764590514267878678419316754919761531677971394190410745741836\
15544673862919899406811046659146975262466702228327353985892523362748`348.9678\
621135319 + 0.812040483276566222614594360834258050037874006053007290336572993\
09924242437231987675028907402071590198771371809733245863517161847226318522445\
42178431003842202057682012426988138746873925851829973014847095814884205786143\
18273954306927063081479609587083685738239244446723062270183526837471201142849\
45672389692440739467261287136007338288972317852848480923817064498849094`349.0\
2244497469593*I, U4 -> -0.685423521461466779893245112027090285359735080683438\
04524400885465400272459334682413486195016647951005036484228665099432706973479\
43782322444375345020563675859265004810007573271889905595098339210360844966870\
30289346848692206976298251270575843765052681389840435047178325082814112766462\
12649465286604242424931358119208923490991445430198707496376705460624936345537\
5055979`349.02244497469593 + 0.6739258347768093837696565546021820676919004720\
99466939149221787115095518630843563085585141351481410581008740635902286081798\
37788616573503007718454165036769282783077417177299673858273715383430072888528\
46027172149823156733968449256405613589982449121730189895529475274983881151995\
69886709320341590576542036205352728721220583475471139612109639091155899952070\
404622027078`348.9426487432655*I, 
  U5 -> -0.177452069305836721655004649906481778466258641792136322816724196231\
23507664659497972363971388660891657736662214211071894628445915114695445782479\
31223928060176701366477301098648618816438462759228925463486705549903290579974\
75175808257271105545439841207043682732443285707855323001665506884311905563277\
285019362085696998847690785559372869418796521312513633048112369981007`348.882\
33127169826 - 0.2907225962011646896602028351054568487581660536734520705508086\
73813312402575194261469553228093712572325961469226349520311825588004155378196\
53133173992402875763216906821409463905361830648799717480385745803770286885817\
48599729897474780163190707928948168651460071651145073540761966419098113351903\
04297093233858560969180669757149215378438013061856564073096208233583403574`34\
9.02244497469593*I, U6 -> 1.2382386054900280988842450851463014594307115882113\
13481005990641027680167622326456632849528021667317213218399595342579014482723\
54697247417384615318146470852718029347140373803623856375935588113342227659770\
82628883162161103402854853658405122824932461179558416489413414305385197058754\
68190766736798436829020612183484543485449575746962027775917321294432402790671\
25605301`349.02244497469593 - 0.047937657246969900714621552980878004679205438\
43336842931313458454806653125235583787573262369865289822668686583628171817914\
96131714726026817515293708759484414075434409463012139520907044059301618249420\
00814501175852936826259889933544785890354325701309601482800156064864907485693\
21980966800482386764901844990463522889644079843290807358409867197311861980137\
3685236550274`348.10061183387376*I, 
  U7 -> -1.320997265623450243545902228155689643619447809296052224498668850774\
34236291225109687093803836797502986309785740932888272827859884157676717445181\
06480051985558829313575125536025059448897148042502918018056856237133271358912\
08480330911720378127813979950312940288628127889762778613083389149099703847410\
554680300394455773076456667280935063966239788482281623529084758573228`348.906\
80459449544 - 1.8174324572095789300864504913471611806261466192198885237674125\
02459627784616090835254358628803845602452076362629756170885294730939215424896\
71364814257320825544340536165942946057960097978753240828254704334715894107592\
97277113713670744871541989824443093181210279068956888268886131125768354974023\
14580913825776922792700847370783860885944925609851027364383005348198928147`34\
9.02244497469593*I, U8 -> 1.1911098395846405709309926913008231523096744851561\
78656440868902230402151187685072937619120981167680572809760574000928742506288\
29070637717203695381956857618000992992297252757499007868230449804853948223002\
42801131678032527882684541720940847769556926433300084595975976152848523175946\
36281901470323641242461941968421604082727401424851233719324256299468206762684\
764469209`349.02244497469593 - 0.92159273179906152778846010548715697811986521\
36301057715838366361020174760406563041763873383173813997986564576705221304735\
26755900046397175466145155450596213961880130799323242501974262853175943713632\
98859699497539470045019234716549748530362730104983610190647557174980788264342\
19284910444520686571037790459366947800842035954710319842085701659271465265499\
43442673433395`348.91487328099265*I, 
  U9 -> -1.676175963432803724619571096149491663661270972841791233409265534430\
77612326523180582545095652285849749511567047806322238835225983997164524799826\
29396693091452184350525650041407942244477235937692524978460268372119668393051\
12378915575075153905394753270458353110136038167494391032504519650334610250773\
899064221260595774175108889694630159062122659283942267949268042679853`347.739\
6931837439 + 0.74927861337035049858826916015636097391321276014098396760924152\
44934425044557627602875466759204251020649402196801139833713452521904212165406\
37207653147456472609877270776842470884434954802372793063195807417596090813055\
48451942609997289826606788874630956535311870594541880887245556501342597184140\
2666934977543819387336663983103513190127470731469573055652929962598198455`347\
.41614231101175*I}, {U0 -> 0.275210302699526181274419858648172294632901649273\
22352522297637580910020489359417341502730736898716542439093137730361030943861\
19968028785968550087581368316020432852989005191188583562927599367692743223928\
20204784460236655190325342580227894253691538201384128164493048922055155742668\
92590849376615124107385213355158533086985614234728983376545254273353493754329\
5017898615`348.470267866532 + 1.677607613691139950688377703770252117441547383\
21867007775704097838643851329831729738156214977439513367766341610998102047079\
84750828378926528872896723264428964200392521642742699356493356048529456937035\
04878733342680684730768839153140854604759750471500564297560029391335472694062\
87028423947807393179293396663579102731503995538304132388036515042570458397293\
5533105428257`349.02244497469593*I, U1 -> 0.110075996502769067943796330152064\
52547133638750990536854389904862171386601334829518735135090615267108041050092\
07745316345449029377951115018382471597899851359494539053286799548244390315226\
11060660303755515725668545025084888007003456813224616792408374265548950169034\
09524957451083828346575488289234646530395139459416537374333296837590053126373\
4186438660254370890751696`348.2569824461627 - 1.17837455306504938156351672079\
11969914439710588078607930351254597301250783587251728958519508903250842896707\
55598473089949631947081857369940790077379233644590811187299865221121046121081\
61426985110373318022124462823651062719687658176150893716242779670282971041523\
99266992449404358855486713034154409787547922160294407160787221297018742126010\
70182604872475969119669962736`349.02244497469593*I, 
  U2 -> 1.`498.8860566476931, 
  U3 -> -2.319255186135262557462189329206112693885340018906533583349279332951\
91618628037606064842511232979103834414042338474341986558032857119534900190834\
15543268684824684284943112375548380688433624693216847365611352175084143373433\
38895896770460981871734974507498347604071340051520481475031623553376638271175\
692902857463546402497302325171927906678027955707703622997382273000054`349.022\
44497469593 + 1.0303810812753915827639364790793326542165586914819134487745960\
96852273574637367341885524867886564640812852551260519857834969543934261793177\
83040820241956794895191216965103099156135991198846070763123188532405620494143\
03226179281300137255320539030551955780450595295992258045544427744086339699951\
4578165708205319976169381569304824816744960842251682490151118217242558811`348\
.8062296724155*I, U4 -> -0.14850158353477149406386050392028641762972434716850\
04754450526408541880391682950575799652383160214472472485407250464359987077890\
26944573822886547073512720677850100145453856303491761157881358968397569032436\
74356551683080922419395624404020854964802483335272131800865235875708344256270\
59421842272911374891200489087479621380619925837693515099464639346627060066213\
73558307`348.80220528849344 + 0.351127984418561923356981457968095648738650346\
53907099199770062436691332524171798562185296533754940632524989947268502849509\
07279334707389626256804747527852776703049350075619527512907494641300229629267\
59081338184631785459821557744345645527392178560528185531380290810027209326269\
26185551273156888501442164164461969854644840107603380792536230528900138617090\
3799567770325`349.02244497469593*I, U5 -> 1.039339725583054808461846486346063\
32860086197720231375474117498007063846343867209240517637620613263986190134356\
43540635152702120145846418410880700261808492428384907863181737128117921141827\
10976168583469727249707553917211820200342927926829147077588380912150045663927\
11286582360565460895959609651413203829534418895231260471439913463898286369918\
6791956722382624010320459`349.022444974696 + 0.844699124632844829390001340022\
60319971568088660485577220006068110919383785475685973369602766349586142871133\
20197419353135173606379064556896419618644423433505766663276438403829354487084\
16277333701388445748251753258511775410094458952613919561114274556505568680066\
09447510410411886194219415637740928254338174230762224294268420282332215283384\
0447489161387130558294739698`348.98344093361646*I, 
  U6 -> -0.239136472636118377786656891740944088717310530919662451955832016666\
18666187665728704839926525031033357869063877391336664835211834846642166745192\
08678037966858683871242716485410305243713781627526755389674739036706886199444\
97442718601833630722526279958992124113231350933598173239204726909401976934078\
102401739720815937114291497873458578816229314595191411456676619744589`348.439\
8482635754 + 1.60139549834687029651489731648377578117861321328303776509585833\
01846728078096310011559682926359863183211787647029175800416966690169050357498\
72330844122322307548676594565650422917638741284032903632303241377241406940232\
66141612671883358620251862555738593643607998901052020533674714029931890772444\
9155106000942405428250439636275457639659216260596404318821286378144469813`349\
.02244497469593*I, U7 -> 2.30473310408342159552311347376514322498633135850417\
57794977873635177354898959000139589841521119276569862711422797888994563562890\
98306354206654463429283165497469770261451020260815264980218131692626931596115\
59166952230026578883171962719761516184506716512675852981186197303757111608848\
37458615736840514475283214110555392669009638450935390187494451452409817629216\
64181844`349.02244497469593 + 1.107973393564212636189504886376134020407771833\
20447269698872282818339758053395843302012468577799869848671930091425801486186\
40693031833929630939773839146596105135550703928120512263195504197226409975508\
82190105712357925851129343417461434589930183097250333565870142122371207176068\
46801416159940507104474653141428243927571500670098155539412483211064758941842\
3228515962992`348.8410428557001*I, U8 -> 1.7977093887777090051380652507334471\
59710819736568015724608088427003284797467662672140942833893329938180805006948\
61724996831854560696463011892475075413461989876870089383178702295954846306084\
36028306119407067868120786052600361105333596717788276554245312687614250101751\
87008741132596797979215758176163617371311589639824682171810207388877343539181\
433061975599211894886168`349.02244497469593 - 0.68141276977904480710857526685\
61720712116633885914693990343476740045841814871393838663094507008883067562407\
40679495396075884034563855375400537656325680195077651035985881914596234047068\
49307424702456591021792968401472553110911263456023335399544432936266735089429\
28735485328499814022191444923347983389118267736164490915730740456641505348566\
9632898372831386581947261435`348.75793652758097*I, 
  U9 -> -0.803062710803918992700608823322951864191938947732251900630711991021\
54252950629518308757007576469694494774860127095226273974686725154385602150758\
31271048043553437199120267300879941994761195387981015110294851015920204332774\
59171935504684506713187179619044799571939164260376845337522497207922344394790\
628170394864603546932188647462797521669355024542175728040027460250564`347.360\
4624168453 - 2.27769076123101051081130494272583911277305512037378469113390059\
04441253806448692258068411713848928439277032364199813160507563904602270843461\
56562864081534639961067672248811299987704706439803126470797751675838130108876\
31681928891855374426277042392809233002456709190715840701192010406351517831478\
1710247964352316738630607961874834169527340969367856699293388843770400216`347\
.8085940198428*I}, {U0 -> 0.8505499770537519666824281952540256253760600399680\
97124379127366525051188509229310443914491953797392793465873846852167125754741\
56051159033375124108975584179871162940941779375860480871510044541052349007278\
55530785124465372167411870419644830546998304037408950256103382354527201480067\
95970985658484276436088379365399475126106999734986250195345101837864810841281\
409703689`348.9893611766309 - 1.113413269632338529570363238717984089248511927\
77736812227079848127996276166064379175883659898915026243611115693835424589047\
68761652532668517339809542598954533572466109126472401381352441414295344612195\
38540501903711211376476516935074023050143023291989269958222265277528256417484\
17592387470465760753186038114452992446873000617348795393592162977516083745790\
4896758916765`349.022444974696*I, U1 -> 0.34553944068216829029530159732162036\
37377970014985168550247366759123135733764445206929110852506785457765298081659\
19544279335429078690758771803388165436003169294112838101780195562834401710520\
53039462694081791898079279946833149303161600883107642120291860744123702463619\
99903487851342228344179259662783849132848376937423949135269785519913690959566\
30574533998183758808205`349.022444974696 + 1.53746738066622959125528457042270\
77122247871593275440409803679131199645199986620159736686836735861249220418536\
84655602177468677039757496073366858997180962841554212839410140080740316244043\
65915802437816127083914078860630102217559838716534472567180362677560132367168\
87035694209901004152906240712217425953284463757061328741326005059039511568411\
16943219406262961610649604`349.01802506928186*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.422352944720351890524720960075996127360431710933062407539563833817\
02775387443244624316735719012134062590330266033405254875485907074329247659128\
53398831312264019044845713073800570077789739192100118943127455338260466831811\
25362438494713815566652598369964371317778422548014214359353202247874839831596\
192212265409124761789147447965725055316356213398887898319728704945633`349.022\
444974696 - 0.999813355041226030202142669024496316255274928167132821659894203\
11249312973336528097382299744724094265077348180745719742656323432519635983818\
55224403316086362186021431529358414398359186367744205884003044777851159002728\
57025162260336123751263790300840967754994713793854434408818964273762489538949\
946320653305793227336261480976841784568521393780245236075217316951696363`349.\
01265619814797*I, U4 -> -1.08936434111335522482638565924632948793737816280884\
28910510250760275471882308698031797336370931623862874656727987613403533679611\
82367170046267740678541780031060905342200744180879741835776889093910418637096\
79119872513737090000085123400619685466268900165893273848094085668109560849411\
42327481929898935139982122937206259142545719438379625864004223779880605577776\
20843603`349.02244497469593 - 0.556584438019349087738618360871854031403992353\
48561679177470027327223504334773699231510489636123521910060159100444654568462\
36944987469664554674878052573936369777685376291032857731707434966604563539091\
67675526836839031711508850263389168573847643797987299958467820107521755455552\
07971636935794772692172711854711743793682323699207694401223852843726759757810\
0954805497006`348.9730882981799*I, 
  U5 -> -0.314655435947412372008281200949932396361095149508213632701535727154\
28179692904304448643511753051319674996647571528799491180115145993134116360089\
13367799567611332400942823510843460269300374125797243812858872956014666177274\
08966927739830338908281364699472053369482131896112840976307490888839861487451\
855045990092909110864890002681292447650407110875314669811040962559976`349.020\
2912136427 + 0.04469220611372571080685394308857245098394975163905519586056259\
51031653013891984934838928393044538454457797685719941533923274219994794231462\
35872594552673664901823791360041069073564000169035825816057482841882063033119\
82956868642758411065025826683395134603632640078304227415662728617308604400450\
2563140353451249616926075551276091935616158504108397228461883508125464619`349\
.02244497469593*I, U6 -> -0.7482925669071487796493404752252244259041760764069\
61896347882660372919480678408732230391839981553669711830247081049890357592585\
78393735470155747991983964148079104544966346472162466164057479166789967356179\
25126924247371339688318527865089569976993943652006938454265626634470139815300\
60674164028508476332461304716224159534815494621399112058843251673338224318799\
906917484`348.9924403006956 + 0.889804148952758515750248147376730118960089646\
21024137757180514853380228846191576558265039092472663591609792064543739402850\
99174102228721849695985977372377476361616428572213218330241368897048426719175\
95957700394031041651038186177313806212264306466684596173358827689562305411582\
17234089391484702625904921382054662431450083168778855281554862534837134478584\
8223896055082`349.02244497469593*I, U7 -> 1.052778210043197236300818642195292\
43657486369745548945803470825816412019420129441603951201849403949188041357666\
95312399072751547776686172879701180274838674158291371507892689033808086489252\
55235613437595218429945616953783319874627151784306000410655473890683896389734\
35312325582585996702455455749662627122295709195143176672813994777082219760645\
8591638774407622614521555`348.989809912182 - 1.359682850784229236490944666501\
35386649044774360890923149695711605200687517653484949435405943728811522608082\
36172984379897238090549924064536754258384263346302797776524798704349612904550\
43603182103681485718361846508368309300755579265762757197639666104258859962843\
82137641347601436168462551239517689826489296896819113424138323700013393891200\
0564010444463770501503479187`349.022444974696*I, 
  U8 -> 1.6248093897794953393761124717343461572801130617082447426288322710070\
75100699730667347138289710368985231268823296574438306407837859443641833778209\
17616140648294464260215911861687396080756538794070224035954385965118028980033\
84089867126591282089743538694361053720356563229738590915164845149819376208355\
20809000796797311040003078720012095143546680452413950777403258185589`349.0049\
622654665 - 1.153651877063582355501238077563806281194231467686136413605608567\
91470416615537448953646336483758632513751813778986002674591961020722663327731\
05846908650966335928716279241021682492304770331680025237554280446133561367506\
02907320972405516424834091387281903964689691624856086401309964975716299474052\
728299802188259025097475118034386526362072858282739317702944057569912584`349.\
022444974696*I, U9 -> -1.1195857686404133896074626967794002568518352123617184\
99487098407350842891148960940345975861176181231828529363196092210128805275357\
68466525707738473013257089783809765421828728274071604706637891511699348413486\
23295220875359169903568831124573732399360377397253466538749331132553349434943\
06846735736022547204889347869580879479411180237785599879735740291201098985578\
372176`347.61267936700773 - 1.48241432395053645770273740686174804528678215235\
28304695304127663195360086050713191233034464776741663852775163119630676980338\
68304902876614025736117797753318314276496605392029151417413805455547360017872\
74242684739874821504699086118856329724088578986729673893013552076713765568306\
55568200922337500689496255626429518105821108902023292838442042688772024647997\
50535384373`347.7128351639252*I}, 
 {U0 -> 0.7823054260332116252369024027385525430547624937842993517991693232105\
03062579448233007993681672388563165065411212971090969810296653275107002189324\
61187344913856972780594872032516733204832217810636979340277359260235962630286\
16073806096339445602237764805740420656913641206069676777581682474769112491249\
87408044028320617002712633752014781268071744942070078512244820703289`349.0224\
44974696 + 1.0631676026747555957247263885919747891820623470065016082681678229\
25397664744863020677017997236977463076635719027487048363881880470944637381241\
97714138847897014387714094924099083627426194389371238519490384788621541925421\
78720848734201013327838996161390617615839996538622329715641722202139613927858\
62167551058579368665750683872548767016840888048440210395262811981827993`348.9\
729276178276*I, U1 -> -0.2510699688868113585428926119647236964935134950244531\
35975132491328498993310266770424934240055587975547948657057334573132922159937\
80948098546872505838080470056643671036829420811599726960469866358812094469812\
84336945345501963409005751562769966163706491198501647557512446388992605280642\
48200056297698629124699543211467167059488456098707445315136399568521177179111\
826475`348.6917012804913 + 1.051996203491625912289277571938116256770699816386\
28999592173330252026212995563384579671842644777749530994067949742950912241931\
29356713112284985816765573459691957428763411395482207801569699203044921253994\
67517007724664955675737637008432062259978414076598299969731418249159985308457\
57225665431325079248301123957656283115981743693307778684227839968921803456897\
042537031`349.022444974696*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.781081806331154570357376291484514546257560363723490503246837587900\
16999922196837317468905852869670978693899600441823722781901672488828473121488\
94708790228617643002866067682812025908038425689352578487962686580641284881799\
31663731474294979026250586714424791023126447290972527778484913569782475479540\
206900908933483755405473915671943605554479423676229622317524302226376`349.022\
444974696 - 0.713202724588928134643192458957411925141152041026860987306442105\
28275750428152959024282599243750366508545463280589376235783255413036717495910\
38264792718562274757525937360201322142391703652874717404021741851606591935277\
95569362835261954812703305272211167281010845361612552831852771437411236317161\
823467478095814436278074033108436603997020749953142323758074339659155857`348.\
8072425463497*I, U4 -> -0.023845659125920001533486689402810495799386342903028\
98514610920526484926790587767916409347043947691956346840933606376816078376955\
37851217033722109603817714445828370474874745551595410299739185403927582453937\
86402936744485462583854378403246484559342946283606319767707594420048342989878\
49246927717211564991013107844433708979083542708196250110603398207145659221404\
8152833`348.41042845794783 - 0.3224256908937576356102736830523637507754592668\
15589632188775678489861309094032422117064023673375177251269575683734292155331\
34706370734456475260772327669832538582102333475602013909236320790190158397787\
39458179914451408827250603621559907571460670160469435372221184259451843433371\
20272836733476262495525859093638318090504331640086445160064163901170070655416\
113888332578`349.022444974696*I, 
  U5 -> -0.156768432079340917452431153878988296868038202428597583348775779199\
61525854138217292675093438157333190716761799327933378806877414525050011932347\
61903899451373764546065190531567524731056296979752828494991574459139325909554\
96938906003784339043695015850688084695841200381868796240025888261510942459367\
420480940178939210183506380816059342060033254447360523099883435129287`348.671\
9923163918 - 1.13748133895436068324962374976055665453585955355662041452517189\
16616279553078470843803437299345099690625151749793198551835477806662371103610\
45796246392892918872948362558212000358362921180005097932519238067359414144469\
09426761407952139894428654847174726095224258359262942600173387521118271985368\
5935245095810162785708978690378929784140404576190856142490292466519984522`349\
.02244497469593*I, U6 -> 1.12342067033617919378434515582068271141685130369896\
49157270262714658850195907767434447590878791163834509506420259143269578051344\
13724104017576379258290515556684892863950007718196290246769971327687816567859\
55586332867686807744304414321600763376618891493192543178851734314465754774701\
74106569104709539659843303680855205865116682125842614652656704179820631390317\
14028945`348.9596427017041 - 0.9589780099039122444614514739173950136547770814\
76322539036309883689020818618627669037863436202979398581104016803179962838853\
98837143973417304502018365191881741439603527697585420514743270357984425752066\
67138668419222731911101193672515304103140235838118187046737982528903126359930\
05798089623915306584439849406125271774266750863962105901359641124108683829354\
127693873039`349.022444974696*I, 
  U7 -> -0.271851783640037131040884792051728417883265771553920045141146175207\
66256863107442056802546694168886692147740876814722682641262413984696053706299\
05125285173951107139816101469794470683715761796731477764839332427136451403564\
50867654668359686985464763473063969075686689439141303930068899846681259147056\
758380402433410069116709646681794654506839203014849214387168914459727`348.474\
4420683816 + 2.41788216234632121135411964367682869820624711617882536282545990\
27091470968526006469073029946746072443632249477564319228529285801629809556258\
80627694490005211598328507597816161109156211111781859079778461260009420021163\
38032560243492550097260075518875499623920106659510253337761462554901895807867\
1818631400589278877474738089290581512998354694584633198756468014771812708`349\
.022444974696*I, U8 -> 1.3971105727338817872865912419829474837669976805680211\
02680724590995470164897950614378090702138991641991527339572038723860691374293\
96648646943343279212811143012449766020999883085840265609449201132160484212289\
67901430512595734060424041972923879570047354250693706888296799893781430346088\
66164364392102057596488743032816036352479444985669620122600281751851822122152\
594237`348.94102583499574 - 1.43187383794958997456107544384736711850110574737\
07124729121717305615877739893111308441118021434767050789175838997355476187094\
44611398696604387490576406267752703447399738340356838097155435821135896425665\
81624411583764380534494143816473941555227813321272329426349051832060561971398\
79602109876882425850306663634425794548972525648310460168845083439922846785393\
8768204027`349.022444974696*I, U9 -> 0.39160828620745655701592160191557628080\
46250110545393162696999563081813855866878223820483605035978285977824482025131\
44118792588073281538956810324471062568420771287592948234949935253825586858112\
71639843252704394960842369033803674073578640773143661373817859920338986474209\
22392917838369704569269976670367690463485840635924533345650879555727395385312\
94270323517896779373`347.109920128935 + 1.58869213666259792842475925399588094\
41123483680585356593071802130771869236580242398504168989234180405013498225120\
46567840634725567236876873761415882336407568908413100960255359532615893218154\
83594447362443576956827873915708476147249160554357472906363622601598937464538\
72442337085663191411721503037355675836150703250162575674953503114119747939910\
01888466626873355690208`347.66932765699556*I}, 
 {U0 -> -3.996474878167249734505901736606256417334068135620396829026593741192\
37522417435101866104567578079201413120243464212564718705926391040275342744281\
24189950920273964242267661058563390605813977743934574350608775129637230636018\
77414878567684518572767019679082136435167010099861713205187589727364814715394\
714903757818388251988439622722699147390689114546998477727469119597942`349.022\
44497469593 - 0.2859162514354248120182304926202326637272408288925125666747514\
24894207194854691997789690454422468846261904820434051324959154175973851617524\
38158996685435904339606608895450542117271752443899215845155866477540535099984\
46506624468602593196705053907826893021157835199412291878194029375417707775996\
77950281442907658942155790942360191913911228933453240636374154994309342996`34\
8.16100463615925*I, U1 -> -0.014718364718683837943505236937865786263794242759\
25567820201075620499114442687914444313554253966880342718291883361641718948680\
40233858004139437020952144810943794662439497053740918932990415009622775565240\
92356276763131143984484166647129620384940040457222412258366675280647116380282\
07399316570783623614460880307504223821595886241126275548526117652826290222722\
8618667132`347.0498837310936 + 2.90339898177529776246744767003936081280398950\
71703603290813591329315509080116123958493142629399717555898145176293823722153\
23244860271060049135440027592361363086117937611051806711050771423950484171185\
88146857228369872795823135023951317515972159133432100248160470108923354600833\
96072675881633014334383851065773663059812649187177340038940930058138590064041\
43810532994627`349.022444974696*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.3302552047648899589398749196797626791299045758399006155543850253675\
81762819822810327763689162424977933077055660927003117547860424019152508468590\
43900729607434015874119522584792445469298501929075472863506151714954928208390\
80154085259732785947305419963021337596651894377887941022911385246849520456580\
90255321313318761649199796653937778919555745353669279347233497489665`349.0224\
44974696 + 1.5054887542165300942182762740888594841882974558348168541545222283\
06637393866551767914093597861675220158819599597359409392160609009242859300742\
07461403723833794542095661262230751582516128913607410046115337180701303607879\
08975423474851036745235985928855890422932902323496173324431289367295859065630\
41048958402937633720816087539380037722432775598716945155466031392081548`348.9\
8863232791194*I, U4 -> 0.3088289627324663844535634011341927591328537917662592\
55332965891248931597303043177172520365334661712859987405632516393148300393102\
20167534237593740815209007613786337206553534551258171489837264299229281731958\
41735952916041586193544378431779915264127443651455965673041431205691748363203\
53747273648974310282677332611305230333565621904551639963198957660353765971615\
684371`348.65745865148 + 1.29453824898118711730502857818920249821485913976804\
66854528973995497671981066546001211677325167142419625634533659176874971373625\
23981012564453077892715718133603622108695459661350127279909891694415022067943\
79826116523340563975154708328163722421531420622737144956180065757724174563421\
81615621307836375314678250012514427783539127538392492497703838688661131024223\
61569551`349.022444974696*I, 
  U5 -> -0.315555451518384318937565571467767619839012933064233094741609387171\
21000837736343374253062281674426335865029946531385847585040096915637892887459\
25305100308400062968249221102500876587139913890206346218587287369671353454758\
79169282607619632183587701195773356361732073891290633106145951508983383880744\
070944944005233279583284290371081368437544170468541299020978102455846`348.967\
57831216024 - 0.5329628731306925895083460136403157720243117666191242609969373\
08021812885683276593030694619134784692314510522765814332942689732872481792956\
33505071956241759675626049273764568101008759498218249486846953006745401413717\
71282271751167980863895023525589859543158055715798066669555964866593373340739\
41375146069955117837925407843265717416044387627236158003951385115359022139`34\
9.02244497469604*I, U6 -> 1.0907608690715947605828703255310357171298944090256\
89595186008329324483211977889937426370662294429193945521867042035663825160373\
20502612766428534397041939771741204216332261666105193549000980460060462856281\
39615558354496750332765150200923475365510833656840108898075159942458225267021\
70091161504925370264074261182679774854251845650542470138826242580261540761661\
817834294`348.99527119430337 - 0.92594697484866609319083790183648564154982813\
63422711631116464408451526018656827966584217571185295719421450702400091544110\
42366573979767669942733252500346028824302145830688325445015861722553967962633\
34611092215312615374326517064823453087127667638548335897326169870038251937903\
03966920046836031931413356869464966598345756888997405615490978758549212580912\
8036469543627`349.02244497469604*I, 
  U7 -> -3.549965218510410184085391380424311290602420841590591301163013273789\
31810946271551939374959958982338324287662081850802145170052485738399492570403\
11128109710121831488831128232832630578900392312039680160353466045899261697450\
13486219613166210887944211450714788449142675999495776432638991889185176184989\
93268035657672909864190294829769158207421217995015305514881412823578`349.0224\
44974696 - 3.3541204251708467482963058779534918090124172213647632094660991266\
86692381821505693091634820580348203369990317346359798282783019006589708617152\
40349700727571898698824922870871958946600417240043475988752795023176992558224\
09142727447554027501639404861730362051539253107586852409271663739015820743695\
87586871857898501635870673574862493463315934590009978522769065876952207`348.9\
566562199778*I, U8 -> -0.4854247278649396888954795185350240834978932080332205\
32239306164366103570362205396797034209425882910771509261327876521436515897340\
91139975070493693300939202767995556135414577627102669709937890663059807519465\
01286153802725425275552360015278115534844841017836534566072479637168085399608\
25850178339428528365920386185386744051928925695409818398704682484578111839635\
493572`348.47772739703186 - 3.25510663842234584256148405527168250579391468060\
28735485218805060912591345240800842544258619616951505558889828918963820933451\
35897724070321951473773706074395953914293337461840879244586424302218288661291\
54920106367714444913491430686236827488876742733959583662343016931998445171624\
14392695677987492025365681970287702646825824185260131778875239891266233375998\
81580869232`349.02244497469593*I, 
  U9 -> -2.115904095634314551985695790672671580851236727094926102880448880874\
11815290900404536205890463108670259612280444538190068089136623351887387988169\
65595359242223880128033809238741459572390704489455066228737796980222325928933\
17833945193582182793074435422584892894848893348723971240635342434645138160708\
270287782573237679356352283120572683180602739458697594932726290199205`347.598\
1499173305 - 0.32592460427327489696848021327060560434455897136780991413328294\
99051108644719820212452131568708974585731307237845019874298940320334827823730\
85079936122500448766069932570062682005614274599530204651486489111854045147256\
52705723610957788507489094642922258413770096611074355380194382453116230353414\
5493423464433177259817118584243514421088405549986172287609343234525226765`346\
.72126457368853*I}, 
 {U0 -> -0.946626124921861969008098939545816772775204063541446173765038773947\
20620298095782359121988416215801632106336839418498839691490558378721584151502\
78791419826072301122122150830510847106763834530627023808817876929231421078068\
23607942257139573565678692462900687325110503333488800643343516076168659436204\
625287808252530592369926432468295319425469366181429482952888269041375`348.884\
13997507814 + 1.3598293976945767038238550520944179498715194778714991957699984\
12888724151032332052189183682156281172949241353289020163873802178711639561502\
52496921705763632902676328910707700040464673615088948163941502041074935793284\
36211094077359864614869254611850331040621552620989453453787835392603861306052\
35886284671158405560790718473047704353137836346945769471898768066941119192`34\
9.022444974696*I, U1 -> -0.48415424310804707791473294889789845616165533867196\
37060898779445879257984723310466724940421742191323296511136182341894159879620\
51416466558643362657921696972100346805650737747546706061416864790420471349740\
92027096888517452935943734466689443589660623815123675835817872746751498176861\
05805263413531822900396378047998366734155769494338615026622904989990077885940\
75220245`348.81702161755055 + 0.970085269908358974908649238642732626196877067\
83564600009010394600359058735939210719071932582689539069533331722013686753108\
51532905333419566095947062990040199340744616185968140991837988765882043956004\
25914816893216761501247487925557576721427400182223938419923293460501857383866\
60048572945871616476477134753498526774613266651066476375580897532830511572497\
0107752774622`349.022444974696*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.622829094491815187027495757356992217382022367823651392515129452285\
95059818085952006384098548570470245491821373284588972049064622489308731030970\
28291407908466493468112090670795048863098169285482933335686653643154438868203\
51478270176227327165887634523737852752917216625231248622832815663328558562805\
443908979319397923922812768975724170164687664038032396813500702359966`348.646\
50673005906 + 2.4341842389258785581586983702301894319803203811005966498395824\
79548707434252038547328806194229308749490780885016700909968052119518339272871\
88499123098254582509820565597309531453770807569511385475051012233390601478610\
46277181622737032968016001048372740546937200898080455536793702642774886860533\
92755989882063537294735397857995609502961858686755056519526721740263211016`34\
9.022444974696*I, U4 -> 0.352467668125149458964545734185934931301061532977832\
09729706504701418432576418627950329942028295869459837375901934441791342831023\
17903468889584222136096416154037605596057695476163192001833019421168068437963\
42540999370932136885956357655151529691175155579262216870880539536718280881741\
83225214138262877436237039666195906047921369469526495967220901638853889965492\
7552878`349.022444974696 + 0.005452247040661449280955435278224248228777933642\
99181212287774330558419197493898998823357395569378984482857585402658356662092\
31828591061625539815285641898039247691192103461775623550944871221456540469508\
36710856620158497760436290605562317979804696749010396955698077489423463077807\
15174975735643673616022407886205856300684613417418190497685743365478536446900\
145369593`347.59130738847415*I, 
  U5 -> -1.143185359151416562721587795658479795489456983898327167325149310440\
67026410134617124388777734977943810599759999535434444943135099023017890154329\
46574705882712380765224928763425880034872571685001404647385641642734663713999\
18869617185299387066727326628703338953986251988794722009983824714124116660985\
048452974337163223827667876036511465490322520073754703076729537041754`348.992\
35070128367 + 0.7865604871607323047306379578509187686843339595747350492804799\
16541146251206993917224447626726812035582968255971637129661512405040829570228\
77205571421017317303849507384908594668329801493804535416553958736150590168380\
84935510164318086444832747217902781330582657534028383007670981376015323530432\
60731355919396280125955330225115445311850709388798708917449399890958004261`34\
9.02244497469604*I, U6 -> -0.468521042430896631212925285119893189984598381979\
00617052805214293513177454891653676215380717963907120019840323168437011661644\
51842423033703310520704562436607615685420902585023871344702812890089250848398\
36172425837559672556902848487277881978189560134857256422640171713262393057768\
90831638003105266847612476233436965938084012864070505221396063963027101239105\
0424891778`348.85779922295944 - 1.4500131347930318561375845310693225356125005\
86466963981856195159108117905237355202127168876832272232547978854128880053253\
77676198538371325727242177121372885681587008062076783339815946608158702305989\
54034929785399967018291152387463075382426377445587614643509175792282491074737\
51973309004170478162886036540349737449862937371534703443514118272281409712792\
17603680085359`349.022444974696*I, U7 -> 0.8987014087175581236319516521411774\
75193926765995766558255117819083722274268583371018959406756995020889353289169\
49701307310452370088642615166579480498442027872135995431496334308938104845783\
49008889229258969945348309431940834607312145929669954335309964816233358966591\
25722160565298403166420179838469850768237688562459255014922581439947691769547\
491077995575778042618133`348.74059993725115 - 2.48555988172621716720006688255\
92955633774469470970728590588503802849760079009562938416712557293461669519347\
91583197303802551251607004842398846084976441744465370383482316829594329141437\
75292942763433903264375648673103963056338799521949026155402832031832114349942\
95977534476888711120505579774586191074477130460781378492119166443262640797960\
97029562294003897163506055013`349.02244497469593*I, 
  U8 -> 0.4783703121761118787107593490848887083123581564879035565889991399397\
99558673348515036186339393681821716992421964172834979567316377914603285612026\
47663528319990532752314479471450804963764375712097767780734114765556444780486\
04828426087169250202968076522304064033457994194800616803272868544726713086474\
37134015970805821567436210553358267408770958176078016364135902139594`348.8371\
514147474 + 1.564484582469254750721349851548754704835713605432003594006427832\
24652487602599006306868342596305699119925424325123740640699832883589922148604\
42102855942368236605553039488648326723187414092477547982850030939708994857716\
63258553730141228973425131846581156140830480279497047817040679091820822921130\
99311544074941487781262395646883908877928444914113616944277309670495544`349.0\
22444974696*I, U9 -> 1.886317966606604875784495422665468624893790876346712495\
99148250561599774718679338395274164652085260108968366024541769145200446786924\
64748404617335520767729631808533517807002602987003939354559257180031364971671\
28246815499815845834196829957222203090713601118152616896256640741628071229158\
38817270861602717172997558591577038028646788128028619144396380731592456366610\
386`347.76376894634 + 1.70852770653910807770175347207664651949494320074634625\
58778390234849836700502633842613812493719306982596030189977823711120203154588\
92806188579215107684998405789513966746160842532455405409955976471896611125523\
82855121995841405528193750647865198328049043381270847896256532469994348814593\
91230695867017719335232722858691555178683204615901923903224460495851898970507\
5086`347.66481376310156*I}, 
 {U0 -> 0.8514203825273252897404745224312796653461013721481819941017705481169\
55718213256797127474129747196398564513190034577848810447943920289278431656210\
68364006161638485160165397861422199066950981813767873357071848905846025648996\
53735934680048393814794270112230279588990422481006235939287564334110018625964\
63399009561677674975980353295497265005920240360508856110418806800898`349.0224\
44974696 - 0.9243428229793954922191593053264642581254410355838126649102673137\
23296326562437393738118535982063082568417850476465057090654891449638271709496\
52712543076489891208182182493187916070091907055911852324863927518887424718630\
94620289890559931244137761803979176694499147467740037660687404692019105635083\
91716097951183687991586559814960788243984768787669504418600926872934689`348.9\
5348471907386*I, U1 -> 0.5814858532758656230748043406310066101998813628738138\
34612233553758530043871247166576173774239076200607971921537424620919846909265\
24707073353989008668715947926269703322687483564925290325493422062611722093090\
42517742863367358588359106727789548974098383351996086095723001117852132361805\
83103466929210437299572789455648166168366436937203475586171332294048880797159\
079953`348.91032411805355 + 0.79019951025588402741638794837529520149010499588\
08436557132770191610863819571448396948857688296148684395576613478767036473419\
73262540898115188332707299271838903575184252647730886008677115618420285898158\
44849412936148523011750575988050954899909018673451967857716301871647814905860\
80858685889531872257305359356799806020106990378203729001099294648088590301994\
93851239301`349.02244497469593*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.8696652598906938821754641980510328125606267515498759264173346475932\
37787999565518652713833832018081749086688209465346198398327580576698631652210\
82177040350154725413078559584163270112561762296301227923106855757784552512468\
25624866308250475152818029023330178929979427833571493813237079034631509415251\
30256722625875220372609433496699764648951439950383183242750499257021`349.0224\
4497469593 - 1.63863534287333910569895502273822067559293648191618869422188598\
51549442261253785672979697416343620416815426830560312726281037880887716568173\
74796354592028084958381568836110126986399612801312043716902770933671110716082\
80396030697043473348034192363216801815922453891809125672707345335591210032579\
8128584360584924488900270304018984808658723019071704894226874501452730837`348\
.99595671319656*I, U4 -> -0.1287813338520005574523347560928412580850198603061\
38671596427048519430377541290150138118009745588457566862733259507279724088180\
20564976268145147303129842215736894146243693890286054346383127804258758112730\
16547557997146823577084079208872654053036129042780259619958850139989708074898\
86480380720152736961857293021158418768642692624085189267026774715821469128484\
014519087`349.02244497469604 + 0.25468884332597099584517389613236094075657253\
68572070055341253380844077985231287699091138074398458093139062288656522250067\
21019094617675531646722098226967974616187850656771803752304097212672658668863\
78808683594306956373502180741169057702885346873125509522195905964350112717928\
46598320563906712939728823700072953538288369426694133224130988918772910849059\
42867536369797`348.9988330874252*I, U5 -> 0.806098996683846067316882045432085\
33685002769880043056073796614417312381610379096107169256739450799214852242959\
42371274583906791342226564968460201749369510646221312104707962569938568537732\
17917137456751327543182424630152923648408051996740785911823756608596678968741\
11653116273145716521993913701354783352822921857033855628431950523526931793982\
7682589931466154763827517`348.9303151442127 + 0.92759988737041958182702493469\
67032474196270614403674768055997309000478540411810216499443787380331693532202\
80225113591058182225915531776800770593662543892341034527056598107681573526644\
13422287048562849960373691436897354545219039418026681919016947543228533007012\
37820338566459916306794709557617419293624368702710583966332349859283732991706\
39300664285151871624952437997`349.022444974696*I, 
  U6 -> 1.3450392865755399308384241343609376758272370946592189717606055340073\
00936002568699494511770018315249905430627014097565141430932649553435264801304\
44140418312429508010325555674233249891114752496154987512850452818347674791237\
11599920401497073008155566622501018855403031839787422762872228381910096037566\
20684409094312880788982395607922563411313075135910193671474114611377`349.0224\
44974696 + 0.2003422286033284127262716788009117467972099472562720482482291390\
08956377682046946366517176136217822882832452183306453462356757285572025980822\
52600102153257473673005250245827189147916117091330284746066335646421639887972\
62259093152731867185408327734456548551578574091367900715194208967785969336619\
73908790836023365167450137873371544388761370481447333018922023646223998`348.7\
294083291354*I, U7 -> 0.96825227905679717364790619162621824085190724274452752\
76347912973346227009488995961220794875163380885488378588351086456183598199381\
83256270304019000914805899006054435862546383165361414875183868507400904866240\
68384230207992360393401940723431064806526287462149820419468555215524137273133\
87425955265949310691591784226905366652061128691251418683951155873813716452226\
74599`349.022444974696 - 2.26559732811335439601847020788408423089028027988592\
31675611516108355804742679969590579856857714518723506985220987149241258156902\
35248841728098923601113019677191343184408517965243608520787924894672941002315\
70690376687891205637618284850475089883816255281132269146112413581340585067632\
10994002660960324464596261836149347007043507730453579293266568866907298079945\
21354651`349.00793294030194*I, 
  U8 -> -0.769055564899885507667984186234948026276839435511101802113639417182\
38117332816455778387044338073218815894597266503659078639398391549994815040559\
81191201467848211546815668204561162163765820599305960963644836940499709042169\
57313580387962386964633791390963891630561718439125379055301484927766198218848\
204258079381286199273430505898497953557388365661407385243747363314081`349.022\
44497469593 + 1.4524065872623240960774699336622789321045742215820344218122712\
97261394127396184013426244424773202547846476216417332490153451201523040920390\
88042396942221901440860610184471863406189937770854193741332250662599764597546\
68659267081307280492269133831325306884365801029439643758171340426885470264114\
60750587318453385686518705822737880134089204120721273301529919956306624142`34\
8.99609628687375*I, U9 -> -0.902824937564079871631225692765644794034490908885\
67679935316361165255381376478761176670849513574751396877839970431701826384214\
19186082666005503265778859429421406387462666704453963443126124677783082626630\
94107331932897002274734802802805830471180197314265313050556713761176299194280\
31059610838369674971399408848065504011752645819900272089599413790648204478464\
8287866673`347.51602657120355 + 1.4622139441712429136298648510905906559181745\
64226177931160106933143754408961611609591910412779495266685966539880915866706\
10849468871818778566954567762519690514820278161394998364822036798169776506579\
99046123289359151418200711208015126223105748696563896204908642625528605800400\
68947055272733714292464839652909797245000755576056251586823504356861765537090\
454925841146949`347.6790278162576*I}, 
 {U0 -> 1.8790379123502763477986553240849206561968835194783455240721598542868\
20061635791352261388883837456401206404807578700715803651562394190193531485004\
62433781641754189659565444241612765773188779628969889923031308795776664235891\
54167310006237618257271258157208672130795801602282649794932162980306643835164\
5142574190003123263514582106233229571581907684984051979991399769039`349.02244\
497469604 + 1.128547300641952871203883230565295137419667501009931191956608230\
15801604332836530957089292895360935864416048761721780456045404658594776750641\
78270858598436899441026157528027972191619852348770148664458280613226934218704\
32408392464999030755041574268734483825967424595325378565254290680751665779116\
40839699205056801979754487945215618303870771482864601093123829899448308`348.8\
6252081535554*I, U1 -> 0.0769219321634683229091251758845379998931176714711781\
97255412754979009553050805511266745085328788922298687238237926682318575682222\
69958872079420726178455777021768106805029035764821500524482843243553110787809\
80583905857676158026051419739691204985201109257284790526269607616100655530784\
72571939878571137106966194975029982397984638569355572358211719099940366785085\
310819`348.60562353041144 - 0.37851618950984336417774182884918101658622961903\
27901976544123747978119159644931087754636898952245953352948321068491819473867\
82878436022719946085001731080227994440453836275735181306438699180908397848626\
30146872959766048476823199089920196755258449915620114919411961231416788552041\
32057418310458825742074733557394705511984910414627489122945421502262849542611\
07650315389`349.022444974696*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.021820280664025188350713028716034473487016082487914858370279832993\
28959564245264789781996423421409651959986074864290004067353782419385820400129\
98289223570935386164301003605875207090120236167789134382788837313015764348454\
16532780023385762967314235521604499945751370851468486653927477898167395907603\
852179683647790618447891020787321096060788227830205994373870188947264`348.951\
9571936937 + 0.93385002621893835572722552446663458655572618540484020414036298\
19845824935256812465217152632443049162967436334082138477132585926918212064568\
47356320716373400226686973028925624224730127115445899334041650748207096224738\
19507535468433004658328072281615730690615683312989957468960666589727651259112\
7921260521184441407259645604765677625802925517886230471061648270703107634`349\
.022444974696*I, U4 -> 0.2749150113341320199863554840249416820952447452320196\
14658951752920796784449663260535693190197446989904077035618036210681581708108\
14307181118851565736312976377388131364962421227079215037364006831022162995922\
88808463522623006307376879521841246298097071800164804158940285195818364698534\
88769063967550924781319143589038875563192488456384223233518735325985947606379\
176917`349.022444974696 + 0.0931949628157949579152436391102824063089731498303\
11918198081924034920223392012919490535063894918389108461575042860847367866289\
57568537154381558111560021229321131442922420904700426244164980463127936414610\
62882817995095151901280252566961206621156809231081295998557804392371171419851\
50097907571465005178201828295965169982506036823179842748914198836903489026650\
088820484`348.74247994483557*I, U5 -> 0.2311250091956136598923808927124275918\
81223299610321711361776705030539732550902632402290086686025847050382994215393\
31524912778694474159922135879978623525803541655181946184005740770701988799804\
88922618330854102797295426952894054416784545350378903141522976682171580338469\
85152427783377264156880192874369847766823480749251267061407580304478817287506\
179698544975296274144`349.022444974696 + 0.5132782220601437870276821848831232\
59032577045362599084696302383185032581849843496503910165030868585752009347002\
70941632196236464768320385943297891093746925491798049123530573739519691193493\
10390793547062903262646632808665191059097664055043694458920115531107250753612\
74745284813075054787808359244526230208831950013732352780315745516011174527178\
103038367092291458011161`349.0180393447894*I, 
  U6 -> 0.2571355389725224881506241318944301126207227092101626322876929406624\
47190573480740245322767942749032053115847366667103250734113407299577479796182\
89389453023871977747185993132984156002862532832440473463559626823098551209830\
85703704419124514389674036561963187795818201457655826492763463329516290088314\
02285966591971327333434027282777337925889196926252391897809027485363`349.0224\
44974696 + 0.4996942037888506562704420936504482790182957651025006122635556166\
89778311645024853260060328890187554196304102339296387706172023192224897878369\
12341408655639559442649777046808289339993973203469703924604934044521056120438\
38053237822599301945043946887682407591408229560044261713099156680079927337267\
61005382553405787998470951451056634988361168073397527720024170530672158`349.0\
0825227815665*I, U7 -> 0.9705002300023335345917936254084686889815658586925873\
34306371245253637038154750411958862638590120420401185295009130150144915700895\
54478306949047623187178593238877789620933836271239802305005056609577282321796\
65629345407011167826354899792564782492171051558167520209687456032877956719571\
80194782677324472418998655655670284794976595597430530402707642550173043795027\
816392`349.02244497469593 + 1.31073499771205675422097435440366307059903016288\
84260363300329285239570691213136192400865656211192161587226437099249160005729\
11391167729270604762575594567257015514440729218045646306391917291190623377813\
99153536439469997509160485799268950560801468534441798726098774980984099497644\
68604893695705891353302403464900733869148861724118786989132670398969752104397\
99658942308`348.97552353145306*I, U8 -> 0.60791952790717761666903026309906719\
38060646115660861825798403549636954771160380478379339450582242282546838090543\
73738431234374822876909007092308753393961273719428875343013617062581920544364\
51193887753071494637287864628825425933076346710293200344390332066918073396937\
26857095269288681155236980031537236032349672449596062425203636537444528417674\
91077684523128748406198`348.9101835149265 - 0.7571870478418214309253098966915\
92566204088730510539840798316946019096290768031049136210005566527739618551243\
21303532607170123714825053491493753435601650542590997283794429471966070390697\
18517276780488263874078261443696965637851959203063291823130666254747548094587\
91427182345719575830939061586062305863414016116317363131194699929519805965746\
433979073676494450299173755`349.022444974696*I, 
  U9 -> -1.833303808047744341514925739024975852058860465837041845834737174531\
64150172033652183561891384800156457547739324816709737351861618195813976893622\
52991852553299912097901983233664320544897809131826876039463708302285770289130\
53331893094394966158497001229620069314331204280829575537948697453469208907004\
735805208698127991963722761143422480049689918489563447166282216874096`348.018\
85681727043 - 1.5597537958865765211808978586475321791704836220694913656356739\
26365294787902075612017868071578660855260329703925260886884948019781425470619\
01450201472321157796461586547983380788454081812245648842452552245488141964234\
40951979242944648611859400434248301352446659382516730598412982223246657284512\
94840539711612981087254895768445880461618851347959578222779043809270986017`34\
7.9141519647094*I}, {U0 -> 0.321619068135746911983311455989854176453854371752\
30539244973114007638572754469860172804586357030192969978140054443488774953064\
05241867091144796597830274236960648118264275344652189095224907749128540282768\
06088885389390917935699132869782217674812096649788123923784704444593048571332\
37579705559291960134022693117312332877935440371809509774583022715416575898533\
7226199125`348.7429871808741 + 2.03526449283037033175700639055214598456316837\
30402620690970615593985656498780024069651080642914284426224365847063538292067\
10040802835213418589739481766360701908423493728059254282371929235256197376045\
77410733827738094364254456516418460754137576249921572286623953510469658253965\
01535372168033597284420988890175249736718112076467766477931200937990532926665\
14773336635692`349.02244497469604*I, 
  U1 -> -0.220884701755466658661790895268182549558995034239400253061239637678\
57648523454545500676676580421692271722134127109912321861722432894287827357825\
72231223186239553774567157231014848551133660133071060818614784931102846574474\
83808933320421494929960161946226973053480974877241340644024187953387044136395\
167065367011828071330286976425153032459776310272136786161197776085146`348.855\
78208838837 + 0.4302339644135704119065790116859914371880095586345833674195988\
08827926160920742325112692425040397351510597215952867495053285348234406123130\
04232594520129131347889184198361058477276363518793207237182799797172434188997\
22304170244978087048647032985737856486204398253469532602487673149461441798466\
47283513998135177368699746182808560681598927049426941024205961215845144731`34\
9.02244497469604*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.005620711838296507708321764343257575597197027301012806456176700577\
17831869332258603450804339004329151876236440812782353562610864604783231735361\
55030363646258563034569337669783988330100732230253054202092128278034716078128\
67781414247855150404147031287383535199101803905971775849197276625992607483757\
380027538528861618898566231133729058716849157200933207972776104374973`347.182\
9568514896 + 1.33793249896862445476481379274261734683988254304862715909358310\
65811225792525472005562180586804929542449066470066127767958906576515082735348\
48421700782115432831084181609857765900315837131833667544789690054000448498390\
21919452363947999935852945740236648074816914718940508655102986979526987351757\
3344085064767769865913565660557501510956742778774406560251024935300553664`349\
.02244497469604*I, U4 -> 0.08010393146622352384327625203142308609793887683259\
86651307057183254946840712672614455943177811591482423351056411538745053042662\
70897499321469607725693464004159495153421577853046897070380364792671479550478\
91500297297920217809795523484601055786168535931945331900261024334796089189165\
07240148882080977171222965754040180881863593859808434120847417736948704376002\
70119718`348.75828177804294 - 0.259327045320235730149961136519329413220415986\
12877459589504801372051745107805919832765495681528282600275023028936752635092\
22140856311405471336546691885041999838319145126487213576691760923803918120623\
54688427843454491507527039379056311114529987070890326630018614088820933514299\
64395150521132135968204555599849000681662912985018547795189777869056546550943\
1173835535113`349.02244497469604*I, 
  U5 -> -0.631340517322715881532492147677978182627152315773703995088828064750\
37521875473890042701888025669338325677333866264359672442941254299323120720457\
76692574908780948040783615301535842132496849561787482480698668927274594895995\
45128627361214311064237779476275201969338520659580716276067549304990843468896\
266586771761718864546183084528264530971797443722247432244392357820608`349.022\
44497469604 + 0.0808152609710445980479552018791264405585345463604869764001644\
78203570196577379965205871649532226078953344863739940132593042956027691076033\
93630961500117645845269548658705214893897169168632910671535217517997206820967\
65959233319268418511871573913756808914280350751106426947625996833828390814775\
28297818008919796925457300831844565720513275797906430032627986172093328822`34\
8.6554240149057*I, U6 -> -0.3512088766333396670789924285713474422401112955112\
62413729989212843837941856968255653971962727116992333696896050085298843040812\
67922299219489098620593892440707671109018544208111635027908176377760143572820\
68713802948305011262174379000409024788067799298319761000261628722142766376089\
26979391765667963797113147373794761207376817546068011619579305767286409611273\
059575784`349.02244497469604 - 0.41872219682401992733238563400113678861657540\
27155166134476394489665044327611628856175070699794379813709867318349561476950\
79797190176733007261937295727004507464672643162832923700644901786526534168344\
28917173089703205299259188551819182524228681089317191547898162516094328234256\
27361149956123566812245114742980721002463496737121169753688154563076687109903\
00405672169144`348.96171686237557*I, 
  U7 -> 1.0713430181813304140552480385313235131835479300268977934664910730437\
08017506758385123757786190386520107014345757702775289451335397382896592123931\
02301071858154902212333877605126209199630041140419445457991578419727201396695\
43075503504973201828637393688442247636811906896186178777630720404667822905148\
57298168666375626348384302682615889899128861403715882443488563970011`348.9389\
3589758864 - 1.13023368747284424297675924188232246796761751420619281036720735\
04278447645489657657119409322105809101679698136165162457887501992463837025123\
21493920622473343890246619302643390354886183764629095597179228462492437465185\
40800704746174839985318554453653277623761603939409924458921528055554686352466\
5854815397901350100299046115122344343759491887740039689452306827366235692`349\
.02244497469604*I, U8 -> 0.78999142396956490812235020204089418957939821079465\
80232150619340215343119600408732442777874125805309475705923630900437274832095\
41803135390341464422727294398007461712111077130471544710654848019034995783287\
91045733168236801259975186770473516158700094132747391783002394240169689019513\
02921674039310942510651582077827830773167375638425370743667707264546036350662\
67959898`349.02244497469604 + 0.759025095470212309190877216069381489283448121\
89336109470700179496415993029448538718884849619663438564329870781976284369622\
59293207698641055861860159392644102130552928310178234636171824965009732852720\
58516160369839214301762418365392636366157428934438297134895647728522218296620\
29254260560901741734928228986280871226413434122269475307509516610661906705396\
9729729371697`348.94039306384104*I, U9 -> 2.217284688697600414173312428179791\
67428265288543034015887471301768275756287386815313729527663491611754571886814\
11741647091259341732843133191856186318914011863005273953365973115550738790548\
89378938881910547494535781236304011822748303685887483532696496604565036428121\
73749372934865933041578133080980198663686968525613687066166308906162959099818\
3206967592251780093711168`348.09781888601464 + 0.7044546043339782030673345580\
13147785133781402910889564933238748422664616224027443066954865633498443198143\
54000722053729838968050345339338869835603625150790026238418295489501350971943\
03145291069524129466181800410428035526913553608596069927376507668179214954858\
51717681416867277220697574894370675788564943342826871174886003808384170140937\
192155300571373645175312496024`347.55893668059485*I}, 
 {U0 -> 1.3154306045930620009271682308928949489301976321479396649839692377003\
20712394418574297420771085221520167975426065626017518619045477178032148889292\
18754423328746564790767258046991250738632676700083590431708945281280206146810\
78642242188876032189097615684373265943798958605004930183649366687503181358961\
08131985473800335150302461909701452030109426023017502743513468021764`338.6531\
4048522447 - 2.69396421539853713326563553999446084343470144778929867697493862\
28219431640437866658957007942557639188459719443873642393238429155719246922972\
86231491598439476434014437670065667125857414916056549278414987939731940893170\
26477445578197830863241358212531417258538906718613788041119288860467805490768\
8066512696727326059768403622384341797597214992430597578088620898037357906`338\
.6388185285376*I, U1 -> 1.821563981824556358516041337853069677426598994551029\
35588007122723384326309652633367266859556273248079599398860963422117324019016\
73693925250922847481198596819821923979833657539730926243153128942702211133208\
90627166171282306395408731219357258493806180466030728119333864643637209556950\
24603028550583956875284460418423954836264535827978772659768793523236521494996\
2217368`338.637365427733 + 0.965649758550848119688170962131687930129817863163\
91406574259051105115991873970930635791564985955267180482415104701164749720702\
83876758439067392930890399555478227695080352318276475237797897266560359512282\
40088692544362730944695127908611674642867093554473934923808948379594415129841\
85257427659643988860217329628449629196557516705082044725229682116145704543562\
3294653788`338.65314048522447*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.430855795980412630513766213465757505752329720597623993728551882883\
55507236246436950387572982954041660871059809072525003932112887878597820481373\
64404597845236904304826017984798005452967711740936800699358577263422053444198\
65913988326763963690481272154667139970433584876531386589459442015340068632263\
082874272029096087866564288770287268167258170883833547620875579844903`338.546\
7908417957 - 1.47971232324850429889160899168255559173441423873687796845786586\
35368783966422404241028851454916559204081092204930197431728540795726081061320\
44812444211759750106820459221902277491916182247299613476570578093315896987687\
71485386374480626064937771823368050732029500441750848314395285854935745470109\
6283811206958779494926515990547464216049301791723535081313819709651517598`338\
.65314048522447*I, U4 -> 0.84014593389414659618855755378890280801328292845530\
98464949971989777447291419648697814362446954934991528010483413150371926858577\
55743208046156673882207605536650402421709965097501225481297897588091752212294\
32653820253465181411132802846336476144235836481641336806473463515551345536579\
20087484110244769125729751226581857588945063758425602668978193459452677764681\
13977088`338.65314048522447 - 1.184999492558787920770955212730621329848885014\
27837286587437847182509226869960968271012368838012805719253507175078523997469\
55263607428456923992989263653349021711499641805819051599998581898820502327128\
64094038815318453831645735070252414266195917516728108660629783994213515336727\
61759221791231206148910070117136068996397559120736031828548345203332255255399\
2647558898617`338.6312067688037*I, 
  U5 -> -0.344968317366343243548346141073405010499146780217131495967957412695\
92716698123531392822241931383463713889769489482982575807034566002163008580088\
73986471639337523034178118085475479486766397039910448279990625376371851646477\
51563782105456746998283373424713722791078309527556957929211254935321955431107\
145180412124285108854441132957526852443526499665025077515078088414592`338.557\
4820423476 - 1.05532543987437074822824659520853391046679992436977446385901072\
57204507768359594676573831308314253645996133358001271905005733156189422366411\
98362922181634292547879473908421281601715072477411680039109522545408626757253\
38776431101677955503625955309148371102541422811012371508170103194046507546711\
7042119901505952592315761563585212321568538568391774700593992140296936025`338\
.65314048522447*I, U6 -> 0.18042409439281386897264516590474941664324610360927\
77820530659052074235099288985086561861758449732305301285587569886658290676464\
61842145750660092108453809212566865199975094243027728990155610494549319047654\
64015397161832934225217010898284228434382365386669369321182236324398848689651\
89665159688094760976700416561356854356560762502085955034963155166547512787506\
1652447`338.6531404852244 - 0.61741468104227710530393617091947027807290583375\
79291455292900821313138436178916855701224058258714513668939064908929520450613\
39812421163701836235155625769133339840345394113472341661892169477015763383692\
52273245336835396989478363210502011343994340512542516499556191785678880902100\
88682414916769722159757303112778038728071692129952907758406685022757678592951\
41007237599`338.64569444660196*I, 
  U7 -> -0.713087926318526292009516876101816413057324045275862952745095883435\
98944440349345845732396481403610759570418413716299718725263062043685904011976\
67316037363201599129770242772361759309875993374060983002397980181557465413698\
74687242372671226208436608139818142403824431086430991845891482151439225916901\
193652191550986680949282041314239716410900531869776175747950322362858`338.653\
14048522447 + 3.5984037463604759836826593673038592970158537767290115839158081\
04140962512595604106196255003896312102092570806716854268501780702357310668824\
68068622928040760917522518563904397019897015150141108989415381079805980923500\
56629102592126911523406137159485405505961609158422698096805388325485643248979\
09634895753159420963017619920814647686967221900655046734783702656461074816`33\
8.64903207462*I, U8 -> 2.1957143256532355369748798089993560103235454267514926\
67880318768655404382163513555792175278920753357682120135344922814259058835597\
36986833306590033096502205592478651254108441215425368149706897329768141697629\
85916258068278060642951421825933342731030825056296910661863669618005074485868\
77163986753609862589488538565636211191668844485255737203052664356308714550702\
089329`338.65314048522447 - 1.67873254469299773953458466224016619925534493687\
23756881245593316908298279212359878596838961095314461608687477326937637157092\
69253713803248216129906021025503642021412655622696686453414629158964949964496\
36604058296798156631136962309763022521876291356673127411430869201907956208494\
62565465436629070898312897410806635950221583407791184195425198320689581412534\
80795512479`338.6111963869019*I, U9 -> 0.604369805583170671499536991964051637\
82546589077085572818218169254388747651420258488693165529591550296224006170210\
31597283874067232263834663111936066380541144787626031770129615335105683776772\
20217897006350463119205615669446233304526376920933172107553519478952745561127\
99696365210775412792095063037346899044098678195408699815808364094484204289833\
366`336.27751787333943 + 0.50049170326094459863923666769960217898815759765431\
51693696433266705851906269699155236286268195144896392035835772166369971136634\
00986851119618173500054798693517831297009169869777058817413384017103166841408\
44182651995223130480474727948812779410146450262460069840189495112432812712110\
135081860212703990396224998536107646974947883336299082293323427915`336.157700\
8835188*I}, {U0 -> -1.1709529341573234203810955812935948328550771510687845231\
54065518530162115364876174410253489858480516086841278296048394461366180000145\
37311599781747682872813857567787282142092715531639431468416027465087478772834\
64450410437031955757760719700825969325773752298561933067989014434082383745635\
18556671597639733070855974368331509951312758028004445102442180670817688705477\
63`338.65314048522447 + 0.670619185292849017218328528818368597776881272785780\
46427254139097654649679743199651625281930178343642626063760958539334936890223\
71340669762740797224617020832543182261156939610060290925891880719301709160815\
59637822515197705964302067033321835239891959886215086557038782251225751860072\
95783056705872061450077373461960212622501117374430843026886487513700190971985\
9121838`338.48653275079084*I, 
  U1 -> -0.904849107787043721239695096303143254739478777977067365367369789024\
40933522892016280896792401708046356346539311388366111858073409863293070930959\
19961659894134905363838729298938729588372812059431620100099141671253841443462\
42741894441891208599935850152753537890863286139350258056846726561833593945555\
20827191425216491062213748975114393222916630208917154041941595724241`338.6531\
4048522447 + 0.63820784838837083739655150408701311390163737249658922946936357\
48225212748205447887430892540257215586201896828801607034513550388268439308578\
30522483667134348026362303916410524777110539109262193895457112130477803849832\
80957351244355914336970454331990687483150000265683873059903174922597672882092\
4569489960970020223983830727966031288086491314653554499427246089044106581`338\
.5218562559054*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.424018648818199738212933528492685084079630371834797826250170831547\
05924029890947633139890279363116323822934803293623595618390744008928033514770\
30774632624993919430560762328202789189057093809387371802439263293397542209329\
34630536489719299748386293089085337336099278388430917556986388014104912972113\
212289430182691871921198777775205252952053702901311601282810207800829`338.364\
83531036043 + 2.1856339524005079562133552820788841716232735858117951502279350\
56390844880445390104454377049599491223568463015692015937140986731203939657978\
06498185736123601847552383095919054130979679845112926195346412295601077069898\
81818810586275721919181906754149047727681676627205791182959919130717165372699\
07548881151757389532389323398750366871917218091685458854244342538762391987`33\
8.65314048522447*I, U4 -> 0.2252247361652343172739364653227053778509364689707\
95246488551010401473188356242795726816560981696457824536382660940976359145596\
19016764541460681738692910746274036843833140664393785536700685834882109201587\
14577238564966339969743677643163419834670393416443719640539509071082139362082\
16328000650216734124509531045321457772973785706096283057956047859701520034505\
291823433`338.5716087317536 + 0.224875162317782460814394273303848923253272273\
25930788949822358934784419129986535537144254202169960393105105572543545433316\
24544301358639269492123931418973818294351090230617180640933249813416527090418\
33530501093114371974445140731598689902861823135509959692704897955579849549724\
91039567228761452056639246468313523018632767462705608888839181549031453216365\
4449241828438`338.65314048522447*I, 
  U5 -> -0.627492381771190980261082658932102377645650663117436652997039264732\
67136496094612393331744146516684419316103423981524824015387814578442151254866\
70699539388303869935627397176422317613910058467891793088871903374898110634403\
91859840887554929541791445177817393899465687052052496161510205570690691232615\
576699242177077692348454716722372423360701867708562886933341527714008`338.653\
14048522447 + 1.1158912145418957103441275120780199127295489932026770648371454\
23598372783967872344416404194415208561359938221087321815483223137962401637919\
38161593977916331463901274785496380114577653502145508945450443983057744800413\
71736264171151227647985404568781381679713594414586340937553634337170242600243\
84851108701368384044288421265503156840395582015988054380878462848127369067`33\
8.6302138819814*I, U6 -> -0.1977262327862965228238226732246925866394341092086\
93815960542479160304647618991362578143905193205392318548909168598558817001992\
02923356177078220508299533535045006885309988430036683422521811407858339374254\
62985012975026293971896069362089205368863464109162647432799934937701752367259\
16996430350428990154954496471876060072989516945863444290835199606332127863856\
85625657`338.08971186764455 - 1.586315226616795280712213580455267373312105388\
27610389685436676310632129623746632470980219307714111936297871115505038290927\
58389370286018755203757536703923861482990858444283589249918754690103604031178\
55381716010988867175867179226982588542846540070445938900543232739636307925978\
63552199830990655477078140242769375244513530203173653912068257076793160667222\
8012610748603`338.65314048522447*I, 
  U7 -> -0.521013962463304249667000506952427620917455009797647065041109028496\
60568035011776922925653564414037708766985944572540435883812754956250869658895\
84457387233094194732410609414201195420979991226612452975218195875556966331316\
23125749038724061520262665882389735842917637132834562482865962652997772356488\
540778539180504966462565447513485393940807562660423790875646969549021`338.223\
2458684695 - 2.73478421283191361941185138251039341359676435808905479571085168\
60850758249507033506149280761852946151457671406571324512438249252756810894119\
15937082080588008692139866733088368219563953755556963019978579267737670822447\
05709863070065931086593145277120191518555068172135613122407530358128378507127\
3478935487617589764192045846610723852427855812158954608443020450037966559`338\
.65314048522447*I, U8 -> -1.3308854887046811850535886162542505811248184308548\
41802499903046465020921951949624055680812545299605053540173488876862169882756\
28220001707284854766860827931285338779363229386460437082510483694935541625723\
46768686762700142318830941153293558920663382519799816858983031344314767267047\
98131019534422409175221999823271717201934527453704931446926662532685119370204\
30890562`338.65314048522447 + 1.298873096991791593980832745916335785955817706\
96468243939226472143097496626101481563218213945699403821261701072043563707260\
04819569356342916852272319451086564676057284078618028435168201625623527950175\
73777874049044364193699581782217264468614468237810815721676523387035259777282\
30681092219173388461157091888764720790295088341700916021767910341477707409646\
0982875034314`338.568327884882*I, U9 -> 1.55326119041984311827782574254213235\
64667063527499929887283735427340428053716467528203365983136096054286043874738\
66460794966128928163404695737891517904794703445268201015554400612134366895051\
62758620288782603052272490679304280012723085432413858359270100052622397765611\
13230900326192735782915961303456112012203275761962569395387954863324291547545\
655`336.8296371255511 + 0.997062688840212194650630885347880268825538061043421\
81971825863043969765572199912233169658994374367446289953094588466615217820429\
54991523628726576918482628980094538150024098653823089121612361050107485289635\
73689972190154514610908558634109396092064746127185820629426849586691015009029\
68479169530456008604262457708974916702149212043029046490217826792`336.5794858\
7151895*I}, {U0 -> 2.14889813559715750996535712092612687928051568674456040244\
69811870546845290076590511744323397124039149130774842298481124914102459593351\
60920729181576583035572972610771433366088462120050126084398412140235550132459\
30949151020325368160208619201330251050562750482580812273205158999130357659258\
57916182501811261102456667050490328469969493123623360721934329798043409085154\
22`338.6531404852244 - 0.2330193338790586013311716125192787343354543006501915\
91395878783845687152113444437422357138863100999481456957173526931352658489161\
87544552264485531977370905579860675385710389981868780119965585691813930650874\
73332384944344892030520003743510945015652588697859439909791369440579838655104\
97664264606344177719197941585733514318927214258120073769512484815148422059653\
41066`338.4905971338868*I, U1 -> -0.43851532472337660680442375640337576206830\
49497815983341233599809584838084254843388161452334097331315786142857872681565\
96978750818971263184731706476481993530616860028127278566053088412832104700917\
78291734157751544662628929037360104231274204493285964664007286996123001997114\
98691032115606546480605321351753881911904601795051000355989587378253000347328\
12604781943258834`338.63372626044946 - 0.426849762418225915604820490552053263\
30673577288755813488690742958275044397910037257273483087043069980487661442289\
39569862467169008389404669434490536543156449008421123485228184324358782764535\
30232292585361833881286170245849084569970407495402619208297714877483598994131\
58062644384739616931887650808038710228341223533535225815264698778697272461010\
0127390839075236649414`338.65314048522447*I, U2 -> 1.`498.8860566476931, 
  U3 -> -1.386981050972111882062644340223936383843754049496159310483703111805\
70997528913501427713005591060346149035951868840980259862487120526532630668940\
49176857659030756283263064908018263807383585447480390625248749257110902197660\
06079420229803980480488635035173347936180615593777218235028823100689100309256\
777777716261087725319053290043680521717892052389285815971323750434021`338.651\
3393693137 - 0.18528101511715734719457772085924141459386929071889356956331613\
85183351694716440731649576097900051200317272670453344126017190743167875889113\
08270754418145280730167999805928517981032700829370295661472117154164764114923\
70922748815500964723541046676370928620694273675886202168399298318242114538100\
5404870363306346391838131390799263652321003263141491755807666591665904341`338\
.6531404852244*I, U4 -> 0.017024798068513151182072998201457327031625493724698\
51889639595984149440274300566955750721107321564764852733787878466738261366510\
14721501672861244978680386701597220897412612206146158746904154749029457474830\
25014804885738484103712070060553971283251469945664655207024619195255530006728\
79399206656671569837614515458242594955132087844586123696426907079495652619713\
5464056`338.2111422895638 + 0.60869145202944495290568796939776632285761323138\
93673321092931880452725597960612299661243526078525885018676042960014403637132\
91656489011152874548241428603669884317090872237620032786141155882956380385727\
52939295595407490093732536095862971611083714101479226580705470515761874153925\
58935879079337573472071807391615137373676292904030872842287541550230607580259\
03309008711`338.6531404852244*I, U5 -> 0.173667828520314325747368611327598864\
52233649974718544563998326074860939717345420855299944249192003457235624854047\
85411030032506461242359663821774990825742561154751303466674448809298921591174\
66934192250962883515501038335917152546163704368762709993653346273311244073578\
59281370282616099347262818003869584613174864485440015355251005663019193539101\
6553284341144130848981`338.65314048522447 - 0.3468776025562479871227346325575\
24071356395065539479166211033490344032281195510668292694581907787471613981695\
10974951644363529686913846610728331504001063697017787316533749928765566014930\
90074716695508660268068189604536627964570819042814890348129034898431285955780\
42568307443054881481223005984129446933612399793983710133653849316474621170451\
85265424368912588708246287`338.64355281328915*I, 
  U6 -> -0.324558425494425315614144754747875573479622285553585878084452017237\
30276755067086105341904874445300027872083695248367166378002434606628379341731\
92419315479143022558704800651487506425268058511570893372825624423643310688496\
11785391725172868071384015622875903774011894710707065774934406079044172841529\
53364976825239945837808379871683149204207047322018372244018790986168`338.6000\
104569599 - 0.869549891707270791326867279197681588397722462125655679624717068\
48812051979872094604318829822372172038386407136908152948944295657983203347208\
98066645006706936107832504403443801921210083974964420313564014658958564223739\
51389238017256284530715316926051639684700424048725047370336428056690969208729\
404232162916996977993255322684445242371038459194093897146280881480376183`338.\
65314048522447*I, U7 -> -1.98399982802685523082652390213045839880238988570308\
78964137507152844534065945315864966978822321571121871682915156504783296394211\
25186810970828773152182618633777975342796568077149208668520090215259897711874\
13370691879072270084046732005455339624844739181102234868605225011984581872717\
05771132328521798551009882955658731797579801801460009224491600950354379567744\
69027745`338.65314048522447 + 0.461520754295392580391975058230297306411616313\
79607559360904722863533828305791920493729201632431812012848651564969632591116\
81765213025505031519545822861376742502573935766774672738884504144786786769019\
12207898963519225574359690831891558811522173612600091435218015243080706027348\
96725082691438843699335277872480723538274525485457575267604188749246191156315\
2917943572717`338.57025141507575*I, U8 -> 0.467378422215356678140376797241622\
20001715961686607870915335905753818726739479827372110804114988844325276225417\
33993404539681461124088276336198290845620376426784504169348255699719893445075\
12801110886007822944955219666133155974630374510775936366225232642166022531079\
51342027313936581096043089785119727352048670721580095390052031286416834235934\
2668660201147677944954806`338.65314048522447 - 0.2059451728434489813801472540\
07112976067659100655592282881658602674330243409297735433999813598869844019895\
38420825366501561506913459900902001653609648827493282523305017510744592532001\
46027705567981324943147614055753143338099060843320793529209219205684242343493\
66238295977966109923146813417615136063948075858302447249057825917877427526905\
622261805010269531088321155588`338.6078737226817*I, 
  U9 -> 1.1542059519444539841632963798043135484591264967723763018870344141788\
71532465818188644516677774528082070584646124035706498360422015835104164982317\
54497966431099937331476418293693450259794945945880159715639198823233302354758\
54050000088291112112473404332140447577050567753105826462806556469139905820594\
7172781465710953696091221158297419811053428787045`336.89786196156933 + 
    1.95827265474247622484454481296912285267047264314042601082988363285626049\
31936320207080076183170947180586464246158886337342541092458721436605000818932\
73018468490110265387202422595372908127067624910236327041620118405926437589120\
52911922355013420674657119065980096983133967214310585053623619792544425112063\
033314989282835064966396801887286589270774721336950909811838458`337.218310059\
0908*I}, {U0 -> -0.5493341300422295973184407821963170537576677995107764958877\
51620890748513332638063231861744053686949053998648295977433474967883463983857\
01923273242196311758710738330023276928640707062113438182548557818552359342366\
63627089639619777735949302379374176608695601333528626393535115461492248263010\
70800630218676359824737561502339255971558699055906116963386761981842867270813`\
338.47238596072134 + 1.425125182547531124200828025533485328662044954200420561\
75304879059538940891915906536575048710907388827767230920599889190398410328269\
66490952775295645837062024283975263441264746726721562223439939824220130741199\
39404918078554317851997050319032546204120990924360356463277078242056711586492\
81654747043547156909913534360574294374660461882118640193636306614008938130646\
1793`338.65314048522447*I, U1 -> 1.327480383409032515902711568911930280581776\
30445122862349102767991307994775876824211297868149870667089587273351424905452\
36573428733452487178409177380311634077700311459037726364981390244812994518275\
19153797280488070524171764447347322147590022362497619166127408457564264930634\
51802012241334029213959419647802919443551019253808322099146944449811573142095\
0384233291297374`338.65314048522447 - 1.5435523106092212561770034145672615245\
80956253185749863891422202271244621421831290470814720584824555170000996436306\
35871266956759050323744445314773147571344542648384912068531924423449832386342\
75837952576074679820436299471989030512400108854232953986824624595219832207334\
29928469766043804633916731625672663311490258824662197893793963433397896313168\
020669054729381591704`338.6174140515072*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.109040429658057355338660294194515645281663346855654112962454232218\
55251386165882933900204871146197201129683613853317387278152425971300448833161\
34480511830451611211711868120563872231640936547993239224173035867353832556088\
75536893647367618971672512547763018529847264238540963530489209440187006092568\
797092658991182140191549166982579315383977330122122517301746620916256`337.897\
85881460716 + 1.2647767881459571260885820831676663249970761645332735484687037\
25556770186424921028123902021058311573933487067774857286133412781670555029636\
39255978792282115501892048582074489340793131750455904114871251136407452048901\
04291935663497497123633261060290189129814109255671849947536033674751664779188\
02864358108080117404178226778682432812744667755100021863597860820000993651`33\
8.65314048522447*I, U4 -> -0.615523678445568733917111303362286493124689036491\
53877394908289440375875091955622995316797062759839371760372773844930330689660\
33279718221265061256634115625774247109341629936001204552836866951125201787339\
61279304059970223292114080655094676241677168171386032066986390249697682205770\
61294461738351434139493380577157431789837255446235728283085298328867382138892\
3370687668`338.456773953193 - 1.174343642062452150917614439302414141934500882\
61860747896769749627934429789877406986085593455384357991137084098220555234133\
64743453135895748452769969794500739247099480147745267650913418741431007769839\
37608489907062314413605798489163611267880400681527692828220679487803146592320\
10672524465197594901784893676185628534538131022799059532558531932773304147301\
1361154684634`338.65314048522447*I, 
  U5 -> -0.190499309597747220546467546539170286338339564881224041322861807324\
70984007386798674855015108029906170111005361074562616475957809243427578032085\
49306500420340163271272979026036841597144876627347157126451904518942212274090\
79638319361090733532110600613009173048523014754291041818885302018693739956442\
36506438197587022738223663311742206541859988984097368651166086288952`338.6531\
4048522447 + 0.21322229883065012831434303196706855426220313625035263014987643\
67140746902953259258686625361444462631836710939555492034321581184320390121580\
89198290100719180958399198258305621124736862737221174950861114750831756617933\
26061000995148276307814203506884385826204861848299342258631491616516963539641\
1097311188071266223866109125174881345359070784104474565325990246069957504`338\
.61125956467407*I, U6 -> -1.3420581910587337386330430715097206512068234475996\
87870963675618168007893118579761418138288406660493092643123118754800114455885\
14274629630147523663423294340215679054771738493756354642666423167523370449330\
55060107956789550316220834782199133134517229312974960112968140110092689947703\
60719665856520368645608555790639800048328235460923806326919245734029786127087\
725657241`338.6411952323049 - 0.986765293751220181646651603338145157854812897\
57989923234662751392762864191608022570160416909745175638532120236383484700107\
73868840514770790114802763521935533114227786203931837794936162233733050555562\
62559639889812558796350522892774193829087425307393993820275664009300603896918\
11835703528636149039990595875309477478460232893894611357233780407089850485026\
1883853481021`338.6531404852244*I, U7 -> 2.4329245457088669369116646864897042\
87528769721354774249273351846738535517657980611851728214267349876536745682307\
73753452345187913303268474887073487146008121547703319635312165834311345762175\
55062710774207284521354441170080339246370208227783788219797764740712748655851\
43755504097917096520298233251408484472754546384129061471901457509474590341831\
733684562819424981483827`338.6531404852245 - 0.325783187495678493191119179562\
60217100854160017883479246979401912409026518449894796400081067213618973828037\
53472608409592690299232319394228357190312617602028032059332565750763377363618\
71391186473421813268401637062500135285406636302108803204800168125288490697449\
76539454905656573962235010870680395296951357612406939212873356626205787980100\
3342864821275669228846321791`338.03507456209945*I, 
  U8 -> -1.432370808305407287213394661684824076761978526111007622994200522830\
78865594194670175638090903372934752349855764679044130958804349922187711421810\
83903372790649324409377094027744290737011359358526563699495439362294244835194\
09045834343768281170988206027560466775332005247965835856516885214010229025210\
467988186577216592689379120052941897486500212143680960723967595808038`338.484\
1343034232 - 2.43639640048957260138817825233618679946448255381774949056047949\
41444162630100282005005143776071159794066193442055468189412848449525565032422\
17116809758021515395910349217142507354793221542562442989061355613464939095122\
81856421928142523331147878869111759957028341110362885574614810828798690567361\
714717118295358990544949889898546228642569247638945557892864124511003661`338.\
65314048522447*I, U9 -> 1.404191425370330820743620794474359523765903865584875\
11515170479158049782264952249227371838523058526935818874711320723500723349613\
49356386929619493950262554430267654952564281041128984520422533029764013505583\
24384562031268404362877263302834055787372112663788645962094918494855884354659\
27919181741878757515714674766864124590818543610482914195364229479`336.6430547\
8447335 - 0.21161262111248095451586863594966428522784724546291115503454253322\
63247555180216172571459960403313566615614601870087582544696716870591580752412\
68692770714500608828236819517816660878968687983183768469010070113157674049579\
58566136840355385037545289479809968957344075060207530392833233499711436740872\
021640627077952576559759440390028222546620926109206`335.80103367685376*I}, 
 {U0 -> 0.9372250069022847602011843776571191567339227579861128383219104103060\
81940237333045505434323927838563781531584872613061987589328553497206776263433\
32822817874260706474577803145280808850427148721007396311443531769848814942046\
83359005940898443685601551679948882157194197324434155573742685798794968932766\
56664878943421089565709615453232706677569382330308814184894169368419`338.5731\
2588077525 - 0.99680575813132745973411080597884181322333460986289226032241557\
36040417906830381872582008221838933187265408029818334117103246488901853105529\
84939807205533119344116960396718709149296878843539690959144253507901230106671\
21396545444835558718825220772029107597539112549480398761407513076279880687240\
7286896448594087661282550829594054721940879310356114119837669777147846746`338\
.6531404852244*I, U1 -> 0.606607040123074186441739418867398813061436772535534\
00342709311403357834425012409113593793236001926257589852241734735881210327321\
79134694925410774755599067826781712076430272427041746242169577752882361586491\
41019620588977165647971553999345909462738506017316384431975765516582318853837\
87448887903214093673939698458246518100730775112741425830425864661302263247125\
2798767`338.6531404852244 + 0.98412920440641169019786560621969856477407467160\
39036933200507022552724742108494037313015873610431376211295013273627706350147\
69525933179287833728193731721458893964766796669256658115271514106341419876819\
62274224962391946573258212065386163916938599660466927147149206618340160064669\
42806286057937254767278503663442877093159188070063073139450801040420994071031\
62296136157`338.65147708800305*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.1177533929642386510479406818033023210365068444771846905014250885821\
62625278684346542698508472507584204838892605189156547156906914346833087854063\
46740685005816964065610367293523030627300564924588846688379827893839538568186\
64734080529320585898944460799504314169694788380678963178015713486324834061080\
04060731464736183256954336651332891108531162185621139286333481350624`338.5530\
8805190975 - 1.33179192321253625015571024682778977261983830445012151219693930\
43758329230043569322889420859943806734595427256676029880559729461348222275846\
70641382800126214738450743388369246629499313614246781409333560409376951186399\
28264858345668671559075817052554578163307856046372825950041997584523875449405\
7263726996498019130846912601037327094746816078641006050115578344460913035`338\
.6531404852244*I, U4 -> -0.17258318154843109223717170889689196420602301735204\
06738171998877521235531440249848062931328692335705326232973313953573937248880\
02373696881896429838032929288058350230311584291234076254726051848586492869332\
44511857886045766596137519793272478507117503726020198616953966569724607606880\
54168603102165270098334750901898006535640412971766635222290986703377245107803\
92500006`338.4568293955756 + 0.3271151724806289019363119050760785132646932650\
71708291638902198056067501755857309605361320411142531796055975143530396260407\
60534915945692563739471365599641670273323078684586076823559314274682273400950\
41152610033474698554515945294885457892425979558826579955115090123125992085373\
44412789841188959338915951498692226621725227446861266907912541946960783661226\
382774899748`338.6531404852244*I, U5 -> 0.56821342432284698103309527115651737\
12816717547161294928672171497811013442302015455641977873690325391344295096350\
12308435441358731413646115721792758645127433610039680099931710414431857342846\
57221643507889148140037249925382461976508111107139486111581571259735338772791\
20736378133669383414476577301918561113818006206992178111635247890639770211471\
90992795193209782854699`338.6531404852244 + 0.8015524677139798949666837196537\
06979342004918862700908506923792049946742589412671866185075133596929076635075\
70851545627691085457850030615762061153517966817584893456655573961235955320837\
98249807419827677954564039724182485878780742483496426968720305450031707372086\
62933688492114439298231541741215393985117680366912004378120624001159785359429\
649459944582865381261185063`338.63406937399566*I, 
  U6 -> 1.4049118624694918593586343953669865316469027647946738263923246475777\
60072650362493599700559256916967231181243318844200458510654554884306410365300\
22168159549452381702283547165568940424206243546387660703577398044369715831646\
88717790341428353588102124570607547570333983537665048789307886629718303424892\
3126662025261349303575131735753944325102231625228656456543076772793`338.65314\
04852244 + 0.4590718887298566566555784206966926010168888244658277219997953857\
67908596251994357072966564087551309533266011432186259290905700557077430877304\
69351773597896662223792517003940576417163841283480899401219721035111109261596\
34671189793210448717728419345381024302692849370771334644552701627178978914841\
25329439110865602012369318907980285867210085057248472223172190695370387`338.3\
3330539541714*I, U7 -> 1.2280203017956534032718419226133532390868918494694003\
29994251445446900793367979502761626161507022122410647094521101357829662663265\
58253186047020660997059196704594644914049337643952819501331594001494563938640\
47748464551949868194253856732078818807028907986224845646571298778695813597317\
24198295318646309663252420690323398116347524329291696437961142507879656171670\
813449`338.5211737649805 - 1.728823094904110294821548822839360824674837307310\
52929036390223069133505214057652713486703561429337961290099197550396949572044\
01123878265920579890056643899086107283901081794630901644278334799885292627680\
31384372976265593195911878108126847342822701635497786351235661873655547669004\
74405161147292281439264318765425083239037153032160633399474668533682167243918\
8804937791`338.6531404852244*I, 
  U8 -> -1.222057846590905570558612680976893752593921666647337909815844055656\
80581762513207147971556929362923456174554488534543819079179170428282331219841\
35797498418233788191571203364405580012585673027167016310433307400086413988476\
93161461880760642506634222688713920240759346609208015176752917914784715123383\
6072166311654539073777989270113001770988963462719008668897266763834`338.46528\
77495541 + 2.2328358562352551423703205969231024987452870394933035006253077321\
22645986626818857861616695882724873637725429961364815357022829834019657303078\
88532500348815185014356265332892755610805807374655833119716134381962962851338\
96592091921109261221881560013205618716009792528686578993425066217004432444779\
54734308031618354588409479154671760927505096626786187314163758941912974`338.6\
5314048522447*I, U9 -> -0.844286194915428723577442038151134704249124301131514\
52210804843748630950547247426575771622272776320280359073723623152685244066056\
24431971238989499820250873128482078240085495017177599388233312563896404466025\
50824065056727787783383583069963245128127287876784445834730124334925013260799\
12986255371665758899498906403178988597148869204511598592146597053`336.5372470\
041221 + 1.147132086018993305297214550723362716254430041123798719524161689747\
23762575127364244883848040399122574405364570164851711876084337698432061417659\
61746663750905846338440807365411776257537829922292877890098215631000326788996\
97175029017129401173424099524578409062563340260088561207656343007107753986720\
26436764116452102855972967892250352825780260190895`336.6382419795904*I}, 
 {U0 -> 1.2860158652869663009461460069582216906752700124377312353967541184673\
62084491739536845492552358870493796332473104782115369462124831845855042074610\
04647833063032925530073259440682012434826948148825880611388695901457585246864\
35825785703416265136042970283827202336014988694504688481266152125592896423192\
00263956440526622337619690327378581766256540042399518172752853665175`338.6531\
4048522447 - 0.97087368473412397944027705460522547026968169793010158769176936\
05256511468447858160841343061483229192220253139603869089154329153184551513376\
76962006757375835457712746062400205484243248848295393969918828057638973556424\
01617036061365610424430110013586515685841919955928571512691836934999015495096\
7918595617127677177595543861862755123222333442612180970184321992923937452`338\
.5396805052792*I, U1 -> -0.80618990080112396452164167809268575694199723461857\
36195037800363755622033769126429711398110269306538311997109291188120845483150\
29438175867667157949853878414408954896874995388961573497321456992554593841786\
26487487689990058258869417227065164675666558947364419016244741097083350634663\
43488519768814178755203653389145180981309627186761425266011492723565737701793\
64513558`338.64823275866485 - 0.570978873814905964838440417199861640488326150\
62488226893237375918518293197446765634430601651442189609877461811659854002575\
81304936447766794291014330581312447368001579843854853049820342391294872211170\
18001251337263668228887509028947705146855623200531463788593737656153241707911\
21840515084921929547353547098169736824017792298379828382731224808060501065481\
0025901171268`338.65314048522447*I, U2 -> 1.`498.8860566476931, 
  U3 -> -0.453212297331448340110312328574292017423667037436507907709559271751\
02951708831717280569064708139389344105771794632266455227076547261087139863660\
41836494272953306524497262863776933513334707286931469133523331329079324032831\
39683745288743348961226852435705059865477583015538607845612013267726093547485\
778523521141576606545765447916005010275722645072864690702860941749357`338.155\
333154779 - 2.397609909856970878007935540879848372622639552721836386511989496\
37561118532494837038379204539604027821204221903331485140219725759192703283564\
66336549555242959781771709529396341011908110352312608105643215438467596870325\
79861505446477462523704537758400651983280272135067230984126342810383116089627\
820625554571234692380177983238239704708293244417400070726894936711575941`338.\
65314048522447*I, U4 -> 0.161380694161583420479506541918897406749262439723542\
02647657074957234991739419780992460945240986800352631419167674174319793184591\
70540877113665704645968551605741923569279260339057716327647117624286811891807\
40124751757445792335883866175876204257320591135534087424521041558150962509188\
70460255199397764052004182752944983029446960176871754043924989397086065074072\
2338195`338.59656094481073 - 0.2841802824079580333916355616944412379336115441\
32088369392337750837136925847130398996548258709511333753344962212105786360075\
08763275328836449381294084290648901803740081159850701464401079955954317254989\
71956657144870607518916035516638570852881257195227641054014494921382923072725\
15455743326615309143328774011768499159685677621372907897970198169418800830505\
673105384163`338.6531404852245*I, 
  U5 -> -1.303700525700087287752760416444913949603139546778393734516632480182\
89767385407589667025146301888888144620538701631412007081239075423772576965680\
09671773877786639566644407307661096324843652898635405514557468131557728094270\
67861207837599189875002648769194683405259371187997149986513445054148375961418\
897710685359995974406174655926984817718310407624472687130994775750821`338.653\
14048522447 - 0.5166070214752007836379609753051219338474302274650845954716081\
44863368604386193117535924765390398216746539902653963289782018461732025254915\
72841247983008074544147336147349969385876167732699336961257825402762648836270\
72518840366441834247175930227696857842440248866176665581477925121879547983170\
60501978098053996612084439931526753968670500351334006372046014580391537768`33\
8.4786435254901*I, U6 -> -1.2189738494507612160312646027967242675339591170009\
91940245568965573126662792307625333741930259189032412280619002309483937425804\
59560229396618307488743546390040135674277532975839201613508458858439041403684\
01481309375686388379470212943762468889923956500913008097564730261226985403177\
43899307843660184183021432464685341509766494835072020835223003120311751416788\
063731922`338.65314048522447 + 0.72481763381025266716440833257015255690426774\
64394457378738872559762428058094524990942203599777249595228083645502140272403\
21016588907093930918176375884430250902516226195715727879254628500897620083683\
88984255061051777563933058414636753785533415717234607886336683836094381866532\
43333390225932484966806127292654454912152026547042883448655832597112472944984\
39401927854213`338.48730967494487*I, 
  U7 -> -1.073633791503250774246842781403915057704679386102301783455588030039\
00341705956499165006909887155818614396268858683963477606099774956012544181563\
51781652629222469985485535020598504788282599714613135015857374876331677831381\
97774701977777803563166176830624305436940405956423461068067271250804599538658\
196827356586776794108660955038913844383599849169886573101019202044539`338.409\
6344427219 - 2.46669418965251944486654490572582488729551940208169216766229369\
57019585948933666265420095538094847885811155153438142389557973753174932527823\
79892138265344784516454332848486768262322885028747927968734225961204380936808\
79597504058117462845424262020556463315891432387087993142623643604387394706823\
3001105744513602105050415381619184009776495708831399750820368201879806794`338\
.65314048522447*I, U8 -> -0.5991922635437897069527393820693705128499134715818\
94666726994688506906268845658023865812689585214103320124378486916362892721401\
87372824174639077324292315405587816084609854446621151344115662144166723701541\
07296821924490371952483276868371412870368566455490227053934140643367203603420\
09741051679446350616609171302281989585431387519814719344842536793265379624456\
397539864`338.53424867464105 + 1.28114473175096645343286103397411134006201364\
68175346842599774919308661321173271084991260468257360945839357666739450050664\
64899259699229592742006250666034801536769567314813887639051508698114599526747\
08748330201936986895961025331319272420979608457936295121028494950355819033040\
41289720899737461174580362280851754125879551533529848639934794834151202976015\
06241421996952`338.65314048522447*I, 
  U9 -> 1.1868554471914629417141845839790307285488939671301969374600915545424\
45375260106919468998555722970705733814763820206516468918486019690521013620870\
47513077501055246101636737259557370805112806738809596605948202736598246959194\
26691039372865904474734118382403089883544048182077152101391210941150046896265\
2387304638618603070730280352429444579910168109315`336.7553455671455 - 
    2.33844787499942675246055126769347356881163175929675643056655194950457578\
76851367809811684402754323073306348823891617529505423211210468217848235457880\
13591018103499910471075283348872278753621316382876821557729082604537538111434\
46732779119212175291110400954553061796536905732002478471503749193618886460176\
30588351376653674201879853957997149302316871`337.0040908415569*I}, 
 {U0 -> -1.019088461401487322442861750271226077601260774311385055661881219579\
62461524146436640233116459241499038577348273878448076670998833785460938970919\
91517955437183047838118519100075063060072238792777974406534003562295142418789\
85849652260973783613302172950255791721540230467142330902505275476605481816137\
183956406741070406150772775121841447986004995640425338901176479481943`338.653\
14048522447 - 0.6661563456751876628711842122106149806136035763610279303612942\
75805697005615636085856437444709036764955270064817814551966796677520630468507\
07541502218671586378031658982135872521677447877481532008228341507740782683455\
25967966312282239125446437046711464538576665010822546296571054962758329260880\
70970538454985451698658800786886201234507466044510228775105230665124592035`33\
8.5595802082308*I, U1 -> 0.89729702728210255831786969334671453050990229556669\
05155206893426640422152891070335852027118871610519792541580514133328152587953\
89615880310269237990797594086782380383986530495585871699436207707248561294861\
23325075449313480440305553234591947014202200696551603914226644080227492483459\
60923628641205900807156277840306737397067348965938785239099221747952462816714\
01137054`338.65314048522447 + 0.073562355812571328298293946229331444673664935\
92481083752734143031714902487087670362878191490777058979027532866451402710856\
64235939912452986479622253451781181826662182487587782287273416794292567353705\
46294772778584754535524570460984887717454653833806667714978152979317138104199\
54059084332536972244144568964406957097051523936414127749873601599091499454227\
3241261100776`337.8356801658635*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.4774099676692226207377475980830624405538565690975275225813935832179\
00478626986730527726714444995092392878241716998895823320533499727173113530525\
19673686940405117611524457807224824654270820344097125135102312515630500707287\
32616648899898742287391590188449067749845331527770254720217529491914785575874\
38150797017320363179205653714014065332900039430688461725653017051373`338.6531\
404852245 + 0.937851633981864129023325601854929982907159149285601319490469913\
18515799919140316841865811858655233166041464991289321037554005202001006759977\
65677321530702252842804367107432766201744585314759936003110672509107072092671\
15030098314088115752096493245260598633669192028034646924447315198680608701490\
499709503945777542208277407494868874855766348053377680610049971488893705`338.\
5516941578231*I, U4 -> 0.2244353162348213486303340380120084408382287607793238\
93412276955235638574584540557987018583084725075935675440981700406310175960775\
01153091747883514163593292434143954480286058710165553041160704240338053581283\
20716109090026930736577791571727052090374271668292697699135181240304900217546\
11249159252774272291170958221333524660510996077017840625887505811665126865730\
530047`338.65314048522447 - 0.12893130136478087564465786262250391992552351290\
10433087045506172241851679839379237775436086840835673950541787805206255406179\
85779518091622534252788580727261376344292685707298975535433117401318539681226\
26685772841383608536139674646551888971989637074499251971550053988445247827056\
47984405164604635254535615558825610047396668923533044810899012271163548637033\
01866946125`338.50917576749487*I, 
  U5 -> -1.235138598348742911278394644855284733520574849693201070351848785022\
23197544766499750815201981316241572013399497138115193424501510505695645460745\
26490870624451167595848629110462491758306901589227763725244188454706527089670\
34800195100482131116793261072002000890732305471442354538025258427381859421495\
561785700501574050497347104283322638816247577277217939646119210004069`338.653\
14048522447 - 0.3050879475838482932315006804618767204991725537219778128062409\
74733751263073968539801902455780504810893564448964251557861548484269641749036\
39742472230576548136429614465391712996906541640366574338456739760783841269224\
91574721602635123963606720011224758543776220355720794317341612028906332011831\
0734298401640531398827416773450695272361657234002926137352977497347267795`338\
.25549275806117*I, U6 -> 0.68134153591513026696075677020964664638788674950438\
23757594965912472012285932661811601182619567758548956160675321866838646155324\
75573733759073677156365190069649713501993138360026242139063753962176415718450\
06110932750937735271915590456222298860074857903439863942150532520934381536779\
88576534937176003720294219583487936750325618339977827572671987589235447170294\
80148122`338.5454621919312 + 1.0337043023682114987802039691658753918438780412\
60582512477583322007524452970356227384209427586421969381437568813096957835765\
22333339174347345061520706630563157029673505277714195469820056199639307617765\
96518475145990056266646334339023478345695716953289255210503173664144519158727\
67713084359648080568132155171717271224735928834199713480857545449215249508896\
246250685745`338.6531404852245*I, 
  U7 -> -1.417703236598365852692500645217643357991190041337148505915989917527\
25213748763936660037393002271516241823764236006442888243453333643686787105603\
12321265206994613610057262454994495173935935395375005421307406323149942363745\
84683359305181247653864447266849922499051068402267419708389489768558806162101\
409435503644497397015199454911858942910859835650980822636488468914027`338.591\
2337200866 + 1.92131127556447811320279783926614210018204493406999850626538621\
10033275132659206378111099830643699119708071520858732470088257250777735734539\
08986054469164446518682787575151428603602548260787296100387298732825727856665\
68893736971356337260149528400054145222445905790575538525740026818113126670532\
8075128537567596816565214233669731806584515500390671863470480368713204638`338\
.65314048522447*I, U8 -> 0.35060655295027838210535184640441286113206912845981\
76205878019663745302163688794991801661615483180347018956519342599400080719697\
60168670674858623957203754686183215382022567572207661688988142283225691685579\
34956926460982154340213519880500018360726786215329318648769639445760262591348\
99519076418661448822633736598703893724113040873790202676078965625598873334555\
81734184`338.2690799166321 - 1.3653994351908102866062261375461527591873292290\
54434631116963453610667084122512423104727356962968078365229760108697011986608\
74018779705678123860366019550443911026719083902558462189791138038650351183186\
90775908726258038906605855043819118701658010721540072062048172947657860531612\
61908881214023105136528967385809135389289418160307093098660027664860761849294\
342677091657`338.65314048522447*I, 
  U9 -> -1.730023118413402205109187545471243481713328018407148610459990891102\
87238494226323197240596227024130553486682497012319998754173121593358550229979\
66458912587945689400839275088643136008074172435243977120812752231513963621796\
13127975723469935060678489318482565966487028528787754042880100133009315200305\
89495160980349678400496774230413519920287758344903`336.97070061039994 + 
    0.41102734445649794843928505563541577708894344798476577387817629452735861\
16949097639698100683388452378806316614584195092993768604806899811986904297980\
16364868762423647883187004371392109217813107220240990096941126336435364956499\
00511025776725284824107519123832053144191521554959424155763563550271029229974\
348655693259778609757869649589865587293277059`336.341421173457*I}, 
 {U0 -> -1.849004436585771879290294528511610078836333259997280640512704297575\
46506538216509359108365135409724603971007355393585632616238682548164097662820\
84108548393846893238469164334604365659166877137989316859187242226878408619137\
99974147671397877691723088459102696732802808978474111416387815085284345029132\
059788073011908994241643970109642178028910968578440878997733471802149`338.653\
1404852245 - 0.33150260135794020585986380894172471754842777319941343839545570\
91970236374664949655436435063953230366185256241049485205653974162357535022429\
63884478830564939747627246373080594511930045713363859939886549257901682344827\
84001130105690128018865413228064374383639742909964489438115810090350181068256\
8877108161899951813527231615213841440499906719157307596011017210848874853`338\
.15175280807034*I, U1 -> 0.56889938424849108681199503727531151823032668550344\
31350195143373266754834678976712428779823005299706091736897354352669680917892\
24693330976676369881312389747848164666716257482474768777731000620558499183766\
19086861023585056800890894839374662784230747679345106910975273407060838222771\
79128657390942914328075342978007562925398542331804509785532231537408194102734\
52127196`338.6531404852245 + 0.3619946815179159067570920983030829413903541336\
19812515156674781936918345429923943970657474991910425774977022675274970308512\
17577872939680873200280711895437477668352252762957831051424395011759240132012\
25934102091329957197243328134655539859812115919453983248626487310649323494135\
81634179657427796495432131640237012239221975548473328735583390282925372019540\
872832116663`338.49775025662717*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.1972177119036914832673000551968406402896504699204265354712331350523\
52918165802817093929179477485424756647629576429351234099915712634066474086732\
64698982646906557989073814535730269603474877272930180993803221868842212343908\
99145904773505345302971183681758592749251229155855849166671054215665682105179\
35495141793131793240288243546338665918936162420014997603742697067476`338.6531\
404852245 - 0.565229795375137190358088907545733518314150493311306268828547448\
15801025667591721924325879377123151983324750790299954473463278360047032162572\
65253942315415668208011696579273357849163098064352475364286731801973400086651\
32119368765228306287016225128797681050108204113860244838609832019783562098810\
238292673780008899266469425938293799994279542736772602681280468906486327`338.\
5833097445914*I, U4 -> 0.3516446827094959900587028369364308869327391899960154\
68017578087427319379498683640532345244236804583985066682704364558350787340777\
55766066611887738720133331844083465213296976993179381014824816030624124390517\
71286428761138168464967706174487810072246796891943513791478098319717852054280\
84785113116135117275650637155926616773315368085639666976240597980957137457811\
864726`338.6170569244409 + 0.673824359329566397744450055352879844968205398663\
10842387232590122182520681431670053660238301837786884785476358486994392612218\
39609187451327886571711081096592392902428190240156712810554639714132421421658\
17114739313858044023215299018956286307335927050520515260384602535692413199240\
38047571158637910558509856968298019147040182848883643095491899845969561101121\
8707184985`338.6531404852245*I, U5 -> 0.4278447802077744571485551277945196340\
68156386111311311399994901278951356549048795812588636566259841703154645994422\
82761938555819575991239297278895053141642889794610297236797191923990493412551\
47570728885013026672129543597455461912131932574121035037150402750652578896691\
74930333720012500381998359591339127316324787560138403713779068898029973555650\
988082591371838661939`338.6531404852245 - 0.201447610271655853457674595234686\
45262283339084658357702453634432972591523703415092803969908853994705261081501\
79665774560141509715336837477005930593108744691130775011110009715310574693594\
33780046150909203909842387272809035073054219019276509333142307098459641207615\
40703263059276727786922884019244796769990647017478679509443497389619036189555\
4705582595721632440111361`338.58238707413835*I, 
  U6 -> -0.823739494983701082904984846120394298436328994152855310309346441836\
16857521726832779634663053153840531876131923676971452040375272038659689165971\
75869133735211844028524887720444233158728963807518915815911293245872038747274\
29957468369642058576969303782096529917747198870522286638415805266028529556623\
330367647679880223154347144736098122297074085844637598285671748953903`338.653\
1404852245 + 0.34456995180108041420685564155913840677189230309088500074538563\
03941469832217679681896044787762376426876319509917974331825565365665493747287\
72816103832850274360675624925675403956144944007995029241711593646354192288598\
07047772243149964287887833421327462245189456958178865357810531661587404176550\
4267189755180936352614139268116775352407456886873700891379719134667923262`338\
.54155598028893*I, U7 -> -0.7276146737006836397810979769221496276975869067104\
41075864816801204320303125259868745813373282981806379241697958753614114007781\
49507061098489172836959858062477740059933331736362061595513670789691401818011\
26193980795694673039687742337882381412972819024264546569335200147479447868338\
09026840104306270341243886912945357840475098493711676645726354237191655233260\
065867286`338.4601758934513 + 1.359737257777161476864779141670917636558729256\
15454017227486682032271543692281842980327623781900258548282364220373770998186\
09005785250786873573054599174888202063782880171151535953888000528548836263131\
45628003964584742847566477584408273492668640816284366178545917399321857456617\
91983947559472842411365948857467637680137449388167662536338694061789887306259\
0334409439159`338.6531404852245*I, 
  U8 -> -0.517285874854546040005867509263587306777318771192765843991691992058\
76415950729395150298026006003222960403721597099185795852141125942576843882551\
13376268560788930483398470675683673301810185796275320000514539187077882684098\
91870535156224441121130689161914845345332838114819416136037873936876279409730\
661267285223896057915773762136552969172065860453435716422413444645454`338.601\
1835949003 + 0.45243547483109562988432561567207887664333975333761299982807057\
45025606961580706342954314216851031746783950476274830821634398011730833277979\
75489279164188337303787108219690517606910998918656045586681403878422593804568\
68308829669276861484918442284888463717051932863309293245707301854020755701143\
0204020393266454810544480139364587742543770824939602616028872832747039988`338\
.6531404852245*I, U9 -> 1.645297960872577440540887959520565645760577800736032\
90733367170495641222637038295741271946212752453779203935338741657973759584556\
32138549932929638206996689983437109420745571690621898257668700638882953031565\
58202876969752998110166244331030910961364674075049080667963316861742134024931\
70355062090485751040970033826626596575529202912513853807366955809`337.0550187\
66004 - 2.1661658376140434480098341379108654106176854080359321703128531037427\
62190703727744367941607305977753414682331635345293218815166905696914824525928\
06366067397153980460623761076499670386030608628806852276437678316576064305737\
02255323229761285845597780067784957672076473925214444186804306106644802599298\
0008416487183470886335794304811495386964656876118`337.1881707483756*I}, 
 {U0 -> -1.605511879416566559223455558693048995054508714101635979810120813228\
19242607701914285308966497790147928381848611996824775652905886691019681261904\
51066181504126563633347025599598397890888737443368989118030264037967841264564\
03095917135146151524311894397059388310748034408854009573196677843870286115801\
269321688365867755832681183491383962474602271379698245026151279173866`338.578\
03608328146 + 1.5290225970213114364933190940152025593950689538968510631589053\
36779212481744183495663144170533181240924361784261236161634177309102527120957\
23709955837421728929636040097765792696794713549137320944134320278330549220563\
52117617524967152553394248755928930135369166906510723064946938810704056048799\
64443481267820037121667504411537423424317265553608867667697272843607499668`33\
8.65314048522447*I, U1 -> 0.2300532167800295799141547450535855052311325917268\
46348442388340208256392627378580948006555687049058286578233326700397297206447\
32903280190313655036115127709873328855929082958864654472683612031866077496470\
53051715017674453789813043139266943887549782897249669206879599904671870008937\
58011024823243499483605792126884028851263180117026518006259112578250369679315\
99382703`338.63607035774703 - 0.111767276969617004900697398184429598040086962\
59652841197474217939300228054359305995473152122120835105757301338630902348759\
75608751583662605010801632132120905688125682862761983635151988345489521182075\
36175761088183374824885837687328340088912098242535123765349485824057082646742\
53930529876996344464404485798766500510141717059214988693280870414364083809257\
8406865483836`338.65314048522447*I, U2 -> 1.`498.8860566476931, 
  U3 -> 1.1934747348817358551294211049108115427016476384097181579133811468532\
14159076627732806862815536943702703349368422227386735124340812301154349207647\
64965489786161048086905730318369661109130917858472196723425329121861383794737\
69695525756958413807755408630850340143263285569651342146741484209911384794473\
55840438068850233405917620851858013574214104338340558289935991184727`338.6531\
4048522447 + 0.79598328039424050956616813332690654201970044554286611011210316\
03940106500589376780023368278480792181049728857200356603567999292043651596093\
71495759288619777289397628377407991207249850734696356241614811574570485111836\
18212639692842058941880642758626215038303785120578175709869887205245978858109\
2693250911387192148243126271955860551682171841149095802189736802530814633`338\
.518599311096*I, U4 -> -0.334589165050555949207951838220114284039713737419971\
27101292262951672771499146592392567082905984491731053293541640741171556699880\
32707137169620437078379625659366401267416049506920014915024376818088793245262\
95706696364274566855621240307159159564530269799616241003931027846900963320682\
62252124214448140420741837884114931497873500818522170905281649122056949420186\
9028647`338.65314048522447 + 0.0670994296054002903219520552190570683226691378\
58531237496507277412183837848475993772467707627671977204744545492960965707102\
63331564040627792345401102889311218198044019405664703966115320984750924588579\
94837286071993439831264199005414589299425327532910561308029650110268530844136\
64584386365159071413787985079782852486218362773832971997378571247071372676046\
32699603758`338.42163384044215*I, 
  U5 -> -0.047194683672595193360127524972364620152503790634981146395291495069\
33562146230677839480281643762234432302008519940706533523573934830693240940338\
69490779917062589589372595911678089685212837237217250126129734583369735003380\
44173882578027330433699057067174838172061784311628275177335210587041883093095\
531295938917875495872355811520647435346291496754447532130987610995338`338.080\
6323685452 - 0.53631445562520971044421089179663057495119048221405812321521081\
67388418501280866156030585443498332047956388898781205905141308275494355581118\
67265774859554149030156272387250543038498650905391027578573794363039488504776\
46193675737930038083136364399156686553855302363448432355812561685354421199955\
2483254662671252499546648801559402017267468267313160632713537950029059911`338\
.65314048522447*I, U6 -> 0.63949573447852356548684271968333444251780015650989\
69194750524007361755793335044766475249013484536889261714788313449546120845568\
38061007647615648036849564255376866228431131471393950283415693214295322867189\
88082659979159284387141765512739014704743564530410258081673373794133496652376\
80769886302208057315013127675948450303362849133489342995683721111097446400729\
36130898`338.65314048522447 + 0.072099726127132761365110518246516698776005087\
74200652841234802742689841053367444175863830902108234522069706601274892761173\
51880668427415324046554220196853786858247942184619957442909027686489545229555\
47184916541885055593302041177703125677597098227760629839496412710470810775504\
52845772048361196846299103826466168637962873775709562179716117469321910756637\
4910554409094`338.0834952309871*I, 
  U7 -> -1.493827194474904386947823362918335817776821993116637173074935559243\
19797452771275892187944018069958617129218202504044408582463034523514232548995\
02968176804251435837599416906036828956648759669596742391878289714766123368494\
60593584345944911820617156855813679428992588065221458594269166191599424135266\
485420753415172920184340668951662422235764508316665215249204286847596`338.653\
14048522447 - 0.8108198754246372962435975966087995104878506093654431114061052\
00925738815299606123618739705495779374923162823985320362874213585606914415143\
41274049472019622354592081798278997528485439370532051399232830033619527649803\
54056365467118058454200839439346682594541090526974667809109499284162757721557\
61099943202453416101101015692890017954725009369874786936222737022315327006`33\
8.4850946544623*I, U8 -> -0.7075948983834431194034344342087463082661713322651\
37935325008313965021575008555096774504016072276509351883288323948659501645761\
78630746129946513672557128036964770588353005197035623453955688974799329994961\
40063809606892038727193401731435562916102311156124945283509114964837562583163\
18077230348931740326496157310643634231874970327765915041762427246031453093990\
084917779`338.63952193473494 + 0.32549443449522064519243048301478675269049454\
28444701303266920000104965015483890126474946427688453079968980076799852956578\
81893737269855151841070201370428378422851920423484696701709092628300329252898\
83665359280181694490707050833374280173587762319976712463493328447592225099365\
30596484558222834199058992270821786062860656458922158050855805326566959764421\
84452446578753`338.65314048522447*I, 
  U9 -> -2.436537959278164419990162087276589273712056908644748165092587345525\
44921270227746387085894415653660217603766448019963944594284086384565341504757\
23932442194523410231457926383559030898739989728097208729965345051074855486900\
11414207948494440547873189556535591152223924159538672789775971271535533174461\
62912864418388200637433225490575307665585518196891`337.2308877526451 + 
    0.51207865449206765035923282254213767089625648936351512735574725595955678\
68198529681623916420134216951888831957715934920565359519555013528352584186139\
46098312555601204200389817197410994540212604742318676553730160922288005893172\
60142849030598523321059868681173923862298530500837611994748174628821787713781\
696191375503346570166497791872168327449749133`336.6265510386655*I}, 
 {U0 -> -0.170223173883910035832357315203435907102048718127449972445496330316\
58534558643213915906213944038224900688976782100577680507122360201192832730076\
55957417528287422085555820035558246810775170213192505660055388067482436224870\
53668844445723699331669034647703352715331651563441664260092330051268846983662\
496865635664902454447222468024291507502253086193442701794964442351947`338.085\
7852720541 - 1.22654697722967405483747697553511659659915214548311330819166213\
98041026927782418252288544447772963950652645188323907633694243352382115728200\
98037588801114938885816880892822315103531816067450386040917967518582173948058\
86398813534074103461891851563743958895353962999097603275805660617785561093208\
2183836776673748318898559345443242647362404569000710041817295852051706424`338\
.6531404852245*I, U1 -> -0.81842850384553054243069807947891145362669383073611\
36260154908774630067113393937927233111067232948132692686291269276927937417946\
39363727543394173621555180297652674722988544162540970966531511267477689342314\
53599622256063063457998544993044031722510071091970469959819694474826345314605\
69510763248997584733996992160456043020364207024342345113182055569076131793512\
84645516`338.30063612911135 - 2.961804878090261312641683393875265892536198551\
28682168054351810710926917881186126704392752843618653246557438029232657197954\
43520181202236134958193417358095409031886935081551424218839366355798955986830\
47458530802269063071944022159454958001749957792406526332395295200656051127270\
10749228475703423485809330493756936556406409008221390852131061891864769874841\
5531745809763`338.6531404852245*I, U2 -> 1.`498.8860566476931, 
  U3 -> 0.8921997469607582715413895018554868260627079446340879880634868599983\
14510879881327620070106901169047460768405570829001474875588648791894177709355\
90139860030518909105950071711262887066020135440875913018157024169793028459522\
25612526179222594138731804952926775475224660021874626602744701568614053850647\
77178309596436636357457714387103318339997682156586063742112309373506`338.6531\
404852245 - 0.779437062558050049898832411025005899720000331122114528913246969\
67582433083180667827524979535032358009444503407691205950564323779032687654445\
67885651727548905710265319890967682139235116048725767292410620528688301555529\
73040872532529120043110666398423355838246040970002013519196534315146091917540\
468120128844618832803375543250712462709925877811288112719534202117223889`338.\
5536280096199*I, U4 -> 1.3623097282095822075970464953501322520125144357146338\
13600059165767824441302955050464377580701613973271377870911050100247627991954\
86386681875069442266065097784377946786691748278353901762091560006610897121780\
92286962712871067075577371560074903491751538081614494543297526029216363101876\
01075690033369106470880556863685350881845488373311965112942854156493871493797\
373285`338.6531404852245 - 1.177135727060690086768399524806268639060807550625\
60617625650829996023229932612630590609944510845513951523473872794199951793789\
21277926956472090768207189457169058858151137602257900024808997730928854502111\
76003498191063075375534395067525268048755027297355819856384534716370792368296\
56736284091405011996079729763833822682105325341345156668621467111846817729892\
8946725073`338.55187793554893*I, U5 -> 0.125739113132531340978130085087263724\
52286517137639519219528241801758873334653415140494833113755522115192466055523\
28622191538351430920026805904968486297318780209830881143850484659263442842101\
03849235731488973627792373167021825823662580270958088152345734074515025889065\
18143731378218252310416691302541908068105928992395147723323848039627967792037\
726995346591116327392`338.5020579382267 + 0.193545924424817540251666731794499\
64621738788715128380104286025352018797649925535215032995748072301235746344112\
90525318115457511454095459868936455857051565475373895590579470221208634153225\
56797321546490229639219845731236347011058682605755897623191107653977406678878\
76294742084014760318784160072578998567729990773030825310116916760596031382347\
4719724894649934935862902`338.6531404852245*I, 
  U6 -> 2.1373574467822343192852983607586989332447909289282328065762177247718\
68775412592840594974755147841377960736001266218257802790467624543453177705534\
89984547457166849206323376472588710224599615594530301314375810149034675212689\
36382558104208107269602766094276212835269846651288987438841782345819684460380\
80318618861041064880880110694591641513938589133139418627933678807008`338.6531\
404852245 + 0.704331226831652182170299799247280057446210818186665145257199574\
43029170481435997919240200376323881787681983108951948032076058099326313383515\
02250098235525837122111220755645538113922656006186706074840927728670926948926\
77927063823033007394464517587098481254039373128764149281819428804954181360862\
35764602108584239903732412820278217641529936042926700414042718881161503`338.5\
003211446012*I, U7 -> 0.22657102846973154487477177280572809848883688556868662\
47188697990323813672372350446711825539026196475197427657641747170451912460037\
53676668151064455402325652570161144561075873594546067819793397513740072078219\
87096184940278864253223189987388184123643363479442685379889073099082282432594\
36024544166060919410975011135519725982673963025088908674824337712860230055777\
84005`337.9095720517748 + 2.6745914650495099408346495452946808768637826885691\
57888992185809931634012667405992485736018161638073298179456314475806671922563\
88470499043786887784412049859849300963592819999035278143138153308647954126534\
64007030794936116811217385887400591429266653121357778470349849717640805390629\
70317832294532301184335932237544506401748828636993392689815037760169892609144\
820219732`338.6531404852245*I, 
  U8 -> -0.962262030233602928030993379694370640744025240896123151341739346773\
82183593490386142510311887776733291961083107096261182368819208648149169793102\
50775164521613464885501810894489303173661414926855267076989688180861707280685\
76774822780984525653290622561118692462395928076553712290675846077376460821307\
081767319881903360498169265634467975522521658520972801448514623449711`338.197\
8237213501 - 4.92265662069379865250493587181119874222307768587917586128897309\
31735761205836244368192091822208246833654849427648143467389588835679058885558\
55146150720770663093960463293254451472135558110190982523412971815711336269124\
51149953855380891013436041166142452930673591271995787456824508133297703180736\
4091089021629734409252599758336137811617837000755976843699440747966709757`338\
.6531404852245*I, U9 -> 0.680776935350696797235837622224267749152752515268162\
13635632335141528066536057813605623452309105766172627956431080144830641079110\
29963925795381005860714521525417952827034169034321532463000918154664540140281\
44068631927872307509479924150629903004316610996823933731304731977581820979969\
78334263477176475194423905463527949409080997704242181937160104747`336.1564446\
028911 + 0.814589897402320554401435646857388428085616999159560393568526238136\
13484954206985181828326673851347540419799914389481664319303383890603372253508\
72902616193477481100214740183345404812056030602630905019082311640539365162662\
46454052444440661590291464157082518032453029826851273645994880755713709777061\
23873802426682713271702930461423810833003872671462`336.15403734370716*I}}


==> anc/Dependency/r-11_points.txt <==
{{P0 -> -13940.99397634903619537255718753813066190010885884030922186790280370\
88140209105744911926984186422656257007896188535929702441348149271388122854155\
27738539308773040362892042528299003799613403271501122802778198625035012142294\
99546303527837071178605474601233006634052548053271940317175670972088314775719\
24886422595463947452490316656747155472541591122247725994354418951421115075320\
2496477168958369602056262076146967901100704596817578872213322414532618568`425\
.69411555475426 - 109.7888860512772994692314392273815150092403708496119793875\
41224061463976753792175776149990709466101828461760567654771850549038428265933\
46456812415429741810363521648725628187933797426378239411353513739528245210411\
99638980787865761191285873472511968576596441247763910147716640998050920985949\
82871194582486129114178879057533931267840905867102108826686253592450436689625\
56791896836653402836346140466150055408378014559212192601468674125490716781515\
023`425.21708598456416*I, P1 -> 29.825744242173231752924504473782049210603175\
24885667860875050914618166663611523696639139677211687447016979043455743569363\
37379336721758153221156372442109945812853876326190009952068346371216551834105\
66760398378727783299778541870615748721342475301549234508819090310358739671704\
38057708087273473492053242765948246763972886453208431855661938906383941752664\
44741660892764696359262179790563808798799689133963011732674960553117574893768\
3739258030253206`425.69411555475426 - 77.981654521582311742806762180544651692\
31333294053577846495055311224608016743341832205319005917461393073715087238492\
09632311990790957269630958293849338600422567798741747097292215651074181878165\
16743167575022691086842734076339851723827854685549220354920002864802287238198\
39618806192145001533280797581766543995590440777329442032545241902494352486842\
86001112496613671651034840525211139159872495400806240648300408987442572733357\
1319767537113199474175`425.6904506146187*I, P2 -> 1.`496.4378237663101, 
  P3 -> 957.22932548385560147868859737174936759866790297289205001365959119769\
76904741216471643149673030155745661065951353355835530514116218656674825647568\
18548845999385113924357229129074224364135762334797779026768079010160469990585\
84881543931191121020196890851363962227025533550036268972810379782282305043976\
28983532841387514441280494041395374189233601134745292064185503952790265319712\
3815608249092729281961294266402581347939748331158978444911404778678741`425.68\
52944927724 + 854.30063440425543365218095863447973765668310091205063523869770\
29126582181066022874864945547929816276532426494340254123980028198828834172414\
72697837715533743276475450621108962426196003486903459034308104733206248287124\
75200448278021183558582297926745101402368094116517073628354210629819847685885\
89284984724634039252591986297760093374113926397169457230813391593597271504076\
8250425663072921183189423166648460594850385387409762725333590922956266760149`\
425.69411555475426*I, P4 -> -0.0115634825311207815134876260586368067580196826\
99371799084303806999948330027023757539894809493464559809888622401175189998375\
47360170960057590574654406108468317786524326509298921942765351747515187444082\
82738576345107688722280358695222968011018757999517701964025370504403539730990\
34135319001882889053903941041944782506534766595163845217144797227079565828783\
68108216776193981999012284622719047942646738801007651333171075023999143556951\
302083963388`425.66817305057396 - 0.03041292124068800117014052480640840065347\
32676581546944814628908075681995691299394694421583977411861205665374189936703\
48918069493219655059214471027005619896535238877080944032183798060835957165687\
08144242655223112519654647201845911696557334893419934709127859658005223977100\
52421362720973167506056657031432034934504447817293653716015392009234982448496\
88399165754391531726507023129814340524837579082594098297669077129079242026063\
67766204144547725`425.69411555475426*I, P5 -> 0, 
  P6 -> -75741.34646884127710489480921224070260028857014894473709801276121353\
56534078241290250515807802978372642514124129742271439363218043186461943747654\
60479827803479038803679984430610322167253405440573399363533659280095392562752\
40706458348884929720485725003988852545988515277527668863514733348316051183610\
18501697407793577222228211103048631440656633383932946863402752628014600581763\
6195363628957633543322046239998187229244957574239660762204075727112592735`425\
.69411555475426 - 745.6096675854990072937060114543145392321475529310373774555\
36474809647994317206963558996149298926255780905618084799288481492175535865950\
15150885429461346147114277236383561145409227894059973156366003987512464513054\
43530826646655842081748099734717530747212841812265655211929320329407374982073\
46450200595868795670778430157705336646872080212868330814569734787041124900900\
43386454053491126779906104147776124766910223933418707849050324847753972348769\
64`425.3139796535269*I, P7 -> 1.646002680975814393341842407775606325003014609\
15681508291745643747888772459806667034915272492337097080495890158244406176616\
37714430335537676064757483574949525411212371075355385546586768058689491934568\
85609602229304865948165357147932950454682978947589717574858287652853846493591\
46739849402042415018134183676890060066174525913816549220899864678239454800237\
31102746023328851708649020890357533929203788013565842093690380128313946274822\
7976438589017677816`425.69411555475426*^6 + 19444.454122106647372398366628396\
85261893751798628591369000533261225161557860684074440266158216880025958671078\
14338722747023639603653275119643809997533373541072643838290630636523144767578\
19342488481326921918915164797303863954999746598508498425493929632344468405661\
54599933909643460277032576781866400684027992631531115436483782108515507780487\
68404832354422946237824770369721519076103379660648033514190954435334028161988\
2891771594142746098494719674453`425.39314616073966*I, 
  P8 -> 2.7023893053836616077681536236379211048277209064093470273902129038875\
56695085763133775153921582448100361734789399781615946471958960406588398227718\
96327995674462034032683699397468197687263740819842660750516098133211259582840\
83216319705880677348700559421175608607780567990364552232253339301527500062839\
91594113967093246331034567432136541379798527786698525713092203569738366244458\
03153944783342089336573384907961031266207040112566568195328533970069`420.0936\
429274364 + 7.192634948309368247944410353419049374759898187850065995480223240\
39903681206193093896007639144159142059516459243677746895777436179348244936793\
49208218631935965379993506199387549415557195322869808601327241335814019843404\
88251407093213618503598009891510163824141723998598029204844301503846189569167\
20631065668376192663875253121948644079133879436463798330394198672402668946158\
888885177688798449181315289282993277624163879587510455757156580646238649`420.\
66916850877647*I, P9 -> 151482.6918900593797487617008967958131266323511364637\
75449837142402737975793759439064188546085726680789945660225285653080813426563\
34500320992321595862494318223795512479621218566842870119655147813061020295732\
33249625665458139981988462964839101336966638884071625231475926291259388367830\
07369309071956035496622962584671708606050790333965456323559287445117258330028\
89887443874706856448516410757753361023166056619389479398807272342258976416088\
513162065701`425.69411555475426 + 1491.22214026785681962800527273463335413078\
19616124119676703606921096384304564891983047082284538403566461485936543972630\
78590819888171111843512207785789916001446547527408945389186035578539437523921\
02597117736731491239395869315164885686652552370992142030871759408197075738044\
44401275770033881404535252586362968460818481394317252706247316950280633785105\
44794912227671269325811617932802876398557568216317794507491884872737781227651\
97987295411748906314`425.3139804732799*I, 
  P10 -> 6189.958011441212219084597918076432009391803106160840423546993494122\
60324874172141041507975864521455738129617150084728423935033650036016568674780\
95550521177133915529901372166485123090379013195736170660298542477110391061510\
43935336860166071890074518319878045967635974657656125853746013196138460524472\
91151226774356674597079768764265631290628523292127251642177342828630482829238\
88844745378239051612609810555727718156691634945739844128614879509348175`424.7\
920993075942 - 11478.34435917724942367703333520937790132815432640905322641079\
66660422282837344132393163808043827203468252379385690876914671570782537793000\
09997424387199215905796090243044731109277402855119377889919655080018687556316\
03855454054864404384568254617727545568566689559876684718059242552727267612270\
81866693475675055086222831331168189327294499467852876014121845864586153192438\
83159670739652625247651076095933171952289074288522109933001545225987881452662\
15`425.1973650835636*I, P11 -> -128.79628413770022550237327861670519496400755\
51452988001612817220563262456559682882231225670202060110499624834011631360347\
29633396190263590473723248710695938675461975503113533049209046925160260822067\
10628301865735968851021089815645665877920111756581045141838206952215629911218\
38515199371824058837982497335211722918687403331573987341460381710158312301793\
34568082211402323114048100221200858569211545720039448408588107837182946336414\
39314740327080814`420.6617018677153 - 88.368619396649729064965049815478869283\
77904668832865386061271471302286640897622347544471501030699318535235668519078\
46682388051698836414155830472598560424843734260302405457707903526789968634996\
95164492563949681488478022357561905496237529041652972695085055198639854639754\
03618037083754157546908633752420864001559231054306696840128300960344358044928\
05768844323870333345932295130704960595734784700501864270233870547159457374799\
3034634865640662822056`420.4543645056464*I, 
  P12 -> -9.44355753766424816030909926178718673525587220790236149655120669622\
13473920837067097900103551200141695233706270641966944816099081527047629385887\
99102332963343682027857462028450774126026815718023681911208294814227689778198\
55886329489585828451589473053731430960185247951931670973676616459450859396079\
02832253407189769597079951900702778798770704240625616290944907814637077932787\
62914810793829253767510957889095138224438108470820389262802668`411.0809631606\
475*^-8 + 2.55710910123256252180443230684954553439256076844044269267825445878\
90152757724664743577784129439738556910040434121784822431278559702603024776597\
76030660526359029051179738279304671855955317462403484028398876826389131069445\
05562080509018111225873450579376225531510467835172664516502453962852425521465\
05078957608839183492649252228221499673187455136438569630036545629059584744625\
62678096042726609019197294006967142636776433339243771603887149`410.2648782361\
409*^-8*I, P13 -> 1397.630148314592608286485351843912970726715396063681244052\
23779258163439092771957788217436723539704463662430858711535306338659371786194\
72196506965236781826645068727542451195380032111823543435167085137526132719453\
16485161942825822563283085242889180500245998078129428017864571183129148585372\
36171141779135285240073600532733435618931811181556306787291301791725434227688\
70783424395303475030036419020656013227484494677537474309518197586290370765556\
8681`420.66019806054703 + 962.98279193929691857680174157678257764253138459545\
47600653087846610035508360581410015352066395353260192195768442730965795162916\
49592851626232490779320026490986146382409255756861017406326273068849920739357\
65181720860428087792915158950716429206520013776254564565880913706431291878965\
86870607891079534358906681953070866129277461974724791383426972810660522631483\
00018775767932192018746033317122568985108339965298452503797559999092761546033\
03667752875`420.45486510107753*I, P14 -> 413338.02155048424600635800650192297\
77568299834672044958133629460586717535516141067764322881716130121277759948584\
34706267473966326437823988926769397859526692756304622608911262665667756141885\
89618640256056662215900535253009026658051482828577959964688655999803768267650\
79134674683600532954744575242224660969700257611814537599059846763694756921784\
61890962912884815834402789139258259495628290713935097160082487277595356920571\
96383172675614011032238133444`424.83668905061273 - 
    150671.477007089382553431336802254034955120017056142077593792991247457115\
58180875261934162109603695141759863838883341067220281254402610093671291054990\
85240926042560762479957708504015262428913051981052778606460079805719070703928\
50827086085878722523117871190906184255331675737577061717214141518344577229284\
12986253033674194162365189074123925854188337107624089885761123958494018673815\
742172612208326753031847556223792096483989738606244714101102127535062`424.322\
12382010437*I, P15 -> 4.06975505963177669439541036977552912469948972126894810\
65218833061540199266538982641350069069763392594196484538722774807243169604635\
43213721485224341237188180332650431232663487788285989077979101959780176185824\
42872731592164867187847355949541197944028840861023356325940248350345456151103\
71714873430406808215104684453239255900212148804917285475250206828441341877291\
84180699392829842066897280789260769473642914706948415571692239624978028855035\
18852`420.9306383087762 + 2.5749107558646274794874094948722608998286683156546\
36370739897827007083809838177487257227220553392114790414848842834963238274915\
47656496613377321296271105462034228192593675923227213202427551585174368939148\
54155205291029301378428288132831003382155568926658835332608913725177206112228\
89247907390747814375232423232620918730185202686603578938045361918545079204892\
04756695387390940939958767187286847592517654432771430645972166889167341790487\
88735886`420.72908270097673*I, 
  P16 -> -57158.2720289023871240181775303210217021874400667222672788650331727\
71255516425064561129849699620038936420811308226237925379432750893435602380690\
21074557645387086251339678131625394738447438546419232641020496166967824605168\
99905046763846516562798613698741078884130881032400310806157163065408835288291\
44543941255458774386774859673337356098681874666547312294460731656523300734702\
18927598908290109267154516493466000273305716049119263132105190902961737538`42\
4.86308287682135 + 35225.2117561554181544067427228389925212181550732970473778\
08571552484620433899249329777721851996855995796303067414157918952691154626160\
21297132035562792717522822838526886602906400984487781713386294512109991068252\
33704081843027103472024768589536276745988075701833152847293194286473480026329\
56462354875567671799279092979639865093824789175201520774659242439132677915846\
57933761438821843266038197284360291061154296282866197920602849447983730179766\
237594`424.6688442695761*I, P17 -> 614495.03610371206876290069366890068585052\
68840824097037368514097158300239881666617086676262473032260145234835964564180\
19569973127894424357328900038429630010867392194028468392756669354285674563504\
72774031624792513745008072640460018680640708433903603765159557331321056500875\
25469040198964452158922526314101411568617600701204521316069718122648034842857\
35951257646069005638860852379442933878465575295245602016430564373536136562580\
21848692743108297151433`424.9809611254478 + 240590.64729567317562314950962958\
35201159656579223949795726357941623552688061634055583883752873882977649838268\
91212033362832545586822376352607643837189942671018981223334783678334357622327\
98513889579835055069971310045164397518933507768780457797374768019057664682009\
66917460981044610492680251457285893342550569401519668955635621001575174354208\
29688032267870572207159883461514461236301099216278739829388821452690801114011\
83325300329617866805397324143324`424.56749772419687*I, 
  P18 -> -2.71249640728616710151637089287066999898897796515200867770701275163\
41543642844715168836268563157355064200513046552911092781192869272239696803826\
60755353937054188356749777102506331460117126814947090500557360368003778495584\
01865198731858061456212389299977218053255988637863849070678737388955191246412\
37192168344161614312394659386523964208443893972975974764761303962749268596620\
319726017564347345152738849716531655099908550873225643922103306270482`420.754\
47960315114 - 2.0588590805612661440194383500311496220385129206735455633727264\
41596045753464337764272045438510167500137823139561558029794583015409694337571\
77301911450528625679980887800458359073524578131849472764408628088953542783722\
41805258027338412059299259245345248274796246502207855428282922141081234341696\
84658818549497503786030690317129858946454844560234565783633743476539113453680\
76200619672403606843158758159744674892667887618413212816412858296445394451`42\
0.63198047011673*I, P19 -> 281.8179425068286042874956757996806323573589169996\
71056711740939475829068285099447079923823070509681452980685204587629895241416\
04171869894766047917291432022310302810672289177428987353297455215157970598468\
02026868889620014004614789669702093887735629137782224171547404721037444517761\
46407809205695615157591158580162890652444797390609019461163857726756916879590\
30899845340909099871122827780733810029545184230460901231106890753650697972272\
660523663233`422.94214454579543 - 28627.5362181063624507114608075001088358962\
26965907347865724799465560741455021102548953108851110608406201498707456663312\
08347977997620913622464933143550492289951487586273746998899859016245275584239\
04569003405916081218609262670669944682532016577149330566227178105538463504815\
43928682298492308271346433008649430034549148356140232880503352255085397374983\
15978808757747693543897135792897105775464021450424861581739964976052024453428\
023468803561743821883`424.8667386633517*I}, 
 {P0 -> -16.68690765655377572560933563864688289068828466724370286112918806720\
16469904739177383802205711004068812997272062291423706060679020447089640447208\
54773252437468991911683409324099136743089692579321407533552388463999878048884\
54243846978731431272176551754350458888747034969251861262168604034974809664915\
30047541515115419669192624498347040886134743335430845877033837684044823047203\
3399889915709858223148553934827073561510208583138846901056206631979758`432.25\
496477823856 - 48.76242741968553895829418172219336620764438077312016660222081\
50025586695788989515062965044224669508122940050832134473657196236678787161939\
51049825806190874365385666562055476564043565394119848818083410343983539278835\
85668332765776219625043446070574090267775500031250517239512955126943194968700\
93289330921726961030725819758239362243371377345449004142362386503821119161214\
603869595450876515495594010737775133755269244565761304696143121966114141977`4\
32.4940340518154*I, P1 -> -3.144409258357150916660749430219082092202945174647\
36331221802935443298539233489969899485578140804438452762412844934258338281451\
67844178030156745410266813602307527500951169756747740279282334542348007958606\
35387249554647388936756586010409009476496116595147883737072512668519125851668\
99432805591821495545260114144635363265303371379875718995555640953603226702981\
21404755942812665012047099947496162530978228118818202924855682493785057391551\
6157614906`432.22570347871266 + 7.9372162224026194926842146397855156421524669\
55712704874039395622394263307181717011207427059036486746034244472105238967668\
90664690908278710067718691079283106583498361138238212612341559419180719833390\
53504999560258497486692476009762349797112531982338759224843104725620047645802\
92278642303576366896494476385632937687879278683534186182657136376748889566462\
73814533672574207918520018708718150192998914511187709706176536646535708348552\
165349188239792`432.4940340518155*I, P2 -> 1.`496.4378237663101, 
  P3 -> 0.0074309130433169037373240962319519119182662816259819787983712685265\
42144941166924689107915985990103614860714970924936273211702225700382199616948\
28374104886173235155659318045477022848738695059130924121296756298974810238502\
20842091188503602854783879063953595021693006127745854403173496002691850596280\
92156826544650295810201830461841980252567475233336449557536839256074262911289\
37569820244718489437851773621144408410633683247455172139960503033263551647202\
2237627908`432.32039165342076 + 0.0179235683852973911430768268284700857396640\
02363976595842580591119805823057618176551462025680017378627744761515964749259\
24857551341451572895976799880510493071141134023355118671594509200301006895418\
00168555651440542485911513808441805590644601600265651701404620094850946679367\
71673009425862710368374725686097057458921546879589232852352326897372611682018\
25657013891396181966417823980033283168286057772477465263227697328471490121619\
4186045006400150415197141228566556`432.4940340518154*I, 
  P4 -> -48.03263815727402755384917920930018199052830660190941117303709889002\
34313381383326666805574499665565256337619787371626676472371622309211105091687\
63953274052315068992421680048414066808703305300955809246721020677417890927376\
25812072071301751970364857269918044363416763546288226745464522870632453559045\
65429859043232112027279705708908206850910268480311751231576226562343980303961\
6389213541778690770501197544163554205897433825375924862003728539161036`432.23\
65162910248 - 147.96434163935724154332820637090712520899381882257687893936867\
22719375226913439228648041276133925824140534642714794280704840467893962685093\
17331069808574812580118786660306139061312121756017241531359720764656491904485\
44141845161853468043448597761110000925520350587261469784927788936092303255811\
63741240934935472818759995357723700404597296394698873796879782285480154297958\
049039220444120222993195725534446527133722430549398616574078695180603290485`4\
32.4940340518154*I, P5 -> 0, 
  P6 -> -0.030622004833227186778239031980458843682372711696814041561980272896\
14500260526858362617592775853218319196838554045077154536057457329039865643321\
33874688751106659829838458996803632030139862785940877752745054295948160815778\
96984799077490495255214729647331530658311835617485231737967333134768479342459\
24310013209198218938196969359180264777117237931145091502833534828133076155771\
67112345458914023513465153663352984703544069484936915716197827643692481211019\
59313570932`432.4574790410206 + 0.0278799206036325517924128513495080277551734\
65373644902816227470900205385712382296354793037378802345766381179262979492002\
22541422716899633904836574387846463187991541393455665194700393507679695643474\
73166881782663885110933811232544803468324688999129432524544091383844206427673\
79775964810095779993595371150581656569742459705899229889563934129275028814383\
19251656834822684270207193057443042974981938360368745617323162586246634569778\
8636570572056950866344066017552319`432.4940340518154*I, 
  P7 -> 96.065033614276988740431688086600980104599441526853504070860473033553\
98004359645118670217080325774965096413058589733758119642936890180344849524257\
72114834517580116943712929615918196323446963405856021808642272024182675001564\
33427389931118667545101406714626746563581264857989125977051697793548896368933\
71491060807895144376651712770765648924269021194350986753180544672015431256985\
561775389023882381426621319485170590951245561837717189279839575270386`432.236\
51553292643 + 295.92857390575734988238193563188688076928608421567805515744125\
91090730546560107565143752481540969610957013286750276326630685043318265377253\
47863943887426706886580092062528418822622862673883745411718721725585823734129\
85858813824789742641447004510449307332788742496318431855069342311762372143783\
46645712951573294722239233361944118670106035839184733244849840703459616320859\
0790993041168009860238097864753632524899139596314332133127434319959553416726`\
432.4940340518155*I, P8 -> 551.5886958185249045121938619839491362936445934674\
35080323846465040340211899597277763349160956283645591644727527743061710083725\
82987129061590841188850474213021268353115336388681961760754253789994571478335\
96332968466835806612746496265834858790893275704574714050924510418565259857355\
54019356311790817934109701391439782410897042637474695735669512574647089604569\
88685334935188404522842271599634292159439205085963725773727781834864789808152\
725368686791`432.0663562231838 + 1795.419041986507071800130289834966114796699\
65156446563285795763749226048917142318553681405719480535625909197251306699721\
69861584859165196361280662557040157719445903105785957700728807025781863128891\
89437933137283127339143766680839086837284351278719882216769643856550330053019\
09925211158066143802489346735454631038651339783830747641195192469437864393544\
39216158566255837252968683761558875289354448854194161244801071617675834697468\
7909908434449806488`432.49377156987117*I, 
  P9 -> -0.122487832201443307644014275701775816537344292667480773049261862567\
89274130787625665783018454314416057560044101068212827144556865472409519455801\
68225727824157310288588126132122615975134039709378476082544305405010807802648\
98830920124033883628495771764039561467940543060530871888867874532482494685437\
72375867639628656956164571914838442679723514508575049356175790233109392978397\
17177764565260067946611098676989203221968975116795590870975020075131298228538\
15033391281`432.4574792166108 + 0.1115193987113884757457639168699193438155794\
26569172809041716876043954802487825354513943761200136694903735720840427318238\
76064660517177894307776450886461981107660054696136924993181276867697654360133\
91639105886481021350646182846730914323046432737134508499500312773314131818816\
78674937126220584150125371264475635304808114334455203058083594176157682709921\
50173478679804800161015461053100118238521935885250578142924103370614644529083\
4604007871526033760665982014077775`432.4940340518154*I, 
  P10 -> 47.61724709603995768696820325039031987859220863768552145225711986192\
90564735623347428446521282873587287062494261706489538773020532724136946647194\
56048721451606558761082903386718299001299221533982580518081717904021903619191\
14949813719032266188650859108603434682271326954499617153721593283605193877929\
14618635507650826506846093157344383337707668824322199312771622832342689496622\
2634184437321111695826510373596287685572447423236487836060212188508649`431.96\
22762138048 + 7.5368758655642657310398075465842965545875903408734823467124509\
48545081741090476928408043352166165672655592170584664432514086404127234904124\
04570302685498203086089891931510989017330671523188690990535678323336334244972\
72361299270128784563922516011057647001319576774214779578092184472729785078968\
09868667909985427144199077311504907299886436886543661415918526064890705616029\
00770171177376200049540845129237177046709127648176161366850697020488470029`43\
1.14506161336135*I, P11 -> -2.81455206185652550131007287657421206671727285109\
91810001723489487224820235067864752339616164205419809858205853717705036098387\
30736473219771893840166870337537431548261047655322502628511716928401101851184\
32355863420709614625429913879074657564244850760598651950880421380935501379245\
72020340804714263814052875773409864989212253641727781957461033692573342944613\
65452509231904608609086627605117759931210737151804177994388121848788671953926\
02034706579`431.0476861094691 + 10.937558357338731848858732780301057634215640\
80671511467240361667892767574460379555393240291445724503336870646390957748652\
89401335160678930967778389700647667511971754139841001777371686584154225969983\
51022943445042291999996374420802296948935716519292939733027672753521069068352\
28511446101521018273136183104649463765714404844190454750440886472778854001497\
02153236859496672321084460921524820769231299898386216820981284809570698046674\
8570392111990514`431.6159672353961*I, 
  P12 -> 0.437498449294555668207162183863892719939063892952190026109622101401\
06680614777903111306904463337914868592891344514949773485681672288700294834304\
69173377949284134701946887756812140549327817251496250747379861055075816141370\
45250373368402757480826651880583816214453081787900636099015873875350034301575\
19262160312275201289959355537147915180478314459039452962425583963471264821079\
345507922229207922733328786024381268482897068127489561277065284168159`430.818\
064877262 - 1.818954423288307976496421905006312255981285036181559657454320299\
92462736488421930444257766861036647618416672219946588382274076719410019761471\
04346224748606501515106598143410131396695235591994657098767678377255364361316\
07914973259036113932622893960225509078965331546097891253560367448226324962312\
37643104296854421151656521202767153570107014965809172556590893497660770925383\
715243175174117121943345024793922458574601599548850227206074335118622531`431.\
4150406408609*I, P13 -> 0.012716866438188174388735587460917237447450392582244\
26806858496248651028546175632792560203820603716733634187806362495701109483678\
03933248246511328670583868706502779253651747054111310005537519004749484192522\
01851462089907859720762874991252298496148881198071807468913602557763028595879\
85066193940184486217752476078418629324306696141430759796113563725208518035760\
71630317461737559079723486767283087876057322129151496316032704846458642198269\
1605433`425.81786689386286 + 0.0222959329642845537179529334169816455403065503\
35557595280512927823656358200363875850997075021905594279774949078555639936045\
65939948588978021467862973610366425834866144327943171708511417443264026978382\
92623959881989643924315665211660994376022422521854901641210992103586081125796\
54233050417155146450803401587175279860569957632347284109433903992020608094009\
37463584065607923234443914320992708428293005327722055234560515292253248550804\
876322284013`426.1188954205746*I, 
  P14 -> -105.930828100133619578081805162290595129798428127669124878717915752\
23369240001056975790751630777778618746962084500476486564439746210990001550949\
00103696344548619326002483656741452642971505873125469380869712800915031476785\
95810751003009411133308582094612111164005441452063791854504680596135291990630\
96456895732313944752888257765377635540714479272312506643062604290664497288409\
223826739257541825174383124828947307168539909788972930431037017046328316`431.\
4322455311797 - 88.2796705221744476559229708875907874297315452210111904069412\
72463150664621621922806449618223493299115083833942410076288441170439693708408\
46498213900359427167769855735480650118258610581393613307842126253022536596452\
24891060129849995004102673370743141248089200101086381002787703974131167265215\
97339900909653267762540521212366396603230188550854512103955643229352507496178\
89735744011306992093263429197480077460949159069969727611006473827038536303448`\
431.34351881593545*I, P15 -> 307.54673646820089918738913786351410530591921091\
92796195692142996922437714320306433596048812885329656791647539239546220508705\
65807891653160926025756666915748658938678558915343995476771248395963773421875\
64895714829920532821556397870357413827257753127707401311076740151917649744245\
88162626161554470610712971311564604598020170054141386933941359436345528417475\
62162269549756295339576995331033535272417497771747531694924217781348825852727\
50589598043928`431.16667934301796 + 396.7369683017694484777368774619961587303\
08761616505691628559424965655372867577256604889798898710270463765536991270334\
40058872266374207589708507773577044833690854197903445179007705726624950952670\
58923400377249001686341011765931878043210590083233433901684026297650175771420\
98944416571992521212009732081471348932582628876404623610645049669017744675898\
80904362644121846000332983156518930585337955881294948270279544817052936961082\
328067933964037074287`431.3220670452688*I, 
  P16 -> -0.01934126542546364040424285473276890797103934439378000494969393160\
84042532177692129440747195538363002833809039033181408170383217482856567312560\
31102034123436337080151402662709458967076803652056665539343557851714611502115\
58815785347138134025286162370969125780541873041909468354945657274639096422911\
75406807000563354156970936964048877873951611916914048774954122871200885666582\
9406842410573280062196676469225112428213533535198059547688374337835664`430.94\
120271862886 + 0.086405263438525291312128885156960437638924420782160041280845\
30254781441117583982057483207118524125517758523797962526949314050417749091172\
31765741499267263729183468283319546744661091350727634298103896980228057061448\
26784192371618042625385590720917024079745850528748404897460121253335808664527\
34591753481778381763546594865635421467887995995838382825954720798982069199057\
849309161550041112910823116726941921624950689639857851149444313926521504245`4\
31.5847890241043*I, P17 -> 55.92519790288849676394366686033659695283528293946\
24921950375002958998042949199455889118143598744301051502264346029390569404146\
03488313808473403927444584489083847165232934297279687391813138797343631098551\
20461268837639047267854544692931145783586639808993502032972372094658289119634\
74150655090481797238772092874124459636962278036152566167269206619800222502682\
46985747807929228412738701233248096350849055569664251421428770878230218835315\
04742581318`431.52183293088274 - 18.15456417425757327723928581196214765511702\
68689437634218503889076145798373644696055624558282005835822154701063826934593\
30315452937544992804653450560272151548139254569278604203322996953253198820815\
32839168231549921033401012269848486404018826828717994573045599615792811864735\
93871685464426501369361496552802141426371551257627714898519845984893633744930\
98984398060921335217711052768248161934924504886659535555992861556255579409288\
89158126697258774`431.06361995376244*I, 
  P18 -> -47.6331571903305781316429115669524522722506037498974152027404165016\
50010824233891751271798414479827281269506095923706779296186198065143529535502\
59492230407728843297278793696491572121490429348637027600140041199121029571040\
97782937718140185500614836623148960782485717935878612975269943255228228930764\
10915352655398211727231840380841376447889731825288219170402085976481785185236\
53886409250595375434476539288534425907897877178088166020621109427472596`430.4\
711569867488 + 751.4643136989610157052713104284005498185371510490927059999896\
53014388610617410659062412470695306450320573417192437856369977466965863093779\
12050501211349367714362303852978730889566974078932940250816719494415699596032\
52165016668856311968448687050109820735438918408818079036939567730561689208586\
98037061474189328300839149318308810201601157658947806515846403418605880333489\
52349508648176717770158860412620738946017493136165923391226782156244036156152`\
431.67135014257116*I, P19 -> -0.000743063229117802507734094462010303227812303\
20237135029299809901525256530421485603433411915894711064317559768963700398736\
07884345013281190046340551337392287402591456825030814555959381671384979327446\
70643580758284885514381119462919495987383902536635232993632691775523285176626\
75446358543841905101100758376256348004483667840050099859655023411697279927991\
83659560005012633907164631176874182403047498595458095471769992546073187721393\
4437672577318`429.73521120703504 - 0.0469514990111155136851309302431464273843\
47726695725763413449113256807991527894200941128177226494718628982337451068070\
35209856758501236731348490204119468821458415979879001494880223709293303811159\
86154700659823972765114667540605828649180722878300780495995753870187842160482\
39498410248749388568850904827712949451775677069992479149294820207934410552784\
75956432244012157371482880189451844877046707086391836606051096541412610658928\
847295580833398617`431.5574344581383*I}, 
 {P0 -> 2.4605314280661145147576115623733229234472932990300045127831806060529\
10066818742397578928860217567809405237038940234721561544672606152597500172140\
06615677060226044908729746181857191593870878040791402081651540508547460681898\
86085393555379172671475342375758885949617057304221621815020474409939629567847\
92934222222182517788378356439347677044511650430357754802911337623907233341524\
50515327580902613898590970708682440827757210371686837326957292642875287294404\
9919543949`434.7146407227249 - 3.93385679927141792035790601582866766866257778\
64064546773248637409579143262126303088636870335080754225995848579809302743938\
15318094460194288538397797170811040498304207009579445376104612134272108038646\
92747324311470552451365486094126644196592421678766392146927245356191639750753\
09527508693781015960202459422178650615106273184935181839451959981177567614120\
72585068764771378402858806511126807123686835905005912059882945616732473150295\
787055175959203551573260180841013`434.7613948013693*I, 
  P1 -> 1.5759174404513311123500114746242276862667602181210140335889366599262\
14784840709204822411991420093025247748119867708572230874810569662939483208026\
05385290008047728836171953898717573073402063050849553547638665420464958104655\
17829967998129433025936163345620585632817055277435736424417341303566533287923\
68932743858179134108762997145907206384929848748965748499175064260590209556396\
94784697898733501548858501482327428610887958449931206299727717836104483522604\
3890893457`434.75979825363237 - 0.1960235952606488416708418341013797739995466\
88173637437806550104518394273077543322213170831353607091063346548843858754735\
72540744344433514783770239435590564842728376720861338930183941749741676609716\
29301855516986512800018900809687292735432128850139397957605739827600421349214\
30035011347411053657084827060842090407423779910236670437562616891436416069536\
50696343445366355202458471609800415914313517987308926784329506474486451343094\
7872437775997807408583555637789793`434.76139480136925*I, 
  P2 -> 1.`496.4378237663101, P3 -> 2.073968005932680370722446858387069944316\
20231941169028217064770970768011061042402348936077125606901211064293667488258\
48181082993636761973477876677011896410685700720782512123850660861193360294220\
69971095744713463934193508140372762057592933303783699516324977872961960523643\
71440181446466283819623321805792304666782889923349359999485508540387850263315\
17796356548948696341892026102331598145267413170887471710511574062774342828947\
47264485553972243114947167257370895177`434.72624561039737 - 
    2.49939235004091143145069974516648445494731612844913273055964316046740242\
91387371531462145868000857872111695926776488957313597162589093598747668680236\
11276218545173639163041285415231173090043071641833499233293585385650226529605\
85644507000281492895240149212095818253485769702453143627581292189538521038600\
21594716834656844607897807653569167679311113073744666634095563610055724526420\
28634321423095697566198270609772683825085234511997473291000048679771684990231\
499577`434.7613948013693*I, P4 -> 0.20117353397226318259317818697793125800632\
43684204073285301509276310216684939457383968625847543030355303579822107778712\
77198374818426566849139471105567307288685506272926570153138167091949020171341\
17798134221214781548736162245534164146223155336869116548820762019318295548462\
75566549631845455789965256762451757367536108576395189043604851243309897418969\
83478379979854360285740139871358980332472797512909622033326679223123361578253\
477033712113748836557038894216400483`434.7613948013693 + 
    0.17291716525777006973247065594578380064693519952601890798270744471306942\
19232131479669484727417562932312043113141964526055051552209013641045307854913\
75231587024042141527609495346001043426636075018539960233363907498793300772356\
00176570826348993101451934110779838519053598685329547754093478134665469417594\
23958122441945403359610291811145102537241855701388442380962475975188318403962\
01338732148434962312677828717823509342915964076250656069861407085933910884414\
789444`434.7274937514633*I, P5 -> 0, 
  P6 -> -3.185688533154177932109767697842097766119316703538926330246393178278\
80357071221494815317283580790013194792953693807846480323315737567075625253551\
82032081579437040455128240326603899030805906253902847118288617872202440484298\
32386969318130899545966219468957316007424380473137008510169652394637351165762\
35125200443158662573776737950257525859893682492231864648212046404811043698435\
02075108949250312252180920244435619024412837789677098853046381646817295191004\
31867942929`434.74339366256845 + 2.046343941515884753811082228036479595923894\
90434271964060809664501866989892190968603956161293778989817494047352944104526\
57646562127206103765507609791680073226857707796804235955933954363915009193972\
99297392053582671357024753992730665233944976036657099199237521334769567268993\
81920978899481109507635703684821790473842731911136201231558970271314379250625\
50300994962400387320854824837140393907138026862811570827351145369591244780376\
40867207337238601377439653710096485`434.7613948013693*I, 
  P7 -> -10.41223999934696537532274743285196131530980671044770264859096627333\
83529505584706115245976883861347649323989157132441465820543668162067031587487\
41979127179011631064900575372307807801732773084100167224772343949556813863903\
57503769410996866824356144035244283386073657685741946456658157812346479737840\
93992393379239688497245821322061549878173835187950230153210440042185267396222\
66832844581569871606476345827044812771720445080752561556266524074866141463800\
036148657382`434.7613948013693 + 0.389981490186215615742791416447685734257902\
99077277459076449087445665076229621387162171285204435202759290343275876297600\
87372019085924935969121375333506704534141006465644063333857136471101881314129\
72425244101777172097759739275795378272896313790877560433532170982516694622772\
46588868826390793338681171395823321407029122460535800529119297382876860111299\
73891969075372699746874413061308107546054238667700521441112533877524221901663\
701950497436680949611050047283358`434.4609736125429*I, 
  P8 -> 0.1218748454994855751748490963443187608041452504915415369084853815467\
86467852789967040303138162387597054303285051477838362441960194454695562266423\
87559911004773561967022057837014527607630109551865731441886166198075888131310\
11542306788233001245439330055009166419315329206362688528129208083555813015235\
04431270037447700406604727036483669224047889382466855249301543133435923372773\
18736345391136135042723492835817182682622377630990244515118975249240744700440\
4811530322`432.3137588296523 - 0.97175070820544427492690163983600981355616767\
25526413864663004086246234668535535113073283032637879143392359990852410229589\
10301917194732320720627620368610801119984950838024009600565245684677102560019\
08853677986234124533435558583594394367849730157486645184931152795300882125875\
88980142318751469716408994013295336516308758309876508281872485303097417752365\
27509404964664786783998952972371415398677381268047234242358735083938790330948\
171588862385778158350564554404783`433.32018702217886*I, 
  P9 -> 6.4480203088747095388398512533998809489370234611844401843128934848381\
95321370379685670063607070988314222407662029516980363491328193074905034923918\
66190217722211107787911041102676403346736962989815393517155062536136293317807\
44741240208235856251810813426581016343145799578298731172486831201908485917711\
46028591644017972632776783395471093710146100093156075005171522805617586693604\
22757124628583754490290608526527549651837339747695799870737438389546770447819\
0126507223`434.74436333542667 - 3.9409732407324109035592943820543772192852944\
91419810737379768293168703151613181619733106149017676926856370811259671096340\
59001555833591517294610050613404992135675596425677180123456848154098024416252\
43698007100122283372849238178221713022406550552498685442004374904064135673405\
30569920339508165782595295864197371276201280646717961802685935090580738141818\
65891835039748579165530958164056810347668670586499108293891589157816091921736\
3361575489244160965919892904318103`434.7613948013693*I, 
  P10 -> 2.595952071370350270867819246382669645860005592209241097172520310286\
34177405672389443709719343875245824048984713952692844458204224143062468157569\
43104034749047534758148298864097108551628427774083802113490657098258618439112\
01795794851401325784069297409358141518672820020059729725984684282540201513513\
20547584685547924864345294713052444716070101788401365558317855726508260050118\
7283308582087935652823455187301731448268496142090986051263833544039`433.64066\
066868185 + 3.761891277707978167497857255474978665353038595797545493074975009\
65664749179048599516941692486990080105605923252629394190454509408334139287211\
37691715275729814750649026540624479064710505748829563960581417646252323663715\
96774157605924361849046834407015883538861475808140714657441961841652758659093\
51524858286284900792260127001592588672351637672175945676468597719487605781648\
40188286756231212448395998734293406156206597705304416645156494077844937450075\
32078746548613`433.99789703849603*I, 
  P11 -> 0.133104160312733050537426589098794599703941755344863089540872174254\
63540569819671515437114617653942785845585873366936209006529282859066712784977\
70385087035121832993952858938444238455334434029508031289170353266875010164554\
16734391467632340234214283837046207140536526204093532865350914610451131540376\
33888876638738803709127594473243394032432404569698215661461215615452379068227\
136932936446790269491761783903281805270043997120219925012939284660467`431.782\
8629900362 - 2.75687851848202608972546872764276769975416849430122723002820460\
93640734177251319554781526552055649169206629603862878979335399071213418948914\
75628880711534774151563936756830763625261624491450305020798268905279496163649\
25191834315931638562375683905661104380311604727620113824539359719643283954392\
77026616598852053305519116454764806215525988847146540374118748715287342729911\
8538989422032432556502471732908151478917515498575870949576248294475862861`433\
.0959785048409*I, P12 -> -0.0901256280659703129205001425109657111454628688481\
45669975651313327860240790586947616528043639425228657829609302197535547660137\
72696070256436342730806882364865690621032550293060554363096158084695071240837\
62840526547363376636376909991110111985484497757762895807247649241513293158563\
10898423966161357063297800446301714369944581184300496931172780178040222529867\
41978888428464614724877632121212698498627661168373666128169653041645498479866\
617116967`431.70262597552244 + 0.07439689491454786467374365920156593978423325\
10500991782942675021366022091401461543557675971329047658097871536871655380702\
42081418427253446578450294232277165815919741201543808998365562883427354711173\
70855062975002964599472603375676494164921506995656355077241650812995519556625\
38850642254277181794043601310299128667306736231281321488812092023446509074705\
61877521241060907366341311731863463831743574971508651482221810968876065985712\
44024684573082`431.5973120666558*I, P13 -> 2.70367357797773769442112488298743\
13419040895004323335444399825475300795661852313395342775405721766978962307157\
80033575412361180744564632215505607496279713840934983444617783413171500807476\
92551696878860210388954411371157394446828168244341402865830173891181920556736\
76769134080599100205039577754262923598879113029106918517942917543427931324006\
14719892856361884589430006496233136338935647458688840702035277647971363944169\
8687397411993996810680329`433.05254958907625 - 3.7243035997436622048014778098\
34234975125835108943195532602414125276634555476129084913606265570577952796029\
43947995251837588250620160384268783825701792068839741722250276659169464023336\
73122122848950383654993582244443091198569050452784323795139669568585197692006\
63097513160636454958345304146764747312606851434657667082797800548125181046566\
43651845233779702159023315297703497247265278848383222987975951615597651473721\
680026023372026387392259754883`433.17916347125754*I, 
  P14 -> -2.86997439399343771140618069448553831089444171787151747632970359523\
72372027591657091606530757466031735693101820532846349806374199068273663648411\
30937837548929767384354136732547651776117102823469332159962475221308792186857\
32704878678777722105091840155871033441247582062628423507969892207526256013274\
41088501068219746196628023221773021368337154537861420790518882482176292859076\
9888555384862929836401143278213462856054979101686850270758086055883816`433.50\
234197781197 + 0.897619892057547635815910629476737536239263866411541461109501\
42685555714762515861976831086350365219545325798659151090240810463336006324440\
13940733340413768073171297463298635091984323208979987346293625743394736060010\
54470583225762345930218881668290958726190975574843781040243189021237538378775\
00806561754544511555646305186937729605465659105263672784294413076162955012866\
835975024968135471120873594086590979901883062736349003232462634580500735491`4\
32.9941707781948*I, P15 -> -0.28993201697206806032480083775238055180083519447\
54767941578847681847111531139149401636007584197839816270754935281721341108560\
79464384457877317576591662855973991084676680136375777205166499270818559649353\
42748183738506199774069119197796310929959913282682088612336402333112245282170\
17774566950007698397445295305062834283460865549722016614043963000869739256526\
94336065579956636960927220539308717617272264394310110343760997027797319932758\
891701360759657681244856190916`432.9783248490066 - 
    0.60160730516786266437163063765711579324914859178463377354945035993125873\
26325906176454265749562049069338668839721797791397680334803309886129044809629\
27555207218029394672219623996045175075701940738973249984652757529633096923442\
74908192804464663029239240907404648430733783276739012636848379310219331176848\
58230707194852009253043111281195125821968191976910829619066465723593619180895\
02309779992374210489081890483655712674710974467328579115647966455438464588311\
351788`433.2961484904822*I, 
  P16 -> -1.44604129874457989965044118040779933560854000089774305324514359142\
41028837549603391585909992999053946319401743202576055922776576476277621881134\
12322425699263531827860905512753752209898258679384368849940901311957028562571\
09369726850937217952048141577986791544436242792914297400207992413368424587260\
15763656102354950579913190441373882471029272958444921389422895114377221367598\
47051036587630056294413331060247889427780956305760378505152113662121711919387\
809370504088`433.4856266755377 + 2.682177488629607043255460973075661939508841\
13566630462445947269839093753219997161675191644442758651274494009533725718203\
39210426278218500667719839956380236803439506589799804389298744009917420241331\
61682171699982376158442311095024985932296658347761807712262822985681233637295\
75589277694953073874943275770879714531578010127669849855695608704235839107895\
51069805593094587853466472974010433959096879894851228060121997555524096067974\
2505128521464565`433.75215270229484*I, 
  P17 -> -4.21511559667581451772276662953696586071033733652093103333957048513\
54389278147826170799728667317734805674894309724699839915393504212810998692035\
84384575450654949394539014104988679346828469011919854605803374868667803671092\
96186289883068913512221342702408004873381901794703234998292365749441665523914\
45807774766745911560802626911636193392082914223640397488693043017577814164508\
8608295403802616929218715329013267046081057034908186108233760656553418`433.84\
06466535954 - 1.4114306103093860386362437655919777070188991473136594667651057\
15016118954000882810724553914740975794841824714350259211120782110206699011564\
25953989693028793663514911851630670137898807612742349571655247102182119727792\
78686166756946763562707072445492949239606124812125163851736413261303683128101\
49069554805129239668413099276923323685328665430528502962476872729115310549285\
95114127680146342909004305970699919896149824301255349687010207796429969522`43\
3.36552150642495*I, P18 -> 0.198210556821552866626366378884257242938040127887\
82225872550862843035842017675711255839662291725760335204639595626241034029202\
44283782848224051670638042839152721715110000185690897546411329826598737678535\
08360248577482481024202957167177916103484154176967810757246570830969541875690\
03200805051599347792754538829340937234786953433185016338433464115687844031550\
21846285087035438418759786564717875825868721537018040953997265688463784664133\
10305975366679814935161939458`432.8896628301072 + 0.4658164770785428390880479\
06565472479342838780247811545435603802660738865045933525633396400951466737101\
93435640672112350699014284189522213345636944405205695705800157679198382518750\
21458672068997584012070032244151761175706556949925358769270049438999176731787\
60176400280924058919213227460820315668598129149661510931738983779905536337746\
12104777257782564892037484328186565221516913920939903029665264449494808233248\
1413036995187065692749198302433872402691060011178888`433.25880938692006*I, 
  P19 -> -0.56192052051307289149497957815219561049951874585047383882023235123\
87518276017946204787048961940489171508750662479927290973029979976094258972609\
37458572399400142239786570010104583109854173261569552280488783694916553205490\
24894094592065241309484572344466464269985372571086796809999406889501002054674\
26050383104791445494674779706796155619780493142169185430794458354297650140899\
91290377896021773634893464628043576796652434136965521599627152782791199365715\
243594094345`433.2941739906812 - 1.347022674677134163362403130673005499644350\
14857093694267221933766373592479315269205040648939004385418258841088457298431\
63676775940648859097224930184640596629501747426051001724414122602693349415220\
12932807711728531274857279248245680784504120803294658527448649520996408118256\
69817149406450152047918445674314799370911315100321853730051935277437616251241\
86911500957292463228154484269766877134569423220128360957126990904261280477069\
46408203109763320496286309009177571`433.6763966701058*I}, 
 {P0 -> -2.398691009079346467844131322134412869465271791589522811287621141759\
49273405380812186997727791002253728905743483996329961676779878280211185381796\
45670342778140247616633358154882876934753410738330574358506732375345766684153\
37473336529129567782482040805571657055658759916111614301731374003637015710461\
64996858044893066204609684511002926061133396456253132033373026882945312378828\
855530771506251364863354027783708505990609510247096503849141441757440189201`4\
20.98830390475575*^6 - 4328.4826577666572063060407705120369291702692173726747\
05866812901230627743100192787767364285074916130996591613813516397158987407957\
48537581203666852681739019898138519992421020635713433727188007014291488733384\
51992472705654220169748752797408245608838352041742752586004846518109488006943\
01472619434555278564556576095962267497571476718653924954804749184201459050778\
37308831839333029383247280401927632607756838076810808579417306583682834318105\
43936292`420.51118736499546*I, P1 -> 388.117147219462037244726073684855326922\
65297436333416082826196139520507383171837137208984333494859224515962578226926\
69621099369781310070025909519317320865947750545260318822748966670303711227099\
36886844907503356743098407000401239793295547814830158084760124333615127279188\
92395416935928944838437535735624608883461839491154773755123951253573149543629\
30595860701001212335723600139743654297855513592544170694360688702190650871280\
533412401538861271997`420.98830390475575 - 1024.06666642651933568786274702031\
65424441661442457488357736026222716019948289799346150161987759425075214728518\
48882358351910082544900078624986096939313868023301572428134660822984012864940\
86351534103804571032597271915348656718100453705520442449933442450898679595117\
40657644827533376941221494098638015915050940214812407559235834045476369924654\
40781142165330490154192163548097418999533915891018238838141994262161618313356\
1232453754267163449093134983`420.9874264886959*I, P2 -> 1.`496.4378237663101, 
  P3 -> 45658.690662294948659528156980174904615393033299255616866154639883338\
47111518496600909367134269242718500845929323584588615998414319657058638274166\
16072270624777296392223970693597496857543621682096584801262100255216073090057\
42726190849678467566457855808783614839912740099944641531609914287309982159585\
30386959845552744360568973360998632031176788221652437901455762619498614595055\
566050656893632775603251219515829148509773406699171238860724730152434595`420.\
98624245647807 + 40377.167397720783681061457814864524042943471344309151124130\
32673647111696234705667200241423716811531487412659407438234042058988806913279\
42023024475733487878731901743185675381666505276372992363968174759373470315852\
14662088336980896350838702714364578068400161333577291336501560680696902434877\
39813102459021661673705611845819937357028598004271659531229424898838530870637\
09754031679677487189886333826184363847794145342424034447815465444824665146891\
6357`420.98830390475575*I, P4 -> -0.00318005235031733526124495323490104141215\
74119728689683789424923221571314156774981823481997325145263782319237099231573\
90984176906563756317264365760247527121418963143847725694547830639971846491509\
62687072630479208140437059311424956743635751375593437804988024847342209960919\
80222882559523033225118392719394986498553162527264471622732032420640158153721\
07958104948463922370322547437262222197993225164670274598488672648028240770760\
77128686043570358`420.9821486944816 - 0.0084021644416764850673117237618699862\
77035044190588592153585546529008770519216650540206834279554368410791252995337\
82738786537737762082548089507464051708271494419324848207206222202417190645254\
72396394847906825877725301348498285621945930528649338540703956580550385522999\
49715706893453484720944498018484350140991109046472945765049553259499119358887\
41686584860007830690389231699553957133199853603404429593664778927636022195320\
292507786335617928809`420.98830390475575*I, P5 -> 0, 
  P6 -> -4.719952928417595219263700946348275657029933913365172084349914728923\
79098718294038524613277551683191633189367374951476551647584646042519115079713\
19699108457272085007898355460419475542325726617499929992434353251840424483724\
85333365986614427066515896398414920827321359683492846725401632126747415126294\
67210511513774395590077873997909230389649067719965955880569200196919699592202\
224593545509396804652816427366320296996761788830994399825`420.98830390475575*^\
7 - 106465.603343532421171444463306932778609635769527816209918614614755990983\
00971499635094815364116913741293936956666681659489335875499471979443542594967\
07829313333201167889070698778782587420195038702634915047019368656779116488653\
41883517368795496099017427069133894093566583527032488723370775967466586580844\
42224997061378046493356791187170053315140506451916549751106886300594998723445\
496416159998539634849891821555951581748839205910208427994610980875399`420.608\
0965819145*I, P7 -> 3.7150180707258501853857694676245597566410005565181240990\
11507584743742191369907367138728872104236855633180022908894365049191924154430\
95565758775739901334262940109040338491182249721419730566408054323245650423052\
01787986338786651434594641927358600511263173884711782330258641496047170844043\
45559847159747566017459091476203950219964174392161062441642659616703223057837\
0792372188703918153070286585007794896215999461280658762424577740454152`420.98\
830390475575*^9 + 1.005574270224490233522497895579623641385383861025353579434\
23452347850462336739995406328171376504865132223736063399182153149526144175901\
45374686681633701924722060645042407497555298867990644820314994033959553970426\
37852625445052989285356095792559481973342391641372768742923445859144571267696\
92864074607381881935736798794988157535217194336705457548289726032105985342396\
824698994592327987127559400473662966506966529923077045724085275183`420.687277\
0910112*^7*I, P8 -> 9.8268662519215597319726778543439305019105868933742872307\
50420544605535366030511347103914195363882163595555663531604498487182642609436\
35726146214754271749247633829728777653446658762738517207150590237235050620433\
23631088928506934278848263148450959348715361736357354317289121998405778929289\
20219042766227577270742222939103216882552849639428090668586049509525129561925\
8742787343910062681307549742795028959378195085389721261244317`413.80433147683\
004 + 26.03495214122433660647350249286791002858768850805372532406280525796503\
45285363499893033483437973444366183798460451279372228152463024870939688150445\
37283774202584631526989006284226220972944049657825676960088828259320393857350\
49766487392063698806567701910326566627610119846252221782396310538715248542636\
44295803269525516148077250556624544065262092221465538690541336254424049131059\
767484375931756325689574222447467573284421680274`414.37798130239133*I, 
  P9 -> 9.4399058568271387982666086560954220653895990760650236331502630928005\
90343643727627237086262374770040420394952219532982043382187881947695320225783\
90551893310003382376240496945690407835437079670616714706851780020781156430265\
71302693957936999249957730113783206332061703170152700644897129875088086296506\
64731353527744598947913485603284066719710252988280443997953676461361103547412\
41873719378573919177373084465158183634468437436159114574`420.98830390475575*^7 \
+ 212931.20690067378368469944458034384027821052545256286708283801640613953840\
73950088381091479370485646599094874702420703056627139985013137120562100474170\
52850929121783182114697636175169748838917973200194727433033234125611794451757\
58298850257714607260134205869301361747539159639520073431392036804014151923063\
20443747666686915564386329507222481602211260608231723652136121872193993528577\
1701780045100091556976519244886079792751479923650462753696629736348`420.60809\
658235047*I, P10 -> 1.0530060941805304799316481343933519372550614818633766252\
47959268775348192240316231155248936518232634555096956795372577614933656250004\
86232673190436218428511472252800974431539062554208634230281412868519816637632\
45641942720098694810418123695082961337418756695024428470163335520399015982755\
99486056043115954014794861335633550012474323515951497119711175214029823905769\
5086351082095809938889169850148058380312370865364883631881940991166`420.09541\
26587636*^6 - 1.9813375020184705571070723676815608954571991836005110417482091\
78883650347743641694237029396614666492219177637654411018366844766859786614256\
73791664959948362084197241248797307984030805411746322769249509880091091739300\
71178879792926283024204044197148102752183378090495285409345672289579628799901\
10655220299441637550500018132217576872025389675343687260932175238723760783338\
89319183706091279615662087142355863776732695799749293746204206077589609480605\
028`420.50404975733807*^6*I, 
  P11 -> -1692.92893425048840004178766401073646436561681750313603412502841867\
12134435929001876185417977759082981206550320236215181888688144855307821942699\
07004799525673641631281808083803010433232736587098366343164589105171603920766\
40620860890378463066753146925593284221960738238930015126890874276170653701077\
91444814131526442742612829840642648702038235020927897755279092563130753394442\
372692868905264524323140631332490663857024437956867505`414.37657510509507 - 
    1153.99641417531960928013664040020093571473403801057478116639555946728909\
93283186902728825357279686210151838321670980701823914231397506046047231605100\
57112710251922550449127991343474413052202297862030384809949546342523723798671\
29174928111531230785620451782793696754783037510820859022792279465831089326290\
53140076743819857276321285175192982427513355990569422522084895704237904564148\
907741605494725821311323975371036931461884617402`414.1647135167424*I, 
  P12 -> -1.15861735897385787065934044202896957970408193753625471212077358025\
17172257315983992684897695537270758983466086584439518848690190170684819632240\
83313045261440879891787025442568156863979100779870641481164437899085633886138\
49103564453877556858470942895542230615637688396783602927091885815846068301497\
77915190942001472340333353230839599693806571692090215133351430724471077515276\
9671775111048950856019594991069190324435`398.5783660791143*^-11 + 
    3.00554738827604526250594317519519256219106391562926686433285406768834822\
01977430953897864998417761432907121604763736047664663496616146687285851010234\
47399971691408017947764844672960015076627060328168036828742587119829302120223\
80970090602225071369682189942031286630549059223952411950417419893442789831371\
86828230239771285523903083681034542832827893569715048406125092682833237908634\
149581091005742409417793342735739`397.722410658768*^-12*I, 
  P13 -> 66603.77796780573587903681079016419203144257607558635344575755481185\
03308945501125570064708357598297453321039840940436360446849083136413648399118\
17242117230766011502004602649573617436119291879481016451947604478979030903699\
78918162037452655408881984257126509747653264351149321353108386473302417098343\
85337072771527369981288899907225285102565767408170318627122860451556691131898\
876699040739268776024063085013649484693807286621687333`414.3762252324672 + 
    45444.9359176884513131457445851393969802210206756120335344681136802130010\
70845070374491323178950938269218023880934650164754490285788987302203532963667\
12943136230781681999160626224410960514690146932758820837347142714879790844035\
32396903648254629076671508108257964548786302155597949036470297707541597844196\
93626009498592448377657295048139939182210928743214501018069854584370327419109\
8122471676902311626710673217784803878253470645641`414.16482560577174*I, 
  P14 -> 9.297046960606130789623353981711609516606560832861212211894806814613\
93752471853956266317688989110647720283478672740286962995732793228723097659918\
32367765275617417238875773833944423684833222788169661414219185627066994539331\
25790616010509373057341516832250848553357948846464556842383414599817231309583\
19531097781228681167198279208767560410486722052246551929565566431167448752685\
3149787748279368888303035877947880692447511244110629258469`420.1473754972491*^\
8 - 3.48522276142849503319452345724134873062256344353350614911438227959412588\
38044754316558769466269829435200598296208287611938486579052085291054354952122\
98421852300703249054180682379606004544548312228103058059914024684654130580103\
43813815722835560202468042675798847699945284720707716426379941713685060163130\
94626607807930531020083766556036437679471694527557251120179890952764060711030\
86292548455281070693691795588311611099926842529795456`419.6394750819342*^8*I, 
  P15 -> 14.75372009180595762648358916637792561617538701247740394747800212054\
51695109787920696511021689052489014016176946236060060638822422179834832192960\
21661718676626047200575374994600516904965676551161043924060005966487771946278\
91968486875310730257510355993822302575738559009914578628057646929645943229189\
11638982169427983021929622616757517201880932639892309791160044122348088978527\
559307257912613631910485108482697991081134860657215`414.64357428599925 + 
    9.30326974656332745178807601643658567365824465720451813165534328310872448\
25006687228827999551733305127330192589207168402996488823647358457975894609812\
77403492646078981672714258830156398185448321034019585779534397759031116345046\
56669593020187971567497774959420924671599981071353014378471348042245372752624\
01969662791253682953366205842963943462861410574076170906716231025033422693112\
68743404013318153208520193579905690804205795`414.4404580714082*I, 
  P16 -> -3.54499472323053510841450974087158564767128069012959592416811680242\
51470683570496021704668817702378375139202772138394156583776440594355784916767\
78219323227821739801416792837123982984430825953798097249084105175772174426830\
87490894356440967695481017777132762431371130835719964298448146975476799321061\
56378697580503658172646847814803491677008082931804618383456787235287841168903\
0778849861831912948370893647414374727621879871134115301465`420.16266894118354\
*^7 + 2.221983231243887987933149449589672620178687023151497411103704732075329\
18767269055829212109870509867102437703391325378422521111164843572462259029608\
96483404342407275551378281278739420422017601778715315705805235032307870895084\
35961483984939269619478476600003366344513869923698853542267180090175290407167\
01104663088378127690021730414385348881251044323090999400735578097861525389867\
10479282404080908157466363395393527538027370847481755`419.97681811838146*^7*
     I, P17 -> 1.391706508969360700131292407730269715208406883011183303592127\
73750008164076228772875375430820302072049221841710943968389146512225566015014\
45396892013618508025249801889016509900618808310648972171677140130247244152341\
08196628293256081950494423236603502205010666673858647228450808860759191792800\
07628699615879913044420474906058986332363347515611875428590777388896266251557\
72361742709637616749048262204511184244576165170958338791555287321`420.2875617\
779983*^9 + 5.303252212661615592469276519369365141682677474531004095534765528\
96797531409666610281773067883930881251274204927255116930989704939231371252253\
00509274066507776928857883583215277381606048092823619164565793778755157908532\
62660154121648339923240968409296280221799406393976157666526821239997625537469\
37682951149556315342215486424260867338723180314976344253607529651963665572919\
4390838215298124130686043097397063543225579926671805411338034`419.86187601373\
32*^8*I, P18 -> -9.8352541981955316426442790247160618073462504129619749240645\
49106171652733012842549980948280012821101482991312608437319922931136948222201\
09217424004796484399098576398766002832418231828938759921456903505816785928850\
48305729969667835911803986289426868853279535088044888412219223058768874411111\
14258968836013786457408265833180502247116758409740686751237103159114112828111\
5445659339914217194499445518389294948566589991127603989467`414.4674593841787 \
- 7.4417281005063009756958540098373137136309361871055008327039584154135443803\
07565253339703610639718587843974275910143014320269474872424505116967254987861\
11827312814223201026950016033090024068639286493000045971845309489913819765457\
06296465473868353359204888591674459492324878360589349110147242757104476337705\
27842907795582707879637423910447559214533408172764660382500096808024470636905\
416456174170872092992440274136925160705511`414.3434971123971*I, 
  P19 -> 40240.21596413739142918024916643304653087661444483454354459085995088\
60134549361007527135441195369392728592404532692027303849211719608600395498460\
32324193132159532074022859601234705969502557501849905207749256198651551558392\
84977558637696531511315995326734221141379890764711104198831926383521911472453\
78796570605857779577946246486011024151755170064975374887931697892596952624732\
704397184045596979703297111108112582609820306537444146`417.6116354414674 - 
    1.78397452120325253569613278907188752700431319452238700972588802900644374\
62052713971153717892868619846741830761850033826428445633387001381409050849996\
09891215809260871266916543633897393522064999506323087444135291015060776755893\
34668604282477483073115099158662455443729055411143767476999198990626033056625\
57438781862446131916931812069763162098377029195982902568045178108711145976159\
6033082528580152414332435965587278796878943456414781`420.1699107016774*^7*I}, 
 {P0 -> -11.02407198153685089839135624891753439739100787398485863344860328032\
10991168231400039655525324403968160133695386461088010747003659402672748000290\
89123284825341773333404905587673343611147343034017438379142890250451519633314\
92877251393503122173541986211652572198043950276291545856250660090797723200629\
85099839843476147102871243130111441133273632492111488757767019755587233337291\
3213333593238270817251693159459343996687318170323705061086165430871661`426.35\
3805154706 - 29.4288943518231031107921837044179935295922340203509640913743390\
14397767963264577014671123673996337811501004484867795452332395089370987338199\
20770948788562001487635907972404173385668418524576502009988749368027323099452\
46054108882167841561885679719803922027809455529398320447153440458554517353177\
94611900416805519995137202437820397934081767505154715211977990628516811760581\
3638760244075188139570515635837883033018638108509584791472760911470646096`426\
.59681603495727*I, P1 -> 2.36617339291816974152190937678083832991765622592085\
19425353010522028383651066426522153584732928314539469831489095995243029660945\
72747688232510046576749686676962310828013376118033950091418295136564436706507\
65286433128417922006812349623210722314990214218399264512657808554575635145109\
33614991023462476365074104543075207532996215566015709589484409924348030351523\
53445291782015465029607004252811432583877746514668893136052054977180074632816\
8738051`426.32386060504723 - 6.2324767236893979381092044615280546783097319501\
46514586455451392190278737909740727239676795118251905047097922686655130680481\
48682563693188678553303391112609700560622398790013123334242088080040484749663\
93307533330221616962213411186447656041613596658044610598258973721827270489473\
06039629618860290359669130241411370816900290072616264530070398675610919841753\
54366428540200239772355115019840222231012439755660242052849191721313182688235\
598919979054`426.59681603495727*I, P2 -> 1.`496.4378237663101, 
  P3 -> 0.0113377811634488933082799683394545819207340945853102567076100230741\
95702324567031729836094431481225243180538278200427888499223348848229933350006\
52289840652561868902312566714267039614513647644689066523855375026129173753822\
76982639780768459606828353476496113473071399474974729176225931580675954567003\
49280424176770207346733112617500031090346644165045202079761866451696974431164\
13750062547696134978879841933507746859724178451573038418748743872586`426.3596\
2494663227 + 0.02973271544292656299384281084845268610382534823047566107465312\
06948100431626444938900490695074942081291538478020198865974171080572996317119\
39300306979226100201081368509786255106940518088898176401986996174442174949903\
80031804214846713113606231101453172204542225504553152976782381668249665642657\
37269130660665536043034100241026289849243436041133282199122849425154242486238\
5382863369053284613029471743819509810451525093113862166354117606241778142`426\
.59681603495727*I, P4 -> 25.8811639334315901246721340865119069982094285969595\
25570460236709843381082387698007482522719403467961871447085128913909044821511\
30367256909171290236822771973850642378141626593461373387835347621940889009239\
94067120276609686086777498319008172408670448564931924712477617434583251227601\
16577228743715367831137673379537742187889892263393915632389286695044490957220\
22209043020709222711212157193084227717114103235124996173144906201976850208260\
484736953`426.3523357670715 + 69.40022800228863979640656540107977038692748768\
41140696666028532282108489236505778705824802453375467791411163553770209372990\
52489561370270511562354693837740804158610479181250923315671795901327876932706\
40305626968002689663082170362859893491147614655544355841434623033493449110634\
06501454656586305806557927460512858375128045151050054026777220716117890013213\
34551896837229101907285218599077783414495099318116367954026403840211736838492\
5434255125946`426.59681603495727*I, P5 -> 0, 
  P6 -> 0.0397236156359325859602318358682126010725959686347290175035347271773\
26354953139999768322271058142022056478521731446052756517367768257087545845210\
49985224172495284657767838414787785442441451947715043092267819667463378587042\
06030737745221537475725877169884990618968742179385316686197452492208183669993\
26569548681321326069846249625815885532362811638002250377252117757736147217094\
59051350430391340403997484114920439663730370175006756185896026017901`426.5929\
2610127 - 0.03513666970540036491940416240215980366580254436043037611685035396\
41638797578504682520559970742097694539292763877209194428597098336766560599157\
13789862512819527731615413210008591103072260955647244485958705794959211165015\
20230623433056755767884453448078695171932089531135853124822412640792149124985\
53446635824733622615503390731898699407735123458943257203797088300051363772057\
464431639985183333327168014861293312455016608921161884458313029928691`426.596\
81603495727*I, P7 -> -51.7629626942253859409877253256131317216872339977549553\
86977386445310361811709091556201985881854850778851709946558064614801213166484\
13959791224253078885317332082439645449067994946221361479648254204162939759897\
96907557913104804918574134558980883508159749175089954863785226461645293432355\
51442671391994716005597154602059933116795449751009691120455862541951892460556\
05035913721821244800040587042558007362248120618910269593838569119012483826285\
271371`426.35233900961026 - 138.800787147804991699761265965513017538079364895\
78022150263992029110228357859412271336345807424512232438479101304039598300595\
00810599084021035159003587890562658923803954744611961244735197198648521663907\
92122362866797158173654796840954311108431470475095982818374660649714632283061\
23790523085010250961828474798557041160200751237254161534736708488763899028329\
67830347017920447330152368629772360988642012942061945888691218425856636310136\
955939830384`426.59681603495727*I, P8 -> 243.03719236626202168075683195568991\
64401388001214958078500680627759707866569189091846834944316931830062775109475\
35384445950813975334952453975421900149607163276040839494567509607266414952945\
07006842369548367363799611995170215706626831894762599720480154691004794892575\
19079103751103956747252171359583721643178913586111613997469998802241229484893\
81943975825164036359128251645213784683012433652717271965608404727039602444613\
62406938387242832790893404`425.72494621035025 + 654.6700746897330791611217421\
04400471097538164756941401969791925720479692458743664084528314854180027880483\
98330484214473068800605338882296468192320042673629926443111810380518991154478\
16851724325681828054629244566551699623961872672045665548341054025501499481491\
95143234202130616044978056183548981334097130321772378818201161734626178048215\
54693789599915897619887286724931843728195706321529665540250323593991610226158\
442804069460706114121178655316454`426.0823455556988*I, 
  P9 -> 0.1588960425395817163235407290653792582658148910717957787668804248475\
59402238660957354809097592903225143670945879979188711637742103184543156852923\
23522317558905906559840264327533600197902057213034402344215363921021270299001\
10906412784838305976967339851217397835571468138142102482997886913975240051256\
66402239421844287354766709628649742817929046436002850575520953684172367712310\
35406709505244341511530322822556004873101853667485866157282840682802`426.5929\
2544952007 - 0.14054856253862606037706798652941106267503254751186145921538089\
59586025538483444834085614593013016421732921325697517751693947538705267096703\
52426517539127559722225526099332356210017237644379518980732894383235556733161\
92594444850641385540441387459550926293809321143938043293289260151790717092580\
98433598300705647222367910170082227796107740472360361651500358124639710568084\
4555505203051955894204873358257285080216103952096293921636024336455071868`426\
.59681603495727*I, P10 -> 29.154479247754513759672456273405007603048952431950\
20403077450186125391137127579786262573883511902766812279149417169673181774612\
88266994109702437062108622894136917953385995952298737275325963038537366922315\
33362087136720387393964779338505781629686748814569910111182953633313754038216\
02434570821803344438391801059163814893498489862077864735190390710607327986364\
30594059766430219362069289092004694974424918662891511513898245223501366666406\
4512922572`425.99432668281963 + 3.7604350529512917270522877903329242241203894\
63439155353082582859013246346429471311811462406126022071564709182470760336522\
69144981258983984823893629873631597622579399648435440665912337369834475285533\
75941122190464549309851193229867009224645555707171743369526552361270158990601\
16883645279084828694294496027971357308885260493641544940278199421690920520405\
23980887934756049928355302288305496270027041697298569967251051227261596512747\
34319093543303`425.0942955443575*I, P11 -> 2.07496387440663648516360622643428\
05805691074032344018557163102925781502887256680217737151921798446234096557761\
97634145144901187168751440428247399050382073007444800913094885807117550597670\
63587705398817491885091584176297062139103405479495225439913198763821757702438\
18489160510190521622820020836741696582455798361974245224367004497255356339086\
80803615925791274087971608180195027403067095782144153023170084955971721967412\
56996874317273351924556184`424.99435625358365 - 8.571379425970840991237824240\
45457773813449763060277357258027152336976404710099024381536969626607042342180\
25083958964415052864353252171425031604499872309652677822470705462669242208339\
01399166504362645687009250571061080840520323548035022574414429730793603712051\
70654513188252603333274065556688347695609438897881138595338261373416409835695\
81084764536326668885812978886854595509169767459859190204961656118414849036760\
6110421682521941226913666635537`425.59595538747925*I, 
  P12 -> 0.437508490783370474049483052295291240754211160850348678554450175685\
95822242116625033761570686138856864748078699354271156072024210021701827866281\
51225903654821948538148986279922459294990210375105498749018276248636499372291\
35242089266063338754428822244007202435890027901264475265720530945846227134376\
60708941610878910969747923187239758209182039888495789238661708327149927347961\
129888526928118981236217202138874889074553510154838679580187498736007`424.870\
85175435533 - 1.8189509166781742300566564741637576330520929221185343219854565\
49312066656233867963980234039820680984930277831641074112655721980388400054817\
19670621973377993184385640227287862058017534933569373241559702280477383453117\
67853720670595971946582692526049320471641894854262935310433925305956409359077\
22526524612502263491082373917568543428608127661033348605296318576852706226124\
03296962295299801980449894480315668401482852297773651914700268624839126194`42\
5.4689364593397*I, P13 -> 0.0197978021570802890476018751838355406739054861377\
57050500693186225640603479679789327952059151331351115490024186908850921238809\
61009826534731718482519001486635411665864292017901049543368310211753988492139\
15216825379957611282012622524452265781115826964057995549958796538102753826208\
42388388103734819655511180426263654138183018619798298919682885593000497180445\
19724336251328286186085184470091462152884614293055061006907945877553495871060\
949833748`420.3142123677041 + 0.037149230786693923462955421928770314488563872\
15071068025416528969709200833749729886621288644190160770587360318851009445324\
00832898793955853645045993262956341262066276725618539664957844318219957017206\
37106276995416864047281305844769775926089693552375293919290969367149821525932\
36981574339294554769998834928028888088115554780951831210240428180562435777993\
22662992422394595962206309112980826292423435643643237450655761489467466715530\
9504596103012`420.6214770228983*I, P14 -> 52.19997319596688534670365488820006\
04755855717320040040863853539504280657011499166694157116385830944891692328796\
54900679844275697649859697193116631738965399584756150699045460586720697904762\
30921374967151742810057734747174715331656565517409633889358002979972880146174\
47426064538136185801635428812488198214924610428219039184343373244685767900943\
55690873611103394643728459117483654641172465106715266811928503889913667745637\
41885314938202395892643009`425.38970464390434 + 39.82330422569840866072557152\
22297332461595286681506463663720633038655813729322706978730612831436912569832\
71367800706605282986404214920182640945120105138540920865886615526660649813551\
83590445602730233014692778270891295650274985070081659106224533626244920786259\
50049049767531092377919551081843903226192312276655805721584054130601468222164\
99277707071252877064873028698115659706212177876771519196119489057870236316744\
44656556740069036463283384280316`425.2634978572074*I, 
  P15 -> 122.6233635590278182234198782422077414972436190092968929574093004657\
44318420081047037925692524910712758474780506165480433235017061972023831024076\
61623537706966904636569018505400435615765938780262851261912488763701389345436\
71037121408115439597517077994216550491995009856539256210579844714175873670130\
79638148516164373730643193940866181094117410358777846606336391337472281073739\
41243731214362123342818492828235954534806666677398410057996786451453273`425.2\
087030412601 + 140.6976855344408397890537647532239652367355922874293914564986\
08952170678283646410285194852931887526957178563275097678625996341889872081843\
93992243959004400557232659716553401314543513741917075080238528474745424949563\
38663400746879110331275894110113556464533057877751492217835602136452786310399\
40179194358730493852821537838489641675311142482323531109993541003159055724377\
96716111084850464371490760678325890554004979037211369640580604720619114499968`\
425.3010457144427*I, P16 -> 0.02635500096808494494385102067179909806764329923\
45429215999717075541653363257920024023745747103579771416064442001050159468846\
09659625706285347964629544166855185191817364113755813681340766700606599589207\
14491669751016034579038187738240361743903204941832944223224946620480578402821\
08194431160513338280053229155301289695611922975035897423730561890334022105407\
09256282342914602982363634968419077391372170196863765943432294676265662483996\
70582612614`425.0326536756649 - 0.1102864643933559381860144512494443741102716\
04378387899841683912909800390262821919050686297463927594693682136857176607133\
03569511739249847297740732132650422568498475907482694423917228936810131696286\
58431848423629423315139257396652201616380411836401526117719582389469192332281\
20105922165560988610684000392983504565195280565897879921275117455544679197272\
07492966124842298156496940043775902579030373140203629567989138041947015838614\
221637213134962`425.648792741638*I, 
  P17 -> -26.2310094757651789846928626203391537095590022022126467490179552270\
92068137107230504260092328481841378553957287481894728326276146203602149322456\
80557854753657580583859884391351596779819363706600120672887146283970925282520\
68732916559053134463406262570871475349840908544331042539256848654168272855383\
25800007461310483585148783292357250104944364392192463207172086469534158979940\
89523056144621226599570650616955340440967733456725907176030524503195419`425.5\
7384006793006 + 9.78232904064166521651014873372585529484562164360256172072625\
22269232372784696183758018483249456903389277572281871579210202702286653337137\
74455460635527276461570554084287197428127917749641940990546339119128137497527\
92808703451823406760313341408253033617768142581771604745776389355676061279340\
77245317922613550568132443911085649777470748239539615310970994662933793783471\
1860247277203434952846439438242937592569741944378099935322663294302904739941`\
425.1672604556911*I, P18 -> -1.6470567654559984635462259670762887653443648222\
73046346808080572751283558438203662002969573268267725885905665844097123750252\
90006957431100169698278677396576678600723609535803235415488240723732646338679\
99507072387566022474532509018838866338557208808097684243666791944183987834238\
07042523081978770877367492505605612571857664903091119514617783142475261962619\
84196512153323910597058524321479593242457423868412311827737152051005803271383\
626094876229`423.43501095951507 + 279.944932893220272108641159948989780417991\
84215031619219598207008053776365147061749640802271992098662577275854066294391\
23699783061148553393182266764382314148778614967865009565883058763574437468374\
36820666974857876302178287923969579205144029756718216459198819951326766476600\
34297577758108054277594015195651130000984431584463230612960242359679410678313\
37904547920369930160539882532958918853104927830151593847406648078872410396658\
7341577139770446078`425.66697045617764*I, 
  P19 -> 0.000088763411543161446041981118013344699593272532125310689271335873\
91962643056021683806749878183244732184191743898485792022006889697783796478144\
01039332077137158640291573850473445291577455061655927366938188711778381100727\
53193997732636917455737431807417531541333365409722526887342573423244815089605\
12527014012790288607683038488008795454360597266338377781251544505763612423660\
252702516273049757470669914156737208247466094737723625097357479955636`422.779\
5533170218 + 0.06013438883282271979710652641412917243269382339093732686605127\
31633362513265500360584990373550427991481679023283703732073177322836835634530\
71234142169793973311909738368964073359685617430677835035097951802896291026348\
54287678174740318388620474159290775393499455216531871409920633264913023634787\
46661420432449239117881783611494634461222075070137109036586452538100421069746\
980410010089844984505268776357457834252649434776625296579750766254899152`425.\
6285051928179*I}, {P0 -> -0.2710337913256010787326927220640661498426193393027\
01254569134755375937519145572939002660659065731890239517027401773990960575060\
56827786250753190031542751140772754341842635999952282338068482696910865459902\
73546272208480429875482568794017685516176506458755093720231187746814165121379\
98163002028639246981919493581003791059475417532209696162500716527974053980299\
09838718831118842725189257128364677212675954404023119241889021597321118844941\
2440404765814529511097110217`434.79929381154517 - 0.8103860663065722257343218\
43753578950133837429391405158178715109201975126310407050393558631417912929998\
12251101018861207280437751204428580888034629196820324837125726795571983800220\
29116591654092886085209831567115593543223815548579638004919568411240977300826\
87641294246148911875188721734709365435455374307369510815660715490402363608798\
93351122754471474311038896111595027076057462380126596352651095861981375915947\
0845963351741002035822417568856590183425080911230543`435.1114428052538*I, 
  P1 -> -14.71102963205844313674934279572168347067443408016741353468824430090\
36817170775102472704962812314331752587817010404198146966092821846681272799802\
89000176972928541583341343424912899902591799480043011185613141997451067081325\
17515008244666279346810000792860809423965893757807496054810352081910652362333\
51061363915997824348865434837099917510561387110392224352872663170855602878756\
88658711442000141825544418078591104311457937387191856745354466567270431927903\
160719358848`435.1114428052538 - 10.23300666806687381756276451490130462617860\
93093121686827783664657637928065551049001721450811084844273379251835072387397\
48287929964194405257336746223550132507265560274540725405579837078314048184823\
45665951505031830590654240749556916127964934483279102805516322519660788369687\
53965147328808726412824643456850169126361038757363815583577404921441698537720\
16572883089572715704956871865430912303995492198926390947588987477785852022590\
853673487928746214778681744478848888`435.0551750061223*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.337362964599000652283358273102516821582\
81262756159384563233010334833060659223325392265389546071881559677768898464027\
77412748443806071467637918131570561695869547093699058502570900411183754448568\
27647728004147404661297755435159093430966541794643674669222705650060927592766\
42542311472697095866582903094411529018483268485738459692499610132181527614548\
44770495053948599717592940770079936535986472467978664597728384766321830661648\
72717100876537439075587549327995816246`434.59812322931884 - 
    1.93248801226790496032623562037313812619669356381524620094412010554473956\
20240879689410815969552236864077729161192905913999974750644667777401600487152\
69207512782601347934998353653169599969309219849084577205284132574636145876876\
36519203142011307763662486781144081026317716293440729057983398509420618905454\
22121055641878667155060425055105589914639515130795047925096630351743541265778\
88008320958184886753322344464071991951348892075132175445070365691406385926171\
652153`435.1114428052538*I, P4 -> 1.39874266012407204914678067011986469906523\
91198301956131223515550712924375669842875684974456559979304447888167984840018\
24202748369881642950121200699421485950979304189941682964800754148914109253755\
99980608434772319813550359925347727298830861114943328196873713460157023873676\
93996702313623062132489207757052648703756338860595329845202222706244321014354\
81574197710803867774118891683331953222303326135595827192821738260434408580329\
280025882599156861322572668564932955`434.7869629343389 - 
    4.76107682691175557766210255580489608437432816574546732386461986081981740\
96240636307937624141339614355126035831708903785330677715102352190281563836000\
11717644711570493291759527375003932663777461634434194951359230241272033370994\
76786387756561688598607391635342387635794383801171039116675432808092427339249\
88624604538917617098155995829589577881260163354027475668818626927745458862983\
94529196247421645674710943917953357776176869290964012223164480166044709801002\
962418`435.1114428052538*I, P5 -> 0, 
  P6 -> 22.624904923213968488265046191446949904211842064426300889865500386057\
79884727352041000573994925353084432085277641993681164301631363003517453797886\
49173173844140924127536297761245766116734652640227835538389768717790614342654\
66807107874551418178928708266917775343308228295021281819851599240962463748911\
54039766923719444632123453466556616014981460673109082648627567020175008807022\
81270245030693531949574900583755384022032979207354128405534165138754597755856\
41510371537`435.1114428052538 - 10.355309720477048784173692151302100938947290\
00198246704565592851302449972162186771613731380679039996789488042606532079872\
02150733679543484479890993346491513167763920020488605043259232650520924033162\
31301686230172856364379013699756320387133004897895935975319759947442969394297\
17388138044303937446424051540974501735674810208130483100895277160966315216031\
52289502487705527730182729265802730584152275098272817283617412393256153675600\
8015938590904505114358416910686854`434.8930132492692*I, 
  P7 -> 5.9759897168393786278831634424318641759630451135717518537715898006550\
35252699625104498573454199553579244886056245898492572313065301664399369853137\
58511418281308151613756995746353662860999071303227259925976297613835704296132\
58636624555574871819781585673448044584189514879788545973184690381265658998479\
89935393791669014255016155532499209658605012835380841170642483337341023666874\
95354894193272819742454683432892794066937173505627903990541377918263478589004\
289917107`435.05300419757 + 6.90079015774838330427779534262486107160159298293\
71611418475576926094642903445004334759233185825974811869833918380346070746458\
13837854993347675844108583051892927358444909727086352211632609057086558636573\
64189698975381766654848804164093536411634918715532131771995481027866144893851\
81574850545127142080731182495621064340729858435747604680824945785646216533412\
91125422384736259992591951069949240577730772182347277012377108369915881991359\
703948510652240820606341533542`435.1114428052538*I, 
  P8 -> -87.10034949383782747069283296019886344662077726486953157292547551796\
73318392207490080644831478702183720423951325016238286879485140945872805686994\
58258514254521701497436168139286606221187747059409715304344235168256757122083\
36578555974410201993731505376760844873875238419330683944859009751544317568642\
13174286198803499467711019473202568857671706307984062861142644741330425765976\
0384951353541970318269249284243256955358317905720766464499327481462684`435.04\
92285987278 - 43.948462816852306522964295415935862234890036885108566011050375\
66379384073095658418197697178746745865669746134124523946735885546565718470438\
09565688719325009370139380308113752207793609523646110991082596213822815778968\
51030268190753549985226544502718565251193606187337970740360768032991640157591\
28948284720360198382811189965474648359086187802036052763292145606037704021560\
427862483134895677817991322547076614685766470996850810019131927996956266205`4\
34.76961284278565*I, P9 -> 0.074305825232137623703181381269262936343862618663\
56286478950076484977142039215219348334925547542784771075222315650407889559324\
71493791692345824289596801501541935979749347759412118961437854529454546436507\
68851606711536596703385274621940729586850728799690087779813757245687768231401\
53159467535733034758169230701341877043982218879835231395635148524161785556622\
47621772178452473542520881727084026973226194247736192537731176301694564532156\
20112167310716711315626022065`434.9681072981758 + 0.1229064884826302855504483\
38533799912459024234255191474848142826409020141617225274683134865309834340086\
44437996754711339197011614362843967320916243718927481796847217921060624878090\
98635453590890504939632920861758708394429212912109664286956014278983288897648\
20552310572515197048812172041136341531265301896842622021648589206893521076753\
90920812473745188710241420189545918447914977722845631906724461051169228545096\
4629674499093617222241706930555289444282613144739418`435.1114428052538*I, 
  P10 -> 0.162995911533074522483134929759284244172240377127869200954411103946\
08622352089816053486166029706856604462734792739300529049095855578641198851520\
01493453719293434180694503412726434862329617799868792394576136873306680427781\
14635366002937543613945637083761385213729083907202619824465281932301215661688\
58881242470430997827341218128921376710028802155919055285931430262333568074381\
28956353106864482058379077461623347584509925809701087811837254586042`430.9334\
9040213775 - 0.11643365631730749904974888734945970823118180026206867345901471\
68241361065250556509066969738061946531210298969565996629616896186546531614984\
97801792527472608427608847514555887010324606586522821467191981203298567765531\
93319337960940417125424394561958811096513621718038419589855867987638350292612\
45729328861414320062132247923841784669306167867064056513813407139923599913554\
4136589779321278094424785899568047899702321807081025113397471822167786958`430\
.5826083463327*I, P11 -> -17.021231370608190898224370723375670017668889033576\
84937848521660024416244145401324599925266039783853379355397763814863226314333\
36985146579034182433342454999608764616378497696085636457103513901711372180621\
07474067192216623875832627546568740422372141665229748621450411230148005981886\
44672951931837572898031314785636877426892960417869769837172392737875772430477\
10216031133530611148248419164836025060821043095123778904483440967907695860495\
3387385113`430.5796790517493 - 44.3050903230671825812299995380806639595383936\
98389053184237158679523647618896422834647388830806335847192050315822317638807\
23251921598233456662567813125370943639758900036746160002038266150344650792496\
05556691507821777903804737646189533969300450228471571452699416265200350054805\
56670236876662038154044117820135431641004261525144689092885353712736702247741\
76976832714306564397612397156376775536071240352029832895388735327003677952648\
30136984816816`430.99513428926457*I, 
  P12 -> 3.293608982498489114176371197629767823375791681504134025676376637176\
32056692352479408577528011807544124561538095327772048905081589843971916253865\
15817239892775790993172526483365427133801893560407948103071592505574344095707\
28094891908107513965600689313010893544178972832892210837603650853707734831630\
34180580006450353765919106600160458848480526451896898985179706333458322915520\
784668931704298900695400851312568161304211901773020121088667250173483`430.852\
12841279065 + 1.5848338282722329412409643228040241175233023461831169108937244\
76481968669970351934630937591262677733958733310892945709270234555760537280350\
55923988917600064542485725412243661770603116660443247902138053522531100734009\
58865319619530430646909529202815577062128039504607284232637860727414764176189\
34639100758626506979254004441202927190658473421839306081600425384904553974055\
51326934468223312266267925342723160680259955843137079670261645682986603145`43\
0.5333540929671*I, P13 -> -8.539749895171661206860653533297363290111140812688\
00824742328069489701419703734739527376590001692220087316109475523848339981011\
30462503125693609893516843027647980938055070780025923434335056212461951211164\
95431757328090572341066146705886255323513399636487611787421677993907287264420\
56002578749783775299091628126258785014356887645015598862061790366735097925060\
65943656020987274399835068584740028810459764151031310732690104262761607037935\
3514348028`430.8819206499598 - 1.71030028103278097653809331045222836826273243\
31536844928513418469701823300917698494180534016942890716103990092481334652365\
55985005844997826307024767314339697992439244210902974994009891746203362606086\
34958509036794592197651396829355324132627792600299869358878841339009928321908\
87814315279404625768338274943053042878870118013772098255050203797039492325293\
87963195215035059023304770931604889656341454391375914685755416787633106912082\
13232722503906`430.1833214711197*I, P14 -> 2.16402745823990417061990348878760\
67117174613125675608761000387732362025445085092681475043414338668268905281174\
74101495320273857339789852796032251933114087336898615159732183139959009952300\
16500922032153836675393418801567813301347829967168900918947384414220644920971\
99931678117366368621079401838132009894296335070655431033814727861403245432466\
26089228938487068115589110165034466647560354898493045256081333461779176021644\
67657955795769246719146664`430.7306923348201 - 0.5670692866058482517642049518\
24711135874710808534098153783275237833411155191172233352484809102036892115563\
65708409172938786732210555650429430958595033655585519494849271262163018657031\
62671999557462435564398294833477046084392672357844606863803175620103218520733\
61354072846500453532682981669893813851510913122012699975211823002186612444864\
11453925991598014784973749782008199415411268731032988401928642259000707069500\
264140432476436443229251216679`430.15417207980585*I, 
  P15 -> 25.84979846872735958339738918558453423749454667054811223009973116134\
70743957035294088298447114639686838413039807223862980208851219342629633791841\
64173493040066460764966809663597195851619066722601107428882808823261855616052\
28578512085944902947358168381117421147006069769000515164630992559059870820105\
61342701313940427298202740931149749371461823458537510331344453065037871915461\
4075139491432604105818463691211276013257718010257541284670497497187707`431.02\
775716434786 + 2.649588170627872750827441490100277355688933742604875571274084\
10082855911808298591694602403837910822261112801651626700163549417869566943756\
72224150219514299648507983310039397894998956929021801229659560967419374891901\
52510687868919638302061806753991877986566270009303082281036363000095716891196\
71379266109264952363922281638111229006645239328128078093726515177486360365815\
326882530369350726441154120547554833132291928606895572374371610741721052176`4\
30.0385299156064*I, P16 -> 2.668327210053960230651251797526627936694864933595\
27852729794273242816147647275468797659626032328676295268477381687482121290982\
63690848829085488399405317590924515009981056434992406501335648155976738732279\
73286185752615696065990203569094782474771879862328564065146343204912381217651\
63025257464848469706202477103253266681816603214142543745826816342491902678363\
01728830156393531951603347343257912477104159449773324140114208655168236375376\
9215085785`430.51551341545223 - 8.9937378671538205310298237724139185766384842\
66082430668070882568021389696189698425392872347796453549928986130787832502335\
21391831437056420057112689000007709937064046097732356222763060994231820353566\
58080464761060510642469630792123009577986993379392439824487020459356258891833\
43276074868171739251102154203790746170042232376571149650325421189582820474210\
78139118400159879470079663272613853969517286612612181221123208224622366765258\
032329290059123`431.0432203441932*I, 
  P17 -> -1.05127763155475331908712079175637154640944711218517220514004744156\
75349263525422282988407615628294985695960711827093322227745548553000856356343\
13068486984813247262224847981038010780496318910626250771995118641865081886993\
26679807485660010475176621106475171670412334768745450840436386449027983734444\
91360130139198271784987895552658605769258303036049688432586278956446974355135\
7046162556700118236409122172285727739981658498799349691014240629534126`430.27\
7648356654 + 6.01023864258313109464243858173694966863747877790549287634556705\
41580916097579559677498871519934259490010842830309689675408980938540940121099\
30232376610999898390862699192716521910340715788579235123166763631839170239835\
22856356407109938291908650561989648227267369144219144083970135666022272182568\
50948669241793262238947701357367104615971525811459515461755689994859564770005\
5702615142646071821278156199367811114864538807854573238920048344325256528`431\
.0348289449432*I, P18 -> 26.6099373743901831622500824716315894396507098790306\
09570852935692505004013454157020449788151057642284119796896910863025728112405\
58084869810828413012751692748458959743518006733218185589004686117394439522853\
24522054407551056361894742639984517785785237059705410763321640836088243596677\
94508075010634668141813575723749345782413127196993460071207775109217175762180\
15824057910449932760757122790274560857968303264586142491292094745028963792307\
508388026`430.9249173598967 + 28.81226551055319302661116016323838691823396251\
89241608456707110731597039853190754579037281921819613323205767914774940278716\
69903204632874216635768412831463054644313217340803223949563560273550535882568\
13324074724295045916003231589958322973542919247762783948893348730271528496585\
42856757759247733761341434060081276056689075213094337362256657706931318306908\
70398646785377659481757964697439792750956343136017253955782353696086348288518\
83535959111372`430.95945762119476*I, 
  P19 -> -16.0276011386601439994562586091119239831172467042942636413566469228\
94350528129084444101037979840263014557417945927013408032028368451193328110539\
10002985431969736881099560663975874693788364307127290767046737081531666204737\
46124710241483183318783586055744853273577718913025712711763262020288693865444\
49189026429516418000461532450316213081759092500566356360533458814756376766145\
16097943394229482305820677957262523400077857096603534862638231241897616`430.9\
7963684928567 + 9.84108118515533270281270562722988263635391624923980640567926\
25674168128563028469828872265445844012174147015647501190583186595072456537112\
48592663498238271879300539207218222331973675010240434164033239602265138047337\
09327819836414402970761884153195589005969579473484206460931233636041005549996\
96768906202919676199421054506554705817760535198613949004013019484834727987877\
1783310867707076314137847569481215534863869521543955853164654708196682896279`\
430.76781726684635*I}, 
 {P0 -> -80.74850379155172907859692072514618424114780767280625718571031038258\
75515794688821926309644975969296529145133280910678716984499295690375846804866\
80843630601071791812810495037359631375897238958355738828128904403849997268289\
67023092723066662216269119244392526751929028427746064149707871293289777553116\
39859665988034766749999411611043610103839152543653422607866139006031270144123\
8301280081232623762054514521424650187522320928879552220714528143134361`434.84\
433339794225 - 30.11893977702380357390842140438964649202833076531466929197922\
25353179327165642167900167712882384509484508559214590835342020695117664599998\
18925667406897261901619211854371711606874685851113574485004928444676681734544\
11937333872445101772846928619717352941015997105550498254652470268940424262694\
37418837544844919875126395911241161262815628589900199104333156316468772226015\
9748687067836234484657742958585626084297426572680152519985964363314791918346`\
434.5662062400869*I, P1 -> 3.372825966990179820718833199091019238339932367591\
97425571179755668114329195119568036881837178513254678433126402007410052016915\
05024735906069127771956848142442745263610499282927831808421720510427136147103\
80201080886343412770073887500131514349417565883246225126097684391236320302319\
29321799287272292451226258029258591206079869477724054347805121232352881957630\
15585066296855389681641686040257515936557214549906776484594211856851718826520\
70321375897397210778078879903`434.6763353740083 - 5.6295484354841560012078143\
14988353538688106911499572029788544920766927621901808503645343696675532455616\
23247307910712736290640756231141735777611103944558256327013291683650548330221\
85039474088888592251889888241920672174576525586475708466681800107384647986752\
75607653864091212879730285822417549572991171477180964156946514013280475346552\
18519936413033291030613053931359791018999075403858688469669576447194274537347\
7408119945629401696624635278480793406133196037668058`434.84433339794225*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -15.49780532811716421784166756739124076400353116835915694961738173039\
50466014539156172755641653432123259670983541566732905749588467645369977065870\
82878438999399841395511373480693520304260336582997715890546662746986159174638\
65213422929055823639238245260701316046343000780959336800725002131033958291522\
33949662525620896122431873398344115420268301166084211634380840183654869801294\
61558004496788292232900862253779476158611064008885223264235900373366881978161\
223319128442`434.84433339794225 - 23.6578121897384377896709489020265611802566\
52768566833171085050182659659995140873565753131323666059687116453262245610153\
63872361328488751135378571154633906515110878690861944187831776266548406148167\
72573223637655591375838448455527256788811911116814545479847293888837333823291\
67686805203924528945361000114128195179497562236283027786334496051390888069099\
78416547796487925836986783624758339682757679900402206742664498360699146708950\
6092348322534903285263836213614839121`434.8246089544569*I, 
  P4 -> 0.0505147303065409572471447103610946506500210205784288202100716840718\
19115622447011723523372533524178215871865361042147287183165886620324424989773\
53016775608125192957451549047875798061457855790878967655984257388068205770719\
80651890181921233859973801548966347188336901320526355401852345883317277340588\
26645840354691912694830284721320717713600598659139727914028280615687974028961\
32781289012395855681256352824606917153088633548977682390267773805771011418297\
3643449262`434.80435111971553 + 0.1043821276995583205686949288298828211690560\
75534426274736597961819979598036824191758979513475655110922451503820571029965\
67689179930320385853517447644537377930071585986338142898581111068106231480060\
33356511490782920917449425930081418796684775807694540064638919292910715758115\
63769122458575420918956503727524227469930389784356499406057104165547658187738\
64538318323262464659635073809709105709588009037600781076085548897612065925423\
6454920100423163461468484191326708`434.84433339794225*I, P5 -> 0, 
  P6 -> 118.32844351701511314713674123979636502806199957506019728366882592950\
18163271884695980782984214581189513665764083147185423528731131829045612145544\
08777734379843559729420802123091334946333663094487220600310679546831909167964\
14931787603566747585776964909656437304550483209776316518024168949763900518374\
59769737269438815699193653901404743874240102720671141516825035307789048214892\
3109580276572753800804214079687020351079816981974735656330896006448595`434.84\
433339794225 + 56.71099858309571495990474345476859314532606797460742361477335\
22264677190214338802169260437463329971034227913337727481231771701291992036577\
17999751171004201199141491618385563396828859886741152966318669218147116545460\
10616838056397229907251209355583702872443841835707132373567102903653606444458\
35306367288073424991111790577619193161303131653126794336915611059800036438804\
5855901593916246761619052265333491865621436679149293367899361836560875028646`\
434.6274794994593*I, P7 -> 687.6955180100290360775256897196358657203855511607\
87875376427309972158499840437983820165748684633957337497744355245091580338211\
64887537897493012277846213307139851258443761455930112416381387781355610452840\
94329566401443119268018010690496663843860487054576455726605055456636689638652\
20272473610957303492551726986605696544022665209762283580313677986911648858311\
54454938152141689741068546328587733146644589670629431554454640838230751983266\
014386097679`434.84433339794225 + 408.602072537551015849360383855272736097547\
55793242195748996417046325664450027137257115965631545729430780399856695578554\
17714937020238842689623484567051039003557633531581366978853679853960234431718\
41765589215779921605712860039297986008810113619646919846771671346888940610181\
94301856195229244752788365539430239471726156460660464709706582485268197599706\
58639566650669467739736669323291412068339441117761965289408823323584165999517\
4162171338751759624`434.6746100794891*I, 
  P8 -> -0.578841397223658769885505130820619766518379697152441514159531682693\
95426728314838871120505622762874547782987181084542037766617052960541315870815\
28394910421663191533355267744065165329715049942575881029414719902942842040559\
01205638523632880623837377111576839736064226573545527715025467216152356303857\
29395746757884220770358694619064816251715976144191046946486457807368947796012\
092446561871676199577316745477340138592618030785806272181235942295717`431.875\
7038728363 - 2.07610116982752801200489163036285384723712230852370160316773241\
71845580133576113512292266189623274071093895280945395425403358176693875931844\
18166445677817425673296108565396437183849673007897091608610482668715717306901\
69902675911718984171966727939712314091407580849928824767367394702202257376897\
17989769912934676506682913484058089570611793482155524705862984230894104030184\
009421300517112103174843922354988020188916530793141625469513248316522641`432.\
45983881945943*I, P9 -> -236.663755110914473885284502546284138557921059182665\
62094720411902183613341733883958231146080083719144263340466663425698165919017\
11473130276382864539286472807015548141156087322578684316610936640156465513150\
15651923885694499891293122073013319114020893039549521931728058418997051204720\
11248721622717306899911896973339976208834654917451616640763612915203914447016\
75231432773892315007918855154290022162417328891448963047105044277105333835743\
7757285223`434.84433339794225 - 113.38455077751185909402540060094676430108019\
28583289225659755464798047393010647785671580756534217712011682424308388388690\
89822383217336519744520902954046638605802597846005494814766488101972629231577\
99506357665944396965115933288806778996753776262866313248434285063920275049300\
96218744092234570283169430657884367618182791378262240026897461964687296318119\
87871517791460211717412737970542547016602960863011707122918530021338115984199\
30555606054814905`434.6273965213174*I, 
  P10 -> 60.24211210741293725868109494512475929057911712804738488035762718134\
66694942936481135035017662732636438314482473595336875374872850287076361076484\
25253578460614551150843506539691417626763559271615621557951327277063160488076\
30887171306375639206878738080323173437111640749175438273295325544983017936281\
01814126291653611590327501476546783528809917383699618021910142982693446064982\
0821594971100452400771287493760482121775368119312656743752074645939484`434.02\
76912254899 - 53.540510388623720821057539879510457161351126582338688890560346\
97041621656858863190520092335481027628124557103704594456793843023974747226035\
99976164641665818051661253986525137647787455343063510565102920375452524578192\
62065911612808781248621367406343460776658586296930151541756301770731102938949\
26360118512272530817995084707843339258372901113989341044785055049741749401917\
300757264545556294891585892050905614360986426753023419664400004297390227206`4\
33.7121064967006*I, P11 -> -8.76576816965869425337204102556447545609418360691\
83482582338491470231323126544670732126499969070892494589923296722733069162241\
32277341468786508649460356273927979741933187059819005991637917124391636646095\
56648604907943541703107072924476860524024810634498367628245878030315641176902\
33313083352285102621712838351782707265686187011124954293682731536786393169018\
66207845430053512048187503409212214693383216063950228966476714755554469487207\
58545737043`432.26540015806074 - 8.604908806753188933545097548323722092469391\
93434307808689699336336635880031777245920837056105831707293117892805867094731\
41515704648883207902054825410139685035372867469039157750553934387928986439358\
59724144777459113769792947625830609731310318549634855247436557905758085650841\
76367292092422229681751011099841680120026661090981918174481004405402598730828\
13016377829669647257979715068006158172315430255757934739815962548859180656415\
0743047941075064`432.25789402021246*I, 
  P12 -> 0.000459438138297433516417613815331267201617631510806245198871984550\
94887398866489804080611566144303267447309128374235199752692056904482402777159\
00861541435194157691583155732501165370615812179646851436466587327734340299179\
98745075071696064657270272967297090016741679397157252407745796595352663582635\
37371404480484450749377636485563199893016805577560560473636719930546115125733\
388299899783223082384136241980960138688128108492398083207619196974993`427.293\
3917244238 - 0.00055162783666294717773429505040320153233949871292454373319273\
51637175113182339416405685651684764129571002239713721013246088935190337957812\
58543351739418342078958529477695631382647146368329242192881547467158390115605\
40686422194305143672016972464392085460099719927782427276928112607086579260272\
91700483445057402316376026946554053595881722025816629516817498011859943630257\
3884873534569689093395340306091368035542682373518497112717517146165844969`427\
.3741400300753*I, P13 -> -24.250284051169393346009239756073763762684550257095\
47791650082275435689343373782464980044547451186966284262371321314023169664951\
82923571383590330832548881095183937773615584997706237382177754476945694234173\
80360906202860405860723297283339545456825317513094933637454755929593315198652\
85355341438575860498108391779733670624232505255509636244140054507543935079750\
11331050609868292205864387765864712429279282798935508299187758047322115603719\
0165751076`432.2142263206369 - 28.4666243363705729170292615402637068039858051\
87310756432525466732938624800998172825492369042992336807270390139498379596815\
41389018220266929064893827315269088479694146042855361599967307072115864094865\
51757708347929304456056239079788424046931283495578119609667635853558088865658\
98894368992714384749071067502924594494765119595484800013552288393170633861436\
54819896619967955191769893836083958256693389904984978178664948672960374999593\
902559011920805`432.28427035445975*I, 
  P14 -> 210.4375856969404646737187283008671661513271956108044457912161115795\
95706174540595211247805467968677380328946947677283104930973470081425343777945\
94492375276582478823326678384347152099037768941866052450682246544596350632828\
92365904700369092823393625834900465955675258572807553028888567091650837183087\
26442253654964763854523018661806513964151747404424297349996234888837739433934\
56310475043879104019590083676615224997159336420103268920473034856553491`433.6\
2176149499675 + 37.0222403253150082909055578006031187079251444371532202463380\
51213262410289697984435520093049158090923257749058972380053122942850789021656\
60656453207761517044739146846527996588144483944155697419061633293498971230543\
69434102179721478661640873945001345532020550821946990791532933135691646802886\
87249315734609467091414775233326979059560778799781404364074915001667470025111\
59718530503043410850335956601439735115681481199833098950352506012404425944644`\
432.8692135723361*I, P15 -> -1.0737949943460924241801770014711350299885779015\
73875170748851346219044759306596006732910581285198083075640285343320447672531\
96107111329479828654300368774411309227457689982635966890640099457838697630006\
21576667206899595689560897922919904457667656273602438332948926282217095947443\
77539355630528870001017565591091135250515460798850510055506590823491719747136\
74217887828458758685617046564353506669221272852617201375305512229928957049060\
48188732423`432.5881460534053 - 0.8184278458134590262674523511861212603801443\
05207438350622664366368330870415492376641483599223140116306276237484551058191\
51455033765606673301057935354586130612690136328460396052756095477631078578993\
22363105958727544211719485625325390087790542508416139932833642659805122822739\
57653380262577551859982291974312211654000607016547419563389584973902776389099\
68765537996523525136534541155804300226078159381327386270278403343612638848813\
5527486822158`432.47021657701305*I, P16 -> 115.597867251770666468452295438856\
37936644727799385583767694914094802219185587497366621458258216702439055501110\
44371843952507373240974023707651135863629966678224234080361127333325127431597\
31522260291626393393709852665951244823048293834652084300314094486881823575948\
11267006218964171466446448861060725064668193250833835392851164635709120658798\
72441568450009462000846251853182240156846331911688970411103802446423912586652\
6062884052321459209436491479`433.7981246909074 - 13.4287142721151783807206084\
61132731118840303781917467221077621953198509556165630675876346823959796576099\
71920539419869928966657954201220416251062044762111457072244188611107073954890\
57448444479965255134164627601765294285389262651019685681914146976352422806477\
82403362129249205108360796116446111067637727740253329964984756288222783829865\
06500597858912290388298837295870233652332220170565011570368219780557186025353\
348729720623770478765516225724918`432.8632698680268*I, 
  P17 -> 199.8819310306255640098983494301687197316446705997489343235375986211\
04484616488326858821644865396629443975691640778559738363074105628674432066890\
85956428696810325481895037746571382734552868834294081436338676982206403995735\
31960013784879304549920371428305654900126883333010088840839858776593789941072\
63929008755791567610257176441231301974920037999496554116368268004026079115774\
48319955221464633253232622188062221066004181890992684246894814346317331`433.7\
2062697197515 + 250.612112967988241318652169868040477392703273631511310141021\
14890932015309289415975582660042910364704711455314049826818133113794192830815\
22628116776850000228564923444842958455401029824885210457584126830113888702783\
07881190591689726191132690423767068928172828076703645526032164310752513623950\
79243610850912132173905919556233227834845921201600699147857365664620765288872\
95283366802990057910566206123106304905204999613241087258361511858043073370547\
6`433.8189212141466*I, P18 -> 0.706829222339779254559871279940296619365358691\
83501425240414231866197451784008923465147299276098825150097207130406518816941\
85663049569835900664456791511066437260007896501169116553955059585089330862739\
74190933240880942012455792254810756837378088368420525813285670876412982192866\
30538465055615094926664874142318187047726255219841954431432023578910872966460\
18874547810376256061818230081711335970597146138628913796863962614645229376873\
9337211829617`432.4228096037585 + 0.64113234813296979443811120355516268177065\
85233402856256589009976274333137978475707984456241299505999185346173165947180\
80658089076855754631770959306885941024644906109438070714642201730082817960811\
69704329204361330864981065984134100526057669086528068990123195252770235557147\
35001373691006929962786254061426383488734827274111537340657915607930370404214\
78040657639691158426899158716806875318572490727826339181598768792453783751080\
39908325462158789`432.3805472316109*I, 
  P19 -> -21.3807783285036999266265913659264974627564011291439944657041487461\
41480035626549383073458773471104372396591936852932085790725267359375392208375\
38015636029722784320324048779686014961291237548033042201260046797180731148924\
58743938482226419104595709286351012405208424800549020955769784789722947813495\
60994420885811182529790312751464921058938169423538911235064083546949398499495\
37447282889500734981498884923391009689506253820441567902464629532331054`433.4\
188023713845 + 44.73876275266414081511411907788298051853159718544064369942194\
17222825937496117482463956717679484701362820093186070405964493368467624092790\
74100029027641953295243272990004107389251842200046412241501636090188429967679\
57755210038533348983619050290120711796023959294227388336195503470283960805606\
27137685986494434556122158328792202767749780296316496763267164906217275962007\
6922447829437180693516054457811483933218593097337817693557528309563575947033`\
433.7405800388725*I}, 
 {P0 -> -0.802387601145768594384827677833777933585161870962632526637832530455\
95496148566257404108351552372947599781820283748547287251274636641928421853019\
35943453835621114455292794892765101413928326793776345886147997573970252326410\
00757417155313765957152933382352793588155301304782150856711859125521248458096\
01031125272166166296003399912934414175557854354813693103161220328390450515276\
75521242585711850140890019423581048657844907223402678672672336620180409896755\
06019774244`434.08601378269776 - 5.246628118462303118663334450420908529756870\
41281269407971259758085202686518698408079227492653527180240699493664515674428\
91677463638952793128549929320863745266272490516487214480189206707462222218668\
38299088263223322334168065895891574620146173126681623079145061385204669590294\
90126104857472335250162093361590675034190462553502852821179834725056076750567\
66872506483614764023585340359246339194472932954243759949274190285869558466449\
5610321374540199`434.0837102082697*I, 
  P1 -> -1.226432940001248083697618608487974989046430140533169906725774697048\
11237084470644818617379009464813898634356747381974088764917971532384698851857\
29284488065539754500984318351128726058937746170451393830336613867864294378645\
69034857905239969790407471555691352430630514409073545568244146240281861103149\
54464118303963622152048425251767492103099807935947343719764248047848758622485\
30891284937715210419212613591966737789710338689684987052518877276963926337005\
11452415514`434.0122163949301 + 2.4532939342728269552143471311200511223606902\
03186101683104848895313353168027182371224666263173743516561986756424703550893\
95865320853419359487786148812227631127189395883576307751408752851034344005436\
64490240110040180434348457634933203363564307140219564017567105521871825355378\
90552147276581433808942434744774074678372045649402325361486894886657929527859\
94059280082501471332789815367790331738010310982870149140365169117706577488736\
0166156146700040745214236317175884`434.08601378269776*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.101505255417786751174614023730168439621\
06160866417151057910172875575666204343408678045298283140248624832794730181128\
98103469122065345824076218385887586567338437791036310719115777411313709239718\
48730921139568299951488555860740618356288557727460878387357694727738508881562\
37881958474271031489634351389122239070888634862972826372924007234488209456963\
25281975159065084880203694579527927694406494275216679148853513161065408418469\
3662588396975483816313500372714439411`434.08601378269776 + 
    0.15734847048744769962186685050983154493979273807993949063272651374987855\
59694515905423565228913013061998046274413786846186904756049727319696388893643\
12119067003200665673369397470745051975430913582276003089455077709802889652919\
99400008699512487927213891472192144604316545779295785137771865695188331237902\
28132610050726935531935752284449361688673340042314082400950595097033629161483\
50667511577303062795100612162155371913714217319802720063400839757845515906744\
995379`434.06348469972863*I, 
  P4 -> -0.266361077576465052211285409940410580435002832927201126041801096230\
78658566817197353978321152131900734631652670362081071802991685086841591431820\
66713429571853631118773032340033788463629529428196424344678888799245694985841\
12358693068494270630086318945796241864871385283917095163902863877747699528129\
48036445893036523178725325747283175977882040055390734244331918011163173610630\
25368358122292947459614742940809255713483370923047648258285764876871194594160\
53799256807`433.8066331460099 - 5.1784548798944046401209953758579862841592092\
89997786979545814141251945334607994845557491717584002519235031627260710743669\
55069198131306981666823706555194757878867809009442264827875500581025790060698\
87555839983400777253300987299650017500359319331418186638782462952507249958491\
71598503846632232904655697972263306760958298485592820782203406760587828592192\
62974825907790666280027054047110790907770281403361905555902738520517266113863\
3494991457914240576779571995759105`434.08601378269776*I, P5 -> 0, 
  P6 -> -0.086918698888148271971258973655359755402399592820467374109162237356\
25094122558680897107731039588605076603320142944286570730465866585315227316811\
07845843310341174573404645773580877948343451832737831933853972785044406401404\
89606921424892768002865520513789518875657901516196363592702913682779580196031\
39957003015717334859787323828711360793041954343489187929224631675463009223580\
44630991566838455197472315798923897523768906707327199165207729337141355868110\
06457763995`434.04564939053637 + 0.095482927894354260876611148225144986797637\
90405811683779360526548841114745084426913805633687099617104250040533723130819\
70025971123365703350138778180009568842262434228162865226735370269664796986933\
10242280759703209027104544626471194469048169311713351153946221846020293654737\
17635583916000458747246635597732172944708814949545973162056156815921117629555\
72340950229484379527237035358812968088538090521726201984582453549521822202924\
57514174695186357015842912177044864`434.08601378269776*I, 
  P7 -> 0.5078272983956065027822271142310524370068705535753463650074870193737\
10794567147771449132329765425981407854428645006672259609006216070511952853393\
62213465191414713999900318505093995032997077277870711291730661954443363049460\
99583223364157462940737265639464769457704646562485898246408097728483793270426\
74382666245848171779030952914645903295954597209373616271626284551282412324141\
63969661922266495233468564661668847123345128368718545649314454105335300904685\
986504229`433.78602703601365 + 10.3550774048782302290968931474586599938624784\
00973033547958551984010106343521209084076820444355491894378947937607788958413\
99055902459682590963018713434407135496103624927772895181510820682398905551949\
45719174415204897643309685681124111852029048774461702389244771831490430340227\
41546565760241899551559731478588369538148093981963460412700680690638746653192\
74202271337594445431805451675380213666674048679382656258808203445771625907845\
683348147473917`434.08601378269776*I, 
  P8 -> -1.057202680634127102449556041293849305757824196768210795185342019145\
26729194919663407811247022627575105402150079753224838635204121737614575872690\
85216284735624073722763666216312728445858290129041820570050501010024438357867\
40575950259031728497447925747501633131164244790478190242839997077711900705026\
33581723994012218243018648653179039409694660756888688916286924415582977065147\
333732177262890792789944398107427052783856050298948057688261637532747`432.820\
5011084544 + 19.9025069133034862673750317163860740602501044076058634955152265\
82424429486828576977094951616382194875452555452646430309203523748670666288314\
90871720453655421908106516470338650140136699415704088092460421433200122966162\
99799869676677605194684278391201726261357399797105710036412687986741419416894\
22390296278174957116736058120887007687318770681415372000384323540020973940088\
40406280930724584055572536880518612936104480437133099050880205259676387912`43\
3.94976771845336*I, P9 -> -0.348058993552256280315571319156405112830522359681\
88826159982078178935121762126561907456791378760469025113796848191318198041506\
79296662759784073516371318100414677677157011919168001864358411463618920354565\
51435154095759327782245282881880945666475793708913193638674836063542059573759\
73166541846259365221418146921758298623534209849941318354813586662563339715681\
82504518333705224217930731892428445196671465743761058325414869418015907432109\
45547808168657142430919402611`434.0460230126154 + 0.3789807503822416065771583\
72838460938829518276533074842324723024682552198371027032420555242259721736772\
45680119615800555161709056466414851237744334100366034757624005326139094943478\
05622625506934670981443947659018799730847651443496276954788610840199253747367\
15703951566273260826643367773791744664083330519344522128778579375336031566859\
29028736874220307420277391851773701727256492319582132270182939970536380769333\
580342882676367576996867396980999778132802646489279`434.08601378269776*I, 
  P10 -> 4.711050740493840674703569471396711644646529223617873741145184314084\
66935673450166628836630565004194318101063779946618368196891637312882403462836\
15864618670626254013137171842038550434762714754682280645127227759875950609036\
46985625310001901348758205794636948321772180078880399556306747890675789421498\
84207759173028778783985259511417782044108565946881029389582913731651133330744\
316918285436610728363823138455624847337819235489672095607409125028427`433.612\
70872987916 + 1.6227495446323453781738406095762264541166456106122700569510791\
84037386810093665602243645584896433758785543752219205332986097281565566955032\
97020392912789255662661205469829282310095897828571957630987888936136430103268\
69530548043759151088777403142437550613826855789945744773144754502157935057021\
48153035212884791910122288437745360973246135334662845130541081525336545412201\
73901100930155061797667303422149500164052631257917040391485854116432693172`43\
3.0829218155201*I, P11 -> -1.208786134502329744592127892671952457373753901014\
79208952035096950583847376905638789812455973509697732021129116042807422649078\
71555832160902632064169505271741458648218602138889763489938841746496240020436\
87465485790241568667119044776804901123086990449398312794006318420803071455320\
60564361579904396843741785231910816283906729777414566613376941593770650211040\
17653958461828772436270268672805234264115883582406468111035807625565799292917\
325850071`432.81529898752297 + 3.43005522080217280546197137181702892471874554\
59835205297633722664661413483474262349419717639943414474297284104849744607929\
32197676008518805363041017404861846196324090656326815770317221403525808001468\
21894763221636428899325047700774972400715546541514375099163833475068067322407\
47081346706499007796496803554384563145866462232839334532651446192601891657836\
11710391240745536235372160628118025643963824688294830817961268985307636236693\
25705913426652`433.236187299337*I, P12 -> 0.433310218151441622975301757144023\
07223606282174401873057650375253667610371530521826027311393919193920307234330\
06784768268429213611612067370646790030691928725508209645206958810898462322928\
21728918777613432729340949750058577643456675174468481787375046717185565626960\
81933115912048340737286320006929822224915427556988733869938550947076613870408\
69536764128184111245056055012064754534820453581846289943257754709786320747498\
3239867643836846320022809`432.4445152552109 - 1.81733210087285190127446800391\
58589174332987555923992980065176763143394808812827712691009392559710353038255\
40520933665004398823974244004544447996281039830324422047160790777739179128420\
50051294864791724548468341325868321958883164720528077536131543534357867932636\
01332094077417987279437951300773317379906836911615272671413406990725307089638\
74084933616642879024656110016398386190931236295003792245980280661914425744836\
37338710662832181556354004784`433.06006520019014*I, 
  P13 -> 0.158925214303328540205366744765966643599454210516117550811984736714\
54295196740015217527923440043516952311102800935117713814156595752556009726062\
20301447662960775560461338619612816592191824852065773918489930305729716539480\
30827379131440387744489680839159325081175521557762336445424481174553264993538\
37135811256085176906155687918612491339343645361929327897778483640891076463977\
085526283335892067201762843591164573554527200326587107499463042638903`430.937\
72922583787 + 0.1908844043859095715220214659020283783848461899963307709846645\
92993424704373985784314865915657016510230534506433020193913664023202051520798\
24692224026669917225230349232863121875277742702955509125936260879356326466602\
76783271774448942524277969374958619230765974946555097224794480667014678541405\
17063156766275034281358774936825172837506934330602412025207360075268347491668\
59869604189344774456743432403750912498775372697446406283533762113898522681`43\
1.16034511671575*I, P14 -> -2.61644005995286805806625606490701874412716042222\
55307386039567336103485601185379412101144716356195936002089951647563367356869\
15024208683468679168289655035267516032937501532644091970455657446871565086349\
21872554481607237734377482659515048629922085295107175590897573258686955698421\
73989947620420940393773849325458864280169400462609566121589346602137477915813\
97772055731535253351367190373668671412705674026235895289456537112304194264345\
8920614131`432.9804925252137 - 3.73946607784190048508086876757965374444022606\
56005948640021504920273217780915691584264593028514111601740335271609348094612\
87148599470818117783760456963054807573706146489848063334002084014491009797374\
97731323410128821353684362544912657513550056337229046582833271022172089233416\
73633600280633574343275548041765557813120182610006856741289271307591283912917\
56653785563158077804444333303497081110603036479082023647056442147049434093344\
22649832116965`433.11398995352005*I, 
  P15 -> 1.589689968982255150174345794258144545119960933846788249962106964786\
60665441902834699607952577321058276679086271298348106823464365063506760104602\
62196511733867795883463728706225864155176899248622128898335602505470813364727\
00438310308563258041590559043160950813422688312243320963305085002656779474000\
37696257708675469755667033548034410564182021701535753588429814667902511782061\
642579580610993283137245491470037091118214702714540062702472974224743`432.586\
0734982737 + 5.15892048000699185147984911849988426517594185393246046161711167\
88501269093133871113365196258679682990322574397418868399961389164393083025670\
35519734505058154990043571702860752744557340528565004176604104319904209702644\
86177210230182714814102055901859658837693471090875485191952197328499653408348\
75016041627770332639658446087064179078121289021447971363438993925135301724193\
9983914293601408859446547161683804442762593683034199663472528336681895648`433\
.1921131124498*I, P16 -> -0.0360649068941899714218547390638579157168129310131\
00502697162106478168747012247847095777205254272421254715202014978046508180617\
47881338387839909172960554127241497804968291825673794121962337619723947323178\
63692924177119722546365388685204703454822288860784926793157680712940433942753\
88275404844781679686733016927327767549371689016138184877338912750429014158280\
94473794414296256372785946456935139875343102422878919562634621971157880469194\
8230709721267164491462542557`432.3827701644902 + 0.27268758473920105418232444\
45654938650848239877960510641388713247080379815887973125944588670084997667735\
30553147417803159128231284652766968203591038792224941567376165419404562519145\
55362938140673423949601914727935578426303662171184120237180287831144026409814\
45350793552268366392358887097034013699386422285791868000637908809264562455374\
09751099155553833346137927254766340947300080584707940978848702084826369011264\
575185419995920267282144942453668193416082138952714`433.2528827549893*I, 
  P17 -> 1.953623565039126929557452690869408787469856022814120136494588794374\
75653585604292949160208115644036931385819326720634570378684262851727448861050\
44886495807958452345846759592579347507866015354249160459718973201192315134802\
12775662297606428136306711249649562451833795791043073423299167932522860824521\
46837464004171647213978593734834249171503788141756026483201127748034154944693\
671290195618977598959218395926916613736154917412690838855988239007665`433.227\
8036579034 - 0.09270333283894920704125955736301876488552758276694523531999485\
68956019679454593789743209027006664323240409941930498553316151419355243421338\
17173616493133124384812278049777180271500510629918843727216530220822825981664\
19176195606399943567679178684409934447966981713427366708484444368376358151433\
88966695772628223744968819122582083631199745219769366610550620038978387992048\
4245798300246774677046658772898052773742904480772990046017035321119327746`431\
.9992955895251*I, P18 -> -3.2663218794304434766042385855121137356640309522356\
05297563783519375095553399525452770795924433205572521153528914530469737979695\
73062291520630294210497421631670377212952239291909811132868918191131116672457\
08722352540625172741754747225481092217959026478320649006190844097900971374727\
74206003251005849836166446362273704520857582365542200707928161420582445781754\
47711883137501989077807210228439883945587110397267302712091131449367158918521\
983798544`432.93865090295543 + 7.38405701218247518890778406578658263902482842\
00272984732554491426291097809675461368628482210962021541893486602048432802454\
52922954259369541261278784093727080029040633861196312222485651234620424988136\
36228214669954296248291000976827361938611080871389058691539060679739697373506\
43961758403430657056584413510199819509812763878205231416896470377425478935928\
22915286966943551308944615894346427626799519170585449480429847236952296022617\
67546205803383`433.2992754205631*I, 
  P19 -> -0.01544866315602960938436970951694958263789361278346527347035401392\
00909524505281541470190950257787010854880577041599855565488953445084464802902\
69355202393958538101472434284197612392542416346279006612212331554692543324199\
04611391995842195892018582128769888101437399400789109660322838451368108276310\
36607177832356756446993919785125323294423615803461041230963939602006731620766\
80229060866406627867935923412771237472887037701864026444194264042208390955510\
769429214265`432.21597639706545 - 0.14591091297979577617659618859529790305634\
11851135234688916531285497320445190989491176943030187899445795240535235123364\
49746534727283617305892795524943190658337832997773886308257079993063348698178\
48125303140834255496881141302081109840269902913254848945846026005966090981596\
26767302189575129736396215559919580602946080454259526114035692329392546751515\
83763626519366208725522872280282457607226682266013959845591791658560941547562\
394368144166413523629008561912884587`433.2202923488164*I}, 
 {P0 -> -233.1238875817149026844995654272171305034513691024440478497793407438\
56643251952799442595482050132532176130498712885238106271025134059125599256338\
54616476370139939485013238950118340938510193723712392662608018630774077668166\
59927384958036985859796756460923805941590158711880086264426814490678778435598\
18267443725426436862907241960255770058982925618520686578020616050372813199701\
41355018038185408915699117920760270813477927899725219218689629632255392`432.7\
0374006508933 - 14.9723111919955515059930750698059980403241494487111623060156\
81566816676264010391941595059915539723831702601401072601083608286352325870398\
58856211565324120455969103729530175125538745783280462876321873121785589618707\
28844921495680757740733728447118800016574836313787960744492046400996515082460\
52313680922134297932513059747340982135010519329185620623616634687627746001773\
18344437020985057345012157047375778024212604308941368075242052587649056754833`\
432.2322630082155*I, P1 -> 4.142685248885642852828156322888616108678448628464\
56321178424817384874303834093563771097911699922874323915931016055831100879284\
29033618350895323551591539657121181747202951605876589243738637530119586616787\
70247285452097651222076862689088858503377176332185015724729684941163120915702\
99405728589017919760420070344455180548780398054531656689936671150226521615702\
49227263330111150729832160148800808553898719271377025945950430244654428222887\
4532224482`432.70374006508933 - 9.9816036579422837295098677856209257247678360\
00159173517658832782068454389289393343264924390553174581235022741314257158087\
21616960864311436480905148543394265079033971662222729388404320856138435586578\
09022493613570976060386306758607920829371162871624480814875287754799845879793\
65409532098967358464010024152698810426998846631454157198183578248704238738738\
70659851681907439009796410738450201998264910946402809624022518493795266045970\
972615172309967`432.686149898139*I, P2 -> 1.`496.4378237663101, 
  P3 -> -42.85857195152326708122066822990797239087737992317070289242528613555\
67781301020068641360900091569169773728121690264645831833195066693784074403497\
76713503371898555432590830177018273284807659497619887921537171342132547895257\
24179284338682052198282430044088565333854809293784934095539935301455057440738\
31308110749906949909555615467843719671223628276935708171863837572840808913357\
5604299105993724688357809879681920764179443314262844770530096123812321`432.64\
461786020775 - 41.63193286178135241371576552197981067372036427924071834819228\
37050339320311786168974011034430303329607442622039640210280524704615409783935\
91989692953794982588609910185847603823972085712255422433421448626218391097773\
52002485369028735249599836503551614887695310989662399908336220635776922616694\
00339537611079561600681224834394590848025936420306718001852332281447080896723\
56054204173127118991398272225569490416826403019778475356883158430086082353`43\
2.70374006508933*I, P4 -> 0.0333286041344643103185083157841195334492778600385\
25601970984958423427721909093066656878528458342058200938015173005339284447355\
77618463849154869727468936610517254796589236104967461420739312227327950389977\
26291039957912642609496374441845944577892091568196275721561435878684468927875\
01765183211137517726119714676805812076368986823227929862590708588581010320334\
77685530048096021122289551123980644474773373028445028084520915797425246290750\
2040745677540636629184353985`432.54624495504936 + 0.0840604231615364909250554\
45548228002113221899867028487616517560176888793517984248462570605509891081074\
08681894492649881037668914662669701054640161707261061568819817502500015031119\
88302225998106750873218419462889828393909192309244322385207914031173004768484\
38964654115795485912596139222829434045667812335518689987283624606019634644469\
08490345286749915937770046300514937843030333287067732263772415254238334926625\
5618904467106347179236849912924306886708116183298645`432.70374006508933*I, 
  P5 -> 0, P6 -> 455.10148318354479401243267944980862161326062300294490619812\
10791722858521649599038841877897781370599380748854518194066954784971226914870\
92108140682271815993594737995858026838168518556516437077836040589186146850758\
62612895042798617849569330324466069859116675144779789884286613551293959256010\
22047195510933377953228355508501103699064972824940373658950266808687973092652\
77176335158190420449435754684709349595334518196036303787805974724991143589016\
3`432.70374006508933 + 36.586790770507970515055628536500805584451902179781763\
30061506072424642600966626357713537790717107990381125599636972846677681363971\
00215308215663993693237754799702796294486610768618531652494774458747969448155\
09200701805345414444591234460876887529913241643870141274708198082881874333400\
17455234142198841410332716861481612547472155859138827254588728542696301118422\
44053731690617341887534265754442819200365309414235802879668312382386380979049\
093167`432.3284269973695*I, P7 -> 3553.61531597514383197977558416672527076882\
92799698296952740291531307042562699113343205308487511434241848152589198076829\
51925184447368420303369176222783063254191547682810406401420688357806225344949\
35047997995336832588283580845444050474115149971514643118221039609091399849071\
16214342586925393982706009457872859715262691185969573888179630656433428432362\
79302359903433914434913349004337840985564320207480611333068831493667254100543\
13748844676587714356`432.70374006508933 + 343.2012522590749702697766299668909\
35253588280617166794799244180991125019139136085064803233538165755041270957570\
59970760410473705138708750923424816423841984494990880717790785672436505270613\
27344370670549495940094955820009205234114778501470210034261083670754903578078\
74106005735242388709683376244780319588270825208409405613067090432663777168789\
81395457186159587247433967199145306657192939089113936973844472239392597899315\
956835779631812680118100325`432.4067420983479*I, 
  P8 -> -0.935657003702454653252854009807034961894060486861147003645022797062\
61801959649335812793955126851738655798325117766924906989921954635360182010288\
78391891692197470620744756843830459687942417039809796395220710705678953666369\
11516629044062825077442836665083506976449299198260657538885412245453971736830\
25508443050134892416232736300900648593191167202096682041889008567891690328255\
535722473489447051566618672166332302987391223368540646473636139061125`428.905\
41440598287 - 2.6013868563262223926697765826035973493850626028336231525058669\
20078368174838857277238906941204412381303777295836527752368669526412763329632\
15757479873578763692690271635328088736312975611416591531133861430294614877330\
48288063289628158636860514107587110418450498723896916003409923637650449952882\
26297191161553473558174518789700510970366231202815080147910938415187929177545\
05300359782235292417144700990454899373256771550501162088303994725150251148`42\
9.4916324438972*I, P9 -> -910.21044182505209284334250111693842736699398486939\
72746297416931400358274223512433448520749583896274942057047909118296596009267\
33010904990104005652731196692520051095305814928003927264167130048558990773002\
33622585244510761760322578195168874090450093393312980224120477471320206812961\
16721722521134508799998501762388720967768622233545869069834768837951632069683\
59896047004040212977645037946999865845393384116867414042176605303369667059373\
19922070539`432.70374006508933 - 73.15168887773217477249817564174831498560383\
88370201721657574704428967901695940760199340373209220453738985205725215497256\
97048283548920994183173154781477722415660410280431922309361488026559153761698\
36995301565557050984363102306437479837659113578751512468157714489521418549931\
37970237524075146869957772802856458676823221787944895481260557006012563730390\
23848447863714063343362880398740580128964573911094443952323789284707060444644\
75505398827449314`432.32829553565193*I, 
  P10 -> 114.3718324960961630677471569735111112315031633570607995628009432053\
62732016330338626802982597612733781735379101483170440188757572920947217664007\
68851284876228075774490651238729602930028293583658343368228856201806965613467\
01993234082535255838821349460773558894264525298407595153494042823249259443917\
45954565271599250066904774027234563473494088906005431814980592686890747830962\
07341015169621296962968236394097704361031967090347779935528549658640262`431.7\
244388769012 - 186.1736974067648139305296028442791607765977204815756016381534\
64045447627506715830730441628805412031460038184759982151955572557697356592329\
47875994754441134292226217574111227250109936573099938756777079895033196343245\
62826374094277815185318820438296316123693879112950943888156810376294329270243\
86730152190240619627006471650040504670760174684627966072513779308099196891785\
45453462508865329773067563522836242041642727349208487805538482678460135796061`\
432.1014380159061*I, P11 -> -16.343335524711081562943513819672821204961001179\
36806844341009816253275681855451125844144759387040780907902816006070207376865\
36207541992008644952257650601735045060903948911202929654984157074411114944627\
47799623573779435653802178658329475984257852299493304360741222381618023874459\
35117118988627009916983713509180907984472422283757865721436911134102812351049\
70857919419735345229408582842236366215199503773453885519380581154103707204918\
8482757128177`429.4330558913883 - 11.9043293270277444551829078127368890988022\
63354668427922121692033848908869950901497418220750205536265465294555211957015\
65943007802712359176732052560430344676049826965760638449375775148008519360305\
64997015317380240660295236961221643965240007837843179564857128872256086353884\
60594625992068702582771646671005093542766717079994194103819955616997677628101\
89947244179085900002456528357677020027342263826929661538855619817496545878589\
246385116946985726`429.2669356676833*I, 
  P12 -> 0.000117209393623835811913141246257557932967682520781267829132070405\
05299371603817587581306963252996986114351857915285573705807080078149818378786\
79239811510646601564362218674674703757235996048022117118432203787137572290427\
06997228152909874829517802786239122588799592222142434593510107598911503027649\
73764878155038539772822017900638821646714262146607490381700589065091506618897\
774218555737919309634135550123154468704910737773736509250768642535636`424.095\
75318882975 - 0.0000445237980334741775565471118289703152596267079875313886609\
93746147789641759730293031952059906927895739454104406402141998526948181497544\
17382428535356900801337118762184971267049577279794901448095883440162517890574\
52786878018103640559293149149306788234215521323020567859703717125953904018408\
06223232292584629224066880633008652011652514664154253149774408067455193694873\
01123169258382299939818560908618136647316411009300722086233613546526056894`42\
3.56081315580275*I, P13 -> -63.1374788597355414848387301513740309845631952661\
22276659917971418029307168884893489389296211126446532410986454347080721477814\
97806891990804471789808512867396186560593363660992293175635846275088591392734\
62203293327633736852413366697555308245690157442757251030249784759057394676275\
39158376787438868021960049182249887610255000488339693403097181914098468961168\
94614544990190172226947540610009874411520354881496657819419801893171054846269\
129279955375`429.42220845552845 - 47.5469509455943821024343891792828054959106\
64459100958809364428327061533098551711968118425062523923448647862384831210535\
22859067493536318970565323224504829544547751566021875646988591534584123247220\
44444389744299465244808207951419699291417282672905011269447217098235434832194\
71144485888922361498317831810006524927914016628244430814067811757834829860675\
52377136769865126400810373639883776930341196308022870484574062180283992880138\
588442874026086769`429.27151149227797*I, 
  P14 -> 920.7674232150888839963063801134911487635995757883271311193182493589\
35587177844953422786624942319822601762591974755460814990206736104322167503426\
97242534193289166856889504640734071225942617658881849874310356392811478817478\
56176513195083397817504169145309857548436632174781019686110585627986837655766\
14177849933001115002542889078922242979154792019700982742085277435409641032330\
15846510395749787165154003308429068811259835209660128534820431365404707`431.7\
136239258392 - 250.1045837968725380320962790881672726028071534308919112649161\
11684838702826119175963107847527223192380096705366954077627679207809690311076\
67821255435750563058466312144667560031668701234124500421353626384334977663316\
46183601849449924259780715376947191477677355147259432959549722366676077185357\
46073000926397553183540060100003966872142835658738551461046120923191440823035\
29500208361592149534414188377772390059245090298044458853784265938018829856547`\
431.1075547864576*I, P15 -> -1.4510760759453202432404844767665225480105470819\
34384863218758428247193910285411731870625390758511916404969432726332471382494\
27199435392743493800218748624915226308843893445072375532005135024539533803038\
41510352234716952143573280010231154574370556170320247396688710673882053513455\
82696365088857664331331802992853152496934739197398617971634549258064761339677\
07715748635756558964510380001098832086912039686391962712667145968930109498020\
788377199391`429.71683498315036 - 0.94684737780816477446933281654173528887666\
26744718492211883005963351684809775114887966426268784666216071807389935290468\
72217856230048625151871087105445563892827194800638061019927594978651994450171\
71874615405868581593894655471493298589949928352691893941325277773762660949397\
81870821895139114003585898388131731432608588352609207539457206059357350226301\
37620385753143295177390885432144170076672233826312341413883887456021616444684\
44886122296110085`429.52969802380835*I, 
  P16 -> 358.6517240376119563939541389166789155201071736056228713530405760461\
04689884172679547892734487582080980337314146655094538835104802056963082427280\
48878011367889769869568429019481020239769421008266217346507703070494032290013\
85427787815780979042036916361082341397564867449304012449959909614165341531046\
63414853652879142078289352623251635195383242078484001032739195239749761406960\
6992528769803724277220851898496667012992642182254513964853840030891728`431.81\
044084708134 - 187.6042653718285401285884875347317979688147939926690437460903\
74731666641983448172928741945382832024481386654753097330184082663326282266709\
84100482470672448552389416006928373853831070532644744458550021244226351153983\
16297611425458979560506066871866592163647153840073631955465374371609819742810\
22215872029907617632992643888174740143823365773813522158461237387318595866333\
4522978339640539148456198561604653446413708427906079687257613579540148419036`\
431.53721758051404*I, P17 -> 1283.8964394932080992410113938564278037365416671\
49716491461004615571087804947784998203905928632130087487714782755829010868315\
32548629345422416264377906379942797847616296258926034229094440756628469063397\
71080674409395720444190482423854938202911673712858610725992905337581732788408\
17059784614876804130016209401188355248443069245414655918816557630571664435098\
07957014972017135341794146432244579224269497142905389394443624963236304389663\
26041553548202`431.88749478975285 + 632.3066262480717186334191265380011904933\
53291099437232064883747857008349486752142435841098667365779447060079428180281\
33699621832382091607057944331177259974592603845570604583652488714138254737083\
90308402254214758898484720759619109748341008448689681051641303027159680903002\
94257986767801402373121885015791287762723696614996435671543808934726556793528\
75289094417213346533124872460016657441962054611503084915276945857905628733493\
79567964669080894212`431.57672425189685*I, 
  P18 -> 0.965319261544071393983265880390292238055202049698318063520283672885\
29430508453254262169950011962668300745907174403987055462639634501650986777896\
43292511782564787339499046490962332453787268612621335265388589172882914628383\
84147518102987925113881787197209828533492374713361917631541281533805357052413\
43367914478084391993845948208167871585740933723118639461266083667988424420028\
096779128672726395830539467539222908921467035181171705944140953434942`429.542\
4373849613 + 0.75429276305758257415626570325178149463189596726744247250929782\
39851968918235819550012961289318257073750454335613927014699141165632649957156\
86275179055248420517120012895777350440129853283911772997625465106937729424910\
45945673364737995483453636678705112787291458179047949965805785632792110537693\
19807266684576814298566924589282470409785454664579821974081775979330652163665\
0032101121639823391426562865195703369154665338566898004902804874052946599`429\
.43329613105186*I, P19 -> -13.79738395067259850475418713622988602233457600862\
97778640828158983194172169844482583780718879477330038977436536529255349059142\
70801444671008594056409195203999120804679968263889241799485576714955334797050\
97890467288693571705101650692451291337763445868481645678359609872363922979730\
74271037659493199054264941912840141543162498369704063643126604423588560510557\
56523827092088520539978906301842118581141068970357971736786710027465796111800\
73460029008`430.74248141314246 + 172.0258823779898315405695156938448002665730\
43835628245193865443297901119858277508705473640771473892582452274280831157717\
93849536381404530085343901927161440300108250795899594759473952411563210508247\
97932120113734334998159788540500822075716334788113475558577838009230914600726\
86321446461632974400768158553696252574570047342127842532044695596629600288610\
50884201568672984772626804455462404287804969517266454706774305652723910112686\
931127633729175994`431.79721877923953*I}, 
 {P0 -> -82.35593729527170414721798430722408748045296398211350299684834252241\
23887056139144518012858724243667506443686773360314724437156711527783356006196\
21533848969281909076312137478929390545496836035133916757744417674067723333962\
82430694403315408087494682964815904908128956158150105466391129292103770795339\
51062462710632077626262362027504542046918591244245688535454062633751272082081\
81975626394225914193741462891183159154214893230942800109703259286880992565929\
488307285764`435.8742944755258 - 0.337359461040517996717627113429479693904895\
95032540523658919614769049126894296620488315419323175897990755057472855340482\
35837364008082709753080475695878580373572085725654212346666652258324277886398\
69196761024907707135452024079617851575095939145958080427963996755337293296424\
41060798577390457204610141775603071485221108888191884371278389531106520721258\
24793211440840877424493463359212274496899049915062623406808444039393422425235\
95416618616563600672042954854750306`435.36926642976147*I, 
  P1 -> 2.2791030983116952862709001425909981798492628155411182525511843997679\
77386696311743288107755318668867525642833241138494147579481997959408524876117\
83687494966895477957294462480120475211939501564941654299448911301399587823497\
47859587229025707310155898109482351593114225007244467469808615369379756579536\
95184710431130185268024773536548090882174640059180365094110088729436631963052\
22060692333916457596628985220678102427056936433680482010899609915465348003397\
3422934407`435.8742944755258 - 5.99741437580309100492425170497013382190091691\
75345975099197477006992195861479411737581372802266217619854527031973976271038\
30617330828365240252484479011121995269349628985630030595790734465214448448735\
02495859830328737801439052221788125638062008261570574629267572254440597289032\
98144772040759357815331290597813001632439938148887650109365338458920934461864\
91530330136025792370199210029473814375059910616951772896064718790775477663451\
58829827299720426660392099727295`435.87221141288643*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -20.43689193728973369136004068188223494714369313654985002374216205628\
13462347139367452172291542841569772959165391563227337934054090800390993861911\
99080026613623204017681055638118339069855451573393969903921865816217391732867\
53257147733793010291718303269108889342300347583217713737435030645174957429765\
13134748344679395394676228048293867004675500052395221535034309699515433814591\
22147223051693876765905341124775069756762510786925169507876557449247122660586\
262086377326`435.8693447813268 - 18.14438735021585585235081343423066572276462\
39766575427263290237314809866138572183997569471203385159586759662536273958300\
50096393162547216059676968802023546469777519260660596827489174515928130062576\
36578085856072314386866342832328929073868894349791301580330145229141123936422\
26805149665942014675382873946079336231708488702283923813707906559135672971121\
53587137134371497083395316198095717561672626091397340573400287754495223841784\
053180688883097482889855058678931226`435.8742944755258*I, 
  P4 -> 0.0416391442885327022042421064805690996667128480163424581452667234300\
25342923285412102056895974897242523586140298427294704208903337928115655488282\
11257322724135203652041629206112657492615190283627426241734092759310605752665\
79897901693604491817745001731128224768148358556273369192094980548403710185022\
45610691933086742948933198336870471012145879880423517129044045131764342248023\
67032821200595306333336155668787069792410043496231864622331931414106182962802\
298497229`435.859631253317 + 0.1096637397583780668288827924367511364579583889\
63539780909104317671338209449436095672505633787293135817276938493137538675517\
06819634174004156293015542678032159275511578636883685441606572374832644278772\
09392985138821353295518381319692565212683295955277793159644196995987812433132\
67320857145846678369781687857521986422330300628464333985523633235984571187538\
30152198965684018856871530345842712458309057810276362132653331767431555948942\
827672266935484780589593909236`435.8742944755258*I, P5 -> 0, 
  P6 -> 123.93118233648072846432392623100590581500985420406863138027596537192\
68235131743404633060005183417719860012320450994615488435874742314867916568979\
09322381796862045421854927166402344040003641994208946530998766392449341240426\
51485187254749126188426712726454417419263560186859943627799095263002510268806\
86852732243250733410302489013084420245952371905932877417510721698088214293890\
52460518776106187291479120604364221713887480798156594147619381005260262970927\
247486808109`435.8742944755258 + 0.660502481860073193621735532715210780557451\
06961800292256275505849876009904038316598964439862713324997951816863650077021\
76468356862864802048837193110723859980114232669347630318023574348262555646071\
12892917165338608494068342076264393105217395299104372736064509962124426817630\
87852032893699669998569504760124893643383131105313165543588309919982583424762\
46991416801691218421927189445630935310829418093034150925122463993682341885650\
3059254243462638458768965727995106`435.4835552916059*I, 
  P7 -> 746.97253378495996504582422608979654973816390210142304347284316060579\
95277610080014454206890419426102311413830367331305660367985705971788599929709\
18822706562952145241700828756144366354116621310921538834253932791257956325484\
57607682010985094800748435444672265101517906860239971186761671703370983688369\
73222502807175698912899336393726297030872018950850050192121602253157924983650\
87664146149006207168664277896868353321509698379858075263072331020499`435.8742\
944755258 + 4.894781300428771526980406716676286757800000444796886989362999517\
03773760810132077803472278567943344988462606991228061344258250194067558475994\
49279853962297811418528299837330874784588189613883682812181907279463217692620\
40206299704325125581199039519438067231751676077317410020981645170086491140816\
67798030929915055441008169227037157690684678286606663335487780441572269645368\
39420283676221229032621977825498531929290219941608442840265797986317853052217\
40130422589752`435.57328312786365*I, 
  P8 -> -0.750394622021618513018414937831927595965909136927056863356376575788\
97658269757244203891674616277410526801105016139264029642816143935371747820208\
68010292262827480081747299600789278055282592120376248879826628604275882630982\
74358056771451346990443124095782064564057472639053631548637352723924877764755\
24895216673083354517527964120929820686287972123543562406564573250561072478353\
90811066016985440087525867655334823058223077714680240028240132575649093040368\
72706977566`433.1973291437809 - 1.9940645571527788057345099162252658681276721\
28768383635180580827988925725559233294968436274017543297129649870493652188156\
23576075284613123244906902072710283118013526915740110960743895563037807152289\
11453160128975596559724607230146953663853301879148643429706653001046829115268\
09953821015829766613432182120144835089959076198767692756683269069569310000315\
91868896311815708703222464718064884758407555373860149358659293177170904381687\
335549797627665828047872481672756`433.7722166112855*I, 
  P9 -> -247.8760172907704716282463468876643044567025870541217814687475151253\
08439672832489704323164339401971940879886331056034189233692006190190442034857\
60529582086094665891772253930170484011274287937398288913075535320041630586311\
96827763517673157617420315632001903010280015590797250450552170784389058865515\
72206040021415088816776867154987548298030448953587808602223328197796489514811\
33239027322337544741201322923725348692600531259182060087134078125757032559963\
0952411982346`435.8742944755258 - 1.28449113205790697885722873044173831525798\
19220615960807916586074488816928757879612544172322330400391156254322278553604\
92639357985628662969022061357214468099149801197406397715923100586939290472586\
63891675653317496871865359181869248661266580564962295013438679529485073544715\
88276999802058326093697324680817760925443028080153504227922000168681509785910\
89112999737669365209026543607833582213820509076540255381987033804981245098412\
168338011242194022933550037046777338`435.4713588715857*I, 
  P10 -> 36.30981072581611030880717962391899628225727233750697358467697698183\
09465336667028111347837620155375672483557808340177495794387169521167034781921\
29236269666581868940245734020663532066814035753365092527210673905803818219742\
79994981124763528248607086678627371662337275430890965823762655819392114737863\
57049202795256743169438137562192658166925639639537341753037942972173453270828\
0588953639857947021208133419981258191192766828054144589427783000280275`434.97\
38269286298 - 67.895676385255940240476836031884820810525858020105749318366291\
47843340700619440340196783525651165114023727345931635437959836717975004227295\
83290852612090874377239457500007025328184656677062925844170662787230524970614\
00830345056848721539751722792650091270721315496678523777166539378826408939898\
19618540832936009768370500833949916162867214273974081766983261830963296789806\
02072442271567863808188029563525045308615677511775173221230585762897269527895\
12242838721403645`435.3810718753421*I, 
  P11 -> -9.91019094817005961238612959651373370531619127349172185002920160121\
41774957066061080675903822638456714336405503181227843850393380007931552720596\
23169136539926676746452233958557811232238809688375843906444601890841987881901\
89056759306324324223781485097503732539125839968212585387710766156406518233555\
40155952355374168881255803520554110174663805321779576997996729773859580487089\
8239953476977430767363860154595304390628368435339187068015782002694058`433.73\
53525736649 - 6.7767950766899044687264464376339833762893499442343290720244593\
44094066152599696679369875481521473225849813508842175087601248487184774859815\
60387507591731240380562019751244476871918813696480997541066878695294223717545\
50358100153375435423028454830279880643250290340745018731016223521843957807208\
25302635502924950215687991984736965232853758868308483400056999419748473632099\
24927498654527268751722001569600055987087409693573421704097042279036298469`43\
3.5288242084563*I, P12 -> 0.0007518525750842693816385601629251914920897129292\
49791514872291190140407781436604476759224648183052943749698002441305218009473\
74353017725303796465558495897831032128761571864094387529441029801477986885273\
89963465749542256348547172526969752872963733818592036558835095138574748990740\
98009143270566062748371482629875507355144742053117948103037909607649574585599\
92804717896567444712151700334523758352542211627926467951569161811585167676308\
761230111`429.0648553349371 - 0.000198884499555427072558677314146104523028338\
00610032456315770766849059651880247841490539298894161476181380578261577786527\
48112032706199873641679064031776368018695714353588680255460006060578513562310\
20567845387456597286557734272833523894821596958089134995350288444547762693088\
17967991357821235788667445218194799507415934951690827422047336972058493981176\
48998023217908386776740183941742259467075547267563272393870312050735192295733\
6428476228124`428.23242687676526*I, 
  P13 -> -29.8289795301154789871299463189812258245164944667599277309277390973\
57778496080428188469329815491917339515830870513223886188473226253327565082671\
67777981344402350037044499383175838737728490625486192446081537314357785366139\
35549072465237022448843940524241408577113336413877872921941787975004173698345\
53297319232564378112872589449890142150214970497390952295607029317901755400321\
47212964401427809103773085431194299177946517611070064739186469784745635`433.7\
428075394574 - 20.41296124470600468549314443221905156065560250648577693099689\
04221291085937116786550637315694609522216681963622413412453246761706291351650\
63531852404424856191987428118182722982610450760605785464943030006968032857923\
32377254724859411713416946410732862326296078820816031537707025937817817435911\
11762835240021143848096158675773446769582271761443245041465892922274107757029\
4638018920950951846799434051002677291176812339608420256748211468669007116233`\
433.53736536799875*I, P14 -> 187.12250600582935757175853327064345096529056082\
67442478479761415864316071420140467351371054001447788746071931167578238459599\
48889228016542457429443883048823083385033107886209470899273532603962958716391\
54648632848082435671450273725870200753374240971058145445836402669749110723339\
99085201466373767533273263761465777445060654933164091301621228548529379455165\
08444999123370220243721233696727304310100651318558116597190592709163392729422\
65326770748754`435.01880646119145 - 69.51535586219872735375622842569528776137\
67012267196802560513872029325367811778537099934074905350676810331694143401189\
20772751174383752902667285080977523389608316544032494897146533178846502885346\
14856089986570631842985707299307300554003408243870494637791518101332536378320\
98568422432321915174533588472607790474891457771941793829491037745760723748808\
45725582009594553184364561302467043180347995382358281584857576462763994665503\
46503817780337312757`434.5104961086103*I, 
  P15 -> -1.12904377669686404398994772789820419698948659886162682636781469958\
52191697712409723387385250327270311818398277612061018658278792021577494508122\
74316904572572044716833628985651115792276428526378474079953018508717916937521\
75465890489903198492559029213310780328833504467982615289995001576905061252914\
00230098480198679897697876009093640277957110275969702180397959252325158927941\
71060503749978143241646933370703853072816932308610092568408009879660583016572\
128380606797`433.97763712305806 - 0.71246007901689109507865639292306590857330\
79594263751055475217505084350375047230909179354987004756043867064417929168997\
50722914054778265850182616318002571498494809440651972341129072469899614978689\
73415245723033768041919782578139003178198123611532869962619829380131592031063\
03552293436738249883171847437528557946814225270816644996522698102820143188778\
92814324828636591782006984987284899389052992664843238425544907736934656725707\
057851810535709361266607774057595637`433.77734162904534*I, 
  P16 -> 93.32920648520440321759938308247186034713839344783213441669669203317\
23212508055143001670671164379196034869020569578546402154106678172852864917040\
86912858036701570617019389322889863545384524003300715957660792537140714949711\
74883230181713875982351777687796849812100895564595006574288002271925031643861\
65342505173206528443241782280645984445598844988653179319347049078435965501947\
526595417107620005236808071672656409391509706668644613117653756123957`435.044\
94287832307 - 58.103610373776625154298745883933446179670768963474973074713249\
90826813404720517727633516457987133173243558718198789480154772602857829112551\
68520879462121712831052273498419689495678204069598871256206365490918169917909\
57140910458482119113984712285970806216169495078995517094560943368092691751167\
74605026285078706275835121008105912796386779543501363371844114765574614761385\
72273465701108981879292000692807460208273182200096120223500036674481236965`43\
4.8556512524521*I, P17 -> 279.33786222050758245023076943593171733116412834056\
51087200883017790001756033132338997307691246532854070635449308766267288116518\
15996427497935802877246076663017138284117334937925199728462907132568258228988\
41709040715868723158617880689537365257335428227310161775859884718860633682420\
90077735814584029073230213822797199738514536175897226723106327211426315446028\
74914064730066732302321277500343358866744000698024655048482055846268382188490\
91393143166`435.16608879686146 + 107.6149638403086488907418993092908669466043\
85705287527546288100909339340455905405056686148269338397558643611490961597874\
07657574181812209343733022976992459711493910046364296712395048971411924939502\
92031289921570222568239405390435882817096027590955047010397629090123831698805\
94834151017885056045525091070269369871345631695976890017605798807950891340826\
93619071931048054271159257828114821708742768841366025657235873852968938619914\
496361715100680811`434.745388371182*I, 
  P18 -> 0.752193902935898045821414344429449886652326739310893914451799105122\
60174374278164789782151747606101216510850001804672120415125120828982378625763\
57663876249583954972411340758022490478733651295339495214802049460841373441864\
23999288015271181459266020614981869789098951353653052202309604533578388338989\
51291110873415862467068244414665131706332117944671578068569644076836582696470\
11680856407070898524698884247305267859004988342827058082448063089990907411337\
48665659418`433.8319174875555 + 0.5695315559654250116026254253357172622456959\
28696071173304960927529727858533776068599509919453289961520285407446137740095\
77126910610370066795638061565937562983650491076949520897554020730030692276691\
65727932031302264756930903347800112073515701455824959845336138893433476396146\
85887712575225794059957328420004325553169534861708675562330027210679360188699\
13142549153605790006682681632697935484246428331096656357190559926591186190827\
686494820696216555334202366464087`433.70524136974717*I, 
  P19 -> -0.19795056148559662099761292302144509331686031960080272361330645353\
14718350906542438922993046079306190207172238082036264600525164603727544296008\
73375162989103530330098371232347750102936700016960419736185115886064424867884\
92785247154405992034519427004925088581498230643078285283670519821863697304175\
95842812330299831243823524819539230521972395855603817065172204049535691603293\
50880016721198298526329533980473382972280267548854568777275063945224708352245\
017088426676`432.7616808765397 + 46.86618531242210738098357642523529888304619\
76818219220163078184586955196669436609051433815638793408579544092976523665523\
29976663817752421708426098622086716927855029567179148458905866827515276140046\
59672928165041829179991238695014938561405813167501571133075660297996385295107\
50130102075421543756492708168517505884453109069666972451771566095290306970130\
04129482358050649057842848455425777199877624559749421143388813713452787807549\
01417547272952734`435.05054340343406*I}, 
 {P0 -> -3.794739243453721134706204595634498358397764010530349756369871942719\
20994948840127056472679383450482179582941903506405966215147243514859746819798\
73384357279395162629780175822829185016627820334049332919815032139028572429850\
71304732849523547057876763173990615008512408549124361425374856501283900918467\
05512486442409844175120294220869618556407686366695024133202694860943913781255\
83665525580276663395067219012636945027819883264643681949171655255333980912815\
76482725886`434.71939522420314 - 5.241717090196186679071227299348499367007426\
54551589923714078076479905205461040941876978198478210849476046406328049048883\
58298362726877402190408277828882347126915577229177318753780000745198374004699\
64871639948250493998918121908886246677492301978285149947310422904408348860948\
94196195144270432614021933738969750184962348376884669732968522154226211252006\
15084140517834376383058424520170463775079317350817853307060243989657938738845\
66582410306975245436258501911283684`434.7528562281332*I, 
  P1 -> -0.688787865203155097420565523908940416269867161042574190213711411130\
55030921528892186912150009184599162927531210399700737706194357930730731201864\
91174740534595832723055605000966889815964672989043478931822161684301570916031\
01446720240677814982909062063569432628254368540723136794218613177738200565000\
56298208470035507985618545339820217064198863437974660103276834740639741047166\
64613487794021891473420216972207782990826298224002895197289757817026596929241\
50649677648`434.7528562281332 + 2.9496300909083674321877776195187898596410596\
24553342657184459727069481018415698373179821963529924471299453949246286703238\
09393711707079053342786411701020400083283079414140840889433444042830594658204\
47267072920837503136346955710275120306663041294676244758264717721415440698346\
36572057683333570303195716754921644470023489504609518392164176599872419629822\
37334752032856056307955676070099997031501655518067238766460694789029595997432\
2573199950793226666284159678268724`434.748332179229*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.015316416978600813990746696042527280432\
94027689881810678716773240796203710138905814094157618863627977176616135022162\
05445179565404062799171479142544626362252308031652410410234818562824035101850\
53565378972765975453059465640951253729315330285143465418081694008686970976968\
71339140943629185862666382188193474604551850286905129571716787114210795437761\
80106161841869627631604194885126115903877464512326434363754136684007125554999\
86626350212712529701745431124552733456`434.54710151470636 + 
    0.15396263357359439387128701277040994080130196934806806611789875680538505\
35399848802241001742642472960355593288346716229614464512934807450471901281562\
31105687879141312374310707040783423778096563336810145838947262696996071206765\
33014991692981372235288568502958928467213959982601124467162829462678461666572\
65144953036825987160461181621640628343337433426440735317479864685436964019573\
63487448277712769119977248133746450522806194174696496826667261539470138202335\
002844`434.7528562281332*I, 
  P4 -> -4.750798788737246365254820848554562657637966069742411501464152429030\
68400312176118917290131433202482818681848531937452246924421505006617592451317\
44303268379227398042595831438085286319507354386367000278721567661020601707305\
02127122321289336619455617971117979194832332882079254343678798009988443683409\
08873801007318904986442564670260459000331279965348953779468590154336700826846\
84854452090517261960434558419523020711061613262121322882944608555490073942232\
50770116035`434.72722284466585 - 5.051251109870747892276466971190947791933269\
84600680326030587212626671928876670174110292640256999810632048252510770597110\
87854682242491437953399750504489335151959057344705399849101033872718198310206\
00350500532715957712914408674114208946087085842529553731203040547907730408548\
78756965505484946126741299831411916630486468818781008543980562314599660790278\
01919041129266568112025828918728183132003239057876450297017481692279821551751\
31060643076573593716367371181735754`434.7528562281332*I, P5 -> 0, 
  P6 -> -0.097369528672702946884726155207686928025242387061637204381022518649\
83047113092147996341877873408118569698503764624267269285605490775336572511439\
54197636314919158131692478226987230175400940192818504708084263719790452319985\
31679011753901012084136021074669897461454105843231126750525996702107221942496\
71034709004608323015341584991557425162592495034002360150716707742125183780362\
05066596916709970678564574563965603076910616798455219168765619176868762319628\
56827805633`434.7528562281332 + 0.0651419368754643780060764154777342763403139\
89759680414259577509177680892815662122168309264784897963662392208967519715012\
87365144506603459345896422296030712614407598689120299004258899072981688060823\
39968758349896351583603343582812810226280326473456595537213310201965666338646\
64739423069860093419519936197039768924307535369560093053573679868054692199923\
42142753435282784794506512381287713304676344945342386024856676205014964941634\
5245497516448986964418166030630567`434.71663782194054*I, 
  P7 -> 9.4927014101895401748275099343129108784812214339895942862286932447933\
90266525055252705160347048674281520506225761852580140219875933691807334896231\
31508830041952838604685466041667736378507057633911793457676513906092436125879\
72334860591350705233924086706432116346831760244685653583062096639572552890455\
18827656009396632323740241015398272997881010461486611820951528625493703123546\
18453790074267119398039850578969564914773100309086249990866922706266994313570\
0486830334`434.72723550074284 + 10.088205562612044892709097890558218109270924\
84817720365302625372203785218637768514727047438298205400880891435670105403451\
75024865987843695078054739415112308027664420637484487941553507569338044323358\
48012581856725195434897156696146623518410430392323753506320675659260931445533\
17635383931809222880507248507774120514455119923800797678159639422479043801464\
13024921067205302944927671247504363217315808915529589888614665528136671679317\
37575917356258901046379080787115146`434.7528562281332*I, 
  P8 -> 23.090668259285095370445934871098722606297758260500984976643143216000\
01033698605200798662227904750886442316580461912315019099728212191985215543347\
50958158540426167416833821380961173797006997004223197595259512241157947848287\
56068082844794371022128147938521388131395541368627080080285170875649057606550\
34763118662752054162681248907127603651018049515881712374892764945929614528376\
353291742386765225371300840982333540792921479522955760890012289767202`434.649\
7648882918 + 18.6498767138554537827548783222591050606697647355831552967481719\
67787792507773702966835455925955291268290868356598932247462272642398734904016\
16989194917598904259532220160894104614149136400124557240761732767967584760380\
60659475078498794631144940341429629601148596786552960577116327569905702930074\
13255534005613799105977486342649093075781682244916671178023697043213540208096\
70625284817732977334880419611263316037981365364649207216659008169178727958`43\
4.51578361488407*I, P9 -> -0.388134516710433584499603790311236714625644199912\
04643495100992862760437639279080080836735140776234344766333462921207188649779\
02729647277964034286502836606537513497976985187532440834421406583342685893472\
79191052263169388923526634765858519234080828357047100156284169899049481417254\
46237772204331395049049036506765705406274856316121411610836375725626227325516\
02968692003024677257161664050580122304489433174841346411996444182411031992475\
99164614973664567687177439702`434.7528562281332 + 0.2608292801289027699898744\
23550362983130125577864613051244002968352279996008641990876604726151641477051\
46370977090541826853092563249708437932407472231454514436960843719351603632601\
81489959718745138596592260624146252437759697442380359003935989518622111476114\
99478274748694920439030387620604284320507575041734593309301234550125902753269\
78068136107068986909822488934621389780999596648067609912459444197651936210782\
4173108850398362145186519939512675649290078215912046`434.71679901493314*I, 
  P10 -> 6.004498427516600944215397590235666213460057993284063546449751869000\
13186595584856742781780846994829784943148464713870834911720123969142039462142\
04022113987081971875881655243240028263754089121745910200317108556818530560975\
84876895103795483299644596023120471190836438314516206036114470029954518846809\
47567898826447755141506620194838958474033713809545008161432409271943877741573\
85772730527165945640877150526169951627061918330688396427068895771785490390528\
81528150542`434.26360805475235 - 0.833826676672976714546855176059432245616475\
99513654341065844155932643357928880969233904102010477898143929144163782691431\
12101810491195643890930540518134992607285861295500645249787091563371757529361\
26028208113612386518365141792712806745175193282639236090362941603461704881890\
65009370726592033738860400413907318370283437100776062071567042549899371911156\
33830035453092794491135609709248430102347456746616016228143508326485685194740\
9135840749449667741805583120059187`433.39203004612875*I, 
  P11 -> -0.42073526747544534164305156036833601591245087578876247243780040774\
64804509626715370018681322009278656947181438730334017513082801274852885928999\
51691912045216215648214706651775837773811367004892540065521389139873446664086\
22947843511441785076835731069462944014768000459900328212072513592682013502553\
93952246263006499551056376274674455376247748999556501940184143653370452710523\
85609831615094718035723083580007347655472523288464423812826535855633364411344\
049389279352`432.995937776122 + 3.9832603456743015090798456696141153129128455\
39297334336569365196309461184292231806484927469187850796157973891001363295293\
82554353900368279942937402774083818891229335134398448311825506541885990641200\
27161898297581752688589780245541807604273305725033311277176972477695590215037\
25708385957117317501527078197807269080937629759166648321851905552947398158243\
98781806958256791011932288568854310877655644051077037652109795899912493951277\
837771751221785`433.9658001538361*I, 
  P12 -> 0.436849183346452114348155697964764557152280818640540076337666283187\
44673597794365454388147283153592779955218248040721091985610603999961381008501\
77101572618607500999480902455507730284755744637534900862448445728570939386360\
75180250984651288556756685742023295725338918143195681376348097686990461272285\
61104937110723312993016384065838946252819202317310640858279074887434681541724\
15171059054901745690094764767836917908671655177718351502738372170722424278996\
70164369625`433.18827626714403 - 1.821139501668666115035051965140036950587418\
98123462630503955149277197591186205895818707242084137361128759240237371882279\
14806979067919258133680440064249371469731780232359885898224611530716412492822\
39870512359804738223922300279111032382727787050274400828748770868127865654558\
80480385392990574869515896462755073291065295847311074101346518235588256233559\
50951503768069855117839174459068019201742422225566611802540287916943387389264\
84911234599552880242670304666245958`433.769298332539*I, 
  P13 -> 0.045223042690457432468814068579683899648761411557959730488412602672\
62850136783174463602997512535853306376187472713480275909022948993997005976290\
92857965401416017599476714326626388764176922084568802336191653896776364710669\
99475439149548233939308705944605939484583840504847552786204050016738766843615\
34223180194511562334411089846223819002121012345094351715757405581053510959848\
713902301425117261704485856553424929088615543318266503070741788311154`430.825\
7143200167 + 0.19917849754926371657298454117592977689823439227633749553431969\
89877288422979504312841298156727346685620575656445722160798149088825746078013\
23243110582757054889400051081909546121722323404989903705743731007789474383752\
76013785564268322314663569970521091924130232257172603134096604537821876633581\
72830098610722166850428559431832581572901522790510526702853798148621854796339\
8285086637836228280975438774873620065765645922071187489894908768901512679`431\
.47005434914536*I, P14 -> -5.947890777431850749660601108958196273558018824243\
98469168557792166225158066706886141000607711343617250880588058842832113870802\
22393016809382769093483163619523977868991508596034934400627045334346208007101\
08007781257396689554399220200034087179726329192639380171383780140178225682615\
72084217874724040746335923099873811471867251137759797952296734300008125556921\
40615419457627464902746667901203749395161017376112408600921367253932939619992\
4393470658`433.8443299792159 - 1.52007309365405759200069481679333019890548408\
77532239696557686046931332489622174493514266836732888982944896690412484545477\
91719869070860351120169997468527563023423626607945194304666076848119674825683\
26414758858592979240646528521742822568523488416924537458648681381868443113799\
09800385611894476970276562285110356150947802829725216341812835934937780808753\
34974871324920545628216336619361587072067418005414572600561457621507667154210\
70250093919398`433.2526872680508*I, P15 -> 7.47907614588203608342014068072642\
48502689420615963611152165297335913889416419634042917891036524306756687818148\
94092289553513778210718868813100389888590381031265981706764283884339188689055\
82924080465413329638423453578021470241258324184425953801730865164979674547575\
48580649768986094568167484550989237863765371598606322385765450753806462380931\
65235015402705096774113247967813270652860652048611172386225716966405322303461\
28398053422704680277996003`433.6506924592664 + 2.5149369588182511649787648597\
29775911250206168328925944359668650750101908333370973835640758945794247318938\
27574722253898830890195332862076574485448212779621970207585797935033841140974\
39979300524842241358631903669285663994641331250096260311434474215579006961457\
16370380183126234050054849967725522468433299800891654252281678654989030108867\
91843675872223905548057316974387802708768633034991401540563982975160320422194\
400404612587803064699486624419`433.1793359101048*I, 
  P16 -> -0.08968385076534347966244397345888141749160332118342802724175561026\
10373282041661770836520328746609922180525156813868704334721511303407177519047\
02181176138935156013040665350635062838554911743607583290829415274226771209691\
80351541413327158740509590497715811814764789016054116197686012057700435800974\
23329521738826896982183931705746408462122411529243126779875921996289862699076\
74404649140266708220564964709140858744518921094193843439321683031276700102275\
857615588628`433.4836405027652 + 0.233231137900839615108680439448454131946673\
15117054801790123161022984253057760511323631546190254615753882040706502934674\
72165548309752169138622967287819651360804927156661437173791309612503125601551\
98666787612090108584375400635909552294871480426198845027147189769174324424605\
17451672727137526460371555651407288210774293371178102373587045809721807937924\
77780351282794903751383387577692695625314694099108520017425074204876616438070\
76625520621691378398645620797103808`433.8948566901113*I, 
  P17 -> 1.903338709893793484883604610867205319992937808618240256441657889164\
16595648571522987229750934274614028356238363354728976977921869682786618311827\
67651752218392882486056506284364156951815417801146565086068439610054611504925\
95956761093730173519367318691699309440015379359663514267997132665722235707801\
41718027080092064388621180169261820715681449156183045625757765542158933184198\
118103506595216641305774878315030308153340094083912046543764880718581`433.643\
56736323 - 1.7944561488324723805008873319160529315993726375250161767690763134\
36745243557347606426721746388604986796444664550153382745086865064529342720842\
20590909160615404527228600516000333213525035813751820039491451768179624940761\
69756795393798044356586710945705201323435670022190766104220392192392534921457\
98568672876156707631812355979348319596968836472384454741348371855204739996009\
32175768876658070933576203398666474354529506347476707624477639393576663352154\
9237126511006`433.6184542827791*I, P18 -> 5.953540889802564932721805879331979\
00633621397051802382808056791181666731077130994354008876118843595692797320092\
04348081869179208423949393369672260975549899995307708528157762708052708318604\
32972439174113702274579437906652762271140168069659178424191789654674488338245\
11425994523655198710506293278353910728198159885168511096861938173383918126245\
19765226309839050333577100930317694651650290253311670561758068673614030635838\
1872368061668677883373173`433.5899031064855 + 10.2824657763589116597077612459\
67542403018752091274621011321544797109835457891807034619114060218120300595454\
12047397608625938268078296861536010848066809740717536769843047001392718238295\
85201255594318633868566727885862810041342644178793414653558853233745865617308\
28668972734141657058142076129412826355541450971170441573403532806366449250713\
91780169895701577020263443234741399174141743805533503477995386329132483461068\
023374829590671450896788730874`433.8272374627088*I, 
  P19 -> 0.017714297938417288945289688071696212409987053762613955622371300860\
10005335661820994631030132140089513211345915411053509492475636701445609203423\
74861380005940297470042388946450559623856492086479978639973405885985607943970\
51459254459558088181525171620948123820483191919012921662442934096061117556811\
67752202950793701564797714942987579301705724660833206503672220760573600416423\
67118152403568938221916867593552609239289287991878754666201109786873332965087\
7070823701`432.99151047307896 - 0.1313617638684123161167762363876774152571038\
85492194321381805571982723334737383271409599779580846543417683506723403757421\
76477885360201118249319480255382251849657450317506983058759193400790296292925\
47206299071992501398865346919541488586488493970356205725564342655420256472613\
49340250843889172337318219995462116059649364634701785755752737782619771387265\
57870826107816123296891587028785494886261063676812538683568711926341385743099\
7270947590404962468563727441427425`433.8616287334687*I}, 
 {P0 -> 3.2255647628927440339689532225956111360271400161205610900722669279652\
59485910759978678507056226017573858876854327985807919959045811747208301125144\
47953287066113536596010515216029835163726549643325148695282429721022552924128\
20066482955193770110941106738195816040887532125625152751721568893246742138600\
06258579178696765029373479403609764856490305975634251537093978308239985860136\
66217247231348550472926223309310594971288735620951447872420414899725891125647\
2580033861`435.3187041228578 + 0.25539495440770858884320326446823633723299386\
01787678485579583760373080635355066789701180460453727832792970865934916682597\
33761353746929163182757702168914168516510865090166404314428678011134029704875\
76383283351812820366354792266141201888587764555191963707534984007650348789238\
97294999599767148481883830055045722572537878198324070650139023345865536676215\
73970299344592631228521727896924508427536830373265900059873864838122471077347\
704439131372626326603648367958426`435.02038831319055*I, 
  P1 -> -2.978463998541254132159341211494614995786596776187619761826549812711\
92741606890504390833963041582893730457119654076610714743118693240928017920347\
73300044701882805599789163129467215689055732160934033633900172707580604000626\
37205599680069058553553665120047635340141630699837054003742078495745010596595\
96102242291420117042738246287574256814648874969490386704694815653830254500038\
81811029748755393901579731144018427359936588899932184423949958564285292932373\
72491030451`435.3187041228578 + 0.0651722048453071222633000776268116768377050\
34237734829942530230334045950036332624447936854214871108066039108662551834338\
52860799169988242742785017229719420567602490898216339928707134995316511835084\
52409380223317864390466011512608030338816259387952145104699994464575502609817\
86888720970016330577921940137667338026389539209473096338796534134583137614719\
36166299296018387092094073646854466256328900379695575642013050189188738124028\
0921104325214653769617888721447242`434.4114183973983*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -0.215234502218906588061514360175349998959584326718727191688744911804\
37427905237916147990417481734100457893421035448345571278353011050097692862561\
18551511558655751011155395104245644267245086335569446297169702423203035867588\
72139225206658170391092021557052091591794928239330448678854654310943399135212\
31255717667853752501265524441085235069105432048091835068055175793597945526137\
53232951084779799404664739839161915313202827339623040457835725394951984880577\
3912982932`435.10100655814705 - 0.9356424906363123621128870537479080133234438\
58897154924601722736946260578731816283579806167605622712742705057942098639403\
22248018596079563572959877620599602190207087002127497687276272745801243830757\
13214487752959321615919538940514296558448085811166566816214072551925843372387\
85183914800567511088044249655028302602427044722621332798785540822258461517044\
92065496515518128228501725395337311085001622789832472828578305158563278951742\
3064901332693993878673943339489295`435.3187041228578*I, 
  P4 -> -0.573747527454336704178617044500347069945078324802888655356430961136\
78055423046387625395260188748841074651902750710385137812023571978664829828599\
25975143201752127322173355454827750752388414563149937247610204258953763426147\
28054981285347793572408911187469970177235958483260402528597071822458298116973\
57788486834300979671571081507264272134501206840306886739966919855650757351941\
04678550768283843191911268077687092604255935794921285882481517496668545245888\
27734791978`435.16513900951315 - 1.657441217674872744875236742522977843901811\
91351221753550426898102870693106066947912658496507524881704864705838426674772\
50707838837339931621735562338138292408508793059273952572210365292427495405607\
44683870486219306633595185372124732254133878734555297806836647281053984072034\
23060986007952644362799554423785073363144507988271518303717044501665190873595\
29328271555188615978776762543045519588195619821683743526214645030097572880086\
17451711078284645525562977960060511`435.3187041228578*I, P5 -> 0, 
  P6 -> -0.314008939410138355245954632679955044733261442099292136426918963238\
55321302191515454061688985688031391016156193362664059027569887194767901976839\
75217033689129286373013315823985671922053518133701901053178078370295979428185\
09134888996685964830043118055653844314532490798620325340546707855865955584322\
45449559661504712997151397893452507933905264511546104802029294668688964313935\
59430805314467867257872971367960674568641622758800710986635116692044760450485\
15687562447`435.0568646811199 - 1.7218743559959344816185620648563856986294889\
97039314859241086269201853301036781989626430137155380585136430660555695157272\
10121814788229724405013564240987333288711773330294667170352367913323525810066\
00619827238356652003464923645478801054979464246829041732495850189793956174282\
48080883511992509107599616440654119121069720468899073363880045200188689367643\
04181206606082205223155510336775494076910002043243486237889586867402961775184\
765532209976294389200590702796997`435.3187041228579*I, 
  P7 -> 1.1313579410186922154946530938452093318588538775877370896897924098807\
69476354865127374654326792427294708008567434540125084972234992220555346430435\
98209641596642376007070540735872607368818396509956126147047266764849246007452\
05790413390926883976454829991938315872140874439156675595267713323893438931230\
37887518018012676460018066502152302372157552210619761725303186118097004897650\
97697681076075870623553646863666266623075081092762661794704199937439332634362\
3284063813`435.1864751535199 + 2.77122085249070518315973139872598934469297759\
18390994358921083134645801949723883445367832500251050074052808113764298682420\
15499658282247687659777191958880862993692576272305633314278512470153592407559\
86863788093241894404393949326353626691619225442514975036542390957154046586574\
41406889334247019287337193794748722238803062928503102171284097847380330842187\
04119990098761364633362553802097794665530267629091435951593415723544346609587\
295215769428595134978391712783625`435.3187041228578*I, 
  P8 -> -0.712568532748503354607603507529099385692848525854680112414852658916\
96035690719406771256839149975292012188870436884803101354885745794134844641364\
38717657826245453952974342667081273950742738470766931580569363183768962641472\
32087073523296192871430313377691393243813328447133320377675446808795941755535\
12206527587267888442486352741822616665053275457938404114334103336488260607447\
74782624888195151533099595528327180284746239487013874830966925257438902019451\
71141333235`434.34742383578214 + 1.828206879263916276253176510858119362666692\
15411432662777655816781610259541033737418442548661750367922761605912229948535\
82209268222318948535281695658975061717289654321080271477424035381334347123626\
41181085020787669590203614174526393050020413085223743993091179420075509583900\
32204380169611149980543540864975191098246614787964799140750007032901040033817\
22342405820468558496258784717284726716985824629887029555621145171493582690746\
72479783804220691145455459371929863`434.7577381862517*I, 
  P9 -> -1.558446243271235361898703386226151320180078346584142451026703353316\
28731100316116137201087603049742492876972679340588140616660098704711883194529\
17917789112112067616336364396145359439592663798179056410704891419661230685374\
87509684389815680638787984593900614502434341712805792444495295379171954080481\
27788714774436715268133110228379092106412452766375347487055483195586898346962\
42095929487865483630210136788271947413153559890687472685907795558793609832464\
24055101121`435.3187041228578 + 0.9662672278066502044119333079988996355148272\
79236136542446481719256413725195457124316923958631393390543392685341774875512\
80327187474669987727088647736914068347901259496596440622233992410621693921130\
28712961027723340073120224138350721697825207231771384606234868647034775804820\
06025630222174385857604066946108953158885112798825593478694919902365398084568\
94126220304087446614951854378110819225731521849696541918264520041456669107725\
7464470250991506114978674026277995`435.23025374734027*I, 
  P10 -> 0.658742725461097618780746374912915564265654717774803378872509610842\
93650645090903518274606677517996653743521521507714449621876480733306004563277\
43852892961139677997298555143869110721309355111471891100430898969918408901749\
96830182637204089541890578964502959281160366296793513870194252719115485880680\
62040951301278288141604404062838538612637482370341638360809832683207565124350\
74188641858735218674210486744750122875596175733921308506569324216436062787898\
11792078097`433.6674810636128 + 1.2090454192662309101188075529800315132727876\
22579668717904055043158509924118936662069829257960523296555335057628091915634\
64730258630587655525003412532120999395898058294268461468596338777760077722613\
11716745790657693281284043444404519845096781271142781301291815258505675880167\
33634784200101194837222526000812602343528516408987630322120889842707937088368\
35946618836812040177260997606189276268844196239347664884962214177970830916257\
210272987653315095258166802970209`434.0747364174349*I, 
  P11 -> -3.29091268084310987462377285369816966750582461636776938087301176225\
23283098347477216192129713542396558717316590888823607655259318870317183231225\
00493916543406691086339195652333171166606677857277478562007838496322342325847\
77950323222481094527671312800125766362695706002870024988065864513067453389901\
00006070611120576479827321659236572786279944913832512134367523817395432895838\
57377090189062138437679080533598744053435601786527279651275598888386632603870\
444672970824`433.9367969767192 - 1.422951165201920211750821702052021925855169\
32265014411817323788646937740448152273837709509237104829937670752167128760360\
54659591115095166243874719403936211874720663868274306397430103603614010094826\
72336379265266169812151040141778965130663777746262801091582277066723705267526\
93672086138189928108790798992731955720241067438665552353234219164198351476156\
18482556033691982153032537361240576384015599555330424270024074304638828894169\
58442312932003526691324594612361699`433.5886088953965*I, 
  P12 -> 0.943730632162716049969837869579686352728537351771555917597964689596\
59847164767473481757385111451439195506478459592205428609121447219745090699924\
04613008762895573937027906828857807298727733288528414514799234098496088572699\
10672913121591255134506351419604226885278587765827240183299680759298044684948\
46848021236449989203883335652757195897194045854310775600415769601744320495194\
136920412189047563885186296517058359202250479038751011154665710005577`433.125\
99023960973 + 4.5259820224945741173759557438922458535298939150603580982296820\
65521531852156688649417321923552916493276885984165483824319631953333886505366\
84428804750855826378823408799663051993749539018383409195445194613901743864076\
32123142832538287885645135632557075255020483265977862826063751850703056080750\
69662247003865785455110588346906565371272117177701986202798479685574756291787\
38152458624341880956554471303395209921306429335833253817519004443362437282`43\
3.81472378860724*I, P13 -> -4.55044597640842840729570395388801880783725153261\
78385319321584125575117563488251378281785985752743466167676276809315757997130\
94874814196043629384235889462075501985836421999789639573216462423172699083596\
18889009798489935696515948385016650803494863741858542087216569934588829904037\
14803726630573829430518590595890845934414986706274572931635969428856498948067\
63465710661281021106484325865386434118776881043100745023936904912521508616702\
17812258473`433.7159729455401 - 4.6370845243567522455243314461723320333559689\
14765935528739718076835527072077515984000416033117051710030336482306612049762\
77928404694926026936111253097593824164046141142098798440949439798598380976302\
09597610187738359829028377787866579507222390799163704533142664220928486889689\
86430830428864893635042800706393057018917444819110562377734050712945007861039\
47880433766393841206912740471012200579549268069790539570740867146931908038668\
189116032902691`433.73021866549743*I, 
  P14 -> 0.752241967049574611589665182876092176048792545836486786454446804621\
63715356649759518499511417072125660114953787121190351239405244794763162242918\
59393100504502243358394646204764159719366299507796907799864494607724747736603\
47991605018079058513116470886823333373408417599405992938907085594499865540720\
77841570171670458489271593826145239258242099584573971014283716869675022654824\
27794763297527380633731569192222017309283771327066282369380336656711213899872\
84509903358`433.61579781002104 + 0.436135819893168352176572966886937522177587\
61616156932946764597568428875801486543841030708071155661694295281545163671741\
93446519059789224578171660311920846998285708509450271410395576453821747533226\
72189131883365613258574764004304745645840851113514852194316753218929314292120\
77521269629253775946778700774043266098943617400053678451598363447228723281432\
10509624063014610570251753440206616908037811346619207048661402997820764259043\
97042168005623809450136078190064702`433.35941902110056*I, 
  P15 -> 1.011359689542543040849259431685025201070995925777278866491298743950\
21535030436861221158405146827560726988453275289618018418161861885119039644038\
54875388869270552637252414287256152230699687807083950670549560016418038187929\
46622169188902144355858885339837570755845877727155800786851259811473046161265\
36495883182934325786737677316967567663425505390466072187643257188019076368985\
66876377787431176763619112047418730623010878220801863721533629509028698749592\
52734429505`433.6971580082865 - 0.8101313412845944208007786235134220383362280\
71590365760799593473887637134230008651575277851663041737933826479039971256006\
47195563412778048649844002821307175821597031307320547098395494090125062382170\
87193024064309961213295794194710495524012631733372140146890311577600645618437\
65947726825195764304498649847256460755422777640516870102985331361619028385277\
07407292870411207307924146219062866816684343287812990082002857856500049650130\
1777601074079279502223209346111025`433.5886749724613*I, 
  P16 -> 0.624619864553468117490952324789341610898273290754472981365198860016\
07354177971493781685772231909857815614771871162278069169930100912909281187065\
40072550416126546745638748979767488337980601269549312164617421316753877545364\
37738398234400561692611246070064160044777529085480717180800838632055550553791\
39082743993856257051660018184846754393365135368428861711796982914543961112161\
42671199706959208878173512047546475609999767914121628303515022400601624411134\
83968867461`433.74508431213405 - 1.154218842653421630367825121463622361802460\
14173840926193739855457311601654122664396411387521137651998791469776616917238\
11931683777687475617672775845017159074728115994861642113834814242627598302776\
47157589607058049928615888648487086814173780426425654080408902218033710695948\
42180957492380248621531381073453697060285059723477599192719076837169998961184\
69283428789195514321569530894222502115669608189279490134165108303813267054665\
56778897480931207463317258367304219`434.0050836104258*I, 
  P17 -> 0.572824504577996313307451335320253627991524850403126255657227152981\
63875750484370896023476789993797366644744117240246513609981906571778595025957\
73984437397045763048574863992675434814727433735879293100404684364827903315795\
30748779167332014075607431451683236659041250729276612284607338705403010164136\
95860169556340811535172407143493348238670711847314329163922088795127433154633\
47329494502684571514222179614804227702470952626024966542622289782231242790054\
31687571737`433.4429117464544 + 1.8997886047185138698468790648212319913917543\
96915377992007904824855177707326865131801688814601515180490613539061119377597\
46295830196741614357599342259094466555254084163849223922597021998482568742971\
38960849626953971316678717406397108951057710469537507583837762608044025918562\
60618932548519390924828084696491366958966076564459421601240708777110929866341\
41314404431053963947925799954955705382639424482056386780385737715412450648983\
6061928192722855994109124484602997`433.9720679545833*I, 
  P18 -> -0.22400599545614024680992848333707500843751299173675893190832807954\
02697310521009450738573979792650941159565554061245643674684514362802175466717\
57234117925833618829225208179224045419735346852416891024343418025407820832150\
74674277240898407679591286301746430791961780645726469084940230189142990832240\
03915585821210257680163640263985694960720683782207769952590556008798846986496\
80218897861712202793251965352167443801523309903014412448612870609823369223937\
744998241291`433.3485072325597 + 0.589499321829320085495568971772534578039112\
63884301757612034051802952732727038202858755680410023362131201085164213036451\
50255648722309374397897707746829837692674501889241601889168951559566867035112\
18645144334283097173954876542241426210846194171268375548592978933402801850469\
32931650286296612063617800265092093203425302610387918915447817257199141199154\
59440893735113497523089083688536532862519209286364800131025380992226429027263\
53116012427036526226170363354018032`433.7751717889686*I, 
  P19 -> 1.623219470417750393542495248078219248008050729335312750906983957667\
40633236182130366472005514810808968550213007814584130473048743761085341188387\
47954797582080459421498617560128270777486318461276645480250597116717108968438\
48857540067059417218252004248116675349377631437476169215300285248885702730894\
57510349178327969227249994462058826175505234942196944842367002019646204673636\
53894857023278258887320149833097119726817816714404109983039789502058748409132\
51689993486`433.91844225321756 + 1.604900044770747839758356682565972443104973\
29850611345618422100561648138968460763234193180151041083020947887337597423098\
01131287198537911969135123730738269461763230418421585585083694481777341769488\
57919352301847630038379973805534507837383747076156963169388431501232838400430\
85274545752174840715247193904259783345529610143756492412781908692476985896126\
21035557360345642352107690527287935007191790446183781648192581559143625738063\
41423922454632255383007061858990786`433.92084808321727*I}, 
 {P0 -> -2.744731617814118995806182983581861938577683760694350233155406652342\
17724119123449480212356865225351312394161317270379976001245963959913328508764\
40434023771874144755744230819412031954119004683715108478024264401672072430916\
50718580513339322890117927141483162771886270957518324636739666117611020295225\
83421983360445932019388689774346286553507371224175598555543809367162537898691\
30486238569349398973568076744101786295088176913296848989683457547131342280246\
13910183302`434.84879833253325 - 1.898813799330516330318375679182059401850574\
85341993167616551243725622063040202960007284254362059058842772209441593734356\
30639882499287341878685978057368567155359781431593632054562256104544114076883\
78022141564103945124961687080220371722008184117081439343463123660332536135816\
80668526854325412714719707456476420629092795506902220777013617406773546243836\
86964932465225700100388493657913634422130175761566937322079768149989873957960\
7350332970412080179334107009822874`434.8178331608118*I, 
  P1 -> -0.162157329207277184897646374753424786042526148932774532923616540719\
34654571832463308854122007762116758583494161543274134884963754818373407881208\
50552347454894522566479117501338040710481772490305762811590204199315625201481\
02375298512353097472195333483859171223333318309267595013726840222305020307682\
28614169824755238147520307108719247315817521609105672056452500812529278034243\
49704370811951567188901091585645351012492854527639129379274854084902719743748\
15148802405`434.0141248802508 + 2.1644112891537764026381454302271762232101226\
53328712360662976762270432812557342251255577837909336413110230272639055209977\
41438795296841736323610523710936760927491811046694510740648185433248691911406\
91258150720343687422969656445504131018272569492734451642776876233522754407802\
52346852012246429987040660925943182386040843950204724390007737202844814395408\
36417889115993979018263885777308693712061091462175642224298428214637315106799\
4499569071222749183341142358221068`434.84879833253325*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -0.074242531253793284605385618040088165387017443982364221585046659784\
92628737080668413839496390917800939134189562271260880678712959411425508634546\
26296205316356445184317084588792191336185186763963794784412136164822781671620\
12940123202877148397676917429165059012724974894910877491918477066917634462711\
58784306469385417376038743742956809213916104748774819433164262298389859644360\
94110464044208942722908112125775482088959875844747291400549326212385531712680\
55024988201`434.4796099246628 + 0.3015243271708577212851214926436268379269501\
74564041515861310690504841967331756514913325121389734287307340308057159117628\
12716597137521926255305012740437129168409454016083813320581657062493350298951\
66634243251245594251452289935670679700725902028285318699288840057691391292981\
82111639405502154452693022661287319725724819455700379154676043931907678623424\
42075859077666358898777528105445355824487871581458908170301817967635383884824\
4883235110200526253181354326719012`434.84879833253325*I, 
  P4 -> -2.329834752328647593552069598461383944375339143882009640717317284743\
07583705917951228697628115784071841680011756723899998530115242862637719853022\
56764199875775442948240632033341244035594629486033713925340654316235100964772\
34128281072209813466964783015093913668751901277112594992769346100542949442819\
60125884517645231687543148937676449277186984586854449067627441461262468564775\
61992715002009642351610262894908354903561801991355478234007229028914949349641\
20989841413`434.84879833253325 - 0.829013651067565707805161510739406939608550\
40317665084315736681156489770152017995791273837022478814305192186199826476691\
11154442041610457940984945214959790168468008973759675832768460575026888206852\
31778555816925285169614719690206005989565907733291761146813620315239571768908\
45651145793645864591259682127574930654214708159984517056380470146623498113425\
74524951921587991912635722012649245543367459528128757378674108838278147573995\
57637907180967687497127275916023295`434.6096393959768*I, P5 -> 0, 
  P6 -> -0.151103988371507251841675168582093754485785644546626109641166304309\
79750809517535900004118519886990216146222597946051542662343166606076937036114\
39288230556301143645508697612186190808595980546000044586000931545884730500910\
02201701982569634464105253252769243428056339625937568016728124438965901884734\
74335522685615711847813752403264794202058371759523686103866897157385325407467\
25698517056644725620523247756146613283723971346138179954010171918426463071447\
19615306763`434.8487983325332 + 0.0629384452396965496094978663741743316893829\
05044474755500828038922520510384157086589664365224705917173009256640030571657\
21542444202118525320497736758818230422438533744439667300300505079256194680808\
21313316553081065212567904802123619458310098639164136466067808231556209134998\
57801419575699925047896975965628008604531376810491160850766449135073803609045\
32971012066651597681279297555448458533085712705211414052924005519084789255007\
9727044232660044730358525719967149`434.5965427140082*I, 
  P7 -> 4.6650083877856591806754179597673053073771865822273451204997053772657\
95975963193891509004197905037325689013577319808339886496144159545187313817058\
53106623114212503772274790452341564582166831144905757142352415621182930295149\
20770678289734922109878862279755918763694857969779514037707920640576941439140\
84766487676416566362907284707933668056189776833059020805651399575756081838269\
17611691800951789194230576488608663504462051381935113821535669526076563750934\
1734992945`434.84879833253325 + 1.5936735184749298634179992610184972814207673\
20237963686278138544147190428661989314527894203695722051695227714506210415665\
81812541480850375862426672640563345065723229937122728878540103662256508760326\
48122932840976671268331008373658188096137453065737278719690973018204722049960\
05721623328376411158932902311144315412113884828124321270347756083540770783729\
12296210849239852248727332481533900423323605669137416861983034178975819311091\
1242542002548577876020284615754336`434.5957072564971*I, 
  P8 -> 7.9142203266468974513508855660263990476323383977626510329892664507704\
76529874442148994299199226525690801177375642294419729619889789088919002114923\
92764976844920876239467108495631961478118017831631672992985291422083359111956\
29488260605517523476368213732456739597965531398809181287002983747667409129237\
08363949990374731109391486791467781135820475416782015618028905214458633868107\
39131242472576102039046495612363804092579915661139618829145108757355259964125\
4784138818`434.82829337100105 + 0.2160448214628054616082361238722200687260621\
73419863294706213229225607613167009464377738621198267466613532906799066989180\
90645722889910069497972049232129564092607899193478957602724621728482034693325\
42210178630740464395134440921794419150861967552372217476225930620362854776710\
13387047495213600754711603178052436859825259181977435700934235802644914605880\
03648767950472809975003431179384050594573867058424714176469003832325394769041\
9073975797788778019000665923994193`433.3000638076099*I, 
  P9 -> -0.603604369996596970536395986745416759126587577435815985052648377261\
73746852411651751282795037894369083853428089872443158859504610629214529380683\
81085339515664755495327721877479143329446502118535208588884765692615823366101\
80404444580835842450895650787047279451956946725044055178405306595171359817982\
99906119985399711221219729119813164495776870138614061885449425363926792493057\
81468295871570247314242204300925640347222121012525284999012050538319895771274\
21362973188`434.84879833253325 + 0.272694058358979426526362037917992502194908\
20003015264171345440602931468935936482136788737695285281914275362798768565562\
86824540106050018310738761331280389908189255946609720761924745313147159728525\
51528497150757623870503839387148858980185331430689809024116751353179740085903\
77458174799730697572256948328008310111985626539937591795585998242277996111466\
76764240774049322279895702118430804252660176654282660892846952789000638120736\
24730709297331878719584793367419714`434.61914790318036*I, 
  P10 -> 2.768370271955432752079283022287714899616787776141572813443191127334\
59651718302238170793850238998541068909570312968713805037862443970110882840334\
49304793678611145065015194281968835380272246258470263730465448322265661679166\
03474356260256535118227481347064261490078183469569116035755341582999492799170\
52329004368438716568217665923485862203925900714222144037063810356339412771241\
81637856000666207420443499226093859479998828380336057824757141045819417960518\
01516100674`434.23329219695444 - 1.356981404664035506352687046897264115889092\
47492164096848584959537790364956937827807455827977921739675720458630126208504\
32986480823763362284553253098114287469774259920216090380027495290588183642429\
20879522189525239730503336966406109261238333837067770863798233998177275459475\
00985409549846085777341006168501541210225789377076839881084290063650538889433\
67549626509441826093272144007008114722698335829460918163243287625911800765626\
52172734395565035754713401524511293`433.8002536411151*I, 
  P11 -> 0.139937299163445230495836936828264302423359409675925393555696102151\
65155265814729739887997998165276910472330675462289337165451469006479852291975\
19498541519212607700254106739892931945995643478755150345687156393085416597319\
51061444489162754631230346737172998996615119924968940246701254743237514330093\
92212056460462598506620944179464731228161558063862371002242465889599621013171\
04388309583874749472306906278532629616220328846526842486721639272978857061772\
99161918496`432.6514530304296 + 2.8294795144802682627775934807750639735230157\
54340712379167621224424596408653428889895302963449735734556702665355933792414\
86776412509849692994524749615198968784699832828894899445559679619128613492185\
52880701188868554227106284784818713133146558690418520224413831458427159146060\
44409682762728362735734111113316435093130918421818571661224846785713079346142\
81319754685316130382675784548005440877460017670853332507591617559284205286920\
7665800351412283507321499635174269`433.9692447526312*I, 
  P12 -> 0.456517205711796431950116048471741315691759984967040524868501510892\
22014747865070818175853614914004595771204335677707870691418024985566630462252\
90670338548547152635605506961253182935726437244729693640018264685991622843734\
82200401462635280333831115876445970922634340636557618451956245960774963781220\
25705310231629097073977097941851374978697765106194960748845327017868608160392\
65850674116596725485612429145194796714156261558297935262681390932382250368158\
50603375189`433.18684716657526 - 1.835314483615149021654822005557484287560008\
18987799217801140891634221921292561020242654341305910340976277503189256468752\
20016548089437696617851187427725540648132462085897106489806311411743029536197\
83754305494073476130706333211822551799102765702504343814267422792284681869093\
92221317546277424590726137856730507480631291435366345647426121601383862382062\
39163213269304606287291481196239631075166237588484596305257829927938311130393\
8112082097122681496576685969576539`433.7733896429914*I, 
  P13 -> -0.04043282612876710544985058307290681020252023761813014383046771968\
78330847986988344610338750990180538180489112952702743369979082740343430347795\
62132610324837242497687156834829267601332310688806434747659514269209550562077\
69257472603603967734535101436873759964373252020213914883632300476281212006573\
44593024054326917191891706317161287425154658002905887596722304713128508900331\
2145888149061467253182234028236590304438574775131778009189237900119341`431.57\
64277194499 + 0.3999600601930182377301064371056088758276927772190210392125350\
53022968691494937165555911511406597581198178866452819343425133677305797904924\
37296579022571686789999328249675735219149712955900120791495753794597739503680\
15117539847584957608366766632422605866570553050565898019087767654586869218486\
28906535716805443177600438773733165981405697788747182516583195642453234492874\
51344581323101834914605051365124947552978365847910672382848789830514381186`43\
2.5993078253508*I, P14 -> -2.191516209323331445594486095851808676696543850529\
32597202327076980815890378567322474342568578209343000030125115149648708077815\
70877720745779414092015332463070103531129671131966483670775003173384485651664\
57720728447528346124325100325758029051345327105147507629740464496022216585914\
35184187785592088398442075561038876773519586842911375525689190402166299815765\
97900029163915480253482390345244862702269531101127184665141645711469773212785\
29917085863649041158512748614`433.8639048578478 + 0.5567373372907248515841188\
01827181310667896784541455733318116092857284854382170639521357491631312046569\
23486636043684949517071941304011327634012726074249804237160949593491659557163\
94351141280992810949689504007656566483825569016542232488370474596315083780703\
78349982749128764857542141917579029664925642855967687276419602444170760365770\
06705213691655787760928115093834802522490232109036799712612881515701238304446\
5789584184419642578340617624642460074937685642531541`433.27383052358203*I, 
  P15 -> 1.815409046007881017459959941104954656523079709252521164212204558206\
10853923669122462769655195511754060686970688751282913956014104211029024109325\
38311329234003537079894563724559965939593939802484142989222513573839126053666\
00405339550011378418419922558320257782800855447409259860098755862904935418616\
29151241533172463270000569807027073218674308851794442430628028819238782167660\
816539159170136053699453519690334911780811567986366520105370862333009`433.646\
02551552866 - 0.6858875022980265052452864836241241021213425238260599495042303\
20197319839443817421562593804228471361730161356615826688931009207614566454260\
65039521073290919989255005226680432776398882967844889624382594692011913632543\
24302693913421379917658217441106329848645501097433266879077946492892980330517\
85738611688884825686946725944251687210374789939246732413432326589890929336778\
69007019702113052161601449948924061973245346467972879228173751898578099778811\
5396577621037297`433.24302751211934*I, 
  P16 -> -0.17900656099319871672476311377814581662128330968417548899438810967\
50738047833591149055567365104935781274798048857779345106373819872488169451816\
73176051823664082013183977948903138392331410127598134632167749235355968196099\
84155702147163941020038793694567521673320380669602660198686940173096948736153\
72085874224898896923296316021021580548755571054443554726024703551173601652755\
24789981304176278986720039623401311244386151686773589047844453014183292329408\
38676216481`433.6693303365052 + 0.3046609141557543011139677541744584322124414\
15507200236028232635006931476191940127802324419550241780909380989345711293879\
81677247838601434435195200473931081199627960512931617175048270637614766695190\
09345462856770867516559226731948767241336116966216824570398356803761644981190\
02058807859976749350292878506485013233035545465601315392784791582768131826474\
99975655029783543732079742772323396167271106886920532533566140456951457639433\
531561645490087781669107818808529`433.90274047311715*I, 
  P17 -> 0.291948652458649799072379209306671649381646171568031050956260507793\
21824093101584158013152069518291528076982072242198515603924660526016810892377\
08300483287064259873668415876974827817395507084576398187454410054882992794125\
96598053273751037311546212871905927772058294152644711871020600205789483384543\
65667190147399575658252963597388286401704293626963440586044594097803546863978\
72947694634729608206448289433144872792288313845023268249768464079761926166996\
98218639016`433.3551122426537 - 0.8912282886887664761128155215678117183853906\
76185984281481759616337711161361177341049718447680162478155275865268309125477\
37777677339075183869096433097500371490879988820020801268471037467824036188092\
73707546556269871870238865986077942296763954701546460087055575155218935185194\
41913643068782892844968235971319087112509980525431382048195854599900497156975\
79303830418878515939379370571378190727845097493166928684636149591959565227538\
3893608393787498070250186451194056`433.8465717094292*I, 
  P18 -> 2.765413618575035263088825762649209408783220595870729198075127841737\
68285270236327962663416071028729102643483246587350494036882887130989985599040\
70813193896056718847899691035140118994355254250161858250118414769040565376062\
05005680545738515580173143058497549255747700855077579818395970567637150696190\
68425598937961764227095156539995959717759629143594316389980844540934099350662\
74414852177582298403864676679555877918654254735566361304481143245637459613952\
5701029129`433.97987242715294 + 1.1569935352203080532498351571598178044208651\
71536609614838830413071316162623094607155136224846074253255132504336666296119\
33116014978467292587892730537613791568175757081792954536285781109232435745131\
30560971549557782508114612021870180342573465285888082846126333135504081446645\
15693727922198938772916203299005860864329427155744522330711195267246806475805\
18525804608852760865017594919247177752463014181959227564701485867603651955261\
6820244550486972462546044756534864`433.6025372930475*I, 
  P19 -> 0.055739187357925908116020591253548321876879052680786548012776234233\
72719808936394645311067146286476357898753798240580145894428041262871445774713\
11678599935029173207506779922987508271662014307825748549655355805356709389302\
19003445627527690422274230529851826485423688036915226612279782614293854884177\
75361219430594309799636669643489991855786832359195674201292319226285551864759\
30619953323232172111779179816554590428745862108244101066386281215032099244484\
01886577911`433.3459729736746 - 0.1733484421497326075466648964456684459745148\
27451645574101041231137960928961209623759611577415439056693613695446511477455\
10185861167797997435745554029749140271425946288523799035589684413118096937864\
44496525589683913530993846420837180138843443618978893800631657445191822583992\
38304920216704643978227613290173230303920710719814225203608543788390423018065\
63678721674215214998748882368359710296353939639982616824761547874442281984698\
8680242553286528199408224161274052`433.8264331334399*I}, 
 {P0 -> -37.20886374243828023269342066648657811164422057915073001797566478192\
16454870185577919339207475355348085129934057764416834734323721587599868018909\
54280357566018807932736483916101205301201982862214104988484870108956746331628\
70254120802307233462402748117571565781822051435825587386589774499182094892514\
96554917579786739996125232649755709067071266037838698247789882721570923672243\
36456366376267149346292265776902159756623369082179217201043462944895326444341\
429541766928`436.50113892741325 + 17.1894453023203860832409721018479419967752\
27669457660429233974014702015317637454924353194768813215512862789671042817369\
38018518545023929452746027960844536963722352973926572307038180259249633588856\
08590313233718791398832164522443912967931195252988505011054660216584087264383\
34568864874670442720618595207767242792413397571684111281523009951381844284312\
57339060227174889481053579872224180445455151911051654203895200822598049108337\
0668251467917561758984119839229241788`436.3285516737749*I, 
  P1 -> 0.6494189910801987187913490789717870868157975670875429640884897360299\
00981641557176733112415469957868376609876461222894511831024342984902807255064\
69801915307794749751953412902280207568407855594833439941478118168024237173255\
36015724129205077949235148237456425422229769023894437992797721977142934679460\
03162459062714544016531258251689680620260916788632404921936597148500932671422\
25605242949217065311958732893549299079746633501384084770163253894535756275902\
5438264633`436.2322056737077 - 4.48088783464241008691697622893389080789144793\
12318547600255735126138022593068210890731421524531161608786077973211650004532\
25314738202716958965300738547002596315773531318307567191401865724167425689808\
11992510770215426849370443325646594774182487766869588201862168018877187149797\
42261078593035435363272029367007367585388185997023197042314352011141528678053\
18942682828723556069869112261246771935049038662146534018987829902606021531436\
228317565557204421264066665726965`436.50113892741325*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -14.91230967198244177051439526458151549219062325921415311698229109507\
81855325518998932977401423523752404902919099390062112065495336315307532074441\
11671090847163866140328783628109973765823739361824032605379097612944066269246\
59962162578052443619675187669800716090838437540265603324718761955966359231026\
82769511781047003345904223150505209656907470547682451037418821002973132756604\
16843283416268622577088817281752541425804688065987410957098913014979443560710\
286693840464`436.485521070552 - 6.2689292711323235606834350526166651453880200\
29720761421047267910987005268494710000807209354513432501063858615039804105008\
55473024807060392022799595290722858679697813149560484904207763859105988630664\
96119559651039864221409670521621398731911256486992579389796510763785338345256\
59432956204904948887288931555412581073536661745752224817410277278324195523128\
00247078270784414112237858963160570605037758776639644165024092304761029533319\
4653541730070997330486215362844125`436.50113892741325*I, 
  P4 -> 0.0353224368587026942146050518681076037315476127282148232711720452545\
22051546543036381126030285838483188941034065059219441186338547542919571054555\
63618734291439025680771682135131837031916233962839200076157032697140464440138\
27878610695703516561130220658830140991708650035983081105753100618411023125655\
18508842627048586983457148239621014541618741091841929367307395288730061695836\
82557756099553842814075678576869252804597557438004075122969892604512771463959\
1957259133`436.2182697807418 + 0.13517916026332486957205014821920178669423606\
66456819146559814483788369664396350318087123383951868713455350750914852609369\
80009190615556961827880577975771713736526035091361036648252140637229304758857\
35586265272643792048070479565047490866306168879606148986772183851330114019340\
31903213862691713700913820290240444562295699072128203429961643413933635867045\
79900843322595760860824452566702210125593724279108319545390250380568828563900\
862676474674031853505189322960301`436.50113892741325*I, P5 -> 0, 
  P6 -> 44.281685506360962062198792475941287142824860399724334161883629152614\
61779514190396354156155731192810182905460660576454982874252211119307558388683\
36257881709652386675294751934075995433773106144269570861347665007060693580040\
24471021849781987473245983346938921851140062491622940179190918559759081507132\
76745198540249834777813383596853507156843608923535744122855428269313857920106\
18615237458717347073277134568869745390680357963953107065652422067092816872961\
04989603497`436.50113892741325 - 26.70328741365624063339223056140390699540285\
50390764344993338049192912435659060935842577433772081398440379446734860420001\
15862796699744458057914673182999329967414475399298012681973907613386065480983\
50282015301073484359112295003155913891686768032534691660452110663412953298228\
29653632410235440426254831929107693590373274908623705123072148223060070106793\
06512250554571411895501438094920536739229836075363212256432998954980505184055\
564477509152242816950921883670391575`436.36858249785865*I, 
  P7 -> 208.51597928589931308936200714209793942658846885206516890343475876540\
37322626364183253603975892564883985970691246236571718553243260403308282585814\
07797924150464864964923217316103913096132310573395146572664902818431735624208\
31711295867619487156222365045349835363739422727853174522233853852535107067240\
95898352170299000058795119412045987156025923465574305528013160285798203978844\
11413726264832038710427087896232837421197927896090530323612970626093369957940\
909217510894`436.50113892741325 - 158.322178763952778585279796679975077343043\
97045466915375407438902944814543096988965629773389103832922371757770707345450\
74334634212155647339287790877177364102521500361332588412125356210235506172465\
88805045706214610639754964783174017975786464896655039237002438058849251500521\
36520920716987930612334864103717982372426098286808763667587270806910418938648\
47523906202028511016713847728518402281395719721907067171147096915088813277531\
34681160951528092687396486242838339197`436.39780492538597*I, 
  P8 -> -0.806769504855256856452018443340352411734818999649593746316396104606\
12303958707666575219572410091608016960317693024411933237991839672735695855257\
37536785491521795776443257515530590843492891510485474210396394823652274747747\
07543615399761133562965051332412434258750171738637346107343067337134369596533\
71009395575043842288759127913470664506212026475813957994613148231760210664752\
07591067165705178656686125031114415751063214694347656881775809995397613095253\
82891476747`434.09044277965154 - 1.595958190695320989249024556075499040998249\
39791051030635096467264466168264812772514246191416700662887661827772702983888\
09873111538595751431093508264209768179746131129468187153291051192184510691589\
99670176190216677689151941198805179380331427777891812075941361283389488237803\
02407806913146815201403346263079897404681633807252163650642305950101992939543\
44828243357711290685229025292119109407070547780409958174874250976476004705418\
29101853297978149044432578425094183`434.4276554771653*I, 
  P9 -> -88.59357910206353671279196525366460544957463208393296484092084459166\
69022684850879484099180697326137498586774811039252847520856096073370354771659\
74594887243145007324857837031103334620403850150778246551030941652310419545359\
67407303502532391993127516597380575198758699078374065093415045398907892375695\
69075018166774197458562559087136749360177928563324956981313251733761266021006\
75424770382749476586929436226911521767353277537181716397478630821914453166763\
392588952136`436.50113892741325 + 53.4531383823732642544019745323161284043352\
09684500753097878128958176282873011973110181496235825779214524921558536323096\
12042185922881979929209885722608678139088147131297231058335958631560129934528\
59975067225845111279158674730421188164067610383453944338117888452491777179097\
01631863324800406705978987570569475866909878074819720928655312874025909354492\
78614650766004339551232359976327816382639063718136585978519634026658156948244\
5506499471009202466677212605572887496`436.3686553337566*I, 
  P10 -> 2.040650431585107179118607176676311122140808041540897461547895350836\
46783994854150187761884972131545782020997741639051565092644252138761632074524\
85098398972353138095813063079963981107251559953107529337178091310367658892512\
01162193960936885736891793271736846710911555116023857796498610505317449025332\
81838437417644066729461644778289121570748724195506757262199766438559960978091\
18704685488823958722999272930914683529041276892433207601737245654601840813421\
32563620002`434.6967773150621 - 38.207096062197896983364790304636347856446664\
70820802598111249965521915110614984126254289955222796754839535445210424757022\
37201303572501879459321773862164408886846396469659331805144221998924445916009\
17828893704485844457859845390453354584920511199584985368103490694911839802178\
82039752446400867081887223817364024402144334470693486280533124606314775957754\
23639787130354691103787134785821741366241360324041141700763912199651180037896\
95950609260589928422358678591381325`435.97001572723946*I, 
  P11 -> -7.85375146574444030229763612409356671769455301372176986155739588133\
21489320339896207853193049251963755337587359206065341314645056361394677802957\
07948697418212419147069299668327036018113388728233118992516767534654212316810\
45522070165919567628339955224919634469142051403820299072173484432831121624020\
94702705437152692759882343002954457671357539413751090837327595453876667455420\
88388938974117783066180945552132733191718326385962115605067497389502419841174\
300984812753`434.46938878448805 - 3.15454488302622906813223780576951946130829\
94280442018097966428778039507766779550542243603477214710502396650672900705510\
54219239972302701187848204497104265241733537451699548564801064741307290789230\
38190802439295875497786680132792155513145836934254032045834790916721699477223\
79713253604673671786746742869309649382161404898750453564389045455184127477399\
00920303834995013518819925383497105666556057901465857370349011171837542149054\
28118777905694046360922054112725873`434.06729592118637*I, 
  P12 -> 0.002312770694697139572801006523851751354027755533461051834922249361\
25643671864057600148306539925695478407343267776005576318783405884209108379254\
03254533263027755844596274591133900750345161727503679786437879701153646902285\
53419062031747447316464791309523671400190651405539034434748046176964845145710\
12891397021732365210759493888709732967208742958044992106251199532923999457567\
282518149627080542551503548157353689037564385093927034524711322307948`430.349\
1649430663 + 0.00128200068137300967337175684104189238888385881419054416780031\
79763190300249030929484393145947686017845879094099089833920606725234131344970\
71988694117331562286493978492375986050693686168138282993960619475444170899254\
30813788238252275729443485454350090181842187949134774710851085421316979391317\
30610465303526363454334385702251983188337075599949741187025334808878703002766\
7634387943368870934748878416440288625984079339758918356310286051462106989`430\
.0860231396348*I, P13 -> -20.637350213832461422664513840292536956415219485997\
75967277494983992712277603989715482126582835116756638707230901926560024328671\
87924375568788632514866506949525326436251215796611442958757368138905785408039\
93918200247966135340224969632030735507596442524444702316014962488626689920535\
84455498650304165377145227631527382528771844954224352208180876392709203395501\
03381202268043424392888477988851722327430539288030150203354447340339747132123\
1591544998`434.4827101587602 - 5.72619633792819667926233549187191277321654759\
77296365492300623166496022795253443703806933901740752207323474244307589500886\
40090418008654135376355536699879388544719999397428318282630990100301473717608\
96191260754187847626066237435370142834163750023608565829038353837655125169981\
17820481194792886438624466694364191900123830206337799525927108021939599836420\
69158215731465711106020168866034640120542164350173237340581320428397685205909\
14045679845005`433.92284271551006*I, 
  P14 -> 37.09101540519257195650239134492120310785548860350390369695386186333\
42769122994450452290393686808755019446097434791893199512095626867275267797441\
47079997671762818481977904948138384437323120717015019756504599914521919665036\
22143135369138600277736236612137508240430511430512267549735011601879171189789\
82757095053471983484386757190666464594187345577633612651079874515745284637640\
25889743328581903839389816008266542663356112865420415759985618217685067998198\
747977434353`435.1205611979613 - 59.47981605434138928294541018354184247451717\
93433001620721862340046466757879162280920064318757289088601558093204149129134\
32467567709498646890104815217723818912378387593881780913422590614194620351916\
48816723677998872147293304023542604167800361474069206138932696222254884103095\
21780024282080156187520076718181307641710383491462699654308435994165774370772\
36976324156433389019102839993218103618272982618083550069241708683613117961515\
594473027235927098885203926023068986`435.3051237476792*I, 
  P15 -> -1.00861607479061184748827000029794300889017790920778045894458200203\
23214086619824096721689663902434010782079305338343241815374372105746935713736\
96344855250708968546514243590644087742722449815799726620269557995239688969723\
98465613979200300568543071149869734801521707077338173971403016312692345625117\
66696818344728983322480394861755799201408358028189104568118528699755044529861\
95121746381425998448577914837374731930316318176040604220467465450739860685813\
727270052943`434.70682295345455 - 0.49117988386872603617815372253342438441910\
55594206442393093363935680692453154775839978750674467661359932419379171439646\
56582439561360061852949582860418288634439770980488659051472061952103785009338\
19607703034942336594489308349333132143509527204533839533370709097766445258108\
04434000797332161020708415964726773755914218547929070850396329861254082671747\
65672811181147404974508628402877772061776002443463580062370294325223513964307\
608777939603477187100103507825066662`434.39489720837764*I, 
  P16 -> 20.70476586372515401664506800339077245940298468487901686343644429650\
61518415607746116570806271071228191808314333614617060331729458995723162898538\
32768846343860925506349529836978694414783597746974649891549932945590313875806\
03617031838207380350325763958547008109412010142348522608838651981535574616662\
19503955961066335566983455734830858591538259025804441125900753113343400799293\
56099338625955987849510496487606842325148679640600123063243328674594900917494\
7199003263`435.2080924415162 - 40.9925839455724999379415489609525117227748683\
61382327954953744954668843221398105746455882385415206661588422170831078870227\
39449393517359802111677054066687565829748213759520897827179476669696216390862\
22949484769450422299672752936579474728695020084642408212049354915260880508643\
61110134290600204685167654861931094696326438251592702559106022439173982908719\
08338930587163913236595696825058973938278216695623706902342000539739748386504\
7336435228176839378906100299429079`435.50939125684*I, 
  P17 -> 100.5473707698165911774645185057180962207657047509616133674069146785\
51667482817145433959693430590281919985780967396610952881686205294335779863281\
14217840418671713555043258223463339192764671976366393624767058325182557546274\
61416466825994436288923385489028299636182828561051445746656306299734345451951\
90449300144051082951529048462544913749732680527385659763546509105518593665750\
30685337679826442911009733059309834641323916785405721874854404355556121734582\
2756824488184`435.63492711626964 - 29.938372700425287542435139840137154188392\
80336985834260143559855264067077900484338255675414405490982966830963417737400\
26057990081089019362520550094861190559244017543907561667947630234156511964163\
83139548627895502122817058417071451889014422397238087534184893050172050398146\
02954723926748331461020969094049527062394570456758883382349564671255653336068\
58187872593750055241622058807080741727223252773999622708130769138996101413282\
652433355080381550682596300961964564`435.10832105167907*I, 
  P18 -> 0.680668237526238187364082862699808144102866611999562700776244951116\
87326865485832640945620582888869059941282894976327648538016758577002121290111\
92504238114780788054705926538550443646988720238861081623417411592904277164429\
62921539326740717363986900441010779755776064059574885426937592818977548317769\
13884829842025874356785781391761395931412518429362367029310804678141121453106\
01560808669656866503375666280347015159577990328999966874764110378238301932017\
20309721958`434.56615466794625 + 0.405241061417962881020909214922530342813328\
46212900577598892584663283367225475074162370573837749895606575721183579713339\
87322343553567806067067990720097750231544063245853715944451113971972937171716\
66429189610438761371440221549087490196387971882086463789038839452127273562588\
24964948565208684508675390416800396900410645765561521058516178325727102556455\
89854979465958024402217471377470713301984166596518798139524781106250023617173\
02956325967513659146643265006319397`434.338758852168*I, 
  P19 -> 10.15694641456714301005742917658665757658191927633673559819298073347\
58113982650467804388964026442600850936908211738551898226685905796373015887006\
84046777131212886970576728853808527216495760857962105619797547366017606675624\
12282017372052709708884315156524306891464574483184690630743308056700656557804\
66301361838911787645869323671495236680723927321029554286312628687026704823732\
06453290381869564766149381738037742903358444625170602082950699229443693783089\
75280964144`435.2363489695923 + 16.786772188978851244444176818108794313643797\
38996842713768126757475147996215388606123255923962686314287256740738808860608\
43203325121240989877450867894466104152272468181207001372418491483443341293927\
06890719311023868062765815329798950826947263535811060609652925829430295182517\
70775747139320915380689138661630184547287212962230254874976711637603179433338\
96114009002071506772705753047345477754476436186983326383489320479970535880237\
47947840931157717893075903759521325`435.44381437359226*I}, 
 {P0 -> -10.99390916407979071617093546206852364307595301712980245089919242194\
36261446876731797017795961829964100194551285097125452322399123190853587396045\
46121854373891760894189932605317580498336634675204875291747841655740035152455\
58487047069485774673042334940011201746770082583039491920490246395538409317837\
92743918694431396228143872119813919689339959963615562441168527544204942868745\
17037943270349611819282410056965037493017697345353279362642716717303859526122\
351588863883`435.07794571208683 + 4.91743734586615916095710269726653793219672\
04656217870748043250714890188583882235062312184721052467847971100329902334383\
02191342038955970824543356598403431255301506603543061664368036387398715222106\
50333178810315059978763667454572282668925650131909914722107767611681621882845\
76495329274611493435919094459421836888308956362630848826002111135786106070902\
20055431172971207792156002043348899014676798701038868815959916364983434585480\
420105548632231211699981781357689552`434.9817048186635*I, 
  P1 -> 2.0536211904394256694393175390063935900363055516442843532960980894719\
06661274263697088150457610562185072801955693919667887955234268793590617409523\
38521001687392313355148442371320587667043677740901720762012616703330709189714\
82492589751990231268135701450734347695051862633481806033840323442790455710802\
67615149900100787824397969495014337269818279121020284350557987694387365931650\
33311484511440749102568796917358553723877953074113533691296521450154320890695\
0263326265`434.7697608694724 + 8.25203884640241999173329964093399453061883669\
47768644169259299933931737807111623430686956930705636631801241590323095562515\
19598054037208755319774303159353830962324452535297455344438693500474486120070\
52125194102942412715953111710154165658804503990768268297111758258182481531033\
50542022633056372411520749883326160097379722066463915874384491629726910265825\
90349344123942214335104716073260365761739673253500379711343960564253104377369\
560055548485380492668817525823246`435.07794571208683*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -0.965038567216415591001320456043520303668736060178073771836118150966\
09896412400425544540509436591402279132047435590772799275692093429368741262626\
49805555871966035082600172769439162303146912502993993689345870407634287519288\
23239906700092452060770144432795237692388245065565787374348753315775534680904\
94408504121014875554519439330329037097859661716091254523626919117139890754343\
68863685338420620723177110997225072310190120877279207749477810951722885565032\
29734642317`434.45747960387445 - 8.566454883742445825429458103405105987070950\
64938463448596373752200840513059699498512871607568390400451955509218426473530\
66594165155599597593272244642719702323945752136510563485658237164138108985185\
37839121377075944151373458110911159262034264548781739234998816220613092598999\
71067562886662273690114617066503575630268278796464905889386244400037941318424\
82578530126876221464918994704160987637634043030060185635613815645982675751817\
15478441950508231175389025441830219`435.07794571208683*I, 
  P4 -> 0.1285998640343074025770243691746130745357882506390810162409018470086\
77908398739475129596546703993175684362691572968856747907309223071596588009705\
63442152756231761087453831086258795950291485085888485487986926506195186915615\
73684212075168097394143617866416600575453423691550574913138454056348002191702\
06454410352556086120326509873887518915729571229448349797795203058805584108975\
48548439816950476269799950193518723995768177787321056852149000628510856577130\
8247704722`434.9231680030566 + 0.34009092381678824604555302491736891632346190\
89533644004331946978850565941052947164918716360370281952878971061224151494881\
70368423839053283012257647824431620664280671959019988054053011135809483307270\
41695243929538327218785736686734380987931817993814883953964781071630737984740\
29252489965451329795318833967185392235049560100036117434285337232443498658528\
46534464183340416358300555054894851841698120592978916503317100931848899401796\
776061996195649020762529569519148`435.07794571208683*I, P5 -> 0, 
  P6 -> -2.099932320434616072149350278371639634536353417886261057520701246621\
53819252584688174411792269143540070393686562744114775979667896293766313939028\
54886651088477070478117251178404396789585306905267646621868313564893778956439\
62184860620234502839021328384135589569740146225648361579852279254791462506253\
74410417775713409640487800731467219008487299611728171110255713963694332250714\
14737544793052903232747469330557975314387681698406429144997703178060167516796\
27050816783`434.9435039096976 + 2.9854394957516457340073996706849098210688866\
38744266937571710225722005022119459882329305668154908712085744576914996641817\
59985907504628051610488875397428128752234371642956188843756127486663507726392\
21160103363995361578247920912693679216965030840347950995700083761095859472767\
48591262765409706344756249859668856761385412795976193039129800873602929978595\
15580196790040627942209347352341336991680833450573055580553320794926374594552\
1030663518710721437195279727609964`435.07794571208683*I, 
  P7 -> -4.345813762231124470086631287758297199371263797802801978773569155485\
12730873221161140251619303962682521044547978378319496321842741923835538994805\
42542172970733514273582698372285909862815679414080596299252609430009802258328\
66969938117507211550553946691833901280843497497285656498284988628364351838153\
94115150866312816140642037147789018030854464532910787265819805344866439160702\
31792675912853167803952740038205805074102376076317544677613868225303781158201\
51814967816`434.9730676851008 + 5.2934796829948867894389613668933620524155545\
50160049543727994084336088845678821199650362562374457363442348128120468785747\
44316988762782523701135976266160870401102512435369105413386681237308726286950\
14890771155651398216684663647261963264783556882436779191714676909333453438712\
98231286562894514251809659228821153451167500972189232282315977323470053104091\
25784310615996686779743275590040483517918030300572581489484124461479141653895\
4011433771032204956452264300190554`435.07794571208683*I, 
  P8 -> -8.657604787758187487796798502658217894449745757951941492129980888331\
45788731441577079925330043888147919387040919046275605693923612052661113845452\
34395905670559032431412877548233100829421755476597622212864085650057276419785\
49890801624223074041449230878982051042430148196251326449082506197473508364774\
24460243390700829881797838174582903579483725273614046398625217294361504028509\
88775840018364813904627785554680262023036733786344719855945936169348`434.0468\
205790822 + 6.947149300206233147746367556039441111144433130872912696829880475\
01795995762550569120792359643259029490810143383966696020402790782395693364256\
49463059252553855089908245238965345229328573420037118841114657569628044113876\
33896833686510345952292765500691288485620381320190617483634929918838407666780\
63441418633887438400422708394808531420610889900010972487475761261587575220137\
034264331602298531376893747865089195896854249722933726738677509156024028`433.\
98057524250373*I, P9 -> 12.81950214804872914111599417542045491648618372482132\
61885708267081999263367950258037918034653660245907990711560668081844882078484\
83012014098647733495114985228400504930103052196837387243015876727977019486684\
71475165790649539854842905664390412424499444843457508002536763491783423055260\
23026593759041088058633048186865034840040965642625461070287746308653656376936\
28129435271170116414936820601125551136886045374653982558193613686373366899220\
467817874122947406706052554`435.07794571208683 - 3.54022236070550970789175702\
70973775974841723092536283749430898623659775743060386207609668426613944364188\
39903879612442450305449940258900588318280507650270513777913862706544613181122\
08903527942266099497189932578004055207597603496192457498064719593637503402503\
77432064099972819559894478751576507025589332669305627416621846902587250777552\
15089974370148916043693465579883980319610888730451135490924653082581246388015\
028653513089355664185541598616324893360635434984855`434.808834472296*I, 
  P10 -> 4.691407464169939938596326996731263546778776061717575995074293152855\
00677841294205353722145266443299842130128248862220110725014458481887205951716\
94297119445297777876543045045794350133687634687110250224514795346594770101056\
61240320515451024805906959793402342158413652186608269662675194084502957473374\
53410804654411520363267283773550049757412145432799559897607082613472854268260\
859875887872447973721012178084086261806108837177908576750640050361779`433.848\
9696879666 + 1.34226806869619640048861514276367453961884242681957378227125110\
28999449577397713062044360993592392324459070699462369255988502138325755630306\
94009015598062073679374519358898199287636960711331320956066984823610290317801\
47158971438805177535788288717900252447874079265607062637397762836655505809056\
59111504929516948666042220467904227486913475646566909895457876017107773855600\
9621992556701319895785483606806953763726204928688111479537771446477239507`433\
.2555987343747*I, P11 -> -8.9860565509018531482728614530262800231829251046092\
89013818639433869143612942395259185568401894333892301702575057112977594378329\
30816287394963705860404811056371955003660832118788772646821014465394395205066\
51570836574035471375517632840122966535463473864360478010731694620876699031262\
36121228247417286361214353222341488320701042878282837988968214180166709625044\
52630675638614561558291634005619765907519248883931835460662180605240099706785\
964108002`433.2051993016152 - 1.885214008045932371626345279675102181916503681\
72824558658000258351074017520173819413800465271442361949362292475245406296175\
07913728632146610651130401821476459890786029274545158302590511639061323719945\
58764686530558619961247618178483282162469294894731022049357275287521436971635\
79542512821445104169355654984798199188617259866189863813772902865674786611469\
34146961435698714044658545914662958710025728639578229578308982848207454328928\
6343106544106`432.5254797855112*I, 
  P12 -> -14.2126626530305588840277300112186242437900829528169954664192739733\
07927497708123724983001910950929395045840095181569460439001036769984643581552\
31068811405910725600726379958054601171228847195910866438520701246668045347077\
89185460946814806681727202996678559947129496759771487097211835014380786936623\
62030067885225297634904719523354059687476427141303273347980630502741733359911\
0828801503816904668479362296473129205653831286110686686082595601311486`433.48\
45379196574 - 1.4724395760390844802083521199262186496033101301832541441742089\
65406994414684551800810549898973755141251599816006155431999225450194631687083\
57159141801573486972302241477265208914727478337561612484339172540274689526807\
77471369869291364630954537005318427950873065303062253387705386937616924299584\
48023924206139123964408471070364474681845751556345483442218320549224109521220\
67925726819489299136342824273414749923722174568479352685646952520613428925`43\
2.4898744139695*I, P13 -> 1.4269994876799397960605104997222711461134557293336\
95661397017621981595038155681468364345679915436456026504961556715111771822736\
70203096496713696602536374160139807002158000077423182152214060024351046890848\
93993099841328891494173141581256705052118226171283079536895847327290967441659\
71285780738496108363768931939515707550470350881706238837112786224298100519424\
30526376207283384929315595565715510312726275542325035676786541820541779950529\
715699062`432.58291364986167 + 6.12679315605412760928342702545329619669231851\
62412406581288492760484530746804627882043305429985023360679153474719458918985\
85773380700736240551601067227089458354977547532825068258075426508366600525875\
42897152802251176834626144974629316752025742606472869733078125980630455708203\
95935793217317138808701872103113589574359643064304856428850902938092895062472\
47133743834932302949080851978390976142871015300418601724945601893739419039001\
5313607267375`433.21914235861414*I, 
  P14 -> -4.53686765049505384647949959144397682330798261781066038279484773429\
80492274388674149660479182083768250029341373048764871578847423497907998829489\
00922536715983887390378784153165470986434868732884220021218500378161847493487\
30317171165985091271285081769772281339095384472480633410220140777024862469793\
93676753156496618059711844865447916650865043030749107394875663945972814862323\
4411859651177444289480276187028007196760347057246348195985323914034376`433.32\
97782309 - 2.2000630574713107534940493309362649384024966678036609867610609948\
61435242500740868750133163999755963641217435858382368346328282978902795488110\
65568630577190699961217943048400059464219037157726931243062153702468699340105\
20061212917058340119920890063690374792619931926114229165458992568179136528889\
25246853688108819606214224077971839354639654258319543802206153495485182159445\
94985057464083520344127691388633075886078720102553113463056786880363369`433.0\
185163635431*I, P15 -> 3.7490116990768338576631592722987196460690264152690159\
71235411471981519190613277783885806401230253216070858819365375795800601382639\
09983449250139716891369467816684379557293318392770695753044098679044436530536\
56959569438917838438794409926357221822258537774440167347265070112069011208591\
51734545044666081926611002946514518435081756981727440212175064356039620942465\
46703151971152613707691552235149696555913095925338486544321411124220890581271\
6158`433.36685087210736 - 3.9511129563249079510860589900982720920731532557862\
02678610692303446414829923903011802966173690404732898882867646186669565244958\
99854169880776864231015899982558343273303107500463326596901305412264386793672\
40918652995462563744735421981212512315885865188253844016087541758910841116205\
36755826522357831988724788955008493352521551339753543321732570621084133950568\
23918086386827460721997427775720909487990618769003116146115395916723910028154\
467343386`433.39029018676246*I, P16 -> 3.480090851392614800027531534368828409\
24624325776511372839875241508746110574865066567146779005990435097860771101335\
63841934510062692463815058126704714568682636331568337315155722929740319446521\
48251785181503500036221178700480207561379312427211915653238211117608388395109\
45287024875928246864540353786610630453069718245925628174186225838348754726710\
56613651557370032104332777863155408358670584180618488755268958866899605919101\
2490200283264106121588`433.68437565888263 - 0.9043198151601376093168600317884\
01923794863010610010156956045507320620714814474186295112000024005416392521467\
80292047148107525922656074878687186196086031234114360857583086715241826559425\
54819918921742579769188574226087014876521221353798939523026232731352907800615\
11332314789656543712232168501514191318169462099989484651129671196804804534005\
33791303316250956347593459610599249897838493614567234602624100450137596648696\
174847414484573266131995644`433.1000064662512*I, 
  P17 -> -1.23327807163199969354382534078334921767152197766909327606604566017\
16054648957389239570735461811670567570085435195695003662992720110531175194816\
50883339993487915735561999683302182365512157819723494855075936555718316397772\
79110404765869357194102289700011283111686475066726594602983766678126466680037\
11093095606945323070916420227150075356845270111157454440617912979426767993179\
0430074794842654848870792121813587830962384430593362071812647856799234`433.35\
4191471251 - 2.14888642193638066325224588192874415766625811711405706928910340\
66124853025252471829293864586175080129232566932365453957478027430025608330936\
67009360564709175415891481853968799000740841352589443059255012292243724567172\
69586298392098663912006545644655196143237405343831188437372934447509075434012\
03335602862383499284162354075688756642790071533082908245532080729383010220763\
1190785239167033585750084831761164905283900175007387005476552311479045763`433\
.5941113614795*I, P18 -> 1.67731341043312287993332516559369672821900179458506\
35099055575681475928057715664554916201211631351229294169104289922324413847379\
65383520332160910218818852710599180409282392599805536880935989297106149017804\
31901575412326918281112758965297241983753261314765390762599595980491345559985\
49856497899845021049047350673222461138027183380231242164876663927955581593602\
68304548444588356280322163817410150052028141644243577746387327872875352920721\
69674735`433.1868346948949 + 3.5062656453252567056085332645676943336254217887\
88753694144393957097036000772550353804783568244445951655762363869909276331180\
12894736979970766076646797745910458562505907923081354653106044544173484248648\
03767350894312398102073814341301639725672260307315956168018597115326995503870\
95777808519803282760784624933625444020803996505333946191678880352900221547375\
76582476574012180143776680460244779435602977008705389249159485444717986169251\
373711856198`433.50724385259724*I, P19 -> 0.363230830415993063290733003555508\
17356996869252078826222853381230993035571790623803717399975711827657896279823\
63071363149851180090052994477751761721512147101231000079400578253127560157138\
98102785253816824745953084534562169866563204654342299733918406538861626174371\
96116215412955591024593417637691300655566979294248071159144074010017988651548\
36229711106566883675134259936966444073711425513920042348156099280937600077727\
68629117089855551035136596897360531122009032`433.13739002423665 - 
    0.02460012619132823286828439688739552012852020382028261673299704003890330\
81629561793867491172441464044038248936307269090787861460739409818562605356583\
83375469416896394084094876642853694867541322464662050653841182525586623868594\
43069859654956089232308202666735124107164536624234867288078955134798001705552\
08932298973067898782413269991445805698099010519768011711855297498835582231746\
70256081555979323454204234358433880846108266174010414220699401199217927563160\
943627`431.96919115697614*I}, 
 {P0 -> -898.4278816118225246544031895753694146589020624800013223488113665736\
73754969631698340498324161718402145308244472428597661152620671976413395135533\
98386946604505151799299173192561747730573928234916291247071460255794309798361\
14615623548146053201800011331733370447067764064512723183373860222260163632062\
55048964191539679873881660110176406676015448628423884468437635624776863349383\
05573493049754659367650031725579273482211144281616341357661455369724099`432.6\
0379417083544 + 8.83944864139995203445534395743786276400304924909795398280683\
83633910426394140621356771773821447681858127973839565401283644813294522977875\
36643344826629572914182773075458306578358502118788755180046371415210557042748\
15073352135555369538673124529576363974587519251778174426297801348797816619647\
14019562852931144687441880337035503237401976918912104942571874679467192727544\
4819235721638478070585134424069358451951064350209181258073588421987076171808`\
432.12699023920646*I, P1 -> 7.39590873850787755656854052305697078097482277188\
17899204388261591707839384959746064704770207454995306904166074680721732026640\
80602976055462910777158624342179270770661933670408576801118072994762016037305\
86433364449625285882926968799295750748773556477938736907812546223982874836012\
70866355818303216230976931265112832154520799564469076661608514464185507538944\
10747585981624921710456856430127629662081303300332308207525552186563244732930\
07976663232`432.5710465881071 - 19.862874971510771442622969698533422252667600\
08071063174079999390289732986492510291754327169424203036265758159821213251316\
76415032600486848825114826852027773758323662042206903145664387647967717378301\
09433710043561447133165936114395510771162853763591892349582272511640156293718\
61465449758708819896339379193835808609322144773518412175683228839444320556828\
44349295001161554844850003730768188776368888226950619376963100594689452228895\
9138529691440661`432.60379417083544*I, P2 -> 1.`496.4378237663101, 
  P3 -> -123.8771147180573144990725886430840266981456042367775721592102762313\
59644093116327511004156989419467913997887609657534321198136929717852332408454\
20423251009556330359992178854960103227458019454580733711064801933085391525591\
98362634597251941757221424232054192945919837742590150752374057227703084641995\
69262724099267552667610624890046180980922594687465128075438554776808171459314\
63029734975916352762381038465468946239836393200964033447325740071903704`432.6\
0379417083544 - 107.635580004888582353865791293063525050017899268712668292402\
93236793847940829861659651507708617919768209904549348358340681440668165204892\
49345467829085940510218918126859889694723511278783757311135451606501061638224\
47370409700251545125735278405419937729309538018449385601723591726391051151345\
87489287481186762165164133531140334181586645717257461197172636234053581396814\
07254780291717219458448517637586361152288606882584283945700251479573180218182\
8`432.58966637004175*I, P4 -> 0.022683121636442805592031292049946344806304067\
82500236203016257723728143138738792746261262601273016462730329171782306666329\
73213138367365847304548733977250261049559161898627631392661845577325717966726\
48320170913694311577516645661999897500801395064912975551641538551161822879849\
50987410651709222102137736143154810519284825604592115563543487801571893504282\
79498331973227792839785575048487713323963218236203896883054148252287770746606\
37393682910999790830903198040288`432.60379417083544 + 
    0.06046174207451662545653829492001019360814274796038613929911017784833572\
89808917505159852322522442235444993455099245457859076608179910027465398091069\
32507696355972404937030404538189578907305526741921242183179769883094570880401\
22537506878560310711744158013611377604431405464303288893763257269570267494622\
01662535492908595875717295867174711472896696414488936559249901108856739152252\
70074677289231347076339760935489835642504807862836936519759188207040138597846\
0948`432.5993902396921*I, P5 -> 0, P6 -> 2459.2984836070055944524091448588769\
00739933176305080701122129888946871716116594723469304323101410947797686619686\
37147844850669829610761603219687969566619864541421364378304171605292388505988\
96045593117953959991217940599199282893999660288129406164952063437078920032372\
27095640392901031942897693265525000070803756328617461559272465706642436159822\
96098440230172617245706757514700536039224999708094604567874993599766813763271\
762708796581471401705860032`432.60379417083544 - 30.2392398737340998254746786\
26388409614673119149711989085494713113595153832129837569630318059286272678001\
44825029988212469432956659975632348448848882932352192475704046356042826615919\
62926009935488769863912823522362391601429422308478982023466921795717672678804\
54215383389160322979214559740306057974139713487252076294902777162003603357370\
46984779641163596457220247768674736571768163878104796758091068639916729832361\
295150039698813451386779866726648`432.2237764298326*I, 
  P7 -> 26928.085014305488745223122531848306264656581699180602039366341035764\
76092701884056402075410032043665139527380537704289955406424100436410865235807\
92975952981781388700347613931140610123092009965999019205502284933454229122025\
02338191716431486253314919858733316467893651354351979710112241063678531708930\
69973920506782404680575513076384900050684081723566663667526774831438591856724\
520771927153398477631845269255179695836956095423479780512427008508125469`432.\
6037941708354 - 397.263652683809495203185903777408961108287508855273707094961\
58713963314242094164038784896348063869931665131736711039670940483877390676313\
87546257407680654321596838124376987028931012920028205965381693480068050378532\
34763068970673355637323645137512815234547218740574493331817226311486588153886\
03971655171649029776994677553622255149387556827752752980836831035491034676132\
52659633090371765244291692667328890470397005738129610944399703058126821516353\
9`432.3028586864805*I, P8 -> -1.377608032250545646196874161278830062327830082\
06991815151888049077914752457516784710498397699467894238516897067084687613919\
55249881654486222465573223476680787365203347829395821929698472416732961710504\
91360714548830738153240325989739447520307501362937523742829944051440841926955\
92613371473408286390367417378199388943006698047163608150874612559761239406145\
30489785920793456045131842638861279820693596694488154326289121359017623121756\
9495902310457`428.69809128251364 - 3.6179470493262522048341137021387472688082\
79565121526387150206687900710768328910819769005887647534782575414455721361886\
08992151939146697140691069368030593215448005839115798408210726791881411894189\
13504323420017900856338538954773524238500416568564495738673337959438069584716\
50293185947970407218750564105631414963582466684230677942247746968991220587035\
00254024151791380584666119831289575034588751105020990958361461281515805182973\
607113855150093351`429.2677407320537*I, 
  P9 -> -4918.601191439258957587394744422547986980660599758362135792875217380\
73125775735873298049024186382438455331007028056725384286305307741221214825594\
94248668348162664537913580025365367910869772499497339907955079307205369554866\
41138419955087616913253683792421997619830091588853709619496207593577181646699\
74729358556975330193338662046191847190386222111611684922335878354629499477648\
83919061731965716293270961795166517524224174825343077383379583764891578`432.6\
0379417083544 + 60.4894926433307318369814427457970201827514339519799929443461\
64848590060645850102940974202876592487665529304996445833724337833963133339884\
02976469893754413951615895948931493267413645907119448534400140763197130890926\
18810553650324537837157971894328157297590641432503620293879775399187047932392\
26823302244151641540702073454275513922040779050138001620881716394966005645127\
84228871567246153166840677808906627672106657884983515433391837783359954352163`\
432.22385510443314*I, P10 -> 385.75370661845998216514531949967839644357528941\
33394819163501846532080321253586909655372764242818251072711749744531448774092\
08661345459492668598074777422835032720598787325927329980066989834566589658743\
93534618440593925608727654740553268210144204581480250122791311550531500358714\
77968427528046830796320853613396890972031511554218529818173268408546557679466\
45698049051656820865758538897428174415414532245553596523401471325272379763447\
72369759654573`431.69389178490314 - 746.6769309714656424068660626030298222123\
89612971186020205787764949471770389497303219456400831917208146615550699007888\
42866713517062168692942226296930823154599297945865988655199827039489238178646\
18686324403794233868953677725425745081868551857174186116605580634453806545005\
90311335257081042465504857158674068846008586747979213639289843663078404919016\
29966216430028347472332374963948705662638458490560842367721110537297850892688\
617109902461195664069`432.10954557132976*I, 
  P11 -> -32.8938528530321924857396591963911750282469601298876624360484901442\
36657584163003644071103673510598720062075303601531615583443877371530743554671\
36770470139782175394052339880921228998866124700673556449511747654922377411412\
78346809740158234333370831405624587356188939806338857424172726586966314309157\
25080279220889564567119504444878937122192670390147933411930843221910950453346\
62455401004267402781888400257146371543967595870135262811957585311365787`429.2\
643685631183 - 22.14319443673370458288643384705031551376994191746348380818354\
04261405281190078296369479946631317813495757514015146357617606051096086314540\
23475963441526830247209748654752924252688284626700755494110462817427893305168\
77390386900050599472907349334305590103156610605529656093671379552246822592249\
29031764786617239833993471644821613536720447966303705646976631580246527185693\
6932129320104602948052366395440647369352572334927539382590267491817202177165`\
429.04638259608254*I, P12 -> 0.0000115469227863745077114990898344264670706730\
11402296061734330080783975902985250574275086576607640115574931095889086445628\
43106794172543728202673541971384738114395758361278422492006690755196655112231\
64357030617982078308365856530186434658382726433986655570802656217981011646366\
00073771580706747433779096865768234429608754132759229936522019103977165519172\
33144927650883307470972310807060469688205555194688266727790379325866858556545\
348635965888`422.16652688424955 - 2.74569013392707968344342235322567849811203\
85076988229141377961984013945711188979461444764859721961935805223865419825620\
41292268012144369326335908380947208820486527398247367757882273552130897457247\
65188941591876222762906771189081127396231068278002331791085483303397906770378\
02061508969952261278002309894031423884983736388311912064302882061151307570861\
65680473109976743550097805590932957276772138092566067158674290604541583384194\
23036863386`421.2826186534628*^-6*I, 
  P13 -> -180.387780944759436658300147758594945983175054392646533069641268303\
06514270911679837723385599628025506049566605844242066917381445352588490780165\
90080100777437416572201845484266708961689934269376678654284388376283987652516\
67749773502855564371080697718085684462428199395665625863620262041707105696377\
04138030093929714920779678987811715720479911358800327784895690112803927893690\
200344799146882386362977458768465055833429559759561114625257980092140949`429.\
26447344367597 - 120.78542672042475737119452686622154434705974538565978588761\
78372044646089217169964754281840108823277874725102590942731446571700366672318\
44522562909693378267589376312421487834728591565112692434244214306265274123405\
84821111699364901933231058838224395602475183813545425243736354731955807854854\
19332305796654465247254194140356108285337232053948056041626869614440020426312\
19458037269154702479326332911694507960274674334416243766270275221708773250498\
45`429.04442835480086*I, P14 -> 6694.4379163087450119470109150940567312570320\
61109999701601491855855961043096042652298091326603562122780864623152041037709\
51665381020832423225737880077785086965922199754676814475170510244061535337011\
95339923928825128503408169930554505018026723228166744425241674297848803393059\
13241527150193420496074343320321163000855085230987656862756169957978594561343\
10685668881949334367444536915688347786113268647740195216658488426687102827793\
092513457978903514`431.74566348971194 - 2643.86718575934852921271801834927876\
22702639046841015926531302230151086373716800263148395546065107911741069211565\
04358495320983818379283567766037754718443488510379751385485475107339815947376\
78779999239588345507690113127274779836777338303341532755745738673900562780956\
85022679993881614023767779813020559453090095631557358469790028958845139977525\
14589558567221227615381414102014918766162442259340436763545758410868240433612\
34260998873992436503797649`431.2615034178552*I, 
  P15 -> -2.05626449506418075563355510841575637635453710057204681491910283700\
48337543394261693467494583883197398144582660044492843384199779808624688045065\
86441891134877394666347598197708290014380827786541317383799456786745508764094\
78896339940162919102792149638424879705005757960400794872272359741501034165712\
14999752985086075308280826754666027845986114358856217293947995097275986374623\
8783245567539251963821660503783586949037676338512919052892716454165915`429.52\
92146926115 - 1.2882603873441160548738572815898785573272394995077806755473304\
01651299119616012004647370824809687366869739372185597722086786221148662984014\
74872628566735544821141266079692571989834123349142459211078415741433249419529\
14755785608321264132976521185454367920322480571525463699360054016093386828658\
74742651640748183763353521440993506492898401601507788074584699796210981600285\
33018217897098880037670594375133626335385174673409095438123367020537460294`42\
9.32339083072895*I, P16 -> 1830.208085274857514624207967475916246162950626145\
69363084384924231393573398555759986636231758373467164602738644286221152318746\
81375985460100104143835151636998684314970400770446440816147077589292050918525\
64645366318652364818002923278322895101608428367759339263630559703285035556824\
80648882941532863190289810148336214256866731579004267893686716036087852775864\
17983481538640157540470063180642060886798728053257162853334646119804309307054\
0774692611558`431.7589532060448 - 1184.60283209856818275591421090330896449587\
14216990023186702167570320964297473919263618036920791948926092412600062428711\
03742409525040500723993138659255390508770502655911751858359810737444598909828\
42766546961889296242077781221684638141145326463141070548010859896353190713564\
18192364613436019914649877361651798410372185742975704658315479795896245988104\
24432263016904679929506961509857727692253676206022833953099481211111332060380\
38259783711954495404`431.5865433535942*I, 
  P17 -> 10154.29317521088540541182066796349115432794310750769108663569379673\
99725052759690325485704060107843092653106004183592830643595214304403812948400\
22733246217186375219449568943230190987591940687227661543709889530297954640559\
17498019811725945928159111054002620147707713247634682254635953534793317120424\
44448740299822149766709476258440126673911318024939290601040709479705684273534\
5964699448395244942617026840197574777799959718779479812860313371886779635`431\
.89164380944266 + 3667.671539521334962309269236791033907613160502799485989124\
98917941639205096849566161740770261810761345909111409599673216780302255870428\
40038361012288445130404876626922412141781448175620853291503332830546222032655\
45336657608052309721904090055339386597122139582098628799064950349974836119974\
22570621085614482781454123322788501002730043659322254548123611597423473835901\
75365182448555060886916856282564182654754465271460028592505379371671955432121\
1838`431.4429018912178*I, P18 -> 1.371256107845851074296829757660881522180463\
11297880498453585168259173813534489946547507870128190446872880060679978523875\
28339262676378198386205064603851008358936026345076251915666860581209982837968\
87798458607193645202959393258854754665766422109793456710238277210965417842451\
42484256353906236160637634959086904581814170460380085649754447138841024000109\
79073393520420138766610441350454551340892336092709430934773354634075857132623\
1316072980817577`429.35523807359857 + 1.0312735431642948591807831911764007887\
05669335419924748072471448571411027395627687686287560861962795365504276480865\
00735338471407560612842098189441423171629725828325565308794075359834151565373\
71962908719386584705544937022921241699129390443353005965944440582244358262683\
63960644099140879878876903436064857922974471275094955667820927169853884114331\
89852994663070024313096009187533741601052013761742035006415725947778275110019\
729469427503826052314`429.2283798755833*I, 
  P19 -> 11.44495960042698539661166210741867551709271200238825953046521064595\
34719802891368702721118796279906969882780243020458060719330630034564145975313\
78442313955540852534357345751641911841738734650807918081183645184740464665621\
14494381128337369445047230580893167240945491918391980936843559958702793261284\
11145704988861666781482050811801791344138444924682484821571293579265235485964\
8968566987755079862569511596776674069490806602759747554095527985212841`429.95\
13505356242 + 929.53501897250144258323438254745627694773988714917935397559966\
82454526103430708529488181739502184674939744184297331486450537553573374949562\
51387783791003812983317850763943959766301635324731077354936250482368039288603\
19255634006191500869394990976897070603867466811592372572921781299432766360695\
15114496402972505445264572810736813648325271334028029550075617475993410468149\
4312650646897416801972322921614829528200009561029060979500691721425436126112`\
431.7746059632306*I}, 
 {P0 -> -27.95215550834687725522632200120543667397961028215329891083617119310\
76288600284862473430000418409064660504031471928350639143355776865012625376210\
11611762712598223536879210872016924422113946503493661099911178222646357396455\
54579085366207158865099666087288961218854542387217557479541945587793367846569\
90454177647485263991480038260512892383448886620637318923104440647489199655242\
1633389725767558344098902161451256510971873283622153458624384177194677`432.80\
051551243184 - 74.52854007605847657339471384662580720002972746751286017359579\
64260715200710060215816055236499459060203693522172485727798422467614316622950\
90402663144353330894098075704066186018103258585010527031101811394416196062411\
97520034259459797903260261600894509667113645406204144834543370905644198647662\
59367855072527289369980913138896108413682753524339442328573784771681369462508\
0074722505751359315741853624775597877591164508889332239762862301588714109192`\
433.0435290405868*I, P1 -> -3.76379078140103337633227320231083937751004034360\
34452148699641293964683105655623834500686665252896429963214410072839876122289\
03153661764375991126939371755616688550264842420479826074187714618436479781298\
41924505751590514378936474920185268578049525920036136560608674177112321029940\
37732353532838708527157261459834939477471495320137903285870991930593274959195\
17911322575179740960968127378259517989775894020439242570008426785104707601453\
25290980331`432.77055858893164 + 9.919796293734356261477220116121557328256349\
95615820663796274193796347782079285884446042606720685828261392725143437393256\
54367456110357369838629787100124106900123739138400382107353396492430913071628\
51987739253043656377247897570675335253618310783091936520517256443898776648697\
15961892465856076391425680478088161820344586352464476699537078755720698746867\
81098704665276915397824716222871348695329525529615635619600045879951406661012\
7177398577003381`433.0435290405868*I, P2 -> 1.`496.4378237663101, 
  P3 -> 0.0044716983038070324863893671800934881889432633029946874479426445775\
27523274403567241139693770656405468596974832850779296416472212932101614849549\
90896061876815368337727061861038684054799454197278891451487030876599176944350\
19581767490651890298224227027278984151371449760755487075647540661074480211671\
11313249816363662787298936172122544556666790653347725028196196200937082160231\
80484314480529460940721297611574478219708697370588494027110493549158124091952\
5752702261`432.8055581784564 + 0.01174037657541032689685205325198273542355078\
38653690095105528153221631682300026947805888977618316798363197572959460300554\
19598330850000768545891780543521552009952470780186392811875956541838060371235\
87335634816218175807546939850393508470747700372064594062683527939533846411176\
40203582831290586012769289696953846098602820600763230054575023728066408022888\
81315593325732729077729979473264463636758469623878874773048892766179968504249\
282384794271121860011642482411791`433.0435290405868*I, 
  P4 -> -104.4959592673693873856295435557558230716206580039680657878207368477\
47300001421394014304430048655088012306402491495755174258662498340702682784544\
28647375773922800551351575222412303946871618091582618944621736433566642489471\
35355008020327551834202480334331101745542899109846246709886763712062634958518\
44175519906373056723315551866812103965536969728887795467410138516000503051768\
18896969860157873483312690693584555422565011572537640075650689487962779`432.7\
992425641131 - 279.7006973333449997929122304498676424100929282828529784770866\
14862762048220662535532882548497176780395678587791999099064042124928660131372\
33879090355927808998325671970106125999451969746551927923540851636207131745736\
18707791159011643847729694138086515804278925078900325684203098840740068969476\
91345396309625073091729943727954316941908907856524792496245759643029266845348\
21318675512233638121905548534239008553247215133584768296130769450968119226792`\
433.0435290405868*I, P5 -> 0, 
  P6 -> -0.024964278647177708621475476335643187890592328549957041329829315636\
19023660637154370418471681832878962372607066943525277947552725357116132171682\
44489578989082071464733446996513565638164069180047478030378900880257104483447\
10696527112662006433086619704971729318870472975220352899221404511423893012802\
92702096907045612241086396879866559941834493839988491232425642179192426266461\
92212594766312945133169649833376127172536425497809005113392129752093608261411\
09736983351`433.04014955999406 + 0.022073083828521706489933818922212754724728\
00106061240643045422983455446964776304706364309341523815442979300873153403069\
77684675760365811449723576662800640816105708518751004292899444191613653344895\
38061440876150059562092457939988881560388001533586443972815511933068677149591\
45541827277727336502777096910135174008238755698686317513832963652601951483102\
74121386207886998365692102104185600557556698702999982298830316013134541733236\
5274239078506456685009136887484043`433.0435290405868*I, 
  P7 -> 208.99181962450106756378936770712806651307715806083001793671277026133\
76883675113859267218662786644693802983679271129516266307082998229930338816179\
21733129251333664586544634055502029714769552837035865781773384382364547551959\
84067095235109017388440654133464896941865559846866246073985873124795820384619\
61095335571742390667506675227899109746185178042642498123846673652607133139954\
4755878961058021271631277709868830487758234262493158804966099633979217`432.79\
924243922477 + 559.4013429722454492325364787320229581927847651613074741973644\
96366583790413971861987598850745818372512912760678085449922762882083758170120\
71546895409655341105041162243741795072197131754348705962857801893866046246400\
61173309846234897656104249591766734813319633056885599225641621101362387405716\
76492590243185182588470328028534450672517165217874451359332000125964700075744\
04956643091296320799403716357561248321257312831187265305273004150992599409221`\
433.0435290405868*I, P8 -> 1562.565083985280570348682650983741258852165617891\
63172424225649828072417045661362707118824006107695086999702097370638834421015\
73548632186627448773133003352995940000906261636202710135767240357263810760251\
21794994035984198086314675922930136266214852047901401879544464028196731675432\
69275513978402479905285802159509924589096646698117512544958763016832651529014\
56878210716541591320063763925571704232130015976342364326855078062020109102521\
2885039575941`432.6869696990874 + 4198.77944998371991226954247412361469762159\
07962475968260745799726908022065994692330831579098168444179409541183061875810\
45852981938722723564559261525457887332914087006995441700670245911931532510518\
22310146391978925873094023075270983057681814980883338114490897682935659493736\
53889469853399310058308896320573494848859248665843056526177746362530431359008\
50602980430891251560801088971264207581510048418810452003238593610435827411494\
7151084479539921195`433.0434536483403*I, 
  P9 -> -0.099857076129329036049500923990082636041661389812961373936287220753\
56379168364547490857400569997520918029145170933964531726350616252281524121018\
96475492911353085028308924964889501346127078135722605125460785879673040904247\
50068207390184340839420218765271141577531305870225336165585369534419564786115\
74849785299630912719361313343892421730086036978904256541876892462739825958452\
23598841116752808416814777257385567005781368527626394298327691798522938403449\
70135076102`433.04014958499357 + 0.088292289607238505347038068982235125230193\
03849542618537417021038892440912408075100671103002468856717721799435571230531\
42052345138513421967813482126069641028010917289376764048308684326978176302888\
68779947825911432080096898195299679858260802626249795602321512204123370893434\
57138602883718696241371649916542528932375956196850748407653766673679984090766\
67527670534301257011302679233485131807628734780715185789257242693898515277536\
77089834558196313081850151969547295`433.0435290405868*I, 
  P10 -> 73.84909023691896184504648202079311273786922765246926701106554514389\
72666700404515658698218861640557837700800334339703241736280560088295738906313\
28788149843217706687789973303895161504124212246379872941899228492717137883933\
84394580896776479921533215948885882730797251386032331807286125041208199168334\
45137815606573385571923701652369925163769235334232580106448056142214357340543\
4985749073078009665578129205202059185911095237546220803633185104249518`432.51\
297613255224 + 9.495473309962208366702457580898282972420883160399505763730509\
35637844704256660188687079018919594275164247741537628526588481377125963088327\
49485705994179648060354074677415979438843998775658544875927134671740982927969\
37116794042687800741804877499584611233998884436209901026430472281652504727125\
70536626610104464242976562607960222370560324019875701642683816646483513990899\
982617733488986524075124724220647501193073897501431936025601300624963878145`4\
31.6112235250123*I, P11 -> -3.29964571899881964892317045435461733261857337114\
21388218968670764437671161777960399530717304166834826700137667568971120943437\
42228229239346585244162762871118041789257677327044084101765521728542117553657\
48500892222217495302717384981482399721753497870555129731835360750777690188485\
75841517085188178223943060549216485122218428404097437807902401853139238663741\
70035526605396961841234957858701571541200494776087468072655520235280363805369\
0976162968`431.57226499024125 + 13.642111981329186906209029159634568156747515\
81878073367579496949188300831925672623087961152671992451351625467474523068651\
14941099254347765164040292324487689057159716680305432562803591225249927608414\
05862201532085543176612699751084183700863637028475718541615625084246220736689\
76097134158657679218340463475393517289334952818988255182636535884122798067809\
82062318214583637429348962510050223160945608590840474847631259723491283675206\
9994121610179057`432.17011810636365*I, 
  P12 -> 0.437499671852016089592501601395991908592075311339740098464401023519\
03815255966758610031592202998350814688835708045182146132887376974522525113266\
58462540685942999715189942193520886933026280687562503536627017745201347217560\
46104254678820122757604084424394935073493531438638384239150819685354816524990\
60244922592191232606955793583415767983634016311263522101567133489234296884246\
116520724398333431502246410690579759162622607235580216653518626508602`431.373\
66546067085 - 1.8189541470490517088132211500604510366107162127555310865356249\
83501630415399255932624790456220296575399129146262412274393624984643929086041\
92234448461234281475779247116686344201781310439840559051078391660745242588208\
07350357559245995472656514163447328221833265352794651847683768258207524684156\
59835793605498852893955449657279597528097947487887581544098219638370316560027\
52242722279975927042176187744537144037223337359671480962988703111690328277`43\
1.96884467028167*I, P13 -> 0.007810480533308929664047974020246554634487173404\
97427883980258279499819813764860177264563217902928353173966618169811270988694\
20395109294112221992376166727529768983920217818905058210349328900116365415220\
93319251796148420808624424750336301075891702410711198426759197686939310632651\
88438833168495139319950876416281828968755378189873793992256489521808754535754\
99170737110262500586714798982460327337594641756869046768559215009882120443846\
6454326178`425.6850832352477 + 0.01466980891492268037423512870321656795311561\
92568170336174807936115825737610738171410827732593079308597736309280943580994\
78243207001329324230181274708091405732534698408105414495738986499475068895357\
10600804100693533223996356130198212608789076330108272405560239921065911476129\
56776244134768779964971797496806108112984248113524403957550201256431507622397\
53857999864081008128977205996616685376489242439149638865820778362796021511075\
06697367375814`426.00251432457134*I, 
  P14 -> -210.518038340206559899756876648532548060140611615674099814325720433\
74079097901608720864526296226050251698836544896369177642109379411794973959785\
09989844690206133203174463597716899957594965203365162332420111650872209867318\
85142183110884913891453153615702718910134500777868906046398364463869028084910\
03221754412644874960144818591921846393283425462278315124751353718235503038601\
34061926440179475408039802107296337181961878446459354464994470777903204`431.9\
9118535175023 - 160.405692738903012200865951889415495183160037227352055362255\
20339150739922421539727783623844380642975426310962727720253630025936028799230\
32706481863924533866215299550167658795844425038994593088015614083835127972990\
92259913639749125219557611013439193283277492980648204089064978147122909771284\
51593936908049083690369824994690632710561655980899082412886056745039796124472\
75679146048935890906797444492710895271189976435820122211265644713848021760402`\
431.86466299682036*I, P15 -> 787.38775315655475394101203229760741385751114757\
33732832493711814391047748030241670759175593443647650856040646317694565235734\
52889080783026818148533284893413332640403623215853109610741703230631273130962\
93599552181978588273907343180162386359526541341957859896039742972921621120342\
77037519041048329510361700315348209812707137360740758937302064804830526121895\
05119575053827402928106874263676885037586641100883494823307785383065496514506\
04142427856617`431.7371828312836 + 902.04757451699704683141367028963301358466\
37644232586180170061894554447647993263471080713002252436035173146617589027487\
87432138137272148287636724918465622956298869964871908075745893221491546083322\
30990904345170103022785554025959725154980333606669829502719614821599446679783\
46455318423096535542705004598872530403067396374084353385672446030276992923464\
49201191629220518444209190952910360032393018956443412380339378252244250509672\
93070961870777915238`431.8355707467024*I, 
  P16 -> -0.01657325234024000969180763012421875406172984676822843616084119641\
24424987461314096558411659077044285558500806664375545516851776338325184989031\
51998157323855991516583575522057452258007281528533686604780907012522657467864\
25143462633619924131480140204060777751712154166602209820059128370303886236725\
81292115719987254352749834893440442182424601889847725766963440585808504216458\
017119432980153258477990613570042975774572317916782067604033837469677`431.516\
64989215845 + 0.0692935961428329233495452850936885118884252296076984892856377\
55150279560605488031985312499182341572747718190421357881221230834675309706069\
79349138150952178857187634245672636219782423123545345557022124623527607564629\
17892970090173371536556545489123555935378110105342429852929194014038189741810\
66092704622064456896167349094584512954417718018016574674860008265316946111974\
5404592775960291925309505593173729958778056073087586908970686239297479513`432\
.13193340231913*I, P17 -> 105.71689720782136292321555320162946932597492649441\
32361439959545769715479699722397450081495191165327906752472291234012604734927\
23453188715369986262518817538989415169342727036222119836318093360972992691984\
88083506816192770943619637987789206543979196544486925628834770928444324435216\
85746844672840862500976054371585105197837736212423819108448635906339990380747\
60167005211974511132882590109935258199832868103204941322429447844240127873570\
00563371155`432.0496741611589 - 39.495733926386992818108850479917497406374083\
70518425758478133596168823752651654779559425103072863289749504515449362499587\
16967183988217791346599324947270750229269397149098109200024350925992469879119\
40061925654202001338764285578861427750843098161623743839932191747175830651636\
45437243653774668396495521735609635640120808208475124921681230434507250117082\
40355916107641251287886324647611296221758829551736505526661419605630366355439\
964105388302668`431.64535440693055*I, 
  P18 -> -9.16032246286165060088850594466522400961859774126988728213243312025\
34023549504153853329836030045177171148402609221036739691781151405938450766644\
62531013943171507593769567499273135320583931141373757811332100267055306125082\
99716811532933578314171548960685531139255326572076333754464978284815298423256\
19549147958801691080598713144020035557606500957920690540681529056419741530809\
4906766449304560066052813779958117892339080649739343243637493065027617`429.93\
16553464282 + 1796.0159765572923790857319361692758110354404108608402591028837\
99525736550539428623047467558712481668413792963100811147066219659840386682284\
28404303694591563466613367129167063922046637283938483896242467728624974133517\
46975754540180422302704394806206094325963865424223642706992080394936065840577\
00661290302708778224575301213619454112143628913823867730766166827391702766906\
24659299216490152877987106088320004194871388962511884995817062555927971192047`\
432.2257896446317*I, P19 -> -0.0000481711163701509138182030810480242441236036\
59531326066218771203504973596071274093551482639716211570061252822714128167226\
82645991431163487424433743225510941548325121489586305363508423191493793464111\
11920834345399758330171787855165875810533022965827006688873028599384016677064\
85432811950160093567422870496300448145541965674789575401147993918026550541484\
21599746526209068528585184902754735658356341310915447039002945644851262606578\
0987620669644977731342888853348`429.19050496468464 - 
    0.03778493322157167695229229759221379891380548823516289015323740825585467\
27151034029080721269272289794815521294608526115693635239328086061708377497807\
73649392153952135694418030126521511724116553563447978661423640431524341285197\
29723700176958168514101359587823445464926103892798568342713429397629313009992\
87414553548478301022348941134062740017380009357942246636901793229012914751744\
51054090314190917006141670698836002856059273630002240377976201310469976252892\
196411`432.1042967779066*I}, 
 {P0 -> 1.2170868619421168923330944306053653044853165571255823583679087259231\
00643175837114587336386921710266081854016830918998139819879369774388277566563\
27313757766328002533535019184926254419128853679044830861595197799958865009695\
20517816081896854384733437469359375732344607895377471814173730931015612682528\
36787519846276573297807890260545568929619000190656063594950863925041848475499\
08523457998197854173235864082607045107023026075209139000298380909566210113280\
0544623753`434.8918371025063 - 0.31894135698809256837372076249315819802886041\
33848398745577895259678956169350274774793492345388443542038386723950758680062\
85194609979917194724231328994161713963711563025973535788685991364682421255347\
05083588833229857657339833585813395484366085865608345299879405460404718164274\
62601015235199753109463244312100595757918807045460986938449328002873779226278\
09174508790759435955670709063732876774438968309155137877375868970069148066610\
714164198076707999607938250558528`434.6249168843946*I, 
  P1 -> 2.8191963379304464316017572976368228205840471755272525292952282883260\
92232534886226484916899384431588573578884122417398684012139283315736967394689\
12116342629367893046637085714338181031556955012320146881156320320620188771373\
30698736300222998450601341790610109455572932758657521625747556835220502476143\
85359191795353773233525459718954412562630854596158019625481606411644529721966\
47999755542589921526312805838836861000104889420190882245171128303170479196202\
1075500401`434.72054011392106 - 4.7780667041907984947985132550438020200910469\
89051148386052404532636575614297803177056777063542201108811598205906499598176\
75082529218739997587285830001260500537937280197111138365132087485376784654713\
81434233729168771926190181950779535957380338201295268893510701231852231133907\
84196702338054282086358056682985135825967258101450118184838137510911669100066\
75589881204242120672389203958203311127890080392862490370760732426300001760720\
5514980964944554529825640671759852`434.89183710250626*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -1.298293268449688676788771620416740923699080853800354429299845520276\
90603860027543558568498066510302881534375599960600885935040904351333368628494\
16355303184591801536461962691622499742872533058864370467098447387905958338835\
15864682169534755134605178855002830044785011837268840380596111364912344626069\
90221981265546993111201007416180751584791115397295376735715491239246286170465\
00228182168458814445872208814541368892484032763284780976503400280438733732196\
20663111497`434.89183710250626 - 0.183598468193880367443456731620773095732311\
04847852622486840243003569042173630416212481694065828323648063741773019836071\
76126821709104600456731648206976824497477309729696929058576920145354631922728\
41603420805794891754935562387275761163162465929439215385757747628794528741053\
14631736800565216573408924400423547097034273920290771463617149917867782447339\
53878720060372223329670163343294183392498911915028882192015849505845475811898\
84923318967734592201532811944038815`434.3167479791609*I, 
  P4 -> -0.512269767355363790055366013653851059106244985966264224131127526859\
72029971431988966691218716699982630842347501032138054617115023728718627249448\
29297198271948782205041730049285428451842944487729189647902366196073356476179\
24613938056837339758035761830913184961110094282514570691078610347254014846030\
89344547258405172235525989931424980405404879631188289776372544698264376438715\
56672369393614064355781665171540314118999167415052532591910921054330487243272\
28986154076`434.47183376593324 + 2.256162844928993842830691296151156344898097\
74073578097066989078877706722888903806453654965037090780541171387947676795200\
94915681010523626025050448060640477653343865370124527672184412635429809846877\
23792881382471259558218340540402482854253600570220845580330417947614814938962\
87447037411803728119761899211438293712339561919042173899839063941272204169895\
91181580403059630488158442149488782887308884352668444532747252946723582906984\
64435704843784326212914750190315005`434.89183710250626*I, P5 -> 0, 
  P6 -> 4.3693280507837574010903962852444553737142423577583830509218625782842\
86957725237848636919146112548606400343030053959983100112724941855509107890225\
49417263670981992843666327818599034257712183541405874002157078367149418739997\
73854160851986743970111821545872383942106370654772627686181796464484261289693\
35565008654684907974880646680129410325371070159815068554370514971911268040212\
75098107137143693460120770359083752332248834957821158268002402143736670633491\
9147911631`434.8802500744838 - 2.69276038965495638023133890243405277532059495\
20507212125318001007929515569449643022627944814876153502356517658224133018470\
53269571628716940801952142699874303990596637383054206255734018435238404686516\
04307242676623756078151923586121730548167423281833294650299115715546286066425\
23177148880942426045354418745517315200164118045961160057656713830614623633998\
02946872744325192521767195676272819940347527869201403480523741955155515391117\
777558640428373856057588981076734`434.8918371025063*I, 
  P7 -> -2.796955117057171717123098906883015583734860126519513387106861056163\
03063530012847625473772610697808730320700914689908022121623990341167505981856\
47740255452051372597456084070591276033639943868957407052899399470051737259283\
25980778949872728769913324555980371278469673637165169025516901862988972529479\
55307961554536686376211211833358802667418192998965808758879585033122747801153\
68014333497208943675201451640866500455602380797065866807996405659234220514708\
42747197846`434.8918371025063 - 2.9983047796386494761035672293245490250174471\
10511595279320214730665678561213270051396911052881947497172641142173703557495\
70157506684893579377890088683207737642026502334994567573618639058961909113777\
14379763228699550427428592228024255328371779859277456063632751150804305802944\
82757945891086080211114435123207509725811150225969806606433120186174236656637\
62780106261852673965096062123582047695954943743976563450431261259416010774494\
5816222343996522416320487120225989`434.826996603798*I, 
  P8 -> -4.333654509954008525848152259761555566784206971687776391839755289608\
31083615825999152647231337568533790892596263413244965643183048031119817887055\
89181366163615709550154728695938204014765122281129831275999024270418084169792\
41612729838658679721997767831277266935252268178126803606305268264255165990322\
74857813938877647549071472884007721241291138056177847631091969410410757492106\
88569074819248237563482931548397311224267195881350964452827004393477959144914\
35386343086`434.1180608883815 + 12.917676369709629308697282650626141225714990\
71288426061143235815225803827853921301463533082460007105336573982027359072429\
64981276985135864445650486498909370319050876522884819526146003831480212630007\
56661915778351103107504682782415705911459375811238906656534670993829502507357\
09542718380225578496654670850234528952029712592282647455245929610586854791749\
25509897161887037774334388689741821038084565336741252047479354411315899066398\
23193331554974493939029208109944656`434.5906762119594*I, 
  P9 -> 0.4261834571263302089402549487324627109821005401809026703470183339339\
49936815259798518106217412391210523557049442430236201004618931915026866302337\
12085837469435209038834507691559570507994540720084349197421733921175726521806\
10235915621967231069313316918916854195736216267018075215793996732980836125269\
55623702102731018813154198844492025718278421167375371816369206349200826591301\
91664752912362114443934710888947472935047295978522359506336729660203538047653\
4251835464`434.8918371025063 - 0.20055777278452471357528769606410991172581727\
19649692037646510020581864101450008150415151253530244849680194299049932566788\
51532567611222991162082629100529719826111080804435481887551189233713729663079\
00440185873998883327063433236918764810349498981731172505768677495697218460614\
25895535646729975311032526430282094372387332612521219964144758174859890965675\
28729942346979108314685656913472160579012521647236090134141926892764506109221\
3159194156193093483409248853542`434.8375294257785*I, 
  P10 -> 0.158883141723963995147673453732817947070509582217005936606026310352\
51414667844862973014208105339277023795509863396917245490031838198802505450423\
00975786757340086051532605854837869934188753169356402557591696242882162235448\
03200972550130212953526495991397943445347066588755486803341901423825744493503\
33404701231364004603973046853247463446571231405941542023618270140917448048309\
272270442084546710028254843570481660250600251176706422053966346798056`431.515\
45076527515 + 0.2552743277871838963259440562473369923055514314005615036547698\
69875815748421579044769223124175417515195455914859425208046842326193880911426\
06853936667543596164121091391493968498783660932272027555630502618000817601408\
10873135313947104738152766869593585830785750916087135551914505300696240289261\
31957767326265054241111545060910523990307596276566028254644988634433808459438\
67211401660227024118447739016335665571905239119782178457129717792031175105`43\
1.8889589497455*I, P11 -> 12.965358272774544578846553851457965403433656630800\
20584175095456402747282973603506890745553008872595036391965540085915741651512\
08959947267225515395464093615031855847525598925672479359202690023732462270951\
63231277245420243171241029518134265340789589525292589220390211170700596218337\
65474129910573017089637192890263596265576923794382653163882062851873843337427\
28239468171170957759932438556215712810043428851107750483051550347343060289966\
5028328861`431.9063347338741 - 6.44264093946086143077798357784949046157597276\
55647495525237212708661737299148638207862610352907077467041861424784107481907\
94968526480903591618591323828637744715151264254902886772709011324182972268940\
65574807673690738819245375728467492615172008146277807894570447524542907784567\
80563311233347123062123813723508035160865594414816573252472881275841297663714\
48110336809858827913910513297789029381342626700627524364067336973049587960594\
69585917794865`431.6028060134074*I, P12 -> 3.28494568077557956163374190478506\
46392832019468767409136083124675308523380639440853719260824789414730614362650\
31228045549495362689884814288823012733135671498932286103385529876899288377246\
78452781650227762111720852738314521566431572839982779775873600093864713221363\
65699443463089525255364257156630646058728555888071217672818404027544476387163\
35208862622139938961454775981645706722938975146803503357090190258048628925412\
00117306556388530590900573`431.80501556553486 + 1.635100101292929411577323255\
68381466372668588304257827093360050069166290294814716820091114444355246638965\
22924918328523156380720474885961879620739713394374829651422820908567869380254\
36434723232147892975558254193504357193141204649905373369653166965053008438910\
70304974529331653930804290713774867782269405191216908840715023093349001689254\
99343093842549861806991213831500742472774261432282204486236606344579828019023\
2835015342948746761843586663932`431.5043400397453*I, 
  P13 -> -1.09238926699174608963364346134850118681229577546748199807816007323\
50718141566324754350842101886345184803382903772820022353323238813781331262563\
66406967929434509618746936639129624821981357878088817356778695898547653378906\
12644800156614201707900603166971509780102835101020235976871622216306259590466\
84996740225266585423027370436461755454400714944694765964599147593460889410442\
2927734460179857109458512353698610209323262478794850222113146931490742`431.07\
692124055995 + 5.766238220573934126005680826701010106147312848431931064226621\
53051201774532106898836846687298550843670992804492400189871840353155240588373\
91213051513049528587039933297922402267725152436776887682990474132513768839968\
08512503366976717513272652475251098935017939103277956304011217330972370785470\
80867104200550882797566164291453648795819098498108401208932906632304520312448\
923199365740253036048234517701172046598388567874585234560802236369744003358`4\
31.79864145492553*I, P14 -> -0.9462306573810047025516704156581193035240991987\
84404395865301051569475339426947515278743718502043122335441323289500085499395\
28023359658929254100194639116708970220978827882556728265594352155376306639589\
24214043314015247218273579499386715896000534303608929874153613479992126225323\
91784790823135490699368118373890652474870560876706548240587736641509919166569\
34385052908449478461956148627709802042712514448636326480613398183050873386418\
824567219277`431.63059164288313 + 0.30905066776931522999597751096385852580777\
18403769176467147854688957601156140820458969797838748971987552246361747696383\
79524607475462117437413989941753628748667985707941154918800430473040089651832\
52711720821627010381238779347596877598292496544492155260296324861626157343638\
15007167457070462708468902069578121577122004732831043666522814044523041022990\
70870978045779371521702084666052632651425874776836473523452696475138001863593\
60536845736900311`431.1407314330439*I, 
  P15 -> 0.013668501431426241678600331989992690276077768038967014969441110900\
16302940290927644906379456081859171609845803265212206388941578267012079107067\
17042850900598528397465374331997878887580445772023683496359232566763152679595\
47376945838307227698973613328288591447111374144987849303018603346559593686816\
39394052372484245271467634791296773292599541290705979205692708253968238079546\
410024610888876347487215673108369215043269108957424581998437865985978`429.533\
98422003 - 3.3881777781097931473087925536455180152355457586594955392935419392\
15909397134032680833052184859629387121289198299028179221771631760203115505096\
06986250395802499864717907860009810599155949832003733504370793724259432073762\
20987994713349365748575541295698025122176567414569569831995997978646981493057\
09521882506916048289179757133193090816207991632040113388930024525695714600016\
04836696207622221201927308907280414031414078994537839068947206649774807`431.9\
2702890609195*I, P16 -> 0.333591977129751070248364641632092036229096180714882\
47144599587559983528910237156077463896575801234640969917094787992808063692515\
24916498553797155589072622464412392063356838072618217790235295674466151230779\
85260398578473471642311374170341853110429676119617074893995066194475891561479\
68454307418428574703569230296866460736696861324925086131677430796757496315457\
85222913109669393428214289852723597186549737882643539493022027453620664492369\
2264411`431.2459162053581 - 1.73460690328923067887853569894950544441380650885\
06265318980969183322382377720698258036886093226832475382277891944834528593126\
85888423823062541904711074105045939883096698307482955151714826361124113450516\
83129436179670122698687200064744942544470750766909367588204039638589088901066\
16736257638168277028467451788948433606961216793824572576214669094432126271050\
01836523765167812401767868529703312915492942457191558795472354678270136833314\
08220682777`431.9620236346083*I, P17 -> 0.32170031844305529348194889439510009\
27925359171949229514164221795343210635193080532030112184640065848200738134543\
30939514881736785475407704843013863352702750505768569358277657212596550161334\
95064153524379412526934953121420038055818267634311616737046437159319521694439\
49713322387488346057691000155651833251228277595527135321041086310371950318555\
27256031156165171742925649347569561972333400218941856882175250655383547741857\
12440358611979144009705`431.02841835968565 - 2.785818511993217819079565625299\
33418383006399507844452021255805378447304115615068061917153151419294240299655\
02012399021404567228413718700317535141536426949461190959542064482782518599024\
10867640401931886257938556935724939426283591083523051444482920913696543102598\
05845763425019959058429852750613520572974263960745333738966628954360952618785\
79420292670390606301427006033480820598100193480913194270741088632047621343449\
5384344846578665366460267565`431.96610318022*I, 
  P18 -> 3.066076054425687687397242722297006289799768217063924986210252410660\
96632133709508232959649556355188918382285200264558830583483166436842857240651\
36149303542986286583960682357915577105999557525067182794401923049314116499953\
35488622769377210014675733587330065136496661109552593640076839173227222126251\
50811833552196121112332572118683729349577592479875997177347324612925555207837\
70402698751228707979892923451791498812276382238313057115345607847213`431.8245\
65279158 - 4.2354382231229087521091598592387440865676338245035909526906039893\
93005230194493806665569386547831452518949678697634448591488484591695629369660\
03241778742111489148867317395815031830291314593065720063533618212801558851880\
35154764394622066425565244426390116640642840550322144876482503061382825987571\
67731242102276438172058506538850978628500609091711870594712020211955331557823\
07470679573099926993998183426671809049046748174941560602035509730331769`431.9\
646485901807*I, P19 -> -3.245141298643109294514384778391520121726577698094129\
45065166849084944816935892501493658334813505975459163199933777952888725643698\
18850801582636980547426025148250933907773602137232057524039819694427682714419\
49790096365901270830697277670104068912568953488798208092435156529994350915130\
07535281757680854477097574680369979666324173173046721843855783982234641477224\
08784009047045672042244467874316666400617967172931402770265857344974731258906\
823731`431.88125137571893 + 2.52989845974169684240619589306284814574425442913\
60318166067151470085959476696998462547579177939921076576760519065770473656852\
42317733552861870055883334947250702434846248345900152929380878571309147716306\
75084416342107408210477783060856166368606706390084299950198277981132409043011\
79359607649860205719485761477232145117467454322478463648100489777671003920759\
81485278305179538340840338650108903934937202829528211055058459680992372430664\
11462767868`431.7732236384669*I}, 
 {P0 -> -8.643746206953272489003184834819024699261380662644620703922498726248\
50354562905425450327062040146528122620566011130274872616335454173209796404076\
15349234801549649188029129878560751753683557586306219158389380521467814369169\
50974375280866213621820011047268360251435134370078626424970493379792296202932\
70553993553300667370951966856461539752641391157107782920697490252262865702680\
55633822234607197450193688458219553104417977473929924151452787506819239586305\
58800259048`436.479399737118 - 8.28830006790197661872609765203415467246539857\
70477295049102640568665298912300272318009192185550326841348269138182643351258\
29551713320117805108590930530862829027703950680651706837782947691430571713749\
24586778317190234210268652407745067180449496333330715004102320984488632664790\
99423776251405207482385952887048227928004392305987569921360403605075263172618\
63629950409226515623128878144103603532315671480204620176217660880251116816581\
547835507424266801448961268696883`436.5011654416688*I, 
  P1 -> -1.676982550735310774194000450313671070708709363132664142026422003365\
21466771123035278145972467539584145452454465061851920149130112240790479475467\
93114315772665545086531897398542736466194842511928777798148657628065003852811\
38825310212112420724214046317155651029053512634414487051738523187324156025166\
80513467750571226005742779663015899988556347266322334356535853740658835761218\
12587883034122163713551563563537527094104485320072445400132949897019569863970\
39857594187`436.50116544166866 + 1.792980792103364499371210221573534409624580\
56920016367853994213251539156425213797233686373522721485111220665378251499733\
71993152277118730713204084922489785889203148743633418392675561336035030500433\
78044540173960220486677287655980035309972949404496657297351572829437700431814\
24470982729564616634789482338563426818189899029847973116104097449696313459217\
41477839567796030237903959169696832435858955578021274873049189161136925004996\
71440977483211487334115866018232371`436.4842360702727*I, 
  P2 -> 1.`496.4378237663101, P3 -> 6.257895706909371612703480915943197873841\
50288560706157181600591182778445073116208822576229796887070538399180470330410\
60876115863027348830878527660839786939191003049717375672539985280798762735974\
06867971830079133125376059857906228365248019953846442074157365126451574186937\
59373226018985804616299971974009526163136102103366030596662636994675037898211\
28374521693941185115454371547268476537814811169839865411340999858457516727101\
03925953922159955839710453940346601821`436.5011654416688 - 
    1.79346915876679270975294198807882698825685868013479781234378910481207305\
17184157647738728067421379995226007511385827494488223586621363811813090839478\
18928520264865426194719504501615798285660915397579662125959059344700441613350\
95621354305150876848182918656446724312796325018980303993400966932021594768329\
60768845964607564957184996968258911817352408610824533992782720641742547485528\
19369893185070545679295490712238555603967788232793378854818877128608813151278\
81939`436.13921443144636*I, 
  P4 -> -0.165202028454416505472896728102997250098276921886524828951283019593\
06791227761218063891431078847431183978093893456787542979787802556599222592995\
91637920695019514477428904296593490186029721024834931427762293877398244961920\
53064669486428948502790851561386491929192842190025595322664161468086658113019\
68430162268620548226626142043414445611665042070198428441399192888342935509475\
96022419732751296306518508196749135429273756010428907525901140103795630558829\
18331193165`436.50116544166866 + 0.097981804142749938828141552267868385763421\
74552304253021842465236457761193421058023123517521047030919877253276685421398\
37498980395776299947211006118160719120087730777878238719883333787174329604330\
45492460473333075790707880826787080588456145096486724136281266371341827577995\
50378028223036234096846811259790496180708414812276953907491520592326979708881\
99359270258204198940044829840236164819616262428335535745926002434832201325083\
66213066633755834115929512844881712`436.3517764361418*I, P5 -> 0, 
  P6 -> 9.3540525309795027325109414872943912859017530272814560310379955065323\
27209234074537498693446157206094761326258003909885947534812244492440311051640\
14524082160222911383147974950636698505677851557795957834851445697467374887774\
84268413468857251572539145626035655539464511327296813622876057595396623342053\
59555931082250669449370177666513191857747932329939141124827175519106699386646\
97092124822196601898910258588514594397342573479827175739626756534209062256478\
3692097802`436.50116544166866 - 6.6014427520859815412399007761574952030667507\
96646508901005410406235433282556497251368999281137333993211964072379850787886\
65900034125786830048470420762047840683032213022644351532724118619334818043726\
32325557168172388962235248510311660500839134834207628119002829158889211184057\
96992762547417950606736076323354648422644148003889460709455138647250529889749\
74581168186205750227743949675512186281146181005087846796434012271697725779933\
9709563384152790834271467269772139`436.39475301693346*I, 
  P7 -> -17.65407106544299325278483126769341113446745985846323708458751268885\
59985009305137002391497886936659080798879277810059358564976850979564733734326\
17383227199571090793772089895975125370592232731812017153692293145455312521420\
15719986056731121192056888278301674909269572331925231849568426446327611076723\
98637227560901317554804260427839028673425714050549948854294740788215590843664\
19207145823347801246980052777550585021462188126996043919471753499233229081095\
755836847584`436.28374103427296 - 38.3162298796144054656828500573405790501391\
87427597354371381552937616826029605844056015428007914647812794873553638701303\
11977169834264484017492283221365342441998268776949948586700915893118338455020\
80542797066436311217907536417466460600484038746000299241363996821915895917372\
52892780203021697454761017249855083405142929553781949766646757319380164798244\
48005991003376629421243808165883746322490665405183779095776344204497462610643\
8734717356049023132066196913140398057`436.50116544166866*I, 
  P8 -> -1.290032767762722942703654445829101234815446899260956180642872387051\
64001968867451606461696458878937479212765927207852815680589500151709702903845\
00349012682227241075525460140964594403166634966411249138350554358158712492520\
91882956767800127909459781322188255067435783477195821125170697524319606631590\
84676211809956895255190575850181180507255650622438769915737634271333694201392\
91110566410348786196202088117595516132831028816411969607124903934416777266299\
33019734626`435.2607426964669 + 0.2394314259787838894787440466983116403186406\
99829526706129063169285223448640924512648047263770510156451903895061026155964\
78871310399296230985237101665706961615543497697326434666874748942234188070724\
49404371859051004825444036279091491238672798848985858507901699285527831211492\
60644075460354980965349513098683684815679918568191281979817336414550052286455\
47440908544739320303514354957883771977356927117499379587173698700542254163589\
556342632393907060188603884040982`434.5309425129929*I, 
  P9 -> -18.70638724700646850298340119027979759602591848979330745527446020261\
21919330294124431173878520103718745643658047103219413754871639040708467538158\
27211409679469332981609678467667787132017982114758288482643651501493472088667\
42647987214057180674921269049721572582290938719095090181000436658683453986373\
44765802875771246461607591884643167305773508259005031621426592400657863512203\
88220104968278025612750482755844217269548644102347593148796107544495094817684\
112161029482`436.50116544166866 + 13.1035091996243648920090412417479175395943\
20050036800355698446004877188841230618645265054570059993182030073143311913167\
69862526934552203316929663914351606261672009414708242710073079963131800514876\
05023535346531258960372812200039908386829657242482183798227248987755051422062\
10921153863984325693713300424177908951338858737465783860875730836716793492920\
89604261595986778875278150851348800934528465333837870623504057087133952522757\
1640123141948252191713223009148583939`436.3929745058735*I, 
  P10 -> 10.80681620796291430891062773568844855868449654029592422145433489262\
34740048334672430215242762091415673429910410516012561295712660848828315738924\
16261281000801477481338899162963159677451937045803639838635468406397958583934\
66755729395413424932345736340775690999896786289770728385592544533105227896793\
90971866177902755746422998742691431673932555307117336538518827109687889830689\
34691414157523396675191392630923369726327311274224936396201896684933123194643\
128183884837`435.861645304667 - 3.6303789549486094508857121183304634908205765\
26095401331720934696353730847843568628667950893616391168176011290344973065600\
36889461491603325457405773748351085019928563588325985515274000812228486142932\
62593801177413690630162910884090353124564947927357240524635347172663385837791\
84514679038390850204462689350124773702119786599140980156383679659134126357466\
05798882709586048904031681014930144911041553685707159968002519533310005739975\
0456713165341805346730150300628491`435.32043000833085*I, 
  P11 -> 2.591031741898413680611153047114145530566027122966969961030686594746\
09408182462332938965612840282650863997472162208540936304712085336827964300412\
56316713991199790905429877529478561391196980164174424923913579534111689501235\
36440082424221774235732744203008643260934121728749204737430560938608214713391\
87928818649913363372547439373042341536907198212060634513951623246160054867396\
38898461751522198012746553680458589268707112572672418531326770225472385025689\
33530077411`434.80416120303374 + 3.780695215118364732222924190023972762096370\
69325502949863061038288872760894510391713854023979294067964021568749778416994\
86283642181812580917632592094823920974194193326226978164585382638351092552782\
83195888156353867061392673617070860935104745727860004561608537142091932055884\
97268179933862613260670973579214457298581419232020938026080557871581260580720\
12540304594609932770517553855289795949409936346874300660113193336737627687420\
83875319538148519110149149824182789`434.96019065759975*I, 
  P12 -> -0.02220916134616391767884090142700110085496620093561706560915064727\
70163758180835807030435296499049124110809665206065305845292387040423871801707\
64247064776278861676238127727684675434539528918747807763086706944133561996078\
97859907799261931920493620506997413034984765909477680567339305897655728467384\
20294189729912682485230533007952728644676757653581549031990931510876922061938\
98812757945364239610391381944341378611680070460752665404188026326911142471909\
450901917926`432.1717898350886 - 1.005962511414045882348374309661883355451358\
28874088536698870685198612781574131304565035527969245210864121079540031109190\
56569462166681982939944085761713940876378015315401917839336163519945881617385\
85455428799014030166020235380068576286080001767562710169301430811684741565965\
76998776178684118884466280608289879099006580565038285292567774547558556468454\
11317357564177663600443572893147623691877921408375552567396122953303085108155\
37300637256409641285786825368`427.8188377248879*^-6*I, 
  P13 -> 7.993559489177664344636069606730084755399673072469345975898094513740\
95836215584898265380201066152613738342678483448587451921819329912743885367626\
13007386121905591084246878330547392640694795732832888709875796472085410553317\
98915982934851772235121249321828587834822356175775730677805003634236549890638\
32019767237431484186751587124778288103977887112737608358715076779129088669537\
86031064205386335882634542478699648456754778593101625981225702085346725333404\
64325896281`435.0657765949054 - 3.2539900716621454336764391653849394486427504\
22247881754484960917751993580406024087895159231492959202840121382746832149616\
94637334902444818949353572753057333243216474545356064871841454926225738941393\
97782938173586867331124912906726624298238279580359780474475439462174609270869\
33188602533490389847404598691066716374169737392119132970135182138968197592673\
04732567418814799265103982725578494977131353689380799972297665098184236610437\
9290424198896763128814386024889404`434.67386031144605*I, 
  P14 -> -7.81174659702379722164090100324034039394936913314807498682893502610\
86332328077918461687288960866800848194813442578933831854370175929547005000468\
36453278024896406082802887063906010518742911553967617958258234386829215520207\
89681299820340081554150147441342363280469961441098045831730473906204649016441\
09288420494019690938651510094036844782533207493226453643549401758086425330998\
25901622039657992171107867231494725995760169497961025018196625173571711498882\
162948831589`435.16180604571036 - 8.09152755360553038433997058874130387161655\
52478846601803675374442115120410574346696588027750808682854572705037293872479\
87285223089103580737982893658724083463884552978032814289254330377184909082707\
01219290199484982459518706458486787685796332896635198814781800578261541737285\
19835511572484461862496062980144343224046223455115915985894572525904935350794\
22735137301959189749113383636619028713553628222031571212333946445290521187151\
593575230609016712842626312521122238`435.18480863376726*I, 
  P15 -> -0.56850637274416009668811966645439068242252135036633339056491612249\
78670401828670873791449381925378682698567268836362552255423213708508826683835\
39070408068810841211865020527597927643531761416625462654609812507586600550911\
65001442087668734388985081923413836838743611688812547178113109283641399896798\
89672439178763619109336503307732295132343439170240589214371524646914426871410\
04649436384275714936447846941001961714221280118842560777153519504031036147938\
200657893639`435.03760036163345 + 0.59746362991787358806908943907444146248780\
67672870155238491402228979601936801784732142594070345017179904782777962016411\
51225293117764854088474131514284477935900593482007426016254746384913913161022\
04883051268899842865519985988170079092726093106682227073200934931467775481623\
12651129459827138488294296535129729718416120777736050261632674947930173675839\
67145872980345984837432414361948742635178001210437965497927301607701621601814\
407061970242465230705262409441519091`435.05808682239183*I, 
  P16 -> 3.773869100492319256472086560414754580423722793331039646267577348892\
74509480348981596344379166241183825151285566139020242688691016036249237605116\
92263693946172806006145200670796382854338968918218925851986678616375702586662\
52799959229947293508159690013447791572213631893232843454597527330624554471269\
90796558233246859082940488365449991679493603118516674945808054813546442636163\
27125871756401979866308015840111886178487574556500070525140781615409786663889\
84269048449`435.12620721233264 - 9.189850819769866076029801556396757184778342\
15012288377079353760484637305602195831598702906426603158752277799267363148156\
25443912216647270109744844110306627300471840703832014986776807664234948386888\
49412236915496472056979375471361889275542296350220809816224614651489827447451\
29859855896955561845087939115607068581163932171436314331558935975969279292043\
56868851567025999084289265123504892266971517801353481911957359295564045203969\
38368142069294473738422257949898221`435.5173160174724*I, 
  P17 -> -1.06393344062283144014002220483427345818149728909842929686902439270\
89425257375818250458039589562414182907993607731629365190735738004977127564792\
56703503573622656056015326592562230046475777065137595423986130661231748165700\
36668884775501629363136608783975442373085251106573543711233327045296045137231\
93972048666990397067489093587844786345963414534757813846026820241688448924105\
83636526419047473654620022546688655668357233116753477010208684968386658695602\
271110443786`434.38835682681014 - 17.0323431330288481326465990231103924960755\
33597177058090905107620482743821993633762712069136679751147111900187425524167\
87116317645172576600816262746290779816759861893798696126319499184333070322892\
28287274632813648909205000682355865387267834402977867676260267706459421481108\
89254259190612262961206138756826678160626303241506869777813370548895674993786\
46482384871458372908755835723737230873396196115783350758680567000791499202855\
3353967147710892308179068199463559979`435.59276402830153*I, 
  P18 -> 0.444820187000821338848802036542048868350107948557010112310880545752\
38212066832608904692315568941253120514344645730883109011371833998744802334666\
99184754584391792234454352159184680686713484817928112761945880915060899728366\
20162479226677975908587623272725969687546376509883898186118096618851602089970\
49952120079496163533113938960047605260869960434945455624861209522250610164626\
73809752141116979121096018451191790894511451412040512217049777987130138617322\
36569028848`435.0452669027762 - 0.3912188299194747695654064996966469531358578\
09739821195036834329530801655813283220545584971354460000720277857055388032944\
65155371219325748091829666057669278335925183102112312413479353840454561524301\
87199112487794465676451137247175775029334345007980764951292690919702452858062\
47393827707095444639158759140221621887009009270389358617460525964389997255097\
62978901990460497810191712627025436733922941996312071240895391893629150364312\
9390120993219536558324912843294441`434.9911607809855*I, 
  P19 -> 2.344526519618725652358172050821633534106471266688007106550760494188\
22688991403783584992419351536955632902463526331169295105893634989054948819665\
47273628890146595080425611670115377987579450268472051386714906753148912179261\
41776840712297615533902622176792147232649821250871169435182141577815522281608\
23082135132982951649119216861743321297135928661282552517786185606623312234776\
52797821285415715010162948463302939744671245292456561925407825429282026056497\
85374380625`435.1983672437748 + 3.5242825273408490122097322357078474186422697\
17606183827792213356136941131381155298284781917489494714970233691723110287752\
79671072088396765603308837869340597368290491713466320629112095584718443976567\
06080044997598707056040497879374146081583429090007425922386654039316883500087\
07585795214804310586208075234539228065864083607357384856222414488741148027469\
34184449669580302291051393886010319520284501385717299217811118111506249914371\
3502842553677251765578280983685369`435.37619079937184*I}, 
 {P0 -> -1223.202757832096700876978747068670677357760730468524834094381899953\
17928975659624234552052882231367916616186352913710927553106538578047768007864\
65925907695977998105045940458156263887995695025290049459117870546315334274872\
85410811688046445812634814686000963613024884895928141836364379678618509148922\
29861208100418457498730136767905919227826947065727861027828986513314926077862\
579086311245233716316237065229548545210643391839988209675585665019057549`432.\
30826097566154 + 89.285837069062061439666340771405969364821959888335165459445\
75195866651157491433063653834246807570003799277421692320897172550738795376368\
51662294928294679440635892821199471752992317878570023294227542577233119362887\
86916326509479666619522710483048904144414652800477574016509761427000326268518\
61712305371514604179499452440597984990713628964266483740354138836662610569720\
03559089671260943730464235771167997858403438085591356628814350587220281835525\
6`431.83883633166425*I, P1 -> 7.905730110088171910600673215391381423033742073\
41230791630392011877951948209498686908649435531432946025434790435331567232455\
49466314723286130524192091876565243436671841595290663153454706233518890011689\
41344941846999267504011071199248654965246015478154399937552310544553904938583\
60834944783061863352218986423572125087146871008079175723103729606783410465009\
50892775262680848091308218276947295146278765827347373103597506976163842225966\
1717373336065`432.10922164795807 - 23.467627834593569208319167287733854211215\
68387111211073459154356622940685846190297031073670152225671011393747243110259\
75726022963362153917879448286686141939136052191966785072295156750779137439401\
87452649853777326457222475648133850015672745449550649224973828173655680186940\
90845041716499132218254038782136799611174120276610686117650768671283878952317\
02673146888704915496753694322016378041094090779672759340071812303262375847135\
5053246676591895992`432.3082609756615*I, P2 -> 1.`496.4378237663101, 
  P3 -> 162.69184030171026056611650831927653271186443325682625768302790724308\
60455380869990475940050839610845233563209379850207980614776460776247941023570\
28280980942195758643315812200495797236548951009096368931832875283049516995495\
82632364655554270337540635389018191911074482552233747250661986809807885839233\
79262416940520891826422537718394420451465137765569323761706328789786954124342\
2706923781749460403802016637323635847761113151844593901381372936580427`432.30\
826097566154 + 128.3867743473648236954288598651063737675534225855027022792748\
22125777300673373448233111110382325955378089708550377748975200711872668254354\
35129091773789165860546849706000008481653807893076235202027916676802507049699\
93337778797779225337528644005639371940345505109044870003043530282361579286056\
43870990840226218338335597318928002618836303476729498012553971719611738503898\
26346005640266761704994733192207154649853334999052723452924305155219656278`43\
2.2214604191865*I, P4 -> -0.0201009246429837409756042535497336898183215310984\
31680926104135638179968841551257448495420284917571079746144753350230393350525\
07032844570027109659941403961085493635796550850628623853593143822648826636248\
56474382453154782220730969161015413511971085943585490824693021435685844967704\
92214078119464924279743324716076918700844746036105641218808676429625980078364\
24991856596849802676595620113332600740247201936290985675693091052379461163985\
130411431843698709935575771`432.3082609756615 - 0.056260884012913542125586455\
66395547363698496272189149670915256697723286535890481927539575778170631258562\
78254717350641326983171051500661800488643778138201214456397137391573989851565\
97335307946184196726357715120825327378332565269306075915307937039774224585408\
66650430887556944060069130191422111389876805983190168106285049569990906359547\
33547595196917112186904156187226457096461698970957948868207502937599683210262\
5637151854714021130191680605924657834878112016543`432.29601123855895*I, 
  P5 -> 0, P6 -> -3613.975635098383471699251035825517060011388199152788841608\
90716443656248846176089271255179753155575408693715944059383999380133632955306\
73602528796925632644520148547725571976489831497564892210074144063934723101805\
68324358848435819092195637592520164162400442596242452975903127709992062606916\
67082149073846568982894453585130558859190087958587428127236574075135602671333\
29029865275817953885010579560165810621716161686037819529660463018783237125547\
6962`432.3082609756615 + 330.077947639434727296119705563636799494962169738877\
40267058077138731419067656698078938657275923812702789282159172301212728332825\
74444969408708616134679711515363168386545338047711731517105421384010288541352\
17177385453532917740981934868937326655102500764765592453179764078783615729099\
01524099965720403007128518838725808454601708225838043377659306960732875014985\
16108383406860814283520361143640617061808154241691280914016259735321404194907\
0638709709`431.934445784852*I, P7 -> 42695.4399418927903631342648688334694585\
18528641009354299282978803525197002643562904315351200823832697996889875881709\
77845830365128374983133037994924415522595080946058474841558230522010432588129\
76701327753113256552727806020314286466503899263696521194528725161853761592139\
69458256439707912202747368882303810669360634100113218770345219166831554738333\
20664111654327216662582982878962643905644526541817929757300556206756653189164\
501124265315339586449694`432.30826097566154 - 4685.25532039334281263670440098\
00132514081584973902614293402495346661175949553458578679733716128224386205746\
03422899127187796477562461198505553007057576710511802114381663403059935778506\
27969119677582608055948990928034397025874517674878430311024862541429377634934\
62425014822117393949833195236388980260245726602251559091300276707877573198592\
75931740835268088345453870750733172558745185190926614476545563843205596595327\
64020900940482540778455923698614`432.01242957470345*I, 
  P8 -> 1.5505262743662790093002217248452015685106619142095018111786993075279\
16633989000622818384323594767541475815347260148068014645480589016039597206542\
44429907047100893587642589509641454961454880450059445599522614972080357729770\
92332018270768696745169177933872728176220948710667737794431695872968504191438\
07066905631236549786606952518532327024563832148294924019394189646829410249906\
14088558827611098879802055898549596311133233101750106247874142805198`428.5151\
726846869 + 3.886673071776499494482093209276296816089537533363845669844551763\
76781760534482968842942633066959166797709641894993743218199831375116899082075\
11683600349646932457868572760811963905709324993361278060610059306627689597776\
81147593725909733561743855788829083750836120001806900119701209679353961407480\
22845234061615195813301848909913349064085426951673351098418970318027029968682\
109362505310621900505568181072770396496719569419791010908936029453417039`429.\
05430408575126*I, P9 -> 7227.947359199712669613153809357861438782321110690322\
54214655373756944625657523457117369470293307683681702016610713243527066779132\
82563754935914015070759383980715136208405731612956894405075526573313318602562\
75309471988556226244032824045655713681559252032914289528571245879259118959520\
71658916683602731464993737046680798585596727691930373165026953614896893355154\
57554687127590153749665933918645167469938382369916215642649462516539446700320\
459770474`432.3082609756615 - 660.1465881726455534701490408787753244503139788\
99200093179050714730824064664356539975381775471641254947123802114693603946551\
48580637953751917720640615739710093466743783834104697960707267972644401519517\
09930549086966401975247194401433999410794081192970725311520086787596140752413\
59022691193328914821831615632683812395127307896642570854234093878910770229437\
38437897241056289240856627419686230503640361553623005847360071541258105201492\
185270253968041`431.93444001405555*I, 
  P10 -> 461.3302675618542867997274074869844324443323625209300518089567459367\
67162411638838732619093055896690190327157850520444815033427031924696225233111\
03550176300438575796837869182413036351256688804455952363419210284200369231611\
21379179725083593675042180933850862111064986206907366840268038732333987921668\
15948346647495085460843610127053203219765705691127158307575867487190704386238\
41273956367877758024570211232795216248149299154167403318367980020381132`431.2\
906731920171 - 1050.409646074582379401455192169514781151129145138699706072373\
21065259092991687172867720179678737185370206264626005709226816493310907003523\
22424436384737344472936036710037918650228549453755617866101239258911284781875\
17810761566547893201420338397743992086020586962488366900105312155037365566492\
77219891215424285278404476955378174484261522433312885474891751880296950712278\
39449749271134976740746031879622892612904493866059018049022650135555163455292\
7`431.74963910932985*I, P11 -> -39.227862039656353380072319668872328915243523\
73363400566480989590420620448577048743930235588741660597100593655650865596535\
66980471445660913244959865013152156579332380950912519936978698373564456446402\
99809029605616029708667307071686508455878144469045722534696480930958902652558\
48723818754306998775003270351194823222175185353861545744441554360086904661259\
18603105997796940254021099881055768097204307157086105533208631968476654033858\
7008333599450661`429.04595891132436 - 24.647002700328369920782223722439934703\
04431264114041988800436651535595297107574058639167803498343735790542951631296\
74734019348481514598637254809996284169220194264836519415915541123783502066207\
40618189335268088861866277674961843356939819660683414778937298718010544337394\
57046247502671994816267456250191496350889498315233845960235962417685124105618\
62248202020430982041889660735540433971349089959378381406583981749753331123948\
5566563840605910687442`428.79933398565015*I, 
  P12 -> -6.83270865981252580763732291572205980414553285585284758558035295428\
87494663033191307590401014331806285957517699990333905143388310814739375220101\
08319022551165633968056332721867170518711662093569362652458659590509812946459\
18503311704170619409597162767415184541162862528590335235516437910003920860882\
07231084236702095940317835591888595500517970306433666858149083220813511427753\
6779743112128968869978160519481664710207411250737899928215487916`421.26416323\
58134*^-6 + 8.456380862271761107768158733332105211957509330459570804695169243\
84937845158267965023516249621625310603074159710515029444474745489580212216951\
93497927667869232800093760966129562006313843212953926786335486437205218649245\
87617562519175381186618338629091613716390798411025099363686608469660720640628\
81416751829146714532066797856241998188315556386140076577711290594456280797485\
10714523031967465733688210580260343824496837319110773043800013089`420.1763840\
784689*^-7*I, P13 -> 234.7625439349444185076853949259247046010125706252128900\
27775318658626087318146033541630566662003212463322404377859487079151478019489\
64457112454958713861665218122119212955516118341895638075637247297322964409034\
53969253860268413251326848171583419598373164135466107525190034956137136488628\
69440609469326956552228739188910570164550649057392715560424349941317832067653\
62208932627700207687961329874690503906191051190701583897221627640040536211320\
492767`429.0441961080026 + 141.6064601572879736566101673386092838928614392170\
91837263670841805679922158028526943755892559530414082405259663257483091115688\
98195991882720822435118349486743672805490263569621746174355942828777822138565\
87653080108080356596382875269570577768070908880394908563209560838625743800177\
75333499518984521191365822868938555878694563250727901686809413889070168966469\
21130392213522009363654042628342709544023773989859748881842953662749449130140\
353657320266`428.781514048904*I, P14 -> 10231.1857549425005277350778858350964\
32998657147757811699080625730307466346908277159212017909625471279481348785740\
39485859201695558263163334058929692486731510660349164880368624957282281192462\
31540621453448207132454391959299632911006831658904580106776574966864176050251\
11135532101527100999719034121409767266193172254372266170967928050336111817295\
54443769782867366918475871068497333746800569252608762960792783423437025256782\
814653330848957084853677693`431.3289490793419 - 5205.573102532561187760443269\
01270977361283083722494696111321861116831392903906401207072237452956825742392\
05475388615792882647152816644710967895929175206448685699420045069304580036542\
90160004455241024310231495837509143134821413240069110419121863976071481329961\
94273938183373992375826178394223000663764709391243347221413821691375357135997\
37807031743077898488129633968497105582681910212084513195874999339828371732468\
6626652453559611618045791519087331`430.9699243596613*I, 
  P15 -> 2.244282783805207167137453010570153280961851168344309884379029023049\
24473177452931066842630661163915694283584812914884777351324306869996287719780\
42377487413451647794572686353900148842623419538900787472549900711615690023630\
39319640087363604075866099980285303818778359232494139526210340611924263316039\
56606371987255864705410901958953918737992890404847596938877771926235755583350\
194250333032558960325759956698335549505911842181145775576033240985777`429.311\
85427253655 + 1.3573087733326411892810911414196946588602807875430087934608051\
86531318342070811831216271267220142349874717351777648310979380142102021560756\
16140642485752716109295419593444044314475481221148658593971475887682567289051\
55594814222615744293979446444250958937126593703694668916817657227023349513577\
67509216815192671721816786740571478030809899589807648279440618697579991367799\
62154949716717231940998149612439058891629120045106241254616406053344263373`42\
9.0907284909092*I, P16 -> -2554.516277448342936691323190342651647539958783788\
92700720329541950508469485102999196833175330937883727488302783427603663429659\
75268917848178129178186270905035716144841571686094367252215408538583488722238\
77540181797991969722482559319334477932886551957012037338154056254989253630839\
17311379783150635367721501762696883817610942085145112210912623897871794311701\
33691625427896337387046846985740632207230927232614727606245938320858158404841\
2795843833528`431.3462225420226 + 1954.98997270653896036305543482299598296576\
95417442061845163723445985819603447337997991896416586614465230584770115369884\
64064864281763328446046311905141465815478470492434289070429821864238564972111\
04096664957087510755874389167016718779635967446169217955806803978837894567714\
28128823192701079216176786068326319432481622709659481669247561277390937551893\
73502081526656533657972024396811840380483531313648957404007025505890518518217\
47095804623826511525`431.24227526333345*I, 
  P17 -> 16674.90386566281819714460810455029853197191983815675061596319005561\
46965597562164086003426786458814517500322448807756771343144008537808432018572\
00557562788077815036259989933002699528721262182655179000911048024046068651219\
69889433377231715722604337852474615766380345991801541639218197172894609605460\
39146737155539970196049837147117880183961125523296795732923791028109942271551\
3243806641454467557367538993120295142235978823377583200518078635970124482`431\
.520441859174 + 4294.58771462991657661701921956548957977142713461683149919033\
79242201864902602520835203611175699616033707369345535613278670902888524313000\
76199261035285954035000372926252299873358589462915510761901254331236049295754\
52676023856834834914385612831311419826729800761132147098243743503702828621627\
48537202992068141997471969187384117531147120970474493548120618970914060956804\
44022286054014029146190648853590527351805533423344598439510774392152901578952\
32`430.9266289127318*I, P18 -> -1.4995900444708788616398736098548749717935195\
79256096201352704867385336681842304985287987375786158091405138814182270201552\
52658393548657292855521664642594316289347975811063789228827904805186330473768\
07591610642067844697849764672366404955675017599317143681037135824359230283772\
02614819994400347809246536885297818114969517966611034224593755090876361700862\
93882064257457783759430459160231847027297886922965284936998995569844356761249\
708550134163988`429.1393004465259 - 1.091242422017641949673094829033215214069\
24544381455663372993387344370262645139053475041208610058250081075769414251592\
63743336919187244509071778483514997541318621980938243813004758827073925414776\
27816556545416851383303925710271374392130336213298193126215231162637692766096\
23143430804476029484123548681099731906601285461219939099535955065477138656932\
18252330756397366381448940225323035541478517205715367549850644296009497488709\
1401258294001232294`428.9980978496335*I, 
  P19 -> -124.744594915243837230614206467821399183022667379559596661484711656\
14321200799749010277022701934696310410330058629143160060355548506274247620167\
22734003283466220305535734384559823637446085321812069060759855023156504290835\
27687984498046182227340225688581908596665876357611519344315314835285857542249\
82259382936571476141790366471821600566089300524430803511079492162144421028917\
623073383036067423640531307771561836094427321626980116529812056787731063`430.\
4352694134325 - 1365.94750496833629242157761305644571569997472095577927335371\
07718196065100805599734268502542696559140943737590091733586226570188201539280\
62722398086321546360722981865026310316491122561562745229125139047028604701950\
93916268461397086767057290643132106893186471659306703061969547114075217712922\
03409649945520606801933293033842489115737068756352139930070842071611017485671\
86971626647698036224401967443535932245828184507719132771814326172225501170073\
55`431.41031413043817*I}, 
 {P0 -> 13.087382810227676192822813961610537423914150374145819781500537921902\
28224235636936084047359056566914212924068249456496154267850331241748555631111\
20011400847320292844234849803004184065924265009439129981979264726166641181381\
09314482527831113528372041079983976536149179194183906817929212437987098291968\
30178636731601587852171464144632875689203435701181665065161553285901562514059\
27046517676083056893586641996989976540129136708317215217184058230543670417799\
49021613557`437.6568578953489 + 6.7408753090282945874439047228093519659999153\
16374125231183674468699953107715298139824363376855975916189637832645329278133\
75593167274729729472093614900135713960308383963687902508457005744556016835898\
82153446316083369783618381849293976444969989439986011283503729660064017862333\
74723957487088279709604101613688738757205813688265623020356830587967904574451\
48904762938754300040249990451386361968147091090460976882250484475756154870400\
8938041562049952762876044727618681`437.4580192535165*I, 
  P1 -> -2.792736131892817809017890619781964253943834558925826190650847502093\
96136263888934696048610273864196500886924795942036445220958987962624878190241\
04979451445491676605140178562481319220340481324897554367331352042517021986622\
74972317294429359372953508918473037639892631575485379317770788311865766044355\
31289835792760345852002813199617188825053048519217935971808245080027567695901\
62113173767526889830552917455880338985897834703685909646444465291176402610806\
30353919665`437.30038898777724 - 11.43194292989126604453535579602328037726566\
42436992026739658454220780180224951898168846102357839301206038784023332018910\
04963316006670842779113190371599861015321713216091494362322674608609621004573\
06344367914745101431907134294266996182103351542385001385409743224425971483744\
98545383373303006206196902484923027361763291552127718860801762352238370339492\
28723787029124577798795667258400845307714651650399020055063965726733873748918\
051997064076527377972724191044466906`437.6568578953489*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.957590540852818215546324567134804142044\
25894618197560001300813276225564417565207594102647960041084860966983305499662\
93286939094738964665401784847437571661203280332795493607929200451390027388535\
31285820296000466523112170960207803736855152724128512791235521380557279485368\
43523408466509072210771258609359824687281637924438523329906383702374957355815\
57627004916173461772562959436313827272362209385192833893136127566398133844237\
49910952323908375953203902535334516496`437.6568578953489 - 
    0.16316273889841992768902200204118663579557324473541330109959272088781985\
45687412448231832032523198843193045778566945712936897160062872678471106542925\
31000411768899534612703043313706151239073155550749126008346424072090184267815\
20671225279701164695803941814349365269879272197074694161094823340908372356881\
15651328980542110411749658711951423532493012614480739320020577590537297381596\
30365080281447945333229059754155668388341338042205635036927092604500832000266\
595018`437.1638660079186*I, 
  P4 -> -4.744847683048711558587512161310628397727775166664396623707144278581\
68796692602009381579545356024718505511060791728403077311772374227312942349533\
49244954857337364033255870792973341017186190654311871474732000842842858287197\
51864347134311875978025714937117481117138719302874398762214983086093823085039\
25703280122428628174675820606397007440223551713422777230747618621770315148239\
55636038757164742865361827617356378003879038551093817092237904538505612068726\
40665656646`437.6568578953489 - 4.1540796317357485559230465108592433675931605\
19323175731022336033841465163353715832509446549993254898239392450461600751756\
80478244279313902837015881934952744012698658518055910525072117841848423437855\
55758456358479954915369494130592345472584534536984753111761253823943674147861\
61848500818396180025128290562538624808045650991587823433913358275186913501255\
62434787169980209655445007837781187071166139320207239824126456227944953916638\
9173016399711515463669404221218262`437.57666226121574*I, P5 -> 0, 
  P6 -> 2.6204282222184577224418185217361876860199093627423191190647218572552\
58709926546092319992160563337241654946999768799956266961544783676017302867077\
89506008538036665323543451928061451903239129155420746427586960421535729303888\
68142231043946870765233845734889084068804163923303555163267172517767465245862\
82429997816308208179851886771556478582422094618114711300228586403560886155481\
85444798348749187785566375666589602981912764262103240631670890838728969989563\
1764274928`437.5619078917606 + 5.02866803530242422645958266200901083825785109\
51762570702817435094307215858687069528712897047385308537152068265478828758729\
37245697095919581029249661131015990938188174757675330933699007098230895726643\
39535475600530059619487598098628393092494014960672777019246044012265819955771\
48161630691955344456618445798482518466963942145274237731253683955754802431788\
23161255409403345128749737762112869409244542306835294940758537303432139200804\
147665766482301195896036654945419`437.6568578953489*I, 
  P7 -> 8.6003259254738784688562577225465019944261643207382877044923601591137\
93198118385843497910184568375536804598427332575934283188631767684128275993604\
06598630949420970507993464774686929156160465647454187195728264937097990397951\
64702952245109368252887252192803745547447705303257548728021659411688044628367\
64935175924377895191306832922414759601152740443042799771350088514378353968168\
90702165727721088252936430633728534986663306549718000167202463097039673248366\
6423318408`437.6568578953489 + 8.44114058253004619330142328528789646202764861\
74413280473498592457176533460283923878175497038068431839867280819437413354745\
83688093311037959294219894071090755315557651145470898292784402540427938586496\
96032439664462205101036073460229514964020496432635288086836951655653440470251\
64436384382405621993180461024538027309891753411338936718726336405150177614592\
74693007712623659927890151803999827980348267816636780115186506841988310989925\
070127373183513247449613624246539`437.5982456341899*I, 
  P8 -> 4.2714479002337111197871559938677960582762207274433299305652473569842\
41677272129142889598397444689440278542594271372869982140971899002160773157545\
27790151443571071501483590881975153798248790109817145122183182469459382003147\
96138001906155878058104531316672706297649675044040503524974928748035892619230\
65605352235920988103916332580802048767219250640272142656913142453550676900400\
25284652193799844709621874682279662890418670334450428769259830242515028767117\
7652299241`436.8296264350456 + 9.80998532600895910967756120965520423427621945\
72128059487764055553455337463411378803741288383717239025787623193435670699418\
84494176353219251460404666448114897859083424035773375190249810444818145119024\
64445655182832638364397584777911121060843521989892509442324948019953412841516\
36424621263056554010992297483580835732847464890952519733211415664620404032703\
81410735972497918093596433829642469011831887461288109265180502675348363511842\
682652141358620961865124889208632`437.1606910838763*I, 
  P9 -> -1.650155939667399724316961462041909021172385936149678787987016471247\
10171466896419202111731236077269793847106223683796382452345828152266052796884\
03958005697894131220598555487338159196385104353466919493258222656546377615767\
53965555805568141727295640804099287049005507219657547336589110526261582873599\
36320682014508305066400228151985932521386991567778924920189295589626932134403\
43823762848019293702198576953017165091611356612027017078813649201749660012111\
22596998888`437.6568578953489 - 0.2403178179338228584945660793017226549410478\
61672408458431000127678986636890321019636456670857947139087320081057566646965\
30925232312005761723380691501573636927298872550368579532677235105144330808466\
28150857402970279672754358286404242585059487528501048228936946169903463469715\
95167625394512627950991266303855910531679002169344275579523669425789436287147\
12799538881200441996325226593018369405376838541291565325761253465442682112454\
1831054392463927250771090571539517`437.06479827858755*I, 
  P10 -> 3.763176839729801418694683842351658458945291381444414398144413976005\
76964315871564381554398076289899016984009832539200527006688741471365951278007\
43563968884047493930632637490754133422092463151304426919276585038981718657160\
50290031976886091700821446673546354058859340967756834633341675192973072201172\
71976747609562992346314132081058123135551890777040253454606723736240402429324\
98102056051064506085867333303273744184841119635419965569029148489808907164415\
55628719174`435.91315005214267 + 4.173791712331363636420094324100383807630728\
61288107747318636157110286504978893255829029150757416174101923600818016785682\
11068571535669162870335120245809409617554427822663882332891781216645256888896\
84018585750312159016142961688577639373699426862907629654142615339616306762689\
72905348735520553282162114742971323179809638003786829191579366902211094095457\
87397518323997804216903797166587744030410149960644341950758784233720620411849\
76477022407096422802891285504094`436.22676581083175*I, 
  P11 -> 11.93608067717111510530096008971956798516182638306169213511099073076\
11334104821489829399695091148935837621507215594561951767744074337747747421248\
77548172892609547345103944449909392355968012864293480547994003567436353389354\
15589358364663197931379486918069794484110964281901565529472021786818428105362\
75497803692729713368233843478064347108468894258338503752390364547442894182882\
22346835244070243743225724744282114989782731046843293093907142180943422893215\
698964761382`436.2255649400414 - 11.11076616246000057586485624753412509536731\
73194517223113941342275778493018261665094627104660544242915654659128829219130\
39847642046355672471253543219121057863917832269244561719448885861823316604611\
32737366505031930241480677305772095198730398755086876385973590747812055031040\
00706052511816628915229928381324134895177684554584002837535814284236849808426\
31536528469762627535140723619111288876416698176992343914271142864890098697202\
185430769363070430607891792159174982`436.19419369238904*I, 
  P12 -> -16.6953344651337635223662793822862950528558544230335255150173186031\
03639617637180228447614297262772441433491516448569850526667721170182642107966\
25888714183292622117354301917794856327103025459233373356592437359979184101881\
16719524698677219503569599144390971096872566035850699837856252101923816319747\
13281627176220752706976615722415763640123592120103355752235297861847921792867\
20667206077839004246498169284673047485724910298333081135254363359912343947134\
9607503869476`436.0958178873581 - 10.3497068263971045695174448767637182617816\
43157788771373491919677279701129698231802220344483878289899942998557599312765\
25169915542096097591218505047016653954224704106710143849056737196036398704149\
35528690601321609604325915043076880532326681518331893181171102075876740426768\
20316762126169860128722319590579038611750401695153150342106386087917951988386\
46016603019042485630718526636288424969550437623690672731505300701731745096048\
3658855102318887587390066293973262093`435.88964664436014*I, 
  P13 -> -0.75837455919646051690581483370045463902081609206291133099176953994\
04527423107177327994576329150233340185718119358496868519816019209344573469980\
12866479924584782142322667644646576010506879954054297450558704734568861597720\
27302766099618803269205422725445982283226516264469602445939949455181341956356\
61791293114246567664306148686483921691484419523903787749699628567444773103417\
36329475496436583935177713110328428943493609822706870233687029585740861092998\
897787140561`434.5694384177437 + 26.38891539167526879079845557527964881084551\
42471419375846893178348317639958084564518980767639569710491974066618732040924\
21456011942719512826616056134163311794173012778430594967309509620722726800664\
78101383879171019115974189484993811387108486201133589945157790129300707885816\
27682709065795664077546872452241913707019416721769085525138221457937865619009\
92534243475132814788179702079939300463601688301470714135448168062485565521915\
394970206906290392660159031939635509`436.11062150849773*I, 
  P14 -> 4.356383906149344608778980772494565068025552849682111346936020941469\
86894307525359733479991592051775816953179122369408821450813388774704267058372\
02561582941348777794703120156294061044576410660746576452946963701111825093300\
44911118798559048724222885718572269900843964558581079802469305613140063902365\
17524293907028790872745282949812187578974019532541686682566454617644604413394\
97860743658028562341832087022255556794587537097420905195221375131521319831165\
70025662271`435.964438638327 - 2.24831565966379674686772465922453560121856968\
29672084737343633755323269449469405390894703898004802633863636486456427595070\
96327910938244653654170439882182720928114218007255494471782266226989254668719\
13781731845099755212675626581978628799302720371755018300578799687988172742508\
99694586712564062788009563905985497587457693563280563893706584078210164127117\
45439081614958268825333230768221139070118632209049692729405770778737584242482\
855553466938246105810420238092273`435.67681411584385*I, 
  P15 -> -2.63780895940568777222107778837969189621328928027579759596047099285\
71097381451266979624957044940213088468065123763959654439205930291725811814630\
77348014635335599146884011852130938235292329067534293230969163621679394010920\
13471037771770455560787397423066126992321673102581752791389603257960848764799\
44852683287093208212577157722895261786695108415918193231323513350588563910435\
59688055233527021187240616202832647244118309113083243243318559725506021338686\
333468168287`435.78908501793524 - 4.62900052795694668320054141104464204357430\
70157472884121151073262703681565151119455528574576499163851303730725097836301\
71872798446332817276177120211487698022774059642061375437242941394959348883254\
30928443887153894517572965829292140677688744675346134943189188264109807936985\
83056900524059097087651520887304281711394647962586414556411094403693751969701\
49831603765096819259585626879179052549682327224870836338191762539601076367404\
54616411959448632814613081394096917`436.03319485622893*I, 
  P16 -> -2.17439495955741177434957111951848326044904476973210617246515159272\
28220800004943615346693064809156599117484831150873883516484095411010099030583\
91311952869646244138743745784616716501050473738544616903837126803701449520576\
54859589961304661758386129336728828104597209072981693922508840958065132306994\
34924757191677257460465792174713045952610453937921785121468515405518260442920\
21989697945113629922997148811240171506620220014972483985685348150556435876449\
260318420886`435.88023942212874 + 5.30883403991367458116685015392657724706312\
82502983708190726728184273380460309967974107657783543293441222897296147513461\
13381104417234849674977014161106132808912630033330862472430397061705125503785\
87033228946837127962886091235338954259277664887548786154508841197536164372560\
32639934325209094382763665758276193357140026827711265487614542788500043214972\
62171886536225774339144997736105265623206548455835308946950231993202136019209\
703583119186863729782269336117120064`436.267746653406*I, 
  P17 -> 4.774485051665837866923756947774333095393596619122586765580982941752\
54100555579568225805368154724727475845966167155903582398502508784629001878058\
52779888696856300626322750787640746859929056655127528594971643490016310862126\
56758575124713758842629289961069126155416604913708845514108385546005182105404\
81993439858202430973702713777236391644785539403239450134670460618531855457115\
69853905074764733178088543545279196090712706034454800164878459320636454947611\
20259241563`436.1988347314187 + 3.8198510190554700046482017386602399200629121\
44928975717442748094627839414404539584670884367842003138377183707794049851757\
19926558500239843658077544492784406359317648896509205133393327650151246533325\
32911444156613078027989745962886256062053335254617870149727389313213161891603\
83791192882401136769357728681804780714062718804252218535154490051201495732090\
47264368258184098339894774849261510752264861474991195042443726278310478929343\
4531572510758782734852244622546671`436.10196848567637*I, 
  P18 -> 4.230686036784032100868558192099682181182282152351256330769026221836\
35112739337266589170800082799561807854090399011265199724120124037972411763392\
51511941342150701510261706712362522947207806797698233464458398592324065528799\
95245375386263627951488044382066811717202343833056656721741220224366038932515\
83171859174137469621303898437194809070372441681083481820717693982984614070268\
47204062058003304215803426783338654543006633843926463198009006708163074716067\
56784628102`436.1106963026281 - 0.4497744759042633770225870374563984265225201\
02299851312202922921971242075975779211520644867516062904117600616780755126353\
84844266038007546694365696623375400482891604455093062311261026100188086161179\
32572524809718539881542467453730888262262080947659181206794609290131482245617\
63992880239356764078421709683169684305529701467992347494019309464940213057865\
49189644251286192028939315165251497238432085242545887323500490894387659713219\
8296110857457492931966097837951093`435.137359666145*I, 
  P19 -> -6.26295163252244362881563900676393642770233676414649790447191439067\
48268145943437089609833636713540706499448477675330021533292688165255944244446\
26361179632093301145530266180986982563621905800507079521746177097616709154523\
29721315964572388518457544770005155084166251137600889850909170737331977847978\
69091650637811110005796506683355043019053917275354839222668090602339078368240\
20652812864003922784370954729806381093123287140293647812785956487797642350385\
035821092321`436.2865817276725 - 5.079607149595864775587669627071873548094710\
32985926549760458641665643505181554083440337159494770477279036904359918997672\
65601541673419160543395550972000349242743119112658321401355073497241114982858\
94448505847783255037606450477952643521848190413112044719045610024757986538102\
45588348478492167570440032894053395611819287147818717141374332249747483146632\
89149906449519758938953673319982508522079269262998962523284744123943485566157\
55513404438896258204001907479764387`436.195955192749*I}, 
 {P0 -> -4.019566765504598600432338170696165403088755431752408947736177960667\
10319641750359178709750107563975996680361824139577447176586748510722257399121\
40060573505291799993540403177113069264551445673432895280306640045524763220872\
99111724371348318846947362496401214593604699950333823221319110181161291867395\
31662906375680294547954080367549164721671477557857140002079598679313806375540\
87622664900919654671321309548723322028749112183278498514864309130534696185854\
39976333122`436.9553055176171 - 14.271039488218225684476694416710024923454241\
87133766113333951038420232521850634351909562823373171871678443362417542548992\
89440650173677586959595512505425471292004260977406210340147671546337636932864\
68551481909133064626627705716411746651119288360696228814835363369030789710808\
38219444748110868282827072895459569601887143886188367735855062057803787602907\
22507496003285152641335627052805511264687788059332603349242495969831733675078\
12131333433699588154876273114295909`437.16384779554386*I, 
  P1 -> 1.8034080577637708781920438758075051919555798940069622842882424839701\
88875415176454423543933618087888222924269798630549260226425070082968241517401\
92389887304688728851253897312108720477707886833242220262987862873611926350035\
42481860247779654423344024215887270443391614203141800368598035793639348546359\
61415758972508834822516287020410036861905074387915115060203613127394141049582\
72678390300000769515075265738797393584178363738307815766256430343580327911822\
2331119172`436.9251210649499 - 4.20866440882597659005491038984022864666477391\
08510115601437002542616853111770769433061210679864727416859510320769556630089\
35933345567129806647585384167252754903279769144737793922350841191404438655851\
08400532709363471532942811838721151483907923833483280292661870355202047515812\
87980568989808087179890577896576027872494459028726205393984877752626568399744\
56811044502954432330540704073725764972696779323799277611659816499995812002350\
586502801770052558999383133330694`437.1638477955439*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.029223902358153783551239722510823866620\
22074403345535487191598192920866549713029599310809637048177690016720810328396\
74866123270355104143690801272453462054704615541915619626137025432075608703931\
88039428482718344353969908053919487238158746101352528105113922937831380543458\
84915467292961123333469191653699290015694910415222491764574534878626170301749\
19242407880642533896001848581472150554288576185855753244268995200896939448704\
76161253174558528701995933533685787416`437.1512116906085 + 
    0.06079780909068674544282185300539879595001531147408987128346510089488879\
91269244705416111436114731385228444285518959434947065828273670037918205788507\
08899574210903611386319143206067103587365994338539591420466697871827233869417\
93192902321904249087331088372579574264711317305614643594020352379729590491067\
25335754207982344470453311599752011294317879435448163840529707216261720871914\
59919434374271133785409349668741939271424242120608217364990514087219785318592\
266438`437.1638477955439*I, P4 -> 5.49684468659636385669458727164840200756256\
79047194084290197038888641469717396390965704415977380303685884619090055594690\
14340091131285805118721591284252199321850292229510808742558594489848485813781\
17664062884584243118845764468153311064185864459112074248276055783867169993940\
52241956768230501868942623234364520927992175114429485610890963003308332944699\
59364726023381578005216448629376829734766803511408074824900265909371599575720\
999881289844639008428506723116400756`436.8861379188136 + 
    23.3583237495472742748466988965294039898839972388470289183174463547565018\
32153796540367913978714917370889755668898760970111479770333551369894741395691\
33907955982254576296141880829112615310527882063343691083604213503733254914998\
14220734605571859157412884037324827332865863177376073003127267994307981397517\
26407938028879234384312748803715355720394819740926563631899961289320016647104\
66944894524857191428664189958253021955627396747572394070955429782228026907772\
114691`437.16384779554386*I, P5 -> 0, 
  P6 -> 0.0556399193531248825397875494490575688490785386161483343873242200863\
68112097522156681914106650984242683515983331079033293031977787002702640293726\
25723497564241399972338105246780894792614468353111955209351014589668272826743\
98517328406271122795234945925012970675719342653966814329240378910714441867597\
62829985815922593375868028024466180926461114253146574199170573804436192191345\
40773538289261566607276348219397794690297309214818964592875620126268769885840\
2016294157`437.09009906898075 - 0.0535253134994071834432060942252549035399651\
37687957023431628495461644246439694585009414737244582446395923513643920850336\
31994956157872546140569363538654421683990230418428180183754015795434552733825\
58876380013007705053286512509894200462833434485921040996560234788899045817350\
78683949662555608150950054328842156915027195918022474328801310513894977781143\
54476761670039440481184520888016295767322463033232803197547809889235901413238\
5737923835263309563334462664590109`437.1638477955439*I, 
  P7 -> -10.99675052057838281274220093312365377974119367028919603579990085294\
43665704158018695823489757295881699232094263826892721643613790429760148292290\
11391783492832441868013985573298511534337629688414527446430775218709102231160\
26209783235446638242784325926091132760632632549569212982295684735284786153441\
42972557508812449330670185664444757178733969096513073490260771728178125879581\
23015013271997230869138016562285142731917541786162366702732732502905672923084\
138308306504`436.8862378937273 - 46.71763808503897458192777299769941382780965\
31911185140335443371993195154397547722514942384735264384805741346077047288808\
06233343900171860450996192073674892621539363849007824244986333420078144328973\
68498717025582228099987595948121735886909019714281957652158211378313124515307\
81515459303943516408145322686334435882656039782550333157828069130892254123618\
00199118471181948285449068547087915224770869384498346961979927980647022790379\
080472071299075251911109778143380905`437.1638477955439*I, 
  P8 -> 28.988702100750826825926536258911491654416477240846939981150865494887\
92626022747873571837778064689826988043635827446383661309787885076931784106030\
89666832336200742911723291773691960631357500955900179717990124140455187957925\
62642208851614825426056193092714950326469816620685387981675095891475451793461\
86618783779846069829871760733742171827548900128008167544848392878557227157033\
35674112110056432556681926451846702848452920417692546407356324302166719906014\
29582721866`436.54963088136196 + 152.6977515314690167599366504347070530766724\
35915555784429925945038598655736558660292679494801260952554499549887374473739\
80261526718920733236269303468963168094644365092890945903628496676225992950176\
63324458203657264254285510574097073267477879533368152080813290953050556581242\
24401211558875339495466474036731800859889400970759252170331348341164883222932\
20748557908081160788505064011975806390180068932423530750976344796173129026967\
3767083391062727904539341077792725871`437.1633505359432*I, 
  P9 -> 0.2225772870448749315851700139496269583835697106326880707424887012104\
35719353912756411287111828791100798731578327589842387880600328400887350651736\
83237828888273083054477498470611856870205285385564863510919734047843821216275\
97547918732281099448850259750348004092072606403839965490858655955499817564528\
66615700156310614252072367560253202945862083425113352640925529271589658502977\
57907866136163208494817047275509309018958768962022186579237488598818462365562\
9070014335`437.09007969489465 - 0.2141476696761619971575579137510873053538937\
40673127891329461316780273962870470179025478859214504024996136007540265084068\
83003177753420941402130897655517137715821096323225103028433011992790766031721\
58409189317042423770394710665057140189143992133026284181067742487131003229893\
31302677121090551850798182846358395659402209858876712245863562343047117088517\
71620189171548619848224951695752654772038882878630985045978370777228810205228\
4230908373511609895252512712590172`437.1638477955439*I, 
  P10 -> 13.55596572398026567983426456094976012517817169756357635807632027499\
01738048545175886532695597874038483314128522939677266964363494676180081772119\
07084136198479699869242166943467117138901174072677158862089231910389119629959\
32920137978347397502768034805818903006952813824986786804839121864875733004713\
82255569877096673543647233814933805768209788989953232587222491515809314805917\
63296752729010324954405590556706410800880756077872539760355499760773062352605\
301332244278`436.64123098906936 + 2.92038307465893438450602489938542081888097\
88893185645037221876999684632045839324214959803871709226637787306841653165822\
20518939119975042208898494740808996714060885708104228245075317672835313678000\
95962827538177183419997050925682382173415396405482133042513500810017546380387\
63094129289563146917280323496863458158363279691024992680299072838871549195263\
55942191360038574751158209338488675205749313785514943193977295346500466392734\
986378978835355248960291702005363031`435.9446829280382*I, 
  P11 -> 1.670700530835057676660126518788141933136974596672241335229091232386\
18077307390492289787850807156303544192848365594001477291322885052126547932450\
49896771934615405768920604193252175337256176947830024170409593852501678319893\
88867914321038412969468980643772748534673627442251880484492181217365732549329\
90319900286419174737655828524209617957681087599876686993593682966478817940721\
99864688534231088298802201827737330568282674593134657593911116523516844465892\
23660293641`435.7730804624768 - 5.8218461614737485775305332993670343435822497\
76467389435402749627259857965327516475870429482970524969813596953793208785700\
11220962226428309484549282534489670839635182060261841373781979497186830943949\
66475817438631303100813178063457979394265240332237411060303214803599249088182\
70387962074347222747058753946294106337907014564884728911583607493480281559564\
14053643343973748383604251495146574702565643770160956174211622262713880080279\
9475325329875427201951697166006054`436.288940023453*I, 
  P12 -> 0.437625208698813900193925473332875540432686877605650603282992520668\
51135173568828515795603081263876409619412654569604980824069694297077281460906\
44230656295733537050382786372493735890700633037584592032841435245687394983035\
11771855912425062433683919947306061333726774501933543883874100953203832053026\
09693825966200175359751047432185253389797019199685687046694603745233545859463\
69151013731300017010268437939742184050349013832477189829415124809412834357397\
16356066349`435.48876344262504 - 1.818946805143561817397593228010293004903185\
09148304652104223260964540663184338830390807833353885947523097723176023230177\
84212956360013322200601154965722560204404267596303889982509971028039428868697\
93211334432568805066811764454759906867711775109400645616589751803520817959608\
87340718046224954062808202354847510274184984306589276526856512802119146759459\
57594423021158279554819848844250568896742689931211337854058343608276371628837\
51068233619795167337767532697570976`436.0891919565776*I, 
  P13 -> 0.048418602673863745867831109260445912965735989693985099516140757385\
18680329835975065344228779709831505017769145150468508220259016436450943092997\
48425589157078679504689710262053308672677315007241196528822581159235978632070\
79651053079910840783258675122329009561646059933594732247974245902275731139474\
82334885889794051613272079774224035052257042805871345047873560523833777892643\
55461715643594553190885691376104386901785543034353121780074157419951015286298\
10078594056`432.4270068845683 + 0.0749565033965793656546579791761115222946648\
04010325372265075531559092929768995831521777205735289865677727961256657285777\
55169547634896368298150901592088160320322443740592638106119066942111622694506\
03123593917325349511983934238516136845933706392965443487748460359581830023615\
07370221734985117201366225765286368223681612840292487480012026078029470227931\
26799556999877254032027631012819899427880602955879245713266409271752280833486\
4044015997645766359402104941190979`432.7053065705584*I, 
  P14 -> 15.16157485122035877979167306263996747832808257508493843811450810526\
06918038723441318812080744613190009767973777711719806533327718425034496930654\
20993259011666843482375619458401596807409257531753728455524895909924208505008\
40778921921501401006253639454675755856099674738746826379813483936552452888069\
59260128961004232866721140039270739393557793170390874406094693556880720179996\
94897133993137674705564089805774474971993099450526400685089593458742344723043\
125287221052`436.0939722410628 + 14.92499140318687158143369495998557313631863\
71979598516823544756800438123331786252413440173601402278837913687503217141145\
94239581530087166363382523136518582438846658113515980857897483040371831733255\
23020365742259275203374538525686150546743315357305684416661487713576867376838\
15543811183773740009699835447841206784889696838924914856306460112220225647911\
18527467007893196063861290593105651593767576903717989718347206104598717260265\
984985482658968000379188310994233923`436.07463585936614*I, 
  P15 -> 21.68472570840940932540334894397351068068756612637748751664858546018\
02441031317210980454574822693293875585379354604279331669604504386720371535770\
34954949880860483051199792297585553483204053221228535597081838073055453628714\
57575521667934509112497350125479998558071255829248573661623008632957488331613\
04233616160743224468132094808132857426545998272705833002777374872351347632340\
02663643144046415353242548212801657752031230569266500818430823441557325558378\
095928041749`435.80015577913474 + 35.4186465003977227794187871973750011925884\
21779697283216854488607219837315331364331277713333491317349328508090320205852\
17550988455751481808783241645805618401602571177187098488538164219235759259108\
31044246336225612924704780363493947516774673901739619886225690439672337458508\
98775848946939585067783743426996156277655933218806095614681033238318881220403\
88909593247142579100552410442126008695721767343037856649631990980864198681085\
5666272199294147796780718891798390924`436.07060375366075*I, 
  P16 -> 0.031611065920323003809641959969325537146039461893005274715128656953\
95057606157695301446146939789839854260910551680169331248339594749684705705195\
29567449067269530718538715411536231709566445581410952018460670495383100572100\
89508088321109234637207116434393450500341877014861801192999237610804064893832\
45587147473026690581106968436987709611151623468808257414755191919122358062569\
63027740417115208008091329385605752145408711913220276614961215363328497105363\
75244969577`435.5683063129298 - 0.1620436397323681520141016101315193245176342\
43704590342319675393451796728847301525132662214039329522531714969326640038181\
39138468622503917650306597229221886874340832070278736327860701663134325330767\
75337197249871810865729372581722269382508556370686596000509345908829275957837\
97441554797693443920095929624469079498919518260036217000402237440079264884704\
53069599169691698467156438893590157104608887921723682484030547593790624247612\
0140360072736925026440023382203001`436.270101542286*I, 
  P17 -> -8.82932704434578922266125934906576385517300274082435474061835893854\
83289900408985846709773373608811771815374021591970139002713375982056457272833\
74116892149635435048983577151467255690707331012077029320535344740402034947005\
83259796529785304337212507422720625838080502027326741737564877295912907453782\
65128362213013264736864557525363301217841571281399327716796254363925643872477\
88409414310721572638535441986810934587503160849781436581039672344321071585472\
19566637615`436.2425220397008 + 2.0785004976268045474631165197298238647235413\
07063783417594463515581216496958171908034907316972640174752195960774053378880\
95235156009656107723158250476290794806068021728312240093819535345985110166217\
20140436961462933464305926842002518472875608321208692461531049658384337987769\
67461017421049111265934557836714402626856723675804632669431049589229564644536\
32285727940156742312828908005947924859003763267547841131718399588615665562412\
9012794265216591124903240183225579`435.6632207033672*I, 
  P18 -> -10.7589470790827438542905836934618531834000075911187441482124993856\
79626780406089471820532665027022182861644288751149818003608190206181551915593\
37818645849907326140444271195025847837782371644332149454420802456087511770956\
45378757503120903004476926766543707964378738848651616878344631095535670268312\
23765338222677456658646043561150089628385689819275528859500410128079019048562\
67107414913761756795302858766905165652833217329648916929158835597894980136935\
8259204061683`435.58552767702884 + 61.357466080557520748489890982956661809548\
20844065547527725696755208985788994312228526198626661449808858599851068471952\
64720972894880552497278194488105342307410572444989090093885210441237448763313\
43583847270323355891476646403106524547800519408484719662410505325168534765526\
85735505923661930418436768812034150397856445034729199945574177283545071552951\
62898981525929823723666142594675117348227074629635664485960423064069596424012\
9898933940382288213119852758277113233`436.34490415497373*I, 
  P19 -> 0.003800318433634940942155779304686901278397807635071272113675223329\
06143306871351361359854136623010592066243130629900040987191359824940684634161\
01299052303719646465056685851552590303249757864911558584736318074020096795812\
77807796720120264469741465629291755335797889406262140295429738968331239721913\
95484374099667492408881388727112450248154777707926349151848761529564650522781\
77573004756896223883175706320810543726130602765239049504393615891187264606269\
15281661319`434.85542797970703 + 0.087460075761066591300819513752910085396446\
11016195500439122266052480365540971679678362689280303155412974570966616725680\
74913107683581916341330475102882150449926846226864263271318423626194744628999\
19262560106997246338840889618356786599525415002365747510014631566383031399939\
00167806438172996764426359428803300065504412313493085884735265665572518703890\
13155918627334529849918221629598063408626292378147340677430961690385625292974\
08070396427235278340173150938676861`436.2456213662351*I}, 
 {P0 -> -10.11494669982348285886600480535278371491115184747381024165501390732\
95327053951283343377656322640831785551768814523961851979365585637957484766977\
65041182843968488603064669163654759714872591090577435034167654060856446404100\
15427060269314550910394423276499241233350798173162237207210420087711591334125\
87844664536022946230693831804166981674516653227893840205564869482094360787319\
69178763355961541499068212798562277535483129803291370278455416829625716758605\
248243673194`436.08041095906316 - 0.93445208770375007874517846521444145088847\
52041061751365105215231852823642162796893446276147211572421927228493707246301\
94216676752025262005634505650552362140852417793402573778799365638963449632188\
94204197648434022520130143625421003270330409015315642101524290055466083956442\
23710827353098799803552514006314956330308972697394781715149593388370891151291\
77377700765248713575692329857552192560369515382445966914007572341607013136827\
624138081158368761759805216282370102`435.5632460776031*I, 
  P1 -> 0.8672001110828954455319193978173689933398406678021797011586394686721\
25057590416038341831310391523257378062347386170180873049817176504705639035491\
89986742640941921283793032115369094223609109455206681658628866437529524810528\
95573917171024647946813716832845424333429600063315339715049319370814517245542\
34669408414286127764003347191352816108659375153490548189452779785971308936642\
14668459516043590534262959712156212099769998016253169788933245736528569781023\
1836392819`436.08041095906316 - 2.0586309892298705520981990634142698562293342\
27281716385857330043175970045138770696680252632713002768557041070705408424698\
81192319638230877666392510881122216338614079947632197309064283805041984135793\
11128951071138782986585980604374655602393645715758130843119091712446757360965\
42009748367850975816008064768348348427807626614841272298610988309923154602360\
88549901482480320335895557936516428451397794079483681835256424857724916884551\
8042666280429718026838570527294991`436.0684330652977*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -3.904880574892758726908735514853561926660408389263690671359416594899\
64821301924542583473629721345832321184475718905106598950382796771948443882396\
95394609601908544265502837640138970436579847853134283795975282029006239997301\
60124569566874897511403553833088128506434789497827180263247355412487623120261\
12098864551102804246652905527737883038140287955689694942086641188381672905171\
67808193439441288608366859548331210116046949724373394097828745972126688676953\
42014779548`435.997789666424 - 4.04829876295991025293447931274065674561716436\
96956648273649944028088411816320657178896480161744881149120035761152918155581\
22291640990546038188119452967137185377482693694631305598339759701999012902416\
69603274697241784999928888133423640841244772854750169194787271689669104515763\
33308706496136675751222732266919871001837891744326885785511287764183212908258\
16100022046675400927283427069287581860290377132456246914732644173250402952183\
916923624799655824778264518012717`436.0804109590631*I, 
  P4 -> 0.0753264855167319596367089167204180101287539609164231454601196251536\
56208718260985028588397234356476395230476245718376936303806244403200191824952\
47662040241588660606119843086895858766331427683947900831721704491904191991942\
60947562868084193524056465052368220735746383060729734225421378047134180923017\
66000903957426267260100961268313807957149818622395753102619988201606560208034\
53662802956270733206614135554081562196732524664217328503540641447882881559243\
3053943493`435.875931660174 + 0.178124806162795211513325465632099436758742888\
05920575015192529450073128978706011112827815209541045072046267160262772298671\
08034025496885388651349912667166246163701817368855491087637014921067439931659\
62425054485284099940328711055554290476477225220502051756157597385611594752008\
31813481287678136561155104412539161313873616174049306674919963058176875925156\
26988367317779795427372038701194301292991578397545793209049504381694499149275\
36245623319531945120533010422162`436.08041095906316*I, P5 -> 0, 
  P6 -> 8.6800935798952224808037003820428195122513959841186364319164932180301\
77317804378127417171867575155404662640871591920442469971363080736221939394008\
79614812363116527832165907127469820017066181178153049975902961018154202898308\
72664160995712976183261996124719595989595620298436374618053508211613467098880\
69095198303621545287584263157898771994829624808385558187771881851871644007289\
33292346967225163830861841835175187670439811092152296081554905603761953732220\
5680171343`436.08041095906316 + 1.1317446878785287572373440872196921324856658\
28618670101401404865247053072305790126783830519549822292701621055838062465230\
92598996628585687608210909981846714611169342571300505218475278643468559879244\
66261264864314073491777372345684357029021787492620111830957763002432511208987\
21929059562756512102570999370085372609810271633700024250498959464402955551759\
83802184417468117058931827242335595304765300846493477861080725555362170363917\
7888625178380371201492693153668459`435.7076778759538*I, 
  P7 -> 31.394150222380104127834192047962914188198312675752192988398503047446\
07930396088311309612168110799798983580371485321350441403696129896072370684904\
60180484476894669734426831886298442863889560660518503399924666798588288013591\
54487343641326679469070532785550259712601703866618949512311763716207207370162\
93405272292865572400909841297004955090460637259672828527843297860588288857282\
52075668292377723552996592043950195081070634419771495093242267755685928726187\
57472483454`436.08041095906316 + 4.994823141376573299530340325921591078455538\
81690143540545264057334485086975965050618562075023409139907685443734538342491\
43561895004942512899158392657272958380841248532458838348206561513043372882154\
43904772827545591354631570680452554883285282324175026560897543927725220845849\
01007680321642255382152187810149446422416643680030764102644864286849033225695\
40765339676265522388490270485831588078603523339981268407117650587956988215135\
93112091189435466829035055090533658`435.79023740619476*I, 
  P8 -> -0.405911939789554948076769890722963611054701363953055809055908761001\
33558297540820099654691244606418753922898793863572824409363320541021040226072\
42626051664813445198450305214047861113969449218363451005172512193301533332987\
79253658453471050109511878941569873350267519287847175657881120053179713026184\
46107828184290548537485313570386350756407201416284787983313763195736923897004\
45602652089382512811231030769416256556032912747743053393266906516071905875198\
4821741673`434.24587248638045 - 1.2099715933085817124338496799054710312276881\
79656352348719053550015773517796133824832899943645265703046523754905421191457\
73998372672932781073720786550220077350361187900192578720935823524486299907729\
66778900811380935993517082454630242276296677353916392048246847357462079942815\
16345229530397458451566700735939161226576044351473150544046456329544905167430\
28860673176503786201614870713043503944623804983412743515758305321219851996947\
1041005548545184161345319661266884`434.8429170392853*I, 
  P9 -> -17.38830296361261313313511864550918658966413717751114902133517416159\
33538806665575267451133157822264137435694880248148143324904831451771807311415\
66104752471790174135470426046496567309063614791190683606460547800439801511835\
88837464275093975417590458299590143015503251141913630119437480374079973435076\
68182785893276582907064102366659844945663915301675372011276020656420529327967\
64587404693010526688221074726762979853169207038539073128112639093888721642996\
116636746035`436.08041095906316 - 2.15451147306198817402349206598267972445835\
97398253991028257337883053329426655566927435905871742300278195272919174025812\
88653951225501892294934070146960459469250948649733362941228907193170216165120\
72430303973683078032032305142173289322583025772173719397896103803828004163410\
51911020414064432043860404086704354885424113076372830529537677997818942786340\
27600322557425862199654669061930025938882754486340246518724240638403004129068\
400179370437825188042442315952115601`435.6864273077897*I, 
  P10 -> 5.216294937061276373252523195184950681112478131107945463777815902119\
68200552944204857263134938264597165679091782119920585518685690894264457143317\
26386953133179966793683089213790466402358725305588150873057315491501805555834\
67455437976653865545537997318424296398791086127673765386734054381745104449346\
73703914779200242711543040579336908022027324995410956586586847116974436123840\
78899365805133332313117899015545815846203069880957218616781280794548181594807\
95259508265`435.0471102622647 - 7.7217354073792553464942882584300840277072060\
74715281544804394332169485459157299088954406700053213111141327778182634152269\
21099993617105823603859091389113251010382362699687932988633441072637846737817\
81465643463992170628021020309043424734487989630695054046612858706652828486658\
23622381061818275903504345580787746674188054994024381906766038422229607851163\
16922260483855738680297584473953025787597659766935389845306259677059814896890\
5978492754776842806185643680022599`435.40561750534397*I, 
  P11 -> -3.35473991768025040792731133457064881928875373347140373651993427824\
12766261091077276175442477878860900189442050414594241552121120387225229544394\
16299995493906743037063411071944812261785613490616933200727548081222900640860\
17852966656571352814945287965145890869714037128908779281275086384734015630091\
07727245167976698704282712622043139545172940894710376803614275795984650910870\
45377595961456411248065744743920326697622200235239607562975585188087278442218\
53655827162`434.5588802068674 - 2.5809630085823175952992663208564060924047206\
13761919862481242974524478943084817820435995447637175415549666126523745557314\
69009801570679123709204979021097656735049025368966480302643987204133166139143\
20107453011391842439825484514165044443518458181397808444205518918621800436870\
88024524262474354133627870476728501841537703579338230718235047356758717425793\
70177885642047590537731904997863749512069813472977000142736198108955701987992\
4984554910365749098368251934651945`434.433600739601*I, 
  P12 -> 0.027798102673013654058113309895193669727037432126321975985451318880\
48984229254421421060793851428478784472996750403371385918730868529871061421905\
85911972902050721355497089716696911188764351694961684974531476312665819762966\
26240978499805379865085754082330418921985746018080988716853141481503515752085\
61130084683606352840574206330104824776837109052159383835033999655167357991200\
19982364788949191477688051536932034108601669445746535904525816736869273329883\
0048267145`432.12606281501104 - 0.0132891999258640161293470241040449681292633\
58423586300594532566449495244070963444672060476779398727222516100330160404288\
72218614571346998796865745925202998787862456117895767044312903867596130483526\
23402912101334578052968362747816143835040973521290703555426848391352845736534\
26088348777306329784696240427187522280990245686848441926611908146002258124305\
98858720706408150457214557078855983686813318382430898872663874338007429249104\
6341134308149460312032966403365231`431.7455572401011*I, 
  P13 -> -5.81776858872408955960454737980720562720319576561023938224810677787\
69953560883569862562346669058543951539461438859539095134424238438416270417241\
41228904312486493629829706994744635007528181256954668341445387578645997834059\
00667736870053806270488803344719464803277335137727587040704749087177511268091\
42873870150494281970501818694701186214993748017199134503257989654914248371901\
27662684039659415163175795999906737383065327257036796354044761675845930006229\
629367082955`434.5724603124459 - 4.484360011939765973779239439025165367303381\
90087522737878611532276890919678538456712675532183756277942625611828620385359\
39487142174982862917025897873874106987491070541754072729553439578103133943581\
57992042695226171989657086320151225119410059940774699046774101358497022782406\
63868144993063895653003272658478411791902662566318800629208923514575137990893\
81489123398346004357960673572539978442674353615829984468991215253497386272906\
13793546635983813089131157795375898`434.4511530692507*I, 
  P14 -> 8.174469525758060407433601437001648468824896630782524307959606144665\
85530268308692356950863417201665598886993005150700167491609356334315547782832\
38032319156606836931747054350284292564530803105637344734812131771902971434802\
52898365082144110616108627045413825981200846506556064256052289070951780294499\
29698769763894649106863887929149847435074726850913954004005953390538986964349\
86525602170452203689851657461879227394233118422539931973261441614935253156367\
66053194806`435.0061302691788 - 1.9814742022284153828692825125449216524208807\
08606632781618965727901411586410056682040760618511075522291892434103063681778\
46097413649030673861079442163431781318120883568967545750882822758502199565105\
96180786833541530382081579843842396823209446534169839905992858330035236354274\
42455299454532475008014744936679622345129332036294045850247648254217216837721\
42728893146155071927364914578055373847693017202365724587615429306489055240441\
087648292737782433387187240771908`434.36668772492226*I, 
  P15 -> -0.66051465760725182204661154681566514069058657094300555050084862347\
93375003166974491333550072655404339772925589843341084067177700015829810776512\
78955882317508383187470696619575803463277562423283135178732306377300530104218\
08324139387417201926366007907802444543207120449508346371034245654879384192036\
90415645902972604061168512872317598150071091973676282251209560184480337881012\
69037751410247941451149348215524731467290928021506956402833964938570426713941\
187650941205`434.71854711022195 - 0.42908537743775139395688182043697475978013\
44251005705044899823452076178451761524918180223891933447392549912138175401999\
94058296388015480495916585786730897121303050988150711565882014737451860228124\
55219979306534259547645848545432290004507378984364175060528283935411526703735\
38072505968969486294533127825781152918227648975276123149608074268833051722140\
31270914865658279941084334758870196253041841580350762025981332160515653969638\
954884060880634721921453026202138574`434.5336400997656*I, 
  P16 -> 7.232910537137706413507486941892974403096667761979272639319698407062\
87464330150646225166387906888909326537791555059058776855394925175983864728683\
30210034487395602094046345003257509482859660672210842800457946223126441252503\
44405821651011682272699769600942042717921503500069469576379153396797592000888\
52559251595200430068322446818900874237355693929430470252207744187918031077632\
77905663452178325703628744019633060019164365407879625202327301733707753985349\
77782297545`435.1367624304814 - 3.3953584539389625910052127199198109758183568\
96426594498678481307102638955060610095008907614384987646879317376398044607679\
43605347479815973325378990474882579631276044470692187738266366937767324537807\
21895405819683514841563524222118669947162261658134723245383883933149021947227\
69403548076379539009605112188780363096495901017600469124177792896152235962639\
78073007015300305328980401478563301378614737594388003173500478810022299922464\
7787925421323490908558479472356685`434.81288626509263*I, 
  P17 -> 10.92273895272278624500582682062565697751372414346918509759746494166\
41344034624453071271048056401245877253959776485527089442396671642406460024086\
16179724102115012614122127483371438324953657329866386874946150425340746708240\
57970584847299630047748002326211132908347490328954507646793123160107396769501\
43161243973271610908860425710740598708542871061321461495939338225429690138314\
72895723875387154286426579899082048028737787352658160805581978750077754876471\
098523540567`435.1985659434826 + 6.168984293195275885459268114673557634395509\
43099455009506650266112428385718338732408301288200977087107285525281637123080\
30021520666270834555661384272323084644267641367912457240688055456975327956681\
75514847858676310502980068255263524540445455411264253171811128406378770282817\
28792337673514388639992836416993683426720590759861775563025474270675640568408\
16115451918121932983277811449993161060693142188576285935384320544373761054743\
70914052249204645318085827792779629`434.948687524195*I, 
  P18 -> 0.428520862426080765858817192309272749173225808826204660083053445756\
56897417310290755773146822905781791922187325921846745142396103808943336975328\
47340875533060017117883843920560163710799442082697452838268012437823529045119\
19757881975407023762580059974437960270261428664131952923855308778269619263106\
02020873362481899175735941843349750721029975796437062687396728736837072125594\
57815114740871668232614051646416690811325347070416431108128773565485273722036\
84477006002`434.665146339728 + 0.33614487141970968601404503295864412874442541\
34139179822154062857982741871671006476194409122629735021594938162817372564314\
62963706513832966833412194508316990332966242099572817774646025552776277409872\
84847214307093470615924870181683534452981203045900248277645721772497530245058\
93904566595074403969614775996156465372313873585202594210259296576671032392287\
58787202388769503562940172957374650732440510785433048827570442474241113593559\
127659220458000531957585667701312`434.55248319568824*I, 
  P19 -> -0.27897168444682969498390671792960478565404677990034022264872038536\
11805396660815866261865382838034352591431245178205560053266886139696625041473\
33845841231737635189460195331509932649342419645910624874424817947583793591616\
47672370329387138997424607894090789760973518990094819456030653788038155941750\
18816714276417689309130382849471889788474565090370099921615763044058200377401\
82878178614041622211836094867398587127605986832930685071738648141864502063939\
621608182221`434.06341689615283 + 3.34216420101347236194463198014993228869332\
76754495847686326520696208034355683392499569725600377838199625836121609931278\
55106040528951311253129013106944899220300101360708662276574232858646344731923\
07872214004656113940000865292676167472303819515080446900239194033171268814093\
49474804587393169602917607237213355997699526803684168002260383281466204080369\
02371362030962725439034213338399397177590613631517252709210221058385476726828\
383231747219431470393782605541997404`435.11813589494494*I}, 
 {P0 -> 1.3394920376884449383336982313461127036047249521110810791710680817966\
82209690860501691424933120267702732680536922186890009212433257623358593198566\
92355103493974529900354902643962520426953317111697346690424496293745439199413\
12475057321185701031764590669936519061579887171010650376427836168831420971663\
33695692146837709833128630830977109553171918482851058283721280650762289164728\
04446756412672087293402188737086664021303537295908225233633820117263`432.1457\
075033132 - 0.847464799370579112824640059386328384480105083951983596671968380\
70851739338920037001471771431103746929199949348928891442668585681411706364560\
53877506200165236299389498344744179913331233940412180120365513695567595188036\
88241886520322894056123149600889722555983766193014266200406508314189627275460\
96172899052697606989392413756541415567229693210167564504331208349540498600610\
692991184620329177447689049456210940468047136552987704387956146546891678`432.\
1011454710513*I, P1 -> 3.7310105699360818651253257334071946306994111516954363\
66162672867911365045112736406797364529505608749091733287476173832468675988502\
93966718843350016812025634109832070040107366433768573703593032161958278334229\
88208344933602166553817084096793521052862474209592010095736031853833396729668\
66616868433986121916360277722410893890240122186548696336234253532440213348354\
82233013732962415158711380855763094573013654831699569160436172499537279001652\
920557`432.1457075033132 - 1.228090382422705501532342261222910304733756678474\
70019721428066947721848087438645655060326538734933384860759305995500352568140\
85901287863256946025431493003310973226900684453460125812784782925752014321443\
79418308536395559112453678839642173764425603853873908433185716841355924117845\
27370107215325354540225012178289078821207835663500271411274759948343893406423\
35129907271413638045122846266149232012175107328689588146727262578627201170636\
9259553438`431.8893523594828*I, P2 -> 1.`496.4378237663101, 
  P3 -> -1.063120128921704831231881398390888394520912770585517939770340254368\
10253971975049794909782172023625771780102269153818569678663373242814495503943\
29528765502628316676175181215552928694877153242939462831695586026493139940366\
67853930175972697177509279096661757325369085496243707710714505276492746102385\
45968381202785724557050380754596281559184601919715729867558799966942324937118\
382728310044109041550304020927115880647954453013472895828416683372919`432.145\
7075033132 - 0.48183075501399794090153115781832127678661304810802450559687833\
09471064335457921074412626861556306496300762999168928385362317946602300924924\
74217005667885817763325992970125507197332320756644967104629555083074234815418\
09221087396104855793872591406359250302575812839188770537181895881863043983218\
33844864723108228765269660600633417648011635572563743400482603607210333556131\
65775136336373868401561625690420403538332032248947677808309729356798625`431.9\
148704104021*I, P4 -> -1.0707162999610936665469486040843201152320674712468253\
58536928371628143472433367245184921654103718368634408886825351788615645648705\
06386459804784235073235679795313344340753994095598194449899779296488508176336\
71823013916086822645655010466923394784840973992662264480051103982004402289074\
82625835276158106641209778940726559257410086115011045279825830222422118773507\
33771958511356221040338886612573062786745920655042317341600590434933458526761\
338077`432.0495774015861 + 1.345678996407551169695134092104097841876259471196\
41211244724026733234240262924742417287720074431198630119455806742234456452087\
97854712215505239155396165875508536496361736089558681609772653876807424059608\
35136000524302600206285884502365664475184279629479129255931548898814889910424\
90624538039874088209865949750863244281763015211448547709941814082338689474752\
32549794957791099144674629075668479740873757222009318798883540338484676484820\
6862262724`432.1457075033132*I, P5 -> 0, 
  P6 -> 2.7472342616083983356570051869051781239036787794731786147081231145215\
34356023716439667779714895998708590938817356346508765474505870685293286494719\
32689507374595136488366091377438597361339099472839572832980241210051882639695\
71647769643410499206780782089240718636351567269971360882842961238016832049219\
84979143237392204210421036492654176234376403453961357903883551428915802472958\
54427425351497008204717121671633366327996537971159402096755254267584`432.1457\
0750331325 + 1.45744177356263127199142574370280730294055649100507040860634073\
56715910790707206151117028194623985307537366558983182631500164252427752751894\
55627911771059547623970484852958972800903536179179382194276471649821543841362\
38052926725312214222415477692229165397218501561626093657926502687097948701694\
15436974663177823854855557077344095469856069929756671248016128584896395645394\
9116839880738245975340766848934167304348494403597931776884874416950128207`431\
.9559590172846*I, P7 -> -0.84803896403210669797221869477455563533098838784977\
11224324342802909869580514098764583295584352057662399131824854211401621187089\
08221776064689291046827099453006247709509100277782100680938979079126337308484\
10775951396346516756328760063214760824364862440787853919865192471458661544997\
30800534046198262790623121635354365432482091477130776749605579834178018009770\
37350444786718310535019686784881502495342551494954043982193620900880547662918\
58914845`431.7934643299325 - 3.3676092235198460628424704672055073376303557402\
84235824861442383102231143880074059934989761110713241466356785080566695661872\
74088185161250962505472978166537623160497345645976201862631771573486151406617\
41275671904674754394621405435522978108235653133634499314229962602755609432939\
12627912904751378460750404712847683781194163997360476721936689586435038758772\
85800888748570458841722380852859673523292535229562604408036985366889865343510\
733881750181`432.14570750331325*I, 
  P8 -> -7.466005101484810488619949455484166226312145160739379745393564524838\
04530185042093370943212795855751645225684097974931434491920178638439744552588\
81092520821229175953534881368171922469447053005481011737611042322694370810172\
32986957809312317678041951779086556711046418901923865419244964017219955502698\
94324038816596042545372493758604137667975807906618057262465602476382979229792\
305588838899213644821364195662889216599155273265548455549351159709773`432.061\
28149220547 - 0.2139243496770468140365173534202567632276232755929782148785884\
75350381452664093106240819508620909469224947803298329000363800155814870963281\
92781142925911821520913738817593588926363310431203190621352481568339525730735\
07176100122168077957661034177549046968786613961022494452261243667851100385287\
37269952216638429998733970456249581825798707243113450953316118778906805810682\
4578642672821038402876405382339398005127545306681334500905266482071313212`430\
.5549917567555*I, P9 -> 0.218850597910348396483817999904707713013624421256046\
19158699254235546938673602695028323908270015516713144537081826149748156800253\
68951564823553763162990251570200149730483629594964936465974872683330914220574\
74258092316223538695087947014598243107516668056654493947876784725935635269888\
70495085160995854834627847642602653445930719041434754462497207348596012787317\
28438771454729402272018430312623349670465115010980569757229644518904666555422\
2634805`431.8234231882136 - 0.66552419150072475185300934804274261015479331276\
40597656274283527959806976598707976152956433288286394863535418733495355065065\
91300971685017033339936255913250520326539050047603227842553023140325834971769\
44309826482940369898192706336587063825142861398619100204397351766995341749321\
56224238969212036884720161990226887015296049260781312154445412048349817593246\
80447198234254898933380339741149089972370587842992325299488305207615893021942\
70258104769`432.1457075033132*I, P10 -> 0.28724205022748574257431695417538856\
28978405228008925866098335951895931057463896487232315488526692728172087998748\
96974471503584657067865113051912250221972548931405569021578674304933495610309\
94783624504496746640800412631732797033953413225169897763789298045870396393845\
08058763704845327306237468362586804193913661107985244932229333798249052418769\
20492345638633070412420630946943059742902473638604153630168762803809586187307\
22189348766733349831153`429.53099769625595 + 0.221968398197556940945745626363\
05458908408918866121847404123784366958781210785711822193856733527411410053125\
53665932794142255824474920129175619384656310303691820910464508694991627309956\
04638997737113888135186099942493975136385826063573130112745680299909597806971\
62988933627553563562413783269003645915625586401028680576875638588348316243614\
63410171085248828090958506921394812904207654994251531013095877605236058724194\
9751744093762137810799663322`429.1962403997397*I, 
  P11 -> 9.430660404013036574871172260594966013356676447931192264249608410134\
45204686367482237605129923510864476560993431016140106189272758896579015082502\
81869751915612893581198309077340200978036059068279567924748776455922741550951\
05711022184864905436609952567247721120911415997653832663286658619928123609127\
93854167248537340787262258758790795201086070918201638708621490857212915509889\
61032383797409224950936164563330577270273693248918353769469160144156`429.5990\
465139814 + 3.245650698675006625916611573569651803989750960175232141154630821\
31296287171011843423702878150207403277894967360705725732615954301594141131341\
54951079673082706426401887842425531710939381824088069198915336545587303688801\
80685154847559904049502590026755917113050725804457822842624941771226924209963\
37735914844604701677842777777123692013916101162880311562429989468812185707514\
534906371591464461875937560491008519303139213665035772109767751746000071`429.\
13556793235847*I, P12 -> 3.43984214435239238511452580502179255575569891278568\
23886573798629296975927093365065341684026275152977820140917295596283997978041\
80281305420776052971313985686902729313759946556910247933919844955088475885827\
90783253658798316561295684879346001737928673282944044193527414008029890273725\
60596348787525857029338638005092854402439496108890208188826143153693174600380\
99266098509964635369263640141229442368104031058897854576108797582308832017326\
89010751`429.42728739158986 + 1.553149275863390101508957677253066171470687408\
29855116239696573809393969247028124533972932489890734363912482620598426606035\
52773398842190291678465493610107449051416827536231709977444072027870658828436\
16095848456594004813323488586115784464386469582560065649902246525232776379830\
38924240963962159966026744087350206901449220311339952113632339368505308313972\
41985427816208311177268587837149782936701025115684252918465771093595450835769\
3471536941752`429.07951239350865*I, 
  P13 -> -2.17077886542056512207744116744386791200085788497575656533154069312\
15644983595709145969308068663029959519480087033109381138325473449190433078741\
00228673899465099451679321313411867160783405795470403465306677206375356802590\
07469433890877545172981686403173814660370971562641746398835312675784031169853\
60304112032532085712719060218811766673378370488817877247641229831725194616269\
1405956890347875567011663825225909464318919348220483600595718344624228`429.10\
21643593328 + 5.0136978115280208932681764431369234754617745225744377597043842\
23617724105594956410835011913743010616064843313485465765372996184704202787052\
10055719327442931785884661941886252044843113027671748716293535555125211556416\
83725481718064350328244051623631937994783546565146858382228882254767961816632\
09989056387100702000098122504962881279957746744247866503749011718619476466720\
43393133566481050766269008626845353105048296488247004227314056460434116877`42\
9.46509708222493*I, P14 -> -0.78581312803816001625621423797514421981920153323\
06254096623601235665822550407960119274123687106552720016276094990257093888685\
77988461750196727629092403495177383449636408564797388176914757022180612116258\
58418340148083071334129882725586661430598929806397405477216177283821295123450\
62408032267732792717617849078348796900942179083622186131754797148106212709803\
13847120070500138545400706734427325630703127703300550968298651897651281776027\
53806034024`429.332903764072 - 0.19596991433207651435394928867071764715751973\
71629304403220468563342542898639275228987197745944454174681490998414546992720\
53256173562781101758363686857808089415435754939136153489822583510190774649323\
30218443752120275094718955230148593153695783992028608451755981121791524448110\
62634450531868404518105514772417325953301927961079883326315668479560331535035\
85944745283530600502727346765966104164659569918846114115063959045925258536222\
45371545706832`428.7315986097627*I, P15 -> 2.24583135620675374602997336208811\
67286754853598582497344237417586231029226404659640541474270163551933911741211\
42844703837191214938678913923104477579684855145893803258817753949990740773936\
35723138936994187690287089488738458743355661933500249615869552431046619947751\
14258409670140234068663081519944545489258994414013239182308306016711011995930\
12056589806865403351514405898933835483622157587863542007996335714971216692265\
4398888357479204153011146`429.5790773831985 - 0.47630217455374567989329433619\
84942724688870273931112306408840747964564406287895870214086744571289574301047\
07897395546959466212605696409865529792089699585652348200765799432992754540454\
99061556443673295040677888130640553791472332890084731583260116824042309703144\
09919230075477581946873503402331819265156575432148613569299350457942701851788\
64998209280220000032866479545836817582473026087231077036137664892761732885765\
54046520676920720325855878339`428.9058452320818*I, 
  P16 -> 1.327369996365402405962070769590380638588255691985440462422743790845\
70998801383239768594833675882002457062197597471125384582069421771899979893409\
00584911482929358860930687046227326160560563288420624843897212706959482913055\
00620887958715594804261855370239263134239527763532994832466946088800514940802\
42710691011730486744263204001266070533394052808834772655487708228932921128812\
728641766703032110035641106212511010663096143757951479787442563133032`429.602\
3377218594 - 0.25025587525119968417946282280747000359284692153923483021511974\
28568238087623296379165530271196385573016112437102245527412607154696601464294\
72895908738072580141377645835451751676609260780319224248991579853089171853184\
40743268754404016533650119576655527637777893714487838447594165913859192910466\
61181970692391319655381541985915981930250972364638416435838172811987327242365\
2811797476169275438021597377113487441799077674347917822635662364454230154`428\
.8778267645329*I, P17 -> 1.21230747754495419364555423865941976757759664220803\
89535670926694486567101221783658406269066034693849195477232585254351903579000\
83508571429186682217654628443390381283869306750330635500543275676112452751092\
87612240894249707783463711258264932205322714424683513327348695246569031137302\
32452363166226939856474294616079813676342060143044988053997020324544699458688\
26232803039948971075858921451178499799133528309746582673945752293299807451865\
92042757`429.4079752461982 - 1.7851548701839270911759360651805863328737999658\
09005381020445622885689045362233635918974649236597911786612087357800393921554\
78352145416447100300272681981727246799657868287410316794886979486772201417526\
75251319785073640707596458755942502582089980480971602621716090416440586707361\
91492905359406843702764521647402455813800288655699351935591738823158958200489\
12692771300807249497929030902606204234598867718427965990759439781053688259386\
729170479105`429.5760065432129*I, P18 -> 2.3137610413782192713253340984112531\
36978294528882648840248790469373465880326240109049003927261740120526377082487\
38708878378513936582330773027580182776326754622813406853468370073245356668266\
66175787949905639834366513208491887500427310450991092335107617939599251878558\
91692145068066732445137390595002900021712630576553023325254268253112427546878\
36568555742169329681144343155687198245233654662960430065125188085229656158884\
975622475234555502967424`429.56808404131465 + 1.42917783771837913690726274793\
17253244493041095769541169533587354405309624587767550383658459276498432096737\
95148850690794837897320973838895574342777146245491000447533809813865437792762\
06822699704833523383146367869606675638969133104730637109094537482234334561504\
33389537191465062462602500126888645465272873387282431762548359649487465002790\
20094306943049640425858550734899955809236982759846815703732992703095332427602\
48532477464585865589426410176`429.3589861383064*I, 
  P19 -> -2.30457570948276528491254864498516666668757889848880173145293028972\
24974584354905726955564048807259306656327160710013673398989649377093829801113\
07464714271976749340231166473619721687691385546915989347331839948892284362559\
90761959760889578951907933097632516535658097195949209726913540526436057435177\
45790962857230999928039116675220630629507824768357431362922947239477619735042\
1413875096440998535726930260234776254826382943442219089994171496230532`429.60\
0487068285 - 0.47565196746235893944902114914598618226763499940635586071456142\
61205910177285902865441795529128965812796315576742767847675993549465899054184\
00510724958980544221173558080701089907791587966744785319065328398625909358388\
87027728135131580144728205535410007322171701379415189377993584985582893502557\
95992644092390941285259343974029227485001402037487132501904882382503485888647\
5953958102967522037579686358795450117097004398226797297981827652073404576`428\
.9152661156093*I}, {P0 -> 11.141143107446198249406502470182777413513328557337\
40263196968475332928920953538946744470662469984001307317102003180104332200795\
91975222827030311263507554885912198481398252018601509982649448658121363130030\
59206213152791958135013712101007030726835752187767987792855353466195709192453\
19661151120325748153146864243029290380836844952369190776945852134158750230812\
03638918613643583483025939596244597860133477319866716469395120703780569122495\
21670187653556632114149709567`436.05278652260984 + 
    5.27263745265503188242242778338297704214722199860341030080319208310381903\
85196186925242052857635282103014655112192770121631790833740086179188226617336\
60736886767881567699138674566143113354348038720241262643804701798780471365724\
98603694751897011380254022371429092905364776666921397873616719273320600350971\
86669770007181326800788852161772212544123464097503113341995657031770327527646\
69712506072818153225751027190454848570885647834441942894952785942057762297515\
34097`435.83952848314783*I, 
  P1 -> -9.663387594267874772487302067389841679746125309449498006639265686314\
74049578918497921257072284205224279805953158063062864844492789349197257902889\
97636057369513978930153250425569738018529950006768390359866311723112473865690\
54474000265182572881904270521699846431086712514342266785176964019571539373887\
31065674038898183920972857452112022577893604543231308218853042002453177385741\
97135251039785922023499620670358471203954438924156874236215066223781297799172\
57731936657`436.05278652260984 - 4.274402546369466874468739519419974414177752\
49836102214628280262654949678279064646678948319997550113808898480770213553809\
89237263205908267332094735276371111830273552770585614038494419982882823559444\
39781409566625530783918795808247579827836565732849752133416845065454204854742\
21563075522247105791134031136823561440439572766421101251721510128338334924412\
62623042199863624524141298703562468352843155242957014815399149930197275985585\
02981008562023101555346000201209477`435.8206898338435*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -0.318298773802144197814670975090819143399165272712660464332141676800\
72995375416765927509951563260669201161946238827140756193099433585464340067216\
38569728913597378034304755839350162986700283352433071857578775809351885015536\
51787642319292347519470049937023058038797557193633090162649129344841439720967\
21902512651640705065296666467239189954219484283703570535459704598549846369377\
05496027756973339315499782377007327207429200395777529970862561936521809968627\
31548694798`435.7914825633019 - 0.9239242974008803905367165429570649262519710\
70656610316209116243144311482762317170634354159437342054013249787680439718878\
60724093362523310930989771397360021241372082698591973108222243409742312223416\
70299529098028141739760437769087570189645289991006091111767705916342924940867\
44900211996294643044553730936305617708319859669753717958283362945738701668276\
56246898465139269852869605202786395781180422408526618648025285422632600651693\
62923490692198894538998976237711`436.05278652260984*I, 
  P4 -> 0.4409813761544534180054709007582904234113536172453676880549967976384\
05887102606700131501527109016987655992221960808789474801789560856312460152314\
44187233245121500472124646971652641987495149616570675753823479412438534314153\
21340394183487862476189262631783341064871270173945429836930095947154656453592\
69976729665513468985788965194265627850452673016809292160890162393845247765278\
35251568099276805695569807968786330332057576822999518153575857006438551017332\
317474827`435.2115535033796 - 5.702248856231847572429768990083159997479083373\
37208979108104062360975683064197991448541944709043961154989844004733165414809\
16337966133684503270372046390794874721681392004593208232171464056234493842514\
23042302751885575033787965173968558558983650902629127563603352931707875358696\
53181233075581656181490000583281409603961484236538367761655228551480018348238\
70219767149154267236504653392865964233665359185209620540365972326948575731354\
19194546467164366116508332910572`436.05278652260984*I, P5 -> 0, 
  P6 -> 0.4897452284277034653519019563206643960830509267707471269204000355769\
10319060924420961483040133252443210671315980746341317051389473572442440268059\
70425859997901099221014877692041882511996217925532451920599064655220638585981\
65844778851038634977250717733033893519727926052841833716915540534563425756362\
54573166118035028217835124120361112433295320708674426011514635651355970851357\
11285207762470509092979680442537827216158487928347740982093840998647476163514\
2313246032`435.26385226175125 - 5.5465520533335719856205591353948620798104838\
06085066280891644180779558991353491875378861673396116474768498996670196511185\
29275087009717932304978704683497871526840560750534822650522654934884977337255\
96083168145433989011958614826123848262131946139733196593422863331748487966913\
38771251855758603066675696538019957249803078766827944450448552399471262450712\
01207159792119873497235206131953768937680954749188760307056788546815997112523\
4281398542836266960617388076112692`436.05278652260984*I, 
  P7 -> -0.343392832087497786034960378017300243940491619488353351827356235204\
96129783259462250785717764119019493361373923086662648502686043670159444744468\
76736425036635707901445168645320020699744532525963361236518514523585481797278\
63679427660373415957170187922848157327821183165694730111960122707623820845223\
77099531280642139881365024080001926170810724865510500017158999673609546644697\
20725969093851295234614919449773785154731667918296129285753777537319619914517\
32616331254`434.84577178278386 + 10.86209978244171509985311594432971398570268\
38236959595416261190085811320168048334717852491089095006212068553310509673792\
56427704092098072120803691049637895799057573248399752639923878311600973778637\
91690080594355398527586198131401955738630377658921050371050310256968872278276\
85049694583982060476697111325696673279867185992282834544880462099708265875529\
75844140715152238070018855617499056707580695375706251111920999944713556403782\
474574955691994475927698820016754463`436.05278652260984*I, 
  P8 -> -7.957732272855257592204808917257808215109381541589669760414590474655\
28526299679859153024880601604460626302986465251130048312954650785572835626902\
62938852594500072353775301206707958476659378287463643620582340279625347246633\
26658204561485967761636853410161449156928731161597166226933926995714276162756\
15747496579157350352978654727073297932267059021858354719686039200887129144827\
63661624648358929342143304893543331273305822345824850220840411144216745705144\
1478559035`435.7646676846875 + 2.88291718520801651291922231200687020978295812\
43603603122334546549935720038294644881690421986609606161379052178052560628237\
93852202785487709899696457657190076004973604483774472152540673781115674973393\
13937747691803774478593546014086651173946682547961077721269095385501428582022\
25549605055200209040238860484581154332216764751794778286647213754136455947249\
69145782112286101654130999604387274365863465670702509435772570763946006007328\
829575469974790541035458123205023`435.28726238729257*I, 
  P9 -> -1.304403799437700442183103092994387550913436132779059573961148135285\
44771496358285544262360169225058518146500986394353311680686278529267962092287\
13192891031954850289080663078904040576359118892347315041778629312584297752473\
68900369525557197410382171656818873979304370489417423890504504370978378319297\
42108193128148967655469645946270099378721170453226613302806449904217827098788\
46719388864553786617927718622194733226418605590699792653164172321393190494657\
45516670357`436.0503464503476 + 1.0844397565582583998733359187105964202210723\
57165064510016447714833754447893485519871835321593408347008712497518591287176\
54589252708277545485680212635963655155495188899449188092113769768786625987631\
38120522610650636798084795154886967989560230247580154332037518906290252100999\
47179358835041250663366826926461508615384070596832792866622345086116702119296\
11079089089414240314117528967829708427734612983067689105976254266355009915040\
4721252701389853215306631281629769`436.05278652260984*I, 
  P10 -> 2.452672440877442181488729166378472498328298744419397171081384290108\
18573989889159489783099607737400039332886716638041866808775891360301196640255\
03032572993185770638551781716964982884353169705921854209120822738077871898734\
63199234845811155308583031080550724744182317033021062466213819295307476339893\
34236586524445183799799518830658804600182483708932063861451752023275898565860\
64203123747051717782947773981719660463033590094951065777412111379059171735481\
60640785309`434.3296943607243 + 4.2225924834693039909206998207499514230834148\
20311894151752399808631896083672711131991598162269340902298929556707582710678\
80770299772335514876923738366622069610255345960447655178879501781156413300558\
68754833804740526950225754907562592317752515312511878979043491911669169457563\
93462531476817612717694729388465801196132442785555552869569074599367205196930\
72047499077066102656811885171109205678986242195226947916175274820882446062263\
1783818673706525689958990638078248`434.72100306893645*I, 
  P11 -> -3.55659125368184349080172235141297179597464441525142519528989028750\
28159979771465731711604284339018584407575094667218999715414490806030608878009\
51108835646037918233012007354151035224347325088664653603512415769455033001896\
14232530511766633885592800865101727363272679147573003801647067617201087022849\
41294145022891556144592153860290764890166627474562462185958958277120669521366\
46059399974348737033490585361576645538708652953829011852599646093321207259100\
17997495132`434.0971802411182 - 12.919025416980337951727515844821456164323989\
66741658918912904192840730437047677562083107736013848948672359278763246972733\
92303110761751509186607709374372436571675492642035208878582907659749314503997\
26566966698299383340556054956107458709242682350818721451353280550175306064931\
64500641980972206476855848956788118208049581778268512770414911625376215216606\
87258384179513090384319161763190062422886227544128352918215243185173961372863\
13946100734430421945816391110690016`434.65913800386323*I, 
  P12 -> -4.97597063098263783411106544436988804125658088378073368822042191760\
90943529288523595811765040712099165456847681647418783153020332014216849017061\
35026694971585703450984792350073018344087788634855594265437053635377036684692\
68359654530795536845803369108898507763136841264141573600347374957873004950062\
14230239236250667238110003142160227288978829108493023803775599596807325810772\
0385390310245549979170573920811206763676786352679433038720610618631342`434.02\
742335279623 + 16.12610410056373924701684239008130570272086625800361701386396\
67347628220858361979228152082203975249982387379798622200150059956705064660281\
01193434646164810569629764366708053235481038592111948052379926394044953790114\
08908427280481738415008410293806154110758840015969596270191505616865592370549\
40871393045977208983353611313485258144854680176316993671482870406572744643156\
151784229738717485696325955265180871178578411818100914025786680068650560133`4\
34.53675986706367*I, P13 -> -9.3291371189051776976343306316534740515283197814\
27793950665401560143979187851359528688748021892020034609309976826103493772780\
04572435426112290526857722540553111923220919059299807885103960206912577603645\
69691167962250459559167009675025284389533315199227094070399975394597336725405\
15352989733258080100018896601595774352721207539318350659429235538321772553724\
96328052543494096275899562313030351439976610456586654410801588893316633389936\
5926061046`434.1912158403824 - 21.4677354787276612596491902576176405019126072\
91197798173827461808376610061470066467319359066279745820860267814632963099341\
76710879853725416456517899667965879801559016183324484071472441767405318177352\
46010232528935810057754910056171233611476003501968407128330999922310291636028\
23927549050637214006118410815295779936216343250558797624242064106299979366725\
20995415065943315937772862802989136145604719905686217355759823070105258507942\
368989292128244`434.55674344327576*I, 
  P14 -> 3.294128790004483218191714736131187265203063289882286374848422214369\
23228054013456845829263353468991156814907706503019219963104033958012235062576\
46315008839698763170929223806072974626441813614184173712777436485104359057121\
34553774595561380764673280379462447112943100697496359286936856674052561702492\
72014667187882126040804243027779146545854138560392502723336060053583081378300\
85425040633069052313984919551702365421940963956993984092189567180944171548068\
42997877473`434.4092694614236 + 2.0448039404762708078783380728576062981526875\
40109938528557705533393646651516343294254163689972582993686622611899954075794\
84874134803621459373708824467610407850420837902369200677968539901364172123089\
22810382143829217297662970423025969598615314737886752326345928895421993547970\
71350632126792056552155517992845959910306468707888003557096105907657087357993\
53699567244571290575787219219364144666178389960690184793206877310310468376131\
8858066416810813326157049648480165`434.1890637167025*I, 
  P15 -> 4.565257616878020603546937413859597147799591865667399976307966596667\
85976496896747218384698262530599369322746904628467882951701086675458462909122\
68900846005695728840370570570600225408812684126365301169358468960360894809580\
11940093671491707342074616409190885904079308414240572029739605196417130287668\
51573734406569549940444613443792030167121881043009844497456821522934970266832\
70507249114340831179527326452449566641762226671254843359045283019907055459345\
25069578514`434.51416072268586 - 1.413970650156970684652803069364962810236399\
71068585830259523475851405865363842068288704018532499555940654320464970193126\
71681619236394505481482697322450268781368226541327234431819433395379017363209\
52559891869944198323621017459052888039149272757523792174036288947648828309925\
52685498002921895811411814268344697676036695133601515392780041300064512712082\
83494555759087412630100891136502217309437394782696112733431943269992950132895\
54443813630553310708092825236815659`433.98982248195443*I, 
  P16 -> 3.475853790724169115546622219559712428724632404705289211243288282923\
49812501002029722774289336647732862403170963015426876255356440244414858572900\
16588433565367127977255962647569081208131686303788387881840095524029923540175\
45752047131070651007536782170666130245591117091519211322189877282086621262028\
78750277807762789523107553271627148564119652206224411049662659312708801789631\
69923895604013046114825043133079997008250518759812030618452317400542919515374\
07159180564`434.5782641327599 - 3.3469266152561513644994110271355394114092058\
50272447913904141743256034473458335193424433680742386770659389035478858884709\
62301779726505393138403423302275764000013695502872821113518610562386072779154\
99091809109078445332744293070889635766888471803166297863668912626223742403743\
09157435518756371137205140220493912016537753636125808802371171300782792259663\
60834424674690477665618685491996629236437162451095446080951716582770549580100\
1240012323589400510341682459333853`434.5604807142006*I, 
  P17 -> -0.35032553484716859671843835753340790708476864838289963224139870512\
31438517562808940235784135268954549301451477319100234075285811906066992593264\
50912279344733335078473573871414485888009848037151983077182626718675216355741\
56255834123447850944861943004449020842209094062887186211702693721663345167400\
39849722478598890105227482320261455801603181261483859624218698053942572738300\
49548192605544667845781360484899517862896009391702555010689914045692265763783\
408865276031`433.43752469353456 + 6.00167187391709623990114020874108359802384\
25585324116652850420596562690150864712322487421731021462249312948327975998667\
24991274244880254231638657156613869088487784470928130526939771224509990816971\
43453329546255946708866518367984539640756230179666439777371987543397596980912\
04859994925491665494584229835906003009980410854977025468661832731862900173590\
61773459747272734830414396470196397856229230583677155653873917566498702643953\
967439641659072016797354714211116904`434.67471099827264*I, 
  P18 -> -0.64625697799677432152446987628366123958958070954143498467741956767\
88152896889467425577758390764703933966401391436467041295275376975401214573579\
28133731566320102904620013626530678548367232577549985246777701153194395223312\
46866914835326290975774323615128348440772204969933911785491950354149453426928\
95775940414459932137509935137980924027049011354253824114460608588016247024966\
46289246655881597342526569809002448383620344061081879712891877115458431386920\
463252995571`433.89828985565345 + 3.02581022402726426124805468361945559846910\
33007635149965318376817040981136909034492130231382864281152516565135716801203\
63228928472989552477482909182809000325934591701596918124162208980587455092301\
46964227834375184675631455817020126626504541655787926867081415821021819849542\
69788207853342323356633322021494515926499823929740506393654089851858330178143\
39134442297532673607176487277252748681941912625406393088236922834312118575846\
579469645545034737690603481652863149`434.5687288335964*I, 
  P19 -> 2.919103039200497684051460501323121942026030941483949234391794061113\
24456308844236260971757665298694358554090729734501672217397594314591554465546\
84168940240098138333314719881911258095933811045507228529350271369043659515168\
22298874410910834781134353862866978394267573736892507025850600571823504346449\
28869067134070032416894240048334188000250659573772799537443661466362185712387\
70306410440318486931438642216909924502934883791062437638041979858889129859966\
21763275953`434.30565004622963 + 6.737771641349293925948207360990517567630133\
00435187039140240006886689112627130565165795110271157350052552957221295403893\
16108793614517772255582951769113186800731131857421386903062116787539615240703\
17568518691709937329081358128448388882223601087248958779784172871240983389566\
92737659080642541869495091834520725738879220650447478249935690478186112946474\
80803434163083619536565494336994342413653886214356002483601736809194129932377\
2326502207868566054071759041765105`434.67097668911015*I}, 
 {P0 -> -2.822181599689174594178640926511920929463405186419306698076321660701\
19157511420260041961092765625633113729246804464308170488715834344517551984134\
62766722154302149520729154196934472447255109397523937353497819705457630254591\
20911190215810133889492166227131854090393647754438664202049579570813716914694\
29929959839021620910221858075814245507385316370285026626944271814382111183977\
28443050395585639073689570446893744947253701060423428918347461379569503080773\
59466028604`435.7094311809944 - 8.2049176869677456661679197186058943782613734\
80822611274243753982076341522262265126179689640013385135770300148038426923153\
91325250816790062413290646397221400997147224262718175677623400946190191119075\
74406216706745503435312035976808863105094482277536496863293627308128153210833\
97226935572501401568155170746660352390025152393983248850851476457540284035323\
70332784506262597902454407641655221727146125129021186938630661236239595821839\
157910664359795176340690467093614`435.9483726791135*I, 
  P1 -> -1.287327956722067904056309069788607621370303114986999783001216132904\
33751532984047421614406280520203149822745093237649043116153416993625340791102\
98121502080654510447286953408986497713056847124325618601704245612221501957807\
93011968681348727057222279085765289173223308156434371842968770357640782539879\
55617288667289661880983553339443559438522090677707225227874342772002408009161\
34941142687924955681490962762710583568981669090682203434622691503193544403417\
15867116607`435.679326828456 + 3.25948750453985521812143500647964363131118520\
12392498393775669383219767922291659943211786336288700202075792446138062683533\
09375835111762649482530076647075248204077311318926382165322850637987356733262\
03596777423812491386645354944707454715366274572966686674326614898469761036473\
85592939276386176527736496826654660935283672048377230177855851345469485031788\
54743115530649532944219633205609036694406109151150219961651255588067111208263\
437883169008041747970445260383535`435.9483726791135*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.044040566500996483813579114249263617642\
28642875641388755262876687984997989925045456982079453124541806227100483180142\
67602367305960762764173061942082613889918522147690435330790475923518438228962\
21708513294148189236084236113861631983031031159809749294422448806350884037910\
59077481558465008939282811341873622534718852533076421778548707172804239259151\
89376534130515840712279112856316164956122201313318263610817862726045503445138\
91382418845935016362174333138473284145`435.7723824808171 + 
    0.10641690337599291369667596002307215285154458809411611949420609977422342\
90520179729114961444492606723652672261341655137952436059625948255433713542601\
86525831086177693824247196814666422314433203701209519662587288352376598517909\
11860693596973961842342285094874898422806249563414810879646923426529046890503\
17371628243639719926045452614612108913366724899077003591892176796086835156452\
40101293477543181068611269255255079910236056004824523545319487680985318372948\
434982`435.9483726791135*I, 
  P4 -> -3.345201209876974381232582177377894379702101287942627717337886854604\
92230456523230482652053729862340229145565859669350705968273785689954405142733\
38236989573423074173803836508460885799506987307513362319359544729128469988559\
65650857656068496611437873967533629520899393754097772009234250321968161959532\
84019171209502614832977432005259037890496709044453633522688924019400488659326\
20663168367394441160513014853884277406828207938517801446238364659389056705811\
01050360756`435.6917394831028 - 10.231551432736396416071999656212707023791292\
35981056891954918665772388518329948640777591163187884067672528391921175721938\
26695273612380893382991904686026640947699540913899475986705097227585353038826\
14486660640174293839179841852601300253619509313378819174535770866771824519011\
42929094871785485895578206152198073818493851359326760996807428891048771204919\
21341215570895496678170911647541342349656634669184039963120663971097254794933\
90346663811657038338797925175162986`435.9483726791135*I, P5 -> 0, 
  P6 -> -0.074685117303688092459410413222566944347845723790199496114146903391\
65042627939042732355437765074581924702306088078379138658104793896101031491320\
39248335557609466400234875176778987179949748326083051081632515822358254070118\
25528696470749363522526856565574895646680574078948006973490724784939573477231\
08242824865778234036236895975035258572111441054685527447738831863281859733008\
59356117066964810459110738366445305129115567351810402295309360595822666178104\
76113138528`435.9128261474696 + 0.0679778199972357546493629256891332952095757\
25841993329762780004109836213559009955834279047797204858527729655607000876701\
15573948275796188466888143742537290278368535709922923151439849516535805580717\
18854252123338259044501039322923375494875891774784723269682816256000833093872\
25526664250931258448127773118316889740598951093892960473644166785338373151396\
63493864045422191463561296845925944736792858947868549896267428705682769586053\
8646075758600394852864663007963793`435.9483726791135*I, 
  P7 -> 6.6818650955575380836003848353225944723599063596997631380528191762505\
06619705909296601899659926210128657888687628096672203343876460147285780912444\
11677194329188792204449938076214144238710515254976799911258796265368752640282\
06352264796853972016200036163147710275057715181395312640392747954331182334377\
55774606938828680522997050513299368414892265400872073207575887773788102059672\
87383798214249014590986586457484424595450943613678196246132509925071429268469\
7624929351`435.69135840700386 + 20.459220162486851311324925524221662489286968\
02179935736044937272645424460827608266720647716786385538986888528929494870433\
45254210894062703610927793050016505306874796391860887970041211504881696033254\
53668654301051874263770666415542331214985548450251471048658284251452395696707\
11807906667016080841535189875745559887733304302542784231228491232324300165882\
48701968475881859651695883732658213639392375167029928637949704379217595422349\
44199324275328390749429391144185546`435.9483726791135*I, 
  P8 -> 15.835253811103661635933679952652813594734692968561470364641574104236\
25416483846659642793069236610192795624701014591161203952613388751389501728545\
84603574160743322868860938021666437183588369248277575110607613229740604762787\
00316705057399163472435901631082721163005457762308906029498859316769361623509\
09825454773592261278679475135684280152342920155177625515653165258999803333811\
05285681060393681614004061147768590831935153271564858824841415183297605300762\
56728776881`435.49023436148457 + 50.85792451177352512537578670115036045474350\
06838041675903798964885882306950137216844627570713304806462004213312292402385\
95613549579375566883512930279908836774864083255988356869368209288059646420539\
04428976052790285212882743863407566160175457883457422708758143378161290809353\
58775125083955152220117873150762734177965638424286966357391709266968632480473\
17982354727116936187441348862818586187934058197335904724273346385192691467695\
013378582847365121932635763791146623`435.9141547946646*I, 
  P9 -> -0.298506421556501469701309248498773844716208612749995125273484073503\
53607189111674103800146893802977729543990706882090776357359787667773365521296\
18881676089914319589952070383015781173752174324982269701455484971876091870017\
17860993924202473572919753647647978997335246613736944767616021652978914588866\
45976929882422877973414489044476722548848258295848091406057647496159026851807\
41232927454318552240836242418693834695762502121641797937225145349632070323592\
95918259942`435.91291449624987 + 0.271559942685951399371372296348384937051012\
98122924914813296970063369558951062027764455180795288876854496916960800694402\
22640467210694982431515852761014730631357673622876466903480081626429619954969\
69061118543575350527995768123639901279322991997408834576868539489646376873088\
64916337265594304532042841256523763781580943688537604988671928432655144820216\
66318388380394433694290893952802790077058100805667597221437009507333284048271\
00887484470442057757575605928441406`435.9483726791135*I, 
  P10 -> 8.025579254883061722817457935670908377885617873461270279777501522464\
34606133413645994460358848089301956522300120343123497426142716266227339274006\
86208086220766074154602434152697742926104752366006705215352435753160692539849\
47438934752923113023223921864611239544896152000730952183300544252204600063276\
54215296560327388854940498481674359638842331102082216563045503710857047056393\
17258819811152588274490417285898773174485508782343258598024666627538292559559\
44639976417`435.41398508522815 + 1.256628460313685819433240217589634004273564\
59544884204879805208090422103532505805552925293304319257819555007118405489006\
42277584586544871396076076087700034345241678606238598162250901453024451865304\
97256293491445662748799344279125699246843154531893568187039325144013995468238\
09582308200909450820993738923305016355540194910432184069001281972506665162411\
14518405162277909647064976596354925157891090980731833277186541564933797987370\
99423155879646608431834227806817761`434.5924440241869*I, 
  P11 -> -1.15244799207874663927727849891150204953064344421326952340288303263\
35639793246493023388229569894321637722414026959583898802383123571241349237295\
93164927027793071077943241671783633922750521575997992636777921892618581358254\
52384002851873352233017709866411725774051124214905666785800328634492162233129\
86603213112773814271528330228274292449016437532871852796318929068432211218193\
80632632151633208203270669011034340689319665912006453694002657401231741284646\
570432296585`434.4952950878237 + 4.491834708331044873812909722080212313615469\
21320559146024478175805243907203080743999553398413955902499430334836913291172\
99244342048372227640621216574494909446781777984350324986565418310876540151058\
01002852414644698267016586087508684942231695529723709188896433688907412260655\
07410700008547325969984041486832597493396829155500257114511533154432032874872\
07554104534680411344601627900332711513339785954611003780592670512179110906044\
19617704589859150115800357252193626`435.06520946319796*I, 
  P12 -> 0.436710952566005281352773472390319091305660968524014344504880481843\
36326125253508832435514768762827735927259063014249599998899342689484124637944\
01112923954000637030692408878377499806628045458731205699008306604121447489762\
79319141866974912543979103434455243212708485822925942813208411654695707315295\
87076523169905601480551514266777004348970125776954126173026926925753250977183\
40328681256761549563978049357954430472140167618493808512268755566634167733681\
85659754599`434.26976035103553 - 1.819159523606622818651319712831307349077179\
70475615954087954771428364271995922385529205141967752875223594598373502956522\
23357785973391586682097769372538434052274829783896404301025571171343636206574\
11220012428259573667873641446473084165164646043479627321820879094835003842585\
95412265830139614887083573708926753772478778075199149829950906227984025567635\
85216260159646317246135815306854548608674322901559985597252233637201000801647\
56781439476374172158722755363498697`434.86755857587565*I, 
  P13 -> 0.075283620864312611583731867613770025103359478347795958002205069609\
97620958967831041054588511957792508773859133189733371065670571390452305928943\
56688377073562612014967208526168561382748117365068924850069548872107850888453\
61295728313987221164747315066979055292508251771105276182045957642783951428372\
68602860485475638296482921741597972398900384682091947692292756752151932864662\
756852194502168487695027475402382309588267559824517230458005323733337`431.959\
45327902535 + 0.1324531088243077289951862126038064312820184559435498264276584\
62226620560375896540564325275198103902306259015586216907270099437298206499682\
75210184446520426417346383380377424574869275256033926841860639502765032723212\
69967617261901437785215203291944785749358314269865767403609527499464208092924\
56038017836042546518835363792730372829428883722310081243843692773931208258363\
71298150890752916553368423281777577801878155005842526479830873839326517335`43\
2.2597536760269*I, P14 -> -7.334737759982295459881062786354929171745464354240\
94351431134769278840556263914577170686865684806764328362281578990449200228717\
49131772128843177171086786814740360546249031404353820200570064529394328439353\
43525509071438607221796388390761054712546027149003189639770854032884635330004\
68867500225901850077614421375067501114934570627159505693575414399200888988211\
91534331424452194592098329570298327718170234169498746440178163878315063476248\
94542590566878196046920742298`434.88006794604763 - 
    6.08271206124436773552539626646352123586301673723150004964932483058614149\
43836423903073608765666145192121267637326355800347179959247081238893797387399\
82840422388314159028179118713544862712341424265928744992379124734860761000165\
72600896371259565560649210361180862113517848252128147123525662850932348818180\
30750643666856089618506016216750564392046259276537100079611414291464203027623\
91858248966416669732015010958190605112914574237130231764804688856413198916045\
729726`434.7893063459093*I, P15 -> 8.7413808364456320880100195873960532257401\
12834497102685461526777907083689828091064874579689325490601745492318235350235\
88333612001599344969388817521033709451128949844116515636124510325057352177470\
10733269204147854197681557173237477734390918707854858334878682207936448128832\
10197078687767190481056516113802156905729924880535471988370482927440478885502\
40523064017561824781367766374548002706764785546012329788015862350973094719265\
0499327402116309804353466746627868907`434.61751944389755 + 
    11.2534591271892543575025202736965064847736090979291321709064839452489087\
91311350480921088483580718844973215967656562574224408049103585998187680545763\
53156175773629207216825045607460643605849754310779780563393407508608435977908\
42879778347405229211824351238376115287900893409610437097618548875382320935681\
71080624389767688754448743927763132212907509285076591933863315308585829363441\
26657102734400161503170433463811950036069210361014389059564446849701429896774\
9049087`434.7714515922858*I, 
  P16 -> -0.04722012903917579861248329818107181455641398226464338976071063165\
98930539139254625826515963525735138995104229103408628296771164149667120154525\
57955023301574856552065461604368139519006883046343565323431427263184774509210\
64651443144563597927894783904516105566707311526324095904319574984247366532782\
09357102096087595482183477479266635727331239593346428249502749220706792324424\
81252858196265515522294342959837901525071523360893218842395194892400688291005\
898680959385`434.39512514433244 + 0.21046114387634094797331886559362895646273\
39376346465501809348495575262770443733871767928564352795931191306958992051399\
61377795361973610148396592765894103574006015810487697300912266729139742658628\
61394371037537588326258958787541447584319273704761513595958973882221301884763\
52435623434412503104242843771090676053058480875145445013976793697122301219432\
77158520482236777750347009466597150345592666201367131785591678183389317211250\
725485707426539673769500008601166802`435.0377393451125*I, 
  P17 -> 3.864816183256052645714102045414771143654870130509095962544810727150\
24925734543047262292629954797610539105933257955435659988570236362760720402456\
31453668370535277163715286778102465321046166109473344573853991867494128708628\
18306449846932953325792712040097938151971578041080353700651173536961165503911\
60171510663318650214826448346098748279820563405884548231503915827643456764040\
54019498523102556161117427178655101480352086639165439958831332231015392582075\
75600987476`434.97416163764547 - 1.262026390578864978633872408619843114409947\
23497172927950207916829038713195578816433093764189992656705983146765934233085\
24618346550789823072206757773553763648731633639563423174975635612742610370657\
04848535477643273350705039886209153261815541171316592607560243088951865719009\
25413677324397093059352530288356418663076656128566205878571373428163080742581\
18885937929741697911947092880749047245823572367426869250971575002019974217732\
30040562239639807677645245261026605`434.5180912976547*I, 
  P18 -> -1.30192252942487523011061835559165154069652274476228194043554038880\
70431137847102713951362665656533259405621837144794320514053884546020179553104\
07691188907531340723097024947504753572980123384452909504334735554888716845427\
92008586832665630471123403638776056200330571046914859302259215800544798712112\
25605771273264129864459214172666011229391504451730569924507773429709397507717\
58083036059272777576114367605839386306263823733241433204491659689371878239235\
898810218944`433.9044872891642 + 21.34249912537800392894011573381992303143426\
84065927059368462585444784944549788992873706648817836835438876419014868266617\
67651430136506369746386164029554698721180042243144998159220649690922249216230\
40982912121833707602898319190038058649641511591228594511369028516965445569090\
08248312229472087312793139035421673857854434987975269098421056906182689864865\
00115811190019560831524127165190244157360523231594821271959902232225581729535\
716787968239977636048870359645903736`435.121311649097*I, 
  P19 -> -0.00170027140172611340438548815636858774417847391857738723174613087\
12675783957769665468302026103061936581067305196242642228971777646258800417938\
70963928399652541332041948650140594197915715669852013168703825553205924502273\
32510212126661885627955186284664110900717939521957980502367771930117568490156\
15416853043063159754521810686134061147880959479879287412789933344954668064025\
88924519683464536389732393150401032774638593035937572017934469399644051659330\
248893510204`433.1611230360152 - 0.114485699278147996388039414800123650570269\
63427418037994683962483383666534061599054481072025607462446070957567719578826\
86167553236268590655279015257764096778222198767208338532000777345795745110972\
57931762368066489813115780882621730766839094858993118937615426543804058392082\
29140635406684132607610460277401256609263656023983120219463173361696171717016\
30387039648604732562687779297593070306473610537461479610333719694225976651164\
27556791072336870295790379939398483`435.0107889089624*I}, 
 {P0 -> 6.2304208312420195991203621388825673874765468163274493424527072789375\
57644689009799226312343195190657598736552499177690579718847847016064459287466\
22530763458901459266198234444478502342478893749763129657216106289359090599081\
97569236003186729350894285412956644618392968649629732324920389577350020732112\
30924321289451291959507900102613566366486323302379077606306458210631354115605\
85251873948951382492249371292842483836448027435279117602796465484586287122751\
2647900813`436.44392194595105 - 0.1182367033906131294768163120105028098315236\
69602338890170776506657754519559919645444976552521653842834542104759284781567\
44422322880906430428178867732530326606507955466234946854441801246470043625554\
51787526549348995075226998706369898364076680098010080817824243049306642188549\
55108795152151135588123943698654880891526165479056353520239313514596782372247\
09714325722307438145248648273133946555146638539194171786323882524079097341868\
7741236209444931644159743757984168`436.1430483284047*I, 
  P1 -> -3.661890399013588634112336564168765175447605212608969151804245712464\
51400147064787801275364834582688701850516204616375331970478079375943720917532\
90845992534198359799780433528699720876765989118840895085316110905159517828313\
16106355246404632412131333377267392987521342667298444048063315029936798204644\
59235506461993128265370836206359277514075281172827642671565209691428854764109\
17383255902257943145863861470154337521836106008693814898268629450564598460935\
64958780531`436.44392194595105 - 3.637072113325194467872705901965420150531214\
95981142260216681863230923286789300358540981227311241995462367764451173792506\
22931479474259000479034628585373495906941128308277506071653971237675885679372\
02818076036820109405722951654691208423295522447072202937364811722620384933076\
70896934457190602262519007524591832371697292481739717549686019552357972730774\
08260010358200607376491882712347231815047606553081246084793452849266024345322\
19073345233541924106678716377925899`436.42825508377604*I, 
  P2 -> 1.`496.4378237663101, P3 -> 1.015422129096312806576651346148879184356\
49102109205777604761914741936445372334848563533700375213655154078719395555422\
09819509481037960061589897086997592948064744584924180849852329224910329873723\
05718436395577076771013486293089518935314184498302687556624519937666055585093\
40706177482522019073326008141278403323158132512130527835865732304584118231799\
13217289613208796517100008857132544216413376922165660898316197212877715208411\
65057860034077146368742844159564490339`436.44169151095207 - 
    0.17645627634972149187441737549552934847228969368742496260549044923180889\
27525815103101373436948107538098612084237180566254673296181539031145980882791\
85170734175258054505141130112064918824609076989236344721702418924721741265785\
46327716090154816219126516498423001457001682047093438566159428432794538534080\
40861910755080480973410484051390046278642120370818202251867243219403602937945\
61202271282532533288465947560996405433243092090607365575005349160926280788364\
220976`436.44392194595105*I, 
  P4 -> -2.831476003450194937538271844824365720209729761543607024022396837374\
15298343396756760384579659385811331775376186101584264510831108087904108136588\
17849282650019127611947984378942224751541244929308316057257652214661217072879\
16599094108620960112399719978263299385056069014589392411492929771032955137382\
94923376819905261574419479122170365155904680048488693803878132221587595950439\
27913981132739093853845214699148919321213298423479904223701813628996067733355\
25696688003`436.44392194595105 - 0.493892519281030366364362659293570974353182\
25932111939755225352563472299948763950404288909537832680974285106695106274016\
48152073353513745391132129397698285381076537265492219271713998716834180828531\
57259926679205124281755442404724895070901862149778708541179038805056346497475\
93022548322455589916885832496159953348591836676152267937725005998643753383894\
68577466824089537530741868165673097179191109930519639420616286967535526994394\
43333887534213610227442132586774691`436.35901738900327*I, P5 -> 0, 
  P6 -> 2.5456281077250559548108996448925053269946349274020885012338360130077\
46277835674183171160334751823220727855533681981488944260018635991968953896947\
72203166076841065774997340487659645233983208081424437118023008371810756888742\
55508509498879145680919899720340846442515609704071366017778528148179658121070\
94066897578625723077372080992616527218604647051261057456457723276056622658686\
42782192480589904823411825900323772146226020575075823537289084434827693699976\
9803524888`436.44392194595093 + 1.3020499547591487705595445430748783932511898\
40066111987710342175138031742659277033835261369953588303237250032815367027888\
76686987548345247976465010564718511031218014806646907438315230793406501697059\
86040419860395073302180321695283940770178492514018161624597237794032519250400\
28362360045383130157023560839828416758599131251417060340988577725703659834306\
60903952457681366614974176303425387300528573739322434679696524819437781690671\
3558847465726472730442952339172785`436.41344965784606*I, 
  P7 -> 4.8530815170771060193655220407074583131831171805675685621208226674194\
31161865219577513754275989534846816690875093246208081920754399403007681384233\
73248762899962412873301761839167467899535074137500342386476141532655551006002\
39651491787259294140007658668965931824273769922071945551195222848403070615885\
23274592723153154023431548946071704990869768747350396397939582850236385601163\
66053229887150389573047686082004013878357267277375266271577215535860271534042\
878480129`436.44392194595105 + 0.98197251763483265893986087370176641248103726\
25014748928682885253608230519638724047885763963963216615192964761205435309654\
28135970892065162436513645170413828137343881238157393261016971718036779456227\
43856358286715966499151406485001629177841532851432717945287538495163501614744\
92305363723460782903421245664078894509245435521431466515357338635963511495963\
25274158029906151623988331168748814500113284979608604075659312131557765483297\
264884834563223670677951438118328`436.3698605129234*I, 
  P8 -> 3.0939118966064953544680202969847526760290008585948403037913118838461\
12285986365523719886241183054922643854756401156628716953650975674541531760002\
61838478794571578073732367690299978172124804056570488980600692148418936836615\
19984606850674329563591513078445493308896587515088466715983180956275968182852\
64175739070069093792512727572185773736961318053498935694842358245374083969038\
75683919351583437992382570548765237587110101154556319086585927289593594787719\
2257450466`435.79178572252073 + 2.8680581267497692541742781569429924907785017\
98044933467726627408911666447758883299312327830322582138480562886421565644585\
88898594626353279606820793716243811524597923290581676426753593850037692787339\
74053657547654858026697338996364291215137250639515446480522437227041810730422\
12890933160292213635197411762737559183741118350713771422544652292453538556238\
20126656107317092687250416088155957797826084308798763262117275678431199200505\
6464844394567799699359597701239958`435.88373969004573*I, 
  P9 -> -1.731804329958154174392216374048892130192925242735788402628070106296\
47648674385908109099002051779112226829186972039784722413398558251708742585098\
37216571630835395224112251438464857880257595806904757890846032993257829814606\
60029660968574650501269845249648193334500556799929759474643243179260434784428\
84552265423005684851167520847945168084593300075568304462780873631697334128032\
05069729624197397920508885314105349539662974756357174564055536761675685112821\
48495111821`436.44392194595105 - 0.224342141499461090099885139515486771296039\
17887683753620600617661792305549278000213606011808580736609539623620160048736\
98092826669443818138662500109935485500948368083395851101691908661810083263534\
34632116864137605843138538815831417659242864671178733863322395565701962170119\
36947851066735174334404402718669196527550453347546561290733993844536860401501\
24367175772917072019678726037659423085442471020806438613401307431451736261908\
27199042502437412543272311382952686`436.3329169321809*I, 
  P10 -> 2.834966075934703455980198797487123455939932374121079025577155758898\
04904345976905118616745029918680043983770924404948361521414336651996828872821\
54382521218719612458438012529733792743700240348149652781781308842690742410608\
90755830455425852246162106658877671852459027512073971200131758011628382577083\
66763660616648552002925232719609272834726261306236563241150000628493374406783\
69351512326530215639878760842927653998301399040795630204432723992136729328263\
57876197636`435.497546091287 + 0.92612185852988754073376943073101249010872343\
04291125971595851569182990096134757825033095590603551506956710220574122487939\
14072024097778604981994681464906745541861426231367500539379197284392499894085\
39643158499972995713414807539302999819955128126986311379679832868728755391600\
31347879779992181535107203814556461527223443150962670600611952972305423370942\
89319153745442452662127551394905402148713244791765391186955304944805306425540\
709377012445338981697570339744909`434.94628310819354*I, 
  P11 -> 2.351890996877744416437736845092915885511792460418533787133486099903\
42708990451630395365625061730999499005564128316429720736878917292813236580566\
81623583809187287127025845960723600119339504577057123788152769788640038143868\
76888653017710604642921814329462498782316758473976072713440145670049559040814\
03684611483962007985163147776073872736582671479034406467320076404330298986762\
76511157732986853831523012714475515885799942969942101048509158542511824448457\
39958751249`434.87763393735946 - 5.748490110792288401182776671774266682472504\
79078032806783851989996138066932497741476680411352622584155541385601911675422\
92012911018375066195191813595882443616560073331640658891825991953238040991280\
47646885513269735005356775391241186761938829543271045889518171119819430200514\
09689162691528793641997043579115372560035461897812987467781586371507734170431\
06108608630245913335009937082868399211425382928702435855899363631296242389454\
21958679554274452599864507944269415`435.275558752925*I, 
  P12 -> -8.48614952759701965429503335866444667723820584724894199534883088429\
71507805741082106996958912908540755230012972728314115546844911813451153187533\
71075424386711428968691280067510614522817736185740845715307392315399947261868\
66849777215133150279554596882583560247241540760043319484032122688316170655356\
86725615819837432957691110790676903190179332541723183325396344641147815946383\
39485125973079765643715884756988518956726379020670511460623495226874296185905\
321899544392`435.1564844849736 - 0.456776535313465317204792958410660591087283\
80106072879772091724075878416187240888893896998835468930199739225599828695514\
27979990237259100991663633698354950504447315444185692834416886404909174898644\
85061036412926378645564222078839290699377193112310266838000349371752926217321\
27334597664277047791994167368822842962283569473970380964205791124481950702424\
85125476356455750391320210182124989603234242408179379117512341753047623190755\
98441830895663915501868552240781133`433.90338547528063*I, 
  P13 -> 5.800083950029664310758031398280984862892572806357598574371646018498\
34272103601786053271627950113582083551969634712035607498817238809481974179741\
26924763463472237377201671387002259131221238547252516890995821506561804497502\
86587918706368125809981972320553291650631822149439878839580998055748413528906\
51473922256109284128240188365306505731217729798466046969438895672526562413961\
31401996941993138659536450775017970506432791386278789391920939433735351526991\
16705062267`434.8925465602117 + 10.304591406624080323109756052159639158522146\
63848100645371882633430150250798810583422074526926208373891352272638841967107\
71239030316135652733917184844925438455381775956925657738616540292265545047829\
00343867499131453748185073415518024583017053041240030143519406420718414115653\
01046425840249654773535449735762661844753445142367940715244720801064948125493\
94492201518467318897265577554337382251338131731973144276814611318862496391571\
48210028605646944233900970741895628`435.15444330154895*I, 
  P14 -> 1.464592666556309181852778921971896983223443154193095324999935138527\
22630061495621089691244279019102747235847314976395309672928645148188335089487\
16595725625863791176961509889763070161893220147051524888498441629907300396971\
56493364038775826153126838496697063618590673954656808781421008466913459740389\
78340546832622349722740138911914628169216684671742747886727606929883841172731\
79444643029932883971333112624425859012910016562292123295799885344680130133487\
62976955947`434.8203374855288 - 1.9330166652711658329504791192751530483166801\
80856767101942430194127937115869114253475882215770868012592567326295623760796\
26627397433552546474309504542944955030353371428105330913410285139117864992957\
69960076014400167871872794980652872975780600704899781961021374183797593136927\
57068237812196163913552862781736433776192293614079365560045247441669083752232\
71695632597657627270577592941568883429475704862412264852271208644034734168810\
7115023049836691183066841666210152`434.9442187166837*I, 
  P15 -> -2.08801314125055646912969245378346836390541489915541433010214456383\
55161118982225769251329944363763779106188481559942858653889606620891272289202\
07702912868764607424525467382966863840935056153916561751097069345759813483791\
15811217718613483689841064113604383303090020027596848221102693376890377020266\
92203889830598186186745381206387436453831353672792881752163590062745246738891\
54063850585609366374657897574987935074170333249218497616648909586311697967443\
293002712254`435.0836073422533 - 1.132251298042542836790835183351899971909709\
13675314297021577671528359937903234048026441283031110067045998361299248983791\
58173089455654827838327119214932077911076104642512870776401105364167066185711\
12535031311056729840970690589536003151079097058384746051459083745296489217583\
45475212922299340098300478629892762555143883405661747066725811084566863951964\
70127262872795790145322450190594491469636083544539287808754870565775213559728\
79721699277182618455698286661813235`434.8549234561529*I, 
  P16 -> 0.269835858743979235450230414444120097400634678410644949979786023743\
49720807873767655789144491694243986612122211273883078468547523548959227935505\
49841827082957058190139891058370437535197539461281606408893590190145329352167\
21686259493930013271008047168599593296191353120905598868088696901828160478354\
30179559556971979190954875838873873648148910021746391836364313778721840716408\
55368020181545347330792407981271219049768171232524577931203379028306535327095\
59218310789`434.44715634828475 + 2.395831561696704695361624280927517266091752\
44156170891425845676785211615883069932195657634410836707152175449816821298221\
61485986614925278046703615733958551982637521570458675392953507949028027998761\
48234520278224751090845751285194128330082739939019762303878752456396906921937\
12314735658721062463280622905877480383863304630821878191155659415511721575349\
62441149392183782950703304731264619350229784501318320736061521162886122798669\
73327166114379655965478484116919137`435.3814945852682*I, 
  P17 -> 2.876022413644184309073646413037335222317574764437421350530252066786\
15797066560774147030502610328325661973991254836801593293363002813519600496193\
19866276176892047400707097316785725062175538659465204298198429725830909332263\
57086672298581725214059033562588353495255771428159700921667939275709013051278\
70923736402506506204382704320972364632721750819070705218130819894595254976202\
25558193168748707206474142625023033682657552547607264212012216912792000046252\
26572800945`435.3458226945637 + 0.1396112649058634474754815633993960505479639\
44181048575166693560758063660460158447856191130194936011197999766769811559503\
54556439920506043828324292375870948249532076493329345177714748473244444362594\
80438330086562492486919506503819724828339242090201835780040588685891381246968\
61342414069421540014203216361466797728842002749089556502170776246084839567438\
30861808221615937299267763187414109889579739800993790953075534700865343493496\
589234653636756874553466565299424`434.07111824345134*I, 
  P18 -> 1.773390809670866865893491372641818275714490837846326015431717767793\
32702973195958952834371023173724042325947059514203654622237502818728500648485\
69553944158639638761260087832919423424745667412103767046455524716393898107443\
58363842214642606704244957586112316511264031557191210378115627009449532598005\
50635028993048974862654311060208359461981959794203866010234328702564974710545\
12070988574137268773972122364693931607641459049970070799678298687262346942734\
6139783056`435.21402504299544 - 0.9884095281864002763847552675903176876661896\
50116220721979099635252206016797429522034279155585805527920518158954714779772\
34908206027488266809938137385599448678167699906101754592250056310219751959093\
19280389534136711123591160033862170795935497359773582450921725615183981475924\
78002625261307216630962132262175839326112645570331303894143377455361082039992\
55389770160439206748839053973521942646427658812656737125711367866763631846533\
5357738808775722590875295129537711`434.96690498333675*I, 
  P19 -> -3.62991168441176810421160581579320413655714276197851901936065263495\
28400655701352268205187820012553690099609274640958060949814340570014992036529\
41149160597671491947629190630156084936831483708640397369225156033596629159616\
39289698339530733996701001258228010388441497643728513030352482011343650860090\
52042791007051089830264685798829480618020232456794380720809138386416342813607\
76299743372684697417011011928638476969574985827377639142143716827865536700018\
856258587883`435.38410872156237 - 0.46852688469907664094316494054516699730839\
98639647702285076739458129531963377526763697020306050803100460050689460613838\
18595729157107975689589732813525003158476262173115345916055458227643049027549\
20070901702096556176936084738310202410411368285037325439345392533779205947022\
55002641134270871451804019201286347459227818313897929792946909133478194400081\
98711386962307431531249916641531520669899136382256644514378783202321729507424\
470615709350940393260888315154900607`434.52094841975344*I}, 
 {P0 -> -6493.707704577759685587576734886125519759917971783836549639320299971\
67053584974933243457432749092955220618036333113028791512638358581890638405654\
19159954673199636769146852558004384220127643253233642454677915591214094923450\
19757816455415109092372313982010442897440226289411780604532608878383866420627\
92476178834491928196688739483688958338246084761596754974820734634468653601415\
604397185605353214289034130043005807992095493665008758793998186126216377`427.\
84060532506317 - 130.85422772699828183391164312721497289955100562867127388410\
91020925638079031841123730567812226979804622139269643923958757219080299601807\
08605304561928302381446501315247684418070030946943557795997513156201735959415\
41661437152613296910505353986915054448840665224447345366129551565989173068467\
82604307029440739139207389194101556404933246803759686958103783606244354037912\
06481476618175268096553476394195821712383825185489284137037046658005797021701\
73`427.3640747706023*I, P1 -> 20.68392196099944671669485273175240000839219412\
06887861709585890198831307440723943505239094366502054993515103890173454279234\
47978894717981776939182357107200407243720891585064865782500843834295014293063\
58843381345910160489973091074354439207940601073483176127911169982376315064550\
95006268594984837636057907080474054361966503203445390649339259241094576301310\
49445326727025831867513622139882977324465622354064991122118717796414608340585\
67168229299711`427.84060532506317 - 53.10074345563971822747321129858721108785\
45706895174193138742441479330838247786383707906283322334478877728221809904222\
76760802874555051236869907520971521051542512448308150597328966212129409179053\
13488770821756297931131203469403149247304130696135314681782973371956557443057\
60241957661410544202551726084200485778510272357754734885046675289785059094204\
62816791586132901792729133989441365036312048031902205110194012364413918769576\
12928735180608242157`427.8320741341824*I, P2 -> 1.`496.4378237663101, 
  P3 -> 535.32848933700776597177121790025887339014315656423072350964941916182\
79886685182437386647930304408948461565353405961418037707493695685281297849729\
12496761778525753149675362027329633052387673816703934456794933575391228719985\
30771740557945514230323005325060222624969090796052268112265354666018341812203\
36446412863027965181788360336042155892132062191337151556156377595533307263880\
0121794885999739806856985159163286451389382060119460717740682756635163`427.81\
89324491875 + 486.69180899668196011139532286836455230259260113206267379625541\
94689200247818664113687740308260502084821880418030683636125287978722412180157\
39316746608653966683295859590005809607285123814383567485664075111935497067642\
93816764952547012548932648262996843258669493747597270223442797956832976142632\
54360395747918608934922265507267128308587017799730888077034702844002884021676\
9230009531335512105986763110755465780736470959387451889144835582288226097508`\
427.84060532506317*I, P4 -> -0.0141094049921383733777556999249797512206977353\
34440942437080836280858114782478541504592117890910273027951515810918336090174\
30764489626243734109064102131705557143112564016472281461390723937819510987703\
10663171523134882672860242351384770604761870933283778918050567053872429048940\
02905776570577272950355321760524028624396872606991216555113201019507019044794\
54070358371845509581835808785953117467577101167039527828029519460860732875739\
421623243137`427.77859363274035 - 0.03676891640667456652791319956650861264270\
77878385066388159856343825293678261002557832456714321561864243397099060380541\
97547960294413323883647559665579001438332949596906387587656183952632012802314\
29980523192866028380624114526015009805666408990629709283104042334943686459442\
09343950146977626867096730562972106967557000361804832050233071803957025378621\
11064035951515105604747043386584869112361420073648974713304806947465604936657\
53664642661408619`427.84060532506317*I, P5 -> 0, 
  P6 -> -29144.63125732536107698520661097536834240332627939918994807371915927\
76534573356972621415123533217660760458526778779507538640881595624787937790831\
85669030619908323483772348867513296986462281122347761396287093143684085511008\
98814435679727718476454078597885216052501767103309455451451932794451302696951\
81421988548535060737215777245672623812975407245776306053203329741869391216904\
0463046200371668528232210721286547186740642608567847433929930196094829927`427\
.84060532506317 - 734.1667702397748525028987306407105817615687159280936681601\
93024766144597668542031004834946983771563019050583903852623691307010137544370\
98113122547583336040839653716588680085126426157789426014937089554232428485336\
41681983712102165981530145859080781575902047861210163070796800171857078837011\
47457672707408979692529460540865246335426020692581230843688424788495495477816\
10771826377716152761713156167318040757640844419691290926928424619604825989157\
89`427.4608836362132*I, P7 -> 523206.4414494397393628556967585937369364255483\
49927946953447624285925698412180752543176526728820063655449677364131042034497\
63895399345643113441124036620865870851640745947708885218148707018441095532422\
49466997334821445439290887990397766583001887021045404439162924888484466577323\
39957261186705204345572577856923216733901867543422373821543512327839541652834\
64803958742881504588040074387656919565641723886943833844220018436790941997791\
006736751327064806`427.84060532506317 + 15817.2118977406082243523349309734150\
75458641812630427184764157794462768865799991675657508824851204290470581592523\
16716238257429844031007890784579240635265447041196210708320872006967311674347\
45184252232223167264942873417423502670403601993100036083525257578239891558914\
44621173180948738397451964226795720323665861412566491806100591165036831771684\
23962940116711495962904827176484607671044898455077988931370422928966429095383\
401118973895741621091236165`427.53997206359037*I, 
  P8 -> 2.2143853526945908813297704935394407179613208720424277581821976196682\
91411611900851203980000023262914669877646730017092184794587101475824780531247\
85201073962770545533281882776611278560484217456876302417527848968121799122382\
16592317325611111706485841568802778794946605900337512876575056712783158878775\
58308666363808204912847409620202536535472210711778572523155982747174281258258\
90845492774623002191830805433821692021930708288933756153046292726319`423.0362\
774346939 + 5.949147098609859457754991922267166089407240571934695284893865312\
02732351177895872059231877239153774709264422362976177526862582186318436443027\
81171656020273616860129427564525217316852761346094687003058436222212081961871\
13481807567497880213745656132653213264502128200206270550371448096316343662496\
88494962717489912079628902529820015873701703452384927682541714245253422860415\
904075923159612338450601096281345953633997486299304671976272948257037296`423.\
61511079259384*I, P9 -> 58289.26100503879858222589388649184597989676696608394\
00507670311060710413504489252370564089478107878576595118857103589784114720397\
42075154417310764068156233749537259073910845657451825663542831107427046233223\
81333926171645693746706012456751229694528817582196406412912457598013609581250\
79862346114473928535626329350982032690354856246201428094601135150190008815625\
00822067654576053675226021140362944955884060713824013304987700174190409108262\
55667035711`427.84060532506317 + 1468.337659527718959467698480735867889731832\
87941618885847131378605780200767963335124789947809767705314989483209748905390\
06315279747939740538070366932738460441526978894509423220565786501031043927554\
74986958442318746106413518602332656155547119333553677464533714406307442383885\
60803235102743183112152942672697957316073306625213950812862411984611430356567\
81102816246798142182237672467081960099535079528720771873051537935090935588628\
399017152618258909`427.46088486389374*I, 
  P10 -> 2949.187013301239734191951635710218913257364879836861223680487910793\
90404710445947412508097074682526306802809364064492919170708382296538617957327\
19825860288741791846640483953347105924567496121981927788762614091915974219362\
96500346054013065597174184759700700941398713424233331824122947754478507816789\
13500418227526394676264465363222283108320620593635266284283381253128599632659\
829222186704449501933629564645972189156370619906778460675819529831522435`426.\
9217597244157 - 5311.73300144197043183756170338577614747627747059836899894649\
84441757637031041099357279469010796224460024022827267604532786430869287970987\
02135487701292938494104318759457757009191934282461831206305558402222996286796\
44526820542320602533819520168236062446854932591487584087662842071798695093766\
16806354576430689684953965363725611572521574840203321489287656871703842587275\
57086687854611738374604870268270473002268937380010473767222027829095153598887\
43`427.32039691654455*I, P11 -> -87.53860196857487056188654847255974109454357\
49064418618190692504050078355064332759871588301908868338760657103825943257672\
89614372165540279812476072915791117546973325573124178273074100776255900058650\
62423447092331325729915824978707315347922607230280560473500722216933456488607\
42403739865197393260629333638683137193069729749464007536996635670968533333578\
11954984776188134686501648838607152785393744716378582792285953901331278495027\
19550561002084568`423.5957456701271 - 60.854647018836356126333518689189017780\
60874185742354716227086838284862719581398316244395487410731007874815428194476\
95578327384256691089753029084120726891033573938332705221060716816072174886922\
47143925108742752416433688976426928727998100392936642544452734138039601264470\
62997523526891263038697427763297529978791547615948731253755854800125557113747\
45620774019066479607131573694478991704195277191630978906781422484593401867076\
1967455110976234197153`423.3975420870751*I, 
  P12 -> -3.57291707761592320897789282147086633313254211339112989615150688655\
34419566095650032781280957554393869747806232104509749560326486282152327305364\
83324014673284568892984628413318354824906365773671647401417574602249432126006\
89168914133010317744419212906253029755619212087780946154978888149811152318627\
31517781291835324429490064735660514702364285354964903375817193281456543267105\
172348809088782482199622207457470565227639398275907385864864306`414.339432885\
71396*^-7 + 1.050326889327377312129282753062519109656715529794734497292658449\
49679616309695277107277584845728056455509529275394147744015665697706604250019\
62674516542420941679909556398277006259077131484661751192955684771221532613969\
80822478250865911295059875136073737909370768036917137416074754569568287102484\
55940548660856907948316950364908343492965075697734574401999743412877009516379\
77330112948546696450278659549686488933012804847801890944651140764`413.5956490\
4809275*^-7*I, P13 -> 783.097673784976360378671440732346457976796124159565369\
53611159296619946329215561497524686785109330895773073918780498336192246522292\
39637007991580794881808131236894582056278465603927248149236848885347871658436\
74128209710900029234255773013500202050491843157481842465291793426311096164792\
92367473822961692615632172707369684260493760761649311184002960208934403254772\
44737877683097742754656202248321452525002788383652719076302263337244145464701\
4010973`423.5920053586199 + 550.261652379631226924948669542585547753895706950\
72730663286275215601686423954063987106370137795030202667504237723637400634988\
60967358416897995135088123284405402276994666186208506276376349030150290506447\
76169564805685876664661076750810900735658085977079583806482850558489231173979\
35913956495983461670365661742281813760858639693717775457197439336125763040214\
82394081854645672594884945906669551974648738202650780220061979360218589222777\
5983337542067`423.3988700928093*I, P14 -> 132296.2245149967148613375090541209\
09933490674293218784007216692518947774322499121321301309558484974193169795025\
99601613385926773867815152608333529408681268603355159578072183970567655709187\
72638840259801878419457194133918003835533717044531802658660579727391866349107\
94037273333628886497514267538386733177340229920748499911235218994117105048110\
76534768340851469301020390936421983118570825780067051657915422214742817000351\
189378798578768744498921124321`426.9535400882386 - 
    45484.0062680098393881728225369143775822930020943786491379044161455525303\
96619099653277286579135259288407950757088136180064072772631729438254295074182\
96226855565301769687392920056594306681864911074697742991012672742266507853124\
53080087982392272138812403778484822623627966803678356404535816738365503436374\
69709831394738485472350968377796877663496299663071536486587380677925288502797\
77897234324284726789731535675125723665425041092995398010332717035253`426.4232\
5805915164*I, P15 -> 3.355758726545244339952965333478086964808449662682423302\
57398227486629005250941903798821254613650716109963823587172644953672973267385\
88282740448733445785423025497033483624725654350790367903322150235156199301876\
62484228525143983515145907516506651879079424918444608274324695015355309026704\
43130415550834083495452276001904238894011458490739953364133418727700509658959\
78512404407251221238899426916162460257674110038087497593955383830151505177255\
5093`423.86843287179636 + 2.1376159169141648151181337792784784207906568303173\
63710007125990840831110144965986741954525423518008755305210420164107090608893\
36374268935256442369745473318218697636830650404143130675089351503168381933669\
92984042799754690209102709732344816959893226958707340129880643213101736869544\
02467466259132780322208857249272428903638065136152701793154946611488782148022\
83263351812871899931636835115526200289603341800430912155914844580391000946694\
579340164`423.6700366218829*I, 
  P16 -> -22205.3269369173999016688747639092317778344454584898116089690813093\
71581180151281970108549088270640848214995515346131997274253158358468694566007\
70922258122619037165651280906169907008942259506454066704176639936831383390897\
06309210862998716191975884407948859728918232768767983517441415837404767596683\
14543461017105917862392689099857767809959318483155299256866338487668365463595\
34407987526033789555485616286428644868359342406460680407226499524697710463`42\
6.99970174704714 + 13218.9135611423509522921901760181148608783875115153081932\
47440771546512473689007573682669424402615778270965686327759598019298346934136\
77446209327081408639853133858266498427623762750032422227217005595051579554496\
99796451874735055223876292588940224262005611155860372103569224986602313044750\
01542825559897812641794094160023440472770135972075577565145842616490610897169\
06055636750683746627573471489502040399640994291661057356250620773563845400549\
641264`426.7885089132064*I, P17 -> 193960.56449051515714774979672389774934858\
55238706221470372012847319779248430910074893942674252099221142112042899273344\
66493794684938503502278009313466358903531093412684192970668755409432108203831\
03157699810243563911015159713387913710882399260224047506844278495980407745045\
99141228822318066206570889871672696278563590159435765083483130056483388019545\
25584187422862977237911322689353689718231027010169024686739221028371099221996\
72480738108611618744476`427.1038245842506 + 80089.028491757278144855790903074\
73418430742063378965799252085593507650280575937007866152670654583705670044912\
48197274886147875691121517149974193619535656588182081365381207832400762162262\
70818792650071027216903262655499533792179035664594058627205069339462352403090\
57850231224319855811758833076959610187503300631926197242625622564367710312286\
27395880528906038617229450091812110666896978892607642910665042025432374237368\
2806081245552444441476918333859`426.7142872080797*I, 
  P18 -> -2.23574881256271215680237772533975039579223196779170009821753945780\
35672483267032686692934320896735823427211313541333304909774977733276576113041\
48424727680483933175841132433422830242793374792786084419105416489153899004413\
82094051102773300897318116738425322255004804453988540019479300305147726635581\
82490077795571398423767161894224594348909594228193629798845389685578570954883\
7019392935588311183580171820274830454275610588921967299043115072849962`423.69\
23197653558 - 1.7078321789831511340527657707787225572773659563641106446448609\
59598864064156450233314931836691312999028720621215370736386701695242099488564\
39705689255181707312338827273433041332025615561126845132298533962079050024048\
46186703180666580902004083857847740790068919311713436191506646111892122789455\
87545843810024389357899973438516070069169841709387118067651913561081580495146\
97636640365558028747239404101114344171830791793361075012590257030910273711`42\
3.5727664262812*I, P19 -> 277.49480052584367542322409249471820486400271992874\
32327354503012334573108129908116958539269188481498349098039745910775054586899\
71257643597868077111353885044880436758030363958717706011179457302281880670905\
05727086403045348567026256482704805050627161674488431808567126580310616255312\
48366079972912676754862801655601712718735921114932124746690398311304597347756\
30779611374087661968486407161321305480057499302004157269302793638293898695779\
99258497201`425.4679606582754 - 11015.632468348337216213134830961325642464896\
12415337617702784487669363690433781721018213163391159042131304354278603426409\
59171374202229405125371596648338957526157689368390729523578139533189743499752\
82547514515914398714133209000642814545566428401339435452287634909418804981543\
21244333500770907757001092090609868541728994090936330941262182397297305345361\
21374173901721520033695553582075533456378715841495022246732671189640271826858\
8239618203878677206`426.995758205586*I}, 
 {P0 -> 0.0098642271039125315710956535321966253988241027717000957684167947272\
54494521130796378208106324570323492273963830923554044798078655352159901563597\
44255515606575506207549395105107336482622816246154757591451952029939875305159\
77577942491215782257074564487409037083004930328025757833536915316232521848837\
90439175021692184607905716844760350919473164582858672243496203569032293362783\
88814157840332007914861850974838015186308144954851777377765864733889320414626\
3365039898`437.38574943695954 - 0.0042901552923888823248950284397602443101041\
63713995752528212174884175942186092010702485219821127336249012219230526550926\
37704252978318001701581888589423000326392535810536022054479845073442685275517\
89963752001856832410731043535866515173713835311636069744719069077171644906967\
96065462980865134154628107724984590072619253947345313403932575556973680586385\
66235790050723079003788196212924668146899439499624190799981205715817760676205\
201365764591396004873938157461398`437.25138569492344*I, 
  P1 -> -0.060138398018445232095907284293879009817835378409053120567626839889\
58822283841495696998487175301981189749074953491811413151533662877556669342545\
13009682381630698145773334958720016962049555665724194801305105514751302383259\
97057656879780784676369986331570669602774823388068392784529611499454223357759\
78118430989280566650098067616227873542126489345930743460756767086282184865850\
65330769801437746745037541011370143463114576832280032434314818425820081360782\
37032367835`437.38574943695954 + 0.063149245705328226167758267057811379976676\
65019442872844005086511205832277376340820228823189542664919338067394675237873\
91481773288100371809142927616428356942569851683702834700833104347577700680945\
49441592622830290709751728665966935876573271087300132704429891563622336362517\
26118392966236243483151250779657992968480682111903341049408279605978425185434\
40070758796236645850718042482799825203660580602286233745325369083871000863692\
8771222253167664660412659070627381`437.3316869739081*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.007912890323421302483631415523246548877\
31625356276002408669077573427085027645432953676495363461787139491633129766629\
54670693390305843226548803536316512272887140509910823840364413770774819171801\
00353718940402648008248037554631640209498763547528048089328458782716507495632\
30269870435275004708516668164912907689712955484211300049655815617548841207580\
00375156178311670614665352977660424303321271971733320105744191921929232751566\
33561553570772756742558014820672039447`437.2380607389406 + 
    0.02016104137584401472316199460247422543640392712063193363118558758270568\
90880190269039483168085139052894693090886756709159829902995359113729045804192\
99076398435777426353500578524674628732050305421349890140789805678846983960635\
96871314468940956873370928969176916683181073858230711799610683262261475645260\
81429093467806798553373436691631673077398833915378442412891577667707655434891\
99669353411682229794421016492349145506734048076968287331818072726150614940185\
609652`437.38574943695954*I, P4 -> 2.2695687008843681584405038478766917657729\
04868128502325695895179238463809603753944237582111614255948905884068779919337\
51010222339519110183165297255217989823707524447145222474274381634314892809497\
41119076452072985605018233433980765283776573351521025122367049371898731491463\
08851829091016575059492570822928741073099525735936663720063131949096098587019\
58444460442218014386420824044077828203547169183784784502550258145642018492750\
8722744957304976106003205093260655348`437.34463866516637 + 
    1.71910783451120406102695552456300042225736019488654853970801427890737131\
54998224799978088826150668014158896142492296539280834110073538101606673778319\
23412621958797574456862406974377078971664267489810042420790625452559616986182\
66392065475729730567422549286811573972862953724396589058054164660618646782726\
71352638894534493294957017371670630443678152636320016093006317556863658977760\
74146163952753064994729353716088333311527791282673412126371256886420808596422\
701014`437.38574943695954*I, P5 -> 0, 
  P6 -> 0.0013118103022895764864291601824393518082804151901616031985388446970\
22039139195460156806968032972460298093252631826775103887726100360193381642428\
66991722628984024468391732440803646171021166534237000114378492511955472536479\
93973545829894964720356811572546230902529977538790294990128923003873789909963\
31790161743758670964255186275864720428570959740444169625404061951934943680613\
99916975122841625430722610992579487138345724767369290598742744693395852174145\
6843976965`437.3689182111469 + 0.00053451350280496739167348624169618738414321\
81080243801176550718827256384722741991060380136617715285550573955614429112993\
12855174643429317668782801397151798467378789430711684527262786330552387298400\
47745022862052876547385867907789371137165115415432991084562504064363204348380\
50522935602207416999836663147689524920461758310258677332551451292663784669262\
11659936936818955091020961318723826644349432210078917986566645775084787192068\
74825075671076239751898071411243`437.38574943695954*I, 
  P7 -> 0.0006857742905479747983922308191933031504020651995630002473870422187\
40866813046688701770553328964201503307690623661464727138875728385282165059712\
43747106091104981902498185362937272530219338270672559522037578799881462528719\
31852002260001681410858909668848995233170871781439375455430979655000251782177\
94487132182481720670842694549042174422911152758708747060342548747979823963297\
28145986354614869871390957980081355299224968380248537019834997170958387774518\
4741302774`437.3818223215981 + 0.00015721880237136184016295477401712432627203\
42412772697206944580037016348888131227145071214709606745555885492207000483952\
71307910989066701598467347830474066917952465542916331244412622139532892997674\
92205829887663127684594334144415940244208885144824890082815927421480127708859\
45579273491002261901333275863547707681484906448228774542990923983684012419746\
80871780813440088136522096715309539092195420211867324143735847377654927549432\
938713568316749506865635651003768`437.38574943695954*I, 
  P8 -> -0.210215783732163877337183261457612218425800442731019233627147313227\
34758799250179264541369661776724067447593152765241993408465650948056103722176\
88867458874079740664644247382016020919366739887526047906566518371654163983243\
10403091267308860542893263115193080189918625708003090372315459337982888972746\
82149970735649621848424901394366790299310967374796880893220968419124195838067\
97962202910474770896501667533448355654848776256121793540788746940215371336407\
39653051559`436.5234097622185 - 0.1321419385185356106290709880277943896237302\
20687005222670255548171724756289423666184115488023843405756851522645790074499\
83801594185546843953210171163342188949991688352317779124080821524830460157900\
63324977428679259617129139736143928284026600755453966705328906720825955052930\
14423209052575108346321328986849422973391652225867286314841201400277947284370\
68296480078055597285825098515923785537567923691566429790480343255028630858869\
4808302842016498689933085977867743`436.44907192232466*I, 
  P9 -> -22.84593186713951802988830223892060604888188151259553449327801044286\
86589721691362643667195185642228723215375586636091016044789713584521564973945\
31765088987646338322767867243458510307065174336177031521222157325055341856178\
09292310738156178242556536535239738857995970071967662716288887396314409731096\
42804082982939019728172571355779133554589105073113173864873871314809684921044\
96144246614233837365690203148445364603980382727249277433264983092886789201685\
008231125338`437.38574943695954 - 1.99585389132316548356691853441500446504328\
66285186971882056905849007781270645006751395753405268561730071120324009634226\
70941451633932649531262890223257712577589710032699980004313490029040988654659\
23832253583062918865272196875157444668368713308346604775421246505449662301120\
69543211940138668647221653391433452694586015812778119681502347033964247568328\
40384425990980625806479987540782958117682603155192209769595659343308302646239\
570454817276127133694842755053784495`437.0880214029091*I, 
  P10 -> 0.001418650929274322020959174726310601874939642313611797855227727400\
91729562708718460032661904162634026259120964866383559462492066907059779454687\
24510823973385169879688227755683579823697772588753002580783113870953464542075\
31234368718030099594241457659671369764361571460123979152659309921768669359517\
78887542830150307298462552730588961264574779320553808380595887280095650764235\
80333728918643781347921961636200067282459473747017148373555650115818899097887\
11402986428`431.8256830472876 + 0.0032623806338768772727791519664549970634932\
87813160236844078355418719084705905799407793129878123943826811858464446363775\
96301370725114993693958851835638073953584712057899599467768910698823396240631\
59359364218419343268302827699543620552730293577393925292788853884530304122385\
17292788511795843733255081191891472598311104149086938342708695468491129296853\
23556058444469436039105209107935077945288159927985337925890830911197658759687\
3681531369992619367608608333546691`432.2889965305783*I, 
  P11 -> -0.13696991477450908685173746524456831244598852065495443629170454138\
06915084083542324702176820525507467854809761639023073640313833937318132846553\
23415582545641556584419773006614025753380207694503651730357788060491244102290\
45286436087155540245062586972991283411574175549199067682335450305598260867531\
36185325116417704728461130362385005864661219874514198284509047396225003055783\
2369292554952761577657514796184606369569886125749187862147454458414267`431.93\
34948394918 + 0.1856785231445982952041271524128561563303826006841538724984891\
10062624991447879909540620368646440207210522098916983790289571506443415006786\
92427346648912182422031719383822237585329746508775997497107471315808006957798\
66532747990616260309576156874603158664560049572904034865192853183821008528629\
27802986231862995683611294310094722674603915922793798604636664916957613842796\
39544875704575381069580474092482917863954323098202792997517866848014939145`43\
2.0478441494545*I, P12 -> 2.1874713794179475585121549821649979992496951125093\
66043321421429452154322651109050346446809587616148280295256521690416974064965\
20383357524630778429261098452629059874464372266907174348391699855556745313261\
76850361347218134367123675590173488151768327228113808370789600621442145524987\
93804532283982191641950581821826713541908581438656760792633405464574954285254\
74801876810134619170109687862847960991182348170341741794292626841444541852838\
822114083`432.2954555345079 + 1.488083700426370678625127331061608148818984762\
85179091850208253016383019047400352935978531107574707086614228187956429987517\
28733746700251999687723523504118055662920578278837216646714535527159666171168\
64600453897287661217707312343713434166219715500636037275162163052808497944807\
08342705579756904590145390652238817403717792980325691360908210644730346356669\
86128292316904285975903053072732413141700937860787280205638206193334643218512\
8747142590221`432.12813605506466*I, P13 -> 0.06705594266241811540215129252352\
47278369390014591282114309502917937301694346369191333471473446739989190660492\
14977180863144417236137920034051193680637592109697043381969543573699380235410\
13693956246896509041342500783843303986223750789248290204930124590886141970405\
55297608707978087832993689786124010598815915569380003286772504564589139183991\
09297523726976571209038541772494180073942742934556812211659102811211833663007\
67539231125243924907453184`432.1052704493541 + 0.0042165269415001897493909277\
71852807379211857001328791608969361198580324531513363633645689331582214283878\
98559495454677935213818611386401644503316031536217007774409717755135921020784\
90571240080020679269519898881982429794495049938743553942342097167788347625921\
70345626588985920023655515213778171459459143234387802662649677868535787429579\
37433705432012592880832729843087077198441871659854507038186897034305973366390\
61217630898011580955533932427`430.90114193839105*I, 
  P14 -> 1.055033850924060835902827598767664143547299232657182560727311216647\
62204405120477262840674446508154083525219813773234105870818468120079690318379\
29031549371969034550525912766634543498892486111056330854178997148688275516219\
18101616504452355672684366960449691574379087599356736800304626125848381468558\
77202920162968445653828526592931822070798123148793694503844502924805664771279\
648537583751838165142482791259645853193669513403762251017211097403006`432.293\
04335859047 - 0.2136709820038428790213541577841999802149499024486998851566626\
68498522468841812431557540186792882304838872599543744984694674302984116523209\
49349919959058183107267057763954090685328289523793970335245455273909793664803\
01759909063782515052499016711471922721974428440714618031904310884888367183179\
14929782975379919155119371061951250364003844984122383328961605970164322814908\
11972967485081621392033849092838183314711305787506926274460531799263218568`43\
1.59951859237157*I, P15 -> -0.11501206277596925475107203937956203876682109326\
34902830050073687975526482408542604130572560131455967123271326375618297485862\
21155800781373069171085495867965236496544797107943426450172840603675727490622\
89775533295941299704141111887515182891125708355811730795536429683474922113203\
95251973200353154536419662695444073102518278984668963284016207396420861256627\
41291082918259924928192554525200768411510191497090159685383097490827068577346\
21075091459`432.0470827774186 + 0.0662901018368998881267563253423772799044720\
17341244188590446924732285544611472414798444209954958115845562279866882115154\
80576970186225208895367835764260891108001145623466882533159323310595022986071\
32746199425388534950367710451831785477853949027230991392697938083573310485443\
74718749957348311221463077156931497923183962571430718555236375635637878650062\
76128031360312865760221134280426657798714587791213932826575415876441403277215\
716313124352949`431.8106677795264*I, 
  P16 -> 5.900098502071469569785861230860651581458964660380855170083229501643\
57701091837606272865725797362834636849125982264358291140082765977192789897980\
80062849629976563316032760189732539623076107722572331142919645497874886986963\
84610248504483814486663336915023833646539951971918093270779649942101783915821\
38589288993343344228923510742575319845428116141703754871436947108641312303714\
83105368296943716098038170225057901366879413272046510201270868193777`432.2809\
2773110535 - 1.65952301503788648315721207635592816002939979480472563782827473\
61457382076699101972240195384115380687384770180717850383137234836504233353731\
89116013265888696476282390631425135172147123184173800410940693639589621932239\
73077375626449184050461947448966019993435456675003618551089469757658878999703\
21146515145036604875544234873675042513236828128384330580094175789560070719647\
4870512753210906938843523039685545392107280451714085059376942865555536763`431\
.730051614743*I, P17 -> -1.86448016325955742833848419070724073930703693974128\
27308004324388196491448452436247494493146877689085092046928984691156918131838\
50442534465235119326974120478631313961529310803527224764435111434793001182461\
01637423575987263942722911363275518543619635361421674047020792084383389866949\
34213748928294026009558684512225950963728870402353303396795485869328885869234\
05082984094024892685435878353927987621589446614120924758991413056233582775602\
48728569`432.3396388950853 - 1.0746862787131432714091939103033636146606382459\
39564650241201251867923922509069644939054926871193183281123058945717055733868\
09861902933345719733932506427294198237566666595825206074210766629964143138200\
17464292696625633770718856427583310826352750711828477599195931890879266078858\
54607351541745410473333414462032402111382901999622003516507066480998149639312\
85199956857026794946508281167966829226755649809435731157219001951537671268294\
959604863716`432.1003614026204*I, P18 -> 0.1199280273705614147860894337759229\
21180861042445412115659354885116786482287591469966719785815252629351766271628\
33109331498000015687304061076353816809874061891344192738045402424523140928844\
06790926206486902585409511747286792059096016490927189814992991606204755264080\
03787965650928324185156546374549302425287385502294745071732160513906819778490\
27505443562191271073889247085843545076444137369575404607231063173089652915426\
800046380810750102298252`432.1696344308008 - 0.132489318799787959836579173156\
81204791817602971845412171271388267959300940193406156582846084125667084762054\
50996206489979000308209905309350307341588948551505601814038055221388063886729\
59674113005279457823138996216745096978220692466072465100503268544532231214244\
30928081419312325573607627427349430224767138877168342604001946928391636026222\
00139772504636089656058660748032591370731540495628077802884246712074294422157\
186275776572900809315064`432.2128917601117*I, 
  P19 -> 8.282867080195044935675784736836326446685200046517882879795401360521\
53245067565235889436020888741896745637439705712399736350542736572096135532293\
41047892236824028896769685567594977956304815384092870166629714854958392914854\
71105648214700461179469052515236169643578134783086059706538120876366615024314\
53783479156959454299041218799209294503417081547774417591781436212445797362501\
126756645784495277184244737978974184385274560400781418488882263593374`432.384\
4780332706 + 3.98609654238496920176676391306197520855684992185821957603153990\
23947011065948983481586390186749215561341945167553548392228461081821805951874\
61612716808401014086634768824177657135047306387806951436279720185089307449712\
69158057561028830452597175704525765848949416296816418719678008991847929716385\
35877877380140829566512193399001127606956246421973598591895020770521669273754\
7965626513063374801679091833550115305236493400361725997508780000772675731`432\
.06684609737744*I}, 
 {P0 -> -0.114064385673129781466345913496108760986767723171502516818983933695\
83264075955541632012533472216221185616402490497495232055785256026675087712928\
64391799390484111365631245408107675673573900317388591421049213541146676103107\
44847190485016059537244139199019684083466377486289450745922565958692706187649\
32133109440418142629158421931213700651053261456746344574714445123842445059542\
34729663721440146786720690505343848905138919867533517948103870694710397167739\
24425919375`433.58202188784196 - 0.810547139574848373317082268353714182631195\
35932065345017857301894712858717963011466683013180897926563470574530015451673\
51500942767972427238206755374857190228912510658258182379038926494548121699140\
75620071834202410805490827426002140176733143997919821775686102888388059383210\
40231666259995169115502182238855108539163559607510923869620867211237479087477\
06591764588811593356330337096890066813570723343178885827178480765081763436293\
50977526447450143462620780691075759`434.18714445284735*I, 
  P1 -> -20.47507134173116968842722514738514244037292575343889498887658030694\
68626486740209420739642794838140823308840634732172510307661500522246188882946\
84037175226219872566807318592669507199277970457126304233596626790279400212893\
82391996806402772364123896114805548759298638304410044006907228443203140158447\
41650753457582306276318711976523985632492242626129441516083167167389021837259\
007227081776838466645300756795475085052213841648896008979958897938957`434.187\
14445284735 - 1.0803772060751430397803996720115889516051413243133764067075189\
42170534945847854424143881917103459386163213857649600506788294352899060769390\
01592209681705607161825342557636766932238973442693903873188152446161579695851\
82380871553114205841607639688310884181400884412980852963964052428812770946155\
35865869948951884479735253884652007268000724778203416168058884195837560929123\
73849554970888116941629867000626492610486565630108621005523617073743502642`43\
3.1876391426419*I, P2 -> 1.`496.4378237663101, 
  P3 -> -0.023123992151091017306034573254344213146627142637505614918261866737\
35486424853940365197799842751481974372716402669296470156776636990878215395213\
22127422513402758191247028749142848627652616812818175093052257523323355449425\
49131594128283550878279069656492058937207585613599545734564883997256361344101\
31839712053416632897000306611984896758440391068162991882557826450924080927475\
72612485489266968041371464750642061892031734859113588940933421927136752604382\
78226954262`432.53572085918773 - 2.052361240502176537095863604716257651508267\
35281606029131041156926801510074764402025862876416232420615099759929474948657\
51977827280446264363924357242782740836900443343273202988164700634290823775002\
70312589166571156789975205137385327404518290000360650678567274235172202989626\
75002879854806931183739036472548900015763241550129575246022297860753062144779\
06353834082129248602641507504238415381673894469369362662261727292001542381742\
20604882321787122316667577227134844`434.18714445284735*I, 
  P4 -> -0.456727871944418175217864730802472657623257581591105887961025869150\
11458784027993108816277509064968727004316126654421914227500814657842988770656\
91858299227816791560991099547407369140654633810685897357614011889910841048497\
56492206946671693480221287954997727385431840536261893234575164748482064214878\
45373819898795829645100732841617201765547376502447183244152190885219261210059\
70806470937279213659712250724997778956935761136872825306772390683151489539801\
24333222363`433.3819476347924 - 5.4007314814247943603010170809895798606393717\
16908564007494272162791972947698553955726673877662589313198737748736282321078\
40925606778272485213831558126373694182708739854791895104734427555272898730695\
93928824893163660211070624907416697039817673789827985150170907421284332284202\
00266036341618128822517915292285611453273827745430145410827020878481698977124\
29930238068288469599554896707853607961293433725075743394752691505554877643742\
8485343910284145777197070198113694`434.18714445284735*I, P5 -> 0, 
  P6 -> 11.687591957773276955680800737204750768987083186132024049591394199335\
28294025158048184365535703173758728933392102243601783069567838516109304296971\
32447792576905174847751106527561468849984840479232056690591860883155479654089\
28692078336033163702687836163167509958485375890883473491187121297294124239688\
03485393009018612212458206190569752960873036035574177667110643448039249414157\
803253424427351343923618712499715034663320848729001439464947875058094`433.958\
80185259534 - 27.381825790302822496987950642274195686827433918398994325866864\
49488852527177897370499564625347374330722484465521504099526451436967673930562\
26427048251014215315530555264906219738756056785925318929315441393264339241153\
42099612958776958660287020917839802861766978380315967424160479306360624208585\
62938874730011623853785898220840435448988597792485502740558045568662482656587\
940702126814592947844486080487730733480717726435401669732478909533689274416`4\
34.18714445284735*I, P7 -> 8.837867495683597680093353740405237241026302110189\
20112419741669690164507335374284449503726493972329994397001491091505168975729\
21162687820210549990749347405160002314983509921759903737422586154801450155970\
92904942759274583080487950864180192581639690339758149356206297485631303158830\
08981368699381793414842500927260321447759953078496048769440435071776405677087\
84369356030815020446474464765826761509749176625910904109578948162284325326537\
5917607018`434.18714445284735 + 4.6818178219222725041055114267110320345106146\
84887252411174752228844569282338258149648211121572384264153201779623050147230\
92330373588537710599239161942756152189289066608140948878048005115326462047053\
39094956742485679003736768835992864958465781955983878225637916710072007119274\
48324555598199348135497463013744578777715549427992038685908542169470068862075\
75949054870233311784794093435210066590290344395124234619432658654843132052315\
893149474518815`434.02147623861686*I, 
  P8 -> -109.6276347842209900412061958326785918650446827937241592228249371517\
28087612636178030296473818829990679019015422585279576574643643344289679356719\
21993232257659151933515247638046488355690515376480431753944248974679932016531\
55430423057643051282613479525368602198658550901567531430954795406633272046406\
41064532036168224399923944140243324229752190090291711437322218040591006905938\
70042982042698309392731460887462976015913900583620493872585631208753094`434.0\
8749740729 + 53.7922119802246238560354134462833544038758014566805317397445029\
20200357884486678671094284048019619861023759667116338034108225282488468545801\
39447461634425985541380716835471649955270924993151235978928430946268137619191\
21242131413716826788298516285324717807143521642440717278888105220194700737089\
42754902219403389155746806990052041780042727683342680847586425968383751609867\
06000145903475726921805730055989785841007089761528875135166648689879769587`43\
3.7927438178737*I, P9 -> -0.0011385935632179453041260162792030700449766584899\
23391198860346337213256010242121594026337381378670862950949994474890508022563\
79867861106689761533859749911825977366711452738476570211647246640840439479186\
48357958354249174242309150472858347999882053620125688538759622039050236645974\
81276176294253012799607783779810695199889794212465736225239720263522462338389\
75484898259426016475848493349292275950874868315769819863545836556252116395156\
636427839469957179583797975`432.44197706281784 + 0.12556674140942489480788353\
10210568219243563436884011751015526651060172139473454358069488453290555101046\
16810605730934250028258737752404797960692707101895861538080385229638216235230\
88063642967970975640127369450500233235485566797609455492011033630276251135979\
08454934170070282026074754286488961700470673043019065050490181896889831033881\
65038285283620765008538469423998447478877791050621669839739450768801937935578\
918439156951310756709340503939039942648586522696144`434.18714445284735*I, 
  P10 -> 0.173563463094419106103675887491814722763539018599230630140124654713\
68132711629559996730726891477348889967679118009709759084936570374407640815270\
73403017373071340350254272388484934045861062096306702187283720860483857670278\
47415666541068391586563481155656423615930992203139903495189485548236481209587\
20364580868843265706678183983323394268392407489641809842058647480602822777162\
563097423568496410808117553452530108590570292285007005617425776146242`429.994\
01310802574 - 0.0812784900167049957409575095754416033450028575499609940234364\
42195635159647153416547783130403687152327052630355594460352896585837996441277\
53938318019505239054995042750999895922288831804626438791006866485521784341178\
78418281272956435235994952920661357872144515601108846116285557489542930835773\
68794943582949340423677284973007629529283634804717619398220028279226233762507\
49695827961066913091274678121011065609621297064443860549507875277533072416`42\
9.54587469805205*I, P11 -> -43.2096785221475358991730186366164751501880903845\
98700150342885344030763901602987273848269272887495123114876470357854185816775\
22620737028697550662755119084993146497453951877555688218556876286220876366001\
55112778232744473418553060646622259286822982225979683403977079175151280363633\
31696458974715337089214735627204471451662443360413289223935353404229539604228\
87756374300100678107026178939655193966873646525550900980319273012153877330813\
150004712413`429.9840455728123 - 32.89106943593912972369352183158056707383973\
68182678980481661376780199110294667122419750164619617256783653667961401317621\
79068293251385715816812417081794270803826441465442156029214494122351866474037\
72640482784908957785729399073862709688566177734220739351370551213941286100622\
93327507183205282783587525664364977399936014551660791552160884819336443398322\
34390788894820901644419550175987805454730810446113135723341833158658441946497\
32839317207037586`429.86552687758245*I, 
  P12 -> 3.296020659695886876034540220461782379274878544119868867229209821427\
24629623301378881169537991054541775060279060782178652784487190513210991636588\
47970029345090956795604921864834160765087468593322242692532202431626034787891\
00513964845366033542955175985279267135331954735476675363591607281225649720185\
09577185728212189210015077288811028292119410004755428775045002684873463821008\
186595241274732815677290800424774473668793276738984036324578194216795`429.880\
23461793864 + 1.5824284384242800781317563471923924336947666167864777454118426\
41430536488487321934046680393559663097558330288984566075247436947714334673900\
37245445446229019512878847226594337780368289607086945161843780881324750001140\
44987433973714224617617906361578729268116980605321970994450155368920362274663\
53313600550382935401092277461448720435403924519980879642474491120777987103299\
75498057409121878072359242026147788353915767879673038804186111420060231445`42\
9.54919395310185*I, P13 -> -9.11565772460313291851737374390459818953501356742\
17233406248800233173420872788692701003051184622464484526930008483515770794225\
34434252150976395489389014090827973691042493420682007306524969472475031356260\
55674964308639836464675968664138277543452639187798094622093856671407337597299\
49225436588736466374369527825020930794916805439047403033445873554018669989000\
04741059995833205452318999227514515539559678675769819462906624341305227474405\
9729580595`429.87856688373574 - 0.1097347358396727101559883466793447940893096\
58692452587590921187113998086320075445904690058756943057689908042795912272189\
29483394552059447669314382062633138492730529662358905130686097116331154844943\
17710832612876785168320465445947307899126252165550608465662796651297424848063\
14450487912414177145008503227013538763224988117715369491452886520361668811517\
60126990600758926903490103955969924968406698740877145462966147334666346154170\
794165350736366`427.9544865891683*I, 
  P14 -> 1.987177460759431049918775378274131558076593276766211173830071713025\
02693292993777803211956611628312346727118485903343472552833345964960000238777\
32513143581498300940590983189241039906100888976204735071406947055967630125554\
82634516463274750730994810740081977580245187741553438701255543528572707172820\
98735261778078220106033281147105736276841441886751981952501786893000780404658\
192137073299865574722748583314448915453381931945187473186628640838123`429.647\
4583865852 - 1.43264942955024498995249020750865364784160420177618824141828363\
33670413086161728655945634394199786910626035935091474237955766313446180282930\
16216744228166279908064728588090127775598583469090630278415984949357292744418\
02185243585068345087834489218730722830743842419195148776544293443242535080211\
93611270823720635624337079930616676467963938088791395190933185528681946981608\
5319014526506587154754700594365136346049626565079506073062700415620831387`429\
.5170876662462*I, P15 -> 22.2926904868276360495046058819541787769468008638874\
98220510984568843093099201610685059358170691312742735806566166685160194045826\
92625269774029516814672548786469013462166680175797479375588144972600875064820\
41578020999670235296527801107841025080016579715380645777370177899736539328261\
70932146553964910643111064807764733517990490083977263824335314985157670799132\
55064739614259207755556599696233458322892818904308212690432279190977891322169\
560365145`429.8905451950036 - 23.92419164040404854101684435673582372809088380\
24999508798515014938013162997780991672871137026792743153567339294085404393017\
37026201712326360134939557638416349460653708905562704634165343596903223672135\
99809837976693469923460002118159370663002640110182033820862459032065155323603\
29556770948034765984537947075039027870653227279631105704118157710373222233598\
73763287425716750849334623906670697271820941698122855323945513923633524825542\
71212422272367`429.92133249014535*I, 
  P16 -> -4.88317702518186652632070499963214499743278146363380688165090108485\
27508427783003528194851001765686148222617522927327843402147753899547887406956\
59505956597761842722609198689733228604267838562046886509830229653551609235353\
21511382521144137744990946313464447887652326384260756332936708711772220646709\
76610118092509948855007395260965943780662938870480120558323387835802730958276\
690780534762268181283826451161884882460903366970534135407104722777157`429.645\
54483095674 - 10.176121208204760595810885579417111219962101801305853638392451\
09345510143151095438278793482235624268429234833023695717306304730887364147778\
76305774353844399858146677317993806407951750304549303966392349347657921806339\
42171443722252363923089854714174168441899731113747315371857812471927419756640\
49891007414331529057999047230834126603403143409589010042512509684576562303679\
41120519930610937390224877429367329298822280264268050104275705084205730172`42\
9.96442400478196*I, P17 -> 1.302905899206459226802890268607885708652624443999\
07211901138865709792319413905544690641474353291535430179240529163240768831016\
20055996807819124808825696123878244338062076930896393010544742790480036377131\
71892783393770818096096345769795712720362555612497468875909410603214786638029\
91774007242468623068892773372351958096741743133141600893212215992912535531740\
06198749255360169588457695970576393654679150631496687155375834072856910600323\
7103400758`429.3034740060042 + 6.54225058256998364610195192921262673738876332\
66549214717884451251759911228564178973244084565171047351990828573386317952832\
33051401404119402937028708314631445711797602703005820392799078666726539480277\
67528482108473885786988035577149460992021646122324188939157459069395647850292\
84962358435169784660052593778988945928367573856906927139760761442041288069171\
73002107196697364658764897269542106525088878721440898537710272308964362148655\
90018677815439`430.00430769005726*I, 
  P18 -> 48.88989105205754461805278830878497642406191378095886998938398164653\
32190256962703947659848323901873336794050171489535080603581774879288938173902\
70584576337008172612861774978113063114079758986680209797625670269468337758709\
90616219352409911975908733078224851258036211847261199391878671751889201805357\
54876375244557089722613166102439404488152263003090469803662588845053504716940\
0624245229403078595781032510055029793611361712688069096683700257750397`430.01\
98055610522 - 4.5875455400489129604143245941842226555153649821853726046487762\
57655898282752560112143297036706946994021087664611746617586406751058427549878\
46917821038609962099341495499130870103681500366171155917375213149927383082875\
81172107247890440076709010757262857176380435800243870795664799905116746932862\
53885851051723103712041280857774740317582849876519447532227607716844764381678\
99805661320163855740614541921094066567438836483856461498011440040398416135`42\
8.9921535931187*I, P19 -> -6.177230058637956355769507316421964852300743992863\
39982817798031612592023639001920769994996567303714751929049918621187672177474\
13132667696204890892506800894165750602270706632542931993516717796720501249761\
65575478494734103710595558893584512091700403035946703798509073340217024866304\
53671121419818041854442511642381671437177602342110187502714104941215030850064\
47865022275680132232351164813417945479924759254034552059760572099311615375273\
8649628095`429.5387490405964 + 21.5764857987654234585781480148901959830247606\
31980823699173587094971919631681492197320154327552578859575999967298955342902\
95122962271367638512181901616237976095779080105756043488667567768464324551100\
61569610745667914922857543461153967883111331278716765427865879481982510973635\
57402063251176303940634845507265820466654571974628170700205506377225199345610\
26140624695331031892154027646672455757791395715235637282603873118124204358156\
051180037177179`430.08199738434536*I}, 
 {P0 -> 0.6325735380432868180439679978710997090578838315109546862567172483043\
63141093523189102397045204798698573274755479511821277155097488774600865001712\
81303850207625837834776368618123430817343374303189039070360129577972358705574\
23372983377267611854416459931495897964991612907371168801048618094105669329512\
60498420208597080870603697475770222154244825219121721841518966490816300794940\
27357250606166825673230636209075864002611948163476840717864753832947256429123\
3068716247`434.6485528924804 - 1.09150870206035989900105091192845918298868907\
51535174917380724505978583779724205643624481427350550162276829340562167197371\
82840088331585275776520697918269772256148321830565417191502143617229842374436\
41291511189093606518192157986495163389676483961902954855218683878298048985107\
93928988480566562041214570895840558442141152325268824708422399840592357305519\
16311375111546535270815787059404401476634581997068400518188457106259941999986\
589809834549564219627710741007995`434.8132260510931*I, 
  P1 -> 0.2790313991725112302514374561828962044013716267887845736847919305066\
45869386470720836607271226501745370675839495740021627609490865297784918263533\
65710573837285432999329758470410560637338361649456680880952126064866713181123\
29044338958786341589735995896814354601619982427618248583731815850153407003064\
33704609383443272930391524497991822962223373665659404354055452407840447681980\
27504833108184822726133726661060187923897700340917508076439501182479017532475\
5363191294`434.5286317108992 + 1.42078985044207875052909022128267175576209936\
06931670965272303586123665329029298968366598988314599433446019674657215265095\
67298918440883525822523781404174868281393641235339263065703026331410147639488\
25194750099870430390239064798068063694552336959508247733777912312806321025039\
20480379401743565332894203505408741686681352928118290295260539145298645711908\
12791370775175738536415141244896536389948674968045701189638829307330621738898\
609085949241052373559741812678271`434.8132260510931*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -0.595594845202402124872470431354376995297388832069545921598177366732\
18693773852147913786496017420827727170709165641616342021938903587802667881700\
10548261376361411065291767266631008571227381701720434241892209670511459693466\
32022226592500900193842820080460811591301354293272740679567154744585428746885\
46521587219479272278023140540060085468401898640126877256755083599233810984236\
72472786812241523091986339222669500491931362533248795642787653558997196523994\
62941296012`434.8132260510931 - 0.5951438675554806946411168442392093670602765\
38625152740125072461324161176309789399828428485403057322209150855105929755851\
84434215413357829482898438935144427510023293525300093834734870282255024386996\
98026465676310131151026023899425746031615963874691732888520009060330918513515\
65181575240136825638197667618546098656892136879096520630220136689333539098427\
48833635858645043475406118108950491820670635467284491413859175042491676461422\
9032672202996945212677982666783526`434.7313968971775*I, 
  P4 -> -1.063509150628619215872960947290910325644985130566640009473564891075\
02287388543234028582495316926183919482230548670250300779968196218618700685754\
76369415445674343135544930576273398815306227407830913350857956922598904039431\
79379408876427628043861865301301127598635749285118962792768412169825160330014\
86537736152430872121650070651398036329117188116457916527613282847148102739664\
51660997815955086939350103867578200301407215929342248699813811331870807304601\
60976763357`434.8132260510931 - 0.4277644657287960706090292892188461606663397\
61980294502832415357763802749457561144461514441037713207185191349352425181162\
25576093855635534479984020504267550313393653413905561030910213138646454710725\
04864585772003542447487853893717648996777298931679038391580603383727212145237\
16151125281561772316948410685993325003974460984758650509660318955969140248340\
75225828402811376786119620458206560622497666445546438977290933850795154609997\
4580639377904684363290753759521536`434.57583259540934*I, P5 -> 0, 
  P6 -> -0.722386515144384577213933606001192615386489227838402886651370250267\
95700119545163945356480399047369618549580157548273061476865650802437362989962\
69637048283545123970002433549724776024824429061707492270632006780686207599352\
56657084484395210072323903588621245798877479857723688684125767414862997164132\
05593554769658046768423733341256353367403332998168694791932324739346671202421\
34471708894620730021810359975019239167934893764507080660422252706178788442736\
82466726412`434.7432197476097 + 0.6560319370878360217307724981874215398906431\
75756555644003818668958494212775668754344834859498932923517943938880374285931\
96475281189844384083604131009296694394606145639226654010631333757821957253809\
74842902215226550425189084438309117168279354732645739152083168269353405733687\
15184690076563817273852255508059300999314061246422663790606536595624439834952\
64611627329284751601844598141705874751016228567092667963578212196483976332881\
9678115293586341574260393161919431`434.8132260510931*I, 
  P7 -> 0.8119993231629509383775956890224087291153491721067098700260973536051\
23382764227861383176912763134885671760699979992269580050338788741450490800022\
56551267892564377417760697031703883600651083369228308849686758489666951505941\
17341150367819522200404149868936712052534737232206362413705662077554812644362\
26667112340369139441408471054958461684298430220310380448080796766260425267489\
87037653806401442758053958252024936855671396289951342855128598641172990391649\
760879943`434.69437588910347 - 1.06178191427906199758514910769394033853950592\
64269856663098734179068105782242366447003425416278092481306083987440905889830\
26679347382162283411456551798497553688251579929562529749016779157495489569926\
84979976684983061162454773164726875912046361442566273101344539322521238535756\
50534622630500385658587495735001460848219262926141650844275740096652020041027\
78627137923240150759151102550538798153027545152453125720186280841700858735113\
060171196877580772091547174706561`434.8132260510931*I, 
  P8 -> 1.4686585139567495461236663314446559884525693044747139481555480213396\
63198486337756986783013690296118809908238439563401440161775479034083162999016\
08641218164754920416489193175552403721987161685875858535169264117797573708571\
15662052502910871050823206358794551525657950068265832198148851498175828731789\
84530809662563927205690818499787105258047331380850931439504318411515673322561\
80438140315886740236275799285089321822067297482926367745316127560910046791217\
6048265095`434.32642319075643 - 0.8014656202341734727370225691885850812429494\
26558076310946053209515337285929618256033468956201679896512029454471596999533\
21963366359651957913253726820591835461542130559553910249982342229575427925558\
58387350544222202679826992439265871630229858271410914524236513102019670721662\
61882148659409602488561892267803907905866029436799229870992719314365999606380\
62941108912272114736055032764009526532726513467976374791845167440687011779107\
3108968197436668144462281015619829`434.03530017397975*I, 
  P9 -> -1.242739773374199898980289248010538360101738516657594397474017411687\
00665469898943356713153141986468253928151732262183392967791889203645669927010\
80682790006459017529007632769986479574296211987004534864006325652644901602567\
45062130882084920028805542007645865476264641218552335312033014534261010713156\
45435940752858480699564534611562929278805419368183087164852990741390154134338\
22124479241369395613477880122274108273840083086398468301314580250615195699223\
41937289504`434.8132260510931 - 0.7120802984655536024545423010418007234139283\
61805546859607199691252423047006088601912801272745120146621468107363619429045\
93052906675944049967220863120907262715465147321460620372495587197036942076472\
10532329191375579332860567854273069946150199190837863455860466004391775873912\
38698758161325197046031163655381332095297012143406978784399650802911206977308\
55147416441224900258794833721326325032918058671329539895637304993805454528895\
3349499694573605459312487299623915`434.6465056006974*I, 
  P10 -> 0.302997197426246439044308350945273694803027135556451799188372013582\
95648182546322959987370040749880777682060848395281677625634958417904951881295\
29136637639171238127066912094729455478974669559895924788031418341964419890923\
65291610018985322187857869487819130316178470130587112741887509342229678196144\
81226535028929864248734068471523507773524363110977517977744845172866686177960\
420124281103601935542922271013554172192929798046039804815495114305177`432.746\
45837965375 + 0.1237712573093998147281476115546217013806810151757021680320474\
76621674515632375469134793120148121749309619698156027719440338806658045679781\
86191856553574944627079305136358538332058963475877209838700390724152445268361\
57538848880802612582049845316299058574164879830137007794954901447191222418233\
43719242173139663832093936362801634459324527602852480951914565756854908720051\
56739049438703162693379568154862708994054540026718845907563050133899127605`43\
2.2624678448934*I, P11 -> -0.682270513088366986219133394536989781743711908289\
23033800810832610371147890195751089546777087913946460262001938084059158293782\
33400090331387785215229840828511906200324865361109195145249054368964519116981\
23322859992357501216246001280924037178179835200198904854000830447420484985283\
99715118461884379269465789141123794693904526216200118707796379666119419741820\
48435787616282595089228920043221716527346588440646784173625095396172425639822\
1911294464`431.8898849682964 + 4.29319154166883905677914293738537516503654420\
74944722137127497874053063215134025836137792101077813689914124342445053046677\
49051929968753609337999675238338742116707821105842277587299794482979686323429\
75867487109033926648920556619472835767360911369754333242063527803242841134392\
80622502070583546147419435047197216869769458605750403429806921486415839656669\
57417454443435451034124295233490769836096434486960751893074711917225200891545\
53151136531731`432.68916929706563*I, 
  P12 -> 2.852893152023780228436616515200813914727364872954402670828558465265\
63042204359565324617654971452756701861854956990593317756705561839669266880940\
62887181706944402300679449441258848399561553312029094017834060698966657288194\
37813397482422838631939173303557538230815648797367443954243186107093128590701\
62844950062252196052011352331549678640553947912869122688636860530433766296503\
744105318547126974370670713968858994929519197145478027638969690003952`432.573\
5962921049 + 1.57783084837897170235438809096298876857968822024625784694997122\
45702340139009436858919044952192362470637839649146353469056852820965708964283\
77491939683704038052899628136652031186607323275437303922495414507061890579237\
70387505764329180299107060955104644891995920136269994136177260649305234529803\
65995047284939965580145394501197366225435508896304742167827821872424112231355\
6052602647530893876134097361277415880150580817070902191628364804518182013`432\
.31240400167053*I, P13 -> -2.556897611390158895944740803089636470201421368875\
59087216739173402455480477668305281843980949642699808396743480460897352433560\
04692210039030512302339298550072963021563741749156915967195515341182561344230\
34659864765366752364805805676739835427994695105027378083782784312089313626298\
96824991873216976254022744298593316482811223801288162073402062434903558572621\
18937717390125712143610242404294528379347058954976089276487605769574263726433\
926544803`432.55138718932466 + 1.83251431719333333778809676154458373375781027\
93715002070052888279660259952310751075059407815833724321741418126786712050201\
19870914924183350073245311376105844093176033064648491370471858719832617926524\
80388865015289818156846033830211589314948340304463266523840771328986954415558\
92185456101383400677428535681694479354670332034935208630231990393731454700015\
92371151241777378607450472313745346312283003087784287012357026214481227200534\
57794088175851`432.4059707995483*I, 
  P14 -> -0.29105182721326570748707759084303932075119252855810972144328817392\
47151691356862073132987832454018070978649676950971640721422986418209765028910\
78403124013735390892458813470979668260000647373992449589865240454373517866790\
77353704410584923930970334940581715456633919389717141911221444379798597353980\
78869305228359649063699728058585445334017348086814274411146660831023801730912\
5685452143178819716280755673320873755830365008198015462465767047494315`432.29\
688362756775 - 0.338529137395206686651940147355441924120454011819950158345143\
78323647703809557985713879161806571922836092729860800345936905255935825084455\
45359009771586160828264967742055015012395668280983563670549125206350410835982\
72625137099640573617211012070546808582477407703188338981605589480929706103192\
40736221829345928559484337223476784448872256815749626693981219433406234278456\
125457389262530139512829771331084308808183816732565779743035570979804797018`4\
32.3643734055559*I, P15 -> 0.170309232300367075378225178807640613833892294193\
90444598473139194217267958413945246166549976275556120649265269093724382527086\
98859584411811657207944357597392284684557669092171021423125999276852567969917\
65488534387915638337837854925224645679631156873821232853112283881967712520131\
23903817750932704340685084705729048454876100375094989855382936977507133018925\
77844751904948670536221830316051941474604254182874685999628821398225894862298\
8487841085`432.22313735363196 + 0.1308461516242189643283028355512652367486456\
21468684772172864243821638587684439484717891505514156598498956540035895921166\
29616699121551728027850142744193727401359132496604448040883250666946071640926\
92903249628989979413075437887258673747117310272857733688771270661596976589058\
68901828029037046897488755995175582351790823039405548819531752966928504927371\
04466843192437357278637218127969897669588337550950254272363224588292083639500\
883385733120332`432.12309944104646*I, 
  P16 -> 0.389187766263333998653599488689746096502579439367909561246616115216\
70193510196455970048707919373183220249465460081417054004891757603390654366388\
35129338420328710087728877695806995471628706354083759772854105350380006178241\
15051998386105117675330921760115242672694107903727525454032552606964782073595\
17274239049172615608510851699556967620306421421934979430424645876471134765983\
087385352122338568338450188563774080468541106800011009605863141286027`432.579\
5497987271 + 0.21117411399258345133703448301729217407348898304988053744363145\
12007094029842670235839841390847146458688814133846651531718048427065052094266\
58497749373453305065217714512592310748177636352846053410323889447606524248440\
29901942300793730038391580898496799839922178954318350589475260950705355248594\
97579321693046480504222573257994959643409204965706707153983107381033784317526\
8557417213476538115151709642130351464714437228348501045679716495071055472`432\
.3137376640331*I, P17 -> 1.22564080930751271752822706417417766116251088960137\
19249325438741360030047697465510525150869131386601559533760950569881202972903\
13702877171953939570868956436591695928413246920946144632196331856903760670884\
89440653202899304284054253479176739726353652565031759434934640854260400246758\
29609517406572435334826757746165412610081527995279451860982960300166670057519\
31125275264929275434805181925173748506170289052623032943127149334617953390740\
26960497`432.7004758167726 + 0.1983905191681303313120347111196988503791949678\
49708583343812666697831388423407070798778329405272810804088028605518486106648\
45382487509342933162722169700415940247436857160614934481433044240922273857908\
45778996886388495355957941478980154664635337918789093026167205782007157381940\
21196971221779299088736495989640128006105465613989323382663017022785795030151\
68568997096020969052755014286466082476776491905805405971168035051452653177654\
424412797312`431.90907549526366*I, 
  P18 -> -0.74840968039993907036186070346716660682551232907382931760709924581\
88551550907205859856063280258645821102770031078940954292665381621899958751604\
08515995335509302391296058876065699211178562353870141770528591771577876281991\
93433983540601235204893980956049508931003326335762118485276816633130714695746\
59285987566125201224823184729442124406783227291735342995593180611256509659567\
9436732045351788455429147489117282021494099401606671338790656436780779`432.56\
36456418014 + 0.7325260327287933361004920490308001159352525916747019945535588\
32867053026147722225122094902278000115759735130220837815378923531559257609229\
22273228693464519360449609127786759629740412802728813747798267062897248353701\
47381985090112588905024710286496385940622614531404453185375607331916018586534\
73291282857318931274605934790277246190317387308592828036739228117711880377775\
78456295207218484644626476665748321773314669642020875854976400592726008795`43\
2.55536653596033*I, P19 -> 0.990689852814072808779080747831064682112304547944\
28779911290160401177279376647592976207969661515494811253657878645545456486963\
09200192754242216866288713918818448592341679850537807831593389823237929901749\
47533097526241328841941794146244437227416843811970195096640157557190075121391\
32558665042211575251007055826879573027948839657684995333636784827298137536020\
49162544580633426092936193459315893716530188967624475358830467406719729882270\
283531375`432.7453550971918 - 0.167794823262922916830981643399827510307576057\
93763858117380001451060086191229553074454822846861655416230698551490181964711\
79080642977112614851202626939436580439604100239008066629206419540353744198194\
23507269225875129727986004803392222396774469428000348354424764622297540216884\
90541367882609405051148972444799634635825286127947711053481997408768605427239\
88712799166230243860540309370764911129193555721623415240721172387526256693053\
0372755591385`431.973382638525*I}, 
 {P0 -> -0.000190593143830179746960054833383677762264349733465056117362343939\
10921428692736778957954812202952015941251203487909261259164583040111926383168\
73513494174908770074134832244506382640373956360357202248250904384974759203242\
62746472954047575023867769803728824312447494030299365074166721002239567522823\
26440656175485807318635774879117131568112006802662760446651978408029305627042\
80305038748911609274659646479556241021511986898951396559283935692002773934466\
68713675499`437.1333894746641 - 0.0002976103458943285213872398095172905307854\
52208880839969475959880565447199888636005006537489492505324561197683600753422\
95812277844594916425899037156473778512131288654521914178173399192134733467640\
25367996896425478203645408940387359490247782412484632625264678796623014127520\
41522990628414323356886708775665111976791677274701397472498327022021646708899\
85832909726507783628089647759559993323598077339802458370121936148707445734061\
7554963856559648992173547142772197`437.27196871987877*I, 
  P1 -> 0.0016429580403452205677239485597613605097127943490504841426509771444\
69103886509060712313691073499174759283808701838338224740902908457900133318197\
74361420592580359930597492920142420114729655518182602138332974033400615487970\
70137212972959408544460627233887603592091931682529449207387251654878524767683\
66824906817707346350365442096261356193939488618977502403177211182657343430630\
70730499224267052179168147898775165145245913427865446313230806020540244219087\
243927416`436.68613128667715 + 0.01572254685459266639870042655075070801521669\
30291831925670110393068338190613483741354625050659290518007577362329269305593\
27851789839278526365540132335639951378877392627633057843693345287355571393380\
63650656833317599883209394164390099103889247812927111217804197785134678226987\
98766121244290576378522260037954159156462755453796100758663734248191973588546\
43010876225355179925252049683981495171021435315562061191554098881467629703932\
927445149755888491000193775541128`437.27196871987877*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.001662849721892047456936349133211882021\
40713259886835407975368494132743190573276172389546333758839047784939047072068\
45398472826141846800691437861317740874661193250665559182888475648149004425797\
20174595266295359590537302451589077124402223184264404278243109726003378705355\
22151079143779377403600593122528413696892335525023834533664561080735113685071\
07487349750187592798240258993657110980195143697955203044049684261521710612813\
59491479123026034797696273562812714891`437.27196871987877 - 
    0.00016822356641334775857030772566408754582682359652363544456541174301050\
41771831380519382502184727293663963695491418162413758642901911185073524127053\
58091892538490782591841881958908297664733251602066417455001399420937688588846\
72227737506605274507741842151645928478788128944682129722113704316174828781111\
36993759875573992422551479133229325159533738391756293320358688481299227885165\
89473903536788681371168572079953257179812494025905042767832439376090964703990\
919822`436.67528109993606*I, P4 -> 3.1475355669891806743857955884044816878707\
43370335485937860150401045673513835287700176009779521330307206959208011481515\
38086550736833212617809454590895963692386729872318353336729957793911863099893\
65408017930428109010492246025412831333378825067539497724898185142817956694102\
80697705894953415631919425544209120439034615779420107883364295130200046733001\
09577916535832483460000640934522064251096446450205075309451097453927196411160\
7856141165330098127942894354714098757`437.103820016597 + 
    5.90114885703620244468789536349990297096592711359121293854713674093645727\
58481572036925659792234219244794169394400317689444524613673236270077336639773\
16250668458282897727964720078410296942703461809735718405741351118088457008772\
43478144989867389252589736797167820414487513063356877051434454790105447287805\
15209761246433479084420016526370331530404714880715817532246960601533157805049\
58299107866339325607629900086873650995347717764843502232717858183547017309581\
525296`437.27196871987877*I, P5 -> 0, 
  P6 -> -4.032668946666839077376510461733709329976855321966575124582357226678\
85728097463184953245079417691420741078679033409071915225311475741782234398552\
93074817295480033343390236653092354574307045218556104104288487610556613371144\
70829044830263160767147874482732733164915304458171139140887997079919085605246\
36013762896297322460754269603224153904431833764244922087655448761675535515256\
12945821635663998168148704671353809142406676376495149451675444417737325774566\
68476`436.8951828747527*^-6 - 0.000019400885867107939894496306981358570745257\
57369702255094292410875929947129072726589958689748666682626170264993121573581\
17403693356027283832432895898254748319507452457818453609132779407681540353100\
43686688491172221321582018346314150026967554547148257309283918794573731662796\
29845049893197270374552442140395515131036270968896449028512992425124970594985\
03972434109570370288038477050074525568601964555315556518736639497348965177415\
29909362064229629945161638248891`437.27196871987877*I, 
  P7 -> -3.002991486123195725017971778656565738644880498637172415187546443448\
88010967623284064193895344667274419545685118008741968068692138283768807333976\
22619787678942965463405516144275242630400106898815095687277101006096816441796\
91791754899356820264522579504797532812944625052268321712634922694476350999643\
59729119657619045596850228632411612767982248971934960051690315482890536974683\
63537841171847188783544460652131924491802954272291909221101849837528100490384\
90038`437.1950252971658*^-6 - 2.922086511491918543345484604724130219045794051\
93372021221298470998284224281973829316739910402962206015340646622629024507230\
81964853789797553545446785873032692968321797482007496221696826892936429886365\
23609314478535424751339342477858723802662370799464710961523352511493861504876\
00595935595171741953741274349756921685750684964008337427231915412483178217554\
51320399134338279955473745866688835622544733303185786164362510809373913123081\
31454500058273346716888292`437.27196871987877*^-6*I, 
  P8 -> -0.104852968715922933346761366745338546166297344327450068647581666065\
33214077091217860064929799510464328497409194492761178713559915639559501851232\
20608922167398228576610186470067625446193749392860539054305428538852164748926\
47294522161351789592643734269976458007602054240743559482069997320795988468574\
51300014565492093446610021437812854302228943628704396859317174447569327765643\
21858104017638721253692019610702760366735224036434443252957960471501372830264\
67423200431`435.01731790182095 - 0.013561481710567044094978036393929080236324\
32832785091449064129920654738050473616536976209215583201671520180682736180877\
37226633275650185414857664080544706244859568039026358624309875971068477718167\
40393373986048358135379265714028602929709929900232760968364413883604597371545\
88045325717049359505727247587298446585865260310363061134833102431802420279968\
36526001568326937121932333876546802716122331782184694724745937491006306894680\
24002851220657040644564946237626757`434.0996989038726*I, 
  P9 -> -73.36817498521181440770394412805315317796487699408056061994970153528\
02041907139591064665671520554231422201963391453143248305591480161745425964502\
71896365380209597996077743112024625666876319234696820914376788733141860949380\
61629271152057031725762367115640813757713580272554280557392226159317692887043\
67507481971876714499295498589357668890464213826847991308232185475572051822419\
29186164604748907126881301118642898669883760715646160134977057159738023604545\
783109884561`437.14896224171616 - 103.071151280298976092569722408914651900198\
07733417458885165150980099541652171234620570580979402639914845702411483118938\
94909088145789515158834057296386237954399953714976379386843347216298664027811\
08335370018480074464369633129115886716372636835300933570898948748732995336824\
04011461787684267512682244366278299006912715893852761475276136641804390799746\
48750141357140002543015864756357898203926368705632039634486814857438727978313\
00271675323798329075458104531679880642`437.27196871987877*I, 
  P10 -> 0.000098425361819333877555192737406095443406226782168099496238906364\
67706147287858149604415317389421796214646507022727740083320526436871614643314\
58927526676308777323065516788819164145666859539642281020594944724448550803940\
26506484961917596969142603639314967655076602685628683943780000814515838227203\
77405365127289754856928167181950298600876479855294396326057974395882376879539\
502892391739759747645201564723526444504786301464333857989316277294388`428.353\
7880613794 - 0.00006303277252194021106061771437299269906410309880070954489557\
22714040865448044392597862623079977721939339005868633908300204137166188397352\
82007578683202606923097185677354136327274812994585249586947091935953253665913\
03828305149331898212966210847074023526804066658071278592953062186810512184942\
81066719823742351725242597400800256230388609570127884339214164097982307589606\
739446215554146860842996872010982385981763017074922328788418450868735555`427.\
9850737448471*I, P11 -> 0.009512498376230917669862466967611467258509166153436\
05543029869872424506140641835017675825123377561291316345639244195915060821018\
19893163049037098362628962677229144583571683811880912849110400868072722689141\
22760520106228451317381614469703236551452751456814289136196448040583888941221\
42349309205118481837226107584521676466547983134495905616578820012724611351885\
03870154717711138516731193379419024798493611642002323097552384983842231253079\
2508291`427.40004383069976 + 0.0407283232587380867857384313282702564533756764\
73443480273908486587810824388054360945023637589935477746404117053765965699070\
88458994598650613270380578097287882352011502750892731840250134602390937426537\
63245571667963513032493707300349723409877481088991008708054073015221886321485\
72127625599268431816907778316288656696511943368336879050350968218151346612318\
48885624163765474440070524385460468101687287325739968978876306907460969426062\
065848838618`428.03221935423966*I, P12 -> 2.187500028503349727524031281811680\
14337123716208557231680635008989067744006880747225670951067855992687565370024\
28019174054378991267197761625780112441239926983800284059389164962041962074800\
05555191712265719102478611240887793385631889343843931668219597805233507587869\
09924625828770160598761334180653885951559762508345003971976286781759390341602\
32618772307284140302661886419784549002733373598453206026352388040406080247383\
5174041176471028281007293`428.47468392989947 + 1.4882355021209171429631735595\
80545504862509924432170259265766867592192984112053039823184691304240746746879\
45079682500971082543341739734691135236739890599601038486402664427337566204522\
63027119692456247252842327060980825850021277843664047170020928627602535420282\
34837093568941159166206109508539033683159070089078671857275131313368553707121\
97815819490433451375130021367732361764875587036526688091856004393291705060222\
65254710486712191257822263948`428.3074075226788*I, 
  P13 -> 0.001709595674266035305090594954108763546285010505143356635987374662\
56813671905076822643073981862237582459284090342425851316825522073377797063979\
12390498203398286672032887729319987326129948710990407918480718349719700171869\
96776198174409386150722352107099462572857838862837784848111044580630111262163\
73234740987488883642346282683421833083693306504850523774282258170538143544798\
683749073440101460795469145203833342138129095677430424852076824943965`427.636\
939759921 - 0.004895248970370190990610097099755577673647918104762850502582618\
13759207970846091295223631778117221274702335054756713229838819828655472546929\
26166513104677225084570200667017090708532385253720644075322213321197873965050\
68531069482419376668507793144520688604896063639888452849201405268485025926347\
06484574473281755610818854741317514367759580007908133880035973083231764837358\
326040535482760355218435097894095723298561917078769756604841986236256991`428.\
09489621834035*I, P14 -> 2.45970045966539989962258209999127040428789983439885\
23855022306613045267999327236962072407597166460392311621156773342503761685120\
29012698691495662834313220965541728014769511156602375906817011289980765919924\
66715676426340355747183866051318533675123095443878986286743875643693469289816\
74361170959394941743757954056690449661194378598499067842532170060992809386438\
51552415924295645181526903798480505070085086359647694125847077706245143408957\
95182172`428.45187854329555 + 0.583044192429365232690100327402041162798786664\
18128573887452784581451318016072005138200797119337474098266393856634417335815\
01824651081103840397587074183965348008296323518106970611857124968225325489763\
38393975354875810865731879527460337411611351045072150746506116979946163963867\
24034607200377863721538932706922756185451721679272401706219294073754961846841\
00784450297181567979688385044179808488809634737051530636589951563072734973118\
8361696125635`427.8266977923582*I, 
  P15 -> -0.03262041513463065791106662407315008068401274319315866853196290610\
86550787750727530731525823132781149456415703797170487026210808747580139628497\
05582792872808881698621464470845208880658565296911852728731877661091062767898\
03951545318993945976668258167653645593541326822162139231983688027663719385881\
03458493392902379623085762530432386240577368181585536633778707526741245934732\
6547572227972920552512327984632665103874121511947722438061283336337953`428.28\
50765863641 + 0.0461479836353231262649155345183603029309829170781341269597769\
05868552434463777451196939520858292551786689868558775047564171276018580693138\
43855904201405571589305270803037919938065094633032448367815106823000582782736\
20100556791353314934497792729211373641507459752788245862248733469351731142559\
30854596654360491693683862868592662397893231848808292707094033014164954181978\
63362524900217260555700306838996519969327500253994971478485541253721891969`42\
8.43693837978424*I, P16 -> 28.08135480962563934562955723271990970295596141003\
27828606633183181852996824517698470973601470676710118928621659470410367989073\
58625009218386684586346919235798495202446338706751305227514840967844121322493\
19131499948354523374621402789554482170161005331063991814704561157293892028347\
99514826781654518825692268616784481868800803118331341948449823890280832638748\
48492422652390298068700623847170798115050897780057997124930901722614181419301\
66984036221`428.4793444141728 + 18.835144669763249983384243656013846658492707\
54078430436362315906901908371882778026661069096693525883934658519340912623942\
94746928228878594263771790932694474918971284794919387554961963500655087857681\
81051385560552906363725787287189193456702743590752962439875226521159334804925\
59779222375601955584364021257242551924813978255322331008026383467098096872208\
18970567654455638615091102835500644045059859815926586734131767054932355316455\
1360909126296746`428.30589531756436*I, 
  P17 -> -2.91825793620494698954676782956286918471536076176290589342017623182\
90678216803787873756339513551903494511886039010534884644267985708409719296567\
91709266116235121133948949082255346303075257429258120610010941132697598362870\
76105224727391151625581094053777088838101958035239127997483367363400684679904\
63028911413310285276318807634127084311973729605843645996788167467660019368529\
3618445864402969746717725817214546072394543181011546878189034854355437`428.21\
547947462255 - 4.128448879932308142656666229313794120343170527639011253628883\
38323694401952527200579275549891528811526797793873936606569272249546483507070\
12549502412102713768635218808904896425496517846550935692408140772295392313842\
39697739525180337357811662022187423983877430215706315551320026442926242225634\
33974233568585128601945349705826907228242035105152797970645315160129911020397\
701535900890871582413722786868093797882121028172534178571477175031607014579`4\
28.3661427107676*I, P18 -> 0.022717423869808495811379259295807428685582297928\
66105705168556208905831391393746796619095275609995587682327908247765929847380\
39761979343352461361115219306623732907225966939966365341933358499431883462251\
85582130652601601094546995850562326856532010167567943179611093850394153270584\
75980034117023544092129718793978663670497435954900397370382306050875552560396\
24731791833767479172084176397012896865173878999955049233891008696824327794392\
7998233078`427.9549087498531 - 0.07261233894309606510598959241284438545480771\
43967461055955116360573092319491094563964448509665783612881988677827738710202\
53506330401464634779729960996877938051740671527766651137293711945833780058668\
63126062828304079502237411294969247177421017622260212019608908891677370617938\
12333848695618342659589302130070019611494342855844627100303363014685617664284\
61756825160575516910073210884521475866817638403261042978763315790359167466081\
08259413871828`428.45956009452954*I, 
  P19 -> 12.90410930534897165028171280800019297960067936943281864952389712674\
94911174774145281456215818171726005518994188018577843189482203625749073555489\
33493017011131616264164033572708509963955377317292376556575608392333376737634\
62957001861911921616004691814117471106777496507031608826381346289546097971662\
20182646490309759462711897519606359657519902281319364046621186102090235314561\
0947444862045832322396964202830986703741837998481561994510927603732009`427.82\
443931853607 + 49.05066371441066912871630872486947994176444642245959542573973\
58166947361200315054519352551153588957006259658163615194781998910719982191754\
93051448863469589633037656440161504694174405258343517185327669276351925578434\
32719561306736031489539834971975378511056612658415741742587961159137454995725\
24382814952299474297831234968697941182397111054087406743683693517643529468970\
3847881238509493228046852272061458649285820022776969944890266732651025952389`\
428.40435617354956*I}, 
 {P0 -> -3.443994307963711452473897514654667953100005010192787406986272240272\
95349421185896847968610263305164317017119027543579342378644027223981701028580\
18113482397407851195554952683749374099121470678964115445071124746117381753742\
00232592593337268894339378326219864177555896508032782060239576198942721570479\
22942640880036473673735869028020368167666584330876787796048035753425938961578\
83632656086981463751385420191959306392246903711783638147888821645269174625088\
46681401489`436.86674332374895 - 5.031418874186410779235654328010328925137024\
56699333750722627239722254212509908852848836160997571634980130381014566931063\
36152981585776507587188783731270228669204879508489690009854788273397837982351\
75321333256815666839563641949611360826718022180855945212043620629655504467449\
44514545514184893853055495489977773244073530440470203200920783057332530760112\
05989274236300946571277219432711058791640369694542056187087832855055762853594\
31645987256088186126495121796559521`436.82308705764086*I, 
  P1 -> -1.357782879487264744925699206431507213502056473763382970975476473662\
18963699671499762238157168728229987556437006339304784358874622919502207280721\
37620307356257500297248528704813223599764624827514778558238393138371947966551\
12925053793205463646112751867144220887643116960158540985368766665633637370523\
50511525408635126971362748009401812559529129391940836597069640841924176831463\
28080138676909748938126730378825821780219191784511510133001581211353060441667\
35369082247`436.80493952522795 + 1.148761894712080295600640679081506119602988\
44650728886136338771905088605213111166260828446469218337769627089478443782235\
81171758027733571721672089324854725002610586260405238779078127901172496193163\
62604866052720833017371490922183242099555644214370392972412142729656429985402\
84226819720334427353345030628584696755638359558013588767538820250800479580537\
17410581001377049163236175970199207893798126800156947813697307805050101792933\
66641541617981441744246180556593419`436.86674332374895*I, 
  P2 -> 1.`496.4378237663101, P3 -> 3.953485472113769764821465596085047576621\
30409223002455804996557205216857447059487971133111936500083887224446568806472\
78418328957231031476638481662972143237935480289342716523902360392207819406237\
02145004904846177307067612094721084825479747372121153385797146395352458517670\
33899088185940980937342636641433515972705866440804754991067319243656696906397\
94481041942106993633821265708861807613429144003068999375060236921142447871776\
0240644712458538544827663496566689391`436.86674332374895 - 
    0.57751386388152067763172762364329607515437200312487611844695825688793699\
93002963724086092282218132044636217864154896144064002276287054512817296540050\
98521725676739220052304368504238408424961071029642239802056400168785195063110\
83373909759025381666398126150069538889915034905691699279969734622364212277409\
35956753732863275155290867448382574363464654233310555569106783795971676703508\
02807861387083346851866581180560815360437712290622029032363959339008029596630\
629987`436.54587625624356*I, 
  P4 -> -0.199523117142689764650621904179786065060429594710252386111681224025\
93713208879432706639044124649987767923679981427418027169923501600847009402777\
10842320834358247562798561625933845975775097300135149660485099933544836738962\
36810544206786375357690089817149276403505169700633277104147555294165142838790\
45793237548046103021179337990732862838630914590147640493684544363058959354966\
01960611228500259212643476056191620856151573979085875908169796188687631670434\
32151277639`436.8292314076141 + 0.1259607851688541002782953055679512337951644\
24092387279364983443579478066928031786354284085621865120776214016957774643422\
25572034135085900519583852019911231201457135255405964121488533954410660490458\
96303397149454867564665215744600803496864272241961534252784241468118423787060\
46387875838409631197138007086315317764071769883775283716431355543788724527961\
62271362423342618679784580116276260871497667293541495787007598966338341626119\
4570930620246858322478490064465419`436.86674332374895*I, P5 -> 0, 
  P6 -> 4.8262203939639491742462561838015068219057321240796237284801641730575\
38729096387959825336504940602480810187370881545876522373535349108759823386212\
23325982236946437601914049209945728463854525148909798525616187352882167867370\
91454831461564802724223307559793933316517831351937581016150422122750693794028\
20605846361176862975843238243986181011074025644668606084822710016668379441679\
90140400977448647769295561869562688168215445797946830660700445666199396735888\
6612590628`436.8565701371966 - 1.94769741368501207527101928356357090153238653\
03046361586892642088137418964648629788504398526009414107396568330072566363587\
39076080344464512188596650296349204374960059266275014339420586443561025288441\
50167500538205186769540995003461748265774029262098154220841852161755347721629\
93515692444813287761614010642735354040541283610846298515970994019308366628520\
05722898305915095503561243343496175616767297671628299877276417060282527537204\
110305339143102398181632475393862`436.86674332374895*I, 
  P7 -> -2.447911456696393773364520815926492578849168103426239425987061133281\
01280991813235688399055019491153092224357836235248831860115021215009928322404\
67507664079230102747616384351914473925205700361259067257697527301117976954640\
59539902590199245659867871950265973780854429679399430088828441514600449325246\
24132043071237191972236458523789871563888222019061017508575173256675835907012\
23131450013339633421720497396893687911175899967484623767355609563665331911515\
80690082255`436.57631793346025 - 15.56983673622217827773833315718490164240230\
23803349982361868174876123854436356090503333262135886401178464281621592129193\
39566464297028587439307820076825831937431134620825852785920868772262759202047\
30064960987299386318954111169588523936930183962043081598539865749765525263104\
81108218650541799014641040759792323348138670043421343400320225055546680873417\
15742760488301037636592639753482082150358691412361793792686083299129557120688\
907280888642966810216117004379488405`436.86674332374895*I, 
  P8 -> -1.074977179552400373647986874978719841852198174233201913877117586232\
34718244872844946505703626605316665418530202889638330714973195255843669250573\
25526470420157592491678376699391516297982126320746518323712373311621666388517\
28694148190082869019670007155162345401354667406972231782900156527166786643379\
05756843107580804963236049368849143081560642056059812850820284747595161788041\
55913610558422944991743306458620335473097915837466384778480455465700417397307\
33151313829`435.85130431710905 + 0.170600564865442954392689547893095901766873\
86070357061654542113848501267868667139059704406043764783296643375052678765901\
95554498630440029032278504052852670325030374052428941054955934419621962691650\
54787978763029407176792637439842098674754028788988898876909693662669987174055\
80765014229664838241315813314340203890137786704194525046510770553923312571158\
61050740643470428673425615399524063319789845111888508467725701120878665520358\
90931791390466273894362826024322523`435.0231096753108*I, 
  P9 -> -9.649735624587418890731190735545813628842244386311316517105040286141\
65350882851588936432798863423256330266959783062026519373556094045757836483665\
45796992249353752535809782281785496802643707442228648964072917920150166127880\
24177803601761261597179256303254132675839504246504915968902831133712647057425\
84543397407008315228146731123723349723613925907065559483287213224161361300972\
85147737501673495590951259792344718571713717576021387118010817900640341647589\
02110697307`436.8583241825265 + 3.7579685474927557882331431897995885778403228\
40012692371168352796423033551196668633957660819256452790154418559033987863665\
70026473239248004062559495133663724559693747778037770770355165884767532188328\
55863836945170062090875621144424295455108526491672380462077873991032651692515\
07751469407223799001986736289150616711219412823380078058848139943694419893444\
19397441191655809847210879245184279114313750121592461278364946633952145357033\
438253857828130301136144082818675`436.86674332374895*I, 
  P10 -> 5.924265049058243042610656808432494469360776674309333660642321547753\
62951473515938229040205018430184957709512067835597097863040911761816081000280\
97746209007693175405676401645238180528195534477833447071770499298594583092514\
47098065053687419867383505994694443239930518200859918348577488445543555734446\
57343360992870670667037922189116896460372961917713687102969628257742179266865\
32109516012674057192300842250136363200143091280963800541361417963706969432223\
97687503295`436.3503029579907 - 0.8649725229675909037347674160598040677750396\
03094522743787180911437248289165474977719930179624785359260115157202602451583\
46552238858136348540740022860764135991416964522037673560770640451838468063395\
41635832708955645766327054244200716014774431310260003378767051000638877137694\
43230348530119017948163529626196767335082588150191507937280800455078197798306\
60708908239290243299220424689694664342472204328295004042235341989835917361359\
8858492068404826222784606598517569`435.50372485745913*I, 
  P11 -> 1.611150045242536638025743115283139872039860278297696573188475162578\
29992824439089194273497119260223301076252662140452568340926649541064532358114\
32382749647807909707710592261735535625217981188754789992700587384555840380656\
93600397464870859669619636622616273274354891205260978344803676784876438746167\
18281765935627846064991536415285495185851916914012565471081315359993417873530\
71811584962135414204523808913232109608385828672128321841404977771740355594493\
80258234335`435.3280180311658 + 2.8176962477416664229740863183050703943317843\
96307246201662679293709371152052315733521592493526238333306672922398342524910\
46357819121873972079815095545457808341889102704964065828675226064526610021864\
70969166166855318827642469053694801475857081214773370064479676954252692091855\
46905527490079361071802796737201284649931996656581862664356502057966458998557\
21719036656642683283419223092630239382014233491477335679194023267996902842667\
350757223469222565616172914914213`435.54849204361*I, 
  P12 -> -0.06731136364531900534194388830926162555998198570671775854616240623\
03261848318923781325072961752264869856097749036388036941405892871254507903684\
94757962532752526763676327711911053679527079629761473806035877148440060641154\
90551765904913457328919519603660086768391049294541607939689089161306171875643\
40811555607268557978781563179950421239437531681240961060721273099536009452018\
67412025965430194202497841566797644953732351096251194228335500876484669396480\
956106293329`433.7384649120898 + 0.020970018131589276888683054746038014666924\
13611982920311717250658402235926575918964210315038512307864602773840159691369\
98399367772743267792821414835021779937488369763924085592340777726801698774189\
13583435955352098251131164533393334552301969756777323047665519460782805451301\
87597377431744295914603300221449170942526799893873336004200006898493283052237\
02895521867609844366510295927029380736796522501588494616599250352611914059686\
26834048671936983980978032436420856`433.07283833632954*I, 
  P13 -> 5.286820092031627832098191853537415783687872997212810994471822361796\
62364887141526808145646875556940192052576866083440532054845712304445846677405\
61421169213291363176820612240546294100805854566277253262600117736595911543118\
73829592137976147700732269987675850147324162662349963093818528340307889268886\
55317844441887362259835850090625190781618742225039454777840216508608491269855\
49793748821995336699165144675635432803140832310312782631736462697410839671275\
25956680464`435.68837733377734 - 1.178331673157850103896761587227743646793872\
08112940209717137943328394137528025638241022942702999058298547678910846122381\
95903285112129963084697039916511076165542621767806756950902147663657506117456\
34392200359289049957153277384407328262146230107184318586313472744127955030866\
42962870207893699805727647050152547300629013036715086499746282533450125314812\
31434792880830789856409254401469634489193378906995726658916169749442357729051\
75295197371582118719787913673474351`435.0435140127772*I, 
  P14 -> -1.83519781152655348314639291112346916213061128978658323017229114106\
11781997149910571897796828385899902929036529096300912015783144811415380318815\
22951181486193506924358288966645414542170531919574089501100992592946360591398\
67138681331726053530945133674771491375690644188703979445445981929361738566812\
50035650335859995647624412195748274528931574586088897342125334328001552636831\
30463301049287187237969180496804352250584069249224504375097864221460519998762\
810953066304`435.3885817410917 - 3.887369018553904110648899075934208578902451\
97340271173958591125290062575996899584896266330681297054884011268771806452034\
38603480814527293015748347248447768669785261604151199900473940266428346451910\
84971318157540981944104039914241063782629257252928455588801739232203253496632\
86523134464590625920982704723365416292548311206501468080547418715566144100347\
77317765790163087304416836088133236105897403984958442154443806028585548702030\
06393664021954236134087796361410126`435.7607060491631*I, 
  P15 -> -0.51653233529438343744115141098650570652393164128576841041038066867\
53040332053094709096285267963853483568762217277199915972549839550148125381791\
55902099519368614932078251192788509059717993231514777098311875700698104332289\
65482360102078322185268668593027779687144879911836060787516493029495156446174\
25799401328677453275881580730781322809940237100054777034162473285175544494778\
55778449716941199857254814631553143079743463181145325211569737009933174633458\
846212639704`435.59759282362916 + 0.47575185329937804973810618822629608635312\
24457805471882681938375510894190708283408618822408914277191474593154340932591\
20997585906720371176078985270015612338201741059153093616611636960285093211629\
28656924872918454891920494054763072376771831318680602251193191226635380030222\
26173817457494836824802591871543540292605227547845113194322775443471545117456\
18802847291690630502210648909961007571286110068124345560019304002703521007888\
742550931370282302638443916443305456`435.5509905343776*I, 
  P16 -> 2.550077441949304512016663574686989833716768803302350588336204327126\
20079168386819143805863525354381936819765720690600673367373298278500041611377\
84040783871992479930677224048490182905106821057391009374348548631225807377653\
46826266113139136567104167931906060464814204129284030208392457975691074513273\
09591874466802517722122020216922566074550159972020879156809634638076589990342\
67088273685808060301234729776852202490782148882111922177200859815797981994824\
33943008247`435.72840175967895 - 3.471933672560858223585477920861957852045911\
23504715384553712833024142497107987759970558848233683810423847654308766880011\
83636008838453532721937519724634536878863913799524695310985148208703316704629\
50289618582461305573498615047046636492479622669092141225161079909739502180002\
16833434453519007435362163360365070267012589785161617785195936512131149401952\
20948359110276580352440341484537665385379665781287300737182906288708741393544\
68322591805019482768421777350160418`435.8930320917506*I, 
  P17 -> 1.430081257879395974512435627830589055545871945111762947076701167558\
03138890513998790961437893611306627514206404495693716919272018613869222776225\
64427621824322858532266357537871304720126344386322431094260743452038538869297\
51542513418740929600937520838608100734478341431144063162168706075297989629983\
39251260437280936716083537562178369239489728032237163561720244242512371465225\
05602522877695456545057238178090695925993573613725775035679942053874324939927\
43026658366`435.4384950257496 - 6.3873940640520324453601806972964042238118521\
81156749582889930051584736068498816260950981285221965274247865740654112572141\
63519318141015894122409208701271899460161379496691528641007082419004713098648\
82684128550954057406888089470991890129590812821629313982574742055256010406568\
08753084790355152486790812631553555606911148325488979423023606224026137470114\
35472441006438521274619575073013125011880545610459981956940599298021866102694\
5726967476973546953523526551673983`436.0915112177678*I, 
  P18 -> 0.410916517635227136281834451009679342112105756164822501535299868901\
43853411892685793914481049219678733478283558434911372182985404341987910785023\
95428790355835563195141895401199036546027346389593300124615022805589474209260\
95894794557337835188550047896029524388395910720244572274649710161051986859192\
63152124033736697885224855284524862827991997738858244000373805433594707432632\
99842950957164578970022199277190398329940864790814455168851699439431497242457\
48427175537`435.6191906151725 - 0.3217906610237167125652100960600516378226946\
99852156934716324324146795565085475194471113307268148223987618219606681308478\
99952602397627295996052507442517966175516770750512219954608725697862119606868\
95314842969106754136554329113738326364253807419889164384975469862313678301077\
16557752711220265625987977453496253998981056118110075510453233200518954406142\
89422687872962939831253363858727912765369256212917106326273468797156031889395\
9983761034628852091566088023592608`435.53816189982393*I, 
  P19 -> 0.520201139197029081048097043505933370015713812332789003161813613528\
30926299028985251684436818987283014981441460187577206997419293690064789088513\
31999366795852496347720824635906257008691290920924454858412498533463712199456\
61068556800272950272643539445987352419925214449044727123571570520326547525669\
73283400671290958623383617491140670172518535451806530631206952368156748884832\
03450324738533555583432805726060029813861263273718406320365669017309105317750\
58790584546`435.36029709540975 + 1.826939542510011026318028569142370773829961\
06198748375254182969503468941658988787896075755981343285318758633884986758424\
24808894975205528194648675282674281694953259352479308245371390715687481972235\
39700149302014095677097219405760930812808686496943264513629926520672419526561\
02904997462408384675183655129016516078328221653778398164675885264057024984078\
22799301088659897394521037392612697068868357186957363866625071278968411843871\
10721293669250272791986688952220645`435.8873069413443*I}, 
 {P0 -> 0.0032528904933965792589289656891595581115114867456292441031945910724\
61875554129236315021952445905461624912646424946028301758481503038182983306331\
16279504261515265265177138197095779228299837683042475966569728966903036181622\
83881177718691017749633778042376482939544909839030245326402454188419702424398\
75100172864560520328790307561228452618283279895010068619054182144318216946639\
55766726371830936839497858861818029876149591095683617677910161586286977995376\
0665914187`435.1816867190813 - 0.00001708873303827474580442079760486979295100\
20110375087680419221488489687826211019081404513212329351313302334041347731446\
34480967727455555084022416653733735938599398455197840363577263494620747359700\
43891176207067776191637402718802621049175049547562924283792333767164854284487\
08116134762154897703078777627474166659602744323919717185393704660431894133881\
44682471835823901734320131097178961942468157412321964026187355200996041354225\
407331671265375554927087537894907`433.5539144898731*I, 
  P1 -> 0.0393833811239375514951291477938456341502271443375971375225510886142\
52229230616634328583289338343817916040151609165980465390063589354868763510977\
48453027724302520251777146498460148518184398064251543030323790965095527861290\
73622766636859053095760916449645511893962386694548894923454470483527525069102\
27408658794018338754200671266520039304249542705043610015773826896358298756280\
66258768731171779584519391413669026044374531593219692518332200199948198584427\
5624219235`435.1393369256517 - 0.02736949056108712430165712591741891980754160\
81584869101196037092485370624483916206739574835633090964674361788448714261246\
23148930020086310696673091507648109873573670134175347906804579859524574358715\
24144160832477153090481670600334854740825015446854201098613298518406844433754\
35923112469676549156754106614503298893242694223544178930033161088244827886489\
13901646941061333013956428941066329778452390291747382002209725189350211368017\
866690355393030252640165166253993`435.1816867190813*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.008810287494635054922724816206673563362\
40417070459281427748607505814302484792975346728444905434287269220234513921699\
11486172294603066318652408785674080802609017289655520034523643426466803070652\
53325219783770466521136721779807456362721554974614413748568383367292911880581\
78053990562012984971046287580649337072092733255637991724225103745772535718428\
03089275676681158863797963433428303376769359742784619564336501745228009111186\
59710137626474947853260806349504921224`435.1816867190813 - 
    0.00062003244601212020470812423983686666956338119732670633145039877137304\
99333743917584499458022424003975849857881735152427759915820460385923856038466\
30622652417692234858089134614098075525125334854391299712616190651219516479988\
13622903913902646457032070027948155513969535960656177287925467001991476979559\
57755295113838398584761030207616828848958038322287636984321843040540080778473\
79994097296483075537091456436091696836104755067237839194353657354383676312886\
918063`434.67431123410006*I, P4 -> 1.9972259952680356268905534621389348989072\
26452472603337494286981981031601872601406146209863062334825776673915164440709\
09713936247118525668614438295120272872890131592817506171413234655755273277286\
29127822842945871193599661789283589935193117578181240154186660658057552764632\
72987765303401037025311069152392554162415510001432423868723407115710157491200\
99652246335658678407984351841346332317850195101609746802825139854828820622901\
0890839047913501554489109982322207633`435.0633197072445 - 
    3.27940436032607884862310658656462182852788524468308228475165745673187951\
68466058414113421103916451000358420535660434864130925698759595268570734528298\
37593149067167339479309593415089792325133049332273071570740315411944058590305\
25898197494609603163949741259909788536718134269160433216391019869327978073509\
81153874931049718668718809714628469789259687496478760811537147479130948995553\
39004647038746272981062751324028001926922932977313224218823972284387810977183\
959144`435.1816867190813*I, P5 -> 0, 
  P6 -> -0.000247504831309937019144037352682510366788772458459405615322629200\
70930223547399056407967408064694332525218846100955887138097924212593906683528\
08888727674078689700544044234364687137317681906158306093455161590382693661727\
08201183277044095190344030809382603677697074342085081730634639537536391340420\
68770621667033372904294153750805340578372950738707220073543455922525063119092\
32284409842349231182243358910585658292519802624861238172658398397522801859141\
47866677639`435.12981543086505 + 0.000199164613165614029490759488493274981289\
11246856183734376332813973595266776260452335513632385383071174070361310539316\
96214080051647947589110247130454191644502203925727824617779517711271787434378\
03145308878782874508965606066706526561785837653754217048755889902490849460306\
91285171674586386895555335573148878869918044447948327587048837312433821940641\
34443532300185252723984128212426515808790617648245947669381315438184113689351\
25088543698297344291887757584042022`435.1816867190813*I, 
  P7 -> -0.000078716867093241828725332487762573662360880701459589519253888907\
85930405034588392272088930783551442847446078865012971407763575464059232058376\
81899950029167087694216227822481787112518138763652278009167614456000705713315\
03533597054055177496376002289450869432527150916105442098511698180690074603521\
72480490815746977469328312312546798409035216359998277509923215059820776425761\
85395965070589690916042337059265323626632975508546041945231475338681705247014\
43255726533`435.1816867190813 - 0.0000865703746800869608771442990055019705785\
92322046779706342074328982912267934932610910045432131587380786864880678201377\
79893883029667891745405885243077153588821090864814802672065875421193595049365\
07956547404165579586149269768255163532372331381259480984417204642661795555113\
07390428066386424149265437630204992745254061963001230569117079459713510944327\
72270027248321041086615329717522996725102864141439933697083928245212244662164\
0486967026520814116850264165538222`435.120930817247*I, 
  P8 -> 0.1132598352962050128591381455917733258078823598782169533464207703751\
58492652966492738956091324401449591463807801095270153385550827783097631647599\
05168596154345587960829342565100585139420076065774610008766002516499687516035\
52990705887567324094279420287453081517380730523609924516775505111557604146232\
13077718932903760082643584965851149922895387566116404425153944258071640967847\
14211071836819976153766534369564850496234420664127032992075553681583913430239\
1152059905`433.6977437190581 - 0.14520507302766714305469845357483684567712525\
91226352258694897034063966844015601109309369054996889750849899102028782253582\
56885815278444241661958832705555355345974519100654555208870967403944263593475\
73879531125952439873040987624037275175661288586420980609828511500935708705583\
33793153984595140708616824569861157164088833567707131975955717794213474062893\
61696496197455868828342640921389153512804061911363872292844394290967009851491\
408661998317586458390446967248534`433.9381547569746*I, 
  P9 -> 41.424240567918732581766074783453728639240186922493150855497796724368\
47224701790942189043366451097678451385319466241255709465276044772829379715140\
31478774505869184033149038910364751123158789203006983770852708318184193074303\
25796425248324680438734144228159613796559816633013369730648226459930848715573\
97606283102400977645758020047611199778003575998935503651364124863761673194536\
31607643765397843102250511132488843208016604704699104707478065090168188846749\
10427325474`435.1816867190813 - 4.8013905164206906777245776506690034322047164\
39201855502131140679968749105322611805257854359009237204094095003352034721485\
68805153696622002507666401804741988244268725915678971022097114244044325268812\
80804312062393806431220882380069289224122808426964002515153734573135585190113\
73649210004365774340169920917290027308447000230704209311813572560680467482899\
15371588776072868658438840626986482794036321714348370682214020034699298958174\
3053768363530819551982992099106116`434.8864524537961*I, 
  P10 -> 5.646940477158588625963948442080778144952415921603968962650903256792\
88281270842436965878153476559371837518441162661212407177920362639822988447518\
00990701309155518804252967999424913062071414355740959602444707858071615547157\
05599413499437436489345236503364652227222370782189661794005488521114388552533\
89481409341570078662740237395844028040810781388891178786294541170685225427256\
207104957107939139002171249635524964308445842700169878007342574`426.789807874\
06545*^-6 + 0.001075798599696051237613668359171727987414997630773009267934445\
42032965211489042038475692542162125821850976213281275441107394799597605667849\
34843789177474692036079254069192060815362510967784306067413838935929898013428\
16015219150111870835934223664325792316588343157500855958306498134918800791383\
89696398534599072621371792125475684923981265253064825075463311087548716168193\
06539138573515597857196514426938341650688033686024163319195516010676386`429.0\
819704472566*I, P11 -> 0.0943283499394058257732048787594551643239450299999446\
87714542095804342520608469699417012557855602623058116790635711005968499681985\
58924436973347007297838355546519854405250169876114427663636438919309053391014\
59597999549241661781048338297181081728841775007457072899743582051438936110558\
75935094564338381687199383660465790912588754300381659766848448698370074444992\
22162456006733204558717954585389710141586204476583322321425845871504955678038\
498058`428.6068183208948 - 0.084870603532337285976457270542141765227136611354\
77572701590969424588393658642463649885543050120480086605072211395629732197355\
91849184467127038614611275242986241837003156872084070009828575397373290890195\
56091670212488534356646727872500409021636565784052673293774104678142486194110\
64828400356847024619042189116934843926148289753708218425500394716653745229387\
44645716070426437837808192704595281505453199404202465038793494097968625783697\
10827326`428.5272563116079*I, P12 -> 2.18748352657685195935575845332405981310\
52235865793956361151602966651047396010853203879093348719772250362912559695891\
21319962133138049727266704846330726173432399281072752493900554678918159176408\
86507387938285497374426653601336346256321120078770400660500504889094275983601\
23288182920109367803050484540235595691488712289207400764608903651894018839937\
47247449723187937758661540803714526383795732739736367853739481545855092143346\
31481431052028874106`428.85308608015765 + 1.488225638865664652394740789651835\
36231029034913059435380470718470067706993815313635792134203032681594927721241\
56986322532592445457893924196009468962275775782161775012821075266420718937771\
63734860376798718924636052083566833509063481820500117685437941335817576764904\
25491371519225567439453340927594917631369098648074182002937901589265281964810\
89571695890169451790227139716785125972449251354172211740365002877283134022225\
2592169949907082312240421`428.68581030149807*I, 
  P13 -> 0.009820610890671996969670995362804190597365376841439085761835358705\
50568865159355812644500245470528497837119896618158532436264084492888261782942\
49191771788638151427118999905943895585980002308486309853579192845421116448306\
29933861495680935450265066493783482997975886335867350674726163568360823590348\
54435167027494035713990849634356614922942599669030413865471615666241824617090\
770489274456879567534839589957348823256712503823932837038952899562914`428.275\
8720314853 - 0.02558026636452446599870376592037900305050349873479489426151726\
84958226784897869473629963355114115718022820186639416824515035151720290133033\
26894505182861871638933280376697015371635028384539124302564517915867390492922\
02755396536255449748735763041580077391664603836835501607437116459101383982567\
21072189156276421765463324738882433814825897147257274108717834345682873544700\
4291639088675208230680800662293974872942852697000536951964698047752032169`428\
.70318086565914*I, P14 -> -0.430369142654716321142447501473158291000269539555\
31978185786133040252395554364840568824327930592674744640771624045135081781804\
59030640091543849829131384403268644075422776671113544539874818759448304594876\
81289978235590388678722561614660161390036802462583141383650587094966704646504\
23171371631064261898437565600268725294414380841515009364307153020135986500187\
53252725547660017864236888296522646889940615262066366085801829126826024127261\
9201943096`428.45146207562755 - 1.3860301587589999205411790724827401027911563\
47328925849530838029002058611763054609270648719043523110970340072247222467228\
88724560021138020282634862650431379679596389119038874770883800477162660490865\
84118037956921524822180245386783558251630547310206743945683469552716061124025\
03200160778309445660722782063059867357403961882166946433235289401870635488301\
07869037895294220531140858288998171513703372901405538226686349193799049730132\
684673009501458`428.959393529857*I, 
  P15 -> -0.04029021473683573797604525699801862253619434727213408392013673147\
35956266771094486138051977886795390048469322346620909032804918731501087836453\
63727854217061616429153888337767433764427880269957972823921647928527055458185\
57743327814283045101388432959116038028014363691989411232250608608342413846452\
29656055503521812272894853686760702130525535604274313500168497713716248132755\
8530772170047166500248292236194771527989484744509052181548357148842836`428.46\
9385076256 - 0.08981279188739253209765352261571749594863296023001384016389829\
89663461788006946204015371136452299605805315436644631802972215912399841631348\
74866910285796654838993034831849584001817397037462530535002598261156859083709\
37031984213964706390093249608950694546973313229573167376434443900878623349755\
13892793291933119686825984506296508506812715453163751190202219700049089500981\
7020019257816329831383155384583459383957191778434799639059039363537526235`428\
.81398673857115*I, P16 -> -9.902423375208545417487589736850873306285960559363\
98958192183152598920447319006396029438468814866851934762550686630907329076566\
77298705416302361158078084248365931892646159552990279223269786347075440762211\
53229421262543424672003382354616843072759501925434624725093014244003840187350\
38639882727621452198216677245250186587001181092181961622236286280539738305951\
71508367038889238517285974742044104835589357172691872489252463217584004751815\
1564682593`428.89648450110934 + 5.1145480602733600597523855889282661390343261\
85095608927857592074124786307323276121623409399277288243663106036728393583807\
99425381318861438138374613836381719639699141697004127756275028091242244862449\
47120813948729721193469103672080215419961589550753679649033322898941557058192\
27821792444473325372336243241417707482924836413531818074402384284049147047467\
23092802563291859819807542300505373800188689577975971840904725905271013951195\
02161635354746`428.60955021395796*I, 
  P17 -> -1.18804550361116010444510183878986201924211056770219523312044754594\
24827503903556003009645910923719352123146369112028755962590780614367428639513\
55666547565569556274867198775907723657198339691422700195036416242825679653985\
04662757043949687957505976486755895856256488326669004277760094406439477933316\
88168842529149995676902652749139203077675945524958778170357586959272472605457\
133834762465167363508499736155318696179045474863857704479211765999825`428.569\
8418195441 + 2.64823438975142152057404980492649800213777084851129002414852775\
59222226862523970480775916894914519491790325220608954908180732734759516379939\
53734777727234122744445404789710710575566661443055371415112618724663062611014\
58798892158001678485767730894055655899175728395879182766783117562190230595800\
39778951597521943120277148784842902677848388349024138990731485927280394730231\
5173797296826487075500020242179621740911679408450324555457917315827602093`428\
.9179653708301*I, P18 -> 0.08874924100430134723104973753897617704533273271619\
42702227310887772486229532289090404188399061353664403538302390514587893238233\
78124033214309148768278834967286447280696359178684250877939544771268024868721\
14429321080927043961440277493195118164607931791268251199266409419975644267705\
71702909379998999102797066675489769283953421745227153509638218474882476229006\
78074992194445609116054234626656865529377000667969294307100946680384505118733\
9034656`428.7538737367432 + 0.09841434881391459445944151251579260308016358796\
13143926059621860909642043559881947535372884109707518228716975519684055191731\
07089709730916258162397888394445323444599559843885048539782578635300541667187\
72899113649026035477601899845100832909332335568714836397208102000273803705797\
86482348308782544054929155369448240268195711339720761178001858726583169991157\
19590033154191736568317238342722477414358636311215963746709380838519797790995\
87527904243`428.7987673218051*I, 
  P19 -> -16.2143740399432848317509876613746050070002724334191277315408800378\
58264448957701874265469414788091413501472313588359244797402712768380455099443\
50133840971228779492727648394222298811251103893894270807427003984814651236847\
77195771419157153508090323391634290299811368642383431212431663747076175053079\
92589603900794603294794345189691831635251968368087662431315215539778721894382\
21101826496677956469174226305603178300623706209235804375782094410123578`428.9\
8213411258035 - 4.07105192735831725714088888915690743827375355087730870226256\
06913665559208820890933330228865839736981823076164261062991687223005831390920\
02236811001841107505875437491303924607418611025608897275438577039958317961242\
80436369036437435930173064201185627916280077109966395263951116517548630359922\
69651405998573557191643880645212961099648031839444954747784098024156606765626\
5589019306109379405545912214277195735592825212578959101047878852165522443074`\
428.38194075412207*I}, 
 {P0 -> -14.89997202864830813926996172741938442444313885998533243824331859767\
67448216074229294952730263545067465578321089165635827038112041753505908677977\
39534320071677315321527452060242788387579181486783000482692516269162511342835\
09347547298356294837675890098822208420573770345188071064691365498818804009461\
82454667928328688001651315069750267434824385270113203540739308066797670699498\
81818605895491248979118604934566475980488592926309670749605324752006308752388\
367426221474`436.64493764837437 - 4.29020464469839625056410208913950681249839\
27484099433649560442074540912433161595581506008588100727362696946710777752056\
11007285361101655565992253851497768909736468246697059506534342048688568515750\
66890361886291969164905693457701281455205942674363077820462612286475183136512\
50399771181774009382158012766949537774517234417889613795577991201206211138531\
45137291823825864604827296800958750874787184924707783278577809138310970142625\
459868466171103807338143217370518215`436.2844613995338*I, 
  P1 -> 1.3253441307750861681512582432527869257824103071162078627269300407334\
71643561456129460070511685475336759125624521458113025498527052654796731003761\
48940121833398724647766903849641284504010465649027513618680507767688191396051\
19735555997794665199594996035202263525008680033146417906268880348746964235133\
18526370788406891806428418521625460313508608430723975699996877441955152866931\
97868715190644367862034719466185790004027667390913035931627939175295943625210\
4442922495`436.47335748437246 - 2.4320791427569070925712200926953425259478050\
56598182156204377492075984826295971360464150712054257933633020445650138932490\
03817113338145345150542681904733003035794633571546355262599472471318988081870\
62444090405442110182978567814524373259086323425939691671221715675860534985873\
98340234977238721748104967824291002741878101907707143536023910551845532995726\
45335289546983867755068757727732370721179493217560111210504017919949762153622\
4350835973750381367262056899158731`436.6449376483744*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -4.593077752834352338223366504880198551435719737422074254922562163342\
07470136976063728408140688570813827367856367670312525885162752790016342494179\
17332282663224704970820628772327050132962884339754859258107037486054716225447\
17425258270333462199422468851227353601598253441480884804639710766640681654552\
74813094488432838789178546307140012220636343555892557877786636465213292843224\
19474651075034073621304154745106297273134957563984555700388325410324118755209\
54381121697`436.60441838516357 - 6.288136714920582131662755490692495999831978\
04852766557176091028981099456030748560740430266055833047345872921722732274360\
59856648856512546237424701793066101664066276962838734849800035165216367775329\
26940348217669936402341468286446189089175633494906777241471389983008530219349\
25700572490883730454722949766597059997024935832304096864671396525346754576701\
72336348923103301488556281715520988056920397425660440074166847323407042721032\
32346158293095492061238719722903666`436.64493764837437*I, 
  P4 -> 0.0741188923211788662152550984823618107591797525766289752937185633906\
88125061178501479824015627092542303241633900014665716773033268080296092161353\
65831781982043217094863558226526805442959587679144930903831043421614296670217\
77654514334292987846474054329310546811228652234144941747039594226241113593869\
91944597389386536886698840178359525336949668236391465814693622199432975740699\
12987994946310177478154502149632471458639260387846636821568195337685261065013\
3035108226`436.473339207335 + 0.159522515415952033567546043226564208245855679\
96657355761836866630828182408231168620264658021605398421063332388207083857836\
76055551248754105152450051646604286724270939724002436539227971772384024491870\
68480883781641332648735649300012341549843481569192026627690651679341667257362\
87842376264052985130185586825409935458368868897387522644081177540362845865950\
86508638924267338239048116887995473345118806653789020930984832456660457328433\
16864617822949409531479312348398`436.64493764837437*I, P5 -> 0, 
  P6 -> 14.192457853201599537198594929727223959169063617618932175714113925707\
52006212971287821105159983302349605916340994991049731977623792301520611150411\
78655114190981288839148491806535300410798139635936815137454646996104574876888\
00320945881397083101852335090393178960819367331811215762918804226353496883716\
58733857995955045199551198628331602599538925641580606635823126160494011064747\
53913107416755873096222888463858404131277712777510601974571003646945318350291\
37725368146`436.64493764837437 + 5.377281140664307599270641394301147457946491\
56760864263091187891079600292810566501489364387486728170194321600690504113222\
42428008308117033919622187642614085981430809945141673222504160530559470836957\
58909168362387612858705197469853035075576825835375143077420893474602093680016\
48483931151898025081112754493341866594434772684995371527201393188310914399263\
81797061920748416291603790057825308066574421093872058530631175250140796118219\
77408932552435531877601122511997114`436.3703917066776*I, 
  P7 -> 55.155880878318207563739813013387698863995058582013008408432172192473\
84132408165365002675520878829446944708817588523091556460170419543084487087500\
02039586472625219266843561692039503052077703267268183005267263023903599181601\
69556497342357007521055526544196752490342649033898897806538250378763959052949\
32057019911629770329005833770406736516082974621212800941265719479129894130956\
27313348541776429290406316762131357361618823858430094191986206179168293900134\
36566267124`436.64493764837437 + 25.42966835976181031131602113585927190227057\
71395759926605893004817664161856216283082740047054605953973024957126543654353\
72763748573520760377907136779447430971779363008891661656752742619736123733616\
48589951411791581960003530459501083968922839162503328354547460402108749044733\
71468322077771183262559702100832081065965932016786931440025473775606662546302\
94384147310350804789429244367600274747347556481345047497435941862311654196280\
253982192958303695545028334343702065`436.4276137304409*I, 
  P8 -> -0.398995482935884178185565471258863142187798238699571159997400889923\
27467160916674213916839541740494019679545572672514838870463957155252283511036\
61151208768607146477965817838344503924010689519644078716657952513510906453961\
93075240462933865143085049360855096988896554978127791261404720436360630795349\
75207057200456222223252955072264569575273973924600005841731930761055585068824\
49217338393617323402515439833259257249579837582533602751437202451802973777887\
9082715831`434.5976047030217 - 1.35558563132769401617049028074111118045028056\
77941071757483696319503547244783714444442864206823663131924955949492082829331\
51567166087809544921131260962662620527661100965940414598049908448045762933935\
95232705256241301145603685993386753628942289685995566378243990188822703701476\
64514113625087448762832459636094339546572865445187963476205298035894727290043\
44847901598522925783368701426751236158923399187083235085001748306131690139938\
39977507199465136383579974443156`435.1810108686645*I, 
  P9 -> -28.40189737328356376640098212624607808582959123801964418674098618286\
18869333383339148902722328389874872101532850025974398092780454408206044165941\
64045551144974002973043326613714666811012055201098608762152155478163983667681\
94821355369062361115776798723573265926553651173298258839175529950388373311114\
00097837451416243248972619224658016554631734242420953200412810678677941872188\
07437306536231443918628670629443250465961090820311818518538493504742187113506\
527697789313`436.64493764837437 - 10.6666795558694175760549811188013338577795\
76477829204001453218137046391797992514855541472097417621093337826958813903932\
05834128371564405684256202288166999623154140311569122070107414824499969518034\
66612508557400545552931342224267860927519764972931464864612799654408533110662\
81103002237822229200179158021314165908555682608308684504510309427278678032744\
32227432190968680088226967497004757502296538743523650974362027375507539566517\
2167302054497398880163960634844790693`436.3677398733538*I, 
  P10 -> 10.10201296857253836216443614690763289484021413102026644340456216839\
44347538094766799960607135856828295301895238768538225541461493516898501700364\
59681316493759714867890641395136811830682657044325545068218623072226494882220\
58360807419378577522350812700095770875995224026374519008653828323783677371947\
85272626237869610872359383190586235720591595511139672530237077088895533913895\
49431826730093733177116186590006527914226277462715154854281378010420235647476\
942953757243`435.5031259992548 - 10.27692515448684844829217025693340117422157\
94807008841333353689278532879466407271486608497485380228132070196718270957895\
50534647292273064009081552726574797953319827804861834670617606702750382529672\
62724704906513956106482617866259935581301613490818822108572328579116477778399\
30725327418708406116565838951485858904843208627146808634416108230269077614101\
46795655819961956099584811366639915036114112255855726762068451442295837644221\
066446093712331090184434431944878497`435.8063076757043*I, 
  P11 -> -3.85150124933287805550434460630686106946861307670327198943717658303\
86078311979312704760200648562721124578454020505415122325074756972864532391371\
11198878838079833882660624331834035475681701908812009756830622236322885911018\
94552567486776245276389125292437282577169489751742559430369845712991237624495\
46740271337072862307276518697564943911586531179122904363466181665933538978187\
64972098892444961093534894142280935113375135712522362032254689867240869459630\
106049294233`434.89611576493905 - 3.53500533460622837766205089295569677168182\
59913672255855903811792004516399022866180115237775753658782571093238313000391\
46535978514975744731193117874133227084150837982105923299916868203203361870998\
22793583597874878270298767294287686980777393282319783256078432701120241519703\
59107586305810230157997822857562922557706458798589969578027780362828056890305\
70825929151501640453568163205476453932011688408056459761947925164731416509394\
578689649715342853547976271264304835`434.85875878390465*I, 
  P12 -> 0.010506657842898760144179676762430182736458846571182345737391375486\
04965421545678966959048546915589082533842362531159022001599308346374797281313\
54696059396979696850130654842215021482042405611820039948529108689125014822778\
70335032008719766890461729112254109493571656491451933192920094167454515610965\
28186361556543928391407856924272701709610347230500471196912649475533370720463\
65873707511126283913659119012031891600097855143365133946851737458629282664235\
3154466989`431.7662934997446 - 0.00996969026888876830934846609034597586208104\
52800534568150403877110495550392956194520229744333001081401577446731294108439\
16428298818885275724128429516856546330953478544375846920798355699206381938562\
74897145999997028432435586218360322311768312417321544297819281352808246432164\
91144949432025174702140220381003208537173050056448800254017361343110454633356\
00238281539538019714459130654607159781763567462829491254675134462844105972788\
327646089844006221752169129301445`431.74307508869043*I, 
  P13 -> -7.06183721444427157825503906663766292268371560978955480980965661539\
65566628894486585140072040750119264400578019555514217779794429971582889075869\
74940508693559155291760157280052424555717120173894102314220539386450050645233\
42215537691174971437762726274265461890189079029435490621761654418381786554564\
78465510490018980945612615085465238538915461341124785426560565205646193555996\
94883180405718467226367501727828245867313070204577275611978300961281870682775\
629944317855`434.869377426105 - 7.3733276386677642823629290306510121907283089\
10158262105812576056765291337423306407534992551902602248410344237684469382642\
30698103899394857224989314567202356716589744704761279464729966443821028968571\
79952066371431372446613763352424732395782095990729388540958341059339380298557\
61428271053576107591711864814811555127576983872003537760573592437446819461099\
73056372370223042775759579522665192835178373056427131020847531839781043281060\
5012755002189864482745270353974954`434.8880121149916*I, 
  P14 -> 16.04916622264092551638131394930325764042092026240827696114587920892\
40842333627917560674253373109340667781963399226723769722103103519986036170045\
69153263586242778830556116149665228832998803935021030047053486489105777733758\
42141448219370340562602113458950895793243514850639275059876391973364170169719\
03213592684053697452456898174001164800965306818709175463661627596355442898644\
58732923022454521190324898618675664430834028859991259185312907926700554608182\
810362538756`435.42767482507986 + 0.91606381054527064428118209936734555714605\
57910307435443527167741635334349969333599432989970651784782291780119520847514\
53600819045667681821436083735367104525602455711805571177105466960936281776583\
63772496898280767345042548471038730973059618029831228978703329519978172589428\
66888252079547314699403403677892413174403857555333935535844313635827681201059\
05281070242250291828799847230849881139778740059560669066017940630931553139951\
739978360595560327593602333029351486`434.18373754001635*I, 
  P15 -> -0.70883460535134872369771128857267089517944723673727128570142785741\
53207394054061316244337249988099521237631150254031278028039971156197458721688\
08369455429781686426901796291061721260299144292246393439371457005152647212874\
86288562890534668128091667007490674030728906289753085559409789109074766525524\
22621714789122357074167370980634687667644415897771546870701063005170103856236\
08782251108808676244433415138699527602646876997093845280214512110802395211967\
897294551`435.11278072680886 - 0.51558120537147178627449151137268575356356260\
01794266320071006025984492229704246569686463192398960618397481898495637600342\
58959401446401735662584042323101250827973639456102799953173998061634783285492\
22999185481636250817541357338660975856766846473064905234892262051389224103565\
19259990421412716851263492110216020609211788336212705762577864787528429038306\
43112312834258100451949697964294340738671439771889889050233270898052965174106\
05205021987386555719593834668555`434.97456004273874*I, 
  P16 -> 13.32623975508153066906424890284239999381280397321939609956527435970\
97273971698954087243713516097535988787962232456118580197369635366433704917877\
12468337894736672168633346656453562829376160678056399589178652794845788572672\
00875585399410070650277574302576989331449190142031760952084055568811558921070\
84634087471490107160456230636788434804694820181122036884134303050392380930646\
08657392519852170113374445097273659750479721524276135054887227142761815120903\
567301408384`435.6013904111092 - 2.801526856461914906426574659701424720782399\
36405233984780665716941623956148118409235698478583554939038144593918873325816\
45312880977207840945798848686469871993013213568665176099443414065515097842096\
88932137969544315959378146102011453055880059614800762887056760081270021725594\
00703436294223452112632345000587193897003102336106787057617780515713135995778\
61890021529933266023616601724988668763097852722603046147030231226351718434048\
36715401626044458848957189086318421`434.92408727937493*I, 
  P17 -> 16.94431661743743865593148536322659654309534066676329634525391018586\
17325635243007649092304264462853067781926685619868436844674922117877553069560\
88883139340529770021515385511576132649424017761338430654176868648176669364888\
27154000730579116527184678517653482941574956250489201161659017862949662788626\
74970971071654951250948210869269822464022080857770771342705698572620966691294\
73514625738940502051572442953088052647134758306518603936426454243963615371464\
550956471793`435.61023649537316 + 17.2205212114747348001787463080801824707974\
96195006222935114398988416032383342789806690812459652355307625840231824276859\
43843661397944778279992978652740473500600396234593843793380123014349116483066\
42376706079299341972541877375945533353249848363842763941867505503793790370728\
68408340248148071484108094877452717773153761080534091085989306160960375083680\
77342071352562419302787682950826901630094482480524510296513629980609503616559\
2484051807366171029878373354068728726`435.6172405095406*I, 
  P18 -> 0.461997671290827618783592125849620030704346107753492030951574005510\
34374087138492285521785775196601589212172791064157665736649942271800109036583\
11300936650559755577821520510563180993836881964153495537229819602556744464998\
64298286617444034582977604359578494832306127811761317661320827087965771855251\
95325040321553652988235212280456587944096700489634396592025438054384259275571\
69850008486227901272624122418562171750753731938220551430765740030798418050637\
34274523531`435.0231399865145 + 0.4044695527049813006252665615287581766729229\
35564173454706691978830312087905000000084367924894771567301395818907045263654\
89211340940697006754936516599654690224583148667583641847567554949794329518642\
99873035233943306468763522520385533803665723549219246253221198984431291468849\
84421096048871348819226591295996904026016919428522371799092298653165016513007\
74381153334693577769366320204965335932961458895698684912804657190946484669929\
6247206810482541793096251107919988`434.9653009683916*I, 
  P19 -> -1.90738773274363281352889651422383389299929856663165073590982665443\
97748234609717319917818909081586541519006703834338724873831420140370619789490\
56273920094005275608446000315909854723632037109731118761655933339411258876418\
27118054940077901065195277656132074359441884493730575052447921156256359416766\
76616290541103312311026978402836392258830097424126415797486912364550584976137\
01066495184366737551830801607975577658095094697983442571773143948265649225255\
965808097321`435.10142053548276 + 5.40348611007957516176402698044039014541873\
21306575561178085802628307908556372701898920536515361078157332041477288341361\
16981274407898645236226106084481177312850275060659544304911680948959363268047\
14200517842612879316262746446140638863976634866428454363299792461146459738541\
58901038651070639559219269237333548508253200539907986958699810681134586596486\
87609276209078381210784304480682197843183963949830929925043515053036989348071\
39981651101303364255272661066861573`435.5534029233406*I}, 
 {P0 -> -4.822397809562674845005630338304776318673645904682571104441268272301\
50263212063623023490517265136609037640081646536882566833626067694177313406124\
71620212395559527588409423335334364737300271597281180055008887126714882432205\
75244834162376423262086480616291256522595520050525666018360954854674330292115\
23015433937315218491131380625963375028507687399858180520899122916163464120600\
10511678842178318732631130228878582036154444447046687338586254166762967007519\
58795788085`435.2566430906327 - 11.321662094693267133258638629464936805318102\
16815021250484238904915198920513772115566031580533556836288942125370345087365\
92474657911059942485742450564242150571239164375550676122624148956608869534353\
94001058392129957219854755350120995044641367186973022783808070479794102642597\
66280064526697207524766784316780276411162508818714785856036750048726319669523\
06037580107888171166451300466923587396686809722704456561732806818264876499371\
01508809454387484719412681123228762`435.4938192254957*I, 
  P1 -> 1.3939956564633873660023206794859233621180535549070997425659461829074\
96566553191189079837872524538055526203857818544165692293543086856490604165016\
48392771884624447331789395994482522553147882783558080987888789428686859050714\
96018803535250389841340488469957880190511589131102524291867850165683889312297\
16306870154391214094877638744519982673182624758857302662470860395934619273771\
75379651734211339658750326208726362610183560324401101453761748807146312700630\
5037194679`435.2295450878071 - 3.93127688462701653818959223819817473334103665\
62281278314474394380964846869233166466504659728232353547217973052520747770475\
96783081937894030158115466008667271305636950088688073297150151327332926679295\
75435497438872783035131942838272208864923818076868121698135592622225931111622\
55799152831797110181669456207213627001821303658430981340529184166909099189428\
95662795071393251128692803920330810739338421382518123168536290379122615217857\
953178293872820050216137914588544`435.4938192254957*I, 
  P2 -> 1.`496.4378237663101, P3 -> 0.025545816437503282539111725514961949751\
29646417083968475080174981772138064404436542207973408907747795728560490163457\
27900475285472052688692219476889424868162278073590344444613943420030338809225\
59795260052428783019956299708155457828554879525022574786464195507435926870300\
00635520745070392376049421451463117232457296048684082270785727839300173019685\
12230903810414389523288530577314407744043488787960679891907146949651759852426\
67283482690770992297692772250542092568`435.1799082143174 + 
    0.07715325476446344183078223475412375922529553110177621029254035557622803\
79964484520524057109814292876023025619218613506365154261833466814672643845916\
05592813384247051671177068061399804857052402217321030645241003717897751243995\
58745619193412115935069067601380802275455869531876917366320520800375043940271\
58035620491231155076284484925629024483728357139707523424667298200280765464015\
32039545060108432455254414442985477155133038320886761003476090718823845545820\
367681`435.4938192254957*I, P4 -> 7.45571864059798468002220077625749514818314\
07590779042498505012310313383148452823968432503618586223333668405782571410158\
69017838080814041753447609104760355022341179109681048911953629685625583261713\
34771322492598369929790052846792026025917573634698257848208947321720426171203\
19756428956407412039807748882647086649455487199026272166762007074094260860298\
88468749172883076111889796786514221316993112861807348003598341842787619426406\
089130098726774383621647944762771243`435.27310854545 + 
    16.5388075472769539693279326150418529999952970523445208049274906702035707\
88733674139137087575369771178936334825503557621447704517168321566276016803766\
68019018138824466779987388412173893051871234637006402682763429690986240497617\
27940731279795284789660161938173427831798345972356974892360178412293383553540\
23607878689717726918177887106865644193702239519713612477360017603365109795617\
87948493408605260855884936896658411038031406261545203911620923236907235329997\
5502238`435.4938192254957*I, P5 -> 0, 
  P6 -> 0.0647003889487005865904172820475101698002263073366167712412932800480\
50690783852966203549909482824090836026069598804663259691373338655936315113691\
80232030560132872304987947453424792930713760532349480240918923462446116522849\
90415243966635726351915074506335117767057940151502639421828512207775919928921\
77428083627618958157423107868633396413046208819162831132276983634968327328063\
56368309694421113520719946557471487404391066916439541800642249301576686417305\
4012291927`435.4938192254957 - 0.05471154071880983784151090652758917879916126\
86551376402858702562664740191115483337134620017915759390041572652733605948321\
69128150692438149495378418733335989347123962731935778660163638308936264865167\
23053368492349722228562620897172986815591766965780890404556915719097197104144\
75663387020196257144360926544949355242875559631045425158446042049389452253225\
91479072424102177229517897226304963205543387330449072585858181699247653399169\
996620712138471443705492492589999`435.43372451940564*I, 
  P7 -> -14.91537184126621616932997701843643899348222488114968886547269771074\
07204803534035629885952343831498302385460985314029743715717267638132112155938\
10808586109816503661646490903236011532805063232895094179398927773451753314134\
26784003428177921091509920904950119536915376826546126460228893947895279721165\
48141715947635889318339253700329544346913957236890184014424625933570407982579\
61928017828947392545916739562627881672528442530881651434931383984942320962646\
256451533506`435.2731625197565 - 33.08013326086279410250516139701031850141169\
16071817902697195966753782961104047454111223422869605810380877560512446805371\
31308517242678375315382798060209509741945362915991326935853307895037320825884\
75348917730444107730456652372247274388115223150122608600402235398155695263142\
07617679302996707094275230787579314822258319212007848300328796216847528350100\
61451794176589085426917855139352291065002488218548083894027694756548271530294\
287428995786180304800185653627966408`435.4938192254957*I, 
  P8 -> 45.971152431743288430933161125987709933302756611222002756062214555899\
89029855206561358347552092101042969646138791714611581719882312186422973208125\
41519994446560617221214005122706391154630989569345676349692281310324180353603\
27937167848264863284026731125350213925082584504510612997601607894116136300199\
44936032082839347071173153632161309288064322758992638209960836439667648236548\
60180929378442549088554966434227695041741541764925207217586179030464726564139\
06178661245`435.16651468498736 + 96.68543154013776637386161032498918308176769\
48562171320869939723034971355470246257531717497992327767622298598146158006127\
82726954797128025280627211647833066317472346025544662569581388697029573135018\
24711688405013828156242575682034236906637170909323435449789149241053111968666\
94415320147045903800083887400766803986849403790897468192630601180188193964537\
04884403898077649104904497250987944371257357870719729831279708600418224174984\
698649734391854925504989044691300478`435.43416936245796*I, 
  P9 -> 0.2588818898671895008510110711455421516556954418010720449870407589645\
03800311324041246003316067262778811412979775236536503352807462213400822287146\
23206300581977951716427813542363537695091135777115146902172420883781027747773\
91104351488059381136664781884602637986495262701882510169014891379395392625266\
23613727248326927267576248906546824949619056747281596849455530366523348575566\
06613707883051805154624150785619323396395107681910289220560598353454478206199\
8740649614`435.49381922549566 - 0.2189131749703238873317199879008533393320940\
88698335698557693153284376968141404063714347400244931930453926283610395827812\
52336432930454188824586842436518876182364257313308998800524371053853985448305\
61109424948567546541296337621314863913379207150294023541746225116519591995552\
27539475327871046117949333186181767857883814592439002733814116452675432680186\
11458411055603334058815569780109011784009860172381836113435046067088003932519\
4706909365990855240194867114788081`435.4337235873437*I, 
  P10 -> 11.46763295738546547834332228702405019718294063045413562922597300571\
79064811904060110841936847303878651741629204602074530196758049597063177270015\
22220525836623251955035784618435397291496397548906498181908958588991223103791\
45879902746328869255393623750332938761317385114548222718569704711181573501389\
50969658447290073923138271936634635163625437457408474441030773928721764327537\
39221083296168469643530427545659220389200464362000884696055267088972133787537\
881635125584`434.9678500765071 + 0.965409275592524263162859008136513611993214\
38720759826267254394969317147037648312732374005667589426660656896229122538220\
83678337751110209782968007411056067007024866891702512926541848746737021155732\
52489578737498011894295040268920105566522751386957944583680201510211935926726\
40915997780461673030140886266092300062077484341488542909331791903158740742510\
74456562309563754989819793524279398033369210226672996096325330379122205495716\
23748583112665158594710765282734555`433.88893729918794*I, 
  P11 -> 1.178855160287902379638265235841423269625026843189458930316413827785\
50498433857962401533967595011884020115365420460216732000358740995216531795432\
14590525529793066843797600190267106021183824026981300146334185552394474305100\
43221372410428697336188438069579990192770747195305491352708385102706405887907\
12967335233817292391569608956916146892647378666622212240224707595676033403962\
02855687331047019688735454946996471584280961991113039301477658356389787203017\
00541522315`433.9754883478904 - 5.3901446817410174699843799713741135421097230\
62766640070021044484529339686667054116739080019751624543131535952173787562640\
52907929202926478567741626571398618854924538959893909753629615338605937081010\
96384946712628065726101629115481259665534972517650951402702251800945244848912\
32256171205253696528011825370462900604279297532151567770421416519946483319023\
47311015618468969439164814114477000697073183103172167386504114039622754617308\
4694437906972997317589549630084743`434.62106090210426*I, 
  P12 -> 0.437710575130525775536870090768719319559428474989745498022714124483\
83901618909048939406770768701441209721841793952955119290779919273016210313604\
76776340551249153443741578201981355034964215033445773217451160891017295053870\
04848888157071770358369768505837481149414652071141459651894960994682371837312\
90683602437971662444469478041950793953121360690661780900385470738904758456005\
95942519253879889520930571588708390957884708863269081158244220010643901149005\
81470218673`433.83210633473266 - 1.818837204877798638542380019879112382776437\
97446968601056594238561693407435569712858045131520870418882054055835274526070\
87076320166570212198303421385740764416215817806057827011088402438222458808774\
01289609824064386069604024488633216075708751146389834318320726387735349776387\
84945656276287791440212563486648258772334191085443777597032542802304265566214\
80295436689408914443675993502375851120870595886324175131867241444896684108780\
40352421321197420611278607636388868`434.4245267458143*I, 
  P13 -> 0.046314162017430351677952435773376146349599770933389980075834164897\
28145203923427255471898834876678723848697494339630137957929765838679639389872\
54107652134902027561094847909795650730918300133690799580094507012936292431953\
83011945441717056455710203786260330233126988447808044065265029042050225726766\
24570611893003864903127305334374224256078462416132199621970555134044831067734\
389139791168674681003584356729873928559334811245659617568891691999036`430.912\
0331532245 + 0.09703458914650335777533213604263241958709011842396190029716498\
00663924208774165648612003396090119754818471411386242432372452145180694434118\
32152700881467841079535532479954002950808911980582779600866652854631689306953\
45471239770506248038963090758686848467771540939969110894756938521384110119435\
67244485568100640308244636208647068729951702344782414539839241265343846669065\
1554746150938477988520617572366366278994658452220141050822065549327655467`431\
.259787168702*I, P14 -> 13.40889141618185722239515835330006163094167635929431\
24119721514657515905165878939056578031741498885265973133638754239173872405689\
32054761222539183178006887998411633340569632496702824051857198635890800270717\
25081445422794427246906845331559839403418718912213388629682625407339730992743\
34448399327184993823417523576494554361293552529570111078568833438486535783343\
68100722621196566901054227677224088148110779757482852732846920943631582184852\
71295402`434.451462535188 + 8.88736017884955688279883724042338748500956924184\
39859066525808275132069746435599653615662062499826041881431263003606524873310\
62953340189444520646912349253208044804514957185164848805932188290229745548203\
83387429810243071730120633707847641087699471907800724643104188167876262970273\
43846398838587194489614301878925922292782228428460114558842367288290052404047\
32513926779432754423073421295905189498454963158563242020959022582674853088771\
66109448861`434.2656472967013*I, P15 -> 20.6445467713046177308044472662578738\
11861730886154031369798995526182166190151628916268234630771372828732532718025\
03979141542848014750511024080759641058068801230109983300045148279529343233505\
56400877513559660915098989109153309136260857132336309904900822238719208359933\
94598203262546625427120791540002027366603652484096651971636669530644396527257\
26172265981951798040853302037466664008197619488918765891449427340511266980847\
97088211458764982502731`434.2174712487438 + 19.808191089310006283129399589707\
22998981124046089531942960496682214121808388641539614577245834927408586609501\
88390785625621619532520199058848096023033716093177248574825476004456914725528\
83152080742367612965428098841061602554004518531384191302005536014158837007872\
26852733541817879711760143623371532292580687123627610234471516365798923216116\
25455519289206939206273391992818167011955889227179500411866076932530608306883\
2288991362432811623138113734`434.2313186653532*I, 
  P16 -> 0.046030166155814645662913033428252754850225272354873232685246066715\
00710454583536676160398749910841149863467930454136497671947721589539198110692\
70722338779300609350920340855668868975784440110543600996261490041212836231892\
65171331418963066425885250024662727566797712819164415691422932739459793287414\
53896696981360999423239479371832031814998307143892873947132357475495187411392\
71636974798705693217684854998169517558451223460000039382767557128975344357141\
43780203099`434.0040801023112 - 0.1752813982990610143208517509065169675653231\
90531212274403633573442059159714880154170166858033890445240492166038640385827\
95546882328152758127299075629564911919662069729579584452946322261769379519345\
54223501627661032326364548976764970993528209069381307329960841943209849669124\
78700527038999115523465434889094493969012588873027746048376690591685597629567\
87391661290630599658207785589797617810761278374185545436772495140280726238403\
2834419710792822206082943190881831`434.57915334685964*I, 
  P17 -> -6.25240676002597228919930174639797399267342991930755314678492203014\
28149064656697468810416807440060602283946023652478590176150337501347844286556\
75066355725424572564948985621386770010246123274645764594355029945945008446362\
51209890758068972943024813238391586957977899238821794906601911543754555297000\
51183697916724149009996338493737041103462871697061613124304137467560220579845\
42115423223925385688252196113451520101396120928441384349173881993354395761837\
795833826622`434.4719691521935 + 2.818982608251962548856672941747862891261697\
84605432061434565184918826702159028588831438855175923609631637427910621005964\
25647428152814388245292563894260247559413326012613874329032674806956956006567\
16086010100883683767822260547364474255626094167656614832911346579283893205910\
19288415442652200535747974029531128321253251242626609362642057447406923522887\
66355147367629039363809506516262296785765746922490094265552076945166067776217\
33561314098271761356897571198732394`434.14108203825316*I, 
  P18 -> 3.555669105944791634585258047125200542118381013680451417807475728410\
62123992402917701840708589173830976760942487213227455198367052853223265476561\
30645222669806034364380956650561356638012272280221254474777571411699980139885\
72138657548044151533820002666690846682367382197172261428014364678326270670377\
58932455508689577074979789734836502166585918357786319383292031817069339878690\
78488530544834290387578647005129828281571353504544952478579075496423`433.6034\
533581331 + 42.75934875062476245395441183357895459566170710660458702640868980\
37917353200254939898062455963046496069653832125182597574874867472912407071923\
38918670693378263755495427488185958168687366227633777575832688469644915989457\
48407979239190887399880267409749444297318032397267943266547285714113764593157\
41446757970174443711078869905071013430934201919972127511524593342992758295006\
5650794919671521176322639472973331291031120461824977506992840538704671034`434\
.6847246801092*I, P19 -> -0.0019755725378004559553246533105145588864617612531\
23195221116967321844248010488145991420742454219559377445039555363150876117103\
93539368571499023516622200768178118335485646854179102608134355678657027381372\
09187103788566242499720168321764355159502775102617101928632122880538901261642\
14747059408889219857787258329301573817680941761546040190389141495112446543755\
19127840039092333024305640505098255846888242300003386518064781586944212653441\
8861532435007150755693998307`432.8461216313755 + 0.09606557800044244225636401\
04392193684801230010315292589758652573746408949730608553123477127503885261964\
81381514587747376394389647531897548599373658195805857918565022801153469781003\
77920139674510422913196429559630202311399016290770968170441622385645578410381\
14997881453451978971704400484929347549704684472099885478642028982820190374174\
43063550534649648020074324542043055061744379386745011822639840542059685763583\
767048250774686375251836115179113122937877261446153`434.5495413761799*I}, 
 {P0 -> -28.36764596707552590790457335780157704585467838790558518620078010250\
31699100361937365553615470220685145790551620681343322951025651181007605923795\
32512229746033998679990741203385249612113625031121198020794151131211123225873\
44161286128913337136984427362508541778218761295844680424400878072279071550262\
56301492596575753472085266198831481958761533508625261302064944186122991147465\
52335265448073524006778932237391658154996832844368958635214998733986827916071\
909670883349`436.0600924832501 + 0.392781776343457073526984937923258471215505\
92353506127682431596097090566311071539309413947446201195147772993381479494097\
68852884899533751524587056627112227224587222209595714300367080423075369863734\
62104378161046683948405535784157981855017800252753670523003306142240428871040\
24421167613314256104190886572103832613835711483251818542204439259240979650922\
79969540218581331418285333555149535234410684036602841557451578770145387969408\
31083220632168490985814467544182744`435.6398077175048*I, 
  P1 -> 1.2997325480873692775468821243278250156787224257134814670254999049487\
17799537702091065428911870095789931851813804353255145931547492473593646934633\
20002062444329156438664384142499239478572700980701066012990685300301777164547\
16929985357278786404198725115825863176302496594875438531118648504818997561490\
83758196219088171859321359532707568691788244688696190483223640250004324486255\
58728982888321035398898709208175906710384322102813117268635210561093847655586\
807849083`436.019644481556 - 3.5304107099921164526515300068603823442576989335\
25959713315711256154126013846429608145790599278147462186023171514250392859197\
13390998409417616397406697007243442232998808594286552627166704001463592703025\
18490100558080543419808158270895742515286502892634820140476015763732938312861\
04430878907556348250559992218258488506278866346844599897759907151526801524814\
79568598192589850678699723732583417906882790420769560095710278510914370467304\
4871474025916256093994715979772`436.0600924832501*I, 
  P2 -> 1.`496.4378237663101, 
  P3 -> -9.270728247212995773866575296151786258741410073627840827280960074228\
85827152373981868739253621747030580790234748831723234288517167365106662037074\
93973239980955679791295741162263206623320541428756633528908280354017547853040\
64160816741313051179265219658359816988556646175078295216147511220573307119854\
10114254461702191239518276339569786464079367793326686218204904994183863759440\
53590543944306372705386686659199615874470950969172532666066724200726946797740\
57523532414`436.0600924832501 - 8.0306548399095787686091673913457131915750429\
43238141310518729412269066728779494826144983274667795373656612739481514061152\
04349637922826204646405210244376307667746658987438509605487977576812461063077\
53494928728760143617222650791498605326827498296608907770166349786466568131497\
52209809826337452262217851707538095052921992437235084928508414472983288853503\
36315445937646768221747938911642460249902959203613158331971589878178826913861\
5812886855070815487533685566779224`436.04275834729765*I, 
  P4 -> 0.0539624824304166049025591469240244823044620548759631092270217441403\
27846758013725192255976691467105325534142922476239993535630557613715285788721\
08812163614912893000713237084022551453968373457893542503995914518998375305852\
09866400238215500068202069595612302193648138176482699027206012094052676448631\
86968741647427488089395143914566026340275266892264928130431499226845689682960\
01958160232145344056378635706062930843729163683619498751725332332883544912766\
4649740712`436.0600924832501 + 0.14284733111771576667323299865766865039175715\
05937547258676979289306706170547590096438898098697071234889721389152307917643\
89143995137037187054404085452594640583687322849849179237851690631643065229750\
73262584037417613601997732721078199793041344324047499286070484782489619334015\
56322417431208776043307610721976395001162747244176001535839159687683168849195\
82098546630284826270270872501074115666055219222540788222423912274412796341598\
00593120863232887899815824431288`436.0547269074995*I, P5 -> 0, 
  P6 -> 32.534642374876891993004612476903594619567732111329224419055981019942\
45625850688517848581774645857431580876973905811458306542378305685080279218281\
11250950297054617936261538970052079327614241913070266400351184147416672544523\
70960012241947986769660390902450135668632027379426796882329112633616209055538\
75286512567078125728861212521099792694217728233821767783212679427928650549222\
02874366770578528081862909581886710926969117614361669795081355994731750937912\
33800405079`436.0600924832501 - 0.5249075906958570751390056172882827264227330\
70301476664293537028333138093720304673256555785706500482650326891450816169488\
97741281537393847160281611018250048525682773489761119572289787733752939119666\
14385337768468271215627632699451341154635915678191638580548591579396668957366\
05072927543911103688718596088398978418772193115013577613801778013077873637522\
48184851040179249878924455840693353743321310563200801409130832117390645001377\
6544258213464921968346645830612931`435.7061802845532*I, 
  P7 -> 150.54892875626252389851260089491815100341936938150255206756061584786\
32065015966540490670733282869260941581736351301059420648094033324560775761371\
33930269789477183896577374988973549910179586639634846204102823000247181078226\
21153992474648950717282911608139971647975676281120288710062790964004921366233\
79595883315598572513057327342590252129150564544530370182902708554430308896877\
46550304004058403530990074762707686782203933541932294595614729448838679006018\
610954316042`436.0600924832501 - 2.744569235335776595104371483252426993470039\
42230349356074701472542535075910552203179769273857610182039765958006697823032\
46585360885310735724795880176796442958149417425739949179318622010648036016795\
94315080810319821761585029122816467843426991819358284876580358472349721551287\
12086982248424399022527647883835361972356439202046876628900374912292993078406\
57473338607888794027649751412816452716238730520375503792193945240118358908919\
03265270498782042566149336132157026`435.7592068004999*I, 
  P8 -> -0.578775265561354313936951377164449758948171001118149965286813326141\
68909256292254720929672047294116219536096340738310354169145121798153747111866\
55531615355367824344173279779588124269746522373578852825012001582918255803567\
10240634004534700454483592592515585332804622639056301329302009975838668256923\
78216457022945857449559723011582623969751913170539406459350226483060754644445\
95743646793129681851833321209377912302575861621910650057785209337638935738224\
54000152506`433.72702376295007 - 1.528030684869534125514832545722757091376367\
05148292347655958531953595872729868783011921144111680224676303439212204332388\
48396620855192764218094765689535699770181978434150712817829052627886011332292\
11062319430953357311420071279833392671382219402739891237636227748926375405389\
84518581789070350223479872581746012753613105779591843057670255572480559768201\
30001414543940942898936764778295744143392247882592809795606249917144461106433\
60706123034501561611532738478959908`434.29789436650344*I, 
  P9 -> -65.09268336862112485524835220022992446141671693880127045356219017923\
64416126364686433399864253216744012106671651309983217931972861734981039015134\
29172152969990324528749343094423734901270725498702837686905769435859397323630\
07574502303079827459327391709351107232797678359509448006173267382800583862327\
09334977845223688033344368564615384800181288316640790658900687947367280722983\
53923405915431146748546195033256837135888660293480019827534335641670286139683\
08604890152`436.0600924832501 + 1.1122357741212935219680780022653570917173700\
51142061528480293188342202943111637615016184472220744257038342332824790675082\
44795126058158103066036487567012586768459666804151356273751639051553540800911\
08308258696689619688384578706795015440358572645056018203955154127895907386636\
88750263860688038127244828041308159225726981294948731334312308637107067966031\
75287965261080690242785050857028225173637178340852247069513421551599944610582\
6061158694896444702525352024219077`435.7310930644151*I, 
  P10 -> 12.08513991110439676236535416394043393784184524820626364919674557070\
72456241604148459657840951347884512591302110314150172692176460684031401711950\
96165954375992232236020897905263628593950957725452747232378512781834354377264\
02401924028479062183522611766428156769101433752799416217018180271655329691982\
28415221617047780088350022365935236112850919739604778153876825394127405064171\
01769182840638852624198401259790720011859101496653270704553087232519434827672\
734839378099`435.13485741265936 - 23.5184388239150726162632347973781696998272\
40373241866312831366020295676195722054278976858865205482352145697396620845041\
79849189991058684050512051389261309268593068185686981865755203030600378019704\
14397185722589331267946543210153065391848300006536024785625290921850277086502\
16327114576409056494620387957912342102188809759018246998114613284103512543982\
80534771218955805936649028820033694920265156034819598927273727515623922378993\
129982425645719050949849133662094722`435.5520126940661*I, 
  P11 -> -5.84594033111975657814636244160965706403272488167207993336141595951\
30383552621278368409857068121483725429922035744396482557056927846089838204461\
10933790887847816518630241893197599473544925797246801189308418858948965166299\
56733884783428591249574301839080030465336753800027324002461381119700689628685\
89554481475737265226246696234677269546206380973315410471790662279756456480750\
87625316416090574897818984113622878709831099653743409219878458142570625015232\
896747768394`434.22452521915466 - 3.93642221862913714530415905104972810014485\
80976153695649909640308969188968328922034981664147392375084187981219648143269\
50438453957548180652360353295408383205138696204268198256583416821909652091862\
06776853188910605890191913127738225308725135786573839923029753650980139501907\
29036615036745658186483966601856015097725997296709553944276053599261458921047\
59710400976889035252277497326374587699676867693769416868887514884603306686435\
176846567690914534603596334811199042`434.013798847499*I, 
  P12 -> 0.004903450797335869293519489088929594359500752739558396702393329139\
12575693145828899154881509529747338137317506983455075887334483466729493834594\
98558078638109037886895282224547991201898348533647878465837581357847051827515\
78079030713989509267394706624250693477743273114366085959250529062081777162815\
73119001977812929039750759197818030819410446058543979048564798924615247179913\
025700201728708160410045009306052066582063049368410573172672225389269`430.836\
86120378184 - 0.0011550852647398835173451897842003458778656661678230702142780\
72512489544530459019539837192052724767924557243023855430876189627886783280997\
50373747410609269415790146900989492209747636645869935580909324412978615389724\
91375217506760572595625400316597858704265788538063318980154174349765472433794\
53305826891271814745695562154934486083276385216092148319315191175402192041634\
26935594146477589457310660572288727419680454398882851927334800023226027882`42\
9.9685173743564*I, P13 -> -13.51192055431334111421483387466682354210412197400\
55355431039836565718651377448790112179290069420689262545449043056165783114810\
88842747915334210608834114145740525139971407160773308651389640280247074734044\
74411570048050885967900906445349077452512052291989431251642788625114747185748\
28406091158517595344573521531758666719582280933844390486292621633713215842638\
19035429335480441139795756801353116898561263238029852339902780104265588917101\
45701970371`434.240695302176 - 8.94321844022375474572299991111398185470350032\
49198795756128537246954404458514210096540528001405654240147132152825395831565\
83804039087124531517355146905785511587003193881676259158156112486335262687121\
27837224888203101028230467093435004786822211677708034848868134198022006701505\
96666583790532896373389715883717342939219818883807239321999852617596494786956\
34372828439787037766703385553993269231403756870704935823504186622900552669432\
0445984268626`434.02409029111396*I, P14 -> 37.2703557140761766199492661260247\
70931880177498569931111388230810885670246420962670355170771733172655362817746\
98120233115559030516183443988552613209884077762545390108848240764256869533514\
13455512678798418887310486152275940750421965845026325329218706145641705980042\
96085226488375123361283908470568524676721273940534592727755979706811890864205\
39319887095244248296987557235326965530751257377721122068504601810139706337748\
7181061868641141483528214123790636983964286086`435.17603915983943 - 
    15.1170482580189573938242255352664569122355226185573508912948408051132586\
37309544197810107989037104769698740264556838352585731435286861356308055884158\
71965177817557444478124910463092528273831997937517508893368160063349452732891\
05277188808918880863830247811556432672236317057240616682679487227830641067934\
29323322068589871969779266942220339385613124052499131226130702014712746784636\
17681393749637366395445720013001122151807541336646220328599659877737985491057\
089644`434.7074448137716*I, 
  P15 -> -0.86783780298759698509558698784615631928089718387069582346246204924\
94877845279310711908121099268049921822415888252880221624735556243733938745099\
40577352029382776617933761431010797271179904318427091806508838457110598994990\
88399203971555682696624229164671857482707389651711806577728879067126603143602\
09965952575208562008066835816889050130509097820239999276574929851286922582719\
99097577349066707915582458585657588221603798879875800672744203197596669571429\
616338835982`434.4398227832122 - 0.540571236051951915335035292860977057023362\
72598152291956032694049764611614843263020797274167606828573719064164257071487\
61443251104565627720274812049955206785584507761608910061014907394253886014052\
98558674496308790672189628298148001036355015057873409061634947833742822470733\
52717387453088716572193524208821450515819297035394599930769491691874282153503\
93541998932401392425618705288065642433587095670707877513118233949347774015757\
54560136706652954124791092060237989`434.23618057268624*I, 
  P16 -> 24.27074519421730215226335498003402820203150469388908112926678869893\
51327425551610925167781965840581202267562737889329178534612219416173073851086\
55382866753435296679267669868123571177263959272422167485628499920120969599579\
28032333465263797437844742790644056818434958969485014268845941234375067827258\
14524986045524000812689986722098229899996031045995272794281921366038653180286\
73572895211097384680130876690113607762610875638233562095072519626127904018555\
830274609394`435.20578514117426 - 15.8440014935640943855122236035459083766487\
86337337969124678771102008646196721174084674698669244366529549140552300067609\
61096988663362374934652339474120866388934041503966979964265426331173709356694\
49657736454347574481496931556706813159759868064405797004142755916026041145882\
38007772220538230577695738198554185076036784015149218307844578987533200717632\
43868725126365484202099309598414235543674888820293370654167604761850334558286\
8406141531163929483631541031286019457`435.0366787733731*I, 
  P17 -> 56.73708786974618514945503250849275394751089422558959910412265109969\
49337570946230890252192361430278203560624909327160919929792285851668902978922\
84623202370380245881638779546741945166414050504188609106238266548519062288043\
97441964838861778393886199538723602557221783188811156682533328365186273493989\
56654722276250596253485383109726635658379203789467865431103768990956481820594\
50931401570808848152902012191820462064634302792498928669905733303926987250069\
300462426621`435.33768899703017 + 20.1861506148404265153433414302660710582434\
56358561278441463575351604006440099245339616947508182321782256352187924319668\
09719397380328320161486613774242215306920191426558252691368784804334007110080\
23288461150003820722896802242079885457312757603916592953241778672014244892463\
36056852951759265562307531800764957613003689877426748215062827776703632221620\
44268731774805362895209356020107785437942259703108395655137609839651576940205\
6190671076789695811045123795570181169`434.88263762390557*I, 
  P18 -> 0.576843408357460898963507990883822585984628229772923136835074936441\
87602537314534757399146023828679531354049083420012992409240847672824750476761\
24214588920242886365994421154073563228769283830150224225061531046030342135480\
03242757983015198720169041602629822909219576228444329707584296804566780463514\
58937283387413370086431017474910663472535129178560009128275414033083358083046\
01537823198986397717254937506199862369997153350327946784390013168606248105529\
12820091991`434.32334296784563 + 0.431406145754591262656610297793231828944524\
16596601697705581726149417386127469789834335746832633494848021348774582257997\
06296519817923018565404368319014694537524605767439047437334581827081580998462\
14371871931520300012875758049849617831550455660297982346564458742087357993948\
88505976843716221801652539323083427826558093085750599115719106610246062579729\
96008095380994834181299345895938249208605559731592918689030230452854935492538\
71905762779029953340535933252758897`434.1879873486345*I, 
  P19 -> 0.286036696859348307716937271821987123707052343218406930455707735021\
36204523043677540685763459758930059761239955695886906592565564249376254547530\
15091594187073890345151796978741620392924339260965991486030549887067694925148\
37477082408837351313717072827757002962082017623721728238499728788524564913325\
49023315985541430740542726542106351486825927792823466477137363341976275843753\
34190033066504656252480566602086840653043854107374748915298140624930628404352\
80735370508`433.6719587628776 + 12.339437253303269736329590548808001120224280\
40870096522145990495308319898138273314382367176329596792591900490331314091005\
22505710380252586884947455165794061072932414770893940368344405923010592485075\
45152302929530647898014360870929802801415532550511455309449182059928681410681\
52963300334004940212358023033961119727713457041825749550986363961093543517134\
51298101261179390887489301041980533695850631883635775392492761051995185082341\
541948817639473974197333701986203`435.22264346322845*I}, 
 {P0 -> -2131.011262779784773153904546072673818987582852900821949091198617012\
99755891085498227907755179785680467728011986040739691708064657076032430939328\
53193905274200096695890494900066150277745918857818261766865589373173758544947\
79649680788558537145501260206806896874455194924295100260098427217924178780608\
52954821436091414216017216584338450051466290278797114548411560833897756190463\
976206545873823957542515632196385232188970267317399652478709957575703369`425.\
93643865086557 + 3.7416742123916145756618860761877816480670189445538652423584\
69509606886552101871480475939973531536772573052917428481783431797496263375915\
24837579827587413270151516878581157256129720004682509284950177024001366828667\
14330853415084494935138173330712786279183053689618418442665687290137935200862\
77201317764202979722001947059923857907285724642152202107809753214099323497389\
39234468456755693739559361636002109324341382123787353292290824790578915157245`\
425.4595453634703*I, P1 -> 11.51388436263180992820908105494713505516572796164\
08197710432015333158572306820627835087096537065221928631603033457696136343497\
67725240143197566926779140557086105004428806221801411472400040016556759055568\
32491071229646349923821616395975956651331222868637285675459295185118938917415\
99843933631190493700890197543778015478052639823390639630605387038045187675987\
58989701515262127603109993426320587437297602517914513868555789958959479963350\
65340994208`425.93042710766156 - 30.54400843246471068554660241293645432383708\
59471285748053747813249762778848326529551580977812645054105453392592235631422\
15964443441748411121327800622025235249818117744233350974865867897664656202917\
24848575973414265081934760345654628858210137359373761567195050179107987876825\
11894502589467614134802543795435374834760997711438124177330819648852761520987\
62063460595335541113288480087763493242704427526049457596574220414683781408000\
80479108348843284`425.93643865086557*I, P2 -> 1.`496.4378237663101, 
  P3 -> -235.5070841833543175134993657286999800935920899692177022814718342010\
96761476357006985328964311830069898639670317469376715006328552465867288768625\
84730264207692165015169464507141424737116101344764311940709442786690804529776\
74044181766675932487386664031056823664723853142091370832235986953762972234457\
13465131478790913309509889436816645055984430440488443856709175761104945004187\
17476935635341963294577064913553273507659943845447571515287952849434956`425.9\
3643865086557 - 207.147355427282300121904792328061242136252386716299611650461\
67651678743729998508300220778119120011821350266563061616225076477704870729258\
85788156204727083898011984771122160958832313589234151934012192559336909759504\
97053048817120593407215585898996528122691419686773308443639196493006487195325\
27259133265080681080463930171565715060769530466656291910722062692134395957029\
10830078677646539962343798538681580608632303092708468067376202808379612124554\
9`425.93385893372766*I, P4 -> 0.018376376846679729113467156701216443531119332\
26885367100219828745099671034688863159265958919924023391433554121758336825049\
66666501194199272884698199015901297737510930262488516489179960748486397909567\
28544865067639410389263959181260736947350595572891704134177796722248657016618\
04108395028878685130105873664235029414014351904091246294110925635727439120051\
88742038540671782853694299170991336131305678630815037376991727822500415545346\
3924194494146`425.93643865086557 + 0.0486836825140439238625814587187861104427\
98746607585653327708805090272902456024793658904564532957828150565019278628979\
23818665215514417985480992234215440831711546565351593614467939805428695519368\
17880318921206236650632043940360716069740189522725603868174623458168293106685\
47437794125492639755539090962577081536455544795505538569708302030284912329312\
55959573060702587984804704257312826875944413435654046134946391991342711390536\
008617340730724487`425.93558848230913*I, P5 -> 0, 
  P6 -> 7239.3671968644037641533764567923642726514375244837697000464380278730\
89590432755856197364002387493981035355488820199478464806261596407236835375686\
40385449298617426077226520263535748915994551766432343027732613285310667223266\
85148034033622350152172372858914383268431011017040048686611076226685010824977\
98370392325762441330063782187823640747144268947073011636875985152554624596729\
25292006820367993963671658491291133194015312360886707729362692194302483`425.9\
3643865086557 - 15.8839447160815554315904352174864643789078465868983161847426\
37813398710284682449493043708456438186240898462277851697440815893319087368883\
95031206490481509587949856419819158844922307707420461441571388446061540779969\
19245396487249396199962814386942202301013624642350815870324057835988725912445\
48125189109406344001459062294692121611355815072612788904342513815400389523399\
91767467916688051130408703049908488589635847604285156961962442925624209423608`\
425.556321896876*I, P7 -> 98373.318795125255285988016493085868539092715436605\
11332502194758900833179727750559644400949475432424781697433869069810347895193\
96838955029860666606318587915208745794443965681407522299133847838551014289519\
00238689116640794850842466151689223464136007764920745425719864438929104196765\
91129656239257669215112479727536129567152104630364270430930177773688676508770\
41315976666813787161244573347008582885763543444925091749670948675939476248127\
6640657384274`425.93643865086557 - 258.95592626283864479262308544580085703264\
96641292837942764332423501639070311744423864318063206534575485640416210392535\
04977529502057549637439159325727587208719835710278098022251863794386136065766\
60268827683873084832702282822277346066789952890030001185063362904643128016286\
33202760515917400851623978670536125838738586843740795557809678378237689212412\
02159969121281851395478966659421869181288343623908056940277321331292908839271\
17883414413699429501`425.6354116646013*I, 
  P8 -> -1.700549625564410945376148173637710783441261922154557223221612380358\
86386247138488858965600375164246499883775005032721337950608833900311047508239\
69586853889460558200926861393830795306918990817413984788298454983592593114063\
18045005929728305693593567316965980648533965849596561949886003400383697073756\
48819483802386137608530104289228692735805286654943468613805958943505578119694\
19465652547098387208853508882952387251977650563435825789713953545623`420.9102\
250876735 - 4.493285949561068232402478091986916732191601260007740102479867475\
96941452828741495122576674299086487565387268449725644942078618955022880706700\
07868462156915030772673737623251064236904605329132823996461444133713088890849\
53581789264985941435596233335865394056685788451825487701374886905210494873222\
52155746634863930463621827232621827945404913929901252385626932887737153968074\
451232084049557714801901838209684765202910683307659634554938125549247978`421.\
4827036336603*I, P9 -> -14478.73710778811530381469947842485203947754911500908\
57946523416825944285602681288726360936256854197282570045592566267848459199190\
56113322504619716561861684006611309398866957339859168206969780968589163921304\
91913958248959978360691582853266320187213344187332478416531013520071648863613\
78686041717186404909691760350871820661592868580162363723872737225432518296410\
10091696464937364485626512870053679960795864655948613368289320488065477748178\
97541151944`425.93643865086557 + 31.77505125018492271675905318904571884430331\
95491865138719959681759884792500493679309393476067533610553390317944840350269\
41876113673587178063128502633093608306897771494190279413391579794101626317243\
49084223909246832043883697664784384476115044020558402146082414966294086002235\
42261426177340034791949326324323664141174553329976200991936114059595075885679\
57653783694615349566253013401256084273207837460060558741424695262028893427597\
23753204994022738`425.55641971153915*I, 
  P10 -> 929.2238158362912841164088985236614240786659221067473387194851465777\
84257125661262458305207805643277870895525223159902106000438721421491557197884\
82668041225447690859179065972690205593210671216237947917235484582315682449057\
47291870416564741705975586077960154377992998068128061320229611763861953276281\
69351865722179196062569101362338183234180325201576135978055869952864178549354\
81391344221085526101161417843407958346740230268443567565841948401111426`425.0\
3991668156914 - 1763.54709048344642026635148317962803519688071259355570890597\
72194507592218640309081861365928945663369314967704539823591426070928696662435\
81269612468329685658258627221655596592723101397558555881437435170602349568298\
70692134596938675194753811769302472742823859420854028295445033992315086268164\
79463464793578057634041113545866982436502334654987982310274189977702823411333\
02537516722645956904491002521620065621123896381221061895124929570505215495029\
8`425.45067118177474*I, P11 -> -50.520792218637692670894615247839650855654030\
12747094601484944028919442802509574717231177634955405063277159968003357147930\
03109059207759050191562030823837211897198635922591674885942020027367796548527\
82326065761554676781194826331727117315699689742691927418480448476454373592219\
61278939982286172917402697468206872388446111207165375071343613093077363542649\
35906535712292109945142015463141260645816152969283387531483271552557088837006\
2395852444456131`421.4826298249875 - 34.3063555717715691508399644390455457389\
48725447082450131060260622673574910426745386141443346667128137747282701958199\
93053915429103990337804852341425496618263815869292749201738289234522803447607\
99571914827797002130028653828907274941074159602085475679621343210876470560935\
38430463738862778489869916551311572457793794772896459609960649060701295154295\
62393613144779262130138599969056370395795565162928080498187061452543152106670\
580192989501692389419`421.2685388315538*I, 
  P12 -> 2.538420751442380726793849983515077235775803735615763871950470092302\
92511495447627720972349682206117460543523582468836081540581514939648642263710\
83999363851626050778908400680879101614462636447691917731122603891225082878154\
11920855143238848102045790602375663470662318067876679898573358427491224147000\
88033624599575994342063797940217901612059461988619238344463166918406553642123\
504906599779914792761329734166645665645885491733684107248783011`414.199743467\
52963*^-6 - 6.416408298178968897743543568963880281809203028190856876602212486\
55612098632780763613318350287557088794930789815208512478130098153956807793905\
58544613671207023075329989871098082157594577716813481538783762289801770679961\
52320567622360453627142332196639199997070341169043229319347616234971894326747\
69014866496002245986198168530382481015492425223517269210012465655713686757886\
52246842008935843512730320036471555585714421678075713611926887615`413.3335461\
498948*^-7*I, P13 -> -343.357028989492771104622615302694548283761689055785131\
33237560570283151179242182105313803714749595496667446854956413911267499791164\
05741641676836369194981605169004599571191774216255345222368042186419056647422\
61312796366087175455830002531678792378249463308123534102002357469752310261406\
98487017075255701169764966699920555715886130625768092746654900027031032954432\
16089697082287431245260302414900575148240698209986869767465642424349648666284\
112233`421.4825892674995 - 232.9367272503987956349242052980241385787964350463\
61194663276007940377983818544627001813540360171571527921080809363244879787647\
61888885702344551346525083659887802209952953095365442505672354124321321890481\
30618006528666537848731456226780425004197825239536306650496518320489889635411\
62010073568750533131797099483166683700602765787183485547688213935221700706218\
68749827152572383900136480190586373156013587572399926326818592057117310591501\
904175188557`421.2681289269363*I, P14 -> 24568.823898880384324449959535342926\
60537701803215715216550627660571344203844709654098929101025028445724732366447\
83529487046234585272766021064626803390013329781872514295034732940674837281522\
86234863715220186948852890791522211815478687755107338558918256785351215249640\
76698341567091218546994672746752109936804509635080358914451770651462709334126\
42161152630700568084973655610541956829854468069391823848717402695793924496414\
0210249239967676927628845745`425.09065081906107 - 9360.2134336526934540058518\
44316546251448005210694345078217997929056481137677527777053787766751935233892\
40155504692245186254175692615098137203047580490723082836524685628797755562852\
40781768867215999812921089553401849505820705308306996925827692239354025315763\
61075291679727502070297169779037711877033358530938406826748825934909597818144\
63938771537106814002502840746586633983139054701521994646330519174300267211695\
943024694189958984091121001530658765`424.5894883997441*I, 
  P15 -> -2.54857855840686568339196121115381770644038358707033355178117144259\
01660381027723486920097676749103807076206126710072190020119974516078931176621\
26403405987850028634077618364346522893913948365017162658282139834571208589127\
85377277066346599473432394833991545623751210230471516200684739031095372601310\
10303170922826810692840068709098613354179140011805328523625266880564384677466\
6425141491710687726775876951798621203247877507917493099871227723090875`421.74\
892801926484 - 1.603888431105084433263327783884728186560369177624917630772402\
11612066835626369021981560564872638185088561628660129971472627040596334762324\
24776242625894951687388636367747185211810127020395048567846814880830500575377\
85598220689826119066396109029251801212317352199614695066695831613891692141352\
02885408836446366485433943821577036791463144251166150211851484351867168779965\
284471082714018022732887315226874275475260751543957721535685998909963187341`4\
21.54493023651895*I, P16 -> 5422.03448623601717005199288900604538341533916141\
69611400073819844111373813706422943730669955102226961856405118909802840178928\
35095018908452412042991105695113553919349705329083987687882612398190515481396\
47150698943813340269190614349330077813593087695089085812851326088309478457002\
55288774890152948080499141009950357135996740413505205018690784550058579869220\
59880404176741113013577595812633355589548346219867570770968667626759099245514\
95114125447104`425.10763588493074 - 3432.201667083609176278369102293445206235\
39115579603820897110035766727952587615941088920230699908337842960301750855768\
75771486405436721099456932970905107307958585439644957985585025301039767876932\
23943728929646720889945966987005151242925459850516124732905521136808337599547\
28583382930766220315436432667799287997432959212771602424108750330036661910175\
05105519680316549244174073189066730379138486565330935033234159498539795847797\
8136918262598237751889`424.92619733711035*I, 
  P17 -> 36926.66132369994677253826977047299608927655542800972527147113294988\
73210331542322588189931628054817119927021140301854408428064325439009768701105\
82287264633035720496393420444477314094373169824970364793419818376419488784178\
66681486638439755507305422833581813955514594024032115064732764863586288051353\
09921059152143539718170599151048024893670050574767240990683469368186973055364\
8502659552292917604427598606363608628231216010221811519554618562163362812`425\
.2350135546082 + 13845.957138212574495697475664615916294086456607993268981657\
91502079462933039435624934282766738972546013143888648910491587610073606720820\
53456998847730877215155248041878629598136824565556218422293168508520773419700\
04145633607140384693550071507279679100729041519937372014112951395238130740201\
45858800785003953830274254220307728026621789867439379557042105211957992765894\
10795234464922699059409615862114833668063934908835997741014602131889761291853\
5823`424.8022616831919*I, P18 -> 1.699143258191116237194788124796231591521794\
41222319666350259991045567799264742405124130915782104019014194250785165178488\
75264317584664707396166953499116516274215813285853620136236969736379616777727\
31073545544025077513793625739349374528387591506910790725696545795814662553267\
41702232003703993479061049951308991217616354745779881310370878160072125202558\
95882774786637255170566880710002077725828418695645927451662694344732631069564\
5374469088091128`421.5730108342047 + 1.28325769255987627317258059656115172656\
39509837274834786695846855008174518076164153282173909948028288896349075762812\
74644892461621233798460363019469345676643612391194244412419400202337296258618\
25889792594444323201864739365466954586416657820860452539800003814111886549981\
45891217837032053276736496788759226471531704275256312301394550465309188418007\
48966180396313565215743785263963539242978456511456964192175257964546098763170\
17062581063604801901`421.448192797845*I, 
  P19 -> 6.013716772762468600218003874380146921476700549263913893575454583955\
97457055452524187914042981431187735941387623930970150628623368526404719788685\
01918023579465744087113583502112886585393531012842536039516563620300443364559\
62839058289863159579759674551624674764023479230054808142587099678393089730003\
02094801542944718132571720888570306302689738632299977588315548110508749160522\
433332939866087158513818855328270167342671531075083791825962670682796`422.548\
5389197502 + 2736.22847778172460375022821324325137656819384328888005294952942\
40595922572541636961617849796468281764320856376110580179776515951352114026876\
36688764768551784355961155363110074980775268670052027549192098061175987633454\
66005273952395264642168538543524601246412620716398592405745940789944066505170\
05721514055088335587353254792921138988959028943325029488581896833662422283740\
4214997000173319756338930137908077056117011533623262280182125808420390641885`\
425.11713987042316*I}, 
 {P0 -> -99.21577369450649401912090546204732598443800095942745708929894376294\
31511294105965205824667044363089061218173471370764687878412025666272229816772\
51221431704313730597697075729616143307033524496728798056667140040732480616806\
44730494945422085451250494142957722800826785352915775329652222580365418860008\
17361087978982543880621731292351804329978552028933161347375131941454098282132\
9550910272389277653268866224900537829950029128398440429043207562284374`431.89\
773048005895 + 32.63438212941775420567850925839901270960456345510057946865123\
25668930478242956798055170392477679243284226756991399793772664499870845554384\
44079257107420699094700093305434419266644187218304279021844488586507479659826\
14793383920430971264479569733826418864382679127322700357046309380583600270400\
14886762165771572243418614925603104451821324079256935483296813335096579900797\
1408355223797681229910407881255891171258704700600657650338619430246312605916`\
431.5755167248333*I, P1 -> 1.451757863080243884211602942533819927998247108665\
16032194168938118058068837743139404576046743960099960410877824113326132546560\
71983409686025052832817825411043768502863689087060161859225505042577582759215\
41183196698341261244430540074187091853146726945800838446483050969796501938397\
74653045999704450470208384077956826281924723984670858788614826775591610320349\
03419834968143367792343166486610093424520374119948658957846073303281583554236\
0521591417`431.47657241290267 - 7.0791046778497679589807367599226510552314717\
62446837373619482423783853299114758030160590207506046637703656771325664520665\
14448421216729671695523039798215563653629032119648255543652367863293739015192\
17743592444320687357278602905764557768714657369408209099473062132271738247374\
80083465354917341786889594278813259668045343097788225773876154205987229604664\
36215493506261523396093800500145333071033298392267709848324828869732777930721\
66563113069261`431.8977304800589*I, P2 -> 1.`496.4378237663101, 
  P3 -> -28.90440539977086608418373359808452162286873761079805874535135950730\
53668181897072641421490314788952738583633786848428257102284763456076178911514\
73029008006266062971692531689903423837809526427415088762346876574605187690913\
31613298497868583354781307523640177478185900886691981566327152131025571934181\
67952594074351661091157213256393519168371082217169477653497689927305356636319\
1853933758522858969600592218401050908306224237339606039593551863325397`431.89\
77304800589 - 15.210609296023446976711158269867341729584687271654265679034090\
98493836545346131635264705976670236375392360248817040773848038340913951785938\
24556882003405696036401102822254370656253597985683630545344793970935145126824\
82809425657338503000699516477327910638803307879868837150094838699789734180150\
96319832507450857557730301890795950745089595664646628731428522981814094047173\
255974501957116115693843275277645978279057017941235597228177874108934750277`4\
31.8069859296337*I, P4 -> 0.0308125728954119629714957204030482909203755324162\
86356272712750198477216172590335559604075593676984995348511819325858618141499\
03388487790826233275929212947381058179881205307110118300708123557384670948850\
97784670992484597821713995012864968595174385305681905366012884552259359354251\
23203290585803360574731214045020119216112037904963420537466750306934646539641\
61632273818133573583623755975493044751852821044773802591433086268050655843741\
305067366`431.53753871779634 + 0.10620252960045724888146729688913944035075580\
22379884395400759236442322116943417721141148437331030478683817412900690144366\
42818169217822624411979900059190211147309670770951963158916042943681587361834\
46521476619260673668027928287751638121328151813940446171631860962247258712922\
26895438638765261120157870548088455342213223236846296932029235486283292132120\
20343718801539027362588996536518709679776255196275285907142386100902565062034\
20197889663308`431.89773048005895*I, P5 -> 0, 
  P6 -> 153.84351661135537467728453262428956246768086798386601581908260086743\
18733181149557145542143441369136224470227512094112091013878667029394136714641\
51141890918663779687515326289890562107499320383134964680035770612076994189951\
94095724087488967613794952528705519545100750624435499343241331419132989130765\
59602769270028143798857592539237576234872622073294380490343375999840934215719\
0961521081150140413673595890804659304768890446048607978400417875031614`431.89\
77304800589 - 64.579102455324597405392585035090810359559662896312785537182025\
84136398731040699535894099268169032050344875881513649569820421953453795796920\
47752402685083818892008921540621602715752399425172791841811316441730735143700\
65520819787739172945260948716438917920726595607901066915038298475626760700368\
98618770072560220400247338165259503486802419559255600207498986240899110845558\
153913204856568256228332733068380436593472676263254149246903086264870250862`4\
31.6450347312223*I, P7 -> 948.02482153385488283746467076016600576206788424876\
76964794902853797025242029223665644618841781666460312742067813753423959598362\
64111021678723365662991541545571014978402184565087003650828157840103550710155\
29560937433788956670940729127447517206857986482300374981636995681318240616911\
58952972280971975564234712553303313181930973965525149104014341349512692865108\
61411454580954363642247660580863378091861176320143476358404511992768811853099\
81510955529`431.8977304800589 - 489.49427238907093426072089430777386107309015\
95749491515749442226018233055044967952257835373613111605768242777011518686538\
99339051078145564113763894046698838330306545440445200324552868045722210389562\
58324068197411338571822148101156641709833354456417418022321111993328015642340\
35659098826802269484791156222686857657818045901085881179210379056057845954266\
94182408954575229160653992702467016680027053512622159840516286994580025932521\
82110393747523603`431.69933905608946*I, 
  P8 -> -0.963839966753439125247510893300041524798341204633043077783637644389\
09245415332487266653298080740702918004498386250378788501649835264330408763656\
48559928027439341284715376027392574860887541999442005667394098418533655620851\
77583975399012687319351634615074031549478797037229524359873513467052420975061\
18843416099127579538640626312386435183032770169334518948690841424046508886775\
509365199502469014486412967122025464626951535743167090293191924981114`428.689\
6717948451 - 2.04464703995983319584296659284227320907762395405470802937253265\
79129938436954711673173677201354276678915867965809720756142302043798926251643\
25844182052902370413018161189845417987337487774046712784624791005951806772811\
53409519209707889122536769550223813618744034375369113613206688931022343488336\
04900295185946927812428842607089459045949131011804222638173956209759269556003\
9359902805963357384026974251543026722072009138327609861738571912130193306`429\
.06734766360586*I, P9 -> -307.70422659396935316252135882038057460442585295890\
06002654742291634269638766239938498103253287506700217341719913009374246856675\
84194424457651538350279274240946736674781413484843688731793743393799038282615\
74585375793908394602553107754224347251655954879261944328706149517175830704889\
99268010769907664511002715209524306822167922339174219245541864120693066798125\
97942734263152279520980414859230566608179198927777812418949189189480521008089\
77891080164`431.8977304800589 + 129.18825960820017270728240555867805631697953\
92180091330310683434953429326069523307498641075854166658225163491633466766364\
12214784818986424149006965237432850933588869676240063931059431749824502781647\
45737655918090776090714019980074664545591706167763798966920179451712049809601\
58974238971932129462905166525741257658246225836866839839902374444427997350535\
21784884016104483278153111029469136621477946886079916474234827819371491674926\
17589300561429799`431.6450829867396*I, 
  P10 -> 16.41532558981098814296904469692680806486277881781990945739296721952\
24963007320563079589885419589142302593201808859881009671385215820377257384635\
99173744558789150172184376548261326116228010619710313526115312389397779332225\
07543612192398424093370898292773381298535104434143547129461691515201858786541\
79191674929806187443860234785957493780795242110224045020127975408353741885524\
7314618695049352090330435016331067026389101461974358310045033151867326`430.50\
76781811151 - 96.269521763047252472747863037401295550688398433653929065590390\
34147399365009592953615198566502606142744732850455941233784555135044727556939\
56051527319401675044158342300402490040677899006702025426901553933462182013300\
96354008860720938257037815260036396701115263702745380385222770140981994812061\
07665297691454893081119620072422817050014752966321754134920343847603090670845\
633786976863454427462428592533630205696007561437779565645048977672627119188`4\
31.2957252834756*I, P11 -> -12.2381062821803268441656496769905569621924699095\
52696972896749707378248085402736542152820336279906014171181537911047796186248\
57104621475210890438642646570142452113375165695457233997221220742686117443156\
56188762319732309450854678313902288411612973923928652565738334045678639685775\
90937932926992006527338997116615526644477095672156594977704795540096351049173\
67895089786537089486154438792423425561617356677778200983466583830651875089275\
983860989308`429.10451475218247 - 5.74230765811883918753448699471514215528964\
90041584558870752190714981457223836754019701917955961685444421046566562509749\
85689786254487038595055392080769020747186081977966238924260570043817585894292\
59339558606938224532982617284972336985382670035086549651914741099625862118420\
92559825553013481949214758399574872081854188756508830876219831023577658468394\
18735646679578555078781929065541631510824942502406303961001286817307666465951\
04422746554175016`428.76164950323727*I, 
  P12 -> 0.000489432497845470375837155072844713833517732873755250983284517446\
21158942010217149465470537475230850454606074049401149361538320692415174543484\
30321263655643137871837237321229649836105500527751236803394555477718294439974\
06639233268753505310175995140893337529615537075948484756108420095493571082288\
99161859710733859173624205936219272206772320451197284323786326012751596237679\
58651400594335112343580564807351915167107449949166617516111254139551`424.3315\
625908638 + 0.000154205544294373497544383560972217385489620582939739228655379\
91073002479879942452132725005276824620029999899722826200494110124222692421937\
28094745063246269330469059408236801455248422231144237793567345518151983840686\
00846314743704441210042594104670719804537836079859190645812258155242113982857\
37157305697573050298619551778115638238412094091859566240227024226174059472793\
606122928610541303815512097555795818221433040991758751657444081270655624`423.\
80397934074006*I, P13 -> -40.461670239644207044492332586422507621198134694506\
69211312595909933817094878507516021517948358409891402270776508410208478622770\
68756555415112812595310262819374515532176750163508183883644063105413199739871\
98210785784203944168121056059242178922276503167454725296418942584993663821659\
28229508277853504438907926021730865612834773243883814597681719982165018020910\
06875619395490511156860582540309931379457154795535545100335087314113513995200\
0731322092`429.1065268181876 - 15.1690677238494493832361477421303463968278365\
56163013530293636919049878338663893944360856060195528429396729593347921017684\
11165638219069356773725104881369168195137339492988439817956401452845732168202\
99313265508359787425383911727419303542092887935597757838345761146189748665183\
14529650613659395011985353719099260637325385034729601176879174825071200007410\
72403775901631084852401741646360752852840972386653448089057935191595407310862\
739179569215281`428.6693342672086*I, 
  P14 -> 190.6871337823588279112620361871063063345901646955555124802601687536\
95109900410160351065571773335715722769009403787511923353279204266719396677345\
32781773199416466129852716938185377003904644022259114947395228585010343616196\
41292044868893274505547639489244526329553843889022952430236333953583340008713\
93733221458519932277436495712301817008936205285484244833833331656977159490583\
81285354444354662624584738801689478348641291600794928015426713258860729`430.5\
830937338651 - 212.1070353937865849768810405270789312235995720189016117198280\
83283825437076464828997561151551662069200408936445802682337028630555909619339\
99417135109378658794850946009314642542661851022886459607947880765999493559584\
15473844735599428048261458600530874823382918278971186098809767856378363494119\
40890279779807668435444891303130903109616110130650660285963754548101649642473\
3033827417395104791671638283593791744394691107518704939510625707068511873509`\
430.60074356694514*I, P15 -> -1.255132668195145716401664560991461794557124619\
57306277047278152006136779393490829310392749444985436087983762198952914668682\
38416173264913879644597936338789640651460331001370291635875927093541403965650\
35981862964334012468477620754888890533571162782556425322465994422205410870180\
86221644238795415277506871011575318901697891754483850478471419996962308980792\
50578238246400919692586223411725912380511033531579896020005051239832713488901\
3829523673219`429.37440847940366 - 0.6574897515248330760524171335295893264168\
34623263718365091810391823905998508357811203989505634545772722712969030710912\
93225555667022062163633900861768053580043634382594513453374674081726745301274\
08659170273278751971721574706446132411068191241343680545807649478082068302277\
75686377476855475695029590391032178515799219844920824852917767333116836838948\
84275577897550504444384254307779866136036093157241464561174985474527992205717\
250045184359953156`429.09275825384333*I, 
  P16 -> 84.93884666806472509406110277748404658124038127389357395188344842004\
90861986823517495541431617851524079700026648999763857097221080401506762190166\
02506218677974885042408351206172284083827114802600556036113843175003084315996\
24097281520660228909117955650021211241551318961967131388582192273715652553289\
43687843134304051703718227744766012581082518515146969967647804194608234321897\
2678732268073399209655237780287376353194897425580797912717432530799521`430.66\
31882267479 - 121.14997245760392165057408644308893097295934312301040643430906\
16830312252992289347834469719886403123197544874799670964502650382236902961193\
41523149245309110863201670658874502864552103377941547724272464421789601679494\
30149107854501105304752797249879720370921007084041190077287180011689634422003\
21708189640834628670919738064474843096018950095809774881563163213983704532464\
4545465549516802251832859388152745274262399701700723914494906153666414890341`\
430.82349100768647*I, P17 -> 424.81767840524090408044405191669316491482899619\
24382021470443175938054644787776878404864498188391296895186393269551691591432\
56267657524140965235909285295715877083890677797921865668144440437014368749285\
09956256612813388969232048547012146092790648031780044593186390348268302392820\
88617857725483839701919850430058350198326009093546380688992218938017883650962\
90045681521929558703143692221990829276731968154004192842671851571889266515077\
11973380629087`431.04871994315914 - 49.28504189470838569554018342537353072822\
01465022769347751456888705124190548035264276898308028923191832430510956173036\
75392329027434450106428064262466775707994904741024199388502810797375990105543\
11688067567544498908428178758318565733454325365482981088141655328478673512847\
04954832077565258305610861814200461602741803542281899729624839469924103149290\
82697967363175187738731491282032365211772600291775564697602852460321460374515\
35512918198414093328`430.1121579664168*I, 
  P18 -> 0.844601125728820983235785670470942163168951302631303661586620174654\
89677569847030792226954550671245297257829215391130304737011286750494203476482\
38623831396243375379136325146626529833600566964311618426111455699866281571703\
53460709966544846364524211903585595465217573992554701508130056014475043951158\
53816475449961456456301746398862082009255204357840386292552808462289817059719\
296534460275888274536776454915371077119552169927096662166064793726956`429.209\
17278724426 + 0.5383663281612504876702343455276162205953015341651672220848570\
53232137273163491542758967493298156890159550462956070105168906020290222501165\
47375040107595609501426022099739136207672829112752145844344698196415664645988\
04343804059201312485240188647935182994530708749236887032947081861597024277482\
87396517470579242041762983713970614775558337520008621958122849614164374414374\
84208172531024511682546489714250345995589885675538867556839697441639802579`42\
9.01215632311744*I, P19 -> 24.45042632043929885837078155838930652771208663659\
88461022534358620938424813074238203911829677189280412170134256183062619989814\
58369475496272989691636363591656248078378873417805160157028737763949794893924\
72357054641624326680510537889855964359193896891135984803979687649313587134554\
41605839987855380205351715864031881433574422936888700209571187881546856307485\
22310067274523038846726498433802773526849844199315713227324808254075727456215\
6576513362`430.50020177087396 + 58.176310671960193444249276865723623801952712\
78133650981816357496911447562265308252326827666330395369289980551128254603981\
36796412155461501118872939781056443705279780885337425926378670671546056813749\
23380482979458980649157035907038756836087846528808647970105976605640126395789\
95606957311131744634008533972549437475400166766237716443982302891178500564133\
26894887997454986974082417057798208552476726856968451594950232719911020330276\
67119473983356`430.86053055151564*I}, 
 {P0 -> -200.6155860646395515152314387133516629645134199336631120826026440347\
74002415497891302640510092098552629347676096993612793795373923092812278927422\
22688636763764544185727069191614226387513613748382181870255445016202707026313\
89859426175650767625045778677221962440348349438823355655546204450268411490298\
31416683430432982950835405014538764562176333111504373695573728801981140898900\
87314670162570171154808622855453105280075654719819424331996912261810734`429.3\
741499198516 + 29.01224668714944642190623683910937735412781335445168447218792\
67353834476708863547357486155434860484258135087891608694048106536571186917566\
91059658023594568559142144045413815628607334631182904351288542730584007484047\
82677931272578982099686458150770784926928695347521502400366802615307915460316\
03985601699466256377273917294531057310103485533438193574435894651521358975045\
3519860115202341423780436496082926052921173184152207243049630807201742434809`\
428.9271374866978*I, P1 -> 2.875154712045074977199951433073975749380834917881\
83822515930552049478559817922599297771766009507668189563321523754141804425369\
39357687212559771583166041048022569590156417262263820180607097662484311326169\
99554146321593669861926465865141793643564057000336601692173360094806322608419\
60325024135589831994399818329857232221199464758411378570019726130390813573147\
79190395688951122602077207992685376395401185955710604721302836867473453658929\
9471297023`429.0521036217207 - 9.64828506340086732749321903788727413284187424\
22641870376636922697907218144667680212347227140695031687018782601193243410180\
95027284351046687964617348149665501436289892955888467414556398541209634873475\
93040633733882155176927069582344811538339725017599315189457226441798505127543\
41312262489436298939596903565765818306467552462816690963292107530028927498687\
96453886691773294982087405518259930718792375990645115727719584855145038303481\
62717923250109`429.3741499198516*I, P2 -> 1.`496.4378237663101, 
  P3 -> 43.881798001515823823590295657051206741383113440352708790814686630575\
16442662335507441171931773955114162511222204326194421163281888473381724208719\
20812979693523686823304664512862833261081772006367151458787990064699447556746\
76386520261710664201310405421607336361041491515488542087282580882051311086600\
84560799815448092478050885265859835901381791422915181758364331763517598038295\
429226242306086536107112337447061839587494365859046125285739747664172`429.374\
1499198516 + 30.9968035249180605109890550059549814569561588882449073613609753\
94601466868416005615734533139706090120987618718233439207893030438889318619461\
12078239642336035222330459938492067711604638177818929216015700324994153916065\
69438373436882544107533211826127069538308481552578409576838493257092481216962\
03686339946268049869642095887249462185959297326571070519780902174350075958107\
87158962462986244443061721652932413137451996825324203109022902713502159625`42\
9.23971404557324*I, P4 -> -0.029951446037463682832316622801675772577751097671\
80810928490467505874880598113131422903451917404720823578613662763744756966272\
62791121367062223108090923833651065008938300604134343225371390316908710326795\
41429627893355654893064835293603162937945207652520404883462880048825521520092\
85973316926440258037393857911869277316962702789100041728593043087267509937697\
56550687935585045249874394588597939654998978898711369032472631498788955901946\
6996954352`429.26030558402476 - 0.0887916616855869791669008633592964616214027\
11684368633683563396424762791796830341365647905778651239127017371022501266821\
14411125037560710633277583662403194517431912763294218169751161278484970275762\
90260049011768877022667730125559868094100404029782927293895551343844779160178\
26465255888288493620979247989420947771653616104218834723152134373363927997901\
48189445264438762943266645883359392479133134770985948859958658976664465625402\
606818303055048`429.3741499198516*I, P5 -> 0, 
  P6 -> -376.3519443976944930694542648057402163936251306975593209853108862870\
02638668155086876940268926649708441741476688188125946939262948128558940885131\
06019471102984558457258803518307005618689102285194629704521747876767079295314\
04752646574342334177328866877943201775303971710458783399335697991579015299928\
83129960226085194257570466541394518928711905083729581747685942317977566128921\
0067468215444234349502836628526847105192662481945335249386325899572254`429.37\
41499198516 + 68.297113570434330858096724443405394814857526048205252822576325\
44713667878021412832778894146926442779231614829768719229319026746477773606140\
19199683194713978299807882636853126678501894905298576611888599982211601875406\
86399507452169634601712801320141730109056154318466396753621445152202268358007\
90619668512616908337821365984624719623694197716612504204884061727350627587514\
030258543163882747892862259463618797510353680665241842731536887899914511357`4\
29.018882617519*I, P7 -> 2819.57115038334036644482179603516211218244496686396\
48016413127828444685360874822252107690176177701905813224418213925610390620004\
12871465400887609023618745979905897569610716355334555103931382603537295790358\
70822630104758425883539414161244234858070852755992648439127728492013850466302\
19990310707286110920088818829487981088800956373130181975729902699548542903020\
34245585902763994056964064732401392697128547995287038889436905395912286201368\
1094663389`429.3741499198516 - 617.153408021548488324184773769362608240968730\
71705937507246281434885055619649301493108271892748594196225971543572312766954\
82112738659859928856067372106987123405610996624329046582436672844103943952557\
19910268340104047964231231760476749769915409805480682088809214658991052536342\
17513920566448422675962790209058645651861159889112762765386388211861168937081\
65109333233034916856630775288166603264542529039262237419382283347515968542393\
025949091765002`429.09344363352966*I, 
  P8 -> 1.0325086499840749455266413252787412775545645395305795161693155878857\
76325052048324771754354832268581568650331075301162131455578655966226195307386\
21310052533911846896521836139752409013713934892193363814707549466064222200734\
81605414526344223898144226696131357150466194915349040405050349236229650372188\
00519763412160248281791926548544885902727318153905563760388907385535912200128\
62275773462875475277738736224486035133628106376488297314496806399004`425.7120\
6798029647 + 2.46015116669516917967426226085928454151964338877687882813109755\
16097537289712877937065218615253847922458759680347087421626977310377297192675\
62583907498028643861805620624891882632384291712529429889584400604275338697642\
33126834198418935653764258289458898591529053174238090288011274739356497143410\
04871699704169934455772357437166918634794642893565048672122183331182437451043\
0743734966068868161443907573982873278485893782331144609276236187600129374`426\
.2030308329925*I, P9 -> 752.6934611065680408946388215272594428460595821648474\
59717398800561838158613591828545948172228252435572680269027191070138920825645\
81438695170302156434998022724563662312130836450854534160784056091837165832418\
75700013879209131298704921122372120705727793476052364830433312073322026192200\
63168109715963608120554383331069258046341445134320904263091366465975226529305\
68207708269391635758664087655158428078737792365904855336230851622125477111641\
683656771`429.3741499198516 - 136.5716953686772929475077942351931731102838696\
34868547179319512542707558509514688407088261166798264758357954058722813380359\
82263191250392538872344571108743748629980909993957887051253004353486323914031\
14338168052332410758465921742987738211826739585337925435043650529247065127554\
96979341383121600658955582655339643082288952916161350280670946887619211786843\
94159569894727368653011363503845550285388712955497353958707424220039307918808\
859426869443376`429.01882204344184*I, 
  P10 -> 63.78472039914935309835861826778767407478775528550273493910809408550\
84757213605858040242630315371916815537799294128671469130568821544906832040584\
55407119599047305274065508614601631556780521408144006648066398182429900957513\
81150564944254782894200570214064579587357108198521472509723810644999200921758\
47204420424308558831109114065803649965531563642992994307500797678072555619220\
9036909412125839473278236145968970326913274516591025883330396677338774`428.24\
614465286936 - 178.5857609540924817714220142955667679309638721486224330286721\
49961699206933172714556718140225501695172327353027439849737387957325099138589\
69072761192765010783859006432920990119487726323060764072931503638598700658299\
98519720677270146870166518507474358909385221759711481848242967859295077147092\
42329336260144920645098909381203631349257521588778498462004541842378913492091\
91508666190086071331938948248964301347415292702854453343434619717304078549885`\
428.76698660208245*I, P11 -> -16.29289439879506257949966714000239210916334319\
81913082036895322405389253143747619982989251617301859021572730365833047712734\
62019687781466171404220037162362120377769617895090543056984378988779238364458\
62442124975942847703252367466501118414486685859084325357642057853789279078276\
41044511867330756932978146773007169342015413230614514152847943043405278294407\
04754787891805273192966160255643953874544444526610304842063092031645718331561\
66004742794923`426.2010871445135 - 9.4486613381837734335434350329199470189586\
83302728247542482159149437922686831779939304405775682473355892119018051516940\
18499242866224468872461277315776459331045074588651414567068283301656585005947\
10317833854731031826308276073991707690466495121908801023339515577163371529065\
56623192607823272478186817840547262719739449971109173452887764156892023644992\
97616660714408072036285785128657703137735184426691436781941909832745507428974\
653657685248265968`425.9276143453527*I, 
  P12 -> -0.00016068143602783378313409131083248545073990469653629203798756399\
16806307067599179659009179875497015118219047535915798191612061310559943277935\
13702107163333194114965516032115847368504813555833094699674743991040613398230\
90451092800345712641077001554616279244110334252033117710082893680409866866625\
25234874504143840658591359548613784061309655648964578296252064787148875346987\
549983182897017204381795525451861468511196425687967829855594225794275`420.939\
47001830503 - 1.2929798072530295709401361306934115508005762967872058770510331\
07015296001873734636320653947004519297682427585264243612363527119542865443616\
56917735211175211025034858446534596553377062158039093866997016210998746918991\
85802872985104967541176593518828882116958935798157052760729059224809000421880\
52823223536497484270608580805064309528769701561269825256414279780566360754965\
4513123570438704543837171461905037260831395041914853093369414432657`417.73440\
28731486*^-7*I, P13 -> 62.717053516299841248395202276045410592767106977917841\
99226840117807711758376845676580353089680712004909970878470942499755597974183\
36135773426065387780417339257444741352661714416661381237334015647171434443469\
81794005369450681524636670698032007381348798071343181673671611097604853189843\
20903256400105614446484447334829441949322463061837766539633068346520468096934\
59679188589814199567802839235544979225469854211172351389024859478084155375805\
275067`426.1987483033406 + 33.43560579486502524860006690395409090668478423729\
91653369798161394049956580782841769943650888030423810151981893812755960195109\
27945161587314249435327787916016627191478193545993909265080799445199242741523\
97945670265282799566249750601152112518629953950596109082301532026523771495197\
30407869818716714258996365106979921495443843647548543920113671747713878788418\
06170772599761414262859069468011802817883493112669581472628193775025841214900\
42394445378`425.891509046358*I, P14 -> 646.6389932912444822197722749588969079\
90841559048930785547695670325646228986205465392180750954344119173232673690162\
38732250229589493021300488363990336835088377531293615325560750131398530325075\
66172188691644601712916389175142968511159721418105798282798131031234526691502\
47468232087668809964367368770026150126770616129672646224961766633753561750221\
05070879057867815803494468424954928358525518860338299774001790381374255439969\
508603952750999703699779`428.2556276325017 - 420.5852781411565747748374212221\
91513483317370234340745314378058577494167600270105761543823304142535123831133\
25394982754327456289546617518069878840436523971522084237654220571072330032134\
16320261291910651570526009840996019738281987965265896437643905455589242568911\
57873306002036613063571231805890048390371631036858990724143297466982695881678\
93940052969443656683593517576903037658524547769963349883952554849945300318084\
21962052886840718599558168917`428.0195374804182*I, 
  P15 -> 1.446009245900550214969185063050733243141908861720921042655087425571\
74400810345447150248211061641174924118623147230510977101665204287061651850004\
11779301386496173658215765214375704540786895664250914208079594351634542310882\
76183917198907842060597057036583439661133847226245622228169765225354317733893\
16799274027966081575737089378695195085036345165247146492167409503321348839684\
940264058193906506972493464267886614076148364244298979180943977650636`426.469\
8784491248 + 0.84005458842848358890071240728424775831122160755012998538548173\
51285971579207523896773066618326416605782415172270872123703006028634412210903\
52218620104990771059568577365683606454680088168861401740233581206959927217665\
43636902598076719676368431601150162570037348624909884869949090143045005633119\
44311560891448462983368719484334311216996169044025256480310136409985855870733\
0335140700847854385506075326866406742003632144758484649618064256522535548`426\
.23172394835063*I, P16 -> -249.9506758183040202768936747099435916879650724934\
99749945043468841202191012643269727939429911408916909142278329626517392731761\
67369232033625144754325643891495205945231480867509464448265695589100360197171\
37867401490235539587356343476082486426906467438494578954376571204387730004615\
29686993569343196199270992987075942280196047842934001324141733966150045521763\
49317178047063180589067610127688843734850530206052930549489294053911418564518\
037107406764`428.30356392810995 + 229.005778394011106196578244934161400081864\
24007812684046308908328679708345654978359119711597526617295853729840464728651\
62943022076199620346137015362259103930096076553364367198632286362370230372466\
69188918992302569110289602481387735870458788699696267483288318520453330595306\
04393707956124090674674104846994723551912536064530366032322555404942210255070\
94384056348489329876582611643251695338363141093393776579463905549866922346396\
5951326472789235286`428.2745247567856*I, 
  P17 -> 1144.875972429477011263278946167162975134773492081086364691321471155\
68780495907467520867237140640647793425606716534733693555064449585190413316621\
65057033479373714647049126422659321027254663662471181216627898516067699010263\
97346650170095195606515360616517031301028094950833919411008341315136113701686\
56338681952497588569247307214121307144140839037949236670580465275429383757241\
042108166574174414088432245911059830934884884475555923222869245457307902`428.\
5297479275306 + 168.281581294629337290267614926796164396857631520088012024850\
28327407445977251536893872700162776725091260302761408884740513300444488326874\
91464305911494037625336209204765922959452206742215480064189732302963756834078\
49405110425536840670484562999274158945513575845757594541902379503347617549878\
47882252621183383112482051333774131360902040763733594701699696258195578374604\
30943261292304651910692736039860049439234250440726727824888480167497717564348\
4`427.69389882875015*I, P18 -> -0.9683560320114565561902500742736499385722681\
75687223230934566853692638639520591146085749213911950641591840514025720183526\
72969161873181583998143984218723225398170195541926442626916294771014498948148\
24177043276568411187145195513748552512117114047097404601054956133613260439271\
72733367409347562836631588186817416167810045752285641261391527750216671361830\
88505257149097334877717401093041436557295444117925053495078119987743587480668\
911457501170901`426.2989984107556 - 0.678911184746440276852617596913101838806\
80399012636890356887831271618010061513843813994952478147378573266212856280237\
83532597953556591524089369483385460730042403183037633723522943042150486517230\
91632483550833913916941738340023440769744220463437931975519916654886113372446\
85580486840091857415867916296076270509240056958046545949094431320049312624577\
03801118284706068945510278924111730432673711487462430625272963583907095196356\
4201474967956867101`426.1420289077231*I, 
  P19 -> -25.7821744403540165291559720488814474611495812516624781273255065164\
48588982893413921377395267263616744079295056498746421960776763933420771381989\
20168506191411587245189456368421960058387948549932809162334023330412770844256\
87645929281191571728483924745553036108292920720484416580048687502188770861714\
02229846724482433487402331073163156185730992288189022515374383369361214087675\
04503835378732348559313199623679616299308860330962859252221456115570021`427.7\
27287147485 - 142.22957719170181136996126689200134301821123153628835341844429\
76462068107399253813621018129875370657077375164624331312288131818490073114328\
68628378310096104468212868053101070253711991588007189212899078194126765117505\
28331526229158525720408263161404033138052276930158863211138328880189990673090\
78099095990212408206929963863701033300914538913053175374478407827785669497404\
9581878446299879285554245949431274613636062634508240643053652863693470889283`\
428.42400261574664*I}}


==> anc/Dependency/r00_points.txt <==
{{P0 -> 0, P1 -> 2.0468497762035065781043147511416581007393822979090496558043\
78245296954264716084687594713289523121666525752702313591642255520501804919287\
28268734811186251583706595234780959061761314960115006028293396435527980043398\
78012189202854595382351202268058135126591382013671538479283364000055189242841\
68780247169162105910753461285060163193641352624046426536065343002505484212967\
67731310308504776415866866145437768589222067343158426050850283186904314877401`\
433.436048453866 + 0.19028097105807188739143607472862534417728292250761119270\
39709456021748162514909930974321917782742992999016731953620536042124269279356\
06501936896882750809683601675192792416688216715390656439287597593064030680413\
37465250727208247275623415495545900108323829868769058653745507188271722905124\
85558754352903201816722216565994701278855394526279037032690112648993030814740\
12359558621039574156674475554550047455877832039445256631536150983041544135597\
996960217063979761657`432.9226606568216*I, 
  P2 -> 1.2983597200029385518896563415253658617106576638474656281841732655353\
09406977561532641454697826014173678761372602640975429426553016915423177415310\
43615460957797304653173779532558839260591733617458831948946181694931342084502\
64662962654290499986018580118504129357053870663660387825170974602829634897561\
09963318750071883852421296581406016662600304879879667944727210616313760255275\
68740582316454678951746131976525459690433528821840758750328908227114`433.3418\
536364023 + 2.603469802970810716304418055261189471952426626086643311693142830\
03693084747718112911729463404958554979752480984203141591612963627250222740880\
43553935142925762107026978348585295318731682475752837713093503005457638038932\
29448241563362679586225731912517407586319680652047539805506568819884795307943\
73294981373125044291138015704074828259452526484899938548144014759246073395399\
920462468036163880060218513727167790303379093166759188131308804483856417`433.\
41732683302297*I, P3 -> 1.`498.8860566476931, 
  P4 -> -0.486662807221050154797842389023966619818553190924149984045660600108\
26213600023178992192132409879858603435189548595581628499642667542314167262750\
16373313359335346459441654609799333141046522499639737912788493375939001882519\
54072094911043437929898507014693515169848052233660164216305419487956322085222\
18042054020476004301129480961254689667187849756012974004554582582768582179863\
52773170757983978806420698523691353308884535229562088585521543193681967216471\
29838880585`433.16262034077204 + 2.132141411497021585181468129627444147595631\
72467645625964418694009469904781358974170310312434404684856105797545291507468\
03312818971657973832220298885737984249033368740476096766435700323919602531679\
79191370355555089454665289199082043331331216845032844919118926864723811931846\
08619547507544469086659833641852881970370462982947553427401932043342716622433\
48546062536744859612756641769383114940244942472940426340646355966199900654547\
1479374435759964`433.429715912654*I, 
  P5 -> -1.387028390489401932001577631653285266523881872232998739665283273611\
73888011364140483809791914940621218759360264167854055913018826514177550542288\
70022102441563242248407646116818692098799836865515963319211353193477159075665\
13987421515349923479033303506596904288537458990609936734214608212199248038511\
94135234819093786803505107480391658323415629047296156086775818334241880092736\
511443972625479855508030823973915665043145117552237094756043479364882`433.393\
08747276164 - 1.4573389198247716068609703083513719763367325284128341935973684\
25852032587787427904344640719674030664572260027082931038637020069504193407811\
58951907225536743201432108922352941262068064124404898290397083937720952560752\
48298274562771363038716388633131559525486425447015489716058574150198949543728\
95965254490076341638759253291241023748933054661584972473582355036571033187670\
30977109833866538835182360718829477658634455637655759182077962220704179708`43\
3.38212772244555*I, P6 -> 0.4714486301113991574519370445971550722337386047993\
68601570189512840337956859225838667424814804688626858709645171447031802773351\
09484143767109085592616462318077466922461159270699201387891580664744499302862\
24681313064753234970412401291698032363495173622952063562282331937657294675176\
18397251361504305248373847451763236088375120369928418734173826881197399471639\
24371306768753405538664617178017068676522530707362146931514864506238445506861\
2230861340208593291922355985`433.43114659861624 - 0.0931172055644687933815131\
84436314539663418655107231473878743235674438004323833179512025694271061599437\
16470544907178683547221756534439729853909464438433945078620519251175752469464\
54132291623766142411457391796754588917790645680569091735938650659867364776303\
91818450608594743634713149281928501962144968073512253504534497047944520231901\
92543541967043635390068775618406352917239458373233190606997857691493674976780\
4455177847695210320205689586306807284520959737729527`433.1558881890575*I, 
  P7 -> 0.1234447111079788164223296723162148723095696772634334809330011457455\
44416740528673186822839367188498452018586034702495675072152558903104285460425\
01614977701103225290377439750508988966177121948534799758030334829470584459169\
33902630319229347849568116977423416375749918732536067720176282950304145268169\
60618864867902063999295945955254709435391591706191148642836195011025032214107\
64086376709843235632168675416810480495015076198265164116194787569951317841848\
1413001728`433.04761588302483 + 0.9318208519594158277723528754091504807148844\
88060519380052024579641930324920574368790678493716379982946202277682424180525\
12315489378036880979518201741077080986889612913764055744861232533110471594919\
91052549428868310339788654886273743497330804387541133213793655668476161666752\
61101258999727887312128814064431866669444885345767866776097726204563483742735\
13672182841695650088713390345836232757754914633219569380211662116804761828948\
2162694281470965708308865377993864`433.43418931988157*I, 
  P8 -> 2.7484955833686711465596606246450174802631454207499454022352338852820\
86387250315662344003131374462685755092848525486446247991318456318224312721483\
19546214598849428784452066272236579294045123260212712641165651918757222522940\
17369053476803602939969071850408678762510403489777998794720645025098207724395\
04921654199353964113249713117112221963390149707076340928556778213978952331457\
89515334658365199346530577895111305533506032234721581286961953445939`432.8297\
7443539664 + 1.13225883336422002397065556292417124056413108518755034970286778\
26005378360866218868372678717411513216876361024445166037202126858310066679618\
00319888137154370058430563212529336536765064718300829053950023500861632387369\
77745916804924145149248888536734930872465043917403143234998772545551749036882\
80244010732477713060692782924970380100826789604507058053796133547498086995056\
0860960053360756397619955438951028144049536324076664819994436688903221594`432\
.3713244688979*I, P9 -> -1.60080836242534548712302382126725834828955833108800\
14274774417268341794959985040003335382544941589440253807927424218741664542005\
73761183812698347859162794728056176108913435476317764078280392281481991157086\
08027287190070124809344812441173990026842612636050551504540017891274915004608\
63133299491312852943425701931843824298031564485890052254615805348915613733833\
20434900775462947860482990407891291166371948871362705614502698784836402672137\
15565047`433.2322684508086 - 5.8384571054405080605125537846163104224309680000\
46911001270254062134039059036328315644659116712809032462631790863533469643091\
73261071209222179056559884058027296013920875261636541303165342869407808868007\
37405734595193803587320317393975491297767413907562232305023812079327065364396\
96351180898887497746452532541132958538066617819246661259359951712065524396643\
35080819287389087565782812277825251877824535837513023683755875958350160887690\
470861272005`433.42758672442704*I, P10 -> 1.308690809950106469316831426908647\
79357376086041387618121822707081172728958758111489258876641486976614387016485\
46268412249925800130167892597051363716613205883420250633424993329772150077139\
46465503282239264439805043892131976725785885202025228142564255535496107421308\
02529770377696893986665390228785099907588434641089740280352916310769955752914\
19124804414917380778496480212722884861307853935404002168223350063953200545251\
4111694500848865464535262`432.04863566738567 - 0.8302557021719855686247762676\
62397952878968044715732691948866177816604918804656839549218145121466326142673\
54611868160136401856227189920917559845821823456517109338834736423779854449639\
56088056208220252229382411482423932622615613217570705883594627789938542330579\
42531419267899995530977112680622334577339193974938268857336811726605810028653\
50292161430960143374585975774937707870710149745548574313040030831896297783042\
559135897158544715176441871861`431.67535248671163*I, 
  P11 -> 0.088813805602929530978481771381837485544985445279044749064861911242\
10179556191724480396420460467273470816367517209796674424628307044762082094434\
03334736516970478241565037227500324090253607605949816554382711256631797574724\
06041832252035473646556276310970538068433117233648717976312591005439752705217\
53709069609012208433728874107165788086204469893888217532434581183846520760094\
727981178478507986480182040335038092276771616638566518983892634962519`430.136\
2218645948 - 0.50424796235259314132973420638857324505371238732822242280998456\
82625907612217051170114788855480235997174557215531241367906875889867839707078\
51854609945284492165503622922977507302141548451788709073134033776447337617183\
15802017487512152353008116288224696588605189023245384207902846004382740878119\
66660114574381235161137872079187599738590552230267943737297068914513977378448\
5977355626119978966913348449669812944518371007956019149475426891437263581`430\
.89609377261604*I, P12 -> -0.886458074811040409219707881639854371716593152822\
32555696095825439483109091800446616614597530629534310907039501203208492100301\
14524990082176831257116595908377496489984101810488875252349320466460992587085\
88495597692461738342630418918766596199426608572750152004792217418742842642859\
67013202328813007911543737062033770251885548259990182566715204550153514108805\
08425144844796756624193143956224313790753574169106019294059520117658972227149\
2108193579`431.1532105992142 + 6.72070766242523262024525151679976729604751583\
98413390172537947555542435318648465040353296249890096081350840978508460966468\
83222648516991632670347909329609391314279738166537932174184743732966119355051\
25963882952453651628577280738804344638543099629703072906230905079679735985043\
41318663517219558842113069958094030826642129415827023151617078673566896412789\
36870868490743718794580451551291124071572535456193555221078139430929984778833\
42234564943133`432.03180556411183*I, 
  P13 -> -2.46167957272039175734854293777109563443351646182662009159942701378\
78285722191975986537742367603995460046922800287145572093334166931101495399032\
81586749945586535391357180593286061361139189544704679573873442534168357987578\
36031154622971596307825466674832331512167706140321062281345275722513070692091\
33270622508361846815297561400878887676958059328762896142260726702022211863819\
7109053545544680586341753889772990890422850277980984282148782883651284`431.53\
561534995134 - 1.772891529726154649251989828180148193495275273290960796878906\
93568974748489675642434927033982489159849796915519691217946063475344280576655\
63946001654695256707069306371753995592451419615900283716060775251164628834088\
20567332498322832305854845882512732826681360251666672780187052338977498084028\
31682662821233549661616917522658881986530955085407721310934108075691371945133\
33600555804650312732125710170447472446383026719988735261203485378705072817`43\
1.39269381213006*I, P14 -> 0.545343115023291044994727585923438316433300675056\
14221990819863628892410611136721577978801377493897583486635430537883326405054\
10819027511611566041291778365184051541869513088845766459819399299888220852406\
37315273050820767176990161570774020157626940221755081231220661033999870654672\
60229951386618029974435073792791408727353380522442942661680940558119126112147\
64404900431809257989092993141371955047009829225887608174720535060631892144429\
870323902`431.6017772845209 + 0.763880423834857854094815888850635758927312120\
67544821496838091600761369549560509508148976657501606107435273275892919899738\
28056317785654054067546282300447880047716501719143584800965990434028025270302\
95731639231388728213452840987526907703445789363115347603514803783423151661264\
93668330935664028525504731449551425514972916356448676898041937691984361735428\
94611917126338596531308854023280619134200538441389701612767755663855916638909\
7509685922455`431.74782168806837*I, P15 -> 0.66180319578666766009187622455676\
33461504251372741934427383392945462200250949674010660197349128464880536562913\
57868307118816969429075348810249368242409607721590744838682515887653539135716\
10420292350390198608514260587461252364675261808364362794303105016433120630806\
92789773649136739778423845190338122557962030569738216584822801488853494607623\
56456288558992328914937155455699748712765054776261518571526253636697387543853\
66473550174098081411408397`431.65656496187154 - 0.042875439543794818053711466\
40098050599770925112119855990298772601481544318449450101966298626036803582123\
32322631629934285160566238415918409260066770018792567365321732258089853445977\
44135193015952606772167638533974453246953258044298293046021109562310526969378\
72035068351913536028826811874086091772118915144442330367502176367124920382657\
01730622556125894063341983479032775607745784945920980318975032114269925692725\
1987035241167404068684298465543`430.48107921173386*I, 
  P16 -> 0.970883524119998147383803542595063643438400061792911839852468124083\
84381003150584096364551300627616830600383037395822076577426793190415459280366\
82429136059090732726229905458013645017030567136224799729120686248059335751432\
67318550195472248803108886375186512475876533309471488889002847959474735360065\
58138948525999843815371468524621490461625002338096913049434861162177220496401\
625902215573490731115217095728849627916820661042156294222843563326126`431.477\
68493288817 + 1.6673168920590841624038491233607832724664283947840866863303582\
49700599324572053965625121340660728083402082943728650089973762547753200042759\
96634802190412595881001255596270273039087347562260053356413708197511387174313\
68838266722036617310224937448602281680964592897637327324503556207298079424675\
51742417907923110236976029186263437711679803288135952662920084024654134911201\
46256676139841030272473292603708983810860858524311189796959919317645215191`43\
1.71270748342346*I, P17 -> 0.271912562398311953000327345621193522443885525738\
95989489968387320513805247502046302676950985417803147687504061556159153109474\
62478453196249548810115101327089473849278918086676771190733617779964786959234\
31349040456129753492458955259728437782205939031602574961441494807997516053843\
87164062736964130531030937156184058603192695424392243190609424981120585219253\
03411938178801203426946860233073538560653944899469835613372463733386869835048\
5954681574`431.19567366166933 - 1.8906015974156766772854314602720122806461294\
01931198193632088781192145334396313742372430809822372048400302929785391531475\
89974235565711788006585496005643748413049431678779134332897043009662650662636\
50721130050577512468712223098268634676993972197706008600670112262188922661875\
75541747396008916197880114105296000485585101929366270437349693470580810665514\
36435838211430135382547941110689973029359564224093899928257734263000153963052\
075528678412397`432.03705176533066*I, 
  P18 -> 0.744919716269545386958184169620816467736347234152342116866447471921\
35576755955417615688070381827068432751136133581203050761987597092851294857434\
79739716981979595065507443334950962046570241831030563025085511662959472827637\
79222546112720021839209091626943081584162083789136247495512455784623583819781\
12389660521094964132069300228587726713475754842089768794617634303376876243594\
834655027938903651425108242157670667834558356185541165558395412147213`431.905\
4271074644 + 0.85535858131195119673396669442328811770338216690226028339462955\
45759764502648736871177567899862688199994884816798287572146842332330575394946\
80471085941708128239200481072325251346709478857490339020741804435246731610821\
08548540041437731010424334722989989996776067026958657529346023972950778369050\
13987542534459201829977280260806428223541418718025972475781808460999564281474\
4333787378965864681097101014597602551273668814077373166044298161819405886`431\
.9630161012307*I, P19 -> -0.0312470126062477978500244496663323531657072692203\
00632857430903549249557636552383361255785783427462220612177512271272630992105\
23548894632361825496954871800854738104402747826846854989440988579824845464035\
23278058494984130758286101385574038477952576174827641531496032059332227801025\
75505860085578748995128564477045795387174556192490167662875516465452468226788\
23269796939450285721155537824025359015218814655353961674028189747979227906994\
138786907`430.0194725693357 + 2.660765313316776141756675099737285443928432330\
22022992330717285467459938727151174667645035257418574637229548346792573893369\
10635901274268991427550465825504278683388553663308521064721340129717801241716\
37249322680113451619232087483928110688778816110813367484682327241301330262646\
17787642104767251412642231084125523820850032572367018617583449898789860825307\
97588739098669634646028992180044799088511110918079773937679864973321766889016\
7303324647171`431.94834426595975*I}, 
 {P0 -> 0, P1 -> -8.089147201131018530519450294500853893354592033463278330159\
00936803110902787011566892396955793502001062316200015142002076536725476671129\
80784156315872255319841370764303294046328029140638320647266129504587927018596\
55537242314970550116543330134837235937380492322341912714746012372230580768184\
91769095797155074392303006393973632936352136636227635208475155827060856898996\
65028416240016468038707071597166869783392888039864718528522204232283288481647\
7`431.07533403903784 + 1.8936360451941863697198731346547512701783628959264807\
77964781545393149483027488733014009822322384396064564195437655242261850758643\
30924418567669213380207178520603416967391390114203461664349559295735803259778\
86730351326849020717417923304304207371941680289516079007123306104457760516635\
14987584347316817573792582397671387224173110442245664333403676023019760074000\
81449025215681913665342951335269601781422988474790748938443574877526477340865\
410553`430.9692021046294*I, P2 -> 5.24641366627299987378830332004420620252738\
92582226051482093229135479574005124747959755179360161095209335166448702265809\
66626394098466875046345037436474581656379767051828838847184938930864298797033\
99878008536040785194661562034372718089806936782668573957912842345673962427340\
77457442480314148227486860732642538277168310118617028846390135710801943429751\
56575904805917895630933915754866233111233557805257068503284010882324386894870\
35103403705926867`431.04005849123746 + 8.502637020707680940349844919009693076\
55147676984046852280836696848884241934905297704491443854514929615220493815494\
72007063556759224561871396274846047149752831648946121905257090063462057153675\
65872946793316786304331890463693393371746148940509286034749543730635209730042\
96164605114418454688330347645257353549398067565538358636009520052080145507641\
42254919953230492570869234733765962157627638560964374082730010549048996028779\
9164994030231447018493`431.05628023449293*I, P3 -> 1.`498.8860566476931, 
  P4 -> -0.708835492524948439801988664512175553160309595688501622091372269852\
01312465235644660188395363398514416419448825828270912241178276707873854604045\
01229410365732348383009716765791910461491146435926770175315134163104212223785\
35837511419392768859492097318815435611943781500304424214131073016215191482443\
81242396034861748284913372214004603999917515972805281036007910997759089748456\
968596091626703184263205026295588223574951942228248943672024566308437`431.078\
8823766077 + 0.07141942867566176303372345936394194613112903924064415239377728\
63063520588711097363759118841039562350768577313411749448755577168251714603271\
83734396228371952170326904314776571229918887318865729508955450140926602603758\
76189245559800930843652803280332631539064306361645157993865306301671678842006\
10047107945958875538393432796363645996392673267936969057632714253835561319397\
7065395407153581368170090684533145073630649164861327296880832250062650863`430\
.7815736153058*I, P5 -> -4.44242602255826718605018245241086382594425201890989\
57616670315020246411009272098895477587983886852130800878735698734042968851925\
71211856491672948226338696287741210897650211324853079734681753821861450265567\
26319657644104875368207422408713711235607205317281434217088127186135826884802\
73133465889227485697849346346363516182895299395860812663657441120448048263440\
14209279546898738475379154880348475348841259557547846867321483772166872534443\
72820935`431.02153097301436 + 5.909148429654096040324944695141171160820380475\
33637311905924342487389164650597909869288228369309516170057833244143135486508\
80466654191518529473743817339044322056523367067724074847955127241897915463090\
40890964236788069758630424839809032097344626797449523083631684618705890563315\
19028082090834606533366740005532857754715477831194492867857730838698478172840\
87926974786809582922223845215601951131421740427552019988263880136026969929431\
6127636691036`431.0618260152609*I, 
  P6 -> -5.533429583937277940472931645831231580355331289507039519731800950296\
97696803084383207730458829973244542847894847456575935732308694628073408203193\
88009750054930113955550072591975988680905903691202283512542890902878917768573\
92494307628298046677340511338213764653231347724103662427665742236705899616426\
53459828953586423006222100007172647886964699166174091917841633406954911751145\
983360061159998138394503134119175300457965046777100005494973009296272`431.078\
41789498013 + 0.6537660821268851144584989381122560297297325859840668785707551\
73979036987052615753097813739663290834790645078327428882906442741663436664474\
38273104042003039048037812117038584306964521229554917265012839327648974985969\
13037947131800091773599396171568678809761885674525141204254076680887178737301\
50560572908788080170667507526792460577065726737600586603627038327161113217343\
01928797040159532984275579000273397775739657282997039304422745252807300596`43\
0.822849622789*I, P7 -> -11.5636577737312411038787099251287854330190412278455\
36242460897821716449391431405193090430215241152783421322289503785699828061737\
14101582082007190233176929600550926642876058265300705379285403581084000954811\
59857360739502486881592098693994421336562344610587180487073522165418661495287\
20371000566254356155126105787200636841213255692773138218364834582975084695109\
94123041682763051810208130624417508073944104399168621494048168626815805120040\
45610669`431.07809454218796 + 1.506366744969171822016677728398225499699196749\
39252363143813439826650519734983922356578724726205097496610129710847419349340\
63465001709293546739347990879148170877462490079695922165598287418590736745528\
15270123663605032858683672517998419279885372605484916441993346674209119527665\
13150035205329059460370842865365307467588259903624739775253250382930262328503\
33887812765958841982007621117988659763053883791024178697021673569979981138622\
068688415453`430.84683656046735*I, P8 -> 1.6039391352407787211977374649964930\
11275782472015862790610049073275635524690944960671525997378554581495315321993\
17590937503198102047346478812068066445623388673913674274926365078857220092630\
62388347139157928038842121747404168840301576416381695425044597178788332441565\
78435771590296154237140485510874145494997170682077814563643727546944911862594\
89731673221188647583587648262727019330006862755366292713160060672615770229064\
010177108623547088240718`429.9404967181505 - 11.11247992850966932241768978626\
80818690269941410314666047777915686512663801109631856467965496618373897514777\
22105161169829714195245595974000639729408138376115248529701423017644931492512\
17707474600207447905041066435170512179295293498536061709224055373803411771638\
42401300766346716679038966323830156547654420259010907363402889482229624985762\
84056302345227261400497975912327353233572973016876477916638116583566542503311\
69374274851457530672678538955`430.80199015898125*I, 
  P9 -> 0.7560308440296860685397570618965925397883466297538286141661423093456\
57128783834482173871773259517239140186647601511385563633841421426837960082488\
55386044732508028439011752769836455893096424087446984094626093988534838369505\
14917847678426440489044350220531103891790733462850861827968699543258425574935\
09651074994640671521901355995391330741159291093412299652586212790542772603132\
73506916210271335555346925884878001789694909533750708524122484793413`431.0272\
9856547586 + 1.62591828577573743220051110509333168755200729684828123576384467\
35382864919950092508349577889151667088209336653468291325185178094371261107256\
51300331234526940067596039106837339918404655223807858228622921951968927012892\
53982498106201572092135259229532229785175429233260876168355831168850527010425\
89410780602423973802562798503160324825095378538002285840680733729917362125540\
9286063756856302677218343611379070991861143758516699020984357460515303864`431\
.06406294188236*I, P10 -> 0.6493713524228229374357720334276282212750608705384\
16461799799477084289301064185551937114985048913988314649877108525917053427648\
60932583778215713674245500721103910126852872342537760190208477199753385159298\
44778176089446966333570125797022258920609347046368299178241248446869592066684\
46361245472393561860840852321345856487462449452652652181073502495075254817622\
67062290497313647106858551124927435813782761945413337681183980330422688648516\
084517785`429.3898135090965 + 10.20398859352332426940782419343349729054382235\
29946250176304504958463133355405642100730857795356952453761006516694034388072\
56781754564965688885619327046575376047730353963328850724315503325850310444632\
82508138286555442020924536980306981883928098884593262625965612208863890002885\
33570579783884522231219867208011021442532594550868943765137418364846879037438\
66514844306765344054513799223536239002406724157864599469036692020501712056910\
94275908617681`430.590868462901*I, 
  P11 -> -7.57995277261363948674791464159468466133814717203132410105898931005\
48290817853017028930749465762480648155855693895268903450627160703220730261059\
58484566201177257897418949324563952228809752981952613800874087393947869435257\
45465379617865255522274967336791062073658701941598712075340430431641470130377\
23988018520517355692616845360564736355213370818108835284662130055186046577923\
7435365895906537553371107593866309524519228327174753125131040141714717`429.97\
534547871305 - 8.520894660346178024744785885347560005040370425555338176336807\
05465801913895422961889665445282820049488494831957272105538000273833130343406\
97627219117232770335904284592616610046287550386411985248141070923228343765316\
41084062490864054153164295323187365911802024631770276529916897313300604740098\
35746587968456816424662629515770548441345899176613215902684091063496230256881\
298848820180798419479735915942467099517749262407711565534501631834075897592`4\
30.02669437564026*I, P12 -> 4.41800761571812370946671860054279699716329416385\
80316638860558788323392751432066925892763402422109449869627837564176982878003\
83407726383591541837963884940028847805508873091544600640420484138354166388696\
23583092285393627032022182422678575096355662802562303785909397453194495610985\
45278858479941539652882807597015696979164829439226099755011363359316079016087\
24062487141967796901430065151973683995279365394934881656975087930012450113137\
32833034723`429.73929869661833 - 13.88250376260477124952120896531060261761500\
70284186717383691857155026149306484931522328662049129808941421743221384889379\
23694367325908059878324044636658311728418273669106637597541173247606386862241\
79907830989005590513713899743121135383365664850040298269763009915642819329210\
93238705711777886294567678476820610743537383789027897002144106665242326498035\
24267289793920650885150843560531482671780911331137090608006417760195677662775\
41053376401154587`430.2066776207438*I, 
  P13 -> 5.162830243603732053206456155977948568378040322680401108786894343300\
13657725256731161404879770967377889535535326482213876897305991146075298472616\
77138174611554138858805696402499463359220142327810949513133734026004981443473\
65114737483809867184308114120456755566450219783036388742974072561662195632717\
85098442963381686335638542813654567281673420467053397907376840342371435989133\
026713988807806389877804156985266416938645319201120993404465370248723`429.556\
5921204037 + 17.4491343653424924431271858999931106185960188512816845314437447\
67678227472354759038872587227813264220034708938293251889762688638811583425829\
18902797178374337241887848547855753487173056700192779507006229370647094241900\
55975482392700886971946960135856680011120920118556526346971903850845278690947\
07961159122558264651350704057788469768118941737349991718896110963889344061349\
21392465503150867513128997572700614330548471683741665427879852851065614504`43\
0.09097605783364*I, P14 -> 0.171547305463700128589522400925056762063248591777\
32162215731627280810333699521738218649592070402076877424904790240811513406409\
95553358290513831983725388491070851980400205277013695174125595742331335777726\
11092619473753273429889396129588591301495146668983926592188640288849549289346\
99738741423803055239888271674771244992784557632305702640001366206474393605081\
35105362856454936411622404631476532180265689598700377925620636181977578022450\
1988583296`429.02681807096604 - 0.4574672008838040560783915459098824265632549\
10562482104025673131835642696047997663028738262740575047106549426098806931376\
97388456131633789306280867661175018171968700396919313025052757468984971456739\
34333877248527401994435026506510686663400047436340970601850295940307050350567\
35883239459051495936293281826831397953206780859270229484591151268359081766022\
59609695570379176656354521088686178684050431301741220542813214138137272906795\
022293669927626`429.3420331822672*I, 
  P15 -> 0.315476691104986662118043673851534724196299884220385803071731739399\
84206176947860324875005690034267789967505050133931534139433275129406921265471\
92267459320193152742005240484930872490577863486613791466249806045807134118399\
22750019312453703376771446089916518503413911452904234642519836283023405425516\
40916685602065224230426690165247073023955095937389950639588487093574820450863\
642655679551448888208282997195988711686653008306045824821246325103524`429.905\
3912306839 + 0.25598132003854862033245847046101262400920545684731371443467135\
60083147761098226706667062507345223443726313695853225226173014395869898828065\
76227275495042105817821387878319237587086540305801775800810593605149920224427\
54443688865183995147759495706474622543358855313789377124299700718612261172163\
32504374582465272070373730376163470052202333928921288366613326631774662005271\
1977731352336428705710394433097707582527086364246043275717380986621056961`429\
.7869005856212*I, P16 -> -0.5213950247655966658469190395047601450935144967047\
47095521295528725536715952211493009594839979895226305510026902958088730740027\
06787709051229625124393350056870365950510966132893005987556831217514480879217\
22993859183271705228993948591304845146830669245289000766612950259529486663606\
54515253996871651763216299191167274596269723456784894254864033048065932951318\
45283564265965634796226001379509608973249458519208850725207690230260797429459\
008043608`428.98453387076245 + 4.02536768872046513793108690416598138534150619\
94675102128273888954174652019793211586853871330737862554411158005891480295973\
45485586459870446000850172095820769666685520075797637766111358901767900332431\
54252065492762114758256057083412293676327490515928430173207889593971248277381\
60551465501449211929277986638595922951347785669083952956268204623539747404512\
62341680096876760988881855081644809037115174462189558719417958087944806405902\
34086576821091`429.86186239307824*I, 
  P17 -> -5.16138065286712877492329351364634163254082923404449952937836362455\
97237452429248868481995439351974424201753721408113489767205554128197012027381\
39176897307239215173173686818952725325858425857375089522413539248330607869985\
57661715943360425775836741795040401114362174227912550865845322020334710657448\
36486353851185178279013892882733939002720071657306035448274643447277805508559\
66501564269913266019344473384452298252750255527946116838601308201283`430.2205\
272065746 - 3.221946202986236738608193274841148858126254920328885269178206708\
76399317178766926155697928456315004871937818602080099238200244281860193311879\
98773063620177221060663425311329422869649522309182297501584387266444613272554\
34870909163636174809319230881272933234460970141461744905985266496365820009878\
60649789132201139262194445368417350342500356825866162900161343340034031641948\
014161913073044129638320044249656543760176494228877410492855851070889744`430.\
032609622133*I, P18 -> -4.156816684533656867312026395724968497654560402052041\
93651984462521475693201484188826765620227922683362241091062713027351748682831\
46454750135258305306040517357367511091392415876816493638107435865408427604547\
05946646367994661274071923980981433649369634491997209905681679669643360696270\
60451565419029005693658001415248423924317508403676049791832095229394172469435\
87877303581665406457179295262061389189431017909611280834223914819005112027871\
6952313`430.1719238071329 + 3.36116090693499707327245447474013025912115632785\
37697797075610996006858655809602437000520772530392312704733661371662228840936\
87108791617658060587245878474978001677107409007106183007396839053549033544415\
46208347763592821953987865823252597133998400681992228855308996426231358544096\
79478672359438522038478429136523987479188955802581248512091257134835020707741\
11643576487459010504797487668123435681464418388149946498102175178510902964319\
73060113592`430.1159085612578*I, 
  P19 -> -0.51882703453479776713362587525904681052319229678004568123629095748\
78705404414718558842653218668208624997284137942716774030517699585043236435126\
26754027356563967624343896347434909640587868216531214376743864113194663135849\
71943893321510014566982076127732297103462098636322675442600143358177786148676\
48220865815203910552042460163504446790217774311767133615530692224484138323030\
0072433780631490381997344767317632435720669382841413269731499643537657`429.25\
93229738852 + 4.0949976246324967756297401102094193052209457603406175448711126\
33275420854582858579313289805744204410629599116952944713458890384938990880436\
93414963828621168098499250273233910621602415757703218909865940967749833072425\
25084890203227275397056272619588150259901402452984389029218050667178935940186\
97125129691812974432201769244916052697728665421674375909986379238474763127452\
18961313116170111775061049086825782420893858194092330604555816634249010275`43\
0.1554506314134*I}, {P0 -> 0, P1 -> 5.402829662772667333025938993290691804242\
46015978003049442559721220428680884110290205019739091125533355206086409365553\
77073716549139330548829815072630987483925364097523268943016592429781113872262\
12932205229123685983128459108879316574734755099280414466673413082343495311277\
05778894472836061531003637037569513648433310200728669524843175721020227084781\
58889079128240975228853514895379394193829437795073916758948407507967609168777\
6382586730309579825`426.45713556144545 + 5.7377447794869303432816410759246835\
99491099382456095100462574328497104150268011713244337635228622303992894532290\
64815613489458866655703047403913948357091198854121585426250098431861788502026\
65993450045876831236867878395607464125494490247007465214857794866957799590149\
63661390491563068312056891733185744818675044274091401202638949960625655333597\
23069421784873719945476695489022351423767921951910283302600172604771517925385\
918246982606398517006881`426.444340886515*I, 
  P2 -> -167.0948716722417786128304642962614190602153203246168349517938364335\
18057035400508677112653723503914772683976561269518003935982607414876945058763\
85520446321852572337143490301740184903935530775590096630574679929304279221698\
71780428400408272993327232796287824925121797626641149667675994017571651102360\
18719906732638892419407248158299864331266714256131813189418422527063861264080\
64587909423740210186979841268771904780858274459610329293776662264465197`426.4\
8884391803057 - 45.0833816155445276858057061403680847054445625871032990644494\
13699130792212422326317340551045425280471413050610739540807908457074809898551\
50676345222171375367637549460971689553052300470736965756934884215209344652459\
38952203610471556277398985688793918793010164963773138923435572979697876695845\
84580784591075197754384883120924434387595319793150166870232354626535285374561\
22330733103117754648296437042925552423623850207277891104268351941690768867207`\
426.2749037608175*I, P3 -> 1.`498.8860566476931, 
  P4 -> 156.08146863618122763769133995995575407975704163398752536163010864031\
26583366040363389456073455181800174925265323988274320467784337447692190859902\
80703302739419087840838661235880362844011016711049687289686702444272280328362\
49855684625417205198125979230619893126204771343911394796091150842366461483007\
73620677156849556602906421885184979632966106890662440383220934540480471941669\
3850309263947799878597967172710688646911189012839528645838619031424334`426.24\
79917025 - 663.88821241411458885335062432516899097790994854211509996759582144\
09351623967211863074411968905700217765685290274386118110959683164845737118723\
91629904112116644492917585398599989618223545739004744502979835412391093140874\
73917221894314865589465122659423337430370658606921655130054499364303388733647\
86930819549207139304960570770737139078966827618112865322409049891968004742775\
7664610483375415906885198731013637088851383372540598462631440544790059267`426\
.49028740837565*I, P5 -> 21.9037210232684799827705897076738954148404638418479\
15618007912936803350760284384612502717345623658474123165754447513506974893069\
31612091537594925554157525011207374470542849111521997133173696912166734067519\
13682715379979505509579418508117320726036246050193794965804589664310766447844\
13352269140580007948142284375166212883564095990821137652267116578221409937185\
15231290495085721204202478752547722701764259158377334882569232056401863550334\
018565131`426.4396064560687 - 22.01619394408617484746056745410682272528165498\
13685251421517871169599330085275186431858106248402074735751966308797967041556\
03618283967531883760915687954588853725109202679490121727050905320278039075473\
17206215143590742015781418013683113076218219715536833171052963458103271241270\
14200285058756895837175522263205218645118338148679756130981599727245664538354\
64799198926523477560291108626850071954842394205928159739450448284750225088477\
443730690381`426.4597333010531*I, 
  P6 -> -0.006644395301656844273120534553838132979175464183573152987139406321\
07763720328000077290339346509472121481753896622471704851575467163178751871888\
21844622506731972196493573301419353603141145826471696185340069778596689814575\
25616313221865797721153699235324456644231780897557363493723354504151815819488\
40049963423547986193630515806621152869108541040431109877920134632986823232859\
971392256979430039382320688063056812408722346466235165916691674868353`426.341\
54659485307 - 0.0217777469251529334135126634077969490704254957005619860788554\
03134794358658925274232287066861996443791902031509917760459551232021427344471\
80387789945319687941577126429300315304887241847484580758469198107010823402372\
47065067800196661386980147121781765373836279271583994570958443312262378784155\
06807852703720655901886933747275651260596762484955253420826681835086960793377\
28188550974336886789338105427582131499313535485171583524942701423170721636`42\
6.48738087228696*I, P7 -> 0.0063768700283682222543713525698002271742624867588\
40588909421693258620738791230715746109553507713738509613668546550404170648618\
28112085421939093545065984683605116403196912663953585940308683939259214351787\
20162843898992051523816873849070193920858484677251211803287248971854899582491\
96372709421059492668917383034505471258374003314767234161931156577600720694105\
10076236036667191669013834770942742552364891896008802760291177299612267121500\
247980443`426.40360969898904 - 0.00963737686927245478840981486136768480926485\
43773751525251645031853662581109433483551846725785652029873506350412941089584\
65428378648178242267587318579138547461023668408238909506890520538781807619569\
85334036524638466126646095231515256547337562590695414139975513238564100595794\
75421983145172375101660709772128153981305086756617179401461287594602261789244\
83553877384575594929008722655545376770756614141913329423866370602872856083969\
51084576389072`426.47286916595374*I, 
  P8 -> -12.81746882814931035063392572247964996137679669628645190376489833176\
29404060150586061024110637894719646583376726034442206973333320204958349815326\
89432481919123640666883870699431123835585527109025021650582110389115149523563\
51965510715860855132597597467771290605170656028772458902711651657555104013342\
42475741634654440525003255737325269543675590695698544853114900145453575691768\
4260850955931104129298709788518521810816803860224702256116423736623052`424.39\
242150026257 + 42.00809892240359356312284756663697418993388389886860579742901\
17624802225175698558050714660183433716894638922737797854733922897546769579907\
77818347113092945846836814571935763913544559581482464552871889964128107180357\
42983923107901718891645101695625536055612581793073675573425733610189047916534\
32289538993290976220186251708484573545598946069112417068433617063760565826489\
3587571292461283890475320657769870635320755848090123031628511774876648254658`\
424.8455183062024*I, P9 -> -4035.46529347397597851097653945995748264695585839\
92885117462347036300467861082590852940547296730440271492286599203323998202440\
13760522351024400996931072981744428240546177030018116353962187126672433696288\
78197815333638184417883748141346746071009382585139386392281593916941561527044\
30365732782725199748667936203616840834981939769429351499025836059932707885965\
16886794999280869361917058996511272789879214954707379187726563056942814118464\
15517295453881`426.3978520967013 + 6441.5132345146816321031735292363528583626\
27326856661390679318997097777423960052958132631632599604637052384508905128633\
29017783604386607784150381386753689311238138896284990588069718928090676034559\
72137867657339683334560917804325600091341731914056828347149720744900403937557\
17012458513706762370630183307979437165523052118979826765112051962640005197322\
84508042396481346706981897686554428210818611764412711041307816506362039958495\
353356433130063231545`426.4742804453459*I, 
  P10 -> 0.052803781726331706923217228196061739910911706822037083461467474167\
99356217946103670336939583788892342452537185581116142731245179073562825490976\
51323444364774986772270990136628796905448080953169889855519638838133340916511\
59140255030421355847248517193951546105397941926908923908058278344685176662844\
51278322863368239551482715752639593439929385009558714164051813132156006870890\
742765533025040342268521765434313009196524861884193418643754140024883`419.503\
8680028248 - 0.33152913962339505082485243073276759970405986273004961214482210\
74864952560542579149146733650999188504519929829633781886579319976205900868364\
25418885492029509605526761924939495381325944998651602123719136793825380731517\
86946118188741583151291289629176992147497918469349019080595598287876480607815\
14693033897880775566709800167770718829122669221911987957886103530681684203497\
6924196236969175980430420104018670561846599220271187483380316803100402738`420\
.31812746972025*I, P11 -> 0.0000881117965715808071164637526854657338139327694\
71337936718362194236671367644079941009411201399488492142095437195785459815979\
97223770836906173389414150850277582043823501048613357794630757631766442545296\
16214615277367278184322091868040151881925365177147989774134738704189150731803\
24973158371036871117460310476756600290435628057034588391494646069866900075244\
99709205977481315821149761911033267293208657445820056975001066843837698533520\
87150554`414.6081835002856 + 6.2101511585415987350577924022989539193929298455\
87747489186775301034221573523057948501995276521067940099997194605016009087481\
64939778838276560405050432900873324917900716414512683494274374533903618751957\
02691536774423882795709610351636901914168413692378442571480932397567302137998\
14862190403017472106910889958539253377695455360416305275622322150831253289961\
40809140613012002396942009982717286555402428004195103376598729251685281546469\
455875`413.4490873147277*^-6*I, 
  P12 -> -298.425717139242620741484084792350533000515369355605218957044459913\
09629729925489664842544992647660315262434897716788356954721814358259592375058\
74736497547552531770628849268837424917056715215425668694022043927606128716622\
32224252728338858297934627522234175391292615693240053070436987867956353456120\
81362633552663665713534139813744682777119550536105910612714683880175955984476\
616236688770667087504396368133155389450480248605391653331575379503597719`420.\
0588964858193 - 347.293632532137749415574750296354896372186994998600073607163\
54380183457473040657517185301388584937157817724646138993388022144460005076774\
22975209498442772776393611845621074501438399089743841566156033993311023709745\
46097958696553204795192475643872968191649400311982555817907254287644771611622\
42053089735564216170145788611791621499566124401059883337005137410359239526533\
96554148641496595918364088836613735751321865644471393887977755481425111972163\
4`420.12475705966574*I, P13 -> -2.1875021027976351699291178145879848907494824\
34381681758799559544090682965256368075196452099720635922565419035467159379671\
06366933301897869509447637588100524461936405766736140307844918526866769608023\
55382638446942184223157616240282209943377628617575635511074093683881259316828\
57972734622719440466351183076376732080487778910992140805942131644448139645193\
68910134542335618337205675745521105018300414344413600325269148371854199606331\
667196674633839`419.64247708344163 - 1.48825082264296902270357055758421163815\
68399945707492192886313951230421799083097369147830566378455983515458570699362\
01601012880077482455610803816559401500296631306972545869208602854732988486982\
08243917481602255874752160491448846928972221793603569520429481626229383123742\
14152641158868742835040420365841513799374640499955246048007268884265037486899\
74065200483191367268117335790916835068290193338092763233173285738057995970166\
42989953952724336245`419.4587014081008*I, 
  P14 -> -149.173909821993239905828451116307376320872680348923537156434589403\
12482383626732525677830008813983209984919635637969981053033432225664335872057\
50641726308539710239122264853076361883213747265346520824181108685465583396226\
81147166474982073538756082139453021186935102529385358306531561506192868015573\
57254034184759702352480729301068114656419983904578497991935286435167949338803\
776433798009625285948150356003404999383452936177961421482819295990587736`420.\
01884427807295 - 210.21849658471951190137807123312875376304561202387298140938\
73552118979286135613157303594638496867224171799409712195500584952293188062477\
37545387090514828122483317068777250225069891130169881024947678324009313240743\
44608647593659691190134016244982158025611215470306520099473743344799661947029\
52721228086569766875436742983660333182597294052290540702653934026376709831054\
23272746101194918936527689965409152277383040358801271180755357671294390373277\
69`420.1678223307879*I, P15 -> 0.76512331033826014836378030794717069071244048\
30998128248777759623335934108381492403373164810079867286483131487367856061564\
79700544957736883499677564412212950965742685517041048238280617113789482367116\
92346766740305051174348429582761861061985593975798551452533332081902239314591\
17273094950692149932568797672693877101691008735375228422257182882412499647720\
14588552703341990452246476478287988036587290503337528571568286307263961799806\
74155211509567`419.02417131979814 + 11.71311953238358991484196827052844840865\
98806135730438211385637092006379509576322336637046221947975335980087261976228\
10053967892213323722156361235384538945258237091017664142063900448239679013290\
50328428197979355570541276371712751047364342542652919090297431434783411617626\
87020800387726913936559856335344142296879550916840165520561926362261333020635\
89409069047087597109797765201456841675492004925257978371447674506694005675644\
33929341538848078482`420.17395358280436*I, 
  P16 -> 400.2188564325254517118048703265079410804753060175844325314654490222\
17635056787500645767279498383543608648139042078553486949360185599189763578242\
66578695595115742074070466086427074605826338852232812201354703772776144376343\
08466704485595552961159086713108222845786659480925599655808687015250690156741\
74657756098304122386421117765770533971597186985187158830530526611914331545389\
02371809218308940609375178062693892284931848648503801145689557700710483`419.5\
686130426551 - 1991.696551328193074721014536696520466863654925217600808614028\
97078792628471236272549229827805329768540202698856589299206427966483813502613\
06686174900644864241476069734795141805872004345907707362111395429367445930356\
85066141913290513537255481502105927788088812950043778825535097493319877105742\
76409260223922680197385798818809090518208032324234006235137506809761408477298\
79485629696065564462422436101406513230062451979571391697858561868550076793297\
5`420.2655386671237*I, P17 -> -54.3320667592225274856805804535428394387496505\
09744377943961175035644492493991050840024328138788940666814629638056672767686\
26760859698557435666849211190112709666993191961543228982202186992564938203468\
82155696485842949781502868542622851294962315379741970457415593355631477955857\
07537776673479273355483781238119303271452381224657281907965897982536680875748\
06247774964963003779506352244193063272436157562973527519402467534538677522327\
604888482985851`419.3177162706405 + 512.6662785789263696571043189310671549488\
19040053679767640976925924340814485639529898704554888641290640127596299181330\
72916083100046811669860503719250056235864640332273179946622061024786816209195\
82222199663510987141753666126000894934834843889710711591898214982831354314098\
72599944249885089753258267475162574187560619625423265903553699670265445063889\
57008687584238106756962479795608501872524802183658130439233016671304482487605\
613718177224913893138`420.29249479405314*I, 
  P18 -> -10.7605968915201511276982093321428012437866890975460495798224877114\
40455091948389856334924920581446015470811498864119159357551295547277842341726\
12348063241174699923741446450945199440519464743157869184110975106711148222218\
21790440778386315419698999542961821744360374156406746469662651600158711941709\
88476688862154559911954962023126132843887127491902366341608551124251757513755\
66180546938110854900224015403055574109404059465867361706373040083017332`420.0\
192300863012 + 13.93624694595429331179045787213863440429858516759770123355327\
54124041921031845117504752679419259018660409311682525669251381275008219489106\
53472110140648895764727442464050165168031487917262998299385984034383128150492\
02790146589100453536080711689988951405244391809331304559478807314372894371055\
78406259176542485696979612606113748807952782556023303439352400927437387486805\
706867814586119299138110714886904718663347203436132092538150645006702102279`4\
20.13153965315576*I, P19 -> 2426.30905220773329027338165287668916856589751531\
13936910040295344319299256675461801881219205742727444857787806208357556100929\
02343259162547452516706201491774804185516562069004137199905312716803336867684\
54624027663344005992606751815187581008861850404894160598017337770815478297707\
14778851398856706771491711556516923133119655483607266369853581580388176947821\
98127293081091968613474983808890707415906852758049568524608292640506974804094\
14198398269519`420.1528957294947 - 1843.6062681139392356580661506689341005882\
23418869361231971637262005536325865643174801533815555468353717969014162017327\
19414169533446318796627457036365991091497894357924348452519339991700827523800\
09485247535050920447830409899627985292180294400094668710580855115644976068248\
58479130114461092441119592702910740145809346700059102727702888829598076610305\
15199123869446150491211740323361492634731547025944581508533080951395513334266\
969372997562551431924`420.0336178666536*I}, 
 {P0 -> 0, P1 -> 0.3153120489550546915548113410198543997335244414202936815948\
17204989872677143359778880867161902747595455131716280522427792420971656084365\
79636498240317338782562487127748863771539594045338478509836869039833761412409\
53337163214159256970611974297454274074536900187933774471200595202821001476772\
56075025089589246316471980395109149470611244244151506620324613696560853193652\
7524571279479225636296524842854585576090688256651316403848159998133164174146`\
431.63248366724395 + 2.610991570927215147136670216811039793845544043288835021\
61980767181978737718728859030232908074837662916371425159432215694158275661312\
41602648956850961479037125134491331313736506443048391195613079709467424640994\
45720036161454273396287422521676660718090830973457707254297606282597813295575\
58291681810488492733472339367418329256346228803101244714656822167968790639167\
44447884665285133141626917855515843142756819609019054464707691146050844706671\
2675`431.9728584680668*I, P2 -> 3.6696507733635895660226349896259437341666657\
57177174221874757121088987152830948819534129078832292700452330256569562121206\
37634998032071565409892343323204989141061773018060319157686187070713570834339\
75305434601184094815784767402815257316089400840411972019620822353537868885993\
49397709579650195980986516546745238345827627671854428079074623834525591850278\
39856332982381111437472900534689061512989223883918297996324349353986225415884\
34538298955621`431.8922938858581 - 5.3383632160569882625009544012191696749503\
35787732421849342547233603257813572495196928972012767708862458705205042581208\
29705285560301633333980285172538674819804636666119457501833920400894433989334\
92700177841875442634372470336000656577683951983994043746267586880928525758942\
01410272470079995188117402404282559043859293159720171473295687416199357795247\
69444080539598275759861676050922712334335265799969203053657213955377310767774\
397959122226806129`431.9523504587978*I, P3 -> 1.`498.8860566476931, 
  P4 -> 3.1956462054055795874827034464760684245836173651078926499611374301494\
70788074675426699066047634280244663837787826538179716275466391915739764593159\
71992562036755685945593214723794789272107003274835873856347468197197268843808\
21183301266041221464844111893720522335982261584600113711717433118511140983317\
55436058257539822944907088546176121659091835731815717409824572810126120349794\
2269600809663743024025727435553177605352989278833363933962757568548`431.88910\
63710168 + 8.1691562562934098674835437987101533517765493844023652493711190336\
79450590409345861893536434737909294246668195300899836933860862074831095095043\
45994547858010752567451849401545230758284257418183228977917031615226338944352\
40787755609437300933350040605940900951621949947203776823845996312884568263041\
61321357115491540589385578499972050152446710423434481137291246665535508385527\
1682130465237249853099622453091843379582976194705648347808698023536002`431.96\
29505665355*I, P5 -> 3.080135626886505794745675685810539189352549948597034881\
70956461097144391770706755963150788838981573191395047851135833448837667963591\
66033159040043045994223039251195296326057108648859024455727444315584631714099\
77045421436867072243996193093711151284350273933972792714531675389866776336597\
54084976497408596066438329552265640464186972460371922058972906060749321821875\
68735740418680954724956010638360475722783059466327191763406544947264202455549\
2147`431.95799320260977 + 1.6288414870357492630120679233590227614266749146789\
21647117787086104210533544539620457969279116163187746213606361105960069287118\
83822553578853976081658281231294282811453157623301039177152649615670536701924\
57567442531373640517723875486250883885569697978236454671004593493164732264682\
01933906215710029952699516394001260114819422473014415913570301791816082926556\
78619527679491215067409182514786089926048857818833186668806102568923823563742\
304418238`431.8662309576828*I, 
  P6 -> -0.197070599322037731409124400427445487908430254254156650653872544632\
17954718614961090793540557295019418747857217617483385947569933327290226992080\
95760928976964672731065054412740817127397138636020735836739684758378958640011\
64216221786815226515747209487739953251373501011703442522014292272572852264831\
77287733260094115091065116090135860121140823236977844165111761909586711428337\
316859887382500719412713044913537708057085449159410872026858870031867`431.977\
0904713904 - 0.00140401101855539533027312154218680021798818913165651355823370\
60188926485816406924839627408010724947637895428993422244964325594431841366550\
36538745237253772053705119271419678243011824820322232830872332861009850329506\
74560626987404735540656930001633608438037147377218535829368913715938034208513\
65423145266654866957209033713077063024067653345891911720573088840571286344460\
57633949333512043193204827126896806155473914159045130798405433790331203055805\
522695479845307`430.5764698894948*I, 
  P7 -> -0.290292615749440234665396347793007511970472320831332159127200853479\
72518667055191844783582318262194594646335138458488062364616767403973655243847\
66618463307154801652892550797755257617054852904720335963894755562685246821573\
28019790023398940162677833848504842898475479930349234969031606980849701629286\
82915495251583634981476193759103421078654311503954218932314064828270277945779\
675693200850275396345027927322911807065593260504944574156299088208622`431.967\
79388996424 - 0.0749600604775003049178599358692534327943080033620983102655520\
74100943900325971612118969505989837331061306383727656099630322688114888307935\
02172787917429794921744696590736741726790596182875594090412389361281850691198\
37721717254745879001697947191634995244817669141987130782905111104031709334184\
58912019821848589107943129054291294705271370177984849905763652497220018002147\
39062701835230477291341006207841453564572368721313669857787625088759854395`43\
1.7642869684943*I, P8 -> -4.8895654892596633988182456223986690351894015049668\
30151758326879192868021071333005687865422572060864448883376383355416908754367\
43209975694606027273495752161974686273667270288729495721843234596659686683891\
34122484403448158503738246242298387589937862821800725851834099563478718967939\
92577089871479059093511953251962196120963410724484236278038642058834371405998\
78940518580951903210567521927646558213966238874052793101543399885368855502876\
863859773`431.4272590733085 + 0.021476368809646598929157979070854918281931740\
40133477610618597372560549882103359824924646001923679933713382899591601577486\
61634327981135298508605709236947373785050870607689830396857680068445395674035\
08320031841544723615711178704054896170672466666301052330648586027913518574382\
50373956872020720629452321564277468453670807963707636187162949082338066755311\
45003545660840585675459484864386555579240967165556014991522136792400410992385\
8984222073812`429.02689450480636*I, P9 -> 18.42707027870186053005674345855055\
79205164931457312514839268330506686449954136860346745367461012651586168604460\
70414638032679877768645972380024153599096913890223064002247601844465823388126\
33900034226517716305423414577159586015393062663704665315787322494317757572276\
85070174844585110032318928450066091162821649604429206362379638809169403949729\
65855025800664644184630859616364803234926303266974263245343310277585635102589\
77771017693968028573600934`431.8909148178653 - 27.219864577577890633898620668\
06171725894021709158286495852290983402083717254841795250509340601153797584544\
79728731582305270230321735765039416072561952822082887086426719163353666777458\
21236055042776382340365735314642643708732363077848608833573511307876562758269\
37694962767957515541290263716563638367562558772331559784464592038933687099247\
50938729918608645457864298003969046429152454499501349822122231043915292659002\
5103387082358686797087618990591`431.9527196688471*I, 
  P10 -> 0.452464399484599978495603625828337611875471963002293016217819553939\
06269407470207242178427794341211269306714510422446731358154080946729034130971\
50749675693488120011858918756004351332273232777392819621097655937231241528694\
85352220921117427463052896678072600546839349250755989247766185196109060015727\
54934493223264848137485549652707993806207888443480402142571739182195147294243\
80131202649914735870676520999394216158190872498037850223764059112963`429.2341\
66462129 + 0.8780411210955736211834237994506288486291710790337095028320080361\
74467531020366262715714734523774602371909438679114813492174923532790274170198\
42542687748489448835855532085953980007509637840445614291717875886031161059852\
85960871041776068764447111810876298224915849179824354164296198183835809682731\
76863885164314751417888701112533327765680492588373062553444553877564121364854\
7805014393164183200740646474494453675370305143783100236344977828853577`429.64\
942676133376*I, P11 -> 0.0496419644809543383200543255393493221577148202213112\
26329515868910822554759480852596770433096606452820683571446010668085149509775\
38257697073402986644799906854309715008666545597355341232060181336651784184295\
83147321522053379436210482862372047102418762958031737705220670082443304131442\
48934111422389541846043450777902231847144112085804322920839700506218107184079\
83623328975969423272878370509537914028640108314564326993066924862014637730558\
754398`427.31101575335316 - 0.03387783069071771159619782290283791463880123871\
14090154428218751555199435821542612458925515471250433074652756197262766652249\
74785259624507219290314008463295074727446549136480907962229069805115294736692\
96508117417012164182181674049988744983470461235781207190429658216503739035739\
89377921997800483165796905619912521888700357245257394666886280010958156049123\
08476099617153541576442502749362660571154827887479049808496195332750833576032\
22519928918`427.14721481636707*I, 
  P12 -> -16.1146761596154384954982656170213254011466594137360928128505366114\
76450077924960192704680913196592326321714169357626718135810578628894446770685\
44805361185835860265419955092375771898746378345318328559104554504566549726890\
54954423577441089741970817917414370164640296212727498105764918818846764485257\
18539190684371718671633343875611346095521369512717730114783852159259447666179\
56399359009476881895492292796898201411790489255245351035312226049741092`429.6\
386203607165 + 6.373455205327771516730307966196681180751982466887023223120850\
15100569854821395205902047105129265905163093315676405311349673473139450444994\
38278360096224121065410729846996952832023887153889537987591311766586210642908\
83909428506381146269291503185023398676508857098986932113093369275806316542719\
36982271104135281124586261121378026021773664837976527447644043305548693916175\
70531977801280920071447286105934283877489025114516056402566202924429588559`42\
9.2363598750971*I, P13 -> 2.1558740760342356552102670826216470349934067232295\
36629473684482094487874126117528658659036310466296109861746460179366413278200\
53546429306365447696120969152131878344850528128562506018405070936280547723993\
52042131358438888244552016795858025609481696479347505376866520524174892273259\
17265359967971228217654306394584692497136748291751309554083084340338517795235\
14359749733570440930598350522350373269863359364891437906221300517538457779068\
077507694`429.0806547825824 + 1.484034722608647681902481770215429209472420303\
09316280322108931917759621295256017334171727766579190215694994122765553153009\
40858711514712983226077824925983500557766413686947128775136930134928493122194\
85020630733216050744259852705304630698483114628899612340400065996777368918825\
75843029780691948386752974821436044824247848257731953010847405990368076635106\
83998313696470376349695607606516527093248790844345787999205671082544180554239\
7185149576964`428.9233432996345*I, 
  P14 -> -3.07429532573857066376992903517679384314688530936750118470107243688\
63332009295154912914173698864366277423676063133985986864385941728859252140606\
78159626646436813957425730709233258629515223448589154766020437043001474117548\
68874651508101228820926230274212342334812733437995559968589846486704902043877\
77711684309596783956843634999129612226013044259154389916179947542532662536610\
0412997508344550094085791050416830716214486228102432566862264038976072`429.71\
095025465263 - 1.140755848009098941607812255788295524074910938082422723543606\
74878905717277874139201692958463721308254968950707383163392772861456347508089\
44716061846579845516633528666866528744928064414129425123363198739356713479016\
30013827129824155505251925397759674472272724353426215430751829145130752791758\
65466429431167555324553155402518410008584522476572373666396387824285958023757\
021772548437283755444833011208163568095906839171757112185442885041607455033`4\
29.28028700460897*I, P15 -> 1.24257170776808304175716018247012407402539585808\
06068970474547004785062303285522113103955384785563230951803999244203789483490\
34282589417103074541998352469710270129570218660887133456746398555525094631554\
72653294693422288483698950699199346992264174142281046697385307980776338104094\
91535754949324080692150589396109152779136254041522881504439574379021484164345\
76766079679301483154125638008342176910339616429948889223471380462095608951518\
56420399227`429.1915462401471 - 0.4777986397240162075089376174774157068732835\
81442410523474882534038001473843065005842696433488063975490603844734779427214\
36719538930668695264267819800608801763977666746009724675844132434001911924821\
11731618188349782664842247718986944083687597856390438913138144486160995011055\
15213598801493951810841047547010446245192605447003345903685766827321819408743\
77321739574437446191930007109195155253702314833922797247373405413172695177206\
551346409384527`428.75717143166014*I, 
  P16 -> 2.009141545386108718635029138233420613015070108545715840926943711075\
66129274940931882872485253403628387992021393900729915134572171706320497834270\
51004717280321773546638762409551214804085895364012732132594067976880589246686\
46292255221821608829824521704520420327425748265505346803171805687762892425132\
95829206578740902408688164035883792566984359106119013088652984345274084204145\
885472764038985449689261659802742042402504046008679519286528379913347`429.061\
66593405885 - 8.3866532458375551542215243524799740478345048199701220696043007\
43132610241667765047354773808382259266573773204864561467127223537141095082164\
11887833249872385836224210690963789519767867756316635025141147528116817423681\
18787430193660990222188210642981393369703462854149190627102132132038392900441\
51599087707694798651088340601970167670778877008374011937276917395106983051719\
92164046973014926106138540951514525700909240264606461012516189403252703879`42\
9.68105458954204*I, P17 -> 3.103444580916815789663047205562481069472074537231\
35896857934975741044277126925659111957836925236539385802090906689295471279340\
87115815996200075280651427150596684495046184700606725779229003398258693496586\
16636383546908978279890865751673845308601292290281631551049555927842305743189\
45103942275213695301164154362735309969097593456921015294215290408801213997925\
37043513457630511259537819465555190875142091968952821407425204515109106777586\
4573851012`429.3519304876461 + 5.78021259924117769744743555512148382308731748\
94403055708721731015279276024359034858569400721693395176364236600280052679632\
10705588584219696873090096518713191029082798051262560965152008876659759456919\
93341982786179070150526387091367242024328290439679263928649423760857905199135\
67433857348988182052169891108064584783030071127507840370863943008113960424107\
61826524582299262786642252644854093493832568877600805464981335963400638811535\
15431175639453`429.6228260585342*I, P18 -> 1.84584417000662851551579488712422\
41423949138911426009564804420002712249978154534946974343844119382804252272690\
05186851471569771505422672767780861310139852588506810878154546630129602754899\
04445183626823850987578723743735491165574364071810871981387032334446622370672\
55337370013552605852280990614699109717838918395816314228130696858559213298792\
67896075073023783234027498583006056152298796195339165645198852134728769324286\
10295455815776763159658721`429.7446803789527 + 0.6652397513319897619235473680\
85176624995849895834399333681031713505602978444025680151457195593440151664614\
81167362855850094031893624729561150981419717333553677428857008209585639625943\
51860235232359123747329102517743919902468627055438143981351827131718520274116\
27824610539471257941422389584339929146087555566558722680273271889287427419332\
14383041828048172561093663660575569974748474294736149993441767925213982666804\
885573821282656884752021981385`429.30181486469087*I, 
  P19 -> 10.84274386500985786573642374701619248485910867814866718636768640046\
21338304001112596366949394202205434437332551345006341911148260840449217987510\
75394715423070285969912482552744545409363165190268692876751245980042400610150\
89118130253124142788945713278272757346207267155043511414420238961539444164816\
88651857040710530210434977877578766499946234071517095259445532956963893043375\
4488664670238408855643593604693688834401489929678097169500803462094785`429.59\
74040275086 - 7.4741169828103761851206250143614768734492711751685093516556804\
14711362894172631631630615333892256767858576080159061876044226380063202181940\
02911172512525490268038990713442185547739664070883810241857323034119396467808\
78734313905076635102313227768970643264539326196363828564185320503983670845221\
33435664104424156940074890561895590057947757502157556914484345633668040850821\
75354055362855951839894422174854090949128944173081726648245693756680590764`42\
9.43614565483443*I}, {P0 -> 0, 
  P1 -> -3.157249341092270657858898388458190073361153032872380370436070238621\
76007233352438133024024720436161879664043164286468231433481274969332621267045\
03506893588130641393108696445276615676512943759010351628762129126314807682477\
43705260934051843614709587030734274454882478885570917496537763840207536580434\
24302609483935622687848392137813491063704648980383787988059281395327718841777\
19646794402579334629705978991094384778328400545504929380855005603292`431.4061\
3045943167 + 0.36286475339395698982303474681430506379056965976941770904349815\
62637273973685529807962984947505983888118891568022087796300069208105335271036\
22299392292756484869131255464441317491655657694118201969786120393320020428921\
54030443952529595011289794700828385103365101310275435680948672231603601833021\
62755421680858905145908192060281242418312330926765848450481647274544890527890\
8854612276625995808370407113659152674317506820922665628572346766124215127`431\
.10843278359044*I, P2 -> -9.2419846309621065431660315478852102285859080681746\
16849019985245241124578837774347619247900290841077406640957354046570340265166\
50021855068343118063802940736428710643471995073173049767262127994696279158281\
80791478436008716748876205517008620743972322609050246906525615993871113192400\
11071762841706191732293186187146191684498015004655208974433004608159637290131\
05179851550187246110116210584080282907039704495861083141861491571846052660467\
695668466`431.3883801110204 - 6.565957888427959880954296776039872823823210510\
28336844095169655081457449204514835230421173472607640749790946427808601630180\
93813757690997731352374563850547575900782589162386970145039585036725548397947\
49677623345147447556309696656817064601738549627991810241471399526162815775495\
13403094016015037017689793130473991153421500470703132233823909482209250555041\
58534004215835358634170738777623105245357235956707634390635935896947857764181\
4301662066368`431.33888354807425*I, P3 -> 1.`498.8860566476931, 
  P4 -> 5.9641216847323888136803568276708030703327043498211896802089403756947\
36336872682027159827370002390412647510978896292726152465106107968443403362474\
53389075956553947431374190122808244402174490347716564326234196955989815557981\
77977296613694898339794073462927159890163662137604965673092741612142814761681\
81584515165124431169699409290896745185107375743157064785023947566360785918965\
44059900010111631943694956724986384082554167197504008142065787258112`431.3297\
969901133 + 17.04495591040044935656181936638559045649796527871072246288745394\
48192200384203215759256898072256538788933810890956146282374509672286530027952\
80917846940316281834740734547940167640237391813156020626520620346427091753471\
62357507359727038999111223527129315902106023035363249515811748681279573002260\
68274717048563535320068005386093022702997268028531888977862516143952188439184\
1744288400158404216257014910775811798126682490948166706204510447370075635`431\
.3978338845807*I, P5 -> -4.43664327466299005432027890362028734050241304842917\
36839795937136636355918970819148780119818862490324478789456543688395827959344\
55615747621936767364099870101871290806562699445133532953133130833292065391500\
20818825716984355685652651991567455735000649470091209414343717007671515696179\
92302797207879240348396829402829505156750436997155996881301980091618466486178\
84366125807672219042352670663448529826841785582341422152199885772872720318632\
16199343`431.39335038865215 - 2.401275332898124068945682118380738203099508748\
54926844495830953634711488861596594741727217186192468950241907328274751310217\
22855425243608565996143909347119437483118780256973698783224841745260377732442\
15918516979275631883037722461852736090542353164563219745587763199917924669799\
08119016010216482706671824092770831506535936826561587948585746491618446389682\
43368552268379632178229867546528866993981191665666677653076495425956588113004\
6687077191012`431.31653301828754*I, P6 -> 0.139804883162207257906544755533482\
72457806889858472907202202494379299775416067717997643546922553794283193300308\
36699641204608902196009241057767916283920987086836299398441430411933277137610\
33449503290107494486180891088772969279918080015820935814752887608110062070411\
07614551260852366067798458734022866464398889696141099087205547382587767447709\
95548610817162445600754242102210563362420105336289821628454207833312794047690\
3993342642614650369741448`431.4091020034904 - 0.00245961450386405474864989430\
13577643378229721868246123799802912627550024969285042523584533901743555788012\
47894067451130004579016924800586548293582037145324440865004875337149616075189\
84126089245124910055600831841699760348969599072694138458821037277642417588670\
36539012625837407257947365026780873778076219351337809664673433860305244099541\
25140073213303152735076570393794986871030218358474596020489306072516180890718\
28027611244736146259758711189`430.465145668571*I, 
  P7 -> 0.0387769282753862165811113343174025600480690487924070600358747619255\
28186947963721685958594808023311636488542397144391895513142647513263457908326\
88718541819559424163049225316864239568961107370799182418884330695720076648135\
74791340429320533963459258734024230924052717580873984854197566974936796040110\
29933451118681346315287234801015532716743265154366533633523852513652768755021\
95939198260494931191481556638316608336636379468308243164977750894259`431.2045\
9408801383 - 0.17166245766070656212445098873524121937441726912205511298910364\
85787531123984661597275858527311770319145847368049277769896551928649081530335\
99661625723342777352667958978014917548956180337808963906954375221592539801255\
46077688933621609939753665374977657851824190865031270686260017820811892788702\
79006711609572135210118902896570210466436379799053582414171427596519656958235\
1181676849553912454170166972411923448636216429645181796737111857022499621`431\
.40276766150447*I, P8 -> 7.14166655969565285267008148922335635628389880952928\
32798898509622688745166138945317493098572690755412444218606703266035570595774\
95192367689157471695381353329391376549713264235596278986934078662617490959145\
39266178907934338676723345260713887046981926657753928669838265455635978212129\
63349273160602187320814882998728617155163348765239965576373528280823383763801\
39631459999721240187894299257696496206953956867249189061348385069799043335870\
64103332`430.8374533536522 + 0.0513153713785299233298850819115896150713352897\
44056028041778218596846085629980334638100988214582645622611310763158670234417\
96052428022529476793977135406264735793861510971974740479937827243432379409852\
97478596307970562985869621390547784745858978210025305057056646065015754680658\
27888096873802491848385979408865928623415043653274519569273761563762053422543\
70845686088077940747817761722778370664019536617801286378505392631348716453862\
582109173282`428.68566209887973*I, P9 -> 65.259841397025421620199843482747278\
33861122396043669213673655953389640188073702356388492227538091147878578072799\
72702631774154142852401441859405975845192810389858631510226679832699149413249\
03107734144762659349425127129932768194829189207534227865153379601906040094135\
79795806194594641883476821230773452300710586364645076382605027049322547712921\
43099059462971710631161653730336283769224592478084778133857357989747543658842\
583615625683297574637087`431.3875978644675 + 48.11328323234337761211753445072\
94923732629537155265084851004416645082176143628349695559439380090781192356499\
73432961323453791944376405154550505320242445568478244826294359348783204847907\
95341305357822377526041399998997580128171248309113186702338524749895817183363\
74094008408507549566397740190054214329857005977587099125858629237909054279455\
01158701046806695212949053986317933981780382493223446044001383669557975917893\
11080160171786080714278350999`431.3415593481072*I, 
  P10 -> 0.734742860389740119308932398350232534994828782957134066433360756898\
36909767343646950214971214627140420259395160421380790073194502251235132206926\
80132585383348328659380196404221585711841318023958895624485917780308548970926\
62809849237076468891367363678863813412369947553181585231099163024812357963184\
71504075142643359037929423481698099368022758831883449842889369369062284943670\
396334282235497623252842996918555470255578779862570767990659623400915`428.532\
04478862386 - 0.3901887543646921574527059987182565509449852435136888388749477\
13451178558231260859462863805764870528915824177789502957873247614778420117829\
45223086303136991926389246153962062996183770202041232479224010865289636131756\
87098535028015989116288102984996126296827182923428883720766748353567412007725\
34489021697629184935217377564913604940554050534541728574433628072475856373754\
95282305540357388479499226217455562857320566339982634658830294355448226403`42\
8.1174910419933*I, P11 -> -0.016319349400600476484173344002118936918802435822\
25153270527269584166074928370149829117242134926758514943689715979103433770211\
77572375296914077865801272339977875740543719386295689403073061399269185100740\
89638122171085951569873130848649061760239494655672368106112403435739929820708\
27374807566308289729152816870438917030545985937644259525260990267172035271654\
80897263712097252856595661823725659793682887302152390132918696430788599245528\
5505021575`425.6307746916964 + 0.01244209975211995876797149599922504655186364\
21956991657909080394848515262272722264842912491848849737144942502049176905673\
25826152269411459379067621596986613250012532845031540813067312507176796038217\
46631454399431520433499443085628815930852107849726375977420522123165779447268\
19137193463118157562406380161570607932281316826384229519223730755339114364562\
39019612195646680757786096699861174351062725718615128602186110509947246934460\
01843693276835`425.51486938428155*I, 
  P12 -> 10.37875041248076873854073982774750603976106559583952940511137329778\
92950456121085020277011311642797515530540014299452257469139914195608889403692\
78477835261946419662558201419101216676919027771216383054570358867730219030483\
68063664472621460438647098093592653932103853300107443395592416004580546233043\
98547193638988234548071071503817760547322697841309081945973124088159702692696\
7399280122522110219627813373782868930655529751959400620945181537001359`428.10\
11736219488 + 28.196682512160257642840640142188481235352901355490495200067160\
29114501963601307860324644566664375913316387069697488814453447524541388927561\
51145281497883264650647125573098611472274940664613879534725194049460246200053\
70206813235089786170525502935864280898892965014565331084285607934244691676557\
29317002407281020493027460065516360784387210783742268026789092630778109595391\
985828606125510084056392624042070374690785119036984621878557249578152635681`4\
28.5350677460236*I, P13 -> 2.188151046163516763432338156603571581788650069704\
88437609974939394248844888045977333507835463710830194019756851219876818465729\
90858005350589978933631744639591665331065274389211593654609203765565631523540\
75282179524653030944419267126842704382123656209882913491740372309258108609086\
46227330054968742084089731178194558128797595139644357067974888855406171624750\
22419167917407018750071335979186897130068861094919602807579769655243566288399\
7974076721`427.9804981537734 + 1.47912497166175881138166372770279178150108000\
59579215459238099291171436252617813766417687813526601335875464926193197932979\
67169339414700973744749251406862605409057544378057640222612813156488067391131\
86760638827052334804828450462503658367804343880113607835471800698073486044985\
90257547613187520602621696152959927490847752118553747105111828924813045368459\
92318193829640512179212843845804446400831633651054189824710592670403485623129\
24194508141467`427.80381561913447*I, 
  P14 -> -6.31964498549983453578327570723174311836253301790680445025027357451\
57248153257369073711591683591808519997393623439630388277081323522987047207189\
86193889412041740440738257695936623618779645835445997770182274250165327070357\
68361940983587756450607398323456729401701919766355791543789383141289394094363\
59683512781345961345981755240347801059780961403476228760422313767317727135372\
0984969254057635810622212868668798451927300393366956237962254124692282`428.62\
8213702675 - 2.54727142610288969235965462517165117057442625870952391797789551\
15609238296239784077766050001755457329736709631685172548772538368220137771502\
65387407629183828306680803402027486597014712438785972227743452921183534665071\
52561906250863078623651201184662237428008430794211396119799266741173329522201\
76485030472600441789867196898264204388232780943653726463888753843878660472375\
211293886705516763561534780170655868875133202076626820141816385454936239`428.\
2334793105466*I, P15 -> -1.79491952066642742655046022408563957261694059856241\
91560653243624139805761709278551649659708316853934085117982276732456644723918\
36839615365117455992559871445191452601304499381455381400729888236863046122441\
58304838223516115541956998232707281170869279563114959288857042021465720879845\
37536660921024065262054603649117916093045928622701365665677002630675958809420\
58656764862240804638408846501136382474922865244107085563446633909278721054050\
03945597`428.0667654170616 + 0.6531250174497339686343304111208840059820173230\
53069749375896879141142193296861411772860621136202863558119237200621678188353\
46463423527174470805706539335289595779568258085105655712951345881094674324538\
08366762520156856046057346088585874564158243062436218723245071381975893429631\
63238327770241948145286934203133006151719643733355328672863108117663984417104\
33813071424783373962823542822394992611299483994643857409238785431337053876957\
960544019628`427.6487418997715*I, P16 -> 20.877009984266723148051601628539702\
84519045364256344618085233647936444197856635763174529318482552534845558514548\
95128153603745755415156140858117114891282156366590762680689172534476482495177\
36304868520067048341522832888862575147433378363288320834388295424086859648992\
98056473117522981291777499518262955643178299523274821792537547537173152550447\
66016739969914749561146490411051525705371854912336094742017666828469389930579\
3928657969540356292046755`428.6062712889253 + 5.74919461244576273402428131932\
06306954084920775047602021659900705564618649260416358665971495432236447991902\
35630595773667174774316153381679320753241340083916009171982270454292442693002\
20581681509396414881402748163693760234049258013872887233172655997434847230485\
61293291920480809822797958031821641727215264648106609690835867451071120666627\
27598743535881690868072488496091026780882691581289536982309727718693223191571\
23642816630718488101915956113`428.04657508573735*I, 
  P17 -> 6.109533826557365087983818964220267426701194457459888516424865653709\
63902094096475678015566385574493570490553168235960200517341439145321032448460\
41962746859899131852374114416074139225291796128478059771564926596017832558077\
59176788102868797470577462910281166620937144621569318758464644165142022645554\
30945911861529260685642363414478022126115890335774453387678434236765826084593\
965951966595366035897143454099872038124119411840601504699135077139816`428.219\
8387411188 + 12.1806692952655833243296688899625632808403484368206386050032892\
81266741529499350579765883152091247742742158206403479186197813130309332332058\
85435249782749844987814715910043587085214245933967516007083330758750491077684\
70257920932438073817305446168162400970433263207320433989725485398187538469386\
71734898678587079524897311864445194676220190670576512398410110951132051971083\
48375431795564121626813384029005430653528114477080448234515727472644638821`42\
8.5197241341921*I, P18 -> -2.679052176508011155007991694675262987005420158386\
95101793255100275542379709160004582316989206472201596242267940709165153665532\
12631024132051965852333823184191458935407435839119637003856583263931700873309\
61428655668724510948560575777752780654005197664097059886077260790914255317935\
87113745720618916924691199785136296722240278496663910481675998789141765403336\
84755705707466842260145420971425937602421594918991467346354143312088201813876\
8350173689`428.6364730803145 - 1.03481227671459267566418827287335508008033307\
64413861431671336002173344828885031042259020678729398022603953097568215763432\
18861448385690295128406645568263572682612419153414634939372683566782774859136\
90641703178302077108791851458140834658843618759398379504954593689393141565657\
64012588815950646601635672754341748215639429106839817875425984889846013125815\
80556700502183005055049307163318124650877681663812055117123969610880143562958\
10807469726908`428.22344931322414*I, 
  P19 -> 17.59905469112180452220275653430241068651317447223554780879474208859\
83514857308133625196867769009637275499612791045104721083697850549461740054423\
86016074047229818248565064788307753646646651657235502367272671415309189992260\
49878997929778662171185083037946111800883784645824206558226982387648948422294\
13092937364121551909310016636578934725518764694904674320533616026013657934285\
9838073746227286331052043778376016621894635638176004264727306711692164`428.31\
178711289647 + 27.20695278561417569159565809453371588108373974716701043460899\
31938214563187863875037802109236728027870548714454405180398128341401388216389\
57558483143389448448876433648222583999589303311042111816039504560702542305658\
43478096720888184247292288830187261101162087776335326848133121671695883995365\
74684590947425925331695656878349232158209566532511768230704155813455553897010\
2836584253807760171522582528903061930629624849978186041097629445497601178343`\
428.5008807848952*I}, {P0 -> 0, 
  P1 -> -0.005960875652581797766916821443184161923077610680404361639848266549\
56610767645302098825855187953224056017488618933835620202154408083817408752256\
51223643795084133183926069981855671474739081986854573330735353429569188788569\
28466034950118493762451969145186472465670442857078470661928744270069640919382\
18027507884629118656624258455631219119302603237312590974719070524893330234116\
565991659244898169029176762848696713014351999456122079831164953006855`427.398\
3959078359 + 0.01746691857982580786340296390501128374582577065046868091363801\
72441639318307364135591182622671766002353847379134621869661734529902661199621\
46297910654427425233925401866701410572107083389114446839779339255945923990443\
72540763076276757419041207295528686013934717354103498950862235686040677531454\
74296251872355109786873935646930811505703708895844985913044415809983961371919\
4555799144052924645761294589131133145847934941050104598107653481527441021`427\
.5892546523832*I, P2 -> 0.040564572861177418019394315818110056333176182383580\
86858561773803252373718063592991108429647304171694022917266444851895663467941\
47163293468199588591503617154954217825394109318119015664340093658496115648968\
56042990865790685975433577099208967324505034525041146837842025348579538848343\
79668026846647184021855531622295022096626963601566949236483430259876757238919\
17104271669913387881181943046924517722601568600061198267375156515957956682640\
294222`427.44846334614004 - 0.09004932353438802920268322943556694334383883420\
95589410840908598649341549110340478802675379845987880376355388060951526947301\
93456628520347298497361108968922661571962474338540657453530031780246634520174\
75975111925560312644940505305666351514565277825222590401373788809998997617798\
39530560030576027178490400693932037089711942383382132305561746569720722745631\
81147036483038755510854157758848195150732978350890786508553395314187480071893\
91944586092`427.5836500375424*I, P3 -> 1.`498.8860566476931, 
  P4 -> 0.0000872573230718769433092771589372941285432501972327277522575127660\
48288913414428888956137627971154605075186736062163736142846622684389710088995\
69328694669966824866548141306625834528698735246269480988139418710780935130686\
40468354487353727751680149848427065190087055608297753755912002457036477726297\
55143812401985014652287796599295531259946224300564885393417189253701215958830\
41007213494308292436586838224634946182633944316737568692876972026192`427.0711\
5973109705 + 0.00090700980889466735274537562223506743021498767324502103813183\
52778304106741237074716375611349346816973378697492440377242744312164625647203\
82939202319022068333562725495626731033718313622600363757356570447711644125674\
71542023648838983017956076340523437220949883629932362899132748010745267474472\
32264774939431201689706789751818852207782182956998978926080620327243626262287\
8774047414256653233498814065063952158785475577179683832977626583479233913`427\
.60210155340724*I, P5 -> -1.8315179845622748626960746590389592316422948420180\
16094252908724431701322453339233587695561181695712413845201040043506243655381\
42034008517302120922530859883728956250048594413159528615425480775559920565086\
82152378811014971301341877187403965668262043082603545942505674577874601267367\
71991719453413863254544502706113879097635733462322213059352929686160535639071\
69751489736505799055634096792537331219676640712795642135983452606164917463582\
020814807`427.55337156781616 - 1.95137183439467233361657017313822227724733703\
26936344832064242534925412737284128945657597589222894271610855185591094982446\
36315120480157089853114590482621778418975413656093930569687488152241925079868\
57848985313759463844739249242607327414229949013243253962304455270074801766109\
18383532713286395338015407048736670985344813592787219667237074947612795913929\
92958461929522019584567276561067384056518255589858107541914086362533477794842\
52381859495563`427.55659525215344*I, 
  P6 -> 0.2499788808259023478180733901766793313036417450001300428452240408906\
02514616164490756992769606008414908405540661791929038605175860033175621459179\
01344688262981621095827714723487461216516170953318749901460265770401515454062\
66680659009947070248536372053102223900370155470445808962596941997840733985875\
93365244454408563826053049201339099853449172309789025664881552113992128578474\
53167721844973498021186780580592113252792912129377314875099855798906`427.5891\
6593538385 - 0.08573881918225422781027965937951309185769462372257528370953325\
08898193536302962625134743730369219690624254715217943375040320287425866252486\
75790517026757731711872241353902380584796841446641497395037187146823992524234\
05915743950472994861978896622765481190987932834132348040217384664524394378962\
25061925551232144689723752431340963706244793722776296107120421812714536110989\
8029330928386112416306092652501747527821325848563525445285114530010792403`427\
.40806999634987*I, P7 -> -18.454647507804681615332794561272548581563686981728\
85221986990346298656158862893211423648100110240501233662307878832580679829520\
98518363963883779989452475236825694928843755028571965315972031344911418112315\
34842576230737864673944418300398279316051681326040308795625012190198880513325\
51106746537085865618958963467578933761608597607569126303868522655149444578620\
97001003846200912903436886146256897156630754505183477889122198874323219571240\
9796706387`427.5835557433886 - 8.34740563784484262153290623544232036087781106\
06966666403111549954842038147101922058979037695852659830595136305589926714749\
27561229301390210053137898612047042127630262661884468953292672687685329579099\
51910078105210594878007129818749339097499093861698293395088631734368422423233\
37842514879427393317003830045972621628498547482886996528854298083489852456894\
99953978211035027940575904808845079657215796098424250219661827020284965993590\
69951927366595`427.44914192800655*I, 
  P8 -> 0.0006796645908657142924795055809167694784074537752580907477034516139\
33292420703574261461223592448593981176912322300512501672335467820354571004355\
58872061152279249354348637300745518077543934482974667155910478584008896306730\
71515839465911763309630494705397005913854605879215589439568786330826868883714\
35711096139724233745171279417124129978288723445766356227430123064648289069451\
01670142056923423914985553858718134372443942757097164752863132496121`423.4281\
6437652704 - 0.00004420782572380362192968611168760548467822921612298715968831\
23237441936275352491883269928077359568436730647985492913473091577388895483084\
90867523002735138190942497250213962733488456786194237640259099232246112798567\
48905247988980646079074436596419796187151173970573237200997712316712731877337\
23325894192086703331470577020664635502361022002159110645810384580729675113066\
4896007328197120292390083770676685378412057523260083733991723349231113919`422\
.28356679591707*I, P9 -> -0.2557396812182152938144351508379940247297270864504\
75654266921699123694932904083005406389480799150350464163883478074212891169017\
12116973291968964778311130769815179877517452194464065417274910641594286520841\
68440799608847056421651080682569542541657056052820062740986603233216563904472\
75499603374908588438185515550987443660571443645807120889344688962267811393028\
69833921732813712341095701520624438570110201194085322434095362574029438281242\
64858877`427.5445920118169 + 0.2725130419962797229375937254925585341707947823\
38244794581208265044212581282750503870679763087464310667907051518440579328153\
75549709790271451784787559045735498254088341747673507417339814511054017723971\
02658264019358388850464108852062577762588244272560555886801528663379733510457\
92442409752397831994830972374817585975923659944507708801409545866393860866772\
63991541266891032934518718503903789708245984946468640801358980160747204942792\
100217134232`427.55945344050645*I, P10 -> 0.003238798732163437295419425152921\
23957831806005139507816555353293344352847920158099272378460520934725627386915\
79430229211873202634176719387786501347839705691008386917744180515867295314218\
62373683340885552872866718811040918943726021887470908247883714662658642347137\
12672464405171533567482505507121151144730123995644932196828523152622779531454\
65166532922388586406293551515861717721466806682737339059605653024649576431703\
0241255230994540325662929`422.7537576368223 + 0.00852939277984593675864985240\
52552269967439899316496155784559847817926003859911755106724415549549936533616\
97491107632005112399562555163764831640912714170381250480830520460588347611169\
98498896441462566612707089642112731601056948860981400831227781769787951318923\
66194727446131256369197192395236783312618525471223491776999466491607435263912\
43072753903873671298576946218351114548225130684199819865181848807996455623933\
11133371518739266094684304494`423.25294362746735*I, 
  P11 -> -0.03903207249522327895882465976668598683754049990489181765790524054\
25969923598878165160788738754902874371151440857714238745840154912164589840190\
30219712860803498633419185243918996537669470129006198983927914986783650555503\
34934483133016497812230967784797820245489660997680353572989757737450134584692\
12640873299140351245667344919704561216480090229755041972399914373281915273310\
6863051928875858098370474984475321189224882692721688093793395495186847`422.65\
87093043385 + 0.0293339111063527685631945681408547825658900407417564687724214\
22393163258193935049340763342931221422762096340369443229817490312523466374867\
49047946542317286957391932294182290629829642819056791036887005245742603041489\
34219909579058158277641900769166279756818608127476919350485327045489827873214\
24688011522310940595412561969735794935383907756287558171269692338884398534479\
86446974929200894445757903761331790910468823772597688331035482445442805649`42\
2.53504483880585*I, P12 -> -0.00001662536552734393187274781135221968736005031\
86265612932168700974667108392320233830664538808934640749999153419946566795306\
01303396190075184143086620780914623657768529718797381568293022215510249320400\
95294463035292897474468481795799932491586485837811995551023912903278262194129\
76753388126931481356334740685967167589781019392587137153455459665709902907583\
67377965760953820825211689336112098115940756269574938218254160721587335095972\
10998228696`418.9990770679415 - 2.2057037517786329778345932470211419880663415\
31084891258415623738082033496711052318037035141214488934842122133733493954648\
47193916482503435818950946975721442573269568856442665872222503413204560336416\
99893126384449015504149359253953734727492987331512247697536781846405803511004\
79742850162019055153488215944966294854710350947048073101266010497513681761411\
14338573509796509088455458569293443139122107467465221250250436184516594097674\
04549491`417.10353717559445*^-7*I, 
  P13 -> -2.18773325960051488097950634260989263631963400047945477520067470219\
25540530583422745740980035556258108155436922695680485270499330883200588802971\
32457480533903969838351114101672673333365556742683155002041307126659296202632\
90922165731849081559856032222543732957082721558663932048499429487418516331092\
17308048914766102035666528315903441657373354057702185883402910106790387571886\
9092634854448581642538220820591002680328625126242077825209140077301022`422.99\
856813358656 - 1.488282897140424416301010444053100459532211909338584021421444\
19932343889965288258987126175526721975976689006683251125976684089993268619804\
17111539965537089751661234138653438054827877368889624592413270293181870940694\
54300591050058322635012735158236696888915795106009690726251721594534670952871\
64274704824063873747184539319314296762402544168647177539245411473079422853636\
396211460918968524525277789187466227929650007773988417955867961336598029447`4\
22.82828812110074*I, P14 -> -5.4016781293161639904661343254828572653646199322\
08719875567547162476100969671374003654036299260602800216263718042788365243300\
47242939897033780590819270909233457865161303591820614481236921115616892363900\
75383779919517938891634670468636788667043463245665662812468520721561656536475\
54810206510486651071089211812021709160082463064087689927380386958783020308609\
25721526465484256399693056213196788139964007273638186229106929130146947418198\
007680930739`423.2961859558723 - 0.343007843587689565597559007924714678973719\
07774218929658912813516703311626359714656810269332238826006946054326818800517\
62437600998529346901133478768359974420879099096903622776097175163828183536049\
07608037632569248419775555674401745490987129859410970452656766411468436755218\
93705551063373093885396767658108371825524611436566522475238940554794088039393\
23281053596238496489960043763112325195923454971231345691639623910051611571056\
4083984441998733`422.0989400354567*I, 
  P15 -> 1.010958538438468302989246109706795297785285873487703982106525651042\
71079733284176417855145598146988282207430879605355313337072543095452815145189\
78670074122601418422510075692727057143983243873029290369100613130887233631549\
38659260083825980206431681682569029126389847386036722520584033681883933039780\
20158400082803936051372819807195440605959402437904641079508238494880030290546\
558616020028676555787592354520223191253784890921032193180661529546781`423.277\
6550101234 - 0.03130594946366272170317077050321129796018837597097535218153970\
69021289788646184825416947401942807519171860747561116174401177308543147578215\
23558343608086328237660356220367931202232139872109849762726257550368847527618\
17543374070229584129299315459832618633890697508653311961294159146173547780388\
36484688380347753842648477570482699202049923282081511431717301595191583630668\
5617184532508773800726627515625075350711480520372992269437201425243154911`421\
.7685539590863*I, P16 -> 0.03819002172031211307751236851275513936322506227603\
67707796009498411184850047541534836526602183890679768156037487174731878997611\
73563900653351184931050375390798808018201996455202038453872722560043661966910\
16677034376366709323147300444326280939654656457337505471874001945558510719581\
61911094897357845452685153460799237538806639946872108909134844947664332295250\
82512675199283190377745172149989619636271766812516648567545605402990303770510\
51550277`422.1871493876291 - 0.0923060449757047733889055823874944011663845779\
40589393959566150517839617902883716124184967077116987206459466820770664422672\
08300963084575617946623358296531419971822779626278315698085382590461956798273\
80787238593165129193745729221015002015788742342502054236586795436572275708860\
50069099523491247394546359902694172403586966038211763039932335289213717729771\
81920049081063819140068555985993199944360109212931731365826620411465682703913\
669290306366`422.57331253263305*I, 
  P17 -> -5.73683492164097437186185781986171924380548178667133692393604233417\
28059122003957215327468716990134607023311058891233427649295722397911808262771\
26092813209820202142960616661696807672721556137516810920404942590516512539693\
17674521628101568105130191946919308912824517537222133028728429144911262989330\
07062731821301371550282640985789545047534579413617906718006722986012506717847\
4407341142140098770657510778005580383970295205935127808965558143747633`423.12\
20576312298 - 5.7463713063112388957455154475475166530651356373028786130704229\
13946821736012699724760502832029878786566787342360875827097689640072908507323\
19818091250684275712689113062371062203398155345373739624241102168157830978591\
13321837398343064597376694446757830445659181368934319617371191647600883960534\
08856543889036587161268619544620277331620821464465675556492161538958413187171\
54797171327497320256096353132758063050776526366674379174005777269957811123`42\
3.12277860980123*I, P18 -> -1.55785171253121189315709741443230319847868300470\
21312899805948206449688701129701512258450278285768590595049360791386730647908\
78664567389488092302595731401035111784332935894063506008178140728296610949523\
28992320145669619251057210779849927313629591100669706188125778564441424247551\
87029785157572321528868524369853569422238632541411039349796893934574721638121\
54674053442669196292998161727477836164761788485136094683059616300391372874826\
26798117499`423.1772718137426 - 1.2904135457750757074204300029922647457838741\
21715653426805862971813288421667379735959502490878273209348563367142078123385\
42303125684555570775099743993208719207704715285996886217052833604563938632286\
40901641000647444831069813170648389666829784790618178524721985205346532194479\
55713363519693946218631700794053595551548812444674833926777163438901159854855\
03481502019989483159980190000409846915393730032722951718234738351332568786407\
556921546775628`423.09548300158025*I, 
  P19 -> 0.134523723001111201983095212584450947382808475826874056659576640659\
14945325770236115782493415352235473807830359337469817338982523181688406309876\
19833418617425326609630771950761898903480375815416353109393882716851138088293\
37025451732335750563777108689431237480463018471100751556364691027941350770965\
05716658052139045139090933154164710615098308710752997641013219901593703119504\
679012642940625656324823647519360633093493237998431968092463886564144`422.881\
600804841 - 0.065956203632714588881736053947986186782549433895907944789244418\
84927501676026926837726881521707721682398505594023833890474166040737081683532\
23497098186693658245558183972809318087883555852306197417799224256476832120522\
59263005905383680002016771325402670122248975967141194606368811545468446321479\
09952215805742628405184536038547808383599719575590286709857760639757378280945\
889474396589830588321522909870714271171855856501292841469427738172353102`422.\
5720794440563*I}, {P0 -> 0, P1 -> 1.20948675207070696389032295431008244690556\
92516208056058561954872200066679203940024327899794286387865808448337893045653\
53798508263875499635800622911013550382170705188839224975955623253064702086500\
97592974583141885334586356174819109492308137790634746277610165393755201881809\
31450658131229389267837537473080376254820146566926115440517227717860119106778\
81683993365679213662874721704088457031656422919662498254595757685423494323965\
12634509637056937`427.7883436208602 + 2.6450758324932418705937516650835166384\
24878449649157876035620057994821958392717394134260582280635798731480007551113\
54184573235423564330387584136122952332668740497638619053565545651837152982077\
57851742800459351306655363743676514804225394263369494491052155197644780916082\
43999769710294380616442046305206627892820576357892183003802952502978865333083\
08041490054863712588189962879721781300534359295547785237377078014606716935803\
62638238448077113896`427.8307523818115*I, 
  P2 -> -2.770261065456549562789494950811920789219865694099543082927007687662\
12983474622289311958448277378249876737374194973233105630416555343229396514567\
55862007654503330969913794699078144860666198834264682340057580469720849074922\
92485275369145009573178337738636133468082812569336071621874186788008993625032\
70917705206831111133912289148765389986150163841295039296998916268066378958046\
570039931408101137360226354129501686636635659042179396776258492359028`427.768\
7966834091 - 8.20912201303538793687299405574064088136827333314665282387941898\
23155287044443980779424353966862547214095317465229520080036454483192176808969\
96047961734619924062995165551254570607895820380434946079529425090365056684546\
76786219861797696444222713987239561246010682588486116830575981057002685777637\
31870334906555248147890178281847080729536567795309992870739168566519500565570\
1052437642949278419172803023961552925756847770252031467720615213888516667`427\
.83760945216534*I, P3 -> 1.`498.8860566476931, 
  P4 -> 12.531422761956408376200945585794380553938677412661449962399477336323\
49433066477655264504740530811696604925378004078361209232525286781784343209616\
31685128076100218632297574075431509172596499263369715115601105806830247776234\
39476429824788454742116066514655340639647322008532543359659976029495459615568\
69730869224518072010027289676218874529356054139794339439359137654760838148278\
065491539047634145202775804192178584510166153325780147855841644690815`427.848\
1843181326 - 0.20380848940443432103609745780078689087463807996452151679967441\
88010557397931190863767373134606122743159398344379928472386846122976688731185\
53017158550628317125997167475069983050887073521332620953962281269981265802227\
41289356568258197897462851999256005707432382212288224622990116644196611147731\
37244610769815086119067211750574113066937657938389227433260126254870534656976\
4534797872330692853977116087087073120046611100049927351243995307139197306`426\
.8873023700187*I, P5 -> 4.175641300621911450087177788243292857540296603372376\
14704864654919484124800504734070394795502452467355219289553813535726132324758\
09393924737415954334139621792311259450839863010871340379948530084425651534494\
86379426252805869465754584900862625697480190447147659789616677718182391671851\
69522512850749283077088059652890330787877085187354271647668124336722973721018\
10349822799760763599782917976422888665681132484734845633349896123316333073566\
1597995`427.8447333546316 - 0.55738041055571707616125930215312745087715276879\
21130983604137730059288822649510217718948608324584542031312103828386642416339\
21245930147164165258386410653013665825866153199380813279672210432402563973811\
75849614402742449331361410089438776980759556736755526008149294293501429901337\
66823288153283435786241040323525295138092465089687441065892380800156710630944\
91070452418576956985240249155760961727231536712443514185072337301503693181084\
7196234099`427.595556443058*I, 
  P6 -> -0.138880803081693061228845418481388982692034413762308182672358753226\
95074509972269643643609473518592609457128230675331920695248724162755627367468\
09370414383006800462645385148651141035496726672430679831871033157718633290974\
93955197247498472033015697970776459102776530689733102433421390227549677783470\
78506527275717272960739677960910616237844367466260859517927194566577308088154\
05526878094231659354556747208407505999326622379516367777614583688322`427.8287\
105268383 - 0.095842534848223201784871711330306903056812024797088550586901240\
38780346871956323682224288279042790874831356045141302189091613045419844266315\
26801542488841307433477814875296000774015870670708613818672241757121703419560\
76750929649864391648663438701584479518156769301992843375168700016316744633963\
87844907727806310093996434240547697491665384031843390409411936378929089436261\
989619146025890867318754272833469145441615677734174316854601340851049549`427.\
7777938775223*I, P7 -> -0.093058812349953692657854427104478130810394916663310\
96587438470091357303259854022378719186091530805252567146389415861827753296346\
69076741237576686424971246179517593557781313117466871362254404160416471970576\
95850054872885159423834978278393936563369917642950555768874715663603973960098\
50998133357567935810002102416244431452438554047471963207434736405106292914214\
16078018808328261168847207767366279368574618200477109536391769179490564530843\
3980466`427.7858395097204 - 0.21258895011919188071527055301255316281024023880\
99875917399357948019935922407159928005666900533778828153846355590838879591275\
85043439432295319176448137808688776876002336583006009221732141152698837977358\
31361822970409235962948722749892871360287507715596966009512004748117290932773\
62562607802589985949100197391243234311399740620237033763846056469990804659294\
77808923074620948506450805649744184578830009792886967499938559619449098899753\
75071853506`427.8318622710671*I, 
  P8 -> -4.862681304821834667548179323928979955554629846697637523132189699936\
20700745317830633486956751991119404017065576680427150973504360857013040745759\
87564001041418905567350133901332181639306904451257525754752694694119254858800\
61125664250857998107660585549407530253483280106523549625580932220156523062151\
91986581286275079115768755176369601827232527844975391753401678889166091038976\
104505043400420506125387701410164510575863737535090756154711942014376`426.781\
080463352 + 3.483539548903483592308206860145581053580315706239082756547503223\
56778008274795282780698734917340885253299335405314989384516332412672829047587\
45405032386825890446301818851184692015603848968299334923608855783686236084341\
15166024224017288042361812302469757306010371512179665452798770020877832438106\
09311042601347202152278618911677206797018799702679496756463631550754488509285\
598973606165154863351384608328445770938475422358509590925614638479383835`426.\
68896642592966*I, P9 -> -41.1439476293201971863184171576268269708390323548300\
51844743505452116125311014764645053597610290741627781252500028507905343795808\
33607075362678103094441058155752939688752566540947152419224359792091282543756\
59140612070586175801781493908816603625471093148969401062602968186722081685996\
42996965796397441979283853277140980111850643065145317918345382581170049416142\
82083355557698105558241983355054766514889395402919535226955449969149016157403\
729465085`427.8271186914036 - 30.71541699013333115665399811372186040741312522\
66846585445320209271020413257881005057961754103020454496102906183744267202872\
10900510069429202660491175517998616298821271281339072535079051506881502144522\
09470074987311377350519667031073462374507495680289841415731732826730403544105\
79861454384524955055270469687181933941006602417971595973687973628390309515166\
57378006779440671427514292242127090592085618519224335924576663624400799959895\
39999020530383`427.7833351413973*I, P10 -> 0.16126442461032204385111527603137\
00918468181616865924417054760908728412492450361509629916537160980827056932814\
31519059398805730686036972969419143913396939847167507722874313760461535725548\
97898852783869187136086215681455887188340498447902521028420590135090891453018\
36608185332789095172656163900925691948986215826907010897997132723988403366298\
66832495821162742631094196816960249459165286876874799695563004731989768140692\
30042178595467147157756113`424.4305847156643 + 0.8995558338479425307411073741\
80196027829787594951879686251606439436461736139491669903224313911374866447583\
73869198000599485188179178900904070505109192840176475355617431004455891586133\
35284580685089236759199509188011105195411924003931704784562194352584227362295\
23756016049713073653407645472397544642909726451377184053582910979255264326220\
28607109138289325165707842161469624223337333405300033570630462301336953883029\
270751473501826278692346125226`425.2078988854148*I, 
  P11 -> 0.012092524134875773107563636007799798987955241936172972265789233876\
40184303497362216417589768515147851420066508894041647219113207794696711693223\
41546306998509518244749965024964534280267096496265601238804030525750925264620\
51665398416583449253561449193421110267719937934635767843949371226073991217985\
23333449604437932646585953985326352953664401035835401396739118039878794878416\
110297360286029251956677867142488877896396878384624287875679431141608`422.105\
5626259225 + 0.03348179439205127804388392772350440739595117808652022240850303\
14352309628554117145985151984032097938621029360160429709406938394098818128677\
96348376696575351169555651477889243106058523163454933869208188714674572509375\
59886024704021142393619021084254473089954218604441452078492821330780539031133\
53409876503310661545908917534900835567184696816155798769735975363663408045090\
6161757082185389297461363870565736045903211229460366113357484054793755114`422\
.55026258337847*I, P12 -> -6.296134135006086742789142082732667147966373205240\
07381516259315669824476449906680997268701759719207205329894462001442325475554\
15874241637861512156321575178933957324725266170856505997796306606946752368299\
98567553419955445724827393063161566127269243946064232461331730747948495357399\
23197948633388907305410221150512994134625273048904973680440952569437499796010\
04751088073003104311823753479275244188231300567314002122034461059055604977134\
4032095878`424.6685820187188 + 22.0256563115547380816423552065596840545657400\
25971864069086514715005150780048622701663747520618647554070374798409363753376\
02594960245671440245327000808528401686092787247084029966289816747104076805296\
66487831405110365103504965442295405751396042266013000076424049901575539020201\
63383032301052637439247555655655703462757142491242301244439398086191205086976\
65838520335829596323873233570378712843108654892466602877351611644819990442415\
937802785592822`425.21250710344685*I, 
  P13 -> 2.198548801758738053962079988883874907417262483885287848334987989038\
69142373734529150999328695078884833466941465198195817899174276497542273735778\
21548699238184593605974209537432547965016594939762299130445580732625553853852\
65716088239020144503793916544568930075486466911993900512905809181617221386545\
40448426493473932938005693085801283998897889731603196697226089530069510341409\
387742473543112290413745603695606323725288229177567374279869509934543`424.587\
45201586777 + 1.4748132459367951281454051997185690549710255383658495433630908\
75572530337935029239491092526780025597532365094222442582843488417046473203939\
54691543045478967342634224291902279032965166364969432594075085962283727262110\
72435534182698907872976671447560043488803932415842924291321762476887058801321\
68011495937216512177111345824658038066600960343754001410471516424516465463211\
0617408898974506127014434084584166485324240599477074594603709637422568337`424\
.40217093822974*I, P14 -> -3.053622047553419578996521666538866726230710782629\
16834613705194297714748666394065349553270842614011346187342519292747473026227\
52821139978035607530226637289825017384816639128551852952977827368341290623302\
62054874430184436590713386464276844103915913508981971693199178105237849822978\
94497047390871546610638541173558769390238652097348044318695272582835065845357\
90062124882019564351372978486912526183581910076583365206460861559602975010055\
6286963868`424.92212819772357 + 3.6254772527061254213504932229567500840105414\
91939943083462152307752505352319221116707185835671007450018078971217850362852\
06916185043309712203783177444724731431731915735586973355519325251543373523304\
63086138561591043180447502930043298625801740105842326622486245520120389902081\
55506645437072613384501703384002951771100560330154356316809231764633328922521\
54100806596280200495398890138616726347365520428793012395973996222559473530644\
934383358770336`424.9963374177228*I, 
  P15 -> 0.893985775978936362227505793365405945838216706319782918003200772864\
65559309852240951274702374137229552835266928423355240306441860833902187777644\
38921368473860451694523544702887518763059550779128801592604015023813199653833\
34424268410052759914439548216401024880488231656445653072211239802964466169601\
73077657205067414603901154432008132540093654720990098915379287937156511372447\
42090867814250492413821944668587431327299530583476123549683956740534`424.6520\
6623603746 - 1.31638970273651610225909911177579119900927458652657550434576108\
05624508545404022402112974280257223523441243362460322096432668466282173074014\
81614696227427080225414691651005744782037756449178608112367766979000143682597\
93883979839479505149440764891722194262648769365977905967596379216491526566024\
05291609977562661614327463711465457184231244552029963797550584744109896016292\
8431522049628382902114516072846560836518105140071264777718690630962527276`424\
.73872783951856*I, P16 -> -13.28297767473385346923963553530028505052942431713\
11802840084913655088817987942545662813902336981549898902614500590581509613165\
64332309935407940943777579797051422976991139636658549961780193238266860870267\
49788889893194522004358927111850052430408298657039253092110226377011761264714\
75242104156615665262094296753446771236675012326749895997501571020954153408038\
32120073545085664154419579333297076919745872198062209817376524149177690805173\
98279104106`425.1929511438009 - 3.6920951724703177726147662652496776697416476\
48182835793463923610707320492567295597054469737225362631037300514453319179995\
56829447582251254988462798151634178157463136521947853448616578595480250877154\
52566840389081709056038253624934056801548631026140829333282534311167095832944\
89892023319481347204161643465055369883756344013387800208133554775150698592151\
61100725022134797506847221573915409834662696585504356503869033577430665080465\
619079677202327`424.6344204490029*I, 
  P17 -> 9.375949834399103692608467794909432336544787487308459955717983597945\
18355834315916483514529026510948489321127046793694294318598194190738354754182\
90171104361249431891653807928610263451643734380399999367244179122809335304171\
78157239185153570339609458586534430307482815178081447522344150250626824681014\
26064471972026594644800026724374129357611262041257106229483778275757562972929\
757733801335018330985157924645153280066923767404742101681959710116504`425.163\
52072636386 - 1.3995010312276771439102937223314106552491689119965615879907551\
36719783708295624359138859991151137211281335786112192697534066929943557061452\
71578639401678335372522128935514620801608480461695577142511618057276120281115\
07790382733053304474687405321495413278468267511284428160161657509784446508884\
16934608287323116007219893008977396201018714939616741144685154458032067816681\
65897163335679170449536407235587757260147609006414341185099590463869610335`42\
4.33828522765896*I, P18 -> 2.330250559831068365312669954243461380263342186054\
20061898900265131667843878907421213907698923059397040591251897886682935796105\
47917522932353507529020470419111669668074606976794935907040111955282243414453\
50312473149839689899892163551116049972925666806729589380499512601293405835324\
14673303402557232118170472029801994830906551016406376201005996716089445517384\
72091352079755485796365244241605337545847685434148245545774946774953074450238\
445765574`425.13521011595856 - 0.61196939751041148950026242171824352598806769\
08854246552149962681754155103272678125039851168024169666161812691741927351520\
66975821247947206329903622284230119376008557378308388856403339685528482554606\
09171711920194800141209027528118402550891559505047032108259188258010036668981\
94788269898897567154723626850073686079915710539280816872966559805114188115761\
43223729764079648498039652609893478486624025301646801170529949066756245846226\
14459042734636`424.55470127842307*I, 
  P19 -> -11.0828814622356369802620169163926712205676665634097205475146454404\
07700258636777006968267616928768269251915212466793232998977910220359270379385\
13451486494341862278123802772260712362906160904056535275036587498378518653865\
51355351233837661617022348192855560727560731490123384673282369833435619774178\
52902547629439650619791333009220364249487570950885280406499201108383555753009\
73917374497611066745686919665400318701122058465281003483470710599625289`424.8\
486645211411 - 17.22835946423058305862950957485073271281672777210287125535586\
46645613292559408159659829230301555075338977374570642563743908939713934623356\
11411549185690799419228103696472925561791507249263819054376995243872096587459\
22243064343315008777955249724281291623049176227837500211451723759191350164483\
17857120209079691165215212970022322273759173754292566002098459300388723071099\
4543745942203733109026769872468153339666915251526438713988264418913503843409`\
425.0398431252348*I}, {P0 -> 0, P1 -> 1.8593559651543679981070283101544258029\
42722021277927454274584080459324469966924572081988715230160543010859568859435\
53822032082865569850196133890619330894252100175625839674506672870015124552625\
49285516072488436577719960881703347729626452969665980123404769314471867799802\
05848853734448651032452940458653371764983708595470452226239814789798166691257\
57816541779041171908728195509057974965821295745426662068262634980064522813125\
357518511580609792202`430.5640404929518 + 0.802114793174264024540551223796082\
15013731460616787177612257434355534705137850996957774096728519676527512669401\
34217508444706961893464736316803709575750994792285271454778979401260177787926\
11244645266776101672197942713905561641584194743795729690899318846198902603605\
91855906990126008550093796297133775410952056033959280228150894969203227635139\
47869474890190242305400782626212409157727751132411850117451817813362216687841\
42676856444162981653093`430.55368327834*I, 
  P2 -> 0.4050867642898777278797667416463894385645046679366821761966672469184\
87575664675363212914134116182004370820523234282646481151105246411027285775723\
98331081596831779925565815211091132392591251836315518230393365059333826313107\
43051284184576846028576980813000554473886418114512099640360488114298016679721\
79902286651512259240767371066362122873536584117794044538793740348688729308762\
13874316313891695083785260472365847466071501299078088347190862750627`430.5660\
7789943337 + 0.11505457212785309557438114349166078450416473933144488920438147\
18492067599306829664684540701025718550751699811516892792723108038626857898006\
15284666205847555898048637569802085265282580090392085022937572399714674833049\
96338681676067141827673435318479069266053630052465667834530281868795542047659\
58821202219531406530951532504253869007842708532627734721418553011227960634461\
8553946539127896617806391113148806787518603175953541310470503034644134272`430\
.5456586694824*I, P3 -> 1.`498.8860566476931, 
  P4 -> -1.088151628695733404254207478546765836308822830683599156387739084142\
65862824144611453873599012691679836063222651224786374715082717607544032924784\
49005904068227769958143000469758634212147705231917838274062050476019863342262\
40796501379306455226604513958688120772623282478976844560398437144570446220901\
61555750794874988080488164078968117587222316040223150013769436979813355930925\
920173262107825029016658836817921625020847141783528577227302315041062`430.563\
37224973623 - 0.5221821039316326043592837731065614343598646949292502292269340\
27380538612419331913599821878758863542455671850488371784774596984621169080235\
36954545365159147021495187293473381154977144961337875504567176096715172627381\
85756533240051836785913861591949461487393946945526030809416833394251364080490\
77280869522218346293552198031935034018621836845243043777508644616735666545913\
91477915467582028854341955722864211823798233079320265308818980467175931688`43\
0.5552633061641*I, P5 -> 0.08023921612070110580736815634871810877528613048749\
49673160213817715195292570210192955356926376707079572355103153330314537476510\
29172356525546910573846823204975333026896649952913774317267049980744932407539\
84386162000363422794067826764992853872340750370503281676905502738149354340594\
44477997502127616371523959185145684478269893319857305934708259399897008558424\
09909764855549060897335098563915359394933951165161289919809425091884469672037\
70661125`430.5599876017201 + 0.0583026579917334960991656294795024840951299516\
16843428885103528473403540759663365634211480520944444510676232672664043477364\
56169814867115448818141494198807574554776629846889606147104777788449136645133\
26997724613995986863808112801464609647039847193382070628146138078735385285519\
18379677960522776451585209980762554852720236801704937491992416323224487116188\
59885030455661071452195266755786668904216353531351135003924885138596188215516\
72258048033`430.5600720974465*I, P6 -> 1.722471355266412097791664687631132552\
92813683514573357401508461326503300816342342465969915508796621922752661492732\
50365466143624959988664951327525469870223381185826794333637765326146870991450\
81057534327891968600713686555559132312878271065371360433279983996568571769092\
70081397365172277435241931163734047394677739901915790598252012015095053931599\
69297104736189386736834012797473754542077895339571932342773092230962483769468\
3377477368785163647808`430.55536525909224 + 1.8373371096831801223901080266677\
00496949369690598101517526705762345598130760801468922973775095284560467920186\
71581093099114334439496938454063683370304242477570719621776052378802577143704\
92908091840111823461410588944186984838704896008936144950976150169742312909633\
36719597508461109085951020043516109269884420799728249217745715490572213385082\
34500710766286711089063949610134794410325009969680926849275370401149763679840\
544483314412994326445998909`430.5630809082271*I, 
  P7 -> 1.6764128157138353717953216338260498108479309179786978277189713307170\
05946543267718098400794964679779651540104274614601704249749987484372916426305\
86375304979667024350278118456902671680085532932757956463152833855952541576813\
10036584034540590648559804945306889351907527849461254681742548823229489539567\
96132709673698842989207204460756045232846902640742008446093628885183259672603\
86075703205984494505623417562902437102307406442376547277080482658966`430.5692\
9978505605 - 0.06734169766484689302827166040284862929992296733603991307042535\
23934079176472554184194986271496948874754057595205246455386267479380476798324\
38892150822813901586696475767366295213398538277685456120258946724827828513846\
19840126798777175834929234346197650458955037499035323755629219437020243657331\
20287264475160747101673869307305070217837257379676904696466171687745454102202\
6635019836976289567437867798697849691607953268630622318202947964891701574`430\
.31437413457076*I, P8 -> -8.5842440611238701109454107638236866976917962922754\
90432999755216530610798586335262225782840917808538681316013703639301199555111\
47490532063467993986919597055886450226313699656351011354321256872724695477804\
65187798781147109018076975687623547357177947542838561573772138592154847528433\
24096639823033856902593434760545694829337550978203601514402916310560925041161\
00870333044083460113881584860338276656654059323894596706955297487786090402657\
398532587`430.4704843379035 - 0.478185697741891012527334324501036582838884341\
41482341594949032214400521516127200658433765859592656613540127944889651138625\
50704243211261788902647875937022838877515092886574430928499736238200154861998\
41925084666659092835335427027936664963133083421350313947877989961968366271837\
95417473922881847795074261281564418905075348039993686185128461575833584776750\
87661038086759718564906388272740389568900490687704715625531829113139660599602\
7477141477989`429.349328749541*I, 
  P9 -> -0.143336780974871632701669303279709177378182022896343580516258432477\
22603268798105048479239719366577756331070157180595188460130286633658929305301\
23976170893052583893519278702653047412618885908877683062515139231841953168721\
53786425005846840253992152348032589125968330226812346128221904554120311243748\
26573710508538918306367580456255376133117274131416118655741741178416152219566\
469266633087171812887971884170979144727391190644187220163248400230009`430.565\
404726913 + 0.086099205241570314173746514358704282521330830707750386899844241\
59401859206464797880836128571785982125611181026740047013171201348608539130745\
67118633362237528500658315018080908305119054397617134213140334704728126829596\
07754667326364240342984778893709833331818362063587650977524953065477568827718\
09023694409728249416065650838887082348835398178062938843365788592411551604514\
210236385100538220087220355362920166712435822906092519118468894013383755`430.\
54735330591586*I, P10 -> 0.45464158054828038396291142947807257689601344546461\
42348754576502777316902409072259036653361197066779747043904237413055832280337\
43672246153697920752668418303147076336021420691359135111001832425438562248304\
24456302696300613028028101874470445105111972839170346303948768245590213605365\
36020764301222784718625957759983543111446341657018612746983106631211833176300\
11388537800529803065913203341639280285314743775522728461463531034191185215591\
85350679`428.93027501795456 - 0.012337795125186036171802088744388917617073045\
24326384245952025134038533420206707357637469804371606889401391844695621609548\
57136631126793199021404723548724964133481430985779817460779486694493706528152\
98850836095717797712982158885946654054157297695245670591218893912308864561252\
41175709126237145369287930971284716916582615497328200369111877315679581642478\
69659893816865008599161480579409467935151637069449734415449542788246531743852\
8301013008938`427.3618383231426*I, P11 -> 3.003672614283169542761135831509337\
91110415820067537059814023270311564155144166960207348414868838070573968255972\
24301126203876660259760150014938239880465046789539952854401709623422951362407\
61869831583837206262083224101637391488852489795002079466272699217339286571959\
33400772155441902391674469859259122664109489276243498156833624294669849604148\
72055597802477151911591902310571987142109532370323152467640581176625674052369\
3317741926349380372692483`428.5165224907913 + 4.53563411743331420027390066110\
34563588181005092321530827579202876934096438421262361948944959173158239978889\
89061645329483630540468232344580416295825406961827020915827872339814065772905\
77850558924207244066108436406638575839179352093587949480358046968939174037443\
41998151495393633628960637967524232693583006552461976292552558019689638270809\
71677822581315894357924935205571152451816724542664554092701848664086469642913\
29886302823542637897878265996`428.6990733854215*I, 
  P12 -> -0.68898907580080458229960732314597152995820219201104733944274604899\
29693995801780786585435568310271457407980905337457131788016534101842791829426\
90893185326428089692562931540322695744026747531462845886674443100673048118480\
34391024633170204901798577249190606781474095357022713527507931210384236226202\
94659548397251362115258634706302871052603962128912672155345826560098312339354\
3555966155261273763720183831297465573074058131480849879871459159688512`428.15\
831019546437 - 0.854759830228194866707791124001190554636086066901512953320349\
39279718363295668721298074546669724520551512156491454495660728002036574097838\
80789355716068171620990314926895931956720993986497354726962463964307858209323\
75331684202028981703064795133986192681583558826108957867657163051490266850338\
44230387276215135672346032158114730127255886357574830140101371626773432363716\
206026341520205760429213347017108191131468657212639966464243909586616858955`4\
28.2336080019009*I, P13 -> 0.035031120686026414692545623649193750915962219165\
51342399920256393262434210387300609759984825150673916781219278544220241853540\
81213732843911876249205024095256927859807045983010163855638772872590018429032\
88270027550186465174155138385672179892272420241749794896909917805912221291940\
09399057677268149919763945133816505766231030636192225891474440245440560862341\
37470591467159732806541768312853244646847662021148070382798664347868293131786\
479256583`426.7374545474168 + 0.027528292762877284892705278243157117828992203\
29150638377222572308458236304876973998208419894601842155283366730697892770088\
84423828075073370331393012571641215397998627178801506406902576516149967562783\
57214732535635163716292543659932669616603078476393914345841153594231704711304\
12749195749345299872234805043653730357255087807511544534065698247856263676602\
80474694876687960602674847230149895562363029817277197789328465551783208654748\
7177857722328`426.7636009930444*I, P14 -> 0.422929628932043372005838090348396\
73183314586061882996127296975601963662826051931470984248030679457048349630164\
38759073717073432422323629927516701404680770110337318389087424033758813958830\
90849081055113502990438769842326473034411497621228744230313383457845442354070\
80098544160662427773211139965430143808277954782226449454668540174487200773304\
77643628827469183274853816601929848614115628110031221250294055731204307692600\
653043677040768958695174`428.2206718090466 - 0.188294196384412679482871584720\
35634431216303131831596813148828085663611238526130844936852013173338488285890\
93610261503194274110051922245978277384305366302298702004918497114895316929451\
34258151567394456358763062902929127501159359251243052010514415284317865733911\
43930889861600931118285627995013823757824872775518943905369607717786159916577\
38588822300456351738710271141696378044666896795360400154590617692142496109235\
2848482193234614742229483277`427.8506325521136*I, 
  P15 -> 2.134303523221096958896412123021389873321886393839315948466709360105\
72788963131763618736010630461570930178394832275911475045699462443475972205043\
23325332217732615980736699307520110168511374651180341144253850493688619964668\
89711101616542443118726979383752645260564702486569784016241425747462328737844\
13744810710912964811992304770455531270676100338781245165323410347013015019745\
984124604090238575626212191479428478725456258321187708071910138399172`428.764\
00907438546 - 0.6330229142833336004967363094920669703953389107050145705463273\
07773658062120256398301477086281409781101440758486657327684696501846932164574\
54027141883519182410174371118067694650610282573113910455193757985514502801603\
95684972049962561669853068085307870213183773164871157618250701447070457711172\
36612306115291646267057357404122659640569075046492524673379178030012189289093\
99528730288420583236209298667109887143048869294135686983794274259032434699`42\
8.24871318475726*I, P16 -> 0.937410288784115652825712475914197950508342550453\
70167890953866504260656885404168606163548148576915358948440967048826201065309\
32515003525067574061078944890553723722705111443946617281448616463483593129858\
94092507052076143276881938037522463073023619836267371863312491340717432744564\
37933354385115253544453100806341528071804369530040581508363905446190806986817\
61434540358428748089005107857573183160030558297849723898488386516626963052742\
9616894997`428.85554599694314 - 0.0108678254132115471305191860888684729039189\
57692661421990450566574196226039524230895933059300914417662406392787199311552\
97548863067806331166830665518691851337959283618429143088019730006441250407638\
26616607510656861504786364841740123962066502550570312331320626860855169906990\
70644597969074037189682842116767059223218006129753182203088628752266128683758\
94540088269559331733993134541030873872829610353779973929567024451633459566321\
981268914431277`426.91561163475194*I, 
  P17 -> 0.637752655400506021931328630698922967605028856371839686001371048532\
40065977815104198431065854784257806854856669426244084411024022841316499755065\
20421991584024373380398701985368141429023926906034812710035615351653195164496\
46675267243483134636443179100165950951244807876785421776306204591020318497822\
48874052393945681298969791446123514618202254574505465480736237812138704663825\
358331946181159182647799506822716813414315756464125376506943709355107`428.803\
5619849989 + 0.19754138742118672863544753883701903931568136137164277210989505\
21565097259355123770146247266632787330919847789030209401573541838240531134408\
20710843278942130253023038861678329411937812236456239085917598275076430027166\
51030786558363816230268913267952664843246932413415510512571234300567254528375\
11383088362867113517558069440400490868423574495956310442765741207673364510843\
1556169221353491732756009206342221006748432914299367650920458110078233495`428\
.2957245911236*I, P18 -> 3.14706026380665457299245527142219988809959521626684\
82559701546854719828258261488463645619425278267468935148404153729426502129225\
15519722375218175900832493585954420992192697189766897361377259300548477911188\
89257993009809540128126993033021148248551913513551674158943257212900437671380\
81122301653725929151974055262332970986648978265692185256438209791339947991355\
93775776716937686932696626402725808136267881599194253479284457921423546223973\
7911709`428.76002951712303 + 1.4674324234781030571163270330815497273283506124\
27331551943560022924080729254727019990514039765744210337700602342424671678769\
37181625291196967842504834749178503886999182837389905923187794940520310509579\
42530532231323330111586008248895234182265267490662516767127113117141370213860\
44178146340448099584436927504576536359658605407831820116809289508368519107017\
24674441672528495579369112417410077734381025793296774982270199039143056246531\
556431921352`428.4287810721756*I, 
  P19 -> -1.42310987725619848635519187903394418406129209969193597798809084141\
03101005394797172589402936771943941332998540375425147660408843717382433125919\
20856222313640956391142234955615604252626722566853347517343823073198361905554\
87634495499690491605444172891603521794870058991324226241820398252850611942252\
71042220830950056937914675050765650464556275300853345756117836738488542363101\
867844465734400107054406999801223741128786697564154042146833437750482`428.651\
8120503647 - 1.22348396462391568560422006167244341871703138218352721839129021\
56450251796755197652530436498984799562605905258608541940278985485708475334384\
68577601529149103830289503961812643774063419034821087687053124081943653162967\
16139600550669252010098721870263162339487283983837606964720764387103474385260\
24849833457114536208307998846867372344287297009965874233131819303733919599225\
7802169545571711284921169797824611727254209565634423293431803164337732116`428\
.5907296246821*I}, {P0 -> 0, 
  P1 -> -0.376067712091578337462005391761790972605835100489544513403377865835\
13008104726851298549960499839572272207969028542321085949901532387472204568601\
97165386224892730740206999086116588588329176897418374412534184992524935730862\
93269554122353012837910048734243518388447910402627833234992585520352966090047\
66383989183051682595095724287794620067018045678775102868971549145532461777269\
77839283731309408569294574602975274236956815817331313450858285316578`426.7642\
43549707 - 2.5779991519346357712948380690927265788622391011600033703692834345\
07126264458809907446523416290901792851632493724694941704340813419792644322576\
82521225873047491883329670698453828999176333415185323665496129393646763258603\
75748670301826625077937074174941620240051278889511313865522917774764627293415\
57985437899263724490059264971260949232106529752387338193401457952194197788421\
42272441647580893133366500766174179144997483324336572625581195266029004`427.1\
5429541422236*I, P2 -> -3.064312446808477220383404432733556278100029340996693\
76696634018562200517424534608441191075943867778804499957566642025557833408551\
62034963472939878111359205933703519119689045139547871723584500761635218864882\
39413659819680788550540552962890618472522141102439078764296686021363725082260\
94216374222658864519434168772224748046827227033429645861880823780486932595786\
75206347273205094493349659135701194372742451012147102401595292649259130450208\
1562534`427.03740964848964 + 5.3872957186228446160727045131071386291520942252\
31820164846197010201943362274865122714084757260268360850385760599820406286976\
42305404801324064403385004891766343455164342050085594644262767069978256405784\
22659077961243873901730406031555236219565960597987441327578938115656955601198\
03139824404904194273858836818583331205552655236592965329711623171422583449216\
73933510565517377743667510842390829512653635967965530096109294650098470474937\
960015588679`427.13302934294427*I, P3 -> 1.`498.8860566476931, 
  P4 -> 3.5529833368179775568951298208796140411838630136536981253344707429315\
01507299962238970143173595046784090906695260103311902886159081422157398616208\
62798069206091098078151372988342935711364774547869388527664927030435662868360\
58191887074059248930706993046722139287780611960312066537627373060899996464308\
86146406987782626594506092932916953353532816436341353012591305094750884784937\
6175276902332772236870885477819068838854349617171990410289674198619`427.04360\
93124932 + 6.9192984437705171982988651251562165260272998921012267327877830479\
55605461523505405790283689300066962523653514648700730575961760265152261985370\
66530336420014927195502167831828407491645579506674195695467177085737929614380\
66893818828971303519716729229645642297052207571947480532256429617807089697671\
18743468781973027948019527888411428156870787710387742554871343832121445049418\
62400510361665522790997856074041423353330883703832738010918763482956899`427.1\
357522404673*I, P5 -> 3.06431413248488834249651720609898378553469741553200456\
07312669953834878941561763121124099791960190743152068997666907114171692661451\
38845931195996763607389375139212833404916177968001680594612575710890609151663\
84463665341583123394796994526719388745207516799814301844641804821265728974701\
72612627736680756456520335247361636158461716185637727410508282497120834599993\
16240699799905674202903192735920207539164648966527011687360867832667814792215\
14733`427.13869738176135 + 1.391348146879916564361004785394173315008124378649\
00233917582024976921237579883242007159285809646133315793442565683681015158499\
26329622296708506059401194443644561528331957512542830388735394619166877379153\
84854268094207703912634064379477396552437166457398510346242693285807497558015\
70278483818258608047349542617490740952250028620166090210834351709050528364243\
10591759146547223728153059354907781026767860258049124636302419260492872568789\
8900297799`427.00375750709554*I, 
  P6 -> -0.217708351283222049740155469096644630113927491924919320869107431412\
22667022718644279820527595172522603604810895598014714840353537363151895522315\
89076115074399498100000792518681960290359606042466175244411837684280733825255\
53337196008752866038162698021291811415025260762224771717227784907789659740130\
04543285782327575704236926208183777190938351774671253910494721585168214657062\
907511795805120367240928388638420411159414147586131000858506481561015`427.158\
78651480097 - 0.0128833955199170423500070974436628514331360886037273667498564\
67763302592776995282281024919062918240246033444177354841887171346173375922842\
55040744604299724015529159707363352570930856784099950281475463606590452129449\
70390411900037517617911176737467824841249826015540080827695592501857525159607\
17043085507559873364116279755550996760855834331884512840341142004464000387616\
29718841338545415488411302998036689874872130830968245906097816929638390336`42\
6.4639216178514*I, P7 -> 0.31692540352204685083593059274360261082131525248907\
82253650135790819841436171426502592704924685520619547542195142233694294356503\
03770266180941263124118012156409001713421603000246147600383167597188610826831\
12548035685004754518614782396672065658295892703047304001704760363291654149450\
62839520869033948507191936847189989933154475935694960393649869608611816165426\
77212279093784666019026349621156907588047546539726351376939049777916622474524\
5496507`427.144304293338 + 0.108387139495589111476128756658606519573825443296\
28187540174243478987585834102997600752491788459127316451825709179707659653439\
06068079709075968849037030133276706427159458873125090063928168792846090004478\
21724961352760063623438690994540343332783807986294145822231073418153909104105\
12880873764060602238735379269716064048951908241901189755990786613698198591147\
62721652455415560321516352649012012660632641021980013353082214258006484850305\
6612098066`426.9541172913269*I, 
  P8 -> -4.791008822200252716718418739785325985887120662041097805175040439066\
78040802426253747927838721977337143463970769586265209002183168566689593758609\
90690091040512404347829392907340601903699636647679079630943027115810979444154\
04854314878563878829827060287287229188102976843031086411526267942783861479143\
54590201133083464672617046412533771993627023127790659754289404621603877141934\
350616435912706808417390609288798583685312424314692285420368975122038`426.580\
183645931 + 0.258509505988386253663700252179489537323663015106818235091115895\
91753432016404793163573549643296076147906479118454224474180627505427650496387\
76077694995137195316879028941230632436023159739850168933776064939345993339023\
50244629528090011723871372152154941040411996021651963913689177675770651482197\
97734963966133952178906483908256931405832592037552843237580399031140951265023\
687905903047656192256724057099753632272814414077469227070260302071666269`425.\
2471671875377*I, P9 -> -12.56693026100695651232596460503605065517671032006080\
13683785089840809593727280197649272479022394922427606674742174413348539629129\
43256979315386963086296096736226730252311426186515067782275234166441533837571\
31524066847838172807078872655794532067140445780720943768849301861603941343785\
48203401415631011723297922576777643648191054402225764323926285761669884504611\
35994202749589796325458778020387881639869055729002185873344800673164025712205\
89264662`427.01663701055236 + 25.48914829834673048486690803882590453485673284\
65525798135661225985587521350130952827077345160310667478564274831385049701064\
43375294169030054211827282755344354078329576945946168983691256384347708821746\
19124529001102582491112478262594846966344441841580683580628166636781985879767\
35372402893475730686226157513730222570849498775688619805314890612917325045581\
94689186433733898503773506663540866275671083684522036890529366757022287301175\
07900090656131`427.13676365836307*I, 
  P10 -> 0.451772525353258497967448982801679669999423824441417324173630809660\
87124878912220649501129420332488482117451379533745455603386511059193691392707\
07361734024784509275205885937956190022051695283369340389237429859755234590600\
39792050945089588383941573414808196606915541255845828477157824256733039865929\
21618508654914258362680665912804578337393663943274011077431837315466944050358\
023537937441940431434441933583059899590535889624829418367659426204252`424.465\
62313818555 + 0.9357905407956400466161552252940406332136744298956288923727183\
61143590935986182292090064308162879630505319614664568036723954386580109910665\
62251277365745531602527119835398964829115203305948604831312847686073912151389\
71785150247816443026414409325568564557802287068629783225208987674406206581366\
36269203597890681466050080910187880385647427269250159058976334395917225983289\
85423644515772492569475714449879512730092537358119170850076732493850045211`42\
4.8990910549425*I, P11 -> -0.066296627859775670675839383572041943793133100257\
27075448845902638129681786852564983875502163176177807117946062908503975701650\
68273933103458744413062280705598387524630524817541620827437658532348801174132\
47150781501235505094918096419627661674387174456980096591105957397470421484275\
36790665599852991094366890079722925243744650894700855821578293667027397978401\
79547011461297874100205023314206976024160976843649841096292988718268639549630\
4760290626`422.70096807085787 + 0.0308674465865455239579664005406523642754258\
03035025862209725218770795545784297188920505942953240857260927112666939271872\
07687858331734153444364397720282975463247710945425339883345695945396721209840\
38078906079969868925485931017851595114325356701457321504639410803903811493017\
40810750017535609449269954493532770477496899845360469477041070187237675959663\
51749707747366388920858928439545740308587413528674474279308233329135605062713\
820071616956202`422.3734942662808*I, 
  P12 -> -14.5413143733238153462218576928946828929532089415447405577182078801\
47061014898427920066626712710051105974467906801353020569895165513497611884673\
43347835797707717237226401366568288481377756362614351954640123975726685969016\
79576363937469372079583033156887675076754030605052492338368146855280086439465\
19356417106619509087477624990878419535512583073446358196906603028338833526667\
12703369192968920362304629623711929180200458431293374814458648644251346`424.8\
632131429489 + 7.061444129300228519081507533610052921557525203460647627835775\
67219259175249502840007385566640849227196699301890269421668231023987990422692\
62638292788905588007055243072821636239181925737674170120531382434932797220288\
70374837724447295221845804020895338093822783150957352697467190906615590418737\
29473583496112288327279044138629652412067009103027092942163224572764398905154\
267352349129686135714277583381514529423425848169025107696349973415063027761`4\
24.5502584326776*I, P13 -> -2.22570044635407105258422249102911619139692600001\
07231145691776347225243025591208458746273141465481563490367183688248612334950\
54926117108314753465398825312740144687567668521950369684476569478887563158391\
01397179347077951004228583134035166138995464143557853626584919523656432285725\
37678340391471411380678223809027255838256075968995601424574570878600693049971\
58159090360321269485810557750206751328153720889808444506225975877045558869755\
19154957966`424.3217246530512 - 1.5011466825178129399808052869244672908209862\
00600679622074034051739524813994139125506143647697914056304320827528183077690\
55488201794476731202167373401700829085490983198994398380080536895513723425490\
27553372413623642228111239786927897233310694623480138132298765421628411851145\
23535960673214219719758974209439602373984115480002484140186600651418565235407\
85355632032007774228461682798039885649688432512389541708721132372347867645867\
422431610109382`424.1541532868935*I, 
  P14 -> 2.893721203035507719463561405738055358202125634226049704380420339836\
33753139563774445812515551601991150589294219564993498526662329708549955124070\
93069142331276620488110146149849283072999729386273536369193441708628288701040\
81329144170823914963238969685833438125890615511525805797364916850721788503226\
48411813730043758259525800999339569259536445279087125892035887604728333258228\
02104112990590017989251838354696379806428417044160648909262854398706`424.9310\
882358892 + 0.721037758848504896973986456433097699907834893492403974410153427\
18042235845202154356995432161745485552636653385226825685400931742009700816211\
64476326775236173912193007750277786269557509710014847558966162104644859220488\
24507458112203772757739536314912132889190008408119726516961864357658656614278\
58130885981207872128234069439268124993459700902103077833023719112409464498553\
58964051159914871890802604939739048546412062220429729810732618762568462`424.3\
2795033598995*I, P15 -> -1.14574480381478388172574157306700687903001466486757\
83330650024005813451703996064097694469147426355709480382117954753276988393615\
21302737681359262053431179137392620202961151803941617663449624026131808182824\
78129889823922198299634586491882016245601578841834807007650954218765722096607\
26417291513891501489452911902110057263708026474774842795122199285529070928542\
70605530163058197624396162113111263975496076423726892775917296770218132386107\
59219818`424.42949279103084 + 0.508663453382589640176530636502986388470971948\
15825489156082777248569262333135078878608073116700700816990659203923776022992\
32276701419410526284709619475556328679135949947349204084061021174365354472995\
01109458608407211890439212105768791423383418522029571476142117446246816507323\
11466228886067493009797567412511419194023155402032984551006094846417701726729\
46759531235654991932382302930657603481333884413181485074459253811962697939826\
7911500417604`424.06439474515616*I, P16 -> 0.77059961856784302422280802872805\
15132356146134128228565773108412630377710308860874318738757625002122705807596\
44735570654734657437261929017441871815381260634895133242303353265094747296104\
49228717494599109836783211172833204231072943992389955153390345848586594116816\
85604962343078162778325744061946202811273346552101777843694023822001383314208\
77908033073862289530872621350211819279524240138466264995722802075551759231817\
79330957327014467081156699`423.8988350854308 - 7.7311698276626093025708052050\
24885579781831115666098467248732926072908682116350697071772578013348811379027\
13062282711592258055656358350626967632317137493053707468637262294612925706370\
95024332036124948526532612415403737135293458250300621028345311756724230320660\
98535613498948282337396544951055375738483792215136696670766320368975127816275\
64212193678732115197109500695320259361094956074546690161496953058372066504312\
293292376430107830139760180638`424.89869578947054*I, 
  P17 -> -3.38739045077066761592260873163514536954468233062974357804486523769\
36370749864274403581542724515554490905400364322685748795306360043713181353259\
02503714252362959714979963911398186356901225251410209512263420521620081500828\
51958355974893559459061010588768094620771757627343358158930636209425877163608\
68673092828697573043563157269557106788874292552413082238936141201712488436172\
8947281149731838901127229509724865059622708767843277329766917087489315`424.67\
693128925947 - 4.912849507368165508933917396768238800800603085750599187030672\
69749906705589757812667811208533762858436455841035705297116397307501561660075\
21794003508957582455813288597422417676292759942418107971806056131911592898842\
80154322692330433977619484599332672026777306717266854410651948363066367134184\
82334816667285530539704861049954604525407926080754755300521541964175823928645\
214032714446459132810796886322051703396421843148950032468007900666617938356`4\
24.8394731663923*I, P18 -> -1.81981387088001982248575083098964040373787872370\
78958208849108169418905388140642357830565866621625314905160413961837899596715\
86136346542386559980811414021305057511060925738853498046165066788618324515580\
02606017555178988923613974887384098215902702695258361699679658533402207075629\
54659765279330777891398845344106492072687158089872331066275678006657775517711\
15977091686256281988109670904392971666663377621875431650897263355083415205924\
69814000141`424.9858936949845 - 0.6038279765292123469267172812651854756125722\
64107798825272727628065121946348558256493684075889242065733437659540089728732\
48235452645647077734699445823885854950997590039666228753144219166783760719009\
41429184448602576485957565122846193157843604920900313534988685184650810174666\
88389506590643929285534329311377941164666842112816350942857726488522547417221\
67495621847654114612077590291110239217058092720645221214825702493704670877489\
705341641233724`424.5073161676409*I, 
  P19 -> 8.253593409468778296010235419138318266354386217644982807597606014604\
98066829379543501630856063873897116830281492028445185769726382566154862711817\
20421354246775594087169398867644158605520601609420117598922140562361433230043\
92969750244090176581359276676289118872619251093667863110589925244453424348563\
33539250155986816720432627269245312423156385756648165400130094940859844298192\
1771076830795159834021474713024464737790943945449739150283475057081`424.79652\
809984634 - 7.915369525335714868888498128239056430333757459013917653372023734\
77580023041201256306194919815341881892214280238194954073610367911600293872626\
66164103653330976162060987833069227490413952533744803567621834916379268397097\
40167938297425406012074804670069976719795683298165580709757373414046071628389\
44073708718529102233138768536907969223595113796984290605832165266011681612958\
173130658004831976154795791916926432529611987795143033166139784282218825`424.\
7786263446817*I}, {P0 -> 0, P1 -> 1.21122825739498301830593498910562817884425\
57954957622116524409056022459571942902632191359849996934426068159291162530180\
85242129841064596815103011491748765433501139512723321496855082343085328924559\
17308018088359194735952956048371871198635171183449410236396102797369001401196\
11533312743500361321995440651116998042673691941007262389548419753476570636649\
29615380816870442936057178388591379340730509637880549591774372100776255744724\
42627336416933322`426.11005623194677 + 2.355825166972031037698650936128615332\
52562300313666609653934629800150940241215846059660490569641688650311573497902\
95156140897048827302541390327113999990050545109060182062874091310597251706470\
57559948877178997541564874631988627679949115417791066763464906113713168447172\
92299063229201945896869092880220511129992826931740151021612863509475818985509\
66841040826949195485875804142351094533418806512733173707278470774327467322360\
6271218166716092266493`426.22293679575233*I, 
  P2 -> -0.365400541182150272159244273196651240646825114436085039891448269385\
38388311195463542384649089469507587231597150862772143920084343462664077044590\
36639315632670215580990347724780802147528321375304068934941442503835762694894\
72787651809350698505225600320240387163706772815271585066470106695681194443626\
98046187877194140421887080376834859920074225767931226110060424141986065611735\
57021446197459024243417263204082666619877458651279699491715890246475`426.2453\
005818025 + 0.024281837465905329233025650171141668888816112988651469493869484\
51979603185442603749224007501237247433976960460453246635520081660886239015850\
67384250333861079407334624065464208880134797216620825383745843550494794135436\
43193959544698530878520793026716388584870633723363382600497820833700873391411\
54867290536231529862277404117984955820660637405522169045176455057112548569240\
732310815641872385255571080632536551628308033956725481576084486430435339`425.\
5960946290772*I, P3 -> 1.`498.8860566476931, 
  P4 -> 0.9621711296473279043755153057526677360182458810619639124752542866259\
57868764459077512442026782070688811251700244426573224839659974457247830743595\
03589255425415020074937317775451527965021723962536834858361075598164892717951\
59300616863631669600572409274413015978822140019304738293264442112834539423396\
27118505879824498756802420689362581965763473438356868275135205450377623467797\
82887860130076917966319918840399316006618436361464341633498248352591`426.1860\
4849072165 + 0.97811631152342728545543162033591040539931445581154471520159648\
74209675195762046184250538147581890743843543586222670386443761439563183592614\
45317086832685184122649350865242030785695601643901942576740514517184698715404\
80422918834382523048516275997250155641152414783145245581060348904679605718890\
73821261334991382084807472356772399873767507456635269900665904562009925993282\
5823240231840832115376528754697983365554820167418751387579858278180730247`426\
.2006558135528*I, P5 -> -0.06107317641616836983277722865420215163417819205411\
22487900467334928512288767574767859335623706447927911753007872083670545318872\
31013550193495061377228880290705638079471454473681374978255875278444882742700\
91168758776572099118287396013048690168772396990629540773517636616784478114088\
20260854926455208790499855002761562924412686103887250500942897554959193980523\
53706476779437174539044332082928946292000518171813187622012761514485293262528\
72145352`426.225043410724 + 0.02876425903944934562244210492555877423379565536\
22448264944153229135788499850362574757720802545529456008492623660636651579387\
80732301985104329595202065870479669368059460165541326800901502586131793674591\
20799060070507750403628043546482723296004258556142695838356195919926668722402\
36015784417013145446439027872039584856528151801343948830762785233256783208956\
47423099339958374262777401312986808677606166019481599657895540835234226646029\
04288626083`426.09687401913965*I, P6 -> 1.14623430264954731268676168401212270\
69514278863962791420067330497674692869340735351286254192709718690750003696351\
92656509456116926996071331473962052634435883829386774092329610169817074119515\
63709332349124395642089729072396123067910793307555077041506033825658997763967\
00006641600229005156959987437066990000547633961752482104927513082638632194479\
24855842833070750873924064109749618171525646567054656760174595719953150443006\
99646018532117942966893`426.05350354896626 - 3.520971253349346545384317592703\
64910379182179153142300761170185486724921941459270755762888460268438912369242\
38433543685750040677330294368005992462789678681558694863777925442110808009940\
87517478778025148386569280654465333377851428780236918219849782279808330818948\
45247938163343855221598208172608992645472796191795637337116946067020171637887\
50056092724312130171309793256600548763714175952116021935305955454349562257330\
2467622581286853244058830225`426.23221794401013*I, 
  P7 -> -1.843138324756416432490825756160453220200120347765677756903256516854\
97020280732130740077889030761040392710508595642441093267662930609924205763240\
57420298484976014549190345649537074375226729622913483141208346748311437823582\
03205777459767195110424494434065824313884919128141301657785597751915889944025\
60653668245932305699444310241281327088400511893051458932105473946794583028687\
309169880467854221118728690848321901251846288053739514354078796902911`426.232\
9001801287 - 0.57476418704905376184100866589483184849456607043430255293542043\
92911409464814183520119019697066724184482575841141824214584635863141430284458\
40254094316285397984714515494709654385328591221559265664020245372512167035103\
30227623977650884352624350556883684837571847777735400206494126041411238869123\
83260245767711570488553869544640413321516492357253792986408150814035115964439\
9384133771136614616228789153363811507922706342099941688139192621790103633`426\
.0446939869724*I, P8 -> -1.45013685339206849404419470085221133227257978481442\
11306661280282049102840416969116940064206622248578751316229182700227048441435\
08738336856235086059855190894374493552767998992212185716998244738175870974920\
79868488434854233620538233882473083444582877834528439220481032366505654421044\
35286047154116864612535026541983973296066276747597532630227279212245464220507\
16048650402596509229458722659784830849493744810027605836636432775604129199033\
19794456`425.2605549622047 - 14.296309879248500284770840552786262760310859668\
48366599681741451131000539358756298402681348779900100841326236974028224176469\
56215734136521949190320859400622187692623067561258616746805742093620795282219\
46087310765813170098828752493390912635683292035684080336232741949946948283379\
19942943613172506974205922748970742061299369632705829635946755046046512395972\
61606348222061512378930572838552697600736440485130172393748922466518993534012\
5222479230219`426.2035591682628*I, P9 -> 0.0367826500850030373790283005032773\
39126539278488683347354656866620075520796993697681580423527139063989408918371\
04904216497530561308570241854204191938167738894866445803084805987557931730709\
09729415220843104133093954427150039798596986142402701187555193464849368902895\
29141863336538528898193307530040319669662391277962189747184773470583415494513\
01098546992390557552453154075705751241137051587916169384561558313540301525436\
411561322848461245473141`426.07054502831534 + 0.09180393211244804130436406879\
20606715342885629159376146472512690387534619307413671851114094450733764721151\
92304354997049215599454829900160732103898506378466285912185460173292272061547\
60595336239256753810288203517214143717162566242560181392131730269614132705347\
70082311925211832769629837003056219395102127097677194693981305245722595926033\
41999931841162036453512456369406305760295476498667545249375976537009665390089\
01478716702969680785590703572`426.2284973512214*I, 
  P10 -> 0.260073061992934342339999206064003712474666812410253359555967411167\
78493478167872790645728403587265688611766165516568159831839808494370037437210\
88020163008520037595745353536776643692768318732596163288989665550949036302471\
17406192996965888186091393705035492094960415071369874538057983858340063152069\
22613932381718863708972405120802075449071292709246413530965660743649173674876\
276902514219174369251412792987840357172243170867077434539205221596197`423.890\
3761450296 - 0.23397074108854382212077061600943633999234464815373005087554408\
05862465755492746953643923384018980253128561679064593350982306930954039337155\
41232464394309474593719661993286757132483790772369812896638199363946230849061\
64964782408104444254455096455986782406370389182711356699017998912282882529998\
82573422505594455271902366040006312158563290494106042437824454731686672308658\
7340428772804342397583961215883161163863465196925980860408536817719649489`423\
.5761671242748*I, P11 -> -0.8507328606296320046471035659265796868578346144376\
18924298091652908094283322229974653506557475216807407130360780388070780164827\
80420939316957043494997354925124900158622528828135592783037669561096837708041\
32596351741544327464110822107338702508558712085598094019552967681415271955515\
10312809992520448551852812522220016515888396786719626846995735815728732307446\
40183971866486350791037016880321699546651994837133491117083815725593506099901\
42252942`423.0946912686509 + 7.0231626084727830126644908930880779862976803669\
81426532848034344277053270370010684954445152273239050778733267378824640902444\
97348847826724226586575193212053432084726307665557886530125897384364930027068\
57153201730121929871649462071563430222812693521562284380675733445181660161327\
59190335608238353133715441068339951894602649333356154333979149251149311847837\
03163525216173922379356159698070783085707431174598837418157919996730912873997\
28558974392`424.01147875420304*I, P12 -> 0.8267579059071802483575893161433702\
65875539201087947839528271097630066228890008674943521316446591592700095407915\
78352555076377552061825456324632086941980260514677094340259756013069448173944\
51031435320962821538101095739383374633070631905282432497306198490347836715192\
79770158652743218463687641465445209509734636515754828175843394948138737337954\
65208827965925208391554697343601471022289790879330021493542029268891075920821\
272851220874039494011037`423.44355212462904 + 0.48783975205519627962926000932\
09375250551684005579072011719213237135374959170651854872286185225916973262061\
91329225496595176341328256860643667092906228906714482570158893549630533515568\
02193022022882604116710115069397601367271327780803756271704257795613240315590\
34084826416269110561766505081597988471270189547761946812854451630841636751931\
96541414366849741119704313479266602000102493237092165919192380931179513428242\
60776808116927769033822176862`423.21195242278606*I, 
  P13 -> 0.003992034962561404793649804025527375152408232696764786743730167901\
36435004723836404072561411755411900643884484457759611130919147822995912988848\
44421491026740978258734126509590419181971043777139181035578059110246537837025\
73928293024582730549987101757525177552030746485636784772351214428815239745709\
66142242621109895652543586725016163761397844858315559752938233644806248988972\
449696019292154538422538451492058331306102302215245465069465697872915`420.960\
1214151351 + 0.01737793288503478052709743031502635433376621817993921148971519\
22146021615684371005592935827576214755586944762729315640818247042631778364119\
26073281551088557133644963045237216176840984400780169094488668015332553730664\
07853176890681541465743350088343634087653565583774864153603372185508348797815\
43375387511806828301674072031484196298558835284652365769367298946651109496611\
2838366872298821760197719292077027837629463422450955184806304290667259681`421\
.5980445536973*I, P14 -> -0.5225733463941245424194714743837954423065240707513\
80823942763011346169450888933166804224334614580941716550128482644682691473449\
82572994604089279096034123462178575882608663023858545667944341200891141505743\
59756735960146811663431427473140307397122945423927500957024919562577256182398\
08002209357120032518204903518060304915507429463706850741167026323370110168692\
37770887982503159718850060143413492220813866306475523749302871396276961961216\
30160337`423.3956133701652 + 0.0295443364027364591145657311498159881944921592\
11100217672028319646840708808909371202534102693001084184988339108731014142180\
59858653633133331634506805781567945763629711208095792566706125685437767805567\
75201396050937902892305768382199614988734605429383995020424808330563559279767\
32068791805699076542852244760513346906688579984268986115103684693468951232455\
22249285112107215713605207702804092666066307843334174637127043042979736863695\
782180345147`422.15164191385463*I, P15 -> 1.697824530914434867266895548677298\
36940304970601316344786976987601425218501647013037027059060569282867491551592\
22973524972179087378263147562085719827789502945135479560214696889485058275176\
56425569890245748940707107420931020694377749517376433224401192621964232842701\
29914757102748580435905153370405092733845089834507780865649392165103263601092\
45125287249856824837861478036749971046901272136926232217304075619083970880060\
2672155553109271046660292`423.67672580833744 + 3.3840475474719669472167626786\
52660850941705469002989320863394120461321653414709682270217230285091440408313\
90361380767781910573388002891822295473123873326456884500823059768477959217439\
25795566683768745254812243641838640699984245272576965001241947214492132146077\
64630562303908307798027767151761394870455119772036303338438823400761098223590\
17615933217150250257259745710801765730252299052266972685527473164471916050454\
820842816694289685622556597312`423.97627036163914*I, 
  P16 -> -0.70255689495307477582013717192763132547275355067635670377527598104\
32262668667398924793422242805849092261720977034887114524959499121931440239263\
71402212079363726213675137215609998486398666703753369024637883207289704868726\
86190490878139951138140589248613970565475439932810102148046664616394141775877\
83689669658039928524176272677076720235512897493759557663273419593241866659957\
3442325919235197939416573160681497419548563585063193654249513104745563`423.74\
34721707632 - 1.1953065059270938211692769049340060748574784999242099236534787\
11507470489057844735002637136738711007527420487904282503728587178832463953214\
86216839695238189020158778889566358154628755172890141769547066942335509058706\
38879301052046411638106569522315941060347881315462791930886826071780991525479\
10224466531083691661188530443568719623886603695438107549155012585272667881662\
93102381717071582841895730033268895349535346705507255410939359283231531714`42\
3.9741332725427*I, P17 -> -0.615320208992517297997300684221740064581746187472\
38894801718468628454498670745543326403026682310842692800293988607137030875599\
29273036133450080802854430393273363344296358303364722589094357471643769487129\
98087280249866993200320575393825734633875093706496024132784925914708094276164\
50139935449798474312689443252742932775973801091066040220334707016193406612779\
86398774977105289474911436658235355854616863681718307362915806161881075659454\
4084909581`424.02210559621017 - 0.4731516900540798072527326459036230168408956\
30634472048946678738670177299236851692919025318259009867484060983773741182326\
94890167141749171210401565187044408700657382849490780773316352935320176598710\
61528319298414673304711656028294683787576645655416814635934269294408031900179\
61180189239173687117724231006895935731024419005814374271466971185399297674285\
11514586766564943559483997472733472452763743548678579627617117614773866114525\
281918925331641`423.90796441941694*I, 
  P18 -> -1.52347027436735224659301285687779046851705445569653346482703220836\
84993849355730641104480415884891572312350713820777829612555927933059629461088\
49650418666445974540346865104336851722299733897716592943692435156472500675719\
24671245922059123506507542871500532643124143036396223939668125791636055591616\
87569993189870354245257321327966229125507250204376555979246103579719413510731\
5748240743452880340893823647817456135488543493355629218151752801154134`423.45\
36148855038 + 5.5400137953496649774321165114413533175933345256028051244003448\
81679146307824333656199463712677757082218506844882909350560190759130030571679\
03501726412583621597325922965095851246716811492741546555073803247428643614779\
42974791723047915589313685333675933978071643615742967933390782638891104360173\
88094475952838377590513028616417439965046442540799261023844572261324247108414\
70578752817332521454552819277010365601845672388509468760519419313435872609`42\
4.0141699653073*I, P19 -> -0.527821315357668604041496204139415969467912065620\
97449856170249184653703098393879100236224642299007538889843648822900338196538\
84339711347862314086989435421282370643010142658132691689483566589226081846490\
55017330770118858018523620470222051664607275098481478680529791826515429186321\
37647603634479013407466082626299385907573452419999971473081439598337208203829\
49743404402811428003774702567969360954537711115616504907648925124493883210836\
7082598256`423.3010186285114 + 2.72282064175721670859336204888069318410555195\
64678511876963260204136419859916903745930937484204305470659010124835782810876\
08347972393328597076103167041188302326689835042303202010732654456889153083363\
16173044779209460726397642977362138301071009663109018066644168981826689683206\
20605111475762360091188460411507019378247109514294759874168925642354253757713\
84274148413661082493449747104934920393224544044028184867072366604130496895924\
01923150264765`424.0135513262633*I}, 
 {P0 -> 0, P1 -> 2.1191355033188627324863718365814166508907251307045905629222\
05721371511717212036047022541757150647519190483880224096324805258102908576996\
92553732383938514429951167652037795634714984507813424214391459600368317220915\
79501914682764439564521480861167496509152700196030405074104937495469319090552\
04429876641002022368793684021064507246961636907944183583627387895559925877967\
11942640286705799190619872824111819973983119919917302210839286051122941251031`\
425.78273505137895 + 3.319524191270740051497200780219189578454869526116457546\
55564166422135787319079942996730834147699871024110596129300595450233835220547\
78981759550861204194397162561092163722215082836345713555467878143993229831602\
59615024535279424234731309979079416208721819444461640119424653860666433345644\
61842349242645024887567761599689632121770266336501421967921628959003930518571\
64167067976245374462582610770941927020852822158565537686214615010919817739664\
6464`425.84838715479196*I, P2 -> 0.299419965350635876968825636829021546397473\
28096367674317916304791778719480878694678399853495737185410223332130467474637\
13259597062813981753130100180059270664144236111619786146769475525038186935056\
15003121795129632433697707049694166107522994248127280788455478873798490778879\
24748990137650419545429335762724871117893924018328262915514889686626794706692\
34597008735127611126902765582388996880634746355226415467669131974981847135989\
6417604782585053`425.8693813942999 - 0.00679901288714539751963853652913110762\
48766874618484007636261200200667505035687369046824834900933495551830044184848\
34877183802243455257882280606363008554953837226990283325935981761337096635068\
82677806210365802785445938241641970748264527536538566579316411000711307946916\
11509926939779330642567556706726268516201053892971554016376252434608467743254\
14343061106513991173054795347981080288483131694924769921707305790746720902080\
5614458780532974889`424.96335837242475*I, P3 -> 1.`498.8860566476931, 
  P4 -> -1.227423381537600697999339510001972792261824214814826187122223399908\
39252291625233654521262597735218378917365687194198156557938980058889531514830\
98584994140614464430616634676621947583207377048186779234361527279777356714038\
25433204998082333556285750885441102886535400865415619955530716446802234123137\
42885600296613981848142554862273556624508146177742174362757208021393805515516\
192567920128860755784369479352159230256910914083082673851890879233754`425.821\
3908349308 - 1.12955087934509690080980572221094635322987860982386900585505183\
51854844651094864812977429274038780258351140882359029579383374314825849871640\
38921902242322449397479046967282451567455571612790788236068502777193496533905\
78842791186411206436719761004326891460028385764566794189235740128830520420082\
56853076925145984321204365894526415156715637090356502683013309531579486816178\
0278691531155408491335413612559540824462249895665448878577456514090773923`425\
.833715900158*I, P5 -> 0.0365292547083435756459999591070269471413421545994464\
37985214772447133611206138080073270932860555135704368190715237768624786327144\
63915491013461963709890296751973163019190176715990763623679120236930814456165\
75085827216126164969281584990169103927834749219187306630690876592878647200218\
75743818983096495546849603703695892835071377057276525876925005619327513570114\
50502275976716333443290785216030312965394200380879401838597489327057515472312\
246058`425.85946206496214 - 0.01132022509081885849965285210236506726378364149\
29726608478186686094647484628329731510409257636946270425251991549367016114531\
21308270688675092687550934105021103178721911129050610122942447378467124271131\
75312084042565975186135643584085673927056548141975014379917010615733550649754\
35101032185951637967167092164649159744666336942449923289098164861535935952954\
83762062234085255709220062912120213020814568910874231322598411675831736364011\
58737340748`425.69679117909516*I, 
  P6 -> -1.139267924028219886670526543262264235741793953905826716343719181763\
80484742489691987605401839625098801381914480639519126025192696681877339821679\
32617494083209230880425366667536402426224424774846286080027839919085366198928\
68322453119724629053556853219002376976944109445576415771389133487087852597869\
87811543069196632214839364623029869973532256470177219327216508380255721732472\
762489486956884688893787471680398188230197271670467236407640806407638`425.642\
2430797604 + 6.43707880652983295311852117482524922571885264061612202459349693\
22115836163745417142985603337203236290359271841786302099980990541456571304152\
13472918482749247354407137447665841185944480194397038206765510214396514153372\
38230694355926376468862279881150077151925375235120624011785859374397771851187\
41603855592698137282995444459542133429500197431164640081040871029573781055956\
5788406176311394538265292294833213356917390770664220139451995836241169379`425\
.8640245552041*I, P7 -> 2.282391524190544820894716620182782659565643749309163\
74117808432668108035260347696937577304360674520636066273586259615526601592922\
63069299120468288197839590002703046360244415669889331465511698110173581906148\
28741231687411475589104908310203947742258600310120729185960233010611178016180\
53180280328653351470015984150767788199555754432539904016994445397968604421435\
96823963358957267977927416291438509966211228501428467607971076781786938979060\
0721476`425.86100935036427 + 0.6040677155609494769837021640814055041331326334\
19003985350222260795709891333843940199482382125411347008866559957733921067682\
66675976781157178724637121964358568181094528764509525403353285340810443094491\
80799595172318936704720658710312377431662481932003135426760137472313562450717\
88537156138852359452559612220902198781198349460852255238813980024596081751101\
81080765755488560879075386646848363863192601075751297436273159798176614144894\
729246572566`425.7276395886132*I, 
  P8 -> -8.830050246612315564798770959699390185553838686912899712610794151191\
43885358294308940731952583369209062817785002112432939689885440451753298285620\
86245095007283198333138637238135396401820624473409236111751745948677800403837\
20760657988356628521666644908779195957962934326381300240795961207796607915629\
07368245376489094529019471290916948721553155471744804101218672170872204874198\
476720972800563532684854030277498785321607038158191001699728929348378`425.420\
9407002411 - 29.5511625875723080387483971024493530316574530615576834759658755\
81143052770579470328785132179726161747713542859413111214233452068607851928243\
49886459062740365691485182569801944550137679515019351844056989016732952828101\
76501464943094697384984859357166366805597067635718627038987074631847392264177\
42773440108173313395505637105803501811703418004493652756588800411077160221599\
30341914340712055656369757656421428585157971303611285299000104442181533147`42\
5.8524781303268*I, P9 -> 0.00900655473343048561065014606130533634941731832309\
90269305510622941271211468511888184276898538194170077064224607461766942665782\
39580527836462392233368865617060110228594843033481609613859234389470009276329\
18573043409310774764886417844734833916787472230955656052367529238091463606552\
72637480385510576479365820383725630188956378641431184404553792046466859602384\
60829660314754533267481537503758169282069079559264682586345042358748959994038\
76189299`425.62110580241057 + 0.044920855426456533082840349822147637706206118\
46441992184198042269294040685625185452095429848987707557078401089962274161791\
82329962190356140239278369913748361433072064419858731013691549213387958051255\
37806584643436018223671442600140843098033953867526097563650224413534986977962\
19413962474491274466456490121016599417985984776400663652464953318804810667061\
04021415934943435176776116032595188611806989185446112924320666827452988235685\
3109957157996`425.86321390651364*I, P10 -> 0.19084072703344810164061177639526\
70371582344947995010120021450576969207578931769003849436514335017730005413334\
10163945922015643074408150494489566106112607142536460989285314284728574286168\
96227544129636188921037969703439716339434910414231037046038025249660265898348\
61759096141179383225145281445879988434204042708823938091100593025596978781380\
73427832464421206287744368179334631204522018437147567168797989179837115957661\
43297603999055818706565129`422.98625466776514 - 0.142382955866242176593937721\
58483863700817040228393638099764940320486303353855938946376646241922863132094\
58268644273355826971797867437517632376811390437461250169230368133398151501063\
83085244289129078624670824487561776418799858038845636276027811767821207072696\
81704625315216246078434604071755023402146968609395201193866553798805950453726\
43008067501177269308759637875244511092439104724612080586076812433658836004758\
9457646442020317730358206063857`422.64287675101735*I, 
  P11 -> -0.30101321765723446791085955583705071579322691111133818906103619241\
25380518403881105093807337442532322974611638459126236433131700670565951130439\
54181286505849425084104745156447995893299914699712126271216014884391280385194\
94079193268309533743594949097290775329757793106931012566424777805556381143012\
93358663633715217555792500159799672902517311659621933611006761180433756784584\
7719649281182698468808496663955897742873788976614828541688040050521454`421.54\
31897478763 + 10.389783854425116196317413810356907176873849136356218968395805\
41359228128575552384248079073337547783100286819054045230763003045922836106898\
16490070213240134267467693175024252694379241648990210344093499168573323983535\
90748014625204949083077140115579444531358662950142411558042407240642296577456\
90804114591501104643226986568115052746019467251931503384320088158653551139078\
301427363503369537415046804623225029776840394600234452512207022369027901666`4\
23.08126619143513*I, P12 -> -0.6666137188396989340961308984312002022871373419\
03729529788687655273423066689210291369257635891107575065938763236052690912297\
63324476442380709780531355779927323964818443602536332998075884854045761626673\
33676517179928947120021971313498797938886765268442234159112664763952370333110\
54572256558337726688730436072615661069294318602226638674052002501177887768803\
86028042567746028856611610832582274518789074080036480364678170558598311655085\
870208286536`422.52608647000073 - 0.43198339449567345765689618324549538727586\
77117845666272176810025897154423031724044769315249256632458984971098695446304\
68667354220227391123601386115982958256802222504632575481978885712932389088684\
85937704565666563001870299514665404075832717776993775479903882963308649256983\
21836300213421349491240641180322563984504798157851669970284929206647755396070\
49435231974924053307757051813857842454003627562028525687945508519974003215801\
78641280492611514`422.32802911982907*I, 
  P13 -> 0.000455887962007651256240869875760541045240097486141472093777489457\
70741505622289838345521329680612901294349257722722466113155926158856788216006\
71802174202274635333521889650012701031711935867427491596620355765884159152397\
67190363776829544332438403266380927247008243549015299648224977839966366598972\
00182956087137361802109293725658862944500451466164985702693274787284699753734\
442659334577295458773191760071327788541233482670571331617410973113518`419.093\
8588835423 - 0.00460173542060514652452735607287721661060800370176504675676066\
75649207011866208488312869608511113263217472565988819457859073060113604094358\
78906988201027513387188683373280814917940098961406238545785639967430652739799\
88757245424491337796329225166587300697702996937865168092446052802839688914471\
56260434201500273272967188124294429370596492802563820450207646814032729563556\
0060361771012136744456731883360432047280690111486608076877188523305453633`420\
.0941741074978*I, P14 -> 0.62549574200357405045561484606775770381139348416836\
99282083556001120493242579912951311722413556640244952462842007796559584919496\
90130376090166506492003076054544313934958682861116152596575501817620359973912\
67344572872451909596081617995842391203074469065653198382288628346340622298729\
20856530466681932220186129324334932439723332079546068479732083801156863386710\
87060065875804873046146981509931366051456468446923037474528304082893343792151\
40473465`422.4691362269824 - 0.0655706102918949768073513389682012384648815465\
79236197331968176777924796294925417485958246431318093688272869155672628805862\
25081398629360587927055466975583521785365509796032483847440778136745374573161\
01977123864009234407195897690724324710719646709360213051234865266731167930223\
58522811792407950885164857301244171047507089919482401847654670991288957067565\
49795783945595459548239373885446762306760434673146284517845095047074419891452\
83929592597`421.5049707418435*I, P15 -> 5.00436860988609025069346155569990039\
90462680119886689764024773016236539366266242100421988656651940123181044778420\
30582457280539991519407455298302353250612987326563135326371978851497657570541\
23138188646381673211964904428021834720364058825859733653406208257399155891553\
53269349856781622426571515752239858362400346993025770039073019288545608717394\
63824973384522190094965977133709889599613725068316156854828109103878088156631\
83927537218001828616935`422.9084267320272 + 6.5841300971225313956557620595950\
38092752452665477671382127212666301586364543992226092523287319390656833271588\
53185021861804480331826070994017831030121499965864661291959926600988283265871\
06774018561901446763643832678684660292287389744007308955349846610289589288451\
38134475421873705097531154090338794995490425280741499496782839004830247392909\
43900457840550957887539850803638371982735633790020892103028231031090218864633\
591017807452893561841006632`423.0276039680966*I, 
  P16 -> 1.543173461154880941814374280146012471352697218126285896777041300794\
00770538565113477917311084007170455587332541555459926753660359290366552807288\
89644169074762702686089705421626082190721247728325051215665272107182320779395\
74886383772676146843187611411553382656729581993945409024132014070553314547488\
59729108258255512597824589077569713977738491517869795510410747835646189769263\
442402466442206571544308968052081702280188654479425963532218206861873`422.927\
2972610247 + 1.93739523887386575588030304313384596975014393042172130555405862\
22033407655386274980746120712841625171218431906378963367882640295046971511272\
71611826213111913539953666656533797967245770412162051936005656061824107982716\
79401803679431647927130480837212920208778603163308620083301454702347009919364\
67462290552503689103642768660713103263394917312625439181350639815483364617325\
5512342759155365413917718726910632615595381807246279533420003486161890475`423\
.02596378990216*I, P17 -> 0.7682776736134546760403147759550176520391495470629\
06063503913660716179578526861989140532459791143177392758857590578927583393748\
05997940724794509031852462604556589168967694516177614835855444866097651116936\
75962960917946343837810752479793471701606311828641753212149275267693088480580\
91585330607648595547377242468652550660128237119453917215305371118874315305069\
05548518268884859466624956485728539017208750043262641019672393074528512618247\
450528155`423.12597502153676 + 0.55065198062401998370152859070797744007692776\
40050801037800496228012683613329852332487376336924795694031681544354712131627\
45532581494424052861525931154220272142453847532005070966558192389351925398547\
08353134768115722900751207986080142244375613970235539419108274330892786185710\
98533912203043742848646437535506688745002486022064186519687453047346290035774\
57574948340770381432520225656162775365325842828332475197475119714961096977674\
17427669966858`422.98130522893405*I, 
  P18 -> -0.85662032139099911890168188183250864811359998189972679352547462621\
85579740583169553195035326855645512313922163388968075951776803696987175770416\
52581552063536630426263370405690650345361734188912681746980151065918173252821\
69408280960219004635002185128693154998666727063737271146816948761934273275271\
61123502717489565547364609763193336502661373184066834417851828301151226229314\
2516856763690607273005748408672160781729260762926402804001012934732799`421.92\
4732637709 + 12.3514047207430454411218398332866590121729463718293175637903466\
48836305755619782439005830406079691915755723606868347614516122989900851654700\
60526151282632697675934664233200694545592053161110261959526173075333800874915\
07340348355228651534062930569266532921683731971366598948328917538359580710892\
06023406016575162726200874544010745163095634131254340945395517920445121413833\
19220612020674260425325048533657944108835740087502263035703075610266837882`42\
3.08353149510106*I, P19 -> 0.248243540710905204615070796842445455683814277773\
18811404322718040113647360948672691153820513292433132587526369895078234175627\
03775019162324866495250581476019687247959334350446275880865375774575433009174\
49775960158131359103357867779289196656463572032152433959821948527774055232783\
13147512905034285727548274846278366544454391309386111200817179123863128912476\
59246727195792081000585930323313337754051800092492185737940285671666944027741\
6448798394`421.7830298637616 - 4.94754410023931966097490436074021211394456773\
54537042926592836643558700247224514266609061817711842558605490826983725632357\
39046746064905151071295999054057470338558178442854260448625594705122604127077\
96520211407555575557263328195337708823719106212893067902038060354606580741971\
50172277899798015595323782524391580507213946619694506154368878602118103222867\
05309486681568458526867654818808425526154438082779501339497634863443525822466\
37954261620241`423.08255618581086*I}, 
 {P0 -> 0, P1 -> 0.0096460392041606553192105198580863418942014428184187030778\
89790826243404701016040571908940244534478891459859902023750511547101746921691\
90358621414434007152717530917308667987043554986190787718736192903502240741711\
38209168579144010274449355885238767233115747165302468997348533057187599980994\
63152481783767373886458086869651337044983772095647232089908107911369453037673\
40911490897200424317008905345101456312159879232538733455057710399722037364223`\
430.40864952802104 + 0.001914513614223959648659434642725007791914956344122363\
05476958047679679291262003553368801480637107301499710868490483475618960911938\
33269552136278746845518267006573369430474301219972691454154593123887992795025\
24938884367686210715779391222465128840505831727991257749655846498567636628959\
99286020881683158220446889956992988423199423214378116278776881549291516459323\
88912655492456137121011407444914940704112744488545062111410863896929138560629\
4869`430.3875349521225*I, P2 -> -0.042440014577966969683529005343176917623336\
33809677401386565722307479226777185091638555322216903575371052219255868932857\
73516062714760262270266537469813719372600805951616293523252998959298200767123\
94916474118847815215110423131230391322966751236305119589166292761380399820014\
95875184726090404987655861509902408356420027694865824465050330735785348239273\
90709763516959866663070449961733854456606045835390451196581338965882632249809\
1760607721160813`430.4065499897724 - 0.04911987449585994705114145938879254417\
69440248140402282114911205511602352836446062167338010708469319386215714976052\
54625915354004925348643742308093436971604842025367304029978727904192264617139\
78218216303304988264458266945142492367342941547966692765436090938685165471219\
73987177446215611499770713240455338379504063841925470325162109636804462425183\
21020577755219553491699811557844986993663988891021521107735782190391813331940\
54296553103361234304`430.4053495110669*I, P3 -> 1.`498.8860566476931, 
  P4 -> 0.0000653071253331179482695339359764128079998317268162874246123113842\
54662890686487216313079032392127327282042323299944719520703290836499959647344\
06097738021956481800967672343384284144524340390081638133216168680524646358850\
27714915103240162821462179881730665355610761972359515935051282481422881445747\
40203502968207515661498654413853612225782271855225173278052947392830905105240\
87762090579311011474292249739114947053343988731146009489467602220231581471136\
2081240327`430.3885986253736 - 0.00031244867139251052466701396868742827964250\
77776309099335538288099672651163535779742572773835798964737008847495959931560\
85118218734665508955295338095818067631994597109546114868302681293686865724848\
05880782974358273921276747110008875760889172570116152503438507956779900047429\
02268199381379602236779201265320814125877125446549554194344868608668871921642\
07942366569269001348679910981880852576721575109054423086746644237065984320119\
724196539018138284376953825627778`430.4086263945477*I, 
  P5 -> -0.609439721702624749990179804815551554088864862589661675805654927242\
34511083556702167748047831112310403831280781795478313401326292899559361380772\
63421183672272735371119411962531321409618420996438097954081703009405593194681\
95245305604604349108346201433392061334161896348799298192292934525412110090054\
96083895165946385115850349489647394122819096577839459950817602397031191361723\
690946519357713829038534349136197380157759001536528217801469959502455`430.397\
54701251843 - 3.2436074784708337019301065885487959786109257716517693017159053\
73087456179838317216710637788526555388839983754123054107891476080690176279541\
03152268801260060325587982139331434262710134043486951801473868198104029306068\
52946586252747643204360463316567548454522999636284949366264940568161621790299\
68112026030456769969089777997587189787707102673280584799386792597709660077366\
91583336348472100968016425710984967165668108805377381268690272812057726748`43\
0.4083049538648*I, P6 -> 0.13345626950790840320548783663519166946715620521859\
47749631794543406778072336263152506520434622822169884189342144709804811866132\
89036754226020735251893618258357575589254966199150206572265972078419035696189\
87737352868384343226975051277966881576939911968097182231930727382198115275283\
47072097979411239552808095253589505883973461382642957292769667778873716754451\
42649005341207068943270332330683949243220039136246942235260858198296469669612\
62920189`430.40364583570283 - 0.167601888902325526822605018583465100970416563\
67494603041694913956878149607054136115401454000708287505600679111338649966696\
47593416535539228445909102722141657888990396137130710730468413009228357888259\
84383808076600584526252981719205705494502988403613874244974108532948446045767\
64415547450220381924253767991880473767515168669684321980411635455741396168242\
26991811345780403949260282230315927382270168634287601795531553580552524856680\
2215836018249`430.40733947848116*I, 
  P7 -> -0.311788279512196512536600827148462914968557674231740711044046284513\
22918733974788669625411003745690687710791674314574310662495228878704670025707\
25559338928272497574782725028885043115752147926467641371990295539292873174867\
67967832790101479213664395609974119236136230416964450121854112914370750642241\
60650008465274313196566019663547489650732676671426772036153630013145240524743\
913671112976895443454797131434747685804200770305103405357370564081002`430.166\
0981451823 - 30.8072271999550101424047742199472384193432566658661414683526831\
40870116975762074444937182850618997767027583818518263788127890537316049373727\
23342641491954812580528706488127761114822665838990323441590366646090439579774\
09571939295406385194914609182783851699921755177096384344467321448696059233821\
61392451128553955179891469749459733326425843450850516457127368800345433570814\
71237221871812507815796050879276958577204727370334177719283921585876881782`43\
0.4090631261192*I, P8 -> -0.0001829338288286656926856122772456159917829031295\
85440417812990721945059481298595876170368957374596144066022672555274094520501\
99874060868859993942489398144534639735451238398310169602221111417120338605627\
04604342354693839433325313402636411819945014981773436957926638188611787881967\
63059650762447137417882333387927420671964251609653682353942574496423340979623\
00944185353318413195102250576791178438498959003373602327834499244386418066129\
227044218`426.1419604865621 + 0.000062846764170641428717853790493155787488835\
01579904880568208991081767658122021577507468737355731442329478664425083416816\
76013977456783900451409380561044091487950793666746663704687457363721289729593\
18541271352622511274003742713605947638318938077525020044001551632786960242203\
71092679103704189923287283710691129662245314700525204637516125995546007755181\
18884076932080541956711949204645107281023428055747444939845093008259869361389\
1441938055771`425.5312954412081*I, 
  P9 -> -0.055961731935954928574756777905746375614129499278824352487750534249\
72271371225356267277521089293243535896559028076834982196487294394270383570348\
32957245475076735211318934313237574193991935498305458932388400689305818051743\
88138924310125354181059716789569456187245211502356505711789257963117424944658\
37267903375958454162280513968171265482017217371784648040720434473264481294345\
040085692315322080998596147216726490993467730200611916557447951165522`430.386\
35427684477 + 0.2977798095487252016116518797562800451839716547590424827303512\
77294325001224845788007766871243984416526857873732267050827590165560618988792\
85440740471207063703461075826202156923166019048747576744539769618382384797645\
54726677662765116226981454441865178545692311855046063125914880418342277847265\
33425780030946712172609130925444345065980346612618217693933150653502128801722\
05923798520934463120617898207104450512704935463243837631289005401083385033`43\
0.40867267649844*I, P10 -> 0.001913967504664533933343509917715645671042720365\
99075279406604265521339613236250988868301581327773210848595025773306954857230\
65175280986526071372767759579247074679231625293437182873112233745041188789802\
29000728068781197180138699505353165735650483151905112172429270102005109099141\
06458132422932035102764850452099711066920899730925189845174269491230013196623\
12925596000835101018493605256105129162419362790827797390963492471444274623910\
3538887378`425.17395438656325 - 0.0034459255340522082179603040350229696571083\
89088012372116510117256370481848823199159282506141731972250397327642666445019\
67471397528953367063916187210908610202176049307766281132286035578677494707807\
36616728224009338802173028736241867155441906069915436136647936118322739414890\
88799359632710056027781383884267543291923725383665334904503637334887630636021\
54649813389509388334869713274809463399398772862597974423318641181813049070892\
489938785130425`425.5697613391954*I, 
  P11 -> 0.018251953093316561157219222249479015462972577791662010807889634290\
31630317942517334374729534325127294199142315661127415497127184237525941429026\
89172724339387148147958706415232482271466550822596363575420266157113386101654\
16937167718352291955124284956500218435653125152296185095301337320468968504464\
11953588143807082092993171270292159016430232345283685081774165808463072063335\
445386820706264719916429966136698201085191776154796253544929651896204`425.012\
10995889704 + 0.0185433451048316827258337928923711310330026005574387470523136\
46951436213267595210370527259399913755303342372731851221960845628660015868928\
44709203832400165164967566566909607587114964928696571373949177583864161700121\
35328487699292331924757228959796746925279155716704928907493558713507677294473\
50844327840214739085767491495302403811771480634836620536985510198147531850779\
01749483115088868670866894606825713791054513916503435312333224849548555945`42\
4.99247689068227*I, P12 -> -9.46624230000769411209348400797182397885360043013\
07554083725703997986721560708777915131075011878757366407258405143180894749371\
53895533879705878255932711278772037566479635770018504195818215964860636420306\
96770874810523235080321047054631534226792944190681632997411355238439064577364\
42356896757078660932341269836121529991915146385936526664883350097607617756278\
67330661780188968818634110723089048580180322434215263578687886261700109539005\
2494`420.3057535530771*^-7 - 2.3316060945688128117093064606149546513041447392\
65134648334301307584880703291871451165449867886622265006859304299909674995182\
06265803228303503426764465681599263836623274476429530132078731633244088851862\
41678169045739177519542144485204651725440699175705200198090271304952611449499\
08394477010592114563385123404294497077857496270679823265811491792237705743552\
61831830935860871582489298186761131187178000397128133227308846400861125703619\
747345`420.6519344382108*^-6*I, 
  P13 -> -2.18745576262367899620250834038955727027728770664456898671930551005\
82858746523762369163655646976507363777412840181760797286775439906221328571291\
97480269035179484570481331098295083865099982892980968779351799892400997415919\
09049090351493576621677364463683481018095946685538053874341336771744347112811\
37296654699348569132594982794150402101436385043543404119410934102275270351015\
9682778745338711264166247984602092699366522231241532802946780072380121`425.45\
068840999625 - 1.488267492385399086221190969209787631595798384368213036984513\
17843525108795081689857391873398410992005523810995560174049482394070757775766\
44423281148736277989896250153104543475803603768960671377689673573388996941081\
27814568779365863345524093448035744495458551836857710133452901510917704783597\
76310643744497009990980312305901542575610404011417609919973422784704223549847\
648216511857784839150281015338544947717492593736283318741978881085115268818`4\
25.27459145766625*I, P14 -> -2.9891992027413452858742745851546427572842685247\
00259975117948363461948948429196669474049854718425481980438985994069083749655\
50706007898326608821386140249644678503258895709152702481609435679935522360023\
66541607164636188107498114010096270197902901055824677391928523944828442771485\
41314312291885717111234931200635556802001121504803744908090263856099830600536\
92979193343243397153064721514703088565081116696821536064077485693888967664472\
164889802816`425.27162321593727 - 7.67243708832411540748854960797090133496405\
13703286312327877612174924808194179291848241194432411509883621844674768460693\
63660001362108721012503153321888941435429383517235737357933203592677647016122\
97543044665273259194558860314929677990429480556180310586446044633797710902135\
05006898201040873295067964777338675359156046129990359588814957077666452687863\
26586136777143507200044799832456260246640336542867462576284276940349106705393\
1540670604243038`425.68099980376815*I, 
  P15 -> 1.071856121236188328559929628756708053140330555252433845153622998766\
44214882994238638707794849756878662711350157359654512495943725079672506429080\
82489573713982976906509912733119930977749654744858662627464781038437930122151\
65116569094899211014717053893189456525722624609251252230522952953174118181304\
46373385892767098446969709032804341129315459727150658380108337403450283610064\
919890646808696830208190269431743625295837388108712287455946811722353`425.561\
5162518182 + 0.63812544909033514531988011588392402406930694374097761837649998\
31742519556299392477917800922392517158934203787306280227001302752349255982081\
43113132527071197355667118165318625503790649412887563422029067768514003105039\
68408319269619397372821181725791840031400636042622805945388871197879345762293\
62053517806270781415814961048069853954760479613270496459136186536603861724058\
2203840720531341415385926965488999117498885414460185854751863155284046284`425\
.33628351901297*I, P16 -> -0.014144947438815435944537411976490434806784343477\
45324161952745424556852121424988729036278311430580005057148045691374278490224\
54937935597834915094303425085037251953144614316612711858471205783233141228848\
12817093500991360898142800148819506997576207433478849198005772610931872728243\
27215026879354883483204802688544765471699418216365261833508636977368236629216\
58911928856590641625962896534951211840258971924420984588450022822496630068869\
8272634614`424.3370588367529 - 0.07973149151470635738250236142199665700253862\
40656137079586321427347186024665285784670421780062396903966686085827600276144\
47044257915684197959008951553022138918995116140436196651092814063852677217894\
66130195828360055431674111477917974140869841093603468910833286256954264953650\
65280968789824195561951617849012437192039265668495800445741410194548512366452\
56194798040117961302738800502268633681021245497547587322862905693890685264410\
16352116921112`425.0296319844001*I, P17 -> 4.24937702173587014282870314725013\
82276930722718720520817081074264763436779495701375202776267145439122284984942\
87220048181218834598335222398829893384987756550011612353239525457138656357560\
08854606545796444084803885498129677384705078104352946196044056016081801156490\
70368426905949646888935593328076206453137130827467485278382927702013693267303\
74604997300990670776672420957222908563712588655876452423350314897856105716521\
9137017381310344584791728`425.15052588253354 - 11.596824981050706009528055700\
75023189794817081968725547143191005822821797666776993545706343126289061416295\
56832025467023654550187724167953404853784100736302224828195008607360762981616\
98278597080457078053832572701510085010489825283868486426631989173704007288444\
18907696527788964999977911942362585746661561122154863497134568621755417052379\
84601251190919040784428487219933692791397493877633235375672252231752234335999\
0490700459534131409866356776809`425.58654192614256*I, 
  P18 -> -0.76362356265210595858524840831515192164581308612821984769160586845\
89566652012872172791782545862236926202387142094677684073640220118623724190256\
88268546607411366052241125059812434609376044659037109393961138395325055662931\
02155483910695819342036519810486582002543127870741673011803125243316061019235\
40692285141269831362713533659003655068283622169278181596842030541700570677123\
7673636114143582243119544079884722434367649147597264838112905061545795`425.17\
88362780215 - 2.3751205420218369808692014769171691943515048855869728428259434\
27051493101635980804610114129665099491802598392395850121000343473396813460765\
28264105848367907291795722752243901410946145308749184762248716623133351902947\
82592176189453768319043714062320169657817417428383246706038970748989369574035\
73916872004539789362620184547267780918569804271328101357537607393241047509683\
59617702723514803633813914472119321465728971023322205779333705625209510717`42\
5.67164224468854*I, P19 -> 0.063194205125630124655938696215517862007661234037\
93863760162072612211278914955562095066207479180191450120611069172484423143918\
26587702540777414620617254170475061230577997423595063923488230141309117068182\
06114282124001299157318782932673473212612654761255271699452993084907405277668\
95958043841637122054103080710246884159114197145981435544698078680677547102657\
29120066978227720759502060764682287871156037101503953436038320185267227567169\
0311253385`425.16324149303705 - 0.1037359276802936729778711396092964692430652\
27647174096439042072310673326556618547429231647237527145894769472176531011817\
52643129843336261610423156323794892274181405130494913202103839710418113712000\
19382869759156756454405155981775398528334817197913688132841202801386672814067\
97199156935494198853688643923234973768044381452567155261661845322027712874392\
94939866287808156882294288342467312835664497270750000125544398973622952330186\
911118049285369`425.3778848910447*I}, 
 {P0 -> 0, P1 -> 7.0013072501816267913544437496539760368623521376803850002205\
33598101502055377133234447778799867912111342731651904762249886141871766639591\
73355376123722109326475287375987536734543383191466111454839128057042211600489\
32648168059107547381550330814528333445456459893021824251699603972488503121851\
52444324699157714551780058359507464091595982922119420950678907381875772611769\
9861816514668738049537822024706489982130504168633271647362532297920076222808`\
421.0864929205042 + 7.3871162776780982707855504863747235519464343015307669383\
29819208940337373903280107774660089029921918143260326034136770327550918201234\
12959229659188942722343733257571070356113536705775315598861174716864699201880\
84363695950145577052103946186474864788361003015675415726565002162156967407000\
20837419817216760616115668597426629758084842777818711862054672852093014768359\
37504402657557490914774357171298567147749710616841186204354581843412622522027\
55`421.0739761299662*I, P2 -> -360.809581598630866928186713983318040768576770\
04127591484850205917107511002833531402727882888857354569978793727554920689587\
27195319538093184161652979455523558330965418360387644882150930797748167199475\
42066285793100975467756095851657763225949747049602822069897245624313173154955\
56551659472103332670254126339593238345384925922456362422076836135068348639106\
66858463240736730739965896126940511468375911763365988446684334079404264982332\
5399460510020492`421.11983299846236 - 93.590540833427709700791040063884018289\
50523386833274582137425702063657057703017246808754766355999080307651552169599\
93952899255340402894575475626471509965998487759596835965238268175232879578356\
02683158859892395348715452642168184961912780612387539080602633582876268721252\
14611136055660657674062364681342507528098202800270515834581309525734698980268\
85168048315934858110138970437531834575895954590375763170997283276293660475382\
3177528028474647572721`420.89080158968204*I, P3 -> 1.`498.8860566476931, 
  P4 -> 410.13972400792304893940578400755650717360750373101261203378038537528\
03200245979971874227591178912489498542873594079687260846965700903816082961546\
73262297938595351780816679181641577125984851666812623362116934059939203955882\
11039302821892420907019541467483999431825238990573969946990896140619570545655\
38542172714697712800384685105476642523787959453022900151364267153947635366028\
1607929581053937993546826379433629187532912408314000888173840850696205`420.85\
811744641484 - 1852.017886202101200674512583822189009264017395806184688864390\
31662703862497955471273963549378420728017354633428726102885091301675668093142\
47814395301654545343730634382212160757807075340951023800957827056525113406124\
69380534976430100202688795997527504264950832946727252317566433568292845785562\
38775421800390691146678425118806283616821076858712072245608831765421406778317\
73076062314884555238597558194315653598717107920973653310629664348119696241584\
4`421.1214882003232*I, P5 -> 36.290889332275474884694291366262888167832484399\
89318550317011407219774479543397344235223190821146024823086064145672434103894\
20973547084516309893863885751126524575258998163504055351039450227302313268002\
83283169213217998201119648417037195608113144069103311403805037143630004200887\
25459799691937744407099109352100088503620333460898303280845251663041958449200\
75899869741150939893589767942877906047371417959465992770856921993580070802731\
8095263322142`421.0684863551142 - 36.9537529737623259578411392609030813922450\
55483941330161884151319364651430325912978229020980037343636087951235302112525\
79910396719002193850963220171971765266238439283773277026663747304937423760183\
03132230041599318733734542907489131089177983385405368218441102000082905394304\
52504460432774025553826169015134188572090903022148257553015250546774827038402\
92020151863580161833561257206965904865974134295573267193584072269005313629891\
090939252760015667`421.08944889794566*I, 
  P6 -> -0.003899352119622268156040533914436639421388404939087331534234789066\
98224417800883309686248595293975655973188796029002443782454779991397355192256\
41273240462634543377257776877078766137009577915892705641259455098258857535671\
50293708902749300857666256648521262531248348306823032602008986413174745976890\
69432633280137614865191473967930016848661758852121792111451812566680826881615\
745874472461303545910172248586547294142785706962261710529964494396214`420.956\
63556729613 - 0.0130836242239693415633845820283138097802227532423031567171119\
62690431019363073410567446436051828464265482046311862220913336249032507771046\
69531116112742280351525120705979816079928059669748258945745961961315039919916\
54359622088699689602260324710311314619223607354601037944818754552865035391202\
62027486232279420325902577068950629032512284774631524149230947928669223625553\
37803578207433835196959963016669729366276843818177476407869388991015892551`42\
1.118153373262*I, P7 -> 0.003004169524083762883438357687693025203205952780609\
30671918813718026470011905355067417212723169658319175695285882795826603320933\
26845083522880838504261948198921465511781681616565216125758278240830739102265\
76018573589245145378360941048500866830530609210511010903091379207404920496107\
58053266276912999688212424353875458423381850124739374890252593893047348110477\
59673529229521078003749719799107944362615824093665658502525809540377190733847\
6132754`421.03416023674896 - 0.0044456571240499791765257183126502237686940435\
39657010580265761559818427630721168357544902117972812552701824743607071207128\
82899221034536309094748920717947624950699231143438926962986421530060234140117\
09279146702703259273649460834615941992102048024024884840034764132279760212689\
90702587564750254689158714445052455960388145214421046481843933704238775160379\
21543772902471508958449279790501886206166994254562658804525904908207682136114\
894173220324`421.1020687870398*I, 
  P8 -> -20.92104597983376370133304246361593000277837385731108959612989671897\
67875053591821904069668616045682565302716953151132168381802370015675210849702\
78939435699174984962501741390371184468861467929933417091932956492992379232213\
33104214385535560617440037774216401841577374156087382597612603468154695105652\
49630205112853950737596705530772406218880610929539438797902640085707553672151\
6755805516052634945007087357460942538137486007697222167781868470570758`418.51\
813348872633 + 70.19633156517459303504773605570829368584435397784553371986430\
99643392930727333327947081044037646000762014607678668346067060191104341683294\
91082301205076148487596657318001869288306940237905483952625970010019437424691\
82481553817809348878074342038750913088804033601200017978847338812898366179634\
58239381975588317048279453850446405764229166551636114797685694155219262678333\
6267693682099386971086536019974854960349163343694064436436311452555952358019`\
418.9775085951536*I, P9 -> -14118.1455522085949600049585013192626763717271588\
10794492572792871489661659279146445355306008845337248441463533434995633893201\
13351392705094165905206733488406280065820230771402006161952701487497927752310\
95904895983234206176547231355746551151375244042765605486815154903643142467879\
10839097851118960514738743572935911345174813239531378269636731247322060594838\
56348382925510157912529665080338632284542859109131587035296379206983487575729\
201951554367772`421.0217920588909 + 23369.51563117646579201428111682056230322\
19896059783465273608061731785489542920314658626240341785693218019847557542904\
95402196481256470673506393652099611836590390774922707042935851948244318769709\
24709183755438495051729795830736848614266581689118939515741897844318538567356\
89536515018247684745148727521389097060466672965996007847495580120894848017640\
92965144535618309322204016501952374228365814076326018407055190798750216856131\
57348557421580398615295`421.1050734858195*I, 
  P10 -> 0.041719533103184661398246960277482762091675032026658043362954366212\
90226630271054534031887665061742328150645967259092374935683581480047291299525\
21899973183332634419160690172277527321484793853765368818344590001207624582771\
03314894770854855204012613231136689713902540005293132065645657018087011047696\
69530701597751480494839042906769445690260610879632070638157657838937279214313\
608165787073107212853540771651541427780400050550676203939259013589143`412.911\
0707539442 - 0.25658346877136330266016141354406503308708657748523601280227893\
75405697767647734734165658068409424617517825773729757464919348103710470252866\
36805873138114878694398255421624370921987992905454161930021916057801592712553\
19904759257285753454963177049809300596088717529822662427169263663855402412241\
10635940848324247947371343711240370622259056240760069971533882040294231413509\
3513098034254511513168391387551757666511640862542884960597407493438472084`413\
.71700772275216*I, P11 -> 0.0000189653023783757120295393216332643953006298228\
37716394796035285160455340121359610781350821313939764201461692783595615316420\
64411007688002506083670034170685107202198418387296942164897642517685320903264\
78631016742855951346932828063741585011409147942181998860347281964014329661898\
46056124155594743577091738035255209865050206720789875187608067040316133038984\
0935313112124290252005453050910676320594798355204506630140069620736`407.21462\
574818526 + 1.707985152948097962403288378210298069138266458722186327731559311\
12675088232657020010993009506198863857929001845986467970373171747185581169894\
68871930175291484700797840447814525836539412372147456929894625955076927831403\
93679660629746933264947483014573113307340941141232071814595633534392079970655\
61707882801112172071444520383037541705945713936652331247920826214031084528550\
00078123844857584979701684774794834764349834542`406.15849772575217*^-6*I, 
  P12 -> -649.986371657604262906011216320368220905646440196237377862066320712\
93419726577287465917481317437192314045335808101670841639906571124058476197082\
51057550090132080192857826241050845436206460954034226702072163410257947828532\
27547790872000889863075870485496449556327020661058082284146730364861071520334\
39736359181497793990796549422009509498074691837617555774646433174789943692454\
75549741131432227767309520398879049174020528642373992`413.4632648729916 - 
    741.697820190193593468821111196888757978023176898126019553442367971200893\
92332969170028618769804254675809362663106468605522078603306690488489688071914\
27970017009484338590999868881622413872459276970961291590531524998939307549539\
94423977587496196095400296748523813485048163031278853176400444263182244186017\
22049934408449752182614167506806199095287709360426134285802121427974968978583\
67877546142620699938112498833693550378614522784`413.52058762676575*I, 
  P13 -> -2.18750029142472345251040282561289792220162870578998620716048874317\
74643368407417274868930626747513307309827003945331776844177076004528037882049\
81692421840645834480257874522765279688231893427095413441992521352753019952449\
36915009931676619342150731766239865848564287270054186427502583597779843076042\
06449062906497760893300964201549849758604975368782561465693708756610106808271\
352395726386202312333073498805529350991908894989036`413.03962260975374 - 
    1.48823774228314632071404687476033622968587737905364303632538671306290418\
19724465206352633892746537805256371836433932351864588292993427626179851206934\
90065851941854363326880617459265520742985854446293679003277976693865999494341\
48524437018426427028692891949554986442998097182270201311351399210941764451263\
13352313301065049332974909785954093711926539482687066840878601219260205565418\
767186890863022313636603923017459743491139164`412.85219667791773*I, 
  P14 -> -422.462626786683004612978220206105154188961179498243962725115147792\
07327595073762892077992373796925472562599921800402489299280901301310447940901\
36315192729777307424605816956102602543035722974698218575341011820650215070963\
13794287108289088106589967007860233598409830943399704622401646205708160477224\
39843382147580999445847321569433249444052705678023401380245116567684100161802\
83932950007683163382703381171055489929562257277120044`413.42545140713975 - 
    579.268852675010044230217638195121081376232148043983383835672943726718652\
30926889884820570708850566271477433652602218516200911791983603123863552359452\
58731767491692730454697710864159628010169848686356943632332170890741704737772\
68577340393090928662925695930667621353107693776879522547187900721988396166948\
01905839176248842663445668074132662072730952649350618150686651798631256642505\
61637516482760438268102394392707802387546743717`413.5625432937407*I, 
  P15 -> 1.402695918167537353602676996646472253426125949209568532457300907100\
27968893086324617079010196604266802141316433974992131640674972803176934136003\
87760264924452554494658553794370554707052179397421086205589045920348581000161\
07439714035654006753337983866222643019400496437698123858457649250558209328231\
22219380033167765565922848385617986413011572286755261398595638524238880572653\
01509902970653983499418321961143981967259748098352`412.55026861454127 + 
    19.5259246283416498319890400952324359661379973609245543379592884748298395\
06500784725962820055887079149744859202549508909063689417232418622809696959433\
65537088632831785274681254740799101064411030506941539170101287361150973361791\
51809600764416312645083414194139455218747651156073353788813064810987048512626\
13394568176839887246413521364757876469961572318899503725314984350362018357772\
1230609604023803694335621553177028196611680891`413.6781293132287*I, 
  P16 -> 1321.335718895104441171321792139258003517557849329061729446839491714\
02980082988586201887898995957731931242240664842863333344366261679225202237599\
85849640610472602730542724015748949160264091459276810947785222561461929474010\
27816262859176154723068687707967407501682009073726219478913901588647909399645\
49234407309856570756239425338520990266713175267743728578631284270975261439220\
19607398899402044284577003584822055176225088097308122`412.9348089640751 - 
    7176.41976508449386644614410614446220239215273698202212431591412739708638\
16155518453251691715246989900821707804717508766586006661571973738797675086011\
46913072780743651872156511881543697984666363412147208172362473294851067637466\
18793271591657408889122404292095871923124949746281801529489904828099014138320\
99947996509903527228204877430643407684846443316764351400016474172871257225040\
270454589101301192790616004811387610671751314561`413.6697036205473*I, 
  P17 -> -132.606723033134086523371989068060082316794188615514000787963023203\
80887721096324906722478028273451895329364341623630703394092981600014140032823\
51807310334313141005323155707256749103047860613817211803865697523880386803591\
96368108816023019710271335656966645415648083210898963867103012837977051796847\
26151510795542454996409485572981065113514090840482701437427605347024294784289\
40437860386795827505153947358631229593649127818609199`412.6635788935199 + 
    1427.76880335752733240350410054830366979815014323015413017445201390817563\
16692515714310201277240680648402286325450639269297217357621257577566217969614\
49822264067200418093230429950057044605180559747092266427163084815580211627960\
30672849697907437783815329902539504769123241819041961621628548837392933919427\
85051613932820377293009435073383177994307884707057577643342357590990746055696\
134048719557388534858401549277359422955778956285`413.69567123879915*I, 
  P18 -> -17.7947748902426028191200216737537408155841486540296365055713612809\
55403013361400709530384249503264923250015466383718635405111066160760879219585\
94739033143537875765931885691491175036769553323371677089701654619084464904024\
32396525944117998707747177443362498430847048203509194710014385179969484734860\
11327212025078969636126881860030440940569729051329805386228101328426836440114\
0683337651539566267624800969363337446480596800186334`413.4156700426681 + 
    23.3583214043363378874636311390551489161342601602783690727730571329686504\
96950227415602050073116577232667570375407355656781591406000352677093217326457\
25614746349780830549871137220840757506458483461153776269295351098589862806145\
85017924985644420616132344666546156418531624076409491299972510432619286509572\
67377085453254709053884817815746970899032275722373616088915932312761644565134\
2542388055478502351675745065850221508696700906`413.5338191798834*I, 
  P19 -> 8606.628653181817568975600527150558076577730505601164015114502190858\
27852804998548031312063773913864551320856181509085130322195065215683274509949\
54411730622090012092982659610079330626694519724132044371714464840186177641574\
83241986663782818477282771603722963595885060423285664635986415538208386903355\
84679483173208756461642617562464742466567290466769725883917881400877447891365\
03606904268803352454024129040136175557577370601667876`413.54596039947876 - 
    6762.51662168212349683701708348641504600816704882151444435058534901537403\
40361731267833694387426981742978187997160527895420842231482013883156963743829\
81126607630206130481466003279063453295891381348779470510395243852184849129720\
52418433121789809142513666441850530893039079000644727361490991153728728595141\
60285939194146908106467654460526012570378175260380480023651072095221429500325\
806885640416187307181039717666444489440693661654`413.44123568454376*I}, 
 {P0 -> 0, P1 -> -1.723349265528251245118598055061683877412381071420494290034\
27432418524964238191936922703845115451039281736830612669543339120879372258317\
66201943802695436485456596040174033320592220928241129523171246613984564215917\
50295411229943836564446344170041424549349329313946965811729344373691104936267\
90924675452984764469495127094373728101913596651205561029100435107380299211461\
63332598119447372340972386817031683699927154255633489144050823298359521497662\
7`426.6581832209381 - 1.84498106926279941988591282106605862042154914158693039\
72455810318603687909060631657568357182370927658649583553783342043116389194945\
80857898881330191149214616711857928556793884500313053083138332601591739563269\
09469672437328614780466426216198517635494228368366679617298806546705227463041\
39245831218629183675726574642477704406423625359883485895287566979200543266364\
43331178620720819666208488585621294573464077768311042548132181231917708864205\
08548`426.64780626690236*I, 
  P2 -> -0.025783680906236949591676262839669369791002492829170841466059927719\
45142129943073566380250681456310420395433690191763679401685180209285059563938\
60139750173361434049881998279991441449232411968906299952665950829950026357265\
56362029665735976752057286216043925222070813598310841506042139790302293569396\
54983106023730948130954812177719926522041688766485856823711218867248467702084\
397634545876655171243362858442044410080286206900805856421516637034949`426.346\
0039140473 + 0.37169691742156368772528258692835638779053973479911616613843829\
97838639250677009088089929096806032357218272207732270216677001253730135553705\
28482791790179342586923080405763203568610814804155226689601224949825469960967\
99721921966355044428512180392940354698465548469697096749015629444774114896792\
90525735013751233115748963521526384508610326004744484186456841105787372770130\
7508708877825951805789485144456470572201031481775032239323729262230160823`426\
.67508262876487*I, P3 -> 1.`498.8860566476931, 
  P4 -> -0.807974760922797306942214050927516766225803339346273525822122243557\
06577897259760651555568898384129706554910958529898472264998323942955010820297\
45837565390369630431548077670280774771703174153075178511497532378702379035176\
46774302554101751243181255170502425070507346584550039487287484258922945293736\
04318670656945890714705614408772100019114122532497611576854931607870834845876\
960527810649255613956463918052044843262523114726344910301670039821179`426.635\
8693457628 + 1.05718775970612496880403015137911173377028972219121874646249076\
13261166812360224024904021120855010812386436714042166151088990157535545001526\
88770770581387545367891562784978489368398778775919699010574366904030219919595\
50881199129227053966161711391027903727272910629353195566041769717085924010520\
89541120950199028101845042014299880468960796687866669565522569619099167354291\
9834382073844011944322302153722068002451753570573755124069623626805087137`426\
.6632839654373*I, P5 -> -0.00334964054308137682936973817214704848419650448047\
82573025042929489441440760162516752999422022756488375914092916811070312634764\
89879290986651273873007015790665019363367224005861921649857885211303300817703\
53142827781649926692380208567086747378324802259728130339359969398085461307927\
56491989530817361352363034396421917976678269738509439399514403854913936551703\
03375903050439744306395244104542619986465357706618448505190997744913113381005\
85587844`426.26999739916937 - 0.075521418898977535394826627641477451101853956\
88243250495198294024150589815371757765157105944074894670723025254760500634519\
02292781727542512120869258831204855398230447004142458771056300122351118825739\
56118688039438688719786991439449125765061552126780242040612846179305902837318\
60091098109340890195264622427650968542963050243442333036383712824172558472125\
31378399244941384705227098788762001278464345689047555402535010872795622183311\
6195160977475`426.67551337435657*I, 
  P6 -> -3.295529873664554993653613165895287969554815364272007630161545782860\
82617092608007066515899920593904649056722353227509157758667381464799802885654\
93666322025302515593999198751501141955755108190565193555467072724074325481671\
81197260926279663877965203056566085592846853245644896553466897567026056695205\
79426437992513125169154190864166289842289591614340581186124778337628922157343\
467958981123238650445927993348994153789286911964068512510147904585221`426.674\
8813971228 + 0.26714152026698488577446740469985673594286783340671422546330982\
94374643986601034548226766335227697047927649017428857597562656468296461886148\
62229474966617056218391270820949450698477034335962149907085883496441985983508\
58820286910063563089858454229907431124491675423539065090440353115906770306676\
31502182539987254119719010120944360420310989910867781904305833981256034403332\
4640033796467945407992074001032664056601428454455280212719482253495126267`426\
.43648178864385*I, P7 -> 0.31520949409704442797175162690982040821125518902189\
68916719659731999790228196420927747072476099970891469989371364324500803440896\
04627422425861531221856656228464928390316717290895418573501489719469608903154\
23637367566118253249828147244119733639328613492166829829361236900921642378564\
35603380155846057017107204807538033413117177747867345498635729411759984804824\
09500901972187343411694261633219790995725396848089891578945666931188064389263\
44604952`426.51035129033187 - 1.871030536441091375347572701946444243854303309\
01690466390717000171843777550521474435312680051049477934871321256766512790019\
49482151608314897580026769035206704436570758868192388332130914496639482352973\
89138012854287297477047359885328222012350071518735008074651642029001194919438\
32391636429711856437809681426447901902940566347663019340406170770517235978431\
09742510432509317657661793755150890413413877313780877712836487359551955651338\
7854251680996`426.6733802781438*I, 
  P8 -> -7.408563568019123531513794093980292284264205151431561372490651481218\
74857812710371682256574545370858864058173206317724474707010369019072452567586\
80436504986109359906010553400901182128673942126991364909967319204435560935917\
90733235514940460211988843838981514746432422597899363417908094739500252310276\
56934055437889978015363704537709917516742096561856821359137127322370140291120\
057191827597558300573253461832802879260327169234572048938653969998951`426.406\
2147768863 - 9.99748282804252006931236581303039724565487864986698494879070150\
73509816065911888433090753373359628150564901511669771533546681570461624120158\
49726125752663484865114819113338036696774132679525817855723692917814377297028\
86037607936998065861656033983913340903519467888357408259883281509621894330478\
68283633001412113837758568851796145355988604894543886580859202854898674650934\
3817058036156925594871110521986067890521787786689005040175222448122801704`426\
.5497181709093*I, P9 -> -0.01685588763760016543117486806124470421863163061158\
78459704303479802301071700833775382377569502539778916942308136387529995526128\
18386850746028060235637929181521570277212823890733215883833117894971836217485\
99428722826596258012163933589144496681905640959116305619841143686896729075839\
11913856606301708534361547910581792137849937956668846587742473379155837690031\
69774360043419854925771799661887322824151397550672506852472444615526873412600\
51606397`426.4947473758279 + 0.1114218423285886449686101892972218761201081819\
00302596145513207245984086337995197732251648946541907095890845969265371601769\
28642335168518582208691206031595766553031577937382188951144091091384530123453\
72693318600234488644475035510014467374270322386043511116920847495396258196969\
66382462008382205507249855151254793731091258440020507214172219291258013369978\
90952138808145784542801492617097637535125412653314803099152234444757824102926\
426858784589`426.6736750628595*I, P10 -> 0.3334302075612421928512576775363505\
35692356591798786388604067056269936048697111289557763697442592337216418881984\
38595090529003802499875629692147413267259304793807901937531663563900300040555\
57381995416379625132825112285550318126247195847510284044651205917520087939662\
43720395695491004265680716389926639526490484777881121019613715666747125150764\
88537128521186813526864897140932108425556003472786921226469794731298830860140\
319833323252920538288765`424.5407432896767 - 0.168109702686028660743774151582\
27506457876373922861825250833013503578269094058788695198184013432627234985375\
41546222860458493870363859790720205569486084580774815603386300350635222769870\
24034685628234742424723359760443621777539784661174859766579270410387559706321\
79151400835325977512353532347811656211820242071044642954138034054470498810014\
79056421681497230742815705924718522168118998079436607442844723567125138280344\
7728987612501884388430127972`424.12199030967537*I, 
  P11 -> 0.957924095742402679332740019940320731756537410114501311673053724076\
05702888683480680538761418168646091058534077391819172485297488649066126315993\
67146241019977904415893317368036198325863960656663602221680142342741911113723\
30983625243519818608057376414222042043333684204237221252027891983914601109105\
72981022803843053149579310218623122476481178107661442677533828547289550606018\
161214141787369026732112022790756429590400192852810122157457799800897`423.724\
74849268616 + 6.5576712008199414436555437644977734045900074389413940905810852\
29147676289708263768670426601585666782583393164633713484281688065811101684593\
82207415463806085001854659152370572404245119517419360525434100236799078797721\
59365220729585497179912829142405172402883641762246963939216751488318379362204\
02008955922751750020363556998626408425774335469475152082497401920534008941093\
16337498535453684411163893472948345894038563940298317873026341472580603981`42\
4.56045520179066*I, P12 -> -0.60742635298598334830798390885862281354817444335\
06557793404371120946234426280302350763846669022277154807164208198065134475373\
90034945584796356448410222623608668981113918594116870235335315749664488979934\
18331369147437815422705836838418019401502534559155789548106997606364370858196\
02676856951524844693641214234610675423380481069134209011030054666073930332801\
63180562785348539061125814327904527964830816935163561651631720065688325657975\
55395613008`423.91421445615015 + 0.786451435063402037312459604537111356279326\
42885282504629503984746017144867832372530613486152659695616528799891705355898\
07541814298948292106092706688769850316696181378854741873397587558968541775980\
35872714979134842461127033234677637597540855262941855845775633484404128191401\
08561476196648987742899755970636045013662991904161485731669447425096177090163\
69495423395023427441464195808352944003971143795473418782566152402995928849885\
254841971802655`424.0008701216517*I, 
  P13 -> 0.016928066743764296215024648822166287336512837571698676398828243838\
93049799746574984860418966738876916053796812141328920979911406578041755598222\
10378470993071491851726057153715869985351174023894699033373812789585821398072\
06136729915827467015527717210670816885643520077860794057855949448135826587105\
37567192355979405888326850227506257095248110118783430855686811508101258534495\
570618325974315855639060592869835302914319076442657560165009213989442`422.133\
5637174716 + 0.01461181456099750856810840214137457085771622562741725876294448\
33541774556104750263707667387594405590873977819304388596174371742641474141882\
24132028325645425775575082875328391744720064933583857777974987726725524128777\
56502221249553040189864752560215469356385401899520346061422024878628818475310\
59436194363553657889742089541138741347095088762819762462865171319787046579710\
9424126182124375254668966589655524440624923353467591306165126502976525411`422\
.07134189648514*I, P14 -> 0.0925012078146163591301406380642734731752063098800\
03789282546710211973068726190872225751682161513044450867563886568243946379793\
71004285962508620519991979516210320078775273350608154385620719282073598653721\
40348675229936068577695604357202204157138082704642516482093997932770636464594\
89428602496393102161120437360637576456894336382955167100466155482459209937609\
55567468335241343007595107989618575815882092250219767779000001561785569619637\
107300917`423.2212130959256 + 0.490249059069114471721913638514979112166680514\
57992927665294966905109514567848809282449459933847496208680055279138159479279\
13646387526793060179075981801999476226825310873573714661116337180315235789613\
97333906561066999109425676769594344763184061716501524831760480479503265593399\
52008764215191144434216372709422532454192912302811871093323815909417590742508\
14760362791395557606061097581402392572649036884703386030486040864858337642870\
6698220038231`423.9859063880983*I, 
  P15 -> -2.85745587025403652709678812689311904246003045708297845176990361473\
14882850474578074334567002421664067042375586014314820306193399390841508396157\
58097197928016067454614160091489699921598583900624951533285733800635636017264\
33269497379771740684087560628602131766044401297752017040363414142506449790429\
65838985232762880776967015491250763669551182063566193164097310257864630750466\
9819607687285605549097513116861081954272614845098631633726352443792578`424.56\
6356987068 - 1.80634431663808509576235434835003221970601365988359691305998768\
22303834475001584850973158591593191453793332185364181128099681314790648648715\
60417141012970814728130900114984242375305556103791247546039546668100894469172\
27862734325516314257918071029995447447954636420615365211928413353201194953498\
93361686136820765255425876066501122540487637850775282935348826728334309590304\
5388914575504442024490725129238853715731629920746054132360933758331795856`424\
.36818636910516*I, P16 -> 0.7450883446586208942768951942707258250026331354829\
52928942149297144554131125405401852153190964359316249658654583248222347440643\
11573008548680786862102724929994448321040093237963583739834227102821152558875\
33301837627510568264534768178221705828780949850108725881812527182389870492177\
06288817939753499218126475705892708208255936425895249120650069519288582267920\
66811906466344044379529319419245414318503835062677389137488750930383926850696\
414851063`424.392136165476 - 1.0155333331745859927595462283548268617945528630\
25799984363736681500403926473152623175637793329580100094696467361337678704222\
31771406802480788648563738968100588212058527807866681955223512720614770102236\
70117104705930144215300116307469746462782101602689298098369072264958949426758\
35759312866199749198914080316068400140090115899913844568852847260326390418949\
87020983641528630037500266528831936309621949889148812608853734738693699306173\
679950864141`424.5278818082006*I, 
  P17 -> -0.39124774746153676843720812206985445665009405020681258814198756502\
37286307256098411774308282364585848423722815980724526760508537357713940047391\
26425963604753550057376014016790827534759623337749504518154190493241735409963\
92408372278906619946803997002874351224369538578016624937416366949206715400358\
95951374743583798193290872013341619729248440636727051414117484811059010050147\
9617316075976800114078148591515970054217502482811921843895266965084672`424.38\
76193370915 + 0.6552218506413065556865791688701593025559543322964419666958662\
50972078752201593747367750797498263825606681845679431669035713384733361436116\
16766731939128197901896787189362106703819079873644191665651422688430190652873\
90464023292926395147248483522299346139529520054189744390581262419225727373046\
32547388629670989969333186919766739026285503201196868656983189155025621854260\
46704567123645136570144143098119160927856739166099006838997926630543178588`42\
4.611536718193*I, P18 -> -1.4065767442832084510753588437830322584756433161569\
60611341979462007884148372917023995477321929190617845205623043201417504266760\
78090731650146507730215060070697698078345274759815115345621819279996541366264\
27269166302084146867330802786651211813998857761317656521754007445814767861509\
29267311231202662511929929430410844149869346258166812598426506333102391192108\
40870143958956822763975189206132470019761261110458338533221466154735179775345\
508101079`424.0109751566114 - 4.769241217169768157320993160574331748627292948\
05106727172677606565908793575362705549434219205012150926353576775348284301207\
82657854851043155350780549177137812272428951233362135570259251478426117419364\
02332123164325133458276269792699025894372611485475974671030173451434553116288\
09548452991628633113899839204781789320852168259211857975196351641208862589145\
44672748762415410278453050272356897486621739018328271257156476749640224328578\
4980392477444`424.53974841710385*I, 
  P19 -> -2.46157899322149192565962154893073982114445731020493557056431204547\
70219131092892246890589825318641825374100504492890680141080301304692849944976\
19123361702475096125604149885308077268130403155408860404186626506938814158300\
95104284654595145901912491398942986239724196416417840021277662214538174369453\
16685138961005274941199870389257309241823929039100842011474053551551018028435\
1252185567967364318971366755059658016001981033182484462825764924280726`424.55\
09463210857 + 0.5383626701649920295889668835945310972181486827641860782607014\
55354195651444836191256070067054445017798923972599920367452987978546418101031\
73736683926378298780957554317221169133470811484528709087709281636282503105015\
35182990166257415005696678586253026355651231055267902045849059433089959533217\
73636151809626745249909789707976724918909947413266081556631154025859004376689\
69923812354332785172165627315834758431722958182687890390531468100874092683`42\
3.89050009868356*I}, {P0 -> 0, P1 -> 19.0941882777253918875285789177711423983\
67943946656019799926137825706309755765682567070005126488984843515601482599773\
86705825512544254886489611337990529533590639545612908009103487894667012079704\
47457989094248478343700717419847678952990257893592640348366311274957607658671\
35132292255085407605963368033912881550160880827710350482811182016934596499393\
29727860188185261001776903946584447809217169760577334886604899324504485435024\
129139617937785455234`423.84429208291203 + 8.87198503759675406746215353882015\
42693547508666584953060454582928009481347879461821741196087595277377724520512\
11204334257229056817485179177807038960011436785721413599486777864451972822308\
91836249437467877016680378830239767720984087585053768116862840478941387611948\
89913049613324204374632382293864059501512602059851482367770657792735259751496\
97075685464027201743787057721566275396154848728982221366522373790245717709901\
21511682224858246921123467`423.7760138763838*I, 
  P2 -> -2107.809807332911697786132078336583038662719305885422827339620440227\
02105106956999766953960937361407314327842983983026915264614153413048722214435\
31428040344735563826625405550213137963305006504234044963345368770274558835269\
54698752798452795759371282070946171219639275744966344552839815592624021246535\
13823392912933678101852087228391580097963717473724398894938112387834299858478\
45343283706114943299910366303502208596025873385003960931254191401673281`423.8\
149357340251 + 2539.001738840499107907726240347720297007670334156025348712658\
27204153290533798022143054725909258739222757639093183222266062120988753036089\
90255615289586987089209004026513431674112089937551063805016637299227906153141\
22913161744592365292887206963934260916851706335575046187888084734700524041225\
74332124139003906454569781673106326162679966422494117699333956346815978913614\
43705557858690910199919943607384153981443973867825006233488792080236967893397\
9`423.8162729688085*I, P3 -> 1.`498.8860566476931, 
  P4 -> -33388.55557992905790080946350942892671415028715226681316273099188966\
50340280992788117001567296301924962748984107855566720486072529917287356180245\
67191611429845108083595989375458704533639415710257357917568194140365799447501\
18956819167138093975296622374678238566048469939440438806104144721160200830199\
55916322741704056908249443143001965075651248662431745463004381150593502304718\
6275739579623597149926711226577761556364255946261200337731781085436793684`423\
.85163275134727 - 9592.791565254680460073300251336057816093400850955293596779\
13084766557757308363480585686902735636831426784056342234409175735556570707775\
34073774781275404234664183646117443350559042486462097124970403730260492792654\
10079581582141403667742248728951156396908952842794445752602972094202183332296\
87828377325985764281223495968572414021090391191888422676330330336443622676219\
73617157032996073864416848516651454504784452721865081792154428849709097685091\
7983`423.69159098320137*I, P5 -> 4.846321267038231022737752878305197132203267\
14690198504664633787486889123742238886629731129827483450800363214750024676417\
24767832008494097552780423160275865840177979171959791632385408795826466078615\
98431260887920295533378774981997976266235876563621757545220484842482347632161\
90017888065293321594639339207991398403144155794122709742926054492073960809694\
87963694742581688588109258301615504226603027883903314924426004291244156803456\
822680911465407`422.8708599808106 - 221.5970843737545022421067542265125326709\
13037141233027881041318765281364318121162140796183262826150545989115992804774\
43208188240235804701655184752662590350092293104729771795073810437061472373814\
85733115990594063515080868212241570457985219015487973820431495066910467971737\
38503085389001802142494371961947710556561688264606426277290475580846814115551\
93296076242559908554109506825113242797632855788940632357845757251345445649499\
63864992602617427285`423.86285755261235*I, 
  P6 -> 0.0014300666627179288216626119375704363826076501285407938611417980137\
09915669811285820872805866748599627105301751025949232660312740271007661657572\
54895602979792888987194699068583732446534588319153952710464705879193317629692\
67827606538392604809022200695674812112198962733404810378089230860824749239570\
19153326391029578767254001547716924503465143044321992102744593411104489494498\
53899137677666800338245281449553691367818497999377707733586465649638`423.7856\
5574192976 - 0.00285170971100624212780849419188858440074477844450503356169883\
21164017349383058294486143117237127688912427847263957239029971625259607790992\
68970158513488736528621760191709947869620177245707773401685434445205292333297\
50807066761232433840099869381334264831402144530696367456086807693799707583316\
33975653863947275041347057749368568437830435066432726895963571765054445484728\
3122661684850984023967539090240627925615686189350372673697220404800341875`423\
.8423373139653*I, P7 -> 0.000598793598298236262977164895623496716944966708942\
28522743527698604072900990673998578721837876113000976867236096796159550118571\
53621378513844310037195502318014235357809520333682326488912542835928662340213\
96245646430277830307311715411853576920843982408279408071514949700364266248589\
68764209886106208053257259386846256151150983772120013849654342956501777080887\
52114526020511358767216860078312465524638272601646274283479005026092500805629\
3840775`423.85713019467937 + 0.0000936812870213890159440767005746414870348975\
89545595045539617653307758649934940932274892629612735316081570329399550638427\
04172589764184650410439925630100952097275900492188778811864534819864119851002\
57791717635712405040134624236317589533914119108482702943297940973458025721470\
73295688237611506815653443871012967057040866766968814476793171129419988132426\
86335543041031494133928491373420018862574151344810722255001879380542617241055\
316125756599`423.5494629475599*I, P8 -> 140.514793576285564676753467077300685\
00238927897720471670827147834421462219420006852579327755047684814800954961050\
69459562245272091907423603618814853813540572554044185340791328029432881839971\
43804439614714917091754071143273858669609578667591493202857189831390924731871\
79297288595012788782205324343070257417183046296909922761275702171583549183402\
65756401493249762024183931112578295057266342426776289875293690897209158742504\
9372299083988827731236714`421.3293474411558 + 280.201894782635268277027827859\
61470179278337878918319147158224190854867737150002440050865276062686606840373\
23212435368715404065745239359168508658355976227857793320174892136812544642373\
07920101243669067046982582002635120514407507930405962581039763982655431605787\
64163527655745821209872077259074520699263833437683127758215549820542849413954\
50483618218531604982832644887167677036029358646576450174433411837398912575676\
6845584855081305512292464785087`421.7442286165403*I, 
  P9 -> 1.0076115688545972805130648465076528135318150318271610281245521229815\
21215370678423033047882982954569404923019032154471450701276905712055403002759\
95076270886749787562449845921562518831411448484510446184654177793129595138483\
20272787437557603214132255982668258014712635281851197476338362578009268765240\
10717521571036191791821109061193497955585602274655260312796384529588955373046\
90108371473416774620841458394423965674711894296987508725850115081145876667`42\
3.85394449682866*^6 + 233845.012755431025956253311961850551650758757694252997\
85722987615927038912070676394981316614820854324617524541593394592324191307647\
39045684810425931597388580142711646916867246070945211358137575150571722085595\
27976097927033404848645307032289880280930664725880226828266341663295919977829\
24562196547246149519669981370759869579895477412634097495663083118886141754511\
54978969750415279048376886491579931833534382071446399595643906698130140918614\
4345304504`423.6462071639562*I, P10 -> 0.064437011943078683615026154521977845\
55402928305090899492437424047837129914725434729384120015617504593467302942627\
98655606106696582811610766806606349432208434485200958180633548615865443286097\
39365709870731996004498528902298843353485698276195594547379658900267219082536\
36197971637019344337003324427985303372981387691206476922199495948055265076642\
27382330977291040747765613201354795708089386242561630177743023440952094839696\
3142918782415947554461`413.6327250206231 - 0.10788200536065960846100968686256\
00293548548370026611344276583765082644977886677822422770063812605915810366154\
83008847838373920038352540875495999727756667593376899611428014838162924984426\
13090933846847987647044705477299316732393594962156331505431048988344632452908\
67821127093901314250673971910546435641245156698559888909782006054370081649475\
32725083550728707242389697141792302756165393544911180099379441489249560748179\
23517268455276847369496563`414.01648452924354*I, 
  P11 -> -1.71297782526372302691647758058683127990692134734493095771239160497\
87248981462142729945565066149155449630567769156909997624946429360467866856681\
83726064297965994696283295797740274218750921266197935771307438063878559349750\
23833121146002395009022380725374514826754208468213951771903286104553257405217\
53283042491292211342658012453146039046968900081206099936087197127417900554698\
01471856816155633142384851788115006866109008`405.334030088891*^-7 + 
    1.72306450615445274651147079052268899736441231747380622606526527395945388\
93320261091910647961119032254727338548776511699641472198833733548584062482688\
80034180645475676504900874795175519208166332609837332520048591364866982198216\
75524989051488954309154730696335862337760695340027050261352890662205323393239\
46172875963244724590247052744658690625671437203078048464414508590180275261790\
84493981578210011663272404680311966359`405.3204304249911*^-7*I, 
  P12 -> -8389.46554558953524679397590418795235291753462058958063201460836604\
90857802541638266514032369716095975833542512800261792587682769933813537499166\
38857113463945214185833720046949113864717135448165797822679121171035998460387\
39128392900382611548431060383485552968071794810718210647340553614845684079938\
53626029920649367487075398439176054248946714274094443778234397776889277877675\
628968431804351075402409197865076038031918833132364842`414.1156354138984 + 
    2417.14973363476162507880651191342297296335879173453463375664446014458622\
87425573672859396887677653545515046291488324855502600996041726914659493046342\
43901541898305603986720402401461968136007923495274747340903823212283292394958\
19087137726279701408297963381645603014564757979514590370707128572696213266528\
67707685273495380320230839536553157903540420942240432942249489557809001392401\
503420580964410671794050579986661985846056357355`413.57520467329323*I, 
  P13 -> -2.18749999063394064776425637493967463793166947812715298469710838507\
94950079452274065305704117460060961116723348344854868876449804028422192482727\
55545935263197375821186549644584802343879816672129197727980560036390033809932\
50592503588694245810608053096719976909305329674015692850704366145931418463351\
48267547543725018121371678835626412921441856003142114333997329851454178197023\
876878626369523184098444334399402213930557260230868`413.4555990882363 - 
    1.48823509910937777866867000726935929242892137964123440101723827350465003\
54497588947234185290995415038121555482825712269919103865720469678175611334763\
09192742707435825045569856297896750408194528288187296352956648066592831659756\
27861782650338275733049153658840327787084523342953061622376445833221307343029\
61076353681149006532840462520854176111684762704578132171919124447610151180258\
31075091457458576728768593696162117366181771`413.27727005401874*I, 
  P14 -> -11066.4396221936734593037637949221774906573623501500113220726940538\
23201102863877470195448253642581805532570187815686596425209733112861271914041\
53955367660384904640958287871876301187166888043516341896446491481383122031025\
12087716359324498555333914643771550721140717232479567860425535346519469635715\
56029207272175852336758641828399640536639635399068716898848735754563906620802\
2756000461523076097939085009674926139462286353200834148`414.1331630357913 + 
    7066.56795283653741750433276023684075220152771860602942113155946741361239\
90826212616887347944104644012604784493670384919962318652981208206420164226190\
89569245543360134212130673466329993396517233116492009424356353128151290858705\
52523393435620155144670153059819604357777054525477633906011320003102423385015\
73933828005562682201036716362030798467705402099828769162275875362217578401913\
304177857267369479658023092841397215394962181472`413.9383636569263*I, 
  P15 -> 61.60528882631926505523218573412628592223723687094173150679671348051\
54675420704817283549160588616777642821865158459457985975614519702498354535494\
24136674704006181381885626074402208917922045272858826923493919231441658053083\
70511946173845095932495104512245733669976907173934767239480045235484717346583\
04884350325128207310303560365985318954763985446209751043099657605893148685901\
440832250014051715445442452564571589647338861940237`413.9417075778004 + 
    56.7730745033316841291406474798951776678102619382845711566408112812026428\
87343532518630130478941402016459791086105408499436160110477976885695150260039\
92180635788201951335943633341234824224595961426936439407328431819229344686254\
09200917612497367349544066113410535384382530635401360480355060636750848192661\
49320546740273915849137109399948796380744009545931972240429637331129326567850\
3922171836854482786100276004037564911121753631`413.9021511221299*I, 
  P16 -> -273999.166854972739159810055192465116441696672213981238254113818712\
72782000507302952195290062803056252175352920204458359951527875622378962754538\
23797242719391520126660873170657484874498047378196194220284848575515785656310\
50539223388139028741066027591235270108784309207391157721363478345632447976770\
39711508847521174912617043126778642479333343809856911402457232765716400108684\
96548253864994129730991785686812745999571238927387879087`414.0978232694516 + 
    36749.0922212311858163647137495397328686510889432596435317885852173487733\
89954944269708539970375273939112501137655696056880774318889701876621223882146\
64383530244303400214901523846984685738552080678523402803952332752429047786110\
80078908124881782204543296293943108422890032284256045914025042530287493180195\
13655710134582073863578420039539948385395208137589391582514788292528935810134\
930938868397208381156379580079648161670939842966`413.2253206432174*I, 
  P17 -> 25947.85014626265395635918938341570689395553544101480405448488424476\
81179552910843865102490582340044086677430218097043986585178478467510819896224\
21284747098991046469228625522559447329016988665686588915449065589875750311202\
67294567476976830354436978267215150511064834532349499787282786602079905549084\
66114276868351609091245611174104701720633178426557325331762967004812191462057\
532424476559735247107773247735024008285096267754395349`414.0661633108878 + 
    4039.67164036321831950361695328936482273565911748887469860257227388973953\
41868647849491473711760030498276429012371529901940257737780527570588483759518\
06687245991815479070914800816994163873375474636570942675127217851005782134161\
08184752845925475420636607363575815192686682478054505617074941170180954430584\
70465349974996966807009447349971719323588979415505922894486434585304584789802\
454465449990126739760514732156348312328613536957`413.25840799524684*I, 
  P18 -> 12.97816251684821073134095400428463828510157308561697737560914689238\
35502583540656265559211668184248397241335997882721619513277980793517947770329\
06178494147113614234074504373352201467125755324361918720353281401101682448403\
38560783504093463779127012396723877336598211955615839076415080769716533947137\
49018938748705243511729050206022134983533809061817418287215248176860151952877\
383152788642935326829143051155511783944277275365667`413.11073589232444 + 
    124.991811003953151048992252473454154210193382064174212911310537984438848\
45142879719177015391266165321405544532556471813308964668994275308566005172487\
70644529623302871659266600185382446035630565314755113795733454961896795717003\
12014163335009018695037426934207069853864001929169641031462189423049655216300\
91670886315936730648178181700920576317162909347408783590344396592458371554270\
3562490716115730632083612896169539874608532647`414.0944042446746*I, 
  P19 -> -344709.920903222473155348209784630074649611795537320354459131982666\
10451056218304754087481540061192023165118831706358140871611253018471400034749\
75812869231450759973628222025462380009744762728080904020065147929349663765997\
19566368850727934225534504230148420102854800616946413789668653955417367803860\
47981321116428325181642357586042848701218431876068056694260370489860664461799\
19536557337141219900087388393876415346088880959952022198`414.0152207652775 - 
    230507.395831890093079401297101245178624779208377787800910362834791944518\
89309529874193964092942243592538288517650292801779523798080897540877722049512\
94323443040266556526558120747582478553606212922156044155907560740283293479109\
93027965699763029048067481529452267608745225945082767968905222531937698887122\
37471509830315502960561773981995099171942444500445705455646379561538199348452\
17578873232688786770917389805655872327757134428512`413.8404518468374*I}, 
 {P0 -> 0, P1 -> -0.018638724609418754873613217655263352757458521548648542135\
31023504284791188476617187300771696317039121638709815734980935009987594434678\
59874512295430258652241702149182209755895261083107433948164055286586093750683\
63037714232881223422932629576708075696538262509100857370380919560302972071768\
66891359740018622030147892693369963199743041331382832994840130487769275465604\
15253098623917128862443046349435903205654287924199468310520608956607643772219`\
428.8811645165571 + 0.0019171117352641533406954640463748035825172078644056463\
76745196690496997130011538441269867886548423410200658557042622022612883349945\
84877075861218593101979795415494447542918535591724686084511433105877431450700\
84304594355807762704114645937830143534783439942271068282211696201881436521196\
40877600025058505231817801300464557253790100158760746178984694459497389317054\
27767956523853632348568876465360323262024161014868090557132328044795837977143\
485`428.46497269189405*I, P2 -> -0.078856564641971339410002381462286103575860\
13359465657214075722976162176584013141421704092876305361753377630475709823436\
27060768599238098820484154933854049302988481092926489962073062461162666695790\
72937928217607365714423751538248508489000554994371863459700926377324304169725\
32577485340169139840639817183570199249840301764683716864920422809797070832745\
23223994802099454238012397212262395978920986236777959736085489204141421800979\
5909791876956678`428.8440690520747 - 0.06111178724736645600683480345619841689\
39580474625883429915339394974135489519834619089639597385129291765534999938916\
79814030447159115957472174784494638490794742110167431925699917268442099328829\
01591796240310542744090621348855800482927400809259393902683554223487432429624\
28698893791330724014827093894010270637230167487228896820963134467950721138733\
25786610942660272432326181836068277703995196942442414864539400600253528747849\
12861571540135765835`428.8394776922642*I, P3 -> 1.`498.8860566476931, 
  P4 -> 0.0002681991583554380853791811349367974480997950761782333948113514435\
18603561456263550596475788337764902944992857873683503899883536284146884948162\
86997726085522827852399630303985880161299073794455981594003094588036334171774\
24644262703853610596402970101709986969732057527285792906938494253328077236962\
34359075544016548907850677404848740838829398715582963035680042906982440323447\
95009963149004342757680126662241937181802747704051308423067824547995`428.6981\
4344268195 + 0.00089536910579368709951801288466186793454195362931472972778444\
23753912763821272691996867130684324989820914008784438392336557413071276584229\
94265828665903790711466289604969823794842980109186301367215112258201124207847\
45940973718157829111527368439009384364356781791629399832091573445000602507510\
46157611972426786164356772000998524613975427401932215368170147411113383887329\
2364255162350718040716512032517055489377580892542882210100044496721922691`428\
.8739776040194*I, P5 -> 0.229993584314925265923370798527650887467291069059925\
19301130442053402676517158481812954699096626068487574362300736273133611782741\
20494098919860214072021571704206938985681026330574735620593943782429608219777\
14287280636622411928497852236370550869635228639263470956224646654870582267881\
23534086102053793535848087603062136364882290751602750490193475366031279832979\
36460885277282924503499536521428923468075755813758096381081389324570024308719\
9681372`428.4166292494322 + 2.65220507277916188981882143500676120955220957395\
29656675875740175521742280440456610732843268164478765448213474655467560437858\
93228654583286730015243352711196611493332137560647849944391462518336797455092\
38528641629204845871966258233355705226878788002838232948563963763664130862094\
88548934765578949386395071481261244447979083027207838053766395617984989705079\
23195449244967117211910604961189754640856787656300276001347184868418835598174\
6518594869`428.8817595380502*I, 
  P6 -> -0.143992844932198150105087362713006258840724400085181848613366640272\
51981536429801272971662003979384350381910323576580198194057759404773803693494\
63098140941084228039253839832083164121227413606912801525459289547047984282715\
31532517459335927200747086566970494608661319574353491465286855336401292506739\
36610327601413110217741989570363400689698095332629619359316466370419020083215\
817794606456243039367690158009498703245594116976960925320900065189286`428.830\
8730852253 + 0.22318836280518399207528678638797506383592673603839546713853790\
60553270966886226259358803794555102923447994091898326566559525309636840922396\
82633933541671106786462191086421823643562960051789293691176195377015932014493\
26588962623009670217580499824376831670608439724578669551967514735793593130348\
40370762272633966383022366769295516860859212050022280801277015781403603218471\
4114271604047416200553830711893086494801471069475394966465997298920674063`428\
.85294157252804*I, P7 -> 3.75721745924838584189477002026068071150291394253602\
93861977641259474872615723789835651807615745389995671458722329938044059969158\
65515701899822946513914577373952512334216883267559542304297355265311038157618\
38814307297375160676344711253134637025212795560058120747083203573043060204090\
19313206390288037915452239348658799532480925021581443763938799243559228635359\
13587187966447373842839950067379073590761939278681440788809150848589222055154\
32491976`428.6594086998423 - 19.691367431603747368026954889848961422140245329\
44721010151204568458229213745454288621257634751487847251967343782294344693831\
63962889689219420532762696097796098417466096966960359564562701819734626772159\
60416918650175689605435779050988324720558435397068605606902122683616504538523\
37113658893318771649632432196282957793131670279766720106457191701193010902520\
91256948136279859093706448887046002294424429500513395560703020712139984562400\
5892647600905`428.8779361175352*I, 
  P8 -> -0.000421190983426053776529202752397592035886033928682896409202116772\
82363977847737725633416009833821658792026417272299823350462165211207193980755\
23446363982223133798431088530895280563251315898819858471481661871999425161686\
17030310386598608420746042485169478634296826159431196474331829749963689622851\
76078728556667806389087461985884080925344399368389716299218004098120866746776\
003775362058272520242218192863372036778405582339501408412913080784416`425.379\
82144386694 + 0.0005618240866196436433519095059046572572196701429439149830489\
12746853440006337747697158828807398863988222616098063492149557408390124073988\
21175897717620067417961938966139957282799677783163493449369956989219692198210\
59015704127823301660864526066465694943376632397403886935479687867925183947036\
80272932646472919592330778309300758247350274202491795998879186903546798678521\
2236075417862753568528208723671467954894256240237869751573240043844319119`425\
.37715778146406*I, P9 -> 0.03238492289523994862245385199096019354991718467432\
91214035647537705469328596855370799312978341280665123830345266648607018418485\
91725900272781040560635145602049456747949485338739191462019113666257105645756\
21698957469914073069234508947276691458746241256041339314605475904890012505727\
11125006830171736498771880841126448182554397489894929508230391800885855074585\
94571967901474745158656068560383810536317069901537550175518821007739518760227\
82533756`428.4437836254347 - 0.3742119919373632633149159422077428407113289624\
32978309457912899208046555440683811208460561054617133738781215363761543642090\
58719519700269260928285356961294739909294031703567430134379649625629937846760\
11858719314136194185309484531224039887036519382334126386841317437680403300424\
32606989779715368298771795785364623425289232644371978344683433938235216358041\
92868950417744221923451575296601701582530789331040733347271635835463057420995\
680821069801`428.8817660398928*I, P10 -> 0.0010151107307515242625209774901502\
44775090881878099513971586928374227923145327125192162021420035712883709688340\
63817242785818910562376295457548379580037967461847579396872914023443567873232\
05033399573817902877633129698193011145339445716101437137001040783398018193863\
10604002501445180078725551766896749756926075074768828701955112396867571337234\
21763717885861013803844202481677055925243880614286998797715545762271236756530\
0255061107781474256403`423.88866213400695 - 0.0092549845718686797706691896931\
17176130109663290244460326810547363281354979065394100711961386616304153323355\
43105794990551722602009815386799284948252877397387087764276498671716344851535\
73921609726385290965569374922076806941285816946805170202667868759967379083450\
23874727311134168041093770014051714581049912651051262407261946033532864113934\
60439716571912175329457149329183256951840958377675297643839740699722514794084\
075425378470197065077299847`424.8581167881281*I, 
  P11 -> -0.04362467518030112263713879106415556160729063230094578778361415647\
78105976575907185329284272348625283387207939233956789819131050576705028177070\
00329178483566769452866467576959359164164394137639539685428513406135968193350\
00846003937768340057258107463614679065257303882492444245018249898872671197080\
40981315881900218641624363713930765579931229439383803994864746469118112897084\
1761748893664758966801226160101882063195513643377292249474788976343954`424.31\
434122397974 - 0.023549699535064819014149116642880053657853742629805942196478\
03350775826783363484094252500443345188132489000712248736916464012988745247682\
79570060193046770825453954029137908613358577477719457706256600082604368398006\
80346908609817866665141889249035411245228943817030683788701632663110224667863\
10421821723458184454084085416290864246067701309918090577963424718164051057684\
438135088857457961880591608934458718230885312100260244700382695117786580881`4\
23.97734153650225*I, P12 -> 0.00001667636565871766039295071143427389888215526\
90700258226269796338026523690359823065409365301380192877880743840812366512485\
68566123513647499353052595111724472981762516122872960061354391292097819482383\
32000392942772882517064101661635674977069990307931059658671952676574594117676\
60704517009837204497753546982515266924750478612009424086316162536434602503097\
64180042632036408572744108900099728076226906590521101615658798488439025483672\
72777064068`420.54986426749707 + 4.981698295011682540483789878606152900364629\
47124352775872027446849600010837000912285780756283742497544481691334996176416\
39469211260878251130802945376084740546962241072565733851433303019652666973823\
02235312942890792778767603265171616714670599244648028947244179076624709763244\
87423759711586760379587767144477451667057558871361675903978021565951984386423\
82858799671706156375225081918394904926880249578086425317218640539397225973651\
4996975019`419.9246518518865*^-6*I, 
  P13 -> -2.18755934638340814071286921089471054193320649804560364963178067107\
14149706831736373877570967950558166782976531204182008047113190586687139513232\
74301545040632097625543944001738437827802192483410088274218038388895130958481\
23355858173321505298385551789629481506087145458579782985965297130306836557636\
87879183543485018425241350415283094825125802869587471660963634210861261036000\
8595056552502125569523541266840638010106474195095127055590813646079223`424.62\
48876105743 - 1.4879956331792184712544446250411615415217038349289778140680508\
55060030477412299800487614386376880520878373760782874374120290050005132823479\
55510726986120366461379399962395756627140506529127044936986113141624485171677\
15813237527448124021194123768557222211303746698571826685375188312107255269307\
87251911193302508028209344824681688870852641121226800750479284177143351374723\
30162218654446539010414280673470043468226073910763178968090890097348651139`42\
4.44998255523245*I, P14 -> -0.92060231662264598106071345309353978054848425618\
41307492480843790852289802822268893093564887641966137736897786273202074215438\
46637248912573921985795684526814006624281353418190497582879496118741910741404\
79595064431204809692559884150483179562623416813304416076529708771910718729553\
89977062782612692065288233475334575853447725720324645053738728335869328754858\
99764426895178182420070164017829897112562621566848787960371869391975545710541\
19398401904`424.1120539444526 - 5.2779690743904259208918175098351727886282670\
38905596700692317538583503992815770993707956314285714683377971816559550725176\
22235624651890869798573899192279880404998457362680332264004949724952888451881\
03935547280536813847210102715617436708911433950756434807838096003045217011067\
94746279443104820975559810608855818637124299261689279304189658435411311609310\
06286486464931459909389647819861798683529715258714781145924224276304920025045\
360089255743652`424.87040716584414*I, 
  P15 -> -0.80930176865831480095367255622095376652972051822867213715718571345\
43059015713381099280293764021084762755451718380995557799128608672852144580968\
48557265018768305687965397785113552617457956064223078885243810721694521805064\
53883754494006725243749725476518883813292836041491179478517124614163497970483\
65805940372927430475127768614191224135468744623881424437669231055288165312242\
9099910262378596756428236386016049789408209361775451252091184943781281`424.65\
81773437178 - 0.5979443471675466929079033883012461489079574015976150701727153\
92669627160814690190321856507485055395743988006605164284255034801566118281103\
16613434226712074776219414796625404630902666302695413425002122435098636791144\
28883689478596761995328989092133919013186686159088548427693156320091193917279\
89476437916605367972584052155262863892452763270442995654066058787410851451403\
79557506731081154941623572163929110057974378889959114217338301464159898855`42\
4.5267037707315*I, P16 -> 0.0272773095051975947883140814757505955558042031785\
96705388619804582491120001651993434996342873196752830918817989803908731713844\
85214823606595118882622719370389132049213692706743772353410012412440490979100\
06339217279566850247465703937080261174691761002779270805241747195458760632342\
77127465433712045257981948609445154058916829505995692680169156761653441258441\
47546638715301170113620718397142804746440863050897792319247000152985156609759\
404044004`423.8572777976323 + 0.096609714569883318203968703650417916081470707\
86620728427990434852281839780256862647051145461836400216162039976029150891775\
44370616316964714759355533686737465427975387402987838552299976259572379255223\
63490662587469795527662968150077877078788274602562140913247953079291004668012\
67961411853468025708166011727658483093729073746513319038485689742152290793545\
39152047134183163825203535910432183720504694988462328633426025909885984268127\
449078680508`424.2229220986098*I, P17 -> 4.2003948413185969456388299627327721\
68566982812603131813228584742772495156952495646331914116098406728004211073560\
92381658248991814087842631353439691847485706652264787545963711399739439276651\
03621564799213140851357543632375301621176723651473879656754654897219188606309\
88992811684753821018828078607134274932519656471567237933933865289838129479925\
22640685139287826020148985022302378406800695399572952113651199835515816709454\
409981480532688607024495`424.4742167651096 - 6.852227745851776907312392720428\
35877109475870328556929131186520085647823872590754200597981610862396473375840\
61398910355095468309281062884201560229386756151590242360456664319449527981296\
86145644415220144565732879457062103459253307002261247045188945045746592610243\
95524262882883926300570159355004768652451831397569183920347687622012991936341\
45405976827385994340745403747956874419479241732149195208140895812454770954744\
6404905048082021962388580716`424.68678306743783*I, 
  P18 -> 0.422946634412813305233817126187314678881577641683096781148358500839\
47830582828046702035832867245826937538727018575183841325778355347794894026871\
59745951205731674359383800767296425655853315388528152215143028845548752734458\
15259410531668499353667576538229342197166127145092976225495001200424786703808\
12418945643200273242625156139837645574766763215552051677824404706618888575856\
682980507950248096054798222658343322567934398087475266395694159350957`424.185\
3079141206 + 1.96752208521060179588552620596463563512468731146742152527950805\
65172023812078767153049093544073242744991223560152712346035411035465592383916\
50156668019699848025581684908356098975013786567445468913886808604634149976491\
18003736894921438794881962119667337553946827714980140543878604655372362142572\
07544575853397105613330733735888677264565423766534095617056732289825535614249\
0878772442468930023558949008424366269215301739742471271610794388497975789`424\
.8529460879099*I, P19 -> -0.0651764936026344105281052356705841238029494320919\
42709782207666350009210773984185110093830136592596024153852125007118632034715\
63856814648560950421879619794424077994836466224314843753766346516441015863000\
45048300438930556800013002971424937960313615264392522269562347601859172357318\
22376417461264958451039012215315697624458318990887356842346278481033123568455\
01995426738765527936305105153351758242148956064268175599931847821039094239249\
399763346`424.32484584832446 + 0.13572917535099245755826836691135511379472035\
26119622789043244971967252750883274799100531450689388111110897258311382079472\
28703106593100125123489622558121825767564918355219232229024486770181710595062\
40617238063000372589323538840784234932729831122010893223611631513603860689679\
86555400850853684110195448043362104679627479112427433104749511384408951861586\
09208973472161048846398090083104165886192727069983601114160700965493223930779\
81524228516147`424.6425750176922*I}, 
 {P0 -> 0, P1 -> 0.0560174821944620764074930499344707359983051494174640251858\
95772328461219137529863775700544976758094124974106937504754823951423392921321\
39278682823107865537434974254040037792720280416469381178526956111310478757864\
63797215253911481593349692547537566281324246929039851975871339683347262214899\
92997914088988853211992888269647910315080642697309308602921795384901161244605\
85440691733322815337894876213874225797224716009004929132323330220948991034590\
0085295757820369914`433.62210082843376 + 0.0645558480916712360132979226881589\
67031179891667869629214164067936579775532098895900404487088228927165304129815\
86550066772154363264270462101338367712045770101089881739178451044367144540975\
13173789374864548831466695089608270488843575773033666720599020192377272422040\
94853460716283481559189898151618659645253656304578013367575355428634383907349\
49279018210825469985230740563177807323016377768141319979360426611616410536495\
470526945546710415504718570847782904948809`433.6524517418686*I, 
  P2 -> -0.073663553060427270260336682152633153657034034098632840519821498119\
70832297958061948081254482947234886440936718275453428776633911184688855546354\
82937095898683475712660906479624442412211383677596590806294337814609471442207\
83954629587913044208721764635656857563570778229026419102473434385363153013384\
92542798218696762072479178127122124505340366034435320717142269913568660267333\
59563269348823884238996306972346875802912027557024083926938929946825367967948\
9525842611`433.4465703831912 - 0.26439837176529851171636663501092149930928889\
88216842140144815099051934095176161660894510255459150173856596305970664573903\
70582024443407257437377956396777770593347975827193969646202571241091172932078\
48178085135473990512821677991195157946254241920348530562843304483669689852470\
89768850102122410940084705710131294467392390607991198078126473442800228651862\
07742432761694643959320400139969374468582834362956494279304989066479020905105\
158425731623652607914216112985947`433.6814375072978*I, 
  P3 -> 1.`498.8860566476931, P4 -> 0.011414910540127649499702590758541204959\
31164506081460490585398603476708492603511790251967766013725215566486442662497\
32498050825090691071668517828752249868897848915062868744926162300549618050451\
28730179315463514938101749755328664049228654943245093972182733371551991047981\
34197019288229373955925885485522228797164338848085274682970253730658641609814\
45374432559285010214336035985021847917979228044705791916962718720121257525281\
50559824792852913652052911742552338036`433.6821078167279 - 
    0.00303002029686430270049824388230536644316522832500546452454949586913460\
56648056054000286700896806287290303591653380633574469523150330131630554517591\
50959962957494757557646634083816721873537539128577615193731817314952395958998\
66552364631835765196649336196122365121499447169569665532226949883542321117081\
67446438061572191381469543411736570435201882370266430949277943831041834758194\
84884580922834665901803604661820179316708183913473058980085804450673547329327\
199709`433.4361492441885*I, 
  P5 -> -0.634652687219689497356045373638577206096814686765514444628084287027\
95223176515681575337949527909124882420556202309243307230983861694098620984340\
14233680720198391486125441067640933104482542056668875296830068549813558827147\
58921546942761340335984481548524793902919496115220035621269565605979723746963\
44779851377880246013024712807851412410113699334734940462122969293724797661503\
81808619611843811193563530114519817781135953102750107816320679396428588447188\
71620743399`433.5302259816445 - 1.4629287270672703268542643893117084007306618\
16438716615492666590460218754771065309378135250088154733614379235398202170370\
07072227892777496188648692877496089711057269793909336330922170576285024251439\
55433760248562049994167686456633397845042542441774965518697115462469453229804\
34271021987753775443824693782435745699907437239478335165372784156486494212525\
37392280162912432211168632017360347147306065850261910623577614284411472122089\
0513987010418143729404950066309992`433.67361108449523*I, 
  P6 -> 0.3427151527017564817720602296417337697935699725726634365923888841406\
54020954975106252010894751833484208000308360245161024710481071060307342417072\
87395763842744257655870255462851825710841905156032046630312564103129905793422\
01512318884734086711019703734147782992582846110821622361580887759034037617747\
75617214896186681067378885764525977706775852457365105148401981483320317215689\
54523534171645005775655500001645732498478977247539927209025533106705747447176\
9687122751`433.65535134189935 - 0.2765771140064318141786557530109132311130351\
52624780211879260501750021112835529969640189457994238755983119014081451115498\
80135607465738306025509252464452274223293610149063404849119965730395876550744\
25427996392737454980233516286019658105717967003818825192046685353824620694065\
33099904069042018142950083161736049570892919491744526079689354966599130524639\
13446030331570607100125665075965649873506596968535710625213014599587912632229\
8946630555635423893331167652245743`433.6144716619994*I, 
  P7 -> -3.181998720918231692190857172887930492852747445971660783338783394135\
57547737478742846328304572817598187158092398934008125791308903080202937408251\
14348122092339961955559179466968953471705342702378111228738421754939339383086\
22749066293851305300978661926342048265949702219145121996963159215694141923996\
94522273899587156624987818740470957682223772471380224660462568332135403329857\
664964786233674450222702088870131445437435929790157773777348402839267`433.549\
4930516546 - 6.50003944751195580557009118299821303243882335302127303822546429\
62022981841587799334238517125760393648213402869010210769770523734304180469716\
67932364711531672098076478913892529115067974244382977210881781232728782149695\
73579106669258989980642427714134881274986543953135014081186274134597538561353\
39788299131919806000314925639222400033553697795498025541301464048588596119483\
2221453952554081942679895860794497981066778572947876235160199816474439121`433\
.670835966026*I, P8 -> -0.008026318667902218164447687668285617867138585192238\
49014494463806291577245120216997569380504927274930887710199903705541431921366\
97792690437841316546579985557831284026551671394918576817231800483272530237803\
42235067492027776301882800319072294793846104705665515986925514444857740821779\
11593671069481898485048790715616699441990250600782281665094338480848224206293\
23472089238362120544323976237952847992655971281065921527713315219059131588065\
9838168`431.2576905693773 - 0.01232865192185051665162704348323463743704887918\
61210076109862725255614812457946276545940461458718273596492914287266398353178\
13615237666913860330134712807588093599774525898557956717924633914870169763908\
20216642602779857796520250595302043647268946032451505569882172893986826669694\
59769037694113509269771977283466005228957087374593841139859309651265583964453\
42836315676147439801843623299559040462322364993750039088109361789462906614989\
59079684443`431.3702170815614*I, 
  P9 -> -0.246874319943162563803670175767826290733588607732071559103001250289\
72375703063726250514389032630348275923006103128443112741942607262670169997947\
30087073037883438595857368551427222705116833821308603333555366406213480071882\
77308779313550737561063052106111891890864641643570125087439613339732757771145\
15748659183968853170123016399348628958383007662011508643324543073309976760737\
50413529578385215677852969068390416738719118383324204537806063902717651080380\
21907942644`433.5480156958554 + 0.5722495293454031458352410321562836416894516\
30290259127122736990649989095027328418766240104974617415102063218050475271516\
09047585533928690861036956931162012041933506837060822384540796754644115615820\
18316676891398715242170162264341466328522826393440833068892113212434611120074\
47836318789411779285020953315976987238929585892554963818093687706254992253091\
96610806037613859705381518591192794117732386717366240763915102033253190760341\
4434337618754045704354723129807872`433.67373168821615*I, 
  P10 -> 0.069530205554016315700835327440176287481052252321989644835770121233\
28725563946306009875671292287743293450665025748975002122641582078351120469944\
76975368419784635752708937088267831855854471362445727970897352360633514316770\
36581366217714887550269115265446941082066111149332221461215814914816227249425\
66418383373171890985555719566014354071053359146501910289060029240924659499154\
640277601133471302451623476753207495776424257335970950585976334933241`431.065\
62982286795 - 0.0127286921926988859520805584041222356313976160962315529169188\
42204238317978661891443234483795586991426272122529987002708883220125259521293\
40155543538308055443272423246957119704683245648234642040160386039276870572926\
83915978828177477653671432677786973181730369990694683372640806017048390518068\
20844146523186328027512248812057325201451828656354000767985072286968578790618\
04692062042742474426613859818723420633084615532464121601750664362453849389`43\
0.31107234963264*I, P11 -> 0.026315164410974430235420016056814833609253510383\
67907839062087310278173941245630100490169250888558583894706250361943655769493\
30009728868484628528843646537375767801866039384099523783567468740792543181471\
75313334868894463101460342304287102239970307051028597541703311722877261601289\
39546480856143593421379735588548035628504943014740787288536945332579447871606\
56538654572146940341438604902165875730164482984843132221369218552183129662110\
1954038486`429.60956335934634 + 0.2253048480957376362007533590499989746247430\
78169256282057738225322345811708533596532932728920508425480502739656008124676\
39959875004970209905982932162618616807571886507822658652292666686770943485409\
35187090634060973879181274905037078331609515318709170463086938197537355811014\
25948856381551391438944108983099073150358492376883595461290299485844001898387\
23949398647923666815489566560001561535567912684362335480901559709211095568871\
727909412172806`430.5574234191919*I, 
  P12 -> 0.001668795731561915614652727108867425369034612239115027691062216484\
98132326218681437611196733341234346940045800317478691372680088535144747876434\
88903292518183467487589390420114565711039531960575401438864283975021224747980\
37640275145700990332423786005166139596502967186761231043382819093776473357611\
79470969581659060665435630103675415403896702906227046998021468149866983333932\
210055866666038708923437849771433781024463213024589172402194657482577`428.265\
02962994596 + 0.0000526776648761826274096707539162710717676883806053750002591\
29215177882499809202421737013381543881664152434762383491703404642467977254950\
20973887252945284893073101099436467379741856726100727110820814467559966560796\
92642052099468187118039528412565312935462003087497569410382916435247806680914\
41711164723049109572276830499565894210022180417772976710855796727542821616522\
36288423795253440405519753982190385681077308533844278088296712260506290978`42\
6.7619845739775*I, P13 -> -2.182249350745001970112327555122993867966690212928\
05157019894319343540844139650315745850124099892297990246273798954569727931484\
79170079709891022880115247786942878285213213399114502711184596542850560741424\
87984738069052368829291542828435790190430343061165778970544802681084016269296\
92359723424908993748719603928362927977505457405558741543423609341705365003473\
90959862140666963708802454348355731528645855069705984496667592149046675613071\
7193326788`430.8174320706611 - 1.48144448227074253958830109518790642187241737\
38868714552907984735982776634284369648350654599939508326889042652279814918758\
34969285926265512459332961256952044987731616880928098918093656184827490973125\
40176782753774747439440571850656416128478900130048057876147588094453954531381\
10023160071370277211209852330269637136305938550497952161834053356841202800471\
54749717530260267171319045889934215042719846252506091847289511453876211932332\
95417816280729`430.65302840976705*I, 
  P14 -> -1.41071074081159802563262793431401294333322721187740316580902940807\
28008132576881680819654020223086913174164670934098762564263931821189245575523\
97801950593024130043717679303892665945856006221900457748486734040286168994876\
10167169896841517455884852557830597018788118744815342612397448111518509532893\
47790755011876999880425882701876077259322130325528569707158860982868280454908\
7419622248069756609898921535648492699484155202644759998446754569290123`430.85\
26804791113 - 1.3338657811352044773642276358768183883580662378579189461442206\
30118215290673117833043988917498855415886498634702979515402026683747035157091\
94459589778613897800450209512682721343935845998888696774133293991327326573281\
08803611117008149759304441067381327615770928097139907882727297324656990298138\
13160495803370466365370325151288709045208792978794579871580213453759661868479\
16656434522787252228115515055767724401513660140802891865505298692271190374`43\
0.8285238190153*I, P15 -> 0.5749498908701857519183949983527295932564586075117\
40770466580278497161536136450268579609935738751461562323772708536455706061060\
71028729134290481839038771453926639082655815508521231484718641456072361224333\
60264208937663469028208170176354701677677689173939455659645898563127121098749\
54448762415629933018869100168774879439587269452846969914252717203375375773968\
26178834233004657311678289840503917322727959414790107934702036081073752016059\
715876867`431.05929584333137 + 0.18698006496719219998330500996080189712226507\
36614443038488355308615563542573007952811282979662659666509312070352935880782\
90690937209171013579905480023538690111863082373060150566578776403201442257524\
40471113174840482692271497342796560107758835398672928705897561483246300098779\
06991246682754757364697592887259885212822008456560489003532241065139756996017\
68014992569962359934860374831959478658409415000166870269262708829535461885955\
95417038338218`430.57083321202555*I, 
  P16 -> 0.007084372936692554861464468271903560749335955298444088354902126094\
74339719812754920315008612988166526083954830416194320148134411349083228675469\
99391192871722596911817214870366042126940000996126208397500246678963334644440\
06807585005031038450419396750882273369127953650739407038107901165159950021893\
69427782840682492087139200081773481930750624453535506367931990598238256997796\
18171575753690839701864717841873797192584995065165579014824626880774`429.0607\
575589173 - 0.165789430929666081872798953027084816359725854071567030707818693\
48847556157766850433013708204220174536578001314261807945242465162868632962543\
79475105918230036854504016879399848987636061332015143928379125616722701825962\
33419563835555112453546064694288839391765912391086598723185553013668257710697\
42804644751523823587884428412854165296257354415208397988840939053265836533365\
327354949335110782064154672394299389111987599242239665458409383514121066`430.\
4841207268444*I, P17 -> -0.27807611809487638378228136240348369979970237799841\
87388168597403761730153413825097698349274397716728916995883487768369048915649\
21976706189480781266735295961802091796677749316000141970762076360888348070261\
37511525708510031050311774365025740644872085961666263302338054261299178113301\
37205953517479715698436344303656387785517465849106318497862885273908455928042\
21385173431404635654791086804735745667135308459855641914104404020129346643656\
36481704`430.02687941732586 - 2.894384235574906367665110677649745422099316415\
12979502312869955937036853075623942735718830187244834368078392422465601787797\
35440129789160331413762451094108675876496587661705808326545626153293921514381\
98214608191680847591792280436155187839891867495769432416078200421251660609865\
69407567682740126304503605664959255561388722040161069238155469819568210934603\
63141282136537651044696415245315103559982517094809251694684458649138526864067\
7071402612087`431.0443021778406*I, 
  P18 -> -0.61504584507175371477060011310252711926623312548300662229835734523\
17925213846908831456470218876135862992863080597675279766171341601443040586979\
42672449539407467761269619286749171003357979384250354252489374638673087579440\
83937621657902588215427577734662910541410554947902023787158290762314338546789\
07567259509841786298667603989518308134571307881986100472078572241505826995859\
5517439988705652586806012907286360123095024147386121962867483918399215`430.69\
47906069168 - 1.0410727531396328670259819760573434938790999719863804835790820\
02257723533091881192451572774128795711163630695020945424427145520598387156056\
06804001457631067046429438872030172427027388266257298030542950265825112504031\
44014830954919613572658968263939952453491790769394665043645994477928462581634\
44293005821212300504362737478357870566599393200960815586284547203736801780220\
68954890674261502966513473898140353289998458158035743465710028148867283624`43\
0.92320901293766*I, P19 -> 0.173651854302903798742953082817767264033833078346\
00168404024056206828425314863656988219263966077953302103499672513700607289490\
23428056423656305723458199126526344309712989692873187181840755535679139875520\
08619235929877625775994808324187266807598620586307208091236005237600716984535\
41700253332590862150876459680726048547240969733837025504299408883424739292512\
70729818480922157916171387498775689824173117411493308238100293974632104777951\
2294994709`430.6731057710129 - 0.17887488192166501423909871354866271271889174\
55622284244655018440495162789965328614111809519274315953088842907171948225571\
13772653708756551760070690495218715901957763009287251956949297060320124200498\
38577937822165356266205061116035287312832036411971677086261477534698859436890\
47129371685704038727610222543942938699041574892526644242723406879166939800811\
14547600554880144343586850699112372954952454769926730876508440766358812493192\
20359315665163`430.68655236098226*I}, 
 {P0 -> 0, P1 -> 0.0118544281406236189027449466665355301178008501194812609843\
37453795225545551847969621946383685663768702209640863011017879462775121321500\
39965762872700520050814490157239711837113257627067556420979167496265558761956\
50250581106541229090676090296018209207259773333946227720155357081360129552400\
83246769186266957021893446640906045680400191769528801013072804447745535676641\
25107922822141657391879606210914900517488696289936112269266650798898196086923\
2000013329651065565`431.4687899845173 + 0.00432701763916367009235514188504479\
42093838944414662359673492724879992037005783444143051112110467818328585988325\
22310544972901880965026947080152912902913874954884046843006293530459533536144\
14356136654165281582323295584853423938271699291547487348582100625922290270208\
18703428319350898985711477401071625601122796552203765775246141336475127930382\
96498538006350174488185634202770466249205361451730496120412176392779039077760\
672643125985751385631557773896279900154512`431.3680465858015*I, 
  P2 -> -0.043905211583400235848582523056729854291422688240393007225950767498\
29456347903122537792454760659938521579413623145523700377672715794954797681674\
95539910260560230806559331128382713450958335940623096232185388564582021287769\
71075680580811175243035174583627823678646334187467744438895803584700514630691\
69447539505938830307698699736725361527112220906236350947088116155767823574348\
059697288527199761300484016017831898090057188154084436660366564082379`431.444\
72070980675 - 0.0628368046553568129793106962931433776090564060905867996142987\
64289411646528617370487680537454977448160560103634684694764276147111118128619\
46471759974696906735095533757821943755568510019762165630873004832332920281320\
54207223581685095682772101213503280775445835316055322547647294137738335147531\
29689977471818610914535537697463648018052517137370511398315434894738917397687\
06331031299260411528698812193274864201012363612058753927358833306599597262`43\
1.45054177252763*I, P3 -> 1.`498.8860566476931, 
  P4 -> 0.0002159569298478610242611464450407818633098467283739893209610192860\
15634335677376043933099574099951377051064051673323379568914584068329639645616\
14535339064199057894050190574472197176646356811000546388621498020407954218886\
97109707183722557517403634186051312290441956429909624153353574911752685623465\
12514545417233691521608766892762534476411313973247323883037560691820244232755\
06004803009754482144707485566351704734493069923016973122973042162456731282132\
2843828822`431.3959995881916 - 0.00043282964429329031368274014748745481154400\
45779375720839255714087821122821384403398452616237068296480259196835276335297\
51804355938160109471036274023098633726199671956795674410523836032571993474262\
92234470006265926294471754520779192150394569089222303559645867729871657050980\
43511375235286798961396458793143030833712149842446376493521010627997002488966\
66921118554183564626756057147797168785057618513516138452561825180366720710740\
97710122530959611021131756228743`431.46569221767766*I, 
  P5 -> -0.713232011104165454812848227118163940259082363114862616253058532366\
27709794917925028529298096396823388686880604429356568490252964408511031005209\
22457693959244525767477598636803317726736598778253527968703075126715276461588\
86741856571232881719677512849799831954004603113976246687204297542001756708293\
47816325133141946524427280558470467548895505344823493742517660012680365362979\
432680809365226715469079706125703508762670490084303728258480207320113`431.388\
9888360126 - 2.95205023374455794493623612531976904784846394546838095716798234\
68261680768302173295150716649672403004179116929823242613415312458229023947556\
89623837880049645530139382978921451578147608741222314671856460943745517362980\
02592400979284006621050317860295715128631856220154062265042680480126728997786\
62469390426111085903439631600233629785744451341869093074136678584912558298867\
0606897544314684801330141958171094000257269314012574407381095351937776919`431\
.4713821795479*I, P6 -> 0.154180289959628432991296323087662920772799905763362\
01933091320802987537211808667144814696384548396536744276355230828006318946061\
94693270266535331505735049959970445320305486170290172431516999165104262691766\
12470868518185001391828664580056741845840660916323338008641858871705056887741\
53249185364902762798248295816383206821665356073508560702435761084180659029579\
99285105072371387893557267646191488179051812709358454509087076979814820290570\
2235824`431.4316944818 - 0.17444469230739989428778147576414367505534931524148\
91930986968767319378175672350746296378869518097310314163577916516565434200372\
79077833439910543675210276825085985758789696506932694881339146170892955309985\
00583035765771337524089609789835760450945122658806403831928643642120504050866\
57448192271841265607799708669006554750988960226177641088075996949421567472305\
05877275244980333441566365694202341773463255524764840926182106486982278252169\
18123492`431.4569107596373*I, 
  P7 -> -2.936950344399280003572464074305168247175989705240842958708642099703\
24373095576007894076492235570338008546633919125814985047262849110685859935327\
41729090662972793194357162438376878048584298723377674330952588725646752789045\
04055430936756779318328529693031224689578524461242813812384632036174363811068\
34650331578080964849328079367716150886160276951377672620877511401821040098611\
025106839593666864510827630099560600585537285148023832311411011030874`431.240\
60432063595 - 25.922839410529410536156249111716787053933903167533199954825943\
92903353971712063510424682853758811089018532974097354751850577055616295741139\
79105101544156441971903740368361921150325243038921997178906490294970083507692\
67703019868489164974508159086750520308978932510360486617853648172804702951615\
13300548096402218828183859069371790932742770901320850996519655915055313017277\
725458803778359551132060366626277304032682076612675621162748925889278516438`4\
31.4746726376803*I, P8 -> -0.000318441743628910514081660894240045087570153209\
45786756291539610672212462715239682999772609435012386000870019712075034484734\
98993502789516499103871868029551317316422542940054832462900985500799315464668\
53651399171326840215858329267210629937399985354387702683369013951406477270781\
86993876320672464235111916185018801878880541530070504139936772213212558224813\
09617618926715260083849713077452565434918711742524346952679124220685529895385\
504586195`427.49643661103295 + 7.26693879009866821985425731372736477209709322\
42531648072476169480426580769116987267783828032706173513839318156486905718297\
57695066194556756590649498365985274999586948711150422370271510018947914707624\
61983114499650056511472545904127358982439634061551998293517633203675341926036\
38192438902913789022939669000790036700324103101020760835294115419189226425415\
39952503970590248232977200184579947437890194316552413956361007595185553023989\
80147187`425.71966084592697*^-6*I, 
  P9 -> -0.077343809515827245836446563251968629311896060282084855947385628730\
38750525526698496996743923348012617977528963404645458363220415568653417490935\
66479743880633945289177943658709036665928565752000754810353199835433210899094\
58249005338228114796802209812181403414665020403050925453994339429304627368486\
20353642376232686592822348123977138894939673547480534116278561711304421830010\
336065866496952222216316008438827085734709365130864424580646679874913`431.319\
39863473366 + 0.3200447191752388577758466855716511449028766304246696585267450\
86320341406704598765479917101842716495231712127572908121626052312292440656631\
73022460330810158290977464579416621298821884969139161422630457505278830701416\
70864625455454841386907301929011271068844716697227115782115260143552102077350\
05402122191256703824486709567909432196673646746792294299296445448091890404734\
60220163020159130259857760449557353010749745237749394007340236258015633409`43\
1.4716626659305*I, P10 -> 0.0035929813947644777189115828669723099210510898650\
90535050274647140504706292898129062331009820374540835851678238987076235534768\
28203963167915399525217328752218309281160189792652116063965500487978487261042\
34200866436416225683967850550316635926601191964025807508577258259181359621722\
60163241337532971174694622229947998060134775971177311549362173089345859495532\
08224624760231093979808014342514486085985521532786853484239243824248765879438\
90070584`426.4585026686211 - 0.0041598963024757368842114441387777584243370095\
68486789257121687829276455461798576837379681470220553566268291162707231607424\
87456791211103156477784068376578867594634697177477547463525102192374657450747\
98053252536103367441327011955067849682557983192275042625793395851739212881547\
44532005498330731062738301308800011110284681691807696912262931167185671049860\
17807962647596731446338120594757986402222516907312722718116477333413530609977\
134020403895`426.77414284181003*I, P11 -> 0.019493176338421840109137087753679\
52723709574200014177312389649995134148037507787719958361236309250429429430165\
00786361576003070455271066909797533401180290316412539229842633193920027287187\
78520284100626495288575396271547623009745296724780283729451357171291141886792\
99061665254040180787085164531411943921831582291795633298050624546412756822475\
13070597984403804408713916878140996303991815588406209157101717571489261317397\
7170784807788612864723942`426.20375445086205 + 0.0271076232050068950176109829\
09751674355008622989068490812456547770718445693803874974440922890928084714490\
57388042676367170424680542004122543719810892802950305471251662432151825448428\
86421091604869727140701200369567329326265164286757435338976183036927306935995\
78250901747721213443447227747081727290053371322832258007479913003585306437508\
26279850160476340156671874469634028065452039405292620488944014080852371100060\
706175897696166325308104843818`426.3418687814986*I, 
  P12 -> 4.063447116837663123607865525808629197473366065746694052591826315236\
82400626680981570221505564299805944358838818119431630275145500394049569759563\
17303093855912193880335413889923202797836483756448951002623338981680286834833\
96558811092019881551336159003009285393838159201115151087985490402499464319841\
91002869430664946861644397824126073250670956106842583946287397940573005343054\
86279929509668740080237581091387492239391725753902831486817415`421.0850081721\
0523*^-7 - 5.3021574722036666683332774078574049894003461217853557046725696019\
65940117829581502788390971927977719778016432478062191430692465123345524195378\
60074384183154800920125799973532628457336655616087484992902635785631591431060\
02748684796663860927922268411802104101070002975087993556872501218884035766620\
18353247998597576571296073836799503395806738828097759941445036768174929338574\
3839832525376038618443561440758473882894242413264850267629770633`422.19483975\
11557*^-6*I, P13 -> -2.187405515637927246488365370711472015196617326655732216\
38667836059134997938486116391347755599986411922340004198230288209462052315854\
96365390522280457421087747883209953220761207792781840343826724581734975584813\
45531511752760808285487769785322572986958375816619237115616093199183067223311\
40941702681959969701017407559121526463831213762917635449700418261442224870087\
86453797502982866131929561176836954401636487050216498391661928502220382062741\
4635`426.759919491688 - 1.488261506949596426163093191448966309118758987595333\
15664923164789975979968200354611405393740267465154485420815140120702219301255\
46475078361254905845403947955450932581682136511487519754295375880785663181745\
17995629835472784523646496872724117524762201466009800088908930630804076862247\
53111898245693008166243978353761921408539812730720714579496951422069332059114\
12646843340076392228104278777422705679280208329258354788878754463091644888966\
6516731`426.59084873319455*I, 
  P14 -> -3.18403630311501636737975566461743679246866394993201674650679363500\
07656754160463735806520859485325682084422694859849477855823507082382137282841\
86816524742081696874092143472988361200349155444121114314712831723180245858489\
34424072169107146580916639454462397714434295621598671298151482275131500244190\
22006586429510015539722301582060360393847165468833234331172586712954386686794\
5173933460713204638441405758746609751086491227345622745812403041066026`426.62\
23701032545 - 6.2034216859138070066761482189167630208313370637246534251474082\
36683229401815165867927416563367185579745741011655433571248600377835277318335\
70237537839327999190890951558901287881702379820777735810692317908075013500988\
33336369762891939311094217278933076889056193694149655027597384544963732680685\
81040177134889428694054327812354632574250374703944511698428437280658205070368\
54651442099918477848168451477536680638524578438471196528461485847399357131`42\
6.91202302597526*I, P15 -> 1.015175046520346367025026544623329993627962918305\
50495515533918304483484356319048590467307312173661884109190177384022752098787\
37887640625982018297230997056333732392107981736024062711371886949214523614466\
45107690019191274441151750362926212550212368111760663910833320296116779742194\
03553099220302270230803666913182995679957221354024755853874673593298317018604\
26655468320114716452079028996161941385252065597666870523807502876047036190108\
9724366781`426.8789922271066 + 0.53581433527746000469603887373308133568325651\
47013754236856168848176420800764534471030260939163668207853934069593336940293\
36831185178867357644106855970798387508292725581116009348628038839146612157466\
41588658926489662032675245887572932490207496610948156349497409924349717932385\
61291278798154075304689290148991082997734238284187529778788460034017339328495\
38847906366542898576457550604884187688546271533706006004693746790319199135043\
99605175652712`426.60146540456174*I, 
  P16 -> -0.01090261449429436955589492966188899949092477229457053335598636959\
41235058964873954939943391878960999107553769304610781121592774870553939029086\
89542196339766009176493636746954992496011968892436138893718707347993370127695\
86697942500099189885411147302564548411333845742193041883873832852183219919639\
73453454355750401541781029215324761231786596925554121903141281528149227035947\
6227773186759704516270090356363785107114092052816351108346057202299862`425.42\
39327615635 - 0.0873153978489676044027235410537964432028508438011586746198710\
93781457533990389574921158856105936518032324248202887934249954424736292751085\
12233203983309464800560067668406306645719498278879400972070269392098015550848\
38197906579222076935432846709141971953104030305188455242430123932681522507349\
87540435453330854653375508675943982754741125754945765644196662856288496256924\
07389859644426515572273678188798992668064583720279341637200813729635771366`42\
6.3154625658634*I, P17 -> 2.5725139229299829616025579980019691010694042862717\
33690151729678547563448888390392969157165865153615813424783312168122511521367\
95249566040037014931013268177635292091928967750801863508361520499243120852242\
33091404755975882930228169689225326311170531971083423541835298433408365679406\
57121693832848118244453847172048297877960628086586125114907472209622988060293\
14621773989052550245350589115112038441661611446048900524288159335533376714210\
951458844`426.29197051210866 - 10.1373087014590072125570131307101751705287596\
30748288801916730330157830034966516145737675945704376221702197963910907660446\
90397343439138846464737391949915667037359798364885134329642128448868988106616\
96657875891584442179930185609229378660495726772110248403159772329212560622990\
46910294098810913618529372890956221357924056480937286741882657409494305740495\
96773029826871564010222199791915510364750418140276645811354345281410289028741\
170101835705891`426.88753607513013*I, 
  P18 -> -0.81394683686595076067198113755213400628488225512496500643748209402\
03468477696699521643340623504791002335634802121442090369485124705151336196571\
89334888339192540253497321967489750833298849218769528766947886944873553808641\
84720366007777119377607130234238905354557194826424599646239426643415683135744\
20106371013133567269649446496578950176805640442959711067801645282985993929428\
1605966896808899573937154685506122290540501881047524522525721502024614`426.48\
6536104812 - 2.14667186130074354782960353747456988486164384475446620760093434\
41656506398085964968159551003257286213078825145345449380881187469785471573158\
70993715454028728853877689971816458736608688898133852745040769034098412912132\
94265896315992836099574312870946461365582693424662010622962637905339898632485\
15556057065863412357275343869176221122551911822449081630196951339944395367924\
6351883064229566539780220835277797793438283903501222703356284412621554244`426\
.90770562597385*I, P19 -> 0.0743702435255166963157926567005759401851453525861\
51978376548802216163865415045463607659553388481397446856782808076583077300194\
89073966837115735757405577122803497290776794553895141065285678846024332588265\
82330617754528700462504096800634275839506714866906021044283730960329182320725\
57154540044515243632411240063574153652433653759410253443284573860346533196087\
00110853970320553746822212979273497714531920532300497717079969695120218596884\
381991804`426.5186958186411 - 0.109053166274083399650957443655415802292239925\
05477799113743198436214416648350581585219821555576299934303866437828448279523\
13872325675698622832222665095904593434917143883650378929618807520448708993985\
90902059438096367800377071732344248167835788151571543747085132439042987636263\
65579773334011048249043539650065734113585195714633137594595385568281307538895\
40268940104965765923316232748143031054999578604861176891492351967308187174851\
7706840446847`426.6848023168911*I}, 
 {P0 -> 0, P1 -> 2.2636961644747417108703411311859825912895370441885438391900\
83138430484290231134838442043672280024809600581031564818737999218754448185629\
48583809640502778816477785471591776081251061084761269226540864094230765714021\
48398894866363203416143688880433605607854151502098702326918609411698055821971\
46415459616272684440456444571282450189552227308850594341639372733076172568211\
00337609734283838123209863330812823194626424680439732921207156187021218997886`\
431.6590684419074 + 0.4219104711480841092708342986760872247920521767989364569\
01953180635510240169575545410778641705738052444363775717498016296937028305453\
79897570200321595553369579473179362940065424660593794689016202184411572951489\
13494469597410846677374655014297489703656621140376014915380931003917155098828\
37223936386302235256786517692303130311512834366837110060682589636278315108813\
92651516480927878391825491876028960424311780588400548022188647388604832110067\
578`431.42841731225593*I, P2 -> 0.2106171502116363519173955606787159408938887\
57197452592017845582514272801698942879449906048831381172216969009687127708479\
84644208239267293414187935286085348233173826132513021392798506602795905517959\
12002641029443668833072998759900071776773431967693508947031383510140866206270\
94805573727212079843319634445868346020415303610784709400805358303424931783789\
67529365666369400605079558702902812721985431975432174852788469854214486938385\
46078168653614`431.1169731101299 + 4.1907631133642098630262848209531021467226\
29720578850426376934590324319436381984132092778250497088049177866571103297897\
49162469913165570319665373573285745686291496459672413049437146565325671108580\
48532966854966213583666908542680654441375934287483300708553584353513755191515\
39931472801575917724380243870739719030485369271776372493404316000554193462140\
72341966348964411509351507167224022798291778977112127222844376263354673402308\
791994470282036874`431.6631325592571*I, P3 -> 1.`498.8860566476931, 
  P4 -> -3.666294021392367402579529819732192685916665977033170729903121952666\
43190498132497346487434661250903881365392707021810123866570125657606382549784\
26141403618984917525564009569737311567262283644287544469740013012804525366614\
56797567504837614555750107856654221392657453723117687637917486262488302734161\
39758650401889988137128070027362557082948101258210310188510421031097440820020\
47150529287515024823305473769572686764748804497180566959694346741023`431.6306\
187696531 + 2.710166147799596632963364435320715770701622717025272999193482510\
24593443193393489963407033100267192136720525464783870900523449958745332035948\
79643872431540604714478953886399074916007553994727008035366370172754632548563\
94232641714072714829472076368975676035252053774142516506817639363980472381630\
38875095104311591990942270826620800093059341927737321709707559291774274811317\
834562129236535741161813080950748941825497293260827850433060365486467053`431.\
62572019970594*I, P5 -> -1.17500925345871352013330049542476241539445034767780\
14932904859285127343755104456358823084439072758359173941238073935039531925053\
83206871211337220238144215802217427747001156126135677042647850839698242745315\
58840076750315690292334327820157094143043257027036060249554918636790184825568\
25243083464015620869464971142398040920350036596279795762701131731887517820984\
86661866215188338033377487326953760979737458592944335663823941061201714901025\
85136875`431.60946312663833 - 2.296812287979081256137290363356546473721465136\
72232917788589719541608999825774187608207712277557324140408550993436457782302\
32999680506430952129427636358774709087028085955299752117462653511251040663516\
61584869883744096284082743453245581655079745044738675402126752475927107787278\
88608236563612210796285204888615691935307066968704649018729411246387767422018\
93542354418513247355901347652057493946767165083316782884415887654498189482661\
8019120643855`431.64347824042295*I, P6 -> 0.224230741535397326008979960458465\
32486164404297083554009899317456244466912066102308815127269774640627553907387\
61876183971784829690524107541433420674334116334355240163658595048317605440451\
16735801305877744929674645440161460752987229870185430911690518070890705604472\
41403498164794494566212229834298335201334624967814384714531647422992991361466\
22205103497573287085066486073677814792189810712933832754947858022185414897865\
9009464307278631581008491`431.6259729257875 - 0.18456883848320829348972644488\
22589332511440606952981928305795766295466374775339211587625712530072389448557\
51823335693154524556710128045056294862136297674722409173139465498060923219102\
83592012973826170819524549424925723448971106553389129268131600811864745234944\
95144991285995008000749375881896375670737915737832199774765486861166210166367\
91133255650928301659587062956748150805002732304539035196892392048430687028573\
87563865121989093056271426695`431.6295320313184*I, 
  P7 -> 0.3442549307490786284405528316279394154969111863220638524580807006356\
75647741190189103677724171786623380649093580680101889970637213742977219658234\
01011537814422883654464924656204580334866772673845316403021660944960364003865\
32338200287261539761029501452207434549933250555170384576517728205092321528598\
45962737635267985688531427661619423755637394527271990643101201524068011778223\
7445917807942991186499436728386070396209981262104826741696711397508`431.63347\
545593183 + 0.369555339198566140985688543150339043556232399488988490978516551\
25505103825457257437224067431847159219315846352098321137345059827538281650232\
05070488356509555109252008126286416326183450446242453250449455746278868396279\
98254517981719649214893758734286242244320771019088030304931779602273713239891\
94714245666576434020566140545880402440213054966438421314718876087237235698684\
389992716998979633646033964434815229421763983743055688448083532604631055`431.\
62004272155207*I, P8 -> 3.076282847770354097528427411168230424815170459518428\
40132590566891527643921803410655762667191712041047528369379135313100917994562\
60883141481898936945995620078217495292095359006988999006342319374666411968050\
22074370053135441013158628535436665142476952436407157667596786172997969493943\
07993174832920163266757678263211751077513679068679919597563469311391411143542\
21985579572017927029322921100650622349826300563171200150846751431803405130741\
1168093`430.6837198031306 + 2.13601017487851211107619588980113889101032961652\
43824775029735885953393928535272335088661544692851148345981203919926944245558\
81920584352859350750949989812384148932575744300776931347840371310986368593951\
67058726338977199932975790577109707926548196502322874108299788065293523408827\
30129052936893842501369442348709456277159932242837212039945543706848975861755\
77925963574923584018530575927120526035322514437050220858123308551437985298349\
62885676317`430.4870983739709*I, P9 -> 8.610548792431639894095626586708930841\
04695118528304950057349305987539273447423036036873744443069934006943242646097\
46662111981841302520890938546844460155395137174482974766005425557270663002778\
19283328159613082987543088055221401629160887362617342682593160440307956564328\
94141335186322026504745613774561663229704037204521853081325612884115257258654\
95402582905312634081645372883378486880622120709525551580733967397816966193177\
2148715369695354876505`431.5980178498857 - 11.6019958112274747004431398813818\
04668847501196890992939518385569255158488077267815527272444152663977513790557\
41446091444269354791793649103091987557754733639072559208794660137182889074225\
34432903706554155745982800029193671805780523872614303105955704505328759069655\
85211417151987987393059497736886470887452643976705949064521711712088462652631\
26120484805838900429506427227742438049679245159151467771855384794712141998504\
775232451653489676884642315`431.6428587590175*I, 
  P10 -> 0.813956715861359481057345998914405744207279970717890043539020489270\
06812583017301885918487333651743495201493783288275770481008117132412189099078\
98056855079199792664907559628573289459055782615188954938579499480595843994749\
24092742034778349572925438118532107640098607023314045620548293970791235454660\
65118025887678289511216197184109241842364778807018035280850567427602835317329\
834934909761591710708569246715601321267811921711847935738310304143424`429.317\
79016780433 - 0.8806880140160604008428840523229118934755404998138187362774843\
74129417682135639917253081678059027613417089336232444448500147747242547516773\
00113663407654166624236828493494796252457671556680244296497014105637081053629\
53144443515685562902295384582487902925190828909033706201828168622551686374045\
14231178174117391847545401450270433185746203384613652060590486141967962248180\
25728478027185811879346871093221308517431134581306877766644693657419347564`42\
9.62604341110085*I, P11 -> -0.13888778100532595841675642289980482132153236397\
16818756964755655532042387345188317400324777579052447974806850650898001192340\
27448189418024681319664396427332440470195323232987211137574335318423735285334\
11674153984145757967003247031532679394790072985690467041727748098760632214467\
97164729639250982830483583493596156939034981510115140347502415714010350178753\
83288662419520501019841140202806722101948897390647666522319399089893982143786\
85555115263`427.77613127051075 - 0.090926242932931003025391344305648131689091\
10496744609289411434027472187075382450594250804023663340862207438798959809898\
15412486767951027842183523123127298808766577375469378316730670550192765769219\
22790778980254574110088737364629271274255515716650959008520986711569581496112\
76516945914929602459044062829196670181152717431530146478815494114349520843895\
48325754613715476952656382618608317226905130983252470310835053907716307725237\
779547498797696`427.59210460324016*I, 
  P12 -> -6.00695078032078850818619334634628163390858684589188121541979691222\
44438819388180408108163429322083955200720213727584516390111714177770953635570\
58973493207711103656465052951422796211405814388509209233242158282076633478103\
49096088866534384640905887167024221873223775898986758920067516574114361374700\
24782622689795302666519849315931760344061764525401313704454858746333987773901\
9069988205183870480285336706029381353228476429997016023777271510287641`429.52\
342515313904 + 9.137455661140343187661196969886228042119742594675695809413371\
18997547504427325854786438888875638392135291319269214920326928109665282477649\
54181859604564279396686193772084250999536172114765397809146279459182210246418\
46186422182891707536769112832028486631271283215772782229095580410928519272927\
83863669678114789019025833628183860477168479499960152562370491087543404996778\
30028481151552324815076244339625369532708133121772077986374517231788726402`42\
9.7058155534123*I, P13 -> -2.275358570384459308015652258198640511926299019206\
86780571031434818306292856092425571119612742154363819918708813690783362269087\
95229848519014969426079561790169709146577162801881282762615514057875478534419\
64834710363786644217508155781587849437057854244354066715668727219509314202086\
76937213063858582947478423056421146821201638569523733116873455023297648275382\
47304190322976529353143645173593181994972099744506869615337282430780702137730\
5637705521`429.06390096053343 - 1.4296485176168571312599113311091493822488909\
65872901313017851920737410549748361384627890130342044854833818661751556406838\
48870825899662959473532299954948015809286726807451805120926385106481770347714\
27609209125155320606216819461756945134899955671268362677300251638859889699220\
77644386209549090659436867660154128362776687192140857907648205268345051085060\
99858221086634305018684186983991535623585443472872391440656905839556626171858\
07755701064326`428.86277572978406*I, 
  P14 -> -0.09059359663200481790372919801046944639942447604478160900139681021\
52723864813298498196972250414725083912566821978966174779359633543579496460554\
34075812729254447509329115343644708902653573893637919267484740362759839559559\
23026077430535819246823254012453041743988972204085751183866784816257841763273\
59270549563081076075784758080790956363406417250780231082692315026504024442799\
3092836692838229787080975467230191321992191745413184775282710253772632`428.31\
731498799047 + 1.747140075062971944884092305717176000952780305410689522969423\
71406761632676385161583176181143942538359141175667118627931064863112606616619\
29353855500885917679839297153899370073965580836465371768689231764916202550508\
07355955077155801368611763087118201664965119441053021935143503673713476334322\
03415939425665532153095284211782264265418074476537260734347966540910304152858\
983578026125659572351768586817223409569355243512372644249808221548177571359`4\
29.60249283430915*I, P15 -> 0.92099451703438518032268420385753157001568210994\
68670906242873764488562593178680056433093316249278228651882132519406268471682\
83644153451611074689254739362172846166690222265577871721261980741018894482699\
23340108799503584412735153104348203067007349932471187315681770617502626141653\
75112356367319529434080243323094967248183087578228171902692012517143709469167\
05081791391202563158592402459165408092008485709832118330401812145313552837828\
9106964966`429.350028570069 + 0.271117760478612748227902552435421275519127860\
29470243658009199077190854189033403170311384439341323896763151978688888688374\
78404114416829294244223458016149207223717738742907773490450188138730502117135\
63322202210131261007095839874802235253228700207659389431398490717156722633927\
94445298929000037700176332580298115492272535201528838639187068576200922794721\
72927429029083404859693693540239226633497126234620705237074395367070084190910\
3669443448689`428.81853381377647*I, 
  P16 -> -0.94221306945335871469007804956319086223808757171189907961824547930\
28426638070142000543827765793195027095543902476952703382120523970480533310045\
39833672969859296051723756863607836694483769265007899845778745326241684173858\
28280462479110505716826295619473333795846694504796801892716797235841477941422\
58636240914994317340623631501804086548902748947848287784863379202476057197791\
9152213099994994729286904732521503504645509719918406267664429610731455`428.96\
03834346091 + 3.9167718996821532799803473990004520768747899317178172521487125\
35640549631451312325011953921304863504774690524691595260275281094904910346482\
18725795576265524731304197701000981869860539928975107886195453352304787759495\
19074435005850811696812127789777367625302259280254943807796857235287532849153\
88060877067927497791773982167870176459337119285371847743528008790038229262442\
47164553289492400986209214036085991014687715399193513178852204428551036709`42\
9.5789321048473*I, P17 -> 2.4399707668101439840400324241337856743939633141369\
30396679766295500059144013882594928072032954469512798804386563786414987109030\
17643267481658823923788415974243404876879700929107378734693082338561152050474\
41983362410543294669817948409257134746176742165009800294462448127415147459509\
40594018570100064754047583973723601718741756661579093651911648637163240935347\
82819289022177956105963196741428067701662849332001264950009111853428972443131\
89631742`429.69228542226773 - 2.511558334101051210712370045667952270614285073\
37457315920394772405768052219330145866808364180809013241287822723382449623454\
79883138253264826870914534407214634821967354367473613912692208050901632787850\
23327801519548935411244409027303607032705029047539589254064378765953030014827\
24031139233289378816045338859884509593295372541499827926541819611672210080885\
39401019040628775821662180198413041130104429389529992316807378449476949625318\
6217270310679`429.70517433075065*I, P18 -> 0.83385256157402495461708901473383\
23556398227051269204057718281286406752890320677875928633932244810568244503239\
85645577340141833664888552947241139369138089639362386079372827527678404983124\
72492217338998784966059240612972517364417286601299807256524889862728109035201\
38452341860419928477780220546483528441109709473400340985401630914132884121303\
00518152564901889578105284815831718892148709987972741623386422562832846553161\
60810265079303230012700171`429.5570176036838 + 1.2835544981811936469992889269\
84690561393779158644714164901592152950256751796532679444919822309868406689841\
30814075586642856267716113225884182962609008593223078278919739351019833414149\
11235503872989211234319854765950609437631016673492924470784595333260941505004\
26343692517011932774066916139272252272728573792475682426149642048558431500343\
22981017969845409963322343869247050280574137356146508683260644408819925889168\
071250060522434391473431128604`429.744402867839*I, 
  P19 -> -4.67691693083129820541240919890689160248256721757071114673011500422\
56875055010208024815512134095072791020306774800806015374133146611465969268591\
58267217502441489347070388525027516534099502277976529980510720099072734405584\
99576219443632868221870163559019639697188968160445656504208587649722560618283\
57901807768436563967364769700055131565174115262585072463414997126280473894477\
538778725686979285792152600086204483133152739865320871225075017723447`429.666\
0004842679 + 3.20550216317928026117326812781307186636968336563792303789468341\
94600763793975137255551167202832400713189864712576304734072821345200904347011\
45459797224561482360348569402741614340090486438016322070146880876190879442665\
62728615205026366409942395773697542824176169817459450572418956250044043825620\
49169529382409208679211101389213679710048766611536426334207137609392766476820\
6595736977266335763113022457605970588504055307798007719688173193693690902`429\
.50188977481673*I}, {P0 -> 0, 
  P1 -> -0.703546719535183126756200875472595932534479555985989182399419093718\
89024236799163233369570065576785472371883641075589279621714646696873004561644\
46539551992055866043694803513253902864271397187885882554638357915004541700522\
15995574268057686733504954048440264717357777920743051709796076793431671834921\
88794565931058033570557434276757851981447458737738061449160146430825305960515\
403872752920147380642479713037934475213988728551579896710497078551862`423.782\
24284606085 + 2.3920027705799358088652900562025021008371378374469426270364579\
51341621008245915124156579270820777427541434751196029076270270182797827427601\
92966774956859074590316564550766747879229045417430637551084210105210113201921\
08321906737905247640445578302142758092372711462382746498216340857210752350457\
20698637349215973744430030936522483599429089383650051460637699212654382610488\
01802138673714331987440201546905294381745604027237071300731609650456926129`42\
3.94526525768873*I, P2 -> 5.2737774423359037423390563903898437403678039250630\
98827904248586117393169329069132100209369241819566333492039120502438848066149\
68935090780348688953891400109564859804114914962989921253217156266613878105049\
78457236916813077338876036817128032803811308840875293696740974976333998726035\
05615911010097259061745571232647728558190591268036318099853380904707105865630\
19546173437117773709584873598792911118295747357032858244803484619383604431882\
71457553`423.9476654830684 + 1.2586612599627235634360418641437915994709709354\
24970436835123896799338598996491490725114392478464906385902749303315786830758\
02785100779833202793491494369486375976782568831316417220473039152397787903419\
62870206233875915092912386984363326975162150690553863539370320462475953804922\
07230009305308177352890171166128853320259749882692971763964307150449299149555\
80286788432259338983576134924358406154404042827336841618387276083009384431091\
535064029562`423.7377485201687*I, P3 -> 1.`498.8860566476931, 
  P4 -> -6.064177382761781880809831766465080433656104523928039633600093441772\
58609925612982416374412552703765547907896791780375435024991435118414582340609\
83889847251990715700421451351763413461361297894420025131210568139622153613605\
44362417513081663151149780216076570565362686502174574297918840998920272087009\
81248334322456754124902186473650939746860172903322912383584676553962169122636\
218931623966768169483738608396326515796159862561257341531827589149143`423.943\
0076234196 + 2.10166635344111516837962793266297106116007698639680963941085922\
37844258755914733418022587611801214561377226818194545291129488649713111230616\
99235012902972159555884060868368728038545300284909317921554510526409157161614\
76153417786774295300483561774352720486467863239635488783577498033227230818247\
48572786132916030608202355075187238285868623585763569810451995498069019857274\
9240325796511276329809230274949863792647922678259752897112912646680008327`423\
.7713373198862*I, P5 -> 0.871518418561297411645552798494867291714082383858391\
40533509486905356934753921881470323827158191934124722817432732401851264880699\
30491847470278294988701361078707257777860011525150334668955643786240619900898\
70460231145590049101898240199477030422579785669169351705820054368774917770063\
92479363558397496792309229343306965046858132339407005888116181124775096215880\
70278157851025477459965691973824095150283085455099265282102543160183023130650\
7919802`423.74332849671924 + 2.9506849151686062693681642708390897418429089985\
54167399572876382521194231408750010004783084105579460149793781058989901633745\
48875680228432982686038547021738959421797710466371772785574917507336374856501\
63825967258796587777342658142366354684129133146666425548395712714931908050593\
50552557893595265033609842370700041284672119573916912424782825745530603242536\
57334416651539095763993721438840283512437835881124575417963336516616671320582\
802808754887`423.9452118798395*I, 
  P6 -> -0.170188467836405383696924113334203080159027994761081762609161437108\
44400135328493627503353832799147673343592245651291144690162586835445128983685\
33016522817322010505517779258319068300531399216856540096953617669324885452267\
25492988969465260656177599522247029123312926831883396896490556605120788963132\
10072602970059132870116098829597543950934430937912776932243215401937369292211\
492323954395780476583219036196990991840904530619356345959828854397874`423.915\
3664535261 + 0.17211006745014657447435488436924325502836131382589049194357241\
33418810130236415561221578021691679545099665875080661391947980681211268490217\
13141813767010044831861057210050834369192346975187518691057951006215125095948\
18213887113782194661179873359188522818715158951419464226059897365213219843169\
88138952140140332353578468924485689936859964689754284246038937042539883534973\
1590139121608198496334754179362847730903383286440097411313163363869809288`423\
.8977586510364*I, P7 -> -0.22562131805691103597508268039567767525711574070680\
29959457603671099926576720180709697037119968403797093688869204594973280959474\
12206039193054494823668164591716768027435951251920443842977833630965091683003\
42760156233847658397439360384276897771931985551546983215489701390431324458764\
89044929447878234726155915795048213210344338589291950514651891813315595568779\
92586512661812805552817085467005089937266316207392036457719668854570866458633\
57539389`423.89991582622304 + 0.316254277662185439892484324273148676667118318\
44765611643685368772862452145039812752031602914401290419830279642348528263548\
42616000761761732988779634335439520053901501341895001903596788637306681048770\
53335675722585794328932316525324622374113739993313518955523734886790906277687\
84868840900019338295939509524687206406733754819365674818676834387490797290570\
14787284460275076559068122051326834733645386724923689549149207540995687692705\
9024954271392`423.9196092629479*I, 
  P8 -> -3.037382020612596409888572255281904254297340210338711818523383283707\
46017054062778847233157166108332519416458535892500406505821797283815151335253\
19642456603049593522524384657156558157910188149661869266605410132106384810874\
72080537134324447233350303307334601208830184009784514523615212468251699218756\
81381500796416984436944318676029138672947745207809388040285793082011499489768\
941755032899981155243245048397142565862228399568645272687802821974169`422.902\
8396102039 - 3.17492537653822547457664299439228499216793572994982294289947869\
31133190468691180567551917654265982714867978345023089034645815438765029512971\
25873469096649381932170119965565149275510000196735998176205040294938646315178\
53440839233746184357025821693561824333118220563749699747938692656961182979166\
07796503734937500387273216405616083175205161825796334846821873650085528855162\
8145848192568350080152463071927703835487797589475139563888762976384315076`422\
.8895884815379*I, P9 -> 11.62236619043176385637239108843496640593906974029757\
66382528067708121143330942648903315591300195121541612796118655865771330940664\
36485791307642154118425006623299724122126591408184898979018318388085199154598\
48594770349437811107001306613658469009476172290518787551759318519067399297735\
20829514842906322248564041997037604846474265267757484155495042899671261324994\
29187117444167806068810063787327750139472870685028015916825574483180910298032\
24231569`423.84956195553474 + 19.14928508587877689630792615000715857389896606\
55683101527449010970459427178454610625113347008433007167210291572619677454112\
02846644024685903528854819313498556726245489100843333488056073673215868825209\
06363499857971951615874126625538035293896290796056164582290926560986299085985\
81756140232713341279885498331199442222483991361354429321566357975557747594028\
79312432362372252164195999279693367977980201983004762442340767762672047378979\
28877079678764`423.9319703451748*I, P10 -> 0.84010633314334076982452755377480\
00760609807441908642416138347555994834818957412155590172205011411883660658126\
49640247529850427407629632080796338703033044502773371341614325045081596875851\
01693458646759198099688317912649813072317053240413455583418695749040677106931\
25690157266084357184109808969788940796179705261582064253572274425924672810246\
90132943623122091586329986091385364895263613606140738934241908558171623170156\
15579991871411918609115343`421.63576594871233 + 0.702035215686004378706415890\
97357722709635428642092077895997687736949113326778888532325200587627786910236\
39106884632853156094335025119612288767174543979538630933345235189314267786638\
63357716645526093999263879168545305080943336772043785105613464279932915690659\
39280916489309123920975415578235824575147920842963162291680275878924783625521\
30443303627712954555997049462255320483743446155970138102216971669238273992482\
0884817609170338665124148992537`421.30962973046223*I, 
  P11 -> -0.09675421607008355878018978894636892680096759934648619304050026164\
14781800429886085627876089986160658725738735110188023969518417533449967525374\
97041168268405369598563268293877172339619663428298901402326948823150716738686\
51460786163500376047854771589199212795361950415743461630483526019609409522875\
77444162884939868525856996470901184900725391434541768823226565099461417221534\
5316208068452460994485931307870852246672499661429920307824711416565761`419.62\
149267398235 - 0.013920019135746172400591087706854123364689331941837688938926\
75273115000190902430318337706701313650539727114811054272639746772713610860523\
38404382871749877047630282654534475922121597317805269911439769252159509548884\
64434232798847411181818976124457947116427959755945690741185882663963039099185\
88049575695769801792383132712824406698712130852183771206257825876496256249418\
224301850094968763641290412882085200252362147654414687881917657780591641186`4\
18.7822911014316*I, P12 -> -9.43671634491877010602228434681827616586269156576\
42275976310514502886215657845309966936657074551687057888987950871119276167505\
15911287117861653173260834194489907861187105821856573686683665465878590156708\
20034571985024567094568517540923258933035960117720106586560448816623716439553\
00641792236311013324396218714962249390546091191460489275657366286404413473080\
29486580421397488039259065944429447502056593888299917700660002530644037873545\
6641488771`421.6832868313643 - 10.4135006587114851226299903553191847085638704\
98089064346801672380411275959592860850451212936892943520382530447387920063605\
66001251126699627417310981239029959222651070200410238248067951029516108278283\
83702090489066970626451128959311085711248219563437750418563376016824332592611\
43838756946419734476114690549606421174087307120633002227604801818390609414714\
41082054467512441489238774797658243847294335332031553461742425432011669759178\
539409670039567`421.72580817802594*I, 
  P13 -> 2.237735760657851142683335481451450548851307880996893101581811087869\
04413637124943890837578433169377583210921111645229328028590409823271510952279\
50891134471710404716086986036206011434241512270345000076138205182349258970815\
63707394464836657414156540781671710277777063062288915999252393247243052173212\
35811776897971163683330342541529451370354079232060301779446199683003779835847\
346882862165819763544497547107866013357788586381665483702359951546716`421.102\
5937045454 + 1.51431680115257225813673409147890384274260986359503061229964974\
17861506742250641846740242715694779178128893713578250567400254578762866645900\
42391437726892775158719690954790432492777259858535732711822356759524383588710\
04300539206165627185596202850824739883964135062908326458003081544389989796736\
15061256244326836581893006508523139128882538986610292273499716725732755981502\
4529987171225591806397390121694040344922070933470266074954131065188041514`420\
.93117048206614*I, P14 -> 0.9327869513386890067252462992476174414624041720114\
84491158279839279967450401981200274624050919650416817720856339647429506087275\
02629561592952435235729856783933116010658070815025867380938519873591353729483\
79070359208182850877980185204306009081323074917530549310311628307015414284063\
51699633285334152578128580114013762436183209806438365680571554882317785960244\
94664179187277233042674299621610648829068712972681978371653106851005587545360\
555312003`421.2528161915038 - 2.293744479542833835994711837749905676780888222\
14231418613180401007285874260433031618881751144731638653562784173290652753234\
96091509062282813217526169994036464961147256585671932351785161359145317420708\
71320668489509911029797163803546741121716908568168483739311971435815152961771\
02540131214669500582555856243363893367870849421691756591905259534383854987663\
23116588282563881562882719484968622510788735067220964317142633574844883454260\
4943216646237`421.64349442185716*I, P15 -> 1.03119191503014988442148594016150\
99500549593640010852405014922611600016862464004670567400035435551877968926112\
11460103126977749838454659643456320398985922266068253894454508036187480619549\
53037496054936074354090010324468390189938208716507517694188259154629995696888\
96590201708776194538503013976603057357989173221196133176607616184743157094136\
57595517657371937094521009158801971698617198053681997112442565002239256303872\
67002760533537791042153047`421.3319164058569 + 0.4829676809103010479753197483\
43161038989924726614267488401119107210938075846734363014008578237872480497001\
90766887829526531259112221582253523315095550451354790060680049502687711157566\
33632516966643388022543586479193761788924999158525923524758943990880292618761\
21809832594198891650208724772843618546197635895601922638994063135543429601954\
24109226444442547095283611465463110147591399771232520992792610617227478497328\
477488866579863536497994076091`421.00933046508345*I, 
  P16 -> 4.830383950429332283765303777259359135267101529904694288302165445923\
23119549565803429524150794241042624849820214772641171471321861230381163105606\
71158167427188788048248859564462776290337033018713473268133758046274809392381\
51860945912806188364531102590005624438884209833474217971962148368644874485676\
03138105967846812869715153823194151980963462497381846107552687437336688226795\
970558601645030811460174114998997566754979820041628572336781067321135`421.613\
48063902517 + 3.8449853759972525751967004026436403256260221021338262527913748\
03857000720343236011888513905959063904148965625296365730411557749210807627319\
56161132126703497246049085225464573113465801254585138761430624533893598355677\
33074327812574793881584590116287480252344166117508199627367695721157508886770\
93465224120010891636139233443446432347787272749234939246284904122648605749991\
3001306345035642950483260285482263978276258179366565701294907011026054542`421\
.5150435254272*I, P17 -> -4.4387490410919440612558729756485491748338909676832\
31929556356684374555917709826945576772203346141797998633911595491049031372176\
72476819854580175001198364598736181907238583732203239919480169376080566830316\
64714216167261384638764955599373401891683973066977003073353859562955876116066\
33498256890500013995214049801040316723634678899875919230307314398636333702200\
04209431469465493945745858448453144934578751703284661006992995711301380795924\
951988632`421.75226404899195 + 2.20537314313971365642681278527757459969037098\
97471684167893888223182958585644014293794891099232740497805740092657622996879\
40718760267834736073588865010208415784390058368678760551504561768217312989547\
18152005073572428149776410568828365721248936362073734989961232002331788380796\
81016954179397178284007579238183806512628033047070367938866698144308973896651\
71516634974934071392029730219260617030223033575636968714428598705632073168513\
96230163009352`421.4488823204771*I, P18 -> 0.65644572115682234894730250204618\
74222589627349008584378584884705288978709044184848018319783874346679310664878\
93814106609269171771221027499223354780270489125479035567685619313362136695344\
56599579131873545296973828037824663750178833840558992542759042651728748865883\
39931723825005793259456571834563287886614049210892427229897961805440405609000\
50335410060165889992898850701506189862111126565143646404403800741018637980774\
39172654719103831617275943`421.36036465015985 + 1.621568292839697426080817593\
97096866331204745420881897940695395805688189654301638302980318116516037172152\
47119248484841123485488647256584461223151586968551346790062668793136686161233\
27156454038430919923271278847411966755602414763153724603792427008253791334415\
75833378805965306449281553643315289514378751788230242333247429001322611083334\
80798529628961318706377990496971447291339467733229497376578117123585264481968\
4493244807785458700513050798145`421.7530868274694*I, 
  P19 -> 1.811017084008813249080546047302259629675018946530002171190806308685\
24724234710769734250120312924765398941282333110986928042452341906281769388980\
84405326149055143376337447607043140958682856486906524721698164129602156722416\
90478464762076939171696763409633711438443536039657697622030771152785826924190\
56188485526884836698624298101762465987522087049905894037309109576076130612511\
712920112603395168225238862158087821205073295720824167953053121617583`421.026\
2170196635 + 8.86978766138076294184068389983438307144166521899773617982058445\
08420778566465567089249504694891263010731716225942109245977729632523203256545\
83822956891588546195404348630612447213651669850364837718838404674700734575517\
29196320386409092608339791684244061337696716363341357037324850440222807463612\
23516666781137840032338383551557827536081826930003419973190999739030070484597\
2137470090168532541306351809895289424325393486258351362357174711679515604`421\
.71631448111884*I}}


==> anc/Equations/Target_FPP_simple.txt <==
{Q0*Q8*Q9*(85332 - 330068*rr) + Q3^2*Q9*(389509 - 253991*rr) + 
  Q2*Q7*Q9*(426228 - 249660*rr) + Q0*Q4*Q7*(-59230 - 244330*rr) + 
  Q4*Q7*Q8*(-92517 - 215513*rr) + Q3*Q7^2*(252128 - 203808*rr) + 
  Q4*Q6*Q7*(19555 - 185321*rr) + Q3*Q5*Q9*(459358 - 173598*rr) + 
  Q3*Q7*Q9*(-27919 - 167459*rr) + Q8^2*Q9*(-60435 - 159527*rr) + 
  Q1*Q2*Q9*(521318 - 154890*rr) + Q9^3*(195956 - 148764*rr) + 
  Q2*Q4*Q8*(-87956 - 147956*rr) + Q2*Q7^2*(-26083 - 144183*rr) + 
  Q2*Q7*Q8*(-98548 - 141764*rr) + Q1*Q3*Q9*(37718 - 135394*rr) + 
  Q1^2*Q8*(148199 - 132773*rr) + Q5^2*Q9*(-77341 - 131163*rr) + 
  Q4*Q5*Q8*(389547 - 130317*rr) + Q7*Q8*Q9*(158641 - 129811*rr) + 
  Q5*Q8*Q9*(-2717 - 129641*rr) + Q1^2*Q2*(-204955 - 127125*rr) + 
  Q2*Q3*Q7*(-28690 - 121122*rr) + Q4*Q5*Q7*(-6244 - 119788*rr) + 
  Q2*Q5*Q7*(249806 - 113158*rr) + Q2*Q6*Q8*(76779 - 112633*rr) + 
  Q0*Q2*Q8*(71755 - 111655*rr) + Q4*Q5*Q9*(-494535 - 108891*rr) + 
  Q2*Q5*Q8*(-359066 - 107798*rr) + Q3*Q6*Q7*(224908 - 106172*rr) + 
  Q3*Q5*Q8*(-70364 - 104188*rr) + Q0*Q6*Q9*(51450 - 102590*rr) + 
  Q0*Q1*Q9*(206060 - 101810*rr) + Q0*Q9^2*(-168517 - 94273*rr) + 
  Q1*Q5*Q8*(-429803 - 91367*rr) + Q6*Q7^2*(163788 - 82948*rr) + 
  Q2*Q3*Q9*(310838 - 82850*rr) + Q3*Q4*Q5*(-113840 - 81760*rr) + 
  Q4*Q8^2*(-261901 - 77289*rr) + Q0*Q1*Q5*(-97050 - 76125*rr) + 
  Q1*Q2*Q3*(-429485 - 75735*rr) + Q1*Q5^2*(32345 - 72965*rr) + 
  Q0*Q1^2*(72025 - 71750*rr) + Q2^2*Q3*(276675 - 69515*rr) + 
  Q6*Q7*Q8*(-33977 - 69317*rr) + Q4^2*Q6*(27185 - 67985*rr) + 
  Q0*Q4*Q8*(6890 - 67910*rr) + Q2*Q6*Q7*(437780 - 66940*rr) + 
  Q1*Q3*Q5*(-142875 - 65035*rr) + Q2*Q5^2*(-80225 - 64595*rr) + 
  Q0*Q6*Q8*(304615 - 63845*rr) + Q0*Q3*Q4*(24650 - 63175*rr) + 
  Q0*Q7*Q9*(273413 - 62503*rr) + Q1*Q3*Q8*(188144 - 60104*rr) + 
  Q0*Q3*Q6*(-29175 - 60000*rr) + Q6^2*Q8*(-78247 - 59721*rr) + 
  Q5*Q6*Q7*(183668 - 59196*rr) + Q2*Q3*Q6*(73765 - 58885*rr) + 
  Q2^2*Q9*(333745 - 57307*rr) + Q5*Q6*Q8*(201430 - 50758*rr) + 
  Q2*Q6^2*(-62875 - 47945*rr) + Q0*Q2*Q5*(-59975 - 44425*rr) + 
  Q2^2*Q7*(-203751 - 43987*rr) + Q0*Q1*Q3*(-58025 - 43975*rr) + 
  Q2*Q5*Q6*(-6760 - 43200*rr) + Q0*Q5*Q9*(326010 - 39060*rr) + 
  Q3^3*(-242030 - 38130*rr) + Q1*Q6^2*(-146970 - 34260*rr) + 
  Q6^2*Q9*(74367 - 33125*rr) + Q2^2*Q5*(139705 - 33085*rr) + 
  Q5^2*Q7*(-97830 - 32970*rr) + Q1*Q4^2*(-182470 - 31650*rr) + 
  Q0*Q3*Q7*(181695 - 31205*rr) + Q1*Q3*Q6*(-257935 - 31095*rr) + 
  Q0^2*Q6*(-119375 - 30000*rr) + Q0^2*Q5*(-44375 - 29375*rr) + 
  Q1^2*Q7*(64170 - 26694*rr) + Q1*Q2*Q8*(-103016 - 26464*rr) + 
  Q5*Q8^2*(-424696 - 25792*rr) + Q5^2*Q6*(163610 - 25300*rr) + 
  Q0*Q5*Q6*(-50950 - 24050*rr) + Q4^2*Q5*(-35620 - 23710*rr) + 
  Q2^3*(-186920 - 22760*rr) + Q3^2*Q7*(-4108 - 21556*rr) + 
  Q2*Q3^2*(31720 - 20540*rr) + Q6*Q9^2*(179496 - 19864*rr) + 
  Q2*Q4^2*(-260390 - 19280*rr) + Q6*Q8*Q9*(-530413 - 18073*rr) + 
  Q1^2*Q5*(309130 - 17810*rr) + Q0*Q6^2*(75950 - 16325*rr) + 
  Q0*Q5*Q7*(14870 - 15150*rr) + Q1*Q2*Q6*(321245 - 13755*rr) + 
  Q1*Q4*Q8*(281921 - 11895*rr) + Q1*Q7*Q8*(-389027 - 11671*rr) + 
  Q0*Q7^2*(-449435 - 9879*rr) + Q0^2*Q1*(-96250 - 8125*rr) + 
  Q1*Q2*Q7*(536996 - 7128*rr) + Q3*Q4^2*(-268605 - 7125*rr) + 
  Q0*Q4^2*(176625 - 7100*rr) + Q2*Q3*Q5*(-82200 - 5480*rr) + 
  Q4^2*Q9*(-99347 - 2219*rr) + Q2*Q4*Q5*(-19530 - 1820*rr) + 
  Q3^2*Q8*(164757 - 767*rr) + Q4*Q5^2*(134660 + 1280*rr) + 
  Q0^2*Q2*(-40000 + 1875*rr) + Q3^2*Q6*(292440 + 1920*rr) + 
  Q0^2*Q8*(-140250 + 3000*rr) + Q4*Q8*Q9*(-183830 + 3250*rr) + 
  Q1*Q7^2*(239980 + 4940*rr) + Q4*Q7^2*(-855 + 5453*rr) + 
  Q0*Q3*Q9*(-380525 + 5835*rr) + Q4^3*(-95525 + 5975*rr) + 
  Q2*Q6*Q9*(-471521 + 6331*rr) + Q4*Q6*Q8*(119382 + 6590*rr) + 
  Q5^2*Q8*(59042 + 7594*rr) + Q5^3*(47095 + 7665*rr) + 
  Q7^2*Q9*(422217 + 7813*rr) + Q3*Q6^2*(-3450 + 7820*rr) + 
  Q3*Q4*Q6*(-166420 + 10040*rr) + Q5*Q6^2*(-71975 + 12255*rr) + 
  Q3*Q5*Q7*(-101058 + 15094*rr) + Q6^3*(62710 + 18120*rr) + 
  Q2^2*Q8*(-153227 + 19825*rr) + Q6*Q8^2*(-255440 + 20400*rr) + 
  Q0*Q4*Q9*(460290 + 20920*rr) + Q0*Q8^2*(94942 + 21002*rr) + 
  Q2*Q4*Q6*(93515 + 21325*rr) + Q0*Q7*Q8*(-181620 + 21456*rr) + 
  Q0^2*Q7*(79750 + 22000*rr) + Q4*Q5*Q6*(143180 + 23800*rr) + 
  Q3*Q5*Q6*(288965 + 24495*rr) + Q4*Q7*Q9*(-293178 + 24558*rr) + 
  Q3^2*Q4*(-83780 + 25540*rr) + Q0*Q5^2*(-25325 + 26050*rr) + 
  Q0*Q2*Q6*(-225350 + 26800*rr) + Q0*Q3^2*(-94075 + 26900*rr) + 
  Q0*Q2^2*(-25075 + 28475*rr) + Q1^2*Q3*(320870 + 28750*rr) + 
  Q1*Q5*Q6*(-110050 + 28780*rr) + Q2^2*Q4*(177510 + 30730*rr) + 
  Q1*Q4*Q6*(-127490 + 31940*rr) + Q1^2*Q6*(-177035 + 31995*rr) + 
  Q0*Q1*Q4*(-141975 + 32675*rr) + Q0*Q1*Q2*(191250 + 33950*rr) + 
  Q0*Q1*Q6*(246500 + 34325*rr) + Q0^2*Q4*(7500 + 34375*rr) + 
  Q5*Q7*Q8*(-373750 + 36370*rr) + Q4^2*Q8*(83036 + 36848*rr) + 
  Q5*Q7^2*(-230274 + 36918*rr) + Q0*Q2*Q3*(212150 + 37275*rr) + 
  Q0^2*Q9*(-58875 + 39375*rr) + Q1*Q5*Q7*(-112736 + 43416*rr) + 
  Q3*Q5^2*(109270 + 46570*rr) + Q2^2*Q6*(80585 + 47805*rr) + 
  Q1^2*Q4*(-266940 + 48530*rr) + Q3*Q8^2*(-168959 + 48797*rr) + 
  Q7*Q9^2*(631913 + 49509*rr) + Q1*Q6*Q7*(-348260 + 49592*rr) + 
  Q3*Q4*Q7*(189724 + 49892*rr) + Q0*Q4*Q5*(208825 + 50325*rr) + 
  Q0*Q2*Q4*(-222975 + 51150*rr) + Q1*Q6*Q8*(79600 + 52248*rr) + 
  Q3^2*Q5*(-134065 + 54025*rr) + Q0*Q1*Q8*(-49495 + 54745*rr) + 
  Q0*Q3*Q5*(-311275 + 55900*rr) + Q0^2*Q3*(-1250 + 56250*rr) + 
  Q2*Q4*Q9*(335626 + 57206*rr) + Q1*Q4*Q9*(-167803 + 58185*rr) + 
  Q2*Q8^2*(-44715 + 58673*rr) + Q1*Q2*Q5*(-333240 + 59760*rr) + 
  Q0*Q5*Q8*(290655 + 59945*rr) + Q3*Q4*Q8*(75851 + 61251*rr) + 
  Q2*Q5*Q9*(-361985 + 61263*rr) + Q1^3*(108240 + 61920*rr) + 
  Q4*Q6^2*(-77315 + 64385*rr) + Q3*Q9^2*(-74101 + 66079*rr) + 
  Q1*Q8*Q9*(-63441 + 66867*rr) + Q1*Q2^2*(-114765 + 68445*rr) + 
  Q3*Q8*Q9*(322226 + 68570*rr) + Q1*Q7*Q9*(-327240 + 68664*rr) + 
  Q1*Q6*Q9*(-135413 + 69895*rr) + Q2*Q4*Q7*(164089 + 72949*rr) + 
  Q3*Q7*Q8*(59052 + 74604*rr) + Q0*Q2*Q9*(-210350 + 75860*rr) + 
  Q0*Q3*Q8*(-115660 + 77340*rr) + Q1*Q4*Q7*(-34816 + 79196*rr) + 
  Q1*Q4*Q5*(-156585 + 79945*rr) + Q0*Q4*Q6*(-27500 + 82225*rr) + 
  Q1*Q3*Q7*(12864 + 82336*rr) + Q3*Q4*Q9*(519028 + 88480*rr) + 
  Q2*Q3*Q8*(-123925 + 91363*rr) + Q3*Q6*Q9*(325561 + 95221*rr) + 
  Q3*Q6*Q8*(39829 + 97493*rr) + Q5*Q7*Q9*(-91587 + 99257*rr) + 
  Q2*Q3*Q4*(-8395 + 102565*rr) + Q4^2*Q7*(355412 + 109190*rr) + 
  Q0*Q1*Q7*(92345 + 117845*rr) + Q1^2*Q9*(240533 + 119465*rr) + 
  Q7^2*Q8*(-64305 + 120819*rr) + Q0*Q2*Q7*(75225 + 121095*rr) + 
  Q6^2*Q7*(138301 + 126411*rr) + Q5*Q9^2*(108307 + 136487*rr) + 
  Q5*Q6*Q9*(-47083 + 139313*rr) + Q2*Q9^2*(-116245 + 145583*rr) + 
  Q0*Q6*Q7*(71500 + 161020*rr) + Q1*Q2*Q4*(103705 + 164925*rr) + 
  Q8*Q9^2*(-277142 + 165090*rr) + Q1*Q3*Q4*(-42385 + 172155*rr) + 
  Q8^3*(-448559 + 181421*rr) + Q7*Q8^2*(-180058 + 194190*rr) + 
  Q7^3*(228786 + 199530*rr) + Q1*Q3^2*(-285030 + 207630*rr) + 
  Q1*Q9^2*(157207 + 219323*rr) + Q2*Q8*Q9*(-303549 + 219431*rr) + 
  Q6*Q7*Q9*(677405 + 221809*rr) + Q4*Q6*Q9*(-404749 + 230935*rr) + 
  Q1*Q5*Q9*(41637 + 239845*rr) + Q1*Q8^2*(-281722 + 245134*rr) + 
  Q4*Q9^2*(-174759 + 286133*rr), -56250*Q0^2*Q6 + 
  Q3*Q7*Q9*(86849 - 269683*rr) + Q3*Q7^2*(218297 - 258507*rr) + 
  Q1^2*Q2*(360765 - 243805*rr) + Q9^3*(61856 - 235424*rr) + 
  Q0*Q6*Q9*(112900 - 222750*rr) + Q0*Q4*Q7*(-349025 - 214025*rr) + 
  Q3^2*Q9*(260762 - 205158*rr) + Q3*Q5*Q9*(370331 - 203317*rr) + 
  Q2*Q6*Q8*(-72788 - 192788*rr) + Q2^2*Q3*(502565 - 174165*rr) + 
  Q4*Q7*Q9*(-448577 - 165629*rr) + Q3*Q4*Q9*(543551 - 164393*rr) + 
  Q1*Q2*Q3*(-77535 - 160665*rr) + Q4^2*Q9*(-113878 - 160128*rr) + 
  Q1*Q7^2*(200434 - 154598*rr) + Q4*Q6*Q7*(73135 - 153561*rr) + 
  Q3*Q7*Q8*(-319927 - 150363*rr) + Q1*Q4*Q8*(-330330 - 149970*rr) + 
  Q3*Q5*Q8*(-62099 - 148007*rr) + Q3*Q4*Q5*(-227365 - 146425*rr) + 
  Q3*Q5*Q7*(-102399 - 146131*rr) + Q2^2*Q8*(-238172 - 133332*rr) + 
  Q2^2*Q7*(-65147 - 131831*rr) + Q2*Q5^2*(-45170 - 129880*rr) + 
  Q2*Q4*Q8*(-80873 - 129237*rr) + Q0*Q5*Q6*(-63250 - 122875*rr) + 
  Q0*Q7*Q9*(181560 - 122600*rr) + Q8^2*Q9*(203682 - 121190*rr) + 
  Q3*Q8*Q9*(357728 - 119280*rr) + Q2^2*Q5*(-18360 - 118350*rr) + 
  Q0*Q4*Q8*(166850 - 114350*rr) + Q1*Q2*Q9*(519148 - 109292*rr) + 
  Q0*Q8*Q9*(561505 - 106775*rr) + Q2*Q7^2*(309200 - 103120*rr) + 
  Q0*Q2*Q8*(94125 - 99925*rr) + Q5*Q6*Q7*(56584 - 98300*rr) + 
  Q1*Q5*Q7*(-237415 - 96235*rr) + Q0*Q9^2*(-358955 - 93315*rr) + 
  Q1*Q6*Q8*(151124 - 92268*rr) + Q1*Q7*Q8*(-452721 - 92253*rr) + 
  Q1^3*(-154080 - 87740*rr) + Q2*Q3^2*(116580 - 86860*rr) + 
  Q2*Q5*Q6*(-123665 - 84495*rr) + Q6*Q7*Q8*(118350 - 82010*rr) + 
  Q1*Q6*Q9*(-149235 - 79027*rr) + Q3*Q4*Q8*(-210537 - 70261*rr) + 
  Q3*Q6*Q7*(228679 - 70181*rr) + Q5*Q6*Q8*(-8218 - 68694*rr) + 
  Q3*Q4^2*(-115685 - 66105*rr) + Q1*Q2^2*(-165165 - 63335*rr) + 
  Q5^2*Q9*(-31187 - 61185*rr) + Q2*Q7*Q9*(294129 - 60675*rr) + 
  Q4*Q5*Q7*(-251287 - 60411*rr) + Q0*Q1*Q4*(-217500 - 57750*rr) + 
  Q4^2*Q6*(355840 - 56440*rr) + Q7^2*Q9*(-35623 - 56427*rr) + 
  Q0*Q6^2*(175250 - 56000*rr) + Q0*Q4^2*(174375 - 52750*rr) + 
  Q5^2*Q6*(198150 - 52100*rr) + Q1*Q8^2*(305890 - 47622*rr) + 
  Q0*Q1*Q5*(-33625 - 46625*rr) + Q1^2*Q9*(24991 - 46037*rr) + 
  Q2*Q3*Q9*(-85572 - 44588*rr) + Q0*Q3*Q6*(-313625 - 43875*rr) + 
  Q1*Q4*Q6*(-177780 - 37570*rr) + Q4^2*Q7*(-175090 - 37444*rr) + 
  Q4^3*(38255 - 37125*rr) + Q3^3*(-252510 - 35150*rr) + 
  Q0*Q3*Q4*(72375 - 31250*rr) + Q3*Q4*Q7*(192341 - 29351*rr) + 
  Q2*Q5*Q7*(-168741 - 28197*rr) + Q0^2*Q5*(-40625 - 28125*rr) + 
  Q0*Q1*Q8*(-156400 - 26750*rr) + Q2*Q5*Q9*(-438704 - 25388*rr) + 
  Q1*Q2*Q6*(472380 - 24070*rr) + Q2*Q4*Q5*(180745 - 22415*rr) + 
  Q3^2*Q8*(377351 - 20149*rr) + Q1*Q2*Q8*(-314180 - 19476*rr) + 
  Q2^2*Q4*(178210 - 19310*rr) + Q0^2*Q1*(-28125 - 18750*rr) + 
  Q1*Q2*Q5*(224015 - 18675*rr) + Q2*Q4*Q9*(263255 - 16921*rr) + 
  Q0*Q3*Q7*(50675 - 16775*rr) + Q4*Q5*Q8*(11291 - 16133*rr) + 
  Q0*Q2^2*(-22625 - 15625*rr) + Q4^2*Q5*(-114950 - 15500*rr) + 
  Q2*Q6^2*(-97635 - 12105*rr) + Q3^2*Q6*(299150 - 12090*rr) + 
  Q1*Q3*Q9*(-419726 - 10806*rr) + Q2*Q4^2*(-57085 - 9195*rr) + 
  Q5^3*(15730 - 7550*rr) + Q3*Q5*Q6*(184525 - 5415*rr) + 
  Q2*Q3*Q7*(67975 - 3685*rr) + Q0*Q1*Q2*(168000 - 1875*rr) + 
  Q1^2*Q4*(304415 - 425*rr) + Q3*Q8^2*(-389295 + 205*rr) + 
  Q6^3*(-23725 + 1645*rr) + Q3*Q4*Q6*(-152760 + 3140*rr) + 
  Q3^2*Q7*(67751 + 3291*rr) + Q2*Q3*Q6*(-7190 + 4200*rr) + 
  Q1*Q5^2*(54835 + 4715*rr) + Q4*Q5*Q6*(34175 + 4755*rr) + 
  Q0^2*Q4*(-46875 + 6250*rr) + Q0^2*Q2*(-31250 + 6250*rr) + 
  Q0*Q8^2*(-21090 + 6610*rr) + Q0*Q6*Q7*(145250 + 6650*rr) + 
  Q1*Q3*Q6*(-131395 + 7115*rr) + Q0^2*Q9*(7500 + 10000*rr) + 
  Q5^2*Q7*(-16082 + 10234*rr) + Q6^2*Q8*(-111895 + 10327*rr) + 
  Q1*Q6^2*(-7495 + 11035*rr) + Q0^2*Q3*(18750 + 12500*rr) + 
  Q1*Q3*Q7*(-199812 + 13220*rr) + Q0*Q5*Q9*(-10475 + 13675*rr) + 
  Q7*Q8^2*(-151896 + 14280*rr) + Q0*Q5^2*(-108375 + 14875*rr) + 
  Q0^2*Q8*(-125000 + 16250*rr) + Q0*Q4*Q6*(-95000 + 19125*rr) + 
  Q0^2*Q7*(-38125 + 21875*rr) + Q4*Q5^2*(53755 + 21895*rr) + 
  Q0*Q6*Q8*(5050 + 22250*rr) + Q0*Q1^2*(-18875 + 23000*rr) + 
  Q5*Q7*Q9*(71455 + 23459*rr) + Q2*Q6*Q9*(-217643 + 25321*rr) + 
  Q6*Q8^2*(20628 + 27220*rr) + Q1*Q6*Q7*(-151462 + 28082*rr) + 
  Q0*Q2*Q5*(62500 + 29500*rr) + Q3*Q6^2*(-7945 + 32025*rr) + 
  Q1*Q2*Q7*(340188 + 32632*rr) + Q1^2*Q6*(-144690 + 32730*rr) + 
  Q1^2*Q7*(138019 + 33743*rr) + Q0*Q2*Q6*(-615125 + 36375*rr) + 
  Q5^2*Q8*(-218802 + 36604*rr) + Q0*Q3*Q5*(-401250 + 37625*rr) + 
  Q7^3*(244726 + 41054*rr) + Q4*Q6^2*(-180040 + 43030*rr) + 
  Q0*Q5*Q8*(87175 + 43075*rr) + Q8^3*(-75856 + 43632*rr) + 
  Q0*Q3^2*(-5250 + 43750*rr) + Q6^2*Q9*(-225215 + 44339*rr) + 
  Q2^3*(-387700 + 44360*rr) + Q6^2*Q7*(111762 + 44362*rr) + 
  Q0*Q1*Q3*(112125 + 44875*rr) + Q1*Q3*Q8*(174929 + 46141*rr) + 
  Q1*Q4^2*(-268285 + 47805*rr) + Q0*Q1*Q9*(61850 + 48000*rr) + 
  Q5*Q6^2*(-108810 + 49250*rr) + Q2*Q8^2*(356819 + 49335*rr) + 
  Q0*Q2*Q4*(-138000 + 49625*rr) + Q3*Q5^2*(66760 + 52090*rr) + 
  Q5*Q7*Q8*(-29829 + 52543*rr) + Q6*Q7^2*(166264 + 54360*rr) + 
  Q0*Q7^2*(-427575 + 55725*rr) + Q5*Q8*Q9*(-125932 + 58900*rr) + 
  Q0*Q4*Q5*(132875 + 59125*rr) + Q2*Q5*Q8*(-179808 + 59376*rr) + 
  Q0*Q3*Q8*(-5475 + 59925*rr) + Q1*Q5*Q8*(-15714 + 60618*rr) + 
  Q5*Q7^2*(-168364 + 62196*rr) + Q0*Q7*Q8*(75620 + 63040*rr) + 
  Q0*Q1*Q6*(-86500 + 64500*rr) + Q4*Q8^2*(106859 + 64687*rr) + 
  Q3*Q6*Q9*(103122 + 65362*rr) + Q3*Q6*Q8*(198770 + 65606*rr) + 
  Q2*Q4*Q6*(147425 + 66345*rr) + Q0*Q2*Q7*(199275 + 66375*rr) + 
  Q1*Q4*Q9*(47881 + 68821*rr) + Q1*Q4*Q5*(-66765 + 71465*rr) + 
  Q0*Q3*Q9*(-421350 + 74000*rr) + Q0*Q4*Q9*(275125 + 76425*rr) + 
  Q0*Q5*Q7*(17775 + 77525*rr) + Q2*Q8*Q9*(-155252 + 78444*rr) + 
  Q1*Q5*Q6*(-117785 + 79955*rr) + Q2*Q6*Q7*(269399 + 80395*rr) + 
  Q1*Q3^2*(98090 + 82030*rr) + Q2*Q7*Q8*(159640 + 91224*rr) + 
  Q2*Q4*Q7*(170380 + 91940*rr) + Q4*Q5*Q9*(-500623 + 93069*rr) + 
  Q1*Q3*Q5*(-60175 + 98525*rr) + Q1*Q3*Q4*(-193200 + 101080*rr) + 
  Q5*Q8^2*(-15878 + 103210*rr) + Q7*Q9^2*(219650 + 104698*rr) + 
  Q3^2*Q5*(215535 + 109825*rr) + Q1^2*Q3*(297740 + 110160*rr) + 
  Q2*Q3*Q5*(118135 + 111655*rr) + Q1*Q7*Q9*(-369487 + 116381*rr) + 
  Q1*Q9^2*(-140947 + 116537*rr) + Q7*Q8*Q9*(-14416 + 118256*rr) + 
  Q6*Q7*Q9*(-557 + 118975*rr) + Q5*Q9^2*(-345625 + 119387*rr) + 
  Q4*Q9^2*(-156949 + 121711*rr) + Q4^2*Q8*(1911 + 130175*rr) + 
  Q0*Q2*Q3*(167375 + 131875*rr) + Q4*Q6*Q9*(-41155 + 132725*rr) + 
  Q4*Q6*Q8*(387852 + 133064*rr) + Q1*Q8*Q9*(168677 + 134209*rr) + 
  Q4*Q7^2*(-43642 + 137350*rr) + Q1*Q4*Q7*(132894 + 138130*rr) + 
  Q2*Q3*Q4*(60450 + 138980*rr) + Q0*Q1*Q7*(-231450 + 141350*rr) + 
  Q2^2*Q6*(-43965 + 145295*rr) + Q6*Q8*Q9*(-60531 + 146985*rr) + 
  Q1^2*Q5*(7510 + 149320*rr) + Q4*Q8*Q9*(176451 + 149815*rr) + 
  Q2^2*Q9*(118428 + 151828*rr) + Q0*Q2*Q9*(-77775 + 153725*rr) + 
  Q3*Q9^2*(244592 + 154640*rr) + Q2*Q9^2*(701686 + 172206*rr) + 
  Q6*Q9^2*(306642 + 177530*rr) + Q3^2*Q4*(-142390 + 177610*rr) + 
  Q5*Q6*Q9*(158705 + 179341*rr) + Q2*Q3*Q8*(-399592 + 183684*rr) + 
  Q1*Q2*Q4*(383670 + 188810*rr) + Q1^2*Q8*(264870 + 269494*rr) + 
  Q1*Q5*Q9*(-119431 + 279513*rr) + Q4*Q7*Q8*(-123510 + 285362*rr) + 
  Q8*Q9^2*(-264591 + 367469*rr) + Q7^2*Q8*(475885 + 426841*rr), 
 Q1*Q7^2*(-46767 - 213507*rr) + Q4*Q7*Q9*(-267028 - 210996*rr) + 
  Q1*Q2*Q8*(-324102 - 209318*rr) + Q3*Q7*Q8*(-348204 - 197724*rr) + 
  Q0*Q1*Q4*(89275 - 180325*rr) + Q3*Q7^2*(252656 - 173984*rr) + 
  Q7*Q8^2*(-39335 - 171499*rr) + Q4*Q9^2*(336243 - 171385*rr) + 
  Q3*Q7*Q9*(11782 - 169634*rr) + Q2*Q6*Q8*(388636 - 156412*rr) + 
  Q1*Q2*Q5*(56375 - 149335*rr) + Q3*Q6*Q8*(398519 - 144389*rr) + 
  Q3*Q6*Q7*(140242 - 141582*rr) + Q1*Q4*Q7*(226537 - 139251*rr) + 
  Q2^2*Q5*(-195800 - 137560*rr) + Q3*Q4*Q8*(26179 - 134489*rr) + 
  Q4^2*Q9*(135152 - 127750*rr) + Q5^2*Q8*(-176407 - 126759*rr) + 
  Q1^2*Q2*(137865 - 123985*rr) + Q0*Q1*Q7*(-367130 - 115730*rr) + 
  Q0*Q4*Q7*(252245 - 113305*rr) + Q3*Q4*Q9*(20555 - 111749*rr) + 
  Q0*Q7*Q9*(76748 - 111588*rr) + Q1*Q7*Q9*(-91688 - 110760*rr) + 
  Q5*Q6*Q9*(189232 - 102588*rr) + Q1*Q6*Q8*(105521 - 97083*rr) + 
  Q1*Q4^2*(-64165 - 95445*rr) + Q0*Q5*Q9*(-189490 - 87960*rr) + 
  Q5*Q7*Q9*(-217574 - 87438*rr) + Q3*Q8*Q9*(427081 - 83611*rr) + 
  Q2*Q4*Q8*(126929 - 83035*rr) + Q0*Q9^2*(-106202 - 79598*rr) + 
  Q2*Q5^2*(45890 - 77390*rr) + Q0*Q6*Q9*(266625 - 76265*rr) + 
  Q0*Q1*Q2*(106500 - 76175*rr) + Q3*Q5^2*(-13930 - 74440*rr) + 
  Q2*Q4*Q7*(280270 - 74154*rr) + Q2*Q8*Q9*(130790 - 73138*rr) + 
  Q3*Q5*Q7*(199951 - 72769*rr) + Q8^2*Q9*(-180126 - 70310*rr) + 
  Q3^2*Q8*(-157685 - 67217*rr) + Q1*Q3*Q4*(22335 - 65965*rr) + 
  Q6*Q8*Q9*(-90134 - 65950*rr) + Q1*Q2*Q6*(-31275 - 65395*rr) + 
  Q2^2*Q7*(239303 - 63781*rr) + Q5*Q7^2*(258571 - 62945*rr) + 
  Q0*Q1*Q8*(298255 - 61805*rr) + Q3^2*Q9*(79477 - 60895*rr) + 
  Q1*Q3*Q6*(22220 - 58940*rr) + Q1*Q5*Q7*(-314009 - 56921*rr) + 
  Q5*Q6*Q7*(-248537 - 56593*rr) + Q3*Q5*Q8*(-320836 - 54248*rr) + 
  Q4*Q6*Q9*(284204 - 53468*rr) + Q2*Q3*Q6*(-48675 - 52025*rr) + 
  Q1*Q2*Q9*(154692 - 51724*rr) + Q9^3*(-156575 - 51715*rr) + 
  Q0*Q5*Q6*(135550 - 50425*rr) + Q2*Q4*Q5*(26380 - 49190*rr) + 
  Q6*Q7*Q8*(40397 - 47879*rr) + Q0*Q6*Q8*(-42485 - 47545*rr) + 
  Q2*Q7^2*(-96732 - 45100*rr) + Q2^2*Q3*(105970 - 42710*rr) + 
  Q1^3*(-251090 - 41830*rr) + Q0*Q2*Q6*(-247350 - 41450*rr) + 
  Q5^2*Q6*(53360 - 41320*rr) + Q0*Q4*Q9*(158815 - 40305*rr) + 
  Q2*Q3*Q7*(-80162 - 39858*rr) + Q2*Q3^2*(81975 - 39675*rr) + 
  Q1*Q5*Q6*(112860 - 37280*rr) + Q3*Q5*Q6*(53140 - 36360*rr) + 
  Q1*Q4*Q6*(149820 - 33350*rr) + Q5*Q8*Q9*(205086 - 30570*rr) + 
  Q2*Q9^2*(538804 - 29612*rr) + Q3*Q6^2*(34965 - 29405*rr) + 
  Q5*Q9^2*(-418838 - 29214*rr) + Q0*Q1*Q3*(171850 - 26975*rr) + 
  Q0*Q2*Q7*(85550 - 25930*rr) + Q1^2*Q7*(77308 - 25764*rr) + 
  Q7*Q9^2*(-145580 - 25404*rr) + Q1*Q4*Q8*(-124301 - 25273*rr) + 
  Q2^2*Q9*(89025 - 23355*rr) + Q3^2*Q6*(-178895 - 23215*rr) + 
  Q4*Q6*Q7*(-19709 - 22801*rr) + Q2*Q4^2*(136760 - 22030*rr) + 
  Q1*Q3*Q7*(-178384 - 21296*rr) + Q0*Q7*Q8*(137500 - 20684*rr) + 
  Q0*Q4*Q8*(148540 - 19460*rr) + Q1*Q5*Q9*(-15550 - 19210*rr) + 
  Q6^2*Q7*(72670 - 18626*rr) + Q1^2*Q6*(-191375 - 18565*rr) + 
  Q5^3*(125305 - 18485*rr) + Q4^2*Q8*(3719 - 18459*rr) + 
  Q4*Q5^2*(-15965 - 17395*rr) + Q7^2*Q9*(-90955 - 15711*rr) + 
  Q0^2*Q5*(30625 - 13750*rr) + Q0*Q2*Q4*(-11225 - 12725*rr) + 
  Q0*Q2^2*(96550 - 12650*rr) + Q1*Q4*Q5*(68720 - 12130*rr) + 
  Q0*Q7^2*(-20935 - 10339*rr) + Q3*Q4*Q5*(-73385 - 9785*rr) + 
  Q2*Q4*Q9*(-41743 - 7303*rr) + Q0*Q3*Q6*(-70050 - 7000*rr) + 
  Q4*Q5*Q6*(41355 - 5755*rr) + Q5*Q7*Q8*(195364 - 5644*rr) + 
  Q1*Q3*Q9*(-276402 - 5342*rr) + Q1*Q2*Q3*(151570 - 5210*rr) + 
  Q7^3*(393911 - 5125*rr) + Q0*Q3^2*(-50825 - 4975*rr) + 
  Q5^2*Q7*(-204273 - 4721*rr) + Q4*Q6^2*(-101840 - 4600*rr) + 
  Q2*Q3*Q8*(-120335 - 3131*rr) + Q0^2*Q3*(33125 - 3125*rr) + 
  Q0*Q4*Q6*(-44000 - 2150*rr) + Q1*Q2*Q4*(15425 - 535*rr) + 
  Q1^2*Q4*(130860 - 410*rr) + Q2^2*Q8*(-156984 + 160*rr) + 
  Q1*Q5^2*(26085 + 165*rr) + Q2*Q3*Q9*(-195747 + 441*rr) + 
  Q0*Q6^2*(107450 + 1675*rr) + Q1*Q2^2*(-99685 + 2065*rr) + 
  Q6*Q7*Q9*(-431450 + 3678*rr) + Q8^3*(312558 + 4342*rr) + 
  Q0^2*Q2*(6875 + 5000*rr) + Q4^2*Q5*(-45095 + 5315*rr) + 
  Q0*Q5^2*(35925 + 6175*rr) + Q1*Q4*Q9*(49710 + 9114*rr) + 
  Q0^2*Q4*(-89375 + 9375*rr) + Q1^2*Q9*(-241825 + 9379*rr) + 
  Q0^2*Q8*(-42125 + 9875*rr) + Q1*Q6*Q7*(111257 + 11017*rr) + 
  Q3*Q4^2*(-27835 + 12525*rr) + Q3^2*Q7*(-148339 + 13361*rr) + 
  Q5^2*Q9*(-56023 + 15409*rr) + Q0*Q5*Q8*(-363795 + 16295*rr) + 
  Q0^2*Q6*(-38125 + 16875*rr) + Q0^2*Q9*(86750 + 18750*rr) + 
  Q4^3*(220615 + 19525*rr) + Q6*Q7^2*(56192 + 19584*rr) + 
  Q2*Q5*Q8*(-446377 + 21239*rr) + Q0^2*Q1*(13125 + 23125*rr) + 
  Q0*Q3*Q7*(213945 + 24295*rr) + Q0*Q3*Q8*(229640 + 25390*rr) + 
  Q1*Q6*Q9*(-145052 + 25532*rr) + Q0*Q4*Q5*(94575 + 30575*rr) + 
  Q6^3*(-85025 + 33315*rr) + Q0*Q3*Q9*(-66825 + 33585*rr) + 
  Q4^2*Q7*(146103 + 34251*rr) + Q6*Q8^2*(383487 + 35043*rr) + 
  Q0*Q2*Q9*(-107950 + 35210*rr) + Q0*Q1^2*(-313225 + 36250*rr) + 
  Q0*Q2*Q3*(109900 + 37025*rr) + Q0^2*Q7*(-49625 + 37625*rr) + 
  Q2*Q6*Q9*(262447 + 37839*rr) + Q0*Q4^2*(199375 + 39525*rr) + 
  Q1*Q6^2*(-35585 + 40585*rr) + Q0*Q1*Q6*(35875 + 40950*rr) + 
  Q2*Q5*Q6*(-126280 + 41960*rr) + Q4^2*Q6*(66975 + 43035*rr) + 
  Q1*Q3^2*(-96555 + 44075*rr) + Q1*Q3*Q8*(-21249 + 44299*rr) + 
  Q3^2*Q4*(101945 + 47475*rr) + Q2^2*Q4*(20970 + 49830*rr) + 
  Q0*Q6*Q7*(157475 + 51445*rr) + Q0*Q2*Q5*(-73475 + 51825*rr) + 
  Q3^2*Q5*(181030 + 52630*rr) + Q3*Q5*Q9*(-362247 + 55229*rr) + 
  Q7*Q8*Q9*(-386427 + 55473*rr) + Q2*Q8^2*(-101675 + 55649*rr) + 
  Q1*Q9^2*(-205452 + 56228*rr) + Q2*Q3*Q5*(17720 + 57510*rr) + 
  Q0*Q3*Q4*(-75725 + 58825*rr) + Q0*Q5*Q7*(36295 + 59575*rr) + 
  Q2*Q3*Q4*(22070 + 60440*rr) + Q4*Q8*Q9*(60763 + 62047*rr) + 
  Q1^2*Q3*(30320 + 63280*rr) + Q1*Q8*Q9*(183046 + 66638*rr) + 
  Q1*Q2*Q7*(-241402 + 66746*rr) + Q2^2*Q6*(-19265 + 67715*rr) + 
  Q4*Q6*Q8*(221553 + 67817*rr) + Q6^2*Q8*(296946 + 68412*rr) + 
  Q4*Q5*Q8*(-354851 + 68745*rr) + Q0*Q1*Q9*(1210 + 69490*rr) + 
  Q1^2*Q8*(169042 + 70298*rr) + Q2*Q7*Q8*(92494 + 71830*rr) + 
  Q4*Q5*Q9*(-4631 + 73533*rr) + Q1^2*Q5*(107525 + 75195*rr) + 
  Q2*Q4*Q6*(43010 + 78370*rr) + Q0*Q8*Q9*(-128348 + 78632*rr) + 
  Q0*Q1*Q5*(128825 + 80375*rr) + Q3*Q4*Q6*(17395 + 80695*rr) + 
  Q2*Q6^2*(132760 + 81770*rr) + Q1*Q7*Q8*(5369 + 84021*rr) + 
  Q6^2*Q9*(-135599 + 84313*rr) + Q3^3*(-91980 + 84580*rr) + 
  Q0*Q3*Q5*(-140650 + 84775*rr) + Q4*Q5*Q7*(-173693 + 87063*rr) + 
  Q5*Q6^2*(-97095 + 90525*rr) + Q3*Q8^2*(-270113 + 92003*rr) + 
  Q4*Q8^2*(75781 + 93649*rr) + Q7^2*Q8*(-227270 + 96402*rr) + 
  Q5*Q8^2*(-62286 + 97626*rr) + Q2^3*(-196510 + 102330*rr) + 
  Q3*Q6*Q9*(-365654 + 110794*rr) + Q6*Q9^2*(-20505 + 112835*rr) + 
  Q3*Q4*Q7*(192192 + 114220*rr) + Q2*Q6*Q7*(379115 + 118519*rr) + 
  Q0*Q2*Q8*(126930 + 118820*rr) + Q0*Q8^2*(109562 + 125902*rr) + 
  Q4*Q7*Q8*(-450934 + 126298*rr) + Q1*Q3*Q5*(-86515 + 142505*rr) + 
  Q5*Q6*Q8*(-21384 + 147008*rr) + Q2*Q5*Q9*(118735 + 163839*rr) + 
  Q1*Q8^2*(422958 + 170390*rr) + Q4*Q7^2*(395624 + 187584*rr) + 
  Q8*Q9^2*(-345308 + 188084*rr) + Q2*Q7*Q9*(-30528 + 197392*rr) + 
  Q2*Q5*Q7*(-93155 + 197621*rr) + Q1*Q5*Q8*(-71366 + 234790*rr) + 
  Q3*Q9^2*(357053 + 308889*rr), Q3*Q4*Q7*(-502571 - 316827*rr) + 
  Q8*Q9^2*(31025 - 291315*rr) + Q2*Q8*Q9*(61269 - 221663*rr) + 
  Q1*Q5*Q9*(-159448 - 186076*rr) + Q4*Q5*Q8*(-308403 - 163391*rr) + 
  Q5*Q7*Q9*(-11118 - 159638*rr) + Q4*Q9^2*(148071 - 158085*rr) + 
  Q5*Q6*Q9*(-125692 - 155220*rr) + Q5*Q9^2*(86671 - 150733*rr) + 
  Q4*Q7^2*(-98838 - 140662*rr) + Q1*Q4*Q5*(149635 - 138305*rr) + 
  Q4*Q8*Q9*(-86024 - 137016*rr) + Q1*Q3*Q4*(-3400 - 134370*rr) + 
  Q1^2*Q3*(-295160 - 132060*rr) + Q7*Q8^2*(77901 - 123207*rr) + 
  Q4*Q8^2*(-216874 - 112834*rr) + Q5*Q7*Q8*(-11660 - 112524*rr) + 
  Q7^3*(-199516 - 109612*rr) + Q2*Q5*Q9*(100353 - 107535*rr) + 
  Q1*Q2*Q5*(305220 - 107220*rr) + Q6^2*Q9*(-6594 - 106916*rr) + 
  Q2*Q3*Q4*(259665 - 103555*rr) + Q1*Q3^2*(17865 - 102245*rr) + 
  Q2*Q3*Q9*(-116684 - 99388*rr) + Q1*Q8*Q9*(-255702 - 98734*rr) + 
  Q1^2*Q8*(14468 - 97852*rr) + Q4*Q7*Q8*(-65278 - 96046*rr) + 
  Q1*Q3*Q8*(-245884 - 94932*rr) + Q4*Q5*Q6*(-198565 - 89425*rr) + 
  Q3*Q9^2*(135167 - 87149*rr) + Q1*Q2*Q4*(-144460 - 86780*rr) + 
  Q0*Q3*Q8*(50210 - 84090*rr) + Q0*Q7^2*(15110 - 83906*rr) + 
  Q3*Q4^2*(452680 - 83080*rr) + Q4*Q5*Q9*(352255 - 82985*rr) + 
  Q7^2*Q8*(-325372 - 81996*rr) + Q3*Q6*Q8*(-43622 - 80226*rr) + 
  Q5^2*Q7*(-10977 - 79345*rr) + Q4*Q5^2*(-115235 - 79005*rr) + 
  Q0*Q2*Q9*(-65625 - 78035*rr) + Q1*Q5*Q7*(-142984 - 75892*rr) + 
  Q2*Q4*Q7*(-334052 - 75112*rr) + Q1*Q5*Q6*(-55325 - 73705*rr) + 
  Q3*Q4*Q9*(-421132 - 73532*rr) + Q0*Q2*Q4*(132225 - 72900*rr) + 
  Q1*Q9^2*(-70285 - 71289*rr) + Q0*Q1*Q9*(-162835 - 71265*rr) + 
  Q3*Q4*Q6*(245920 - 70760*rr) + Q1*Q7*Q9*(156861 - 70615*rr) + 
  Q1^2*Q9*(87025 - 69811*rr) + Q0*Q4*Q5*(-127075 - 66825*rr) + 
  Q6*Q9^2*(-273281 - 66757*rr) + Q7*Q8*Q9*(-283693 - 66585*rr) + 
  Q0*Q2*Q6*(252225 - 64800*rr) + Q1*Q4*Q7*(-415044 - 64604*rr) + 
  Q2^2*Q6*(-26000 - 62770*rr) + Q6*Q7^2*(-185388 - 61868*rr) + 
  Q3*Q8^2*(34904 - 61736*rr) + Q3^2*Q4*(26235 - 58805*rr) + 
  Q3^2*Q7*(92090 - 57158*rr) + Q2*Q9^2*(-359349 - 57121*rr) + 
  Q0*Q6*Q7*(-169475 - 56245*rr) + Q2*Q3*Q6*(72820 - 55980*rr) + 
  Q0*Q3*Q5*(148275 - 54275*rr) + Q0*Q1*Q6*(35375 - 54200*rr) + 
  Q1^2*Q4*(-448150 - 53110*rr) + Q3*Q5*Q8*(129141 - 51699*rr) + 
  Q8^3*(-88521 - 51269*rr) + Q0*Q1*Q8*(360470 - 50070*rr) + 
  Q6^2*Q7*(-150476 - 48420*rr) + Q0*Q2*Q3*(-181150 - 48150*rr) + 
  Q5*Q6^2*(147245 - 47905*rr) + Q3^2*Q6*(-232905 - 47485*rr) + 
  Q4*Q6*Q9*(163182 - 44894*rr) + Q0^2*Q8*(42750 - 43000*rr) + 
  Q0*Q4*Q6*(-146375 - 41850*rr) + Q5*Q8^2*(333593 - 41603*rr) + 
  Q2^3*(260140 - 40580*rr) + Q4*Q6^2*(147000 - 39340*rr) + 
  Q2*Q4^2*(76760 - 36580*rr) + Q0*Q1*Q2*(-141375 - 34950*rr) + 
  Q4*Q6*Q8*(-335967 - 31991*rr) + Q2^2*Q4*(82560 - 31320*rr) + 
  Q2*Q3*Q8*(157317 - 29915*rr) + Q1*Q2^2*(-35740 - 25260*rr) + 
  Q4*Q5*Q7*(-1351 - 24655*rr) + Q3*Q6^2*(-108005 - 23935*rr) + 
  Q1^2*Q5*(-248170 - 23780*rr) + Q0^2*Q6*(6875 - 23125*rr) + 
  Q1*Q5*Q8*(69977 - 22591*rr) + Q1*Q6^2*(-32575 - 22265*rr) + 
  Q0*Q2*Q7*(-108450 - 20670*rr) + Q3^2*Q8*(-95235 - 19631*rr) + 
  Q7*Q9^2*(-277862 - 18702*rr) + Q6^3*(138770 - 18380*rr) + 
  Q3*Q5*Q6*(-256955 - 17675*rr) + Q0^2*Q2*(-16250 - 17500*rr) + 
  Q1*Q4*Q9*(238427 - 16581*rr) + Q1*Q6*Q8*(-14203 - 15559*rr) + 
  Q6*Q7*Q9*(-332373 - 14769*rr) + Q3^2*Q5*(102110 - 12990*rr) + 
  Q6*Q8^2*(274132 - 12828*rr) + Q2*Q8^2*(122195 - 11593*rr) + 
  Q0*Q3^2*(131825 - 10650*rr) + Q3*Q4*Q8*(340406 - 10606*rr) + 
  Q0*Q4*Q7*(135530 - 10420*rr) + Q0*Q3*Q9*(295525 - 9835*rr) + 
  Q1*Q6*Q9*(169589 - 9779*rr) + Q4^2*Q8*(114683 - 7941*rr) + 
  Q1*Q3*Q9*(219928 - 7788*rr) + Q0*Q2^2*(-55300 - 6475*rr) + 
  Q0*Q5^2*(-55175 - 5300*rr) + Q4^2*Q7*(-118644 - 4998*rr) + 
  Q2*Q6^2*(43190 - 4270*rr) + Q0*Q5*Q9*(29940 - 3440*rr) + 
  Q0*Q1^2*(59725 - 2000*rr) + Q1*Q8^2*(-401227 + 353*rr) + 
  Q0*Q4*Q9*(-182190 + 1780*rr) + Q3*Q5^2*(22310 + 1890*rr) + 
  Q0*Q4^2*(42375 + 2475*rr) + Q0^2*Q3*(-14375 + 3125*rr) + 
  Q4^3*(-175220 + 3260*rr) + Q0*Q6^2*(-168700 + 4200*rr) + 
  Q0*Q7*Q9*(-228648 + 4368*rr) + Q0^2*Q5*(100625 + 4375*rr) + 
  Q0^2*Q9*(-105500 + 5000*rr) + Q0^2*Q1*(77500 + 5000*rr) + 
  Q5^3*(-146780 + 5470*rr) + Q0*Q2*Q5*(96725 + 7175*rr) + 
  Q5*Q6*Q7*(-117675 + 8685*rr) + Q0^2*Q7*(86500 + 9250*rr) + 
  Q1*Q4^2*(379595 + 9305*rr) + Q0^2*Q4*(8125 + 9375*rr) + 
  Q6*Q8*Q9*(249626 + 11298*rr) + Q0*Q5*Q7*(-388645 + 14375*rr) + 
  Q0*Q2*Q8*(80295 + 14455*rr) + Q1*Q6*Q7*(833 + 14745*rr) + 
  Q2*Q6*Q9*(206003 + 15663*rr) + Q1^2*Q6*(473715 + 16085*rr) + 
  Q2*Q6*Q7*(-241355 + 16525*rr) + Q0*Q1*Q7*(-6170 + 20430*rr) + 
  Q1*Q2*Q8*(332721 + 22309*rr) + Q0*Q1*Q4*(-126025 + 23575*rr) + 
  Q5*Q7^2*(-24139 + 23729*rr) + Q0*Q5*Q8*(-216980 + 24230*rr) + 
  Q2*Q5*Q6*(94320 + 24300*rr) + Q6^2*Q8*(12294 + 26966*rr) + 
  Q0*Q1*Q3*(-61100 + 26975*rr) + Q4^2*Q5*(96480 + 29010*rr) + 
  Q6*Q7*Q8*(-311130 + 33198*rr) + Q2*Q3^2*(-213905 + 33505*rr) + 
  Q2*Q5*Q7*(-292336 + 35348*rr) + Q2*Q3*Q7*(195939 + 36831*rr) + 
  Q3*Q5*Q7*(-103827 + 38005*rr) + Q1*Q2*Q7*(-98148 + 38256*rr) + 
  Q4^2*Q6*(-190110 + 38320*rr) + Q0*Q9^2*(364312 + 42888*rr) + 
  Q0*Q5*Q6*(166825 + 43550*rr) + Q1*Q2*Q9*(-239041 + 46035*rr) + 
  Q1*Q2*Q6*(-390380 + 46130*rr) + Q2*Q4*Q6*(-81625 + 48015*rr) + 
  Q2^2*Q3*(-82695 + 49155*rr) + Q8^2*Q9*(264711 + 53387*rr) + 
  Q0*Q3*Q4*(-113775 + 54925*rr) + Q0*Q1*Q5*(163425 + 56375*rr) + 
  Q1*Q3*Q6*(130045 + 56575*rr) + Q1*Q3*Q7*(85955 + 56751*rr) + 
  Q3^2*Q9*(-417886 + 57834*rr) + Q2^2*Q9*(-238536 + 58152*rr) + 
  Q5^2*Q6*(-375795 + 58205*rr) + Q2*Q7*Q8*(-324561 + 59203*rr) + 
  Q1^2*Q7*(-103809 + 59907*rr) + Q3*Q6*Q7*(-34876 + 64112*rr) + 
  Q2*Q5*Q8*(284788 + 64280*rr) + Q3^3*(154240 + 64860*rr) + 
  Q0*Q8^2*(-10507 + 68073*rr) + Q3*Q6*Q9*(66135 + 69427*rr) + 
  Q1*Q3*Q5*(148965 + 69825*rr) + Q2*Q6*Q8*(179906 + 71610*rr) + 
  Q0*Q6*Q8*(-8515 + 72745*rr) + Q1*Q4*Q8*(-62968 + 75440*rr) + 
  Q2^2*Q5*(40870 + 75590*rr) + Q0*Q3*Q6*(13550 + 81500*rr) + 
  Q2*Q3*Q5*(-46425 + 82885*rr) + Q2*Q4*Q9*(-302662 + 88066*rr) + 
  Q1*Q4*Q6*(-51805 + 91165*rr) + Q1*Q5^2*(31905 + 92445*rr) + 
  Q7^2*Q9*(-94338 + 93030*rr) + Q4*Q6*Q7*(61595 + 93755*rr) + 
  Q1*Q2*Q3*(259200 + 94260*rr) + Q2^2*Q8*(169851 + 94391*rr) + 
  Q3*Q8*Q9*(-142307 + 101289*rr) + Q1^3*(170220 + 102400*rr) + 
  Q0*Q4*Q8*(-184615 + 107185*rr) + Q9^3*(-71437 + 108295*rr) + 
  Q0*Q8*Q9*(125828 + 108328*rr) + Q3*Q7*Q8*(-40730 + 113246*rr) + 
  Q0*Q3*Q7*(-118245 + 114655*rr) + Q2*Q5^2*(94510 + 116740*rr) + 
  Q5^2*Q9*(-39191 + 116759*rr) + Q1^2*Q2*(-175615 + 117695*rr) + 
  Q5*Q8*Q9*(391749 + 119601*rr) + Q2*Q7^2*(-199884 + 121188*rr) + 
  Q2*Q4*Q5*(-184580 + 123020*rr) + Q5^2*Q8*(-19984 + 133916*rr) + 
  Q2^2*Q7*(103055 + 137931*rr) + Q3*Q4*Q5*(112130 + 162120*rr) + 
  Q0*Q7*Q8*(-55515 + 171569*rr) + Q4^2*Q9*(-112483 + 172653*rr) + 
  Q0*Q6*Q9*(-98900 + 190290*rr) + Q1*Q7*Q8*(100161 + 196813*rr) + 
  Q3*Q5*Q9*(-370433 + 207115*rr) + Q5*Q6*Q8*(158142 + 215074*rr) + 
  Q3*Q7^2*(-567902 + 220874*rr) + Q2*Q7*Q9*(-364449 + 222099*rr) + 
  Q3*Q7*Q9*(3393 + 224605*rr) + Q4*Q7*Q9*(489185 + 226893*rr) + 
  Q2*Q4*Q8*(-218794 + 263110*rr) + Q1*Q7^2*(-306225 + 304675*rr), 
 Q5^2*Q8*(421510 - 281600*rr) + Q7*Q9^2*(-140188 - 261932*rr) + 
  Q7^2*Q8*(-230345 - 249541*rr) + Q2^2*Q5*(-75535 - 219445*rr) + 
  Q2*Q5*Q8*(-339483 - 216039*rr) + Q3*Q7*Q8*(253301 - 189311*rr) + 
  Q5*Q8^2*(-418633 - 186013*rr) + Q0*Q7*Q8*(-92015 - 182247*rr) + 
  Q3*Q6*Q8*(16351 - 177345*rr) + Q1*Q6*Q8*(72051 - 172897*rr) + 
  Q5*Q7*Q9*(-171524 - 170324*rr) + Q3*Q4*Q8*(208917 - 166487*rr) + 
  Q1^2*Q7*(169435 - 164425*rr) + Q1*Q4*Q7*(265416 - 162500*rr) + 
  Q1*Q7*Q9*(135652 - 161260*rr) + Q1^2*Q8*(-25517 - 158769*rr) + 
  Q0*Q1*Q7*(-43040 - 145890*rr) + Q1*Q4*Q9*(284744 - 141940*rr) + 
  Q1*Q7^2*(-84955 - 139199*rr) + Q2*Q4*Q8*(384762 - 138118*rr) + 
  Q6*Q7*Q9*(-36075 - 137719*rr) + Q1*Q2*Q3*(-90885 - 135055*rr) + 
  Q4*Q7*Q8*(-256215 - 126411*rr) + Q4*Q8^2*(115548 - 125140*rr) + 
  Q4*Q6*Q9*(62668 - 122904*rr) + Q5*Q6*Q8*(-331459 - 118907*rr) + 
  Q3*Q6*Q9*(-85538 - 108378*rr) + Q1*Q4^2*(66500 - 107220*rr) + 
  Q3*Q8^2*(-145922 - 106650*rr) + Q0*Q5*Q7*(179885 - 105825*rr) + 
  Q2*Q8^2*(-759806 - 103542*rr) + Q0*Q3*Q9*(71275 - 101245*rr) + 
  Q1*Q9^2*(208656 - 98192*rr) + Q1*Q2*Q8*(-318993 - 96005*rr) + 
  Q4*Q9^2*(236454 - 94274*rr) + Q7^3*(-101373 - 93097*rr) + 
  Q1*Q3*Q6*(19925 - 89735*rr) + Q2*Q3*Q7*(221753 - 88499*rr) + 
  Q5*Q6*Q7*(-47837 - 87757*rr) + Q6*Q7^2*(41145 - 85243*rr) + 
  Q0*Q4*Q9*(247645 - 83715*rr) + Q4^2*Q8*(-214953 - 83501*rr) + 
  Q0*Q1*Q4*(214325 - 81350*rr) + Q2*Q4*Q9*(-68528 - 80100*rr) + 
  Q3*Q5^2*(-17125 - 79905*rr) + Q2^2*Q9*(157090 - 78886*rr) + 
  Q0*Q1*Q2*(129125 - 78400*rr) + Q0*Q6*Q8*(-204705 - 73885*rr) + 
  Q1^2*Q5*(305730 - 71240*rr) + Q3^2*Q5*(-73655 - 71165*rr) + 
  Q3^2*Q4*(2950 - 70800*rr) + Q1*Q2*Q4*(-27665 - 70675*rr) + 
  Q0*Q7*Q9*(90439 - 64889*rr) + Q1*Q5*Q9*(-181991 - 64847*rr) + 
  Q2^2*Q3*(86965 - 58845*rr) + Q1*Q4*Q6*(50255 - 56955*rr) + 
  Q1*Q5*Q6*(70705 - 54065*rr) + Q2*Q4*Q5*(101905 - 52765*rr) + 
  Q4*Q7^2*(618694 - 52474*rr) + Q4^2*Q5*(-87605 - 52425*rr) + 
  Q2*Q7^2*(-256269 - 50713*rr) + Q0*Q2*Q6*(42575 - 47350*rr) + 
  Q1^3*(-226460 - 46940*rr) + Q7*Q8*Q9*(-190695 - 46411*rr) + 
  Q1*Q8*Q9*(-155405 - 45721*rr) + Q4*Q6^2*(-2030 - 45220*rr) + 
  Q3*Q4*Q5*(136780 - 42000*rr) + Q3*Q8*Q9*(-58934 - 40670*rr) + 
  Q3^3*(-39050 - 37450*rr) + Q1*Q2*Q5*(-181545 - 35885*rr) + 
  Q0^2*Q3*(27500 - 34375*rr) + Q5^2*Q7*(-297745 - 31875*rr) + 
  Q0*Q3^2*(-94350 - 29800*rr) + Q6^2*Q7*(-224374 - 29698*rr) + 
  Q3*Q9^2*(-255190 - 29038*rr) + Q1^2*Q6*(-118500 - 28720*rr) + 
  Q0*Q5*Q9*(-257870 - 26980*rr) + Q7^2*Q9*(-74387 - 26887*rr) + 
  Q2^2*Q8*(-396732 - 26124*rr) + Q0*Q3*Q4*(-136925 - 25900*rr) + 
  Q5^2*Q6*(100820 - 24950*rr) + Q5*Q7^2*(199710 - 22298*rr) + 
  Q0*Q1*Q8*(105590 - 21840*rr) + Q0*Q9^2*(11394 - 21574*rr) + 
  Q0*Q2*Q3*(4700 - 21175*rr) + Q0*Q7^2*(228245 - 20187*rr) + 
  Q3*Q5*Q6*(665 - 18845*rr) + Q1^2*Q9*(-336644 - 18236*rr) + 
  Q0*Q3*Q6*(182100 - 17250*rr) + Q0*Q2*Q9*(70900 - 16820*rr) + 
  Q0*Q2^2*(147400 - 16575*rr) + Q2*Q4*Q6*(27080 - 16410*rr) + 
  Q0^2*Q4*(-36875 - 15625*rr) + Q6^3*(-178545 - 15335*rr) + 
  Q2*Q7*Q8*(129027 - 15097*rr) + Q2*Q5^2*(67275 - 14825*rr) + 
  Q2*Q9^2*(334192 - 14624*rr) + Q3^2*Q7*(99471 - 13773*rr) + 
  Q0^2*Q9*(92750 - 13750*rr) + Q6*Q8*Q9*(-182019 - 12935*rr) + 
  Q5*Q8*Q9*(-384789 - 11489*rr) + Q2^2*Q4*(-139560 - 10020*rr) + 
  Q1*Q2*Q6*(78275 - 8515*rr) + Q1^2*Q2*(-102675 - 7985*rr) + 
  Q0*Q5^2*(40025 - 7975*rr) + Q2*Q4*Q7*(172708 - 7804*rr) + 
  Q5^3*(187845 - 5475*rr) + Q1*Q6*Q7*(25435 - 4897*rr) + 
  Q0*Q5*Q6*(77275 - 4400*rr) + Q4^2*Q6*(-20515 - 4345*rr) + 
  Q4*Q5^2*(-18990 - 1240*rr) + Q5^2*Q9*(-182807 - 1113*rr) + 
  Q0^2*Q2*(1875 - 625*rr) + Q2*Q3*Q4*(-9770 - 290*rr) + 
  Q0^2*Q7*(-44500 - 250*rr) + Q1*Q3^2*(-40745 + 1025*rr) + 
  Q1*Q5^2*(-162060 + 1770*rr) + Q3*Q5*Q9*(-204112 + 4852*rr) + 
  Q0*Q8^2*(193266 + 4946*rr) + Q0*Q2*Q7*(52400 + 6660*rr) + 
  Q0*Q6*Q9*(166375 + 9055*rr) + Q6*Q8^2*(-196051 + 9577*rr) + 
  Q5*Q6*Q9*(43756 + 9792*rr) + Q0*Q4*Q5*(-55650 + 10350*rr) + 
  Q0*Q1*Q3*(157800 + 11200*rr) + Q0^2*Q8*(73625 + 12125*rr) + 
  Q6^2*Q8*(170613 + 12221*rr) + Q0*Q4^2*(26500 + 12575*rr) + 
  Q1^2*Q4*(199150 + 14150*rr) + Q0*Q6^2*(45600 + 15025*rr) + 
  Q2*Q5*Q6*(-98925 + 16985*rr) + Q3*Q7^2*(159530 + 17170*rr) + 
  Q5*Q6^2*(-11080 + 20200*rr) + Q0*Q3*Q7*(-119715 + 21385*rr) + 
  Q2^2*Q7*(153976 + 21432*rr) + Q0*Q5*Q8*(-149335 + 22035*rr) + 
  Q0*Q1^2*(-183550 + 22125*rr) + Q0^2*Q6*(60625 + 22500*rr) + 
  Q3*Q5*Q8*(-113770 + 24122*rr) + Q0^2*Q5*(16875 + 24375*rr) + 
  Q0^2*Q1*(-23125 + 25625*rr) + Q0*Q6*Q7*(120925 + 26335*rr) + 
  Q4*Q5*Q7*(-252035 + 28573*rr) + Q3*Q6^2*(45315 + 30285*rr) + 
  Q1*Q3*Q9*(11510 + 32706*rr) + Q2*Q3*Q9*(33366 + 33614*rr) + 
  Q1*Q6^2*(52745 + 35025*rr) + Q0*Q3*Q5*(-26575 + 35700*rr) + 
  Q0*Q4*Q6*(129500 + 36675*rr) + Q1*Q2*Q7*(88864 + 41660*rr) + 
  Q3^2*Q6*(76770 + 42230*rr) + Q2*Q3^2*(11465 + 42495*rr) + 
  Q2*Q4^2*(73015 + 43085*rr) + Q9^3*(266680 + 45464*rr) + 
  Q4^3*(143980 + 47300*rr) + Q2^2*Q6*(-19300 + 47690*rr) + 
  Q4^2*Q9*(7486 + 50410*rr) + Q2*Q3*Q8*(397120 + 54508*rr) + 
  Q2*Q8*Q9*(214439 + 55851*rr) + Q2*Q6^2*(-97535 + 55905*rr) + 
  Q4*Q6*Q7*(-102299 + 56489*rr) + Q0*Q2*Q5*(-130050 + 56850*rr) + 
  Q5*Q9^2*(-89419 + 58817*rr) + Q1*Q3*Q7*(-152423 + 59365*rr) + 
  Q0*Q1*Q6*(-69625 + 61850*rr) + Q0*Q2*Q4*(138575 + 64575*rr) + 
  Q0*Q4*Q8*(104770 + 66370*rr) + Q2*Q3*Q6*(-24130 + 67090*rr) + 
  Q3*Q5*Q7*(128078 + 67714*rr) + Q2*Q3*Q5*(-120760 + 68210*rr) + 
  Q1*Q2^2*(-110185 + 68765*rr) + Q1^2*Q3*(169820 + 70500*rr) + 
  Q2*Q6*Q7*(-222155 + 70933*rr) + Q7*Q8^2*(-95099 + 71121*rr) + 
  Q3*Q4^2*(-342720 + 71880*rr) + Q0*Q1*Q9*(79930 + 73320*rr) + 
  Q0*Q4*Q7*(207135 + 74135*rr) + Q4*Q5*Q9*(267335 + 74643*rr) + 
  Q0*Q1*Q5*(-15275 + 77250*rr) + Q4*Q5*Q6*(153420 + 77790*rr) + 
  Q3^2*Q9*(212058 + 78378*rr) + Q1*Q3*Q5*(79650 + 78990*rr) + 
  Q1*Q3*Q4*(-52090 + 80310*rr) + Q4*Q6*Q8*(118534 + 85166*rr) + 
  Q1*Q3*Q8*(-223607 + 92389*rr) + Q3^2*Q8*(-448720 + 96448*rr) + 
  Q3*Q4*Q6*(-90780 + 97110*rr) + Q2*Q6*Q9*(158052 + 99300*rr) + 
  Q8^3*(140229 + 100049*rr) + Q4^2*Q7*(409152 + 101076*rr) + 
  Q2^3*(-271420 + 104100*rr) + Q3*Q4*Q9*(-25684 + 104768*rr) + 
  Q8^2*Q9*(-64379 + 108433*rr) + Q5*Q7*Q8*(-380071 + 111221*rr) + 
  Q0*Q2*Q8*(191015 + 112035*rr) + Q1*Q5*Q8*(48588 + 115272*rr) + 
  Q4*Q8*Q9*(221836 + 115276*rr) + Q1*Q2*Q9*(133531 + 116639*rr) + 
  Q1*Q6*Q9*(61086 + 117010*rr) + Q2*Q6*Q8*(-3239 + 119469*rr) + 
  Q0*Q3*Q8*(115795 + 119595*rr) + Q1*Q5*Q7*(-165965 + 122819*rr) + 
  Q1*Q4*Q5*(-21945 + 125015*rr) + Q1*Q8^2*(137988 + 126452*rr) + 
  Q6^2*Q9*(-207244 + 129378*rr) + Q8*Q9^2*(68478 + 134694*rr) + 
  Q2*Q5*Q7*(23305 + 142977*rr) + Q6*Q7*Q8*(43638 + 145102*rr) + 
  Q4*Q7*Q9*(-6954 + 151102*rr) + Q1*Q4*Q8*(160950 + 153642*rr) + 
  Q0*Q8*Q9*(-444884 + 161896*rr) + Q4*Q5*Q8*(187038 + 166726*rr) + 
  Q6*Q9^2*(132485 + 176201*rr) + Q3*Q7*Q9*(69007 + 176323*rr) + 
  Q3*Q6*Q7*(-52127 + 177365*rr) + Q2*Q5*Q9*(333175 + 184863*rr) + 
  Q3*Q4*Q7*(149294 + 212458*rr) + Q2*Q7*Q9*(-379150 + 272650*rr) + 
  Q1*Q7*Q8*(-3965 + 289175*rr), Q6*Q9^2*(-139170 - 307746*rr) + 
  Q2*Q4*Q7*(279581 - 280475*rr) + Q2*Q7*Q9*(324996 - 279516*rr) + 
  Q3^2*Q9*(105445 - 251631*rr) + Q4*Q5*Q8*(-250597 - 251417*rr) + 
  Q1^2*Q8*(210654 - 189258*rr) + Q0*Q2*Q5*(-178350 - 182425*rr) + 
  Q3*Q8*Q9*(-124221 - 182409*rr) + Q4*Q8*Q9*(-104238 - 180230*rr) + 
  Q6*Q7*Q8*(-418048 - 176288*rr) + Q1*Q6*Q7*(6293 - 175247*rr) + 
  Q0*Q7*Q8*(-322455 - 171139*rr) + Q2*Q9^2*(-117866 - 165378*rr) + 
  Q4*Q7*Q8*(30931 - 163033*rr) + Q9^3*(-274181 - 161937*rr) + 
  Q8^2*Q9*(-512853 - 159969*rr) + Q1*Q7*Q9*(-130340 - 158484*rr) + 
  Q7*Q8^2*(373465 - 157899*rr) + Q1*Q3*Q8*(10336 - 156808*rr) + 
  Q1*Q3*Q7*(-24392 - 155968*rr) + Q2*Q3*Q8*(35193 - 150159*rr) + 
  Q1*Q3*Q5*(-239220 - 146250*rr) + Q3*Q5*Q9*(-30296 - 143184*rr) + 
  Q3*Q6*Q7*(56588 - 142256*rr) + Q5*Q8*Q9*(205247 - 141637*rr) + 
  Q1*Q2*Q8*(39563 - 139969*rr) + Q6^2*Q9*(489795 - 124005*rr) + 
  Q2*Q7^2*(-276562 - 119690*rr) + Q6*Q8*Q9*(-117839 - 115763*rr) + 
  Q4*Q6*Q8*(98496 - 114584*rr) + Q4*Q7*Q9*(300168 - 113992*rr) + 
  Q2*Q3^2*(221310 - 113370*rr) + Q1^2*Q7*(10989 - 111567*rr) + 
  Q3*Q7*Q9*(-392441 - 107413*rr) + Q4*Q8^2*(-423673 - 106773*rr) + 
  Q0*Q6*Q8*(370490 - 102420*rr) + Q0*Q2*Q3*(110525 - 97850*rr) + 
  Q1^2*Q4*(-235905 - 95085*rr) + Q1*Q2*Q4*(-195335 - 90975*rr) + 
  Q2*Q7*Q8*(221223 - 83701*rr) + Q0*Q7^2*(-257130 - 83254*rr) + 
  Q1*Q2*Q9*(279109 - 79927*rr) + Q4*Q5*Q9*(-41594 - 78954*rr) + 
  Q2*Q6*Q7*(381055 - 78513*rr) + Q0*Q1^2*(132525 - 77500*rr) + 
  Q5*Q7^2*(-130756 - 77188*rr) + Q2*Q5*Q9*(-94813 - 76265*rr) + 
  Q2*Q4*Q5*(14375 - 76015*rr) + Q1*Q4^2*(55635 - 75915*rr) + 
  Q3*Q6^2*(-53145 - 75655*rr) + Q1*Q2*Q5*(-229435 - 74705*rr) + 
  Q2^2*Q9*(151863 - 74405*rr) + Q0*Q4*Q8*(-38935 - 74185*rr) + 
  Q0*Q4*Q7*(190670 - 72680*rr) + Q0*Q3*Q7*(268945 - 72305*rr) + 
  Q0*Q1*Q3*(-59025 - 71350*rr) + Q1^2*Q5*(372665 - 69895*rr) + 
  Q3*Q5*Q7*(219878 - 65250*rr) + Q3*Q4*Q8*(-110176 - 64448*rr) + 
  Q0*Q3^2*(-35450 - 62350*rr) + Q2*Q4*Q6*(110340 - 61270*rr) + 
  Q0*Q8*Q9*(-270093 - 57813*rr) + Q2*Q5*Q7*(380313 - 55927*rr) + 
  Q1*Q4*Q7*(-17804 - 55444*rr) + Q2*Q3*Q5*(-52765 - 54965*rr) + 
  Q2*Q6*Q9*(-197663 - 53619*rr) + Q5*Q6*Q9*(7350 - 45910*rr) + 
  Q1*Q7*Q8*(352125 - 45719*rr) + Q5^2*Q9*(59437 - 45179*rr) + 
  Q2*Q5^2*(62805 - 43535*rr) + Q3*Q4*Q9*(-28089 - 40837*rr) + 
  Q0*Q6*Q9*(-191925 - 38265*rr) + Q2*Q6^2*(94945 - 37575*rr) + 
  Q1*Q3*Q4*(360125 - 37455*rr) + Q4^2*Q8*(173676 - 34114*rr) + 
  Q2*Q3*Q7*(-305697 - 33917*rr) + Q0*Q2*Q8*(-389895 - 32455*rr) + 
  Q0*Q4*Q9*(73040 - 31880*rr) + Q8^3*(-91679 - 31427*rr) + 
  Q5^2*Q6*(52115 - 31325*rr) + Q1*Q6^2*(-242340 - 31300*rr) + 
  Q0*Q3*Q8*(35840 - 30810*rr) + Q0*Q7*Q9*(-435612 - 30208*rr) + 
  Q0*Q5*Q7*(307570 - 29800*rr) + Q3^2*Q7*(-46501 - 29753*rr) + 
  Q0*Q3*Q4*(97150 - 27925*rr) + Q4*Q5^2*(88160 - 22180*rr) + 
  Q2*Q4^2*(114650 - 22120*rr) + Q5^2*Q8*(-413243 - 19967*rr) + 
  Q4^2*Q9*(-25377 - 19463*rr) + Q2*Q4*Q9*(7514 - 19134*rr) + 
  Q0*Q5*Q9*(25760 - 18860*rr) + Q4^2*Q6*(-180850 - 17850*rr) + 
  Q0^2*Q5*(-125625 - 16875*rr) + Q7*Q9^2*(200039 - 13781*rr) + 
  Q3*Q4*Q5*(10620 - 13080*rr) + Q3*Q7*Q8*(-194489 - 12645*rr) + 
  Q6^2*Q8*(-9224 - 11604*rr) + Q2*Q5*Q8*(-4090 - 11370*rr) + 
  Q4*Q5*Q7*(513356 - 10908*rr) + Q0*Q1*Q6*(189875 - 10425*rr) + 
  Q1*Q2*Q6*(-105635 - 10235*rr) + Q3^2*Q8*(66665 - 9611*rr) + 
  Q6*Q7^2*(150483 - 9305*rr) + Q1^2*Q2*(-202185 - 8455*rr) + 
  Q0^2*Q6*(-10000 - 8125*rr) + Q0^2*Q9*(33000 - 7500*rr) + 
  Q5^3*(119225 - 7455*rr) + Q0*Q1*Q9*(295935 - 4685*rr) + 
  Q0*Q5^2*(125300 - 4575*rr) + Q1*Q4*Q6*(93095 - 3805*rr) + 
  Q1*Q2*Q7*(-420999 - 2767*rr) + Q4*Q6*Q7*(337333 - 2455*rr) + 
  Q0^2*Q7*(36625 - 2375*rr) + Q3*Q5*Q6*(108655 - 2035*rr) + 
  Q1*Q3*Q9*(110737 - 1855*rr) + Q2*Q6*Q8*(367198 - 1566*rr) + 
  Q2^3*(78970 - 1510*rr) + Q4*Q6^2*(-124445 - 1125*rr) + 
  Q4^3*(9590 + 520*rr) + Q0^2*Q1*(-65000 + 1250*rr) + 
  Q1^2*Q3*(-121475 + 2175*rr) + Q0*Q2*Q7*(27725 + 3945*rr) + 
  Q3*Q5^2*(-32860 + 6450*rr) + Q0*Q4^2*(-179000 + 9400*rr) + 
  Q3^2*Q6*(-93910 + 10820*rr) + Q8*Q9^2*(129867 + 10943*rr) + 
  Q5^2*Q7*(-226639 + 11795*rr) + Q3*Q4*Q6*(-195320 + 12520*rr) + 
  Q0*Q3*Q5*(12600 + 16650*rr) + Q5*Q6^2*(-64295 + 16785*rr) + 
  Q2^2*Q6*(155775 + 16845*rr) + Q0*Q6*Q7*(243425 + 17445*rr) + 
  Q2*Q8^2*(-78866 + 20966*rr) + Q2^2*Q5*(-158370 + 21110*rr) + 
  Q1*Q5*Q7*(310130 + 21410*rr) + Q0^2*Q4*(66875 + 21875*rr) + 
  Q0*Q1*Q7*(134545 + 22795*rr) + Q2*Q5*Q6*(-56680 + 23170*rr) + 
  Q0*Q1*Q2*(137625 + 23950*rr) + Q4*Q5*Q6*(-105945 + 24665*rr) + 
  Q4^2*Q5*(11160 + 25230*rr) + Q2^2*Q7*(27541 + 26633*rr) + 
  Q1^2*Q6*(-192240 + 27760*rr) + Q0*Q1*Q5*(-90175 + 28125*rr) + 
  Q0*Q2*Q9*(297725 + 30685*rr) + Q3*Q7^2*(469026 + 30874*rr) + 
  Q7^2*Q9*(188225 + 33757*rr) + Q5*Q9^2*(219439 + 35923*rr) + 
  Q0*Q3*Q6*(162950 + 36500*rr) + Q0^2*Q3*(-57500 + 37500*rr) + 
  Q0*Q5*Q8*(-108670 + 38920*rr) + Q6^3*(86390 + 39600*rr) + 
  Q3^2*Q4*(77055 + 40075*rr) + Q2*Q3*Q6*(139440 + 40550*rr) + 
  Q0*Q4*Q5*(-12050 + 42450*rr) + Q0^2*Q2*(72500 + 42500*rr) + 
  Q7*Q8*Q9*(383880 + 45544*rr) + Q0^2*Q8*(-72750 + 46750*rr) + 
  Q3*Q5*Q8*(-283434 + 48918*rr) + Q6*Q8^2*(-299208 + 49560*rr) + 
  Q2^2*Q3*(-26195 + 54015*rr) + Q1*Q4*Q9*(-264678 + 54646*rr) + 
  Q0*Q6^2*(38825 + 55300*rr) + Q1*Q5^2*(3670 + 55740*rr) + 
  Q1*Q7^2*(22003 + 58071*rr) + Q5*Q6*Q8*(-28419 + 60177*rr) + 
  Q0*Q5*Q6*(64425 + 60700*rr) + Q0*Q2*Q4*(-30475 + 61025*rr) + 
  Q1^2*Q9*(150115 + 66519*rr) + Q5*Q6*Q7*(-45628 + 67896*rr) + 
  Q0*Q9^2*(-146207 + 67977*rr) + Q1*Q5*Q6*(7335 + 73435*rr) + 
  Q0*Q4*Q6*(150000 + 74475*rr) + Q1*Q4*Q8*(302199 + 74655*rr) + 
  Q3^2*Q5*(-185970 + 84550*rr) + Q6*Q7*Q9*(607555 + 84951*rr) + 
  Q0*Q2*Q6*(77025 + 87300*rr) + Q3^3*(-135040 + 90680*rr) + 
  Q0*Q3*Q9*(137550 + 90760*rr) + Q1*Q6*Q9*(-121661 + 94267*rr) + 
  Q7^2*Q8*(-281468 + 94900*rr) + Q3*Q4^2*(-125560 + 95190*rr) + 
  Q1*Q5*Q9*(148320 + 97700*rr) + Q3*Q4*Q7*(90047 + 97879*rr) + 
  Q6^2*Q7*(64590 + 98150*rr) + Q2^2*Q8*(83440 + 100992*rr) + 
  Q2*Q8*Q9*(-172856 + 104600*rr) + Q1*Q3*Q6*(-496025 + 105505*rr) + 
  Q2*Q3*Q9*(208490 + 105810*rr) + Q1^3*(-184640 + 105960*rr) + 
  Q3*Q6*Q9*(-308610 + 107722*rr) + Q4*Q9^2*(3912 + 107816*rr) + 
  Q1*Q4*Q5*(3295 + 108785*rr) + Q2^2*Q4*(-120665 + 110965*rr) + 
  Q0*Q1*Q8*(-76295 + 112695*rr) + Q3*Q6*Q8*(218614 + 115618*rr) + 
  Q0*Q2^2*(-216075 + 116600*rr) + Q2*Q4*Q8*(-343720 + 117948*rr) + 
  Q2*Q3*Q4*(-159655 + 122325*rr) + Q4^2*Q7*(52366 + 128512*rr) + 
  Q1*Q2^2*(133470 + 129830*rr) + Q0*Q8^2*(190992 + 131832*rr) + 
  Q4*Q6*Q9*(-118258 + 139150*rr) + Q5*Q8^2*(-148492 + 146716*rr) + 
  Q1*Q2*Q3*(-210305 + 147125*rr) + Q0*Q1*Q4*(-63600 + 148675*rr) + 
  Q1*Q5*Q8*(-65996 + 154180*rr) + Q1*Q3^2*(-61405 + 173645*rr) + 
  Q7^3*(386811 + 198639*rr) + Q4*Q7^2*(48250 + 207338*rr) + 
  Q1*Q9^2*(79192 + 207800*rr) + Q1*Q6*Q8*(-92825 + 212607*rr) + 
  Q1*Q8*Q9*(45639 + 218907*rr) + Q5*Q7*Q9*(38010 + 246482*rr) + 
  Q5*Q7*Q8*(60091 + 296879*rr) + Q3*Q8^2*(-10720 + 313568*rr) + 
  Q1*Q8^2*(-161509 + 330207*rr) + Q3*Q9^2*(161446 + 379326*rr), 
 Q7*Q8^2*(13660 - 350260*rr) + Q2*Q5*Q8*(12256 - 340076*rr) + 
  Q1*Q7*Q9*(-40124 - 308652*rr) + Q4*Q8^2*(-155758 - 243366*rr) + 
  Q4*Q7^2*(81097 - 225971*rr) + Q1^2*Q8*(329224 - 217352*rr) + 
  Q1*Q2*Q9*(-98892 - 189780*rr) + Q4*Q5*Q9*(-97179 - 184759*rr) + 
  Q6*Q9^2*(59074 - 183742*rr) + Q1*Q3*Q8*(-10027 - 173087*rr) + 
  Q2*Q3*Q5*(-110705 - 170135*rr) + Q1^2*Q7*(-310111 - 168547*rr) + 
  Q4*Q5*Q8*(58597 - 166687*rr) + Q3*Q6*Q7*(139501 - 156607*rr) + 
  Q4*Q8*Q9*(-211501 - 156521*rr) + Q7*Q9^2*(113749 - 155679*rr) + 
  Q3*Q5*Q8*(160744 - 146340*rr) + Q8*Q9^2*(278033 - 142515*rr) + 
  Q2*Q3*Q8*(103770 - 141910*rr) + Q6*Q8*Q9*(-133003 - 135071*rr) + 
  Q6^2*Q8*(111132 - 131884*rr) + Q1^2*Q4*(-598530 - 129990*rr) + 
  Q2*Q3*Q9*(226680 - 127568*rr) + Q7*Q8*Q9*(-23307 - 125407*rr) + 
  Q0*Q2*Q5*(-110100 - 125300*rr) + Q0*Q2*Q3*(149775 - 123975*rr) + 
  Q7^2*Q8*(-135325 - 122953*rr) + Q5*Q7*Q8*(292600 - 106392*rr) + 
  Q1*Q4*Q7*(130110 - 104426*rr) + Q5^2*Q7*(-31414 - 101514*rr) + 
  Q3*Q5*Q7*(24411 - 99397*rr) + Q2*Q3*Q6*(209065 - 97755*rr) + 
  Q2*Q8^2*(-192099 - 96663*rr) + Q6^2*Q9*(401670 - 93514*rr) + 
  Q0*Q7^2*(-458480 - 88504*rr) + Q0*Q1*Q3*(-85275 - 88350*rr) + 
  Q4*Q5*Q7*(-21754 - 86022*rr) + Q0*Q4*Q7*(107295 - 85555*rr) + 
  Q1*Q4*Q9*(363674 - 84362*rr) + Q3^2*Q9*(28757 - 83223*rr) + 
  Q4*Q5^2*(85305 - 81365*rr) + Q2*Q6*Q7*(-68769 - 80437*rr) + 
  Q2*Q5^2*(272650 - 79980*rr) + Q1*Q6^2*(-156275 - 71745*rr) + 
  Q1*Q5*Q8*(-326321 - 69829*rr) + Q5^2*Q8*(-178757 - 69341*rr) + 
  Q0*Q7*Q8*(49295 - 68589*rr) + Q7^2*Q9*(462468 - 68140*rr) + 
  Q1*Q4^2*(186695 - 65775*rr) + Q5*Q9^2*(256323 - 65353*rr) + 
  Q7^3*(-142793 - 65157*rr) + Q0*Q5*Q7*(140645 - 64875*rr) + 
  Q0*Q1*Q9*(162285 - 63585*rr) + Q9^3*(55574 - 63490*rr) + 
  Q1*Q2*Q5*(-264840 - 63180*rr) + Q0*Q1^2*(5525 - 62125*rr) + 
  Q1^2*Q2*(-68915 - 61985*rr) + Q1*Q5*Q6*(-137925 - 57955*rr) + 
  Q3*Q6^2*(-131360 - 56850*rr) + Q4*Q5*Q6*(57725 - 56045*rr) + 
  Q2*Q4^2*(-72780 - 55460*rr) + Q0*Q6*Q8*(95015 - 54595*rr) + 
  Q2^2*Q7*(206880 - 54416*rr) + Q0*Q2*Q8*(-349870 - 52530*rr) + 
  Q1*Q3*Q4*(-126780 - 50960*rr) + Q0*Q2*Q4*(30025 - 48850*rr) + 
  Q3*Q8^2*(-299708 - 39948*rr) + Q3*Q7*Q8*(-131146 - 38818*rr) + 
  Q0*Q1*Q6*(207125 - 38675*rr) + Q0*Q5*Q9*(-47040 - 38410*rr) + 
  Q2^3*(56740 - 38160*rr) + Q3*Q5^2*(260830 - 37610*rr) + 
  Q4*Q6*Q7*(57717 - 37599*rr) + Q1*Q2*Q6*(-77735 - 37025*rr) + 
  Q0*Q4*Q9*(52015 - 33705*rr) + Q1*Q5*Q9*(73246 - 32322*rr) + 
  Q0*Q3*Q7*(147370 - 29730*rr) + Q3*Q8*Q9*(63785 - 29291*rr) + 
  Q1^2*Q5*(394325 - 29245*rr) + Q6*Q7^2*(141293 - 28439*rr) + 
  Q2*Q4*Q6*(41665 - 28425*rr) + Q3^2*Q5*(61790 - 27050*rr) + 
  Q2^2*Q4*(-138355 - 26345*rr) + Q0^2*Q5*(-3750 - 26250*rr) + 
  Q2*Q3*Q4*(67180 - 25500*rr) + Q0*Q2*Q9*(199350 - 24790*rr) + 
  Q5*Q8*Q9*(-137964 - 24788*rr) + Q1^2*Q6*(97025 - 24085*rr) + 
  Q0*Q3*Q8*(89390 - 23960*rr) + Q1^2*Q9*(-35590 - 23910*rr) + 
  Q5^3*(83980 - 23610*rr) + Q5*Q6*Q9*(167115 - 23485*rr) + 
  Q2*Q7^2*(-279385 - 20501*rr) + Q1*Q3*Q5*(-123340 - 19460*rr) + 
  Q0*Q3^2*(11800 - 19350*rr) + Q0^2*Q7*(87875 - 18625*rr) + 
  Q4^3*(-62880 - 17880*rr) + Q0^2*Q6*(-91250 - 17500*rr) + 
  Q5*Q7^2*(-97328 - 16480*rr) + Q0*Q5*Q8*(155580 - 16430*rr) + 
  Q0*Q6^2*(-58925 - 14950*rr) + Q0^2*Q8*(-105250 - 14500*rr) + 
  Q1*Q6*Q7*(-162224 - 13684*rr) + Q2*Q4*Q5*(16865 - 13335*rr) + 
  Q4^2*Q5*(23395 - 11825*rr) + Q2*Q4*Q7*(-77225 - 9653*rr) + 
  Q8^2*Q9*(-124815 - 9075*rr) + Q4*Q6^2*(-85595 - 8995*rr) + 
  Q1*Q2*Q7*(237487 - 8601*rr) + Q2*Q3^2*(-132845 - 8115*rr) + 
  Q0*Q1*Q5*(-23550 - 7250*rr) + Q0*Q1*Q8*(156855 - 7055*rr) + 
  Q3*Q4*Q6*(-11010 - 3240*rr) + Q1*Q2*Q4*(-59840 - 2840*rr) + 
  Q2*Q3*Q7*(173903 - 2717*rr) + Q0*Q3*Q4*(113025 - 925*rr) + 
  Q0*Q2*Q7*(-136125 + 2795*rr) + Q4^2*Q6*(-164265 + 3015*rr) + 
  Q3^2*Q6*(42595 + 4255*rr) + Q0^2*Q1*(-21250 + 4375*rr) + 
  Q3*Q4*Q8*(488145 + 4413*rr) + Q0*Q6*Q7*(192750 + 4420*rr) + 
  Q3*Q6*Q9*(-163881 + 5303*rr) + Q3*Q7*Q9*(-80878 + 5690*rr) + 
  Q0*Q3*Q5*(118100 + 5775*rr) + Q2*Q5*Q9*(5068 + 6772*rr) + 
  Q0*Q4^2*(-99500 + 7775*rr) + Q4*Q6*Q8*(-270396 + 8004*rr) + 
  Q3^3*(-189730 + 8190*rr) + Q4*Q9^2*(280688 + 8752*rr) + 
  Q1*Q8*Q9*(117219 + 9079*rr) + Q1*Q9^2*(-34083 + 11497*rr) + 
  Q0^2*Q2*(-27500 + 14375*rr) + Q0*Q5^2*(75925 + 14925*rr) + 
  Q4*Q7*Q8*(-88712 + 15136*rr) + Q3*Q7^2*(64687 + 15491*rr) + 
  Q0^2*Q4*(57500 + 15625*rr) + Q1*Q3*Q9*(445306 + 16958*rr) + 
  Q2^2*Q9*(338232 + 17120*rr) + Q3*Q4*Q7*(-239187 + 20397*rr) + 
  Q5*Q6*Q7*(-136212 + 20824*rr) + Q3^2*Q8*(-203722 + 20886*rr) + 
  Q0^2*Q3*(-4375 + 21875*rr) + Q1*Q2*Q3*(-453570 + 23290*rr) + 
  Q3*Q4^2*(-101800 + 24470*rr) + Q6^3*(127525 + 24635*rr) + 
  Q2*Q6*Q9*(-32789 + 26207*rr) + Q2*Q5*Q6*(191355 + 26825*rr) + 
  Q0*Q8^2*(150832 + 28192*rr) + Q0*Q1*Q2*(12750 + 28200*rr) + 
  Q0*Q5*Q6*(206675 + 29450*rr) + Q0*Q1*Q7*(166945 + 30545*rr) + 
  Q0^2*Q9*(-6375 + 30625*rr) + Q0*Q4*Q5*(87950 + 31200*rr) + 
  Q5^2*Q9*(-32070 + 32952*rr) + Q2^2*Q3*(-4600 + 36880*rr) + 
  Q5*Q6^2*(95610 + 36920*rr) + Q1*Q3^2*(54555 + 37145*rr) + 
  Q0*Q2*Q6*(139150 + 38800*rr) + Q4^2*Q8*(-113287 + 38979*rr) + 
  Q5*Q8^2*(-470016 + 42720*rr) + Q5^2*Q6*(-201535 + 44265*rr) + 
  Q2*Q7*Q8*(-23182 + 44986*rr) + Q3*Q6*Q8*(66437 + 46425*rr) + 
  Q1^2*Q3*(-30475 + 46995*rr) + Q2^2*Q5*(-257140 + 47780*rr) + 
  Q3*Q4*Q5*(119145 + 47825*rr) + Q0*Q7*Q9*(-318127 + 50397*rr) + 
  Q0*Q2^2*(-141575 + 51475*rr) + Q2*Q6^2*(76540 + 53170*rr) + 
  Q3*Q5*Q6*(-63885 + 54265*rr) + Q1*Q3*Q6*(-392090 + 54510*rr) + 
  Q2*Q9^2*(-341520 + 56576*rr) + Q0*Q4*Q6*(86250 + 57225*rr) + 
  Q0*Q3*Q6*(48200 + 59500*rr) + Q0*Q3*Q9*(102000 + 60360*rr) + 
  Q0*Q6*Q9*(-441800 + 60510*rr) + Q3^2*Q4*(-106535 + 60705*rr) + 
  Q6*Q7*Q8*(-116008 + 63784*rr) + Q5*Q6*Q8*(-422563 + 63821*rr) + 
  Q0*Q8*Q9*(-109398 + 65622*rr) + Q4^2*Q7*(288089 + 75783*rr) + 
  Q1*Q5^2*(-226370 + 76610*rr) + Q3^2*Q7*(67184 + 80776*rr) + 
  Q0*Q4*Q8*(150715 + 84265*rr) + Q3*Q9^2*(-225022 + 85354*rr) + 
  Q2*Q4*Q8*(-145624 + 90972*rr) + Q1*Q2*Q8*(-230480 + 93520*rr) + 
  Q1*Q4*Q6*(16090 + 93800*rr) + Q0*Q1*Q4*(76650 + 93925*rr) + 
  Q1*Q4*Q5*(-134130 + 98380*rr) + Q4*Q6*Q9*(-331357 + 100827*rr) + 
  Q1*Q4*Q8*(542212 + 104804*rr) + Q1*Q5*Q7*(-60330 + 111050*rr) + 
  Q0*Q9^2*(124608 + 113352*rr) + Q6^2*Q7*(-78143 + 114313*rr) + 
  Q2^2*Q6*(-33860 + 115940*rr) + Q2*Q4*Q9*(-170026 + 116698*rr) + 
  Q3*Q5*Q9*(9217 + 121877*rr) + Q8^3*(-407324 + 122516*rr) + 
  Q4*Q7*Q9*(605312 + 128112*rr) + Q2*Q5*Q7*(100681 + 129761*rr) + 
  Q1*Q6*Q9*(-19875 + 131205*rr) + Q2*Q6*Q8*(81276 + 134944*rr) + 
  Q3*Q4*Q9*(-188371 + 138733*rr) + Q4^2*Q9*(76738 + 139614*rr) + 
  Q6*Q8^2*(-505860 + 149324*rr) + Q2^2*Q8*(-211209 + 152043*rr) + 
  Q1*Q6*Q8*(-61746 + 159258*rr) + Q6*Q7*Q9*(479852 + 161276*rr) + 
  Q1*Q3*Q7*(-154289 + 164267*rr) + Q1*Q2^2*(-23285 + 170785*rr) + 
  Q5*Q7*Q9*(-228229 + 172639*rr) + Q2*Q7*Q9*(96760 + 173800*rr) + 
  Q1^3*(-13850 + 179210*rr) + Q1*Q7*Q8*(275792 + 179920*rr) + 
  Q1*Q8^2*(-803316 + 199372*rr) + Q1*Q7^2*(-163425 + 237171*rr) + 
  Q2*Q8*Q9*(-31885 + 325207*rr), -625*Q0^2*Q3 + 116250*Q0^2*Q4 + 
  Q4*Q9^2*(-38049 - 222461*rr) + Q2*Q3*Q9*(139770 - 215142*rr) + 
  Q1*Q6*Q9*(394514 - 204686*rr) + Q3*Q8*Q9*(18737 - 187827*rr) + 
  Q1*Q9^2*(-121620 - 184196*rr) + Q3*Q4*Q9*(52801 - 179091*rr) + 
  Q3*Q7*Q9*(-307751 - 176587*rr) + Q0*Q4*Q7*(82835 - 175165*rr) + 
  Q3*Q5*Q6*(-186530 - 174190*rr) + Q4^2*Q7*(-726142 - 170078*rr) + 
  Q1^2*Q4*(212040 - 160090*rr) + Q5*Q7*Q9*(107842 - 158822*rr) + 
  Q6*Q8^2*(593888 - 158752*rr) + Q4^2*Q8*(-68837 - 152841*rr) + 
  Q0*Q4*Q8*(-181605 - 148255*rr) + Q3*Q6*Q7*(-113623 - 147583*rr) + 
  Q8^3*(171067 - 138193*rr) + Q0*Q1*Q4*(-94925 - 131975*rr) + 
  Q3*Q5*Q9*(138748 - 131520*rr) + Q1*Q2^2*(-51410 - 124130*rr) + 
  Q7^3*(-319799 - 119483*rr) + Q1*Q6*Q8*(-82362 - 115830*rr) + 
  Q0*Q8*Q9*(323411 - 113569*rr) + Q4^3*(-20265 - 113485*rr) + 
  Q2*Q6*Q9*(171002 - 111846*rr) + Q0*Q1*Q5*(-113400 - 111000*rr) + 
  Q2*Q9^2*(259146 - 110718*rr) + Q1*Q2*Q7*(-222423 - 109751*rr) + 
  Q3*Q6*Q8*(42732 - 101876*rr) + Q2*Q5*Q9*(-383374 - 95746*rr) + 
  Q4*Q7^2*(-280463 - 90923*rr) + Q0*Q3*Q9*(-50600 - 89970*rr) + 
  Q2^2*Q4*(147450 - 88090*rr) + Q0*Q7*Q9*(-28716 - 87344*rr) + 
  Q1*Q8^2*(99966 - 86762*rr) + Q4*Q6*Q7*(94996 - 82260*rr) + 
  Q6*Q7^2*(-11703 - 81899*rr) + Q2*Q6^2*(195195 - 80945*rr) + 
  Q2*Q8^2*(200275 - 80473*rr) + Q0*Q9^2*(41819 - 80269*rr) + 
  Q3^2*Q6*(-75230 - 80020*rr) + Q3*Q7*Q8*(119049 - 78843*rr) + 
  Q1*Q3^2*(109925 - 76085*rr) + Q5*Q7^2*(44024 - 75048*rr) + 
  Q2^2*Q3*(15630 - 74990*rr) + Q0*Q3*Q8*(117020 - 73880*rr) + 
  Q0*Q1*Q6*(-195375 - 73150*rr) + Q3^2*Q4*(80945 - 71575*rr) + 
  Q0*Q6^2*(-73150 - 70850*rr) + Q4*Q5*Q9*(-187957 - 66049*rr) + 
  Q2^3*(157470 - 65590*rr) + Q1*Q5*Q8*(208056 - 64244*rr) + 
  Q1^2*Q9*(203685 - 63503*rr) + Q0*Q5*Q9*(-11870 - 62730*rr) + 
  Q0*Q6*Q7*(3800 - 61290*rr) + Q0*Q2*Q4*(-104925 - 59925*rr) + 
  Q3*Q4*Q8*(-214960 - 59532*rr) + Q1*Q7*Q9*(40149 - 55567*rr) + 
  Q1*Q5*Q6*(48775 - 53585*rr) + Q1^2*Q7*(-181506 - 52770*rr) + 
  Q5^2*Q6*(-97910 - 51160*rr) + Q0*Q2^2*(187025 - 50075*rr) + 
  Q1*Q4*Q9*(449981 - 44539*rr) + Q0*Q4*Q5*(145225 - 43400*rr) + 
  Q4*Q5*Q8*(-63702 - 43014*rr) + Q1*Q4*Q5*(102795 - 41995*rr) + 
  Q1^3*(-68810 - 41670*rr) + Q2*Q8*Q9*(-147665 - 41261*rr) + 
  Q0^2*Q2*(-35625 - 41250*rr) + Q3*Q4^2*(-144225 - 41095*rr) + 
  Q7^2*Q9*(-79253 - 39809*rr) + Q0^2*Q8*(53625 - 39125*rr) + 
  Q6*Q7*Q9*(16165 - 38807*rr) + Q0*Q7^2*(-292675 - 38507*rr) + 
  Q4*Q6*Q9*(384294 - 37670*rr) + Q4*Q5^2*(-39815 - 37365*rr) + 
  Q4*Q5*Q6*(-250185 - 36475*rr) + Q1*Q7*Q8*(52794 - 35294*rr) + 
  Q0^2*Q7*(26125 - 34625*rr) + Q0*Q5*Q6*(-136100 - 32525*rr) + 
  Q2*Q6*Q8*(-177855 - 31287*rr) + Q2*Q7*Q9*(16759 - 30485*rr) + 
  Q8^2*Q9*(346140 - 27732*rr) + Q0^2*Q1*(14375 - 27500*rr) + 
  Q4*Q8^2*(-110110 - 25862*rr) + Q3*Q4*Q5*(138810 - 25190*rr) + 
  Q0*Q5*Q8*(58165 - 24665*rr) + Q2^2*Q6*(108725 - 24635*rr) + 
  Q1*Q2*Q3*(479140 - 24520*rr) + Q1*Q7^2*(-181662 - 23734*rr) + 
  Q1*Q4*Q8*(-316620 - 23312*rr) + Q3*Q4*Q6*(181775 - 21565*rr) + 
  Q2*Q5*Q7*(-146311 - 20863*rr) + Q5^2*Q7*(-330545 - 18363*rr) + 
  Q3^2*Q9*(17078 - 18218*rr) + Q5^2*Q9*(-144497 - 16771*rr) + 
  Q2^2*Q7*(-78249 - 16109*rr) + Q1*Q2*Q4*(123140 - 12080*rr) + 
  Q0*Q2*Q3*(-73550 - 10550*rr) + Q3*Q5*Q7*(-250878 - 9858*rr) + 
  Q0^2*Q9*(11500 - 8750*rr) + Q3^2*Q7*(-20543 - 7243*rr) + 
  Q0*Q3*Q4*(89075 - 6025*rr) + Q0*Q8^2*(-108569 - 6009*rr) + 
  Q4^2*Q5*(149040 - 3690*rr) + Q6^2*Q7*(251800 - 1870*rr) + 
  Q1*Q5*Q7*(332060 - 1488*rr) + Q0*Q4*Q6*(-144375 + 1300*rr) + 
  Q1^2*Q5*(-277100 + 2920*rr) + Q2*Q4*Q5*(119135 + 3185*rr) + 
  Q5*Q6^2*(27095 + 3355*rr) + Q6^3*(-105610 + 3660*rr) + 
  Q2*Q4*Q8*(-358327 + 3677*rr) + Q0^2*Q5*(63750 + 5625*rr) + 
  Q0*Q5^2*(-12725 + 6150*rr) + Q4*Q6^2*(93325 + 6615*rr) + 
  Q0*Q1*Q8*(-341060 + 9060*rr) + Q1*Q6^2*(81205 + 9345*rr) + 
  Q2*Q5^2*(44245 + 9705*rr) + Q2*Q4^2*(-130140 + 9900*rr) + 
  Q4^2*Q6*(142890 + 11380*rr) + Q0*Q3*Q6*(-36650 + 12125*rr) + 
  Q2*Q5*Q8*(170496 + 12944*rr) + Q6*Q7*Q8*(430118 + 15582*rr) + 
  Q4*Q5*Q7*(84218 + 16186*rr) + Q0^2*Q6*(13750 + 16250*rr) + 
  Q1*Q8*Q9*(84116 + 17316*rr) + Q5^3*(-84760 + 17370*rr) + 
  Q3*Q8^2*(-143634 + 18102*rr) + Q1^2*Q2*(88775 + 19485*rr) + 
  Q1*Q2*Q6*(-37145 + 19515*rr) + Q2*Q4*Q6*(-56950 + 20560*rr) + 
  Q0*Q2*Q7*(20850 + 20560*rr) + Q3*Q5*Q8*(55028 + 21316*rr) + 
  Q2*Q6*Q7*(-333710 + 21562*rr) + Q0*Q6*Q9*(-19250 + 23430*rr) + 
  Q0*Q3*Q7*(-218890 + 23610*rr) + Q0*Q1*Q9*(-266070 + 24120*rr) + 
  Q3*Q7^2*(318194 + 24314*rr) + Q5*Q6*Q7*(-237292 + 24564*rr) + 
  Q1^2*Q6*(181720 + 24960*rr) + Q2*Q4*Q7*(-31318 + 25698*rr) + 
  Q0*Q3*Q5*(41050 + 26575*rr) + Q0*Q4^2*(239375 + 28825*rr) + 
  Q0*Q2*Q6*(26575 + 30900*rr) + Q2*Q5*Q6*(-6580 + 33290*rr) + 
  Q3*Q5^2*(-257940 + 37110*rr) + Q2*Q3^2*(-190135 + 37935*rr) + 
  Q1^2*Q3*(172255 + 39865*rr) + Q0*Q2*Q9*(-251275 + 40755*rr) + 
  Q2*Q3*Q6*(-19525 + 44285*rr) + Q2*Q3*Q8*(78380 + 44588*rr) + 
  Q0*Q2*Q8*(327415 + 46185*rr) + Q2*Q3*Q4*(-257135 + 46365*rr) + 
  Q1*Q5^2*(128660 + 47480*rr) + Q1*Q4*Q6*(-45460 + 47700*rr) + 
  Q0*Q3^2*(27150 + 49825*rr) + Q2*Q4*Q9*(-148883 + 53337*rr) + 
  Q0*Q5*Q7*(-366115 + 56625*rr) + Q0*Q1^2*(-34175 + 56875*rr) + 
  Q7*Q8^2*(174387 + 58919*rr) + Q9^3*(178046 + 59654*rr) + 
  Q3*Q6^2*(15435 + 60365*rr) + Q4*Q7*Q8*(-540877 + 61223*rr) + 
  Q0*Q1*Q7*(-431315 + 61235*rr) + Q2*Q7^2*(-81027 + 63305*rr) + 
  Q2^2*Q5*(-60050 + 63310*rr) + Q3*Q9^2*(291087 + 63683*rr) + 
  Q0*Q4*Q9*(70845 + 64685*rr) + Q1*Q3*Q7*(373359 + 70699*rr) + 
  Q3^2*Q8*(58671 + 70739*rr) + Q4*Q7*Q9*(260861 + 71961*rr) + 
  Q6^2*Q8*(-333191 + 73379*rr) + Q1*Q3*Q4*(-373245 + 75025*rr) + 
  Q4^2*Q9*(-21492 + 77946*rr) + Q1*Q3*Q6*(5630 + 83120*rr) + 
  Q2*Q7*Q8*(-172625 + 86531*rr) + Q3^3*(32780 + 86780*rr) + 
  Q1*Q5*Q9*(-680102 + 90202*rr) + Q4*Q8*Q9*(152566 + 90590*rr) + 
  Q7^2*Q8*(12145 + 92237*rr) + Q0*Q1*Q2*(-192000 + 92725*rr) + 
  Q0*Q1*Q3*(-206450 + 94450*rr) + Q5^2*Q8*(-217032 + 102320*rr) + 
  Q7*Q9^2*(-583105 + 104483*rr) + Q0*Q2*Q5*(19950 + 105975*rr) + 
  Q2^2*Q8*(-31139 + 109025*rr) + Q6^2*Q9*(-238915 + 109565*rr) + 
  Q1*Q3*Q5*(-158500 + 110130*rr) + Q1*Q2*Q5*(125145 + 116285*rr) + 
  Q1^2*Q8*(-77289 + 116427*rr) + Q2*Q3*Q5*(237570 + 123480*rr) + 
  Q7*Q8*Q9*(-295789 + 123591*rr) + Q0*Q6*Q8*(-49280 + 124290*rr) + 
  Q1*Q4*Q7*(442010 + 124510*rr) + Q4*Q6*Q8*(210151 + 133463*rr) + 
  Q5*Q9^2*(157495 + 134059*rr) + Q3^2*Q5*(-306705 + 135525*rr) + 
  Q6*Q9^2*(35870 + 139774*rr) + Q8*Q9^2*(103786 + 159490*rr) + 
  Q1*Q3*Q8*(47995 + 162487*rr) + Q1*Q4^2*(142775 + 163665*rr) + 
  Q5*Q8^2*(355209 + 164261*rr) + Q1*Q6*Q7*(24974 + 166702*rr) + 
  Q5*Q6*Q9*(206764 + 180368*rr) + Q3*Q6*Q9*(103132 + 180628*rr) + 
  Q1*Q2*Q8*(307702 + 181622*rr) + Q2^2*Q9*(-140918 + 186978*rr) + 
  Q1*Q3*Q9*(-332410 + 189114*rr) + Q3*Q4*Q7*(-117431 + 198949*rr) + 
  Q1*Q2*Q9*(69258 + 203186*rr) + Q5*Q8*Q9*(216376 + 208408*rr) + 
  Q0*Q7*Q8*(-86980 + 209168*rr) + Q5*Q6*Q8*(177463 + 209375*rr) + 
  Q5*Q7*Q8*(-59973 + 221471*rr) + Q6*Q8*Q9*(237292 + 284924*rr) + 
  Q2*Q3*Q7*(-37557 + 321751*rr), -47500*Q0^2*Q4 + 
  Q3*Q5*Q8*(-390817 - 397877*rr) + Q1*Q5*Q7*(-183232 - 276796*rr) + 
  Q3*Q7*Q8*(154546 - 244982*rr) + Q0*Q6*Q9*(-104525 - 242955*rr) + 
  Q4*Q6*Q7*(-40988 - 194264*rr) + Q7^2*Q9*(325620 - 192892*rr) + 
  Q5^2*Q7*(-121101 - 180925*rr) + Q3*Q6*Q7*(195786 - 178278*rr) + 
  Q1^2*Q2*(-16075 - 174425*rr) + Q3*Q7^2*(186134 - 174034*rr) + 
  Q1*Q2*Q3*(-6510 - 171270*rr) + Q5*Q8*Q9*(-169524 - 168876*rr) + 
  Q2*Q3*Q6*(130030 - 165670*rr) + Q4*Q9^2*(186420 - 161804*rr) + 
  Q4*Q5*Q7*(-228600 - 161516*rr) + Q8^2*Q9*(-129752 - 160440*rr) + 
  Q2*Q5^2*(-53535 - 153735*rr) + Q2^2*Q3*(330095 - 152415*rr) + 
  Q1*Q7*Q9*(-372731 - 152383*rr) + Q0*Q4*Q7*(185190 - 152260*rr) + 
  Q3*Q5*Q7*(223853 - 146243*rr) + Q4*Q8^2*(11833 - 146187*rr) + 
  Q1*Q3*Q9*(264082 - 141098*rr) + Q1^2*Q7*(34158 - 134394*rr) + 
  Q6*Q7^2*(117280 - 132000*rr) + Q2*Q3*Q9*(-280240 - 127800*rr) + 
  Q0*Q7*Q9*(196476 - 125736*rr) + Q2^2*Q7*(114514 - 118798*rr) + 
  Q4*Q5^2*(133225 - 117755*rr) + Q3*Q7*Q9*(76045 - 113463*rr) + 
  Q1^2*Q8*(425204 - 112972*rr) + Q6^2*Q8*(-181188 - 111120*rr) + 
  Q1*Q8*Q9*(145507 - 109737*rr) + Q1*Q2*Q9*(239716 - 104164*rr) + 
  Q5*Q7*Q8*(-52670 - 102150*rr) + Q5^2*Q8*(-289309 - 101713*rr) + 
  Q4*Q5*Q8*(338036 - 101012*rr) + Q2*Q7^2*(-55697 - 96749*rr) + 
  Q1*Q3*Q4*(-226245 - 92875*rr) + Q4*Q7^2*(346876 - 92380*rr) + 
  Q7*Q9^2*(548149 - 91455*rr) + Q3*Q5^2*(545835 - 88135*rr) + 
  Q0*Q2*Q8*(193485 - 87535*rr) + Q2*Q8^2*(200513 - 83187*rr) + 
  Q0*Q1*Q8*(325010 - 83060*rr) + Q0*Q4*Q9*(194280 - 80310*rr) + 
  Q3*Q4*Q5*(-119320 - 75070*rr) + Q5*Q6*Q7*(-362571 - 74063*rr) + 
  Q1*Q3*Q6*(-322715 - 70045*rr) + Q4^2*Q6*(100965 - 68165*rr) + 
  Q4^2*Q5*(90345 - 67225*rr) + Q2*Q3*Q7*(282209 - 64099*rr) + 
  Q1^2*Q4*(201530 - 62770*rr) + Q1*Q5*Q8*(-362744 - 62084*rr) + 
  Q1*Q3*Q8*(316804 - 61812*rr) + Q3^2*Q5*(-20785 - 61795*rr) + 
  Q4*Q6*Q9*(-838 - 58342*rr) + Q2*Q5*Q6*(20650 - 58290*rr) + 
  Q0*Q7^2*(-268750 - 54918*rr) + Q2*Q5*Q8*(-88232 - 54200*rr) + 
  Q1^2*Q9*(192636 - 54020*rr) + Q2*Q4*Q9*(-90997 - 53437*rr) + 
  Q1*Q4*Q5*(-298215 - 51645*rr) + Q0*Q2^2*(-77025 - 50300*rr) + 
  Q0*Q2*Q9*(-109800 - 50080*rr) + Q5^3*(225880 - 49430*rr) + 
  Q3*Q5*Q9*(3205 - 49299*rr) + Q0*Q6^2*(155775 - 48275*rr) + 
  Q2*Q4*Q8*(-112805 - 48101*rr) + Q2*Q5*Q9*(-387585 - 47125*rr) + 
  Q0*Q2*Q6*(-217200 - 46400*rr) + Q0*Q3^2*(-66400 - 44075*rr) + 
  Q3*Q4^2*(57290 - 41550*rr) + Q7*Q8^2*(-108488 - 39496*rr) + 
  Q1*Q7*Q8*(-212461 - 38265*rr) + Q3*Q4*Q8*(264416 - 37132*rr) + 
  Q0^2*Q5*(-38750 - 36875*rr) + Q0*Q1*Q2*(88125 - 33850*rr) + 
  Q2^2*Q5*(-214280 - 32460*rr) + Q3*Q6*Q8*(-28781 - 32245*rr) + 
  Q4^3*(-343860 - 31780*rr) + Q0*Q1*Q6*(11000 - 30350*rr) + 
  Q3*Q6*Q9*(-259058 - 29582*rr) + Q0^2*Q6*(-57500 - 28750*rr) + 
  Q5*Q8^2*(-222618 - 28506*rr) + Q0*Q5*Q9*(423220 - 27970*rr) + 
  Q0*Q1*Q4*(-93700 - 25525*rr) + Q2*Q4^2*(-128570 - 25320*rr) + 
  Q9^3*(424558 - 22218*rr) + Q0*Q4*Q5*(127025 - 21600*rr) + 
  Q1*Q4*Q8*(127108 - 21400*rr) + Q1*Q2*Q6*(129265 - 19365*rr) + 
  Q0*Q9^2*(-528699 - 18991*rr) + Q1*Q2*Q5*(-270635 - 18865*rr) + 
  Q3^3*(-207180 - 18820*rr) + Q5*Q6^2*(-25490 - 18740*rr) + 
  Q3*Q6^2*(8765 - 15295*rr) + Q0*Q3*Q5*(-289175 - 13700*rr) + 
  Q3*Q4*Q7*(-36412 - 11228*rr) + Q1*Q5*Q6*(-231260 - 10360*rr) + 
  Q2^2*Q4*(276955 - 9595*rr) + Q0*Q5*Q8*(66910 - 9510*rr) + 
  Q0*Q4*Q8*(-17445 - 8195*rr) + Q5^2*Q9*(-4905 - 8157*rr) + 
  Q3^2*Q9*(260401 - 4011*rr) + Q0*Q1*Q5*(209150 - 3625*rr) + 
  Q4*Q7*Q8*(-66797 - 3529*rr) + Q2*Q6*Q9*(55742 - 2602*rr) + 
  Q0*Q5*Q7*(-58860 - 2400*rr) + Q2^3*(-150690 - 1910*rr) + 
  Q3*Q4*Q6*(101140 - 1610*rr) + Q3*Q8*Q9*(48747 - 961*rr) + 
  Q4*Q5*Q9*(-222872 - 768*rr) + Q0^2*Q9*(-46500 + 2500*rr) + 
  Q0^2*Q8*(-198000 + 6000*rr) + Q0^2*Q3*(-43125 + 6250*rr) + 
  Q4^2*Q9*(-566188 + 6628*rr) + Q0^2*Q2*(-36250 + 6875*rr) + 
  Q2^2*Q8*(-422093 + 7167*rr) + Q0*Q3*Q4*(-199950 + 8275*rr) + 
  Q1*Q3*Q7*(-188561 + 8955*rr) + Q1*Q4*Q7*(70285 + 9461*rr) + 
  Q1*Q6*Q7*(-410779 + 14657*rr) + Q1^2*Q6*(37330 + 15750*rr) + 
  Q0^2*Q1*(-51875 + 21250*rr) + Q5^2*Q6*(-120845 + 21415*rr) + 
  Q4*Q6*Q8*(-134858 + 21618*rr) + Q0*Q5^2*(-37400 + 24100*rr) + 
  Q0*Q1^2*(25175 + 24375*rr) + Q4*Q5*Q6*(195120 + 24450*rr) + 
  Q3*Q8^2*(-722792 + 24600*rr) + Q2*Q3*Q5*(-314505 + 25085*rr) + 
  Q0*Q3*Q7*(75740 + 25490*rr) + Q0^2*Q7*(-31750 + 27750*rr) + 
  Q0*Q1*Q9*(-19980 + 27880*rr) + Q0*Q6*Q8*(6405 + 28685*rr) + 
  Q1*Q4*Q6*(-74095 + 30295*rr) + Q0*Q1*Q3*(98575 + 30300*rr) + 
  Q0*Q2*Q5*(142800 + 30650*rr) + Q2*Q4*Q7*(27986 + 33990*rr) + 
  Q0*Q3*Q6*(-7100 + 34125*rr) + Q0*Q4^2*(57000 + 35425*rr) + 
  Q2^2*Q9*(230957 + 37209*rr) + Q0*Q8*Q9*(402654 + 39254*rr) + 
  Q3*Q5*Q6*(56705 + 39615*rr) + Q2*Q4*Q5*(-70440 + 40060*rr) + 
  Q5*Q6*Q9*(121826 + 43958*rr) + Q0*Q2*Q3*(174550 + 44175*rr) + 
  Q0*Q8^2*(-75686 + 44834*rr) + Q1*Q6^2*(116445 + 44895*rr) + 
  Q0*Q1*Q7*(-216860 + 45140*rr) + Q1*Q6*Q8*(270607 + 46967*rr) + 
  Q0*Q3*Q9*(-110750 + 47070*rr) + Q0*Q5*Q6*(292475 + 47650*rr) + 
  Q2*Q4*Q6*(161390 + 48620*rr) + Q2*Q6*Q8*(403598 + 48962*rr) + 
  Q2*Q7*Q8*(17827 + 49719*rr) + Q3^2*Q6*(140035 + 52325*rr) + 
  Q0*Q2*Q4*(-190325 + 54300*rr) + Q7^3*(-60626 + 61622*rr) + 
  Q1^3*(-250810 + 62750*rr) + Q2*Q5*Q7*(34286 + 63410*rr) + 
  Q4*Q8*Q9*(-26872 + 68520*rr) + Q0*Q6*Q7*(478450 + 69340*rr) + 
  Q0*Q2*Q7*(83000 + 72990*rr) + Q3^2*Q4*(-76270 + 74360*rr) + 
  Q0*Q4*Q6*(69625 + 75450*rr) + Q3*Q9^2*(-127018 + 75694*rr) + 
  Q0*Q7*Q8*(365 + 76677*rr) + Q3^2*Q7*(-72762 + 77254*rr) + 
  Q6^3*(-107965 + 81535*rr) + Q0*Q3*Q8*(296605 + 82755*rr) + 
  Q4*Q6^2*(-220995 + 83645*rr) + Q1*Q2*Q7*(285795 + 84883*rr) + 
  Q3^2*Q8*(-411966 + 85218*rr) + Q5*Q9^2*(-353486 + 85946*rr) + 
  Q8^3*(-701419 + 86689*rr) + Q1^2*Q3*(-140595 + 87655*rr) + 
  Q1*Q4*Q9*(406462 + 95290*rr) + Q4^2*Q8*(102799 + 96065*rr) + 
  Q2*Q6^2*(50005 + 96645*rr) + Q1*Q4^2*(-167000 + 98140*rr) + 
  Q1*Q7^2*(-117537 + 98803*rr) + Q6^2*Q9*(87448 + 100134*rr) + 
  Q1*Q3^2*(-178845 + 101185*rr) + Q2*Q3^2*(-144435 + 104955*rr) + 
  Q1*Q2^2*(-22295 + 108815*rr) + Q1*Q5^2*(-214295 + 113655*rr) + 
  Q5*Q6*Q8*(-747117 + 114251*rr) + Q7^2*Q8*(-279574 + 116610*rr) + 
  Q5*Q7^2*(-40659 + 117129*rr) + Q1*Q2*Q8*(-149250 + 118926*rr) + 
  Q1*Q5*Q9*(289279 + 122243*rr) + Q3*Q4*Q9*(-381419 + 131957*rr) + 
  Q2*Q9^2*(368177 + 135677*rr) + Q6*Q8*Q9*(-435475 + 136249*rr) + 
  Q2*Q3*Q8*(17078 + 136642*rr) + Q2*Q6*Q7*(118604 + 140696*rr) + 
  Q1*Q2*Q4*(154960 + 141650*rr) + Q7*Q8*Q9*(71041 + 141821*rr) + 
  Q1*Q6*Q9*(-15161 + 150783*rr) + Q1*Q9^2*(-193076 + 157308*rr) + 
  Q1^2*Q5*(87130 + 166670*rr) + Q6*Q7*Q9*(200418 + 174578*rr) + 
  Q6*Q7*Q8*(-213251 + 176089*rr) + Q6^2*Q7*(-9442 + 176924*rr) + 
  Q2*Q3*Q4*(298410 + 188110*rr) + Q2^2*Q6*(-61505 + 189865*rr) + 
  Q2*Q7*Q9*(350046 + 197638*rr) + Q6*Q9^2*(211266 + 201378*rr) + 
  Q1*Q8^2*(-255301 + 221503*rr) + Q4*Q7*Q9*(-90 + 256238*rr) + 
  Q4^2*Q7*(131634 + 265704*rr) + Q1*Q3*Q5*(-25585 + 278465*rr) + 
  Q5*Q7*Q9*(-430224 + 307440*rr) + Q8*Q9^2*(93770 + 360322*rr) + 
  Q2*Q8*Q9*(-200892 + 372516*rr) + Q6*Q8^2*(-307464 + 439512*rr), 
 2375*Q0*Q2^2 + Q6*Q8*Q9*(369256 - 353976*rr) + Q9^3*(-366637 - 323417*rr) + 
  Q2*Q6*Q8*(26415 - 323213*rr) + Q3*Q4*Q7*(-86429 - 260177*rr) + 
  Q1^2*Q2*(-22000 - 253520*rr) + Q4*Q5*Q8*(-374560 - 248812*rr) + 
  Q3*Q6*Q7*(62910 - 233838*rr) + Q2*Q8*Q9*(-90502 - 225374*rr) + 
  Q2*Q4*Q7*(199313 - 221771*rr) + Q3*Q7^2*(-143176 - 199816*rr) + 
  Q3^2*Q9*(-117010 - 198234*rr) + Q6*Q7*Q8*(-459237 - 193329*rr) + 
  Q8*Q9^2*(-430998 - 190878*rr) + Q1*Q2*Q5*(242135 - 184815*rr) + 
  Q6*Q9^2*(194814 - 180802*rr) + Q4*Q7*Q9*(-197404 - 178700*rr) + 
  Q6*Q8^2*(297126 - 178018*rr) + Q0*Q4*Q7*(-393150 - 175700*rr) + 
  Q4*Q6*Q7*(-80853 - 166085*rr) + Q4*Q6*Q8*(36128 - 160324*rr) + 
  Q1*Q6*Q9*(-46176 - 157312*rr) + Q2*Q7^2*(-127367 - 155467*rr) + 
  Q4^2*Q7*(-238489 - 144725*rr) + Q1*Q3*Q8*(-225362 - 144426*rr) + 
  Q2*Q3^2*(122920 - 142540*rr) + Q5*Q6*Q7*(105586 - 135146*rr) + 
  Q0*Q8*Q9*(-74525 - 130485*rr) + Q2*Q4^2*(299280 - 124440*rr) + 
  Q2^2*Q7*(-88972 - 123076*rr) + Q3^2*Q8*(719298 - 121198*rr) + 
  Q3*Q7*Q9*(111711 - 114573*rr) + Q2*Q3*Q6*(27545 - 112045*rr) + 
  Q5*Q7*Q8*(-29315 - 109815*rr) + Q2^2*Q5*(8470 - 107710*rr) + 
  Q5*Q7^2*(202145 - 99875*rr) + Q6^2*Q9*(110519 - 97585*rr) + 
  Q0*Q5*Q9*(-10325 - 91175*rr) + Q5^2*Q9*(12933 - 89467*rr) + 
  Q4*Q5*Q6*(23300 - 88520*rr) + Q1*Q7^2*(172271 - 80685*rr) + 
  Q3*Q5*Q8*(-35479 - 80615*rr) + Q5*Q7*Q9*(244212 - 79164*rr) + 
  Q1*Q3*Q4*(88400 - 78760*rr) + Q1*Q2*Q8*(-88712 - 76968*rr) + 
  Q3*Q4^2*(409195 - 76495*rr) + Q4^2*Q9*(-93432 - 75272*rr) + 
  Q3*Q6^2*(43695 - 73975*rr) + Q5*Q9^2*(-92153 - 69669*rr) + 
  Q3*Q7*Q8*(-73913 - 69381*rr) + Q1*Q3*Q6*(40500 - 63680*rr) + 
  Q1*Q2^2*(-345635 - 62585*rr) + Q2*Q5*Q9*(-320065 - 61957*rr) + 
  Q2*Q5^2*(72180 - 60220*rr) + Q0*Q5*Q6*(-50000 - 58500*rr) + 
  Q3*Q4*Q9*(292547 - 57749*rr) + Q1^2*Q3*(81140 - 57320*rr) + 
  Q5*Q6*Q9*(405388 - 56788*rr) + Q0*Q1*Q2*(214125 - 56750*rr) + 
  Q4*Q9^2*(168514 - 54182*rr) + Q2*Q7*Q9*(207960 - 52488*rr) + 
  Q1*Q3*Q9*(-205497 - 52177*rr) + Q2^2*Q3*(310030 - 52170*rr) + 
  Q0*Q7*Q9*(180390 - 50170*rr) + Q0*Q4^2*(110500 - 48375*rr) + 
  Q1*Q2*Q3*(173585 - 45305*rr) + Q0*Q1*Q8*(341325 - 44725*rr) + 
  Q3^2*Q6*(-177425 - 44645*rr) + Q0*Q3*Q8*(-83600 - 44550*rr) + 
  Q6^2*Q7*(271283 - 41697*rr) + Q2^2*Q4*(212890 - 41630*rr) + 
  Q1*Q4^2*(-101600 - 38580*rr) + Q7*Q8^2*(-215974 - 37838*rr) + 
  Q4^3*(205940 - 35790*rr) + Q2*Q3*Q9*(103377 - 33627*rr) + 
  Q0*Q6*Q8*(180750 - 32900*rr) + Q3*Q5*Q7*(-22403 - 32887*rr) + 
  Q2*Q5*Q6*(-67565 - 32015*rr) + Q1^2*Q6*(-70670 - 30150*rr) + 
  Q2*Q7*Q8*(218900 - 29564*rr) + Q1*Q5*Q9*(-96567 - 28559*rr) + 
  Q2^2*Q8*(106822 - 28506*rr) + Q1^3*(-40740 - 22760*rr) + 
  Q3^2*Q7*(-24023 - 19075*rr) + Q1*Q8*Q9*(201126 - 18770*rr) + 
  Q0^2*Q2*(18750 - 18750*rr) + Q1*Q6^2*(7650 - 17170*rr) + 
  Q5^2*Q6*(-1785 - 17155*rr) + Q0*Q6*Q7*(74700 - 16800*rr) + 
  Q7^3*(239341 - 16551*rr) + Q2*Q9^2*(155939 - 15097*rr) + 
  Q1*Q2*Q6*(4830 - 14730*rr) + Q4*Q8^2*(-378023 - 13675*rr) + 
  Q0^2*Q6*(-62500 - 12500*rr) + Q0^2*Q1*(-15625 - 12500*rr) + 
  Q0^2*Q5*(21875 - 12500*rr) + Q0*Q4*Q8*(29175 - 12225*rr) + 
  Q1*Q5^2*(99190 - 10950*rr) + Q5^3*(-25635 - 7725*rr) + 
  Q0*Q4*Q6*(-17125 - 6750*rr) + Q2*Q3*Q7*(-51797 - 4849*rr) + 
  Q0*Q1^2*(53625 - 4250*rr) + Q0*Q3*Q7*(182700 - 3700*rr) + 
  Q0*Q1*Q6*(-14750 - 3375*rr) + Q1^2*Q4*(-132565 - 3025*rr) + 
  Q2*Q4*Q5*(77780 - 1250*rr) + Q0*Q2*Q7*(261175 - 125*rr) + 
  Q1*Q4*Q5*(57125 + 195*rr) + Q2*Q3*Q5*(243205 + 2785*rr) + 
  Q2*Q6^2*(76930 + 3120*rr) + Q0^2*Q4*(-50000 + 3125*rr) + 
  Q0^2*Q8*(-29375 + 3125*rr) + Q3*Q4*Q6*(3825 + 3265*rr) + 
  Q1*Q8^2*(219703 + 3739*rr) + Q0*Q6^2*(-94875 + 3750*rr) + 
  Q0*Q1*Q9*(47150 + 3750*rr) + Q4^2*Q6*(144205 + 4655*rr) + 
  Q2*Q6*Q9*(-75721 + 5883*rr) + Q0*Q3*Q4*(2125 + 8375*rr) + 
  Q6^3*(187840 + 9370*rr) + Q0^2*Q9*(-16250 + 11250*rr) + 
  Q4*Q5*Q9*(-239123 + 13333*rr) + Q1^2*Q9*(-133212 + 14412*rr) + 
  Q1*Q4*Q8*(-386095 + 14841*rr) + Q0*Q2*Q6*(-328250 + 16375*rr) + 
  Q1*Q5*Q6*(-111165 + 16995*rr) + Q0*Q3^2*(-5750 + 19000*rr) + 
  Q8^2*Q9*(-187149 + 19783*rr) + Q0*Q1*Q3*(59875 + 23125*rr) + 
  Q1*Q6*Q8*(55635 + 24183*rr) + Q5*Q8*Q9*(-87166 + 26058*rr) + 
  Q0*Q2*Q5*(58000 + 26125*rr) + Q1*Q5*Q7*(-431420 + 28156*rr) + 
  Q0*Q1*Q4*(-220375 + 28750*rr) + Q1*Q3^2*(-168675 + 31095*rr) + 
  Q0^2*Q3*(21875 + 31250*rr) + Q0*Q5^2*(-24125 + 31500*rr) + 
  Q0*Q3*Q6*(-65750 + 31875*rr) + Q1*Q7*Q8*(248130 + 32202*rr) + 
  Q4*Q6^2*(-194790 + 32910*rr) + Q0*Q5*Q8*(-138275 + 33025*rr) + 
  Q6^2*Q8*(463292 + 35008*rr) + Q4*Q8*Q9*(-430801 + 35571*rr) + 
  Q1*Q4*Q6*(17880 + 37620*rr) + Q0^2*Q7*(-17500 + 38750*rr) + 
  Q3^3*(-33830 + 39370*rr) + Q2^3*(-226690 + 40030*rr) + 
  Q0*Q2*Q8*(118650 + 40950*rr) + Q0*Q3*Q5*(-133750 + 41625*rr) + 
  Q1*Q2*Q7*(239517 + 41801*rr) + Q7*Q9^2*(-333956 + 42124*rr) + 
  Q2*Q3*Q8*(-615834 + 43694*rr) + Q2*Q3*Q4*(223515 + 45045*rr) + 
  Q3*Q6*Q9*(64273 + 46621*rr) + Q1^2*Q5*(-14310 + 49140*rr) + 
  Q5^2*Q7*(103510 + 49144*rr) + Q3*Q5*Q6*(3115 + 53285*rr) + 
  Q4*Q5^2*(-56080 + 53830*rr) + Q1*Q3*Q5*(-1215 + 54335*rr) + 
  Q0*Q2*Q4*(-31250 + 55375*rr) + Q2*Q5*Q7*(-61537 + 55827*rr) + 
  Q0*Q9^2*(82160 + 56360*rr) + Q1*Q6*Q7*(-233205 + 58751*rr) + 
  Q5*Q6*Q8*(693430 + 61154*rr) + Q7^2*Q9*(34397 + 62153*rr) + 
  Q3*Q4*Q8*(140603 + 66287*rr) + Q4*Q5*Q7*(6606 + 68370*rr) + 
  Q0*Q7^2*(-291820 + 68600*rr) + Q0*Q4*Q9*(215825 + 70075*rr) + 
  Q3*Q4*Q5*(-244695 + 70615*rr) + Q4^2*Q5*(-50290 + 71540*rr) + 
  Q2*Q6*Q7*(343117 + 72565*rr) + Q3*Q8^2*(-117994 + 72862*rr) + 
  Q1*Q4*Q7*(-118385 + 72863*rr) + Q0*Q3*Q9*(52025 + 74125*rr) + 
  Q3*Q5^2*(3990 + 74420*rr) + Q1*Q2*Q4*(368380 + 74620*rr) + 
  Q0*Q4*Q5*(-26375 + 74750*rr) + Q0*Q7*Q8*(185210 + 78270*rr) + 
  Q0*Q2*Q3*(70375 + 84000*rr) + Q1*Q2*Q9*(204748 + 84812*rr) + 
  Q2^2*Q6*(-73255 + 85245*rr) + Q0*Q1*Q5*(277750 + 87250*rr) + 
  Q2*Q4*Q6*(-56815 + 94545*rr) + Q0*Q6*Q9*(-128325 + 98275*rr) + 
  Q2*Q4*Q8*(-331229 + 103287*rr) + Q1*Q4*Q9*(-18704 + 103764*rr) + 
  Q3^2*Q4*(59870 + 105840*rr) + Q0*Q8^2*(3840 + 108360*rr) + 
  Q3*Q5*Q9*(-98017 + 112903*rr) + Q3*Q6*Q8*(302918 + 113126*rr) + 
  Q8^3*(158505 + 121637*rr) + Q0*Q2*Q9*(-286550 + 124500*rr) + 
  Q2*Q4*Q9*(-217837 + 125563*rr) + Q5^2*Q8*(-430834 + 130364*rr) + 
  Q7*Q8*Q9*(130607 + 134803*rr) + Q1*Q3*Q7*(-21918 + 136834*rr) + 
  Q1*Q7*Q9*(-332563 + 137449*rr) + Q5*Q6^2*(-30710 + 138570*rr) + 
  Q4*Q7^2*(-109325 + 144807*rr) + Q1*Q9^2*(-535745 + 146307*rr) + 
  Q2*Q8^2*(466435 + 150711*rr) + Q3*Q8*Q9*(315726 + 156374*rr) + 
  Q6*Q7*Q9*(-221353 + 157043*rr) + Q2*Q5*Q8*(-197549 + 159295*rr) + 
  Q4^2*Q8*(-32811 + 160143*rr) + Q6*Q7^2*(-180706 + 160646*rr) + 
  Q1^2*Q7*(28039 + 160971*rr) + Q0*Q1*Q7*(-175125 + 163825*rr) + 
  Q0*Q5*Q7*(-19100 + 168450*rr) + Q3^2*Q5*(418105 + 181675*rr) + 
  Q2^2*Q9*(-86470 + 181962*rr) + Q3*Q9^2*(83355 + 224159*rr) + 
  Q1^2*Q8*(337350 + 244166*rr) + Q5*Q8^2*(-39437 + 252567*rr) + 
  Q4*Q6*Q9*(-159102 + 277282*rr) + Q1*Q5*Q8*(-143031 + 291241*rr) + 
  Q7^2*Q8*(544982 + 306558*rr) + Q4*Q7*Q8*(160913 + 492317*rr), 
 Q6*Q8*Q9*(-240764 - 446380*rr) + Q4*Q7*Q9*(-318712 - 339768*rr) + 
  Q2*Q5*Q7*(80768 - 302580*rr) + Q3*Q6*Q7*(49660 - 264804*rr) + 
  Q3*Q6*Q9*(116138 - 264262*rr) + Q2*Q3*Q5*(219130 - 228860*rr) + 
  Q3*Q8^2*(123163 - 223793*rr) + Q3*Q7^2*(-201407 - 217011*rr) + 
  Q7*Q8*Q9*(286764 - 199844*rr) + Q1*Q3*Q5*(-204330 - 197500*rr) + 
  Q1*Q2*Q7*(417256 - 194524*rr) + Q5*Q8*Q9*(-163482 - 193506*rr) + 
  Q3*Q9^2*(-607547 - 192351*rr) + Q0*Q8*Q9*(-296302 - 182522*rr) + 
  Q1*Q5*Q8*(-54823 - 180551*rr) + Q4*Q6*Q7*(88365 - 175707*rr) + 
  Q5*Q7^2*(32022 - 174626*rr) + Q4*Q6*Q8*(-47957 - 171285*rr) + 
  Q1*Q2*Q9*(-50200 - 166288*rr) + Q1*Q8^2*(-401550 - 166086*rr) + 
  Q5*Q7*Q8*(-70727 - 162363*rr) + Q4*Q5*Q8*(96398 - 159438*rr) + 
  Q2*Q7*Q8*(138541 - 154119*rr) + Q3*Q7*Q9*(180562 - 151654*rr) + 
  Q2*Q3*Q6*(-122005 - 147295*rr) + Q1*Q5^2*(-61495 - 145215*rr) + 
  Q2*Q7*Q9*(156066 - 144038*rr) + Q9^3*(95175 - 142773*rr) + 
  Q2^2*Q9*(123274 - 141414*rr) + Q6*Q9^2*(305552 - 128744*rr) + 
  Q2*Q5*Q8*(187632 - 127132*rr) + Q4*Q7^2*(-394855 - 125059*rr) + 
  Q1*Q8*Q9*(467816 - 124376*rr) + Q0*Q2*Q5*(-104775 - 124325*rr) + 
  Q2^3*(163670 - 123210*rr) + Q2*Q6*Q8*(-332631 - 122063*rr) + 
  Q5*Q6*Q9*(361309 - 120499*rr) + Q2*Q6*Q7*(31787 - 119677*rr) + 
  Q0*Q8^2*(-110722 - 119302*rr) + Q6^2*Q8*(123063 - 114199*rr) + 
  Q3^3*(132960 - 113040*rr) + Q8*Q9^2*(-244520 - 112040*rr) + 
  Q4*Q8*Q9*(-275043 - 111287*rr) + Q2*Q8^2*(-33773 - 110089*rr) + 
  Q0*Q1*Q9*(-164710 - 109990*rr) + Q1^2*Q5*(185870 - 108090*rr) + 
  Q0*Q3*Q7*(-40820 - 105970*rr) + Q3*Q4*Q7*(17667 - 104997*rr) + 
  Q3^2*Q8*(363875 - 104521*rr) + Q7^2*Q8*(717207 - 101861*rr) + 
  Q5*Q6*Q8*(379514 - 100706*rr) + Q4*Q5*Q9*(-230867 - 95899*rr) + 
  Q0*Q3*Q4*(244225 - 95700*rr) + Q5*Q9^2*(-80809 - 94773*rr) + 
  Q0*Q1*Q6*(79000 - 94575*rr) + Q0*Q5*Q8*(467945 - 94145*rr) + 
  Q2*Q5^2*(-95255 - 93085*rr) + Q6^2*Q9*(225270 - 89440*rr) + 
  Q0*Q2*Q8*(-356280 - 89370*rr) + Q1*Q3*Q9*(77730 - 84138*rr) + 
  Q5^2*Q9*(74370 - 83898*rr) + Q2*Q3*Q4*(-84140 - 83390*rr) + 
  Q4^2*Q7*(180151 - 83253*rr) + Q6*Q7*Q8*(244141 - 83047*rr) + 
  Q2*Q4*Q6*(-249930 - 79330*rr) + Q3*Q4*Q6*(1455 - 78705*rr) + 
  Q4*Q8^2*(-331577 - 77557*rr) + Q0*Q1*Q5*(-16450 - 76625*rr) + 
  Q4*Q5*Q7*(331903 - 74737*rr) + Q1*Q6^2*(-49685 - 73525*rr) + 
  Q2^2*Q4*(-206690 - 71190*rr) + Q1*Q9^2*(41013 - 69151*rr) + 
  Q2^2*Q6*(82025 - 68945*rr) + Q1*Q7*Q8*(408073 - 67339*rr) + 
  Q0*Q7*Q8*(460160 - 65556*rr) + Q1*Q6*Q9*(47252 - 63836*rr) + 
  Q4^2*Q9*(517091 - 63207*rr) + Q0*Q6*Q8*(102110 - 59530*rr) + 
  Q0*Q1^2*(56850 - 56750*rr) + Q3*Q5*Q8*(518062 - 51318*rr) + 
  Q0*Q1*Q3*(-213225 - 50650*rr) + Q8^2*Q9*(-68350 - 49990*rr) + 
  Q0*Q6*Q7*(-7475 - 45945*rr) + Q2*Q3*Q9*(150798 - 45882*rr) + 
  Q1*Q3*Q8*(-2686 - 45798*rr) + Q1^2*Q3*(354235 - 44295*rr) + 
  Q1*Q2*Q6*(86760 - 43710*rr) + Q0*Q2*Q4*(-171025 - 43150*rr) + 
  Q2*Q3*Q8*(-367049 - 41201*rr) + Q0*Q3*Q8*(-472890 - 41090*rr) + 
  Q1*Q3*Q6*(-101850 - 40720*rr) + Q0*Q5*Q6*(-112925 - 39450*rr) + 
  Q2*Q7^2*(73962 - 38430*rr) + Q2*Q4*Q5*(280925 - 38065*rr) + 
  Q0*Q5*Q9*(-87435 - 35965*rr) + Q4*Q5*Q6*(104835 - 35605*rr) + 
  Q1^2*Q2*(-120885 - 34995*rr) + Q0*Q3*Q5*(16775 - 33650*rr) + 
  Q0*Q4^2*(-160125 - 32650*rr) + Q3^2*Q5*(175165 - 29625*rr) + 
  Q5^3*(10835 - 29395*rr) + Q0^2*Q7*(14625 - 28875*rr) + 
  Q1^2*Q6*(-334965 - 28295*rr) + Q2*Q6^2*(114175 - 26175*rr) + 
  Q1*Q4*Q8*(64392 - 25728*rr) + Q1*Q4*Q9*(-350991 - 24455*rr) + 
  Q0*Q3*Q6*(-51575 - 23875*rr) + Q1*Q4^2*(-262965 - 21325*rr) + 
  Q2^2*Q7*(-307463 - 19643*rr) + Q7^2*Q9*(219040 - 18496*rr) + 
  Q0^2*Q6*(-52500 - 16875*rr) + Q0^2*Q1*(-22500 - 16875*rr) + 
  Q1^3*(334080 - 14980*rr) + Q2*Q3^2*(-147225 - 11995*rr) + 
  Q4^3*(37875 - 8205*rr) + Q0^2*Q5*(-27500 - 8125*rr) + 
  Q3*Q6^2*(174735 - 6945*rr) + Q0^2*Q4*(36250 - 6250*rr) + 
  Q2^2*Q3*(-221755 - 6065*rr) + Q2*Q5*Q6*(148360 - 3470*rr) + 
  Q2*Q6*Q9*(-454533 - 1801*rr) + Q0^2*Q2*(-19375 + 1250*rr) + 
  Q6^3*(121065 + 3805*rr) + Q1*Q5*Q6*(-59490 + 3860*rr) + 
  Q0^2*Q8*(-46625 + 3875*rr) + Q0*Q2*Q7*(-120750 + 9080*rr) + 
  Q0^2*Q3*(35625 + 9375*rr) + Q0*Q4*Q9*(100260 + 13780*rr) + 
  Q2*Q3*Q7*(-147352 + 16176*rr) + Q3*Q5*Q9*(271051 + 17115*rr) + 
  Q0*Q5^2*(154450 + 17700*rr) + Q0^2*Q9*(-36125 + 19375*rr) + 
  Q0*Q2*Q6*(-80525 + 20950*rr) + Q7^3*(-16754 + 22230*rr) + 
  Q6^2*Q7*(277691 + 24653*rr) + Q2*Q4^2*(-240320 + 25300*rr) + 
  Q0*Q6^2*(-110950 + 26825*rr) + Q1^2*Q7*(-161438 + 27618*rr) + 
  Q0*Q4*Q6*(196625 + 28400*rr) + Q5^2*Q6*(147630 + 29380*rr) + 
  Q3^2*Q6*(77970 + 30670*rr) + Q6*Q8^2*(-242342 + 32850*rr) + 
  Q5*Q7*Q9*(66452 + 34884*rr) + Q0*Q4*Q5*(38425 + 36550*rr) + 
  Q5*Q6^2*(101795 + 38285*rr) + Q0*Q2*Q3*(17350 + 39225*rr) + 
  Q0*Q2^2*(-70550 + 43025*rr) + Q3^2*Q4*(-284015 + 43915*rr) + 
  Q0*Q3^2*(47700 + 45100*rr) + Q3*Q4^2*(151060 + 45240*rr) + 
  Q2^2*Q8*(458125 + 45641*rr) + Q5*Q6*Q7*(197607 + 46431*rr) + 
  Q4*Q6^2*(120560 + 47870*rr) + Q3*Q5^2*(31310 + 48700*rr) + 
  Q1*Q7^2*(285724 + 50492*rr) + Q1*Q2*Q4*(336400 + 51160*rr) + 
  Q1*Q4*Q6*(78800 + 51600*rr) + Q0*Q1*Q8*(-209855 + 54305*rr) + 
  Q4^2*Q5*(91305 + 56625*rr) + Q0*Q1*Q7*(232155 + 59105*rr) + 
  Q1*Q3*Q4*(230220 + 59470*rr) + Q1*Q2*Q3*(-284645 + 60565*rr) + 
  Q0*Q4*Q8*(89810 + 61660*rr) + Q0*Q4*Q7*(-382045 + 64055*rr) + 
  Q1*Q7*Q9*(-11221 + 64239*rr) + Q1*Q6*Q7*(-31706 + 67610*rr) + 
  Q1*Q3^2*(91755 + 70365*rr) + Q2*Q4*Q8*(292229 + 71825*rr) + 
  Q0*Q7^2*(-85005 + 72659*rr) + Q1*Q4*Q5*(-224410 + 74150*rr) + 
  Q0*Q5*Q7*(268330 + 75350*rr) + Q1*Q5*Q9*(506206 + 79366*rr) + 
  Q1*Q2^2*(240565 + 80595*rr) + Q3*Q4*Q5*(-179830 + 81220*rr) + 
  Q1^2*Q8*(161991 + 82267*rr) + Q0*Q3*Q9*(-111000 + 82690*rr) + 
  Q5^2*Q8*(-124838 + 83998*rr) + Q0*Q1*Q2*(-23875 + 84675*rr) + 
  Q1*Q4*Q7*(158646 + 87090*rr) + Q3*Q5*Q6*(54000 + 90980*rr) + 
  Q2*Q5*Q9*(243802 + 91406*rr) + Q0*Q2*Q9*(-97375 + 92465*rr) + 
  Q4^2*Q6*(-7220 + 92820*rr) + Q5^2*Q7*(711273 + 92867*rr) + 
  Q4*Q6*Q9*(-407840 + 94688*rr) + Q4^2*Q8*(-7168 + 97836*rr) + 
  Q3^2*Q9*(-163807 + 104805*rr) + Q4*Q5^2*(152345 + 106185*rr) + 
  Q0*Q1*Q4*(121850 + 107075*rr) + Q6*Q7^2*(-134357 + 108895*rr) + 
  Q0*Q9^2*(224882 + 108998*rr) + Q1*Q2*Q8*(-246740 + 120972*rr) + 
  Q0*Q6*Q9*(-269275 + 125165*rr) + Q6*Q7*Q9*(212379 + 126551*rr) + 
  Q7*Q8^2*(-333308 + 129492*rr) + Q0*Q7*Q9*(-7153 + 129683*rr) + 
  Q1*Q2*Q5*(-494125 + 139395*rr) + Q1^2*Q9*(-146473 + 140227*rr) + 
  Q8^3*(129381 + 140529*rr) + Q3^2*Q7*(-360037 + 148215*rr) + 
  Q2*Q4*Q7*(111154 + 153810*rr) + Q1*Q3*Q7*(65417 + 159109*rr) + 
  Q1^2*Q4*(-201205 + 159785*rr) + Q2*Q4*Q9*(-121763 + 164997*rr) + 
  Q5*Q8^2*(-213868 + 165372*rr) + Q3*Q5*Q7*(-98311 + 173505*rr) + 
  Q3*Q7*Q8*(286265 + 179957*rr) + Q3*Q8*Q9*(25619 + 183623*rr) + 
  Q3*Q4*Q9*(258187 + 196475*rr) + Q4*Q7*Q8*(445991 + 216659*rr) + 
  Q2^2*Q5*(17745 + 221535*rr) + Q1*Q6*Q8*(-266676 + 227376*rr) + 
  Q2*Q8*Q9*(-240531 + 231961*rr) + Q3*Q4*Q8*(19222 + 234774*rr) + 
  Q2*Q9^2*(-508521 + 236715*rr) + Q4*Q9^2*(-367906 + 237718*rr) + 
  Q7*Q9^2*(147692 + 252348*rr) + Q3*Q6*Q8*(-9455 + 263289*rr) + 
  Q1*Q5*Q7*(35864 + 360916*rr), 10000*Q0^2*Q3 + Q7^2*Q8*(16836 - 345996*rr) + 
  Q2*Q5*Q8*(-176285 - 335257*rr) + Q1*Q5*Q8*(-2288 - 329492*rr) + 
  Q4*Q7*Q9*(226045 - 267255*rr) + Q4*Q7^2*(-428002 - 266202*rr) + 
  Q2*Q6*Q7*(-30252 - 264200*rr) + Q7^2*Q9*(18431 - 247773*rr) + 
  Q8^3*(-164966 - 232782*rr) + Q7*Q8*Q9*(-235156 - 232164*rr) + 
  Q1*Q2*Q9*(-432416 - 231704*rr) + Q3*Q8^2*(78837 - 215295*rr) + 
  Q8*Q9^2*(-242716 - 210860*rr) + Q1*Q9^2*(168593 - 198067*rr) + 
  Q0*Q2*Q5*(-204700 - 179600*rr) + Q0*Q5*Q8*(403310 - 176110*rr) + 
  Q0*Q2*Q4*(-139700 - 159325*rr) + Q6*Q8*Q9*(-476572 - 153788*rr) + 
  Q1^2*Q5*(-19565 - 151805*rr) + Q2*Q7*Q9*(-28215 - 149723*rr) + 
  Q4*Q5*Q7*(10150 - 140882*rr) + Q2*Q3*Q9*(199844 - 138204*rr) + 
  Q2*Q5*Q7*(121783 - 131781*rr) + Q4^2*Q7*(178930 - 128586*rr) + 
  Q1*Q2*Q7*(106615 - 126621*rr) + Q5*Q6*Q9*(-27765 - 125449*rr) + 
  Q5*Q8*Q9*(146612 - 124260*rr) + Q0*Q3*Q7*(-104385 - 124185*rr) + 
  Q0*Q1*Q5*(-300850 - 122000*rr) + Q2^3*(345830 - 118550*rr) + 
  Q0*Q1*Q6*(161500 - 117725*rr) + Q2*Q5^2*(113120 - 115380*rr) + 
  Q0*Q8^2*(-217876 - 113336*rr) + Q1*Q3*Q8*(281869 - 112455*rr) + 
  Q0*Q3*Q4*(406800 - 110725*rr) + Q3*Q9^2*(-112635 - 109183*rr) + 
  Q1*Q4*Q8*(82795 - 106517*rr) + Q2^2*Q6*(53175 - 106405*rr) + 
  Q2*Q3*Q4*(-317740 - 105590*rr) + Q0*Q1*Q9*(-238405 - 101245*rr) + 
  Q2*Q6^2*(123440 - 100100*rr) + Q2*Q7*Q8*(-148682 - 98018*rr) + 
  Q5*Q7^2*(-153401 - 97973*rr) + Q2*Q3*Q8*(-68560 - 96868*rr) + 
  Q1*Q5^2*(170 - 95590*rr) + Q8^2*Q9*(73294 - 92778*rr) + 
  Q1*Q6^2*(-78440 - 89780*rr) + Q1*Q4*Q7*(20695 - 89661*rr) + 
  Q0*Q4*Q8*(263330 - 89070*rr) + Q2*Q3*Q5*(101460 - 87570*rr) + 
  Q0*Q1*Q3*(-435675 - 86825*rr) + Q2^2*Q9*(-77863 - 86155*rr) + 
  Q0*Q8*Q9*(23934 - 85126*rr) + Q6^2*Q8*(10232 - 75178*rr) + 
  Q0*Q2*Q8*(-471940 - 74910*rr) + Q1*Q2*Q6*(-24500 - 74390*rr) + 
  Q1*Q3*Q5*(-187865 - 73505*rr) + Q1^2*Q3*(287680 - 71760*rr) + 
  Q0*Q7^2*(103670 - 69038*rr) + Q2*Q3*Q6*(-118630 - 67450*rr) + 
  Q5*Q9^2*(100311 - 64293*rr) + Q5*Q7*Q9*(157500 - 62580*rr) + 
  Q0*Q1*Q4*(52925 - 57150*rr) + Q1^2*Q6*(19870 - 56910*rr) + 
  Q1*Q8^2*(-497634 - 56538*rr) + Q6^2*Q7*(151452 - 53274*rr) + 
  Q4^3*(39950 - 47670*rr) + Q6*Q7^2*(62524 - 46516*rr) + 
  Q2*Q4*Q5*(51925 - 45525*rr) + Q3^3*(1900 - 43440*rr) + 
  Q4*Q8*Q9*(-24083 - 41815*rr) + Q1*Q4*Q9*(-187676 - 41736*rr) + 
  Q3*Q6*Q8*(212568 - 41300*rr) + Q3^2*Q8*(-130835 - 41183*rr) + 
  Q6^2*Q9*(-48174 - 40958*rr) + Q5*Q6*Q8*(-146 - 40950*rr) + 
  Q0*Q1*Q7*(-123410 - 39260*rr) + Q0*Q3*Q5*(-17675 - 39200*rr) + 
  Q0*Q5*Q6*(-3525 - 38725*rr) + Q0^2*Q1*(60625 - 38125*rr) + 
  Q1*Q6*Q9*(-53713 - 35593*rr) + Q0*Q9^2*(120601 - 35471*rr) + 
  Q0*Q3*Q6*(-111475 - 35250*rr) + Q3*Q7^2*(-85214 - 34534*rr) + 
  Q1^3*(309920 - 34100*rr) + Q1*Q5*Q6*(17765 - 33715*rr) + 
  Q2*Q4*Q8*(222699 - 32957*rr) + Q6*Q7*Q9*(-196148 - 32116*rr) + 
  Q4*Q6^2*(224050 - 32040*rr) + Q0^2*Q7*(106375 - 31625*rr) + 
  Q3*Q4*Q6*(-14020 - 31390*rr) + Q4*Q5*Q9*(-67546 - 29822*rr) + 
  Q0*Q6^2*(-23225 - 29650*rr) + Q6*Q8^2*(30679 - 29557*rr) + 
  Q4^2*Q9*(536888 - 28978*rr) + Q0*Q3*Q8*(-363320 - 28570*rr) + 
  Q3*Q4*Q9*(185605 - 27743*rr) + Q1*Q8*Q9*(592610 - 26806*rr) + 
  Q0*Q4*Q5*(233775 - 25600*rr) + Q0*Q2*Q7*(-328425 - 24735*rr) + 
  Q6^3*(59985 - 23295*rr) + Q4*Q5*Q6*(-203550 - 23000*rr) + 
  Q4^2*Q8*(-76618 - 22852*rr) + Q3*Q7*Q9*(129708 - 22580*rr) + 
  Q3^2*Q6*(134385 - 22005*rr) + Q0*Q2*Q3*(135050 - 21200*rr) + 
  Q0^2*Q5*(-23125 - 18125*rr) + Q0^2*Q8*(-30500 - 17750*rr) + 
  Q6*Q9^2*(55314 - 17726*rr) + Q0*Q5^2*(251350 - 15775*rr) + 
  Q1*Q2*Q4*(-17580 - 14950*rr) + Q7^3*(-257171 - 14759*rr) + 
  Q0*Q5*Q9*(-76330 - 14670*rr) + Q3^2*Q5*(-109360 - 13240*rr) + 
  Q0^2*Q6*(-23125 - 13125*rr) + Q4*Q6*Q9*(-240810 - 12458*rr) + 
  Q1*Q4^2*(-102675 - 11875*rr) + Q3*Q5*Q6*(161745 - 10695*rr) + 
  Q5^2*Q6*(39045 - 9555*rr) + Q0*Q5*Q7*(-56885 - 9275*rr) + 
  Q4*Q6*Q7*(-116558 - 7322*rr) + Q1*Q5*Q9*(221164 - 4968*rr) + 
  Q3*Q6*Q7*(-112032 - 2852*rr) + Q2*Q5*Q9*(271841 - 2823*rr) + 
  Q0*Q1^2*(-50700 - 1875*rr) + Q1*Q3^2*(177425 - 1205*rr) + 
  Q4*Q7*Q8*(-138757 - 593*rr) + Q1*Q7*Q9*(-21329 - 173*rr) + 
  Q7*Q8^2*(84696 + 1656*rr) + Q0*Q6*Q8*(42730 + 2160*rr) + 
  Q0^2*Q2*(16875 + 3750*rr) + Q3*Q6*Q9*(-73795 + 4805*rr) + 
  Q1*Q3*Q6*(46555 + 5165*rr) + Q1*Q3*Q9*(117325 + 7725*rr) + 
  Q3*Q5^2*(-286450 + 8440*rr) + Q0^2*Q9*(-23375 + 9375*rr) + 
  Q5^3*(-2055 + 10435*rr) + Q3*Q6^2*(38930 + 10660*rr) + 
  Q5^2*Q9*(258234 + 11926*rr) + Q2*Q4^2*(-51645 + 12755*rr) + 
  Q2*Q4*Q6*(-65100 + 12840*rr) + Q1^2*Q8*(-88612 + 14988*rr) + 
  Q0*Q2*Q9*(56625 + 18945*rr) + Q0*Q7*Q8*(92650 + 20282*rr) + 
  Q0*Q6*Q9*(-220125 + 20745*rr) + Q5*Q8^2*(205546 + 24058*rr) + 
  Q2^2*Q4*(-221365 + 24565*rr) + Q0*Q4*Q6*(-6875 + 25075*rr) + 
  Q1*Q2^2*(386960 + 25360*rr) + Q1^2*Q2*(-9350 + 26610*rr) + 
  Q0*Q6*Q7*(-217875 + 27365*rr) + Q0^2*Q4*(65000 + 28125*rr) + 
  Q5^2*Q8*(118136 + 29734*rr) + Q4*Q5^2*(-14170 + 30700*rr) + 
  Q1^2*Q7*(-153733 + 32095*rr) + Q4^2*Q5*(130050 + 32510*rr) + 
  Q2*Q3^2*(-66520 + 32580*rr) + Q3^2*Q4*(-231625 + 35685*rr) + 
  Q0*Q4^2*(11875 + 38175*rr) + Q2*Q6*Q9*(-323757 + 39351*rr) + 
  Q3*Q5*Q7*(-96937 + 40939*rr) + Q1*Q4*Q5*(5915 + 41085*rr) + 
  Q6*Q7*Q8*(574834 + 41114*rr) + Q5*Q7*Q8*(543357 + 42569*rr) + 
  Q3*Q5*Q8*(460686 + 44006*rr) + Q0*Q4*Q7*(245390 + 45240*rr) + 
  Q3*Q4*Q5*(157520 + 45930*rr) + Q5*Q6^2*(199300 + 47150*rr) + 
  Q2^2*Q7*(-62933 + 49207*rr) + Q0*Q4*Q9*(8380 + 49990*rr) + 
  Q0*Q2*Q6*(88675 + 50475*rr) + Q0*Q2^2*(-116150 + 51575*rr) + 
  Q1^2*Q9*(74517 + 59569*rr) + Q0*Q3^2*(11225 + 61050*rr) + 
  Q2^2*Q8*(125911 + 61611*rr) + Q3*Q4^2*(-21400 + 61710*rr) + 
  Q9^3*(126411 + 65279*rr) + Q1*Q3*Q4*(-55595 + 68735*rr) + 
  Q4*Q8^2*(-229193 + 68747*rr) + Q1*Q7*Q8*(86701 + 68857*rr) + 
  Q0*Q1*Q8*(-351090 + 71290*rr) + Q2*Q5*Q6*(83465 + 74435*rr) + 
  Q2*Q9^2*(-448666 + 75502*rr) + Q2*Q8^2*(-98389 + 80143*rr) + 
  Q4*Q6*Q8*(-67538 + 81206*rr) + Q3^2*Q7*(8253 + 86657*rr) + 
  Q1*Q4*Q6*(110525 + 88925*rr) + Q4^2*Q6*(-25600 + 90510*rr) + 
  Q3^2*Q9*(51920 + 92008*rr) + Q4*Q5*Q8*(-57070 + 94370*rr) + 
  Q2*Q7^2*(12615 + 96715*rr) + Q2^2*Q3*(-104675 + 97115*rr) + 
  Q3*Q8*Q9*(-31302 + 102754*rr) + Q5^2*Q7*(271226 + 103508*rr) + 
  Q0*Q3*Q9*(-189950 + 104220*rr) + Q2*Q4*Q9*(361333 + 106329*rr) + 
  Q3*Q5*Q9*(109983 + 108403*rr) + Q1*Q2*Q3*(-111515 + 113655*rr) + 
  Q0*Q1*Q2*(-180000 + 116900*rr) + Q1*Q7^2*(-199419 + 120465*rr) + 
  Q3*Q4*Q7*(174605 + 127157*rr) + Q2*Q3*Q7*(-426256 + 129312*rr) + 
  Q3*Q4*Q8*(269688 + 138132*rr) + Q1^2*Q4*(-189440 + 139170*rr) + 
  Q1*Q2*Q5*(-408580 + 141660*rr) + Q2*Q6*Q8*(-449739 + 145073*rr) + 
  Q3*Q7*Q8*(284737 + 146045*rr) + Q1*Q3*Q7*(516950 + 158622*rr) + 
  Q5*Q6*Q7*(63147 + 160079*rr) + Q2*Q4*Q7*(-66711 + 160609*rr) + 
  Q1*Q6*Q8*(-163923 + 167793*rr) + Q1*Q2*Q8*(-371394 + 187358*rr) + 
  Q4*Q9^2*(28275 + 212135*rr) + Q1*Q6*Q7*(276003 + 218535*rr) + 
  Q7*Q9^2*(-83142 + 258450*rr) + Q0*Q7*Q9*(-6699 + 260209*rr) + 
  Q2^2*Q5*(-158530 + 276650*rr) + Q2*Q8*Q9*(38732 + 292412*rr) + 
  Q1*Q5*Q7*(328491 + 330703*rr), Q6*Q7*Q9*(-446671 - 257923*rr) + 
  Q2*Q4*Q8*(56554 - 234602*rr) + Q4*Q7*Q9*(259373 - 229831*rr) + 
  Q3*Q8*Q9*(268607 - 229517*rr) + Q2*Q7*Q9*(-324971 - 219263*rr) + 
  Q6*Q8^2*(220724 - 201772*rr) + Q1*Q8^2*(302042 - 193822*rr) + 
  Q7*Q8*Q9*(-105197 - 184729*rr) + Q8^3*(421144 - 171784*rr) + 
  Q4^2*Q7*(-124991 - 167709*rr) + Q3*Q4*Q9*(538579 - 161113*rr) + 
  Q7^2*Q9*(-417663 - 152579*rr) + Q1*Q9^2*(323378 - 151382*rr) + 
  Q5*Q7*Q9*(171114 - 148510*rr) + Q2*Q8*Q9*(255683 - 139017*rr) + 
  Q0*Q5*Q6*(-115200 - 137175*rr) + Q1*Q3*Q7*(189360 - 134696*rr) + 
  Q6^2*Q7*(54961 - 124717*rr) + Q1*Q3*Q5*(20725 - 123155*rr) + 
  Q2^2*Q8*(-181137 - 122589*rr) + Q4^2*Q8*(-132925 - 109859*rr) + 
  Q1*Q4*Q8*(-70431 - 109803*rr) + Q5*Q6*Q8*(53005 - 107459*rr) + 
  Q4*Q7^2*(-218206 - 107030*rr) + Q2*Q6^2*(-4895 - 104265*rr) + 
  Q1*Q2^2*(53860 - 103880*rr) + Q2*Q4*Q9*(517168 - 103392*rr) + 
  Q0*Q9^2*(24893 - 102143*rr) + Q3*Q9^2*(223418 - 101438*rr) + 
  Q2^2*Q5*(-58175 - 101335*rr) + Q1*Q3^2*(182065 - 99865*rr) + 
  Q0*Q1*Q5*(-351300 - 94750*rr) + Q0*Q8^2*(141612 - 93588*rr) + 
  Q7^3*(-354161 - 91405*rr) + Q1^2*Q5*(19200 - 85670*rr) + 
  Q2*Q3*Q4*(-418680 - 84270*rr) + Q7*Q8^2*(37948 - 81748*rr) + 
  Q7^2*Q8*(-135326 - 80934*rr) + Q1*Q4*Q6*(25695 - 79925*rr) + 
  Q2*Q4*Q5*(-7075 - 79545*rr) + Q3*Q6*Q8*(201685 - 78871*rr) + 
  Q1*Q4*Q9*(-191377 - 77761*rr) + Q1*Q5*Q8*(488283 - 77149*rr) + 
  Q1*Q6*Q8*(-85560 - 68692*rr) + Q4^2*Q5*(38620 - 64850*rr) + 
  Q2*Q6*Q7*(-101631 - 63627*rr) + Q1^3*(47560 - 59980*rr) + 
  Q3*Q4*Q8*(-143997 - 59677*rr) + Q0*Q3*Q6*(25075 - 59625*rr) + 
  Q0*Q3*Q9*(-86375 - 59415*rr) + Q1^2*Q9*(-113421 - 59193*rr) + 
  Q0*Q2*Q7*(-64650 - 56980*rr) + Q2^2*Q6*(-74540 - 56110*rr) + 
  Q3^2*Q6*(209915 - 54705*rr) + Q0*Q1*Q4*(9525 - 51575*rr) + 
  Q6*Q7*Q8*(580310 - 51522*rr) + Q4*Q6*Q9*(89091 - 50077*rr) + 
  Q4^2*Q9*(418156 - 48768*rr) + Q3*Q4*Q5*(202955 - 48515*rr) + 
  Q0*Q6*Q9*(348225 - 44815*rr) + Q2^2*Q9*(-95314 - 44642*rr) + 
  Q0*Q7*Q8*(34500 - 43884*rr) + Q0*Q1*Q3*(-60650 - 43600*rr) + 
  Q2*Q6*Q8*(-318099 - 43235*rr) + Q2*Q5*Q6*(102175 - 43065*rr) + 
  Q4*Q7*Q8*(-268618 - 41626*rr) + Q1*Q2*Q6*(-114010 - 41500*rr) + 
  Q0*Q2*Q5*(-187725 - 41425*rr) + Q0*Q3*Q7*(-166855 - 41055*rr) + 
  Q0*Q5*Q7*(55470 - 41000*rr) + Q5^2*Q6*(186700 - 40270*rr) + 
  Q0*Q8*Q9*(205737 - 39463*rr) + Q1*Q2*Q7*(-74858 - 39458*rr) + 
  Q0*Q2*Q4*(79400 - 36600*rr) + Q3^2*Q7*(338389 - 36071*rr) + 
  Q6^3*(-46225 - 35715*rr) + Q0*Q4*Q8*(144240 - 33410*rr) + 
  Q0*Q3*Q4*(350275 - 32300*rr) + Q2*Q5*Q8*(-192006 - 32242*rr) + 
  Q3*Q5*Q6*(50395 - 30445*rr) + Q3^3*(-87050 - 29850*rr) + 
  Q0^2*Q1*(47500 - 26875*rr) + Q3^2*Q5*(3070 - 22690*rr) + 
  Q3^2*Q4*(-14240 - 21110*rr) + Q1*Q2*Q5*(187835 - 20985*rr) + 
  Q4^3*(178060 - 19780*rr) + Q3*Q8^2*(103486 - 18010*rr) + 
  Q0^2*Q7*(32875 - 16125*rr) + Q1*Q5^2*(219990 - 14980*rr) + 
  Q3*Q5*Q9*(-24980 - 14580*rr) + Q0*Q1*Q7*(39170 - 14130*rr) + 
  Q3^2*Q8*(-212385 - 12941*rr) + Q1*Q2*Q8*(-290905 - 12917*rr) + 
  Q1^2*Q4*(60045 - 12295*rr) + Q1^2*Q6*(-51845 - 11135*rr) + 
  Q0*Q5*Q8*(208605 - 10005*rr) + Q1*Q6^2*(-32610 - 9650*rr) + 
  Q1*Q7^2*(-33239 - 9435*rr) + Q1*Q7*Q8*(-152493 - 9273*rr) + 
  Q1*Q6*Q9*(-306 - 7050*rr) + Q5^2*Q9*(21313 - 6993*rr) + 
  Q0*Q6*Q7*(-185475 - 4805*rr) + Q0*Q5^2*(103425 - 4575*rr) + 
  Q4*Q6^2*(139645 - 3745*rr) + Q2*Q3^2*(-53375 - 3525*rr) + 
  Q0^2*Q3*(5000 - 3125*rr) + Q0*Q6*Q8*(-224335 - 2945*rr) + 
  Q5*Q9^2*(273032 + 168*rr) + Q2^2*Q7*(167263 + 707*rr) + 
  Q0*Q3*Q5*(-138025 + 1025*rr) + Q0*Q3^2*(-27825 + 1150*rr) + 
  Q0*Q4^2*(78125 + 1275*rr) + Q5*Q6*Q7*(116464 + 3480*rr) + 
  Q5*Q7^2*(-24950 + 3634*rr) + Q4*Q5*Q9*(-126333 + 4071*rr) + 
  Q2*Q3*Q8*(30925 + 4633*rr) + Q1*Q4^2*(67185 + 5545*rr) + 
  Q0*Q2*Q8*(-161745 + 6495*rr) + Q4*Q5*Q6*(-95030 + 7470*rr) + 
  Q2*Q4*Q6*(33110 + 9320*rr) + Q0^2*Q9*(16750 + 10000*rr) + 
  Q0*Q4*Q6*(-258625 + 10975*rr) + Q0^2*Q5*(-10000 + 11250*rr) + 
  Q3*Q7*Q9*(33205 + 11745*rr) + Q2*Q6*Q9*(-210451 + 13953*rr) + 
  Q0*Q2*Q9*(38825 + 13985*rr) + Q1*Q3*Q8*(271334 + 13998*rr) + 
  Q0^2*Q8*(72250 + 14250*rr) + Q2*Q9^2*(370842 + 14770*rr) + 
  Q0*Q1*Q9*(96335 + 15165*rr) + Q1*Q6*Q7*(406838 + 15306*rr) + 
  Q0^2*Q4*(20000 + 15625*rr) + Q1^2*Q7*(99993 + 16677*rr) + 
  Q0^2*Q2*(625 + 17500*rr) + Q4^2*Q6*(109035 + 17675*rr) + 
  Q1*Q5*Q6*(185645 + 18265*rr) + Q0*Q6^2*(47450 + 18550*rr) + 
  Q0*Q4*Q5*(9325 + 19575*rr) + Q0^2*Q6*(-31875 + 20000*rr) + 
  Q3^2*Q9*(204336 + 21000*rr) + Q3*Q4^2*(-260745 + 23935*rr) + 
  Q0*Q1^2*(-9475 + 24375*rr) + Q0*Q2*Q3*(-8850 + 24650*rr) + 
  Q2*Q3*Q9*(181468 + 24796*rr) + Q3*Q5^2*(-398440 + 25250*rr) + 
  Q2*Q5*Q9*(296772 + 26072*rr) + Q1*Q5*Q9*(-366727 + 26085*rr) + 
  Q3*Q4*Q6*(-13630 + 27900*rr) + Q0*Q2^2*(34300 + 28600*rr) + 
  Q0*Q2*Q6*(-113850 + 31050*rr) + Q1*Q4*Q5*(49215 + 35165*rr) + 
  Q2*Q5*Q7*(52488 + 37000*rr) + Q2*Q7*Q8*(-126694 + 38642*rr) + 
  Q4*Q5*Q7*(-298045 + 39851*rr) + Q5^2*Q8*(135642 + 43692*rr) + 
  Q2*Q3*Q7*(-185212 + 44972*rr) + Q4*Q5^2*(-209225 + 45095*rr) + 
  Q0*Q7^2*(116220 + 45396*rr) + Q1*Q3*Q6*(261935 + 45445*rr) + 
  Q1^2*Q8*(-418952 + 46712*rr) + Q1*Q2*Q4*(-170355 + 48275*rr) + 
  Q0*Q4*Q7*(-22130 + 48420*rr) + Q0*Q5*Q9*(-213340 + 48640*rr) + 
  Q0*Q7*Q9*(-7837 + 48887*rr) + Q2*Q5^2*(152705 + 50535*rr) + 
  Q0*Q1*Q8*(-491470 + 51370*rr) + Q5^3*(-201960 + 51670*rr) + 
  Q1*Q4*Q7*(46299 + 52143*rr) + Q8*Q9^2*(134398 + 52166*rr) + 
  Q1*Q3*Q4*(-135460 + 52650*rr) + Q4*Q8*Q9*(49128 + 56264*rr) + 
  Q0*Q1*Q2*(-98875 + 58450*rr) + Q5*Q8^2*(257771 + 60271*rr) + 
  Q1^2*Q2*(273590 + 60430*rr) + Q2*Q4^2*(-200220 + 60620*rr) + 
  Q2*Q3*Q5*(-19770 + 63300*rr) + Q6^2*Q9*(-212613 + 64671*rr) + 
  Q6^2*Q8*(78134 + 67586*rr) + Q3*Q6^2*(17455 + 68895*rr) + 
  Q5*Q6^2*(-41470 + 69040*rr) + Q1*Q3*Q9*(-208846 + 69798*rr) + 
  Q3*Q6*Q9*(245911 + 72047*rr) + Q0*Q1*Q6*(33000 + 72700*rr) + 
  Q2^2*Q3*(-71720 + 74420*rr) + Q8^2*Q9*(103788 + 75452*rr) + 
  Q1^2*Q3*(111975 + 75605*rr) + Q0*Q3*Q8*(-227910 + 80440*rr) + 
  Q3*Q5*Q7*(-269534 + 80894*rr) + Q6*Q9^2*(-142169 + 82019*rr) + 
  Q2^3*(-86320 + 94400*rr) + Q7*Q9^2*(-237077 + 100191*rr) + 
  Q6*Q7^2*(14266 + 102482*rr) + Q1*Q7*Q9*(4999 + 102827*rr) + 
  Q5*Q6*Q9*(115349 + 105157*rr) + Q2*Q3*Q6*(-105645 + 106625*rr) + 
  Q1*Q2*Q3*(31975 + 106825*rr) + Q5*Q8*Q9*(-203345 + 109771*rr) + 
  Q1*Q2*Q9*(-453674 + 118846*rr) + Q5^2*Q7*(-150204 + 123688*rr) + 
  Q2*Q7^2*(412014 + 127158*rr) + Q0*Q4*Q9*(-68460 + 136670*rr) + 
  Q6*Q8*Q9*(144346 + 138530*rr) + Q2^2*Q4*(-94985 + 139565*rr) + 
  Q9^3*(-68206 + 142858*rr) + Q1*Q5*Q7*(181602 + 158406*rr) + 
  Q4*Q6*Q7*(-271875 + 166025*rr) + Q3*Q7*Q8*(-92354 + 167990*rr) + 
  Q2*Q8^2*(-118166 + 168450*rr) + Q5*Q7*Q8*(348154 + 172626*rr) + 
  Q4*Q6*Q8*(303471 + 172783*rr) + Q3*Q7^2*(261322 + 185490*rr) + 
  Q4*Q9^2*(-108936 + 188824*rr) + Q3*Q5*Q8*(112602 + 205310*rr) + 
  Q4*Q8^2*(660431 + 210307*rr) + Q3*Q6*Q7*(-61772 + 258212*rr) + 
  Q2*Q4*Q7*(78256 + 263232*rr) + Q1*Q8*Q9*(29098 + 293154*rr) + 
  Q3*Q4*Q7*(237862 + 297838*rr) + Q4*Q5*Q8*(-99601 + 417251*rr), 
 Q3*Q7*Q8*(5623 - 214229*rr) + Q7^3*(-180680 - 205224*rr) + 
  Q1*Q7^2*(6149 - 194559*rr) + Q2*Q8*Q9*(194914 - 177702*rr) + 
  Q1*Q8^2*(346901 - 167295*rr) + Q1*Q6*Q8*(-3055 - 166219*rr) + 
  Q0*Q3*Q9*(-300975 - 156755*rr) + Q6*Q8^2*(107828 - 135708*rr) + 
  Q4*Q7^2*(311447 - 132701*rr) + Q2^2*Q4*(-52425 - 128195*rr) + 
  Q3*Q6*Q8*(-145277 - 127777*rr) + Q3*Q5*Q7*(148595 - 124325*rr) + 
  Q7^2*Q8*(-121209 - 122677*rr) + Q5*Q8^2*(-700 - 122620*rr) + 
  Q4*Q7*Q8*(7294 - 120378*rr) + Q0*Q3*Q6*(-80850 - 116250*rr) + 
  Q1^2*Q7*(-111799 - 116211*rr) + Q1*Q9^2*(60631 - 110245*rr) + 
  Q0*Q1*Q4*(135050 - 110025*rr) + Q0*Q7*Q9*(9576 - 108016*rr) + 
  Q1*Q5*Q7*(47450 - 105954*rr) + Q5^2*Q8*(274356 - 105760*rr) + 
  Q4^2*Q7*(16543 - 103823*rr) + Q1*Q4*Q9*(235064 - 100360*rr) + 
  Q1*Q2*Q3*(244645 - 97005*rr) + Q1*Q7*Q9*(268827 - 94865*rr) + 
  Q5*Q7*Q8*(19601 - 93763*rr) + Q3*Q8*Q9*(-140408 - 87096*rr) + 
  Q2*Q4*Q9*(75809 - 86791*rr) + Q5*Q6*Q8*(-42420 - 86232*rr) + 
  Q1*Q2^2*(-279125 - 83855*rr) + Q2*Q4*Q8*(356795 - 82605*rr) + 
  Q4*Q6*Q9*(195263 - 80985*rr) + Q4^2*Q8*(-108876 - 79480*rr) + 
  Q0*Q2^2*(151100 - 77800*rr) + Q2^2*Q8*(-56380 - 76220*rr) + 
  Q4*Q9^2*(-58970 - 75426*rr) + Q0*Q6*Q7*(3475 - 73235*rr) + 
  Q0*Q5*Q7*(84240 - 72700*rr) + Q1*Q6*Q9*(142174 - 71018*rr) + 
  Q3*Q8^2*(112865 - 68707*rr) + Q2*Q5*Q9*(330107 - 68121*rr) + 
  Q1*Q5*Q8*(160872 - 67668*rr) + Q0*Q4*Q6*(65625 - 66300*rr) + 
  Q0*Q4*Q9*(-19545 - 65085*rr) + Q0*Q9^2*(129546 - 64526*rr) + 
  Q3*Q5*Q9*(80431 - 57885*rr) + Q1*Q3^2*(94290 - 57310*rr) + 
  Q6*Q7*Q9*(-196875 - 56335*rr) + Q5*Q7*Q9*(-350311 - 56155*rr) + 
  Q5^2*Q7*(-26781 - 52431*rr) + Q3*Q5*Q6*(-38530 - 51190*rr) + 
  Q0*Q7*Q8*(-172825 - 51133*rr) + Q0*Q8^2*(-32786 - 50826*rr) + 
  Q1^2*Q4*(362740 - 50730*rr) + Q0*Q1*Q7*(-164635 - 50185*rr) + 
  Q3*Q4*Q8*(-121587 - 49947*rr) + Q1^3*(-98520 - 48380*rr) + 
  Q0*Q1*Q8*(-39715 - 47885*rr) + Q1*Q3*Q6*(265175 - 44625*rr) + 
  Q3*Q9^2*(43614 - 44026*rr) + Q7*Q9^2*(-145691 - 43983*rr) + 
  Q4^2*Q6*(70265 - 43735*rr) + Q3*Q4*Q5*(69890 - 41580*rr) + 
  Q3^2*Q4*(19335 - 36755*rr) + Q0*Q5^2*(-121650 - 36650*rr) + 
  Q0*Q2*Q3*(-74450 - 35200*rr) + Q6^2*Q7*(-113958 - 34718*rr) + 
  Q0*Q2*Q4*(145175 - 34450*rr) + Q0^2*Q8*(157000 - 34000*rr) + 
  Q3^3*(35020 - 32340*rr) + Q2*Q8^2*(12098 - 32006*rr) + 
  Q0^2*Q2*(-30000 - 30625*rr) + Q0*Q2*Q9*(91875 - 26955*rr) + 
  Q6^3*(-106895 - 25745*rr) + Q0^2*Q3*(47500 - 25000*rr) + 
  Q0*Q6*Q9*(317325 - 23605*rr) + Q2*Q6*Q9*(114884 - 22184*rr) + 
  Q0*Q1*Q2*(-109375 - 21600*rr) + Q0*Q2*Q7*(-60200 - 21560*rr) + 
  Q8^3*(85328 - 19120*rr) + Q4^2*Q9*(174550 - 18678*rr) + 
  Q3*Q7^2*(167987 - 18377*rr) + Q5*Q6*Q7*(-73980 - 18040*rr) + 
  Q1*Q4*Q6*(-93715 - 18025*rr) + Q6*Q7^2*(100315 - 17073*rr) + 
  Q4^3*(153795 - 17065*rr) + Q1*Q5*Q6*(-3175 - 16955*rr) + 
  Q1*Q2*Q4*(37860 - 16540*rr) + Q0*Q6^2*(95150 - 15275*rr) + 
  Q1*Q5^2*(-8030 - 15250*rr) + Q1*Q2*Q7*(-60322 - 14910*rr) + 
  Q1*Q2*Q8*(38405 - 13815*rr) + Q0*Q7^2*(-7085 - 12013*rr) + 
  Q5*Q6^2*(-67020 - 11240*rr) + Q2^2*Q7*(144393 - 11219*rr) + 
  Q2^2*Q3*(-15170 - 10590*rr) + Q0^2*Q4*(-35000 - 9375*rr) + 
  Q0*Q5*Q8*(-159740 - 9110*rr) + Q1*Q4*Q5*(-67220 - 8950*rr) + 
  Q5^2*Q6*(42605 - 7125*rr) + Q0*Q4*Q8*(94780 - 5720*rr) + 
  Q2^2*Q5*(178145 - 5285*rr) + Q4^2*Q5*(-104980 - 3230*rr) + 
  Q4*Q6^2*(-46935 - 2865*rr) + Q2*Q3*Q8*(308295 - 2357*rr) + 
  Q0*Q2*Q6*(61550 - 1025*rr) + Q0^2*Q9*(70375 - 625*rr) + 
  Q2*Q4*Q7*(-13412 - 608*rr) + Q5^3*(1880 + 520*rr) + 
  Q3*Q4^2*(-501315 + 675*rr) + Q0^2*Q7*(5125 + 875*rr) + 
  Q0*Q4^2*(69250 + 2425*rr) + Q3*Q4*Q9*(109847 + 2455*rr) + 
  Q1*Q5*Q9*(-446485 + 3043*rr) + Q2^2*Q6*(2685 + 3105*rr) + 
  Q0*Q3*Q8*(201030 + 3430*rr) + Q3*Q5^2*(-38595 + 3645*rr) + 
  Q3^2*Q6*(113180 + 3650*rr) + Q0*Q1*Q5*(-4475 + 4625*rr) + 
  Q9^3*(55981 + 4633*rr) + Q0*Q4*Q7*(12090 + 10940*rr) + 
  Q1*Q3*Q7*(-120487 + 11877*rr) + Q2^3*(-39300 + 11960*rr) + 
  Q2*Q4*Q6*(-15555 + 12225*rr) + Q0*Q5*Q6*(-141900 + 12400*rr) + 
  Q1^2*Q6*(-96810 + 13150*rr) + Q0^2*Q1*(38750 + 15000*rr) + 
  Q1*Q7*Q8*(-269782 + 16482*rr) + Q0*Q1*Q3*(118700 + 16675*rr) + 
  Q2*Q6^2*(-93015 + 20755*rr) + Q4*Q5*Q6*(-56260 + 23580*rr) + 
  Q3^2*Q5*(-129250 + 23770*rr) + Q4*Q5^2*(7790 + 24620*rr) + 
  Q1*Q2*Q6*(77575 + 24675*rr) + Q6^2*Q8*(-82434 + 25314*rr) + 
  Q4*Q7*Q9*(-272143 + 25709*rr) + Q1^2*Q9*(-239921 + 26179*rr) + 
  Q2*Q3*Q9*(-122956 + 26572*rr) + Q0^2*Q6*(39375 + 27500*rr) + 
  Q2*Q3*Q4*(-61945 + 28095*rr) + Q1*Q2*Q5*(195645 + 28345*rr) + 
  Q5*Q7^2*(312632 + 30184*rr) + Q0*Q3*Q5*(220200 + 31425*rr) + 
  Q5*Q9^2*(92860 + 32716*rr) + Q0*Q4*Q5*(24775 + 32900*rr) + 
  Q2*Q3*Q5*(69395 + 35475*rr) + Q2*Q3^2*(129765 + 35495*rr) + 
  Q1*Q3*Q9*(-202876 + 35628*rr) + Q4*Q5*Q9*(97394 + 38246*rr) + 
  Q1*Q6^2*(197430 + 38680*rr) + Q1*Q4*Q8*(158 + 39350*rr) + 
  Q0*Q1*Q9*(28320 + 39730*rr) + Q0*Q5*Q9*(-70505 + 39805*rr) + 
  Q0^2*Q5*(92500 + 41250*rr) + Q0*Q6*Q8*(-210470 + 42160*rr) + 
  Q3^2*Q7*(122797 + 42449*rr) + Q1*Q6*Q7*(134007 + 43003*rr) + 
  Q2*Q4^2*(-13295 + 43575*rr) + Q2*Q5*Q6*(-86245 + 44165*rr) + 
  Q1*Q4^2*(-111530 + 44210*rr) + Q7*Q8^2*(6314 + 44354*rr) + 
  Q2*Q4*Q5*(169185 + 45015*rr) + Q8*Q9^2*(-23534 + 47530*rr) + 
  Q0*Q1^2*(-169700 + 47625*rr) + Q0*Q2*Q8*(290935 + 48915*rr) + 
  Q2*Q7^2*(-30512 + 49872*rr) + Q2^2*Q9*(-209156 + 49980*rr) + 
  Q3^2*Q9*(182469 + 50665*rr) + Q5^2*Q9*(-38888 + 52202*rr) + 
  Q0*Q3*Q7*(-131510 + 52340*rr) + Q1*Q4*Q7*(417344 + 52384*rr) + 
  Q2*Q3*Q7*(94306 + 52834*rr) + Q0*Q3*Q4*(-180325 + 54275*rr) + 
  Q2*Q9^2*(81387 + 55503*rr) + Q4*Q6*Q7*(-189015 + 56477*rr) + 
  Q7^2*Q9*(-189063 + 58005*rr) + Q2*Q5^2*(-189070 + 58650*rr) + 
  Q3*Q6*Q9*(114057 + 59305*rr) + Q2*Q6*Q7*(-290004 + 59964*rr) + 
  Q0*Q3^2*(-92025 + 60800*rr) + Q0*Q1*Q6*(-104375 + 65275*rr) + 
  Q1^2*Q8*(-132815 + 67725*rr) + Q3*Q7*Q9*(-7197 + 67879*rr) + 
  Q1*Q3*Q5*(109385 + 68145*rr) + Q1*Q2*Q9*(2758 + 77494*rr) + 
  Q1^2*Q3*(162730 + 78390*rr) + Q1^2*Q5*(-177395 + 79755*rr) + 
  Q3*Q6^2*(-6730 + 80880*rr) + Q6^2*Q9*(-230126 + 81932*rr) + 
  Q3*Q4*Q6*(-67655 + 83275*rr) + Q2*Q5*Q8*(-61338 + 86414*rr) + 
  Q1^2*Q2*(174215 + 87065*rr) + Q1*Q8*Q9*(-99470 + 88682*rr) + 
  Q2*Q3*Q6*(-152190 + 91570*rr) + Q3*Q5*Q8*(146002 + 97182*rr) + 
  Q0*Q8*Q9*(-32586 + 98034*rr) + Q6*Q9^2*(134801 + 99981*rr) + 
  Q4*Q8*Q9*(301935 + 103939*rr) + Q4*Q8^2*(258020 + 106676*rr) + 
  Q2*Q7*Q8*(43967 + 113251*rr) + Q1*Q3*Q4*(-207105 + 114065*rr) + 
  Q2*Q6*Q8*(-218436 + 122364*rr) + Q7*Q8*Q9*(-55334 + 124754*rr) + 
  Q3^2*Q8*(-64115 + 127521*rr) + Q6*Q8*Q9*(121218 + 134730*rr) + 
  Q3*Q6*Q7*(-165677 + 149727*rr) + Q8^2*Q9*(299070 + 151366*rr) + 
  Q5*Q6*Q9*(25339 + 152091*rr) + Q1*Q3*Q8*(-18853 + 165207*rr) + 
  Q0*Q2*Q5*(55675 + 168400*rr) + Q2*Q5*Q7*(-159456 + 179308*rr) + 
  Q4*Q6*Q8*(146213 + 184169*rr) + Q6*Q7*Q8*(420992 + 186816*rr) + 
  Q5*Q8*Q9*(-120821 + 198839*rr) + Q4*Q5*Q7*(187087 + 201595*rr) + 
  Q2*Q7*Q9*(-38241 + 215635*rr) + Q4*Q5*Q8*(207796 + 215840*rr) + 
  Q3*Q4*Q7*(145113 + 243333*rr), Q2*Q8*Q9*(-124827 - 406399*rr) + 
  Q6*Q8*Q9*(252106 - 302046*rr) + Q5*Q7*Q9*(10509 - 288151*rr) + 
  Q2*Q7*Q8*(47357 - 262711*rr) + Q2^2*Q5*(160535 - 230205*rr) + 
  Q2*Q3*Q7*(-34153 - 214901*rr) + Q8*Q9^2*(-403360 - 205376*rr) + 
  Q1*Q2*Q5*(108020 - 202490*rr) + Q1*Q3*Q9*(-50671 - 197883*rr) + 
  Q2*Q6*Q8*(279824 - 195396*rr) + Q6*Q8^2*(-3086 - 193222*rr) + 
  Q1*Q2*Q8*(-156801 - 188989*rr) + Q3*Q4*Q7*(177398 - 176658*rr) + 
  Q5*Q6*Q7*(269077 - 167503*rr) + Q1*Q4^2*(-75655 - 164965*rr) + 
  Q0*Q7*Q8*(-89410 - 160854*rr) + Q0*Q1*Q2*(234875 - 141050*rr) + 
  Q5*Q9^2*(52245 - 138095*rr) + Q1^2*Q3*(78535 - 130975*rr) + 
  Q1*Q6*Q7*(1739 - 129661*rr) + Q1*Q6*Q8*(-5407 - 125335*rr) + 
  Q5*Q6*Q9*(109493 - 120575*rr) + Q6*Q9^2*(-139685 - 110097*rr) + 
  Q3*Q4*Q8*(318771 - 109353*rr) + Q6^2*Q7*(134394 - 108850*rr) + 
  Q4*Q7*Q9*(-66807 - 108123*rr) + Q1*Q3*Q8*(-406317 - 106049*rr) + 
  Q1*Q7^2*(194415 - 93933*rr) + Q7*Q9^2*(16830 - 93882*rr) + 
  Q0*Q6*Q8*(31290 - 93870*rr) + Q4*Q7*Q8*(142506 - 86710*rr) + 
  Q2*Q4^2*(-157195 - 81835*rr) + Q3^2*Q9*(102442 - 79606*rr) + 
  Q0*Q3*Q9*(-50000 - 78940*rr) + Q1*Q5*Q6*(-73830 - 78740*rr) + 
  Q0*Q1*Q9*(209135 - 78035*rr) + Q2*Q3^2*(10085 - 74265*rr) + 
  Q0*Q7*Q9*(279008 - 74028*rr) + Q1*Q3*Q6*(184135 - 73665*rr) + 
  Q0*Q1*Q8*(457830 - 72730*rr) + Q2*Q4*Q8*(303397 - 68123*rr) + 
  Q2*Q3*Q6*(24790 - 68000*rr) + Q4*Q8^2*(-178742 - 67774*rr) + 
  Q0*Q8*Q9*(-323338 - 63398*rr) + Q0*Q3*Q6*(213950 - 59125*rr) + 
  Q1*Q5*Q9*(-221556 - 53700*rr) + Q6*Q7*Q9*(-132246 - 52734*rr) + 
  Q0*Q2*Q6*(-58975 - 52700*rr) + Q2^2*Q8*(-83415 - 46683*rr) + 
  Q0*Q4^2*(-32000 - 44725*rr) + Q3^3*(-33670 - 43410*rr) + 
  Q3^2*Q7*(265761 - 43171*rr) + Q3*Q4*Q9*(441788 - 43032*rr) + 
  Q0*Q1^2*(70525 - 41875*rr) + Q2*Q3*Q4*(158775 - 40815*rr) + 
  Q1*Q6^2*(-233195 - 40655*rr) + Q1^2*Q2*(-216440 - 38580*rr) + 
  Q1*Q4*Q6*(-20150 - 37880*rr) + Q7*Q8*Q9*(6966 - 36354*rr) + 
  Q5*Q7*Q8*(-458607 - 35875*rr) + Q0*Q1*Q3*(160975 - 33850*rr) + 
  Q9^3*(-307691 - 33439*rr) + Q3*Q6*Q8*(292261 - 32743*rr) + 
  Q7^3*(276303 - 31309*rr) + Q4*Q5*Q9*(88989 - 30851*rr) + 
  Q0*Q5*Q7*(16320 - 29600*rr) + Q6^2*Q9*(-65449 - 29543*rr) + 
  Q2*Q5*Q6*(69830 - 25450*rr) + Q4^2*Q9*(155211 - 24789*rr) + 
  Q0*Q4*Q6*(-91500 - 22400*rr) + Q6^3*(37665 - 21945*rr) + 
  Q4*Q5*Q6*(195745 - 21785*rr) + Q4*Q6*Q8*(88520 - 21784*rr) + 
  Q0*Q5^2*(-51950 - 20950*rr) + Q3*Q4*Q6*(58195 - 20635*rr) + 
  Q4^2*Q7*(437042 - 19638*rr) + Q1*Q3*Q5*(103305 - 17305*rr) + 
  Q0*Q5*Q9*(-8615 - 17285*rr) + Q0*Q5*Q6*(-32700 - 16800*rr) + 
  Q1^2*Q6*(-58615 - 16625*rr) + Q4^2*Q5*(920 - 16000*rr) + 
  Q1^2*Q8*(-142901 - 14217*rr) + Q1^2*Q5*(155740 - 13880*rr) + 
  Q3*Q9^2*(-113084 - 13772*rr) + Q3*Q7^2*(-341494 - 13262*rr) + 
  Q3*Q6*Q9*(272451 - 13261*rr) + Q0*Q2*Q7*(175550 - 12330*rr) + 
  Q4*Q5*Q8*(-423 - 12243*rr) + Q3^2*Q8*(268012 - 10916*rr) + 
  Q5^2*Q9*(-58338 - 10072*rr) + Q5^2*Q8*(172055 - 9139*rr) + 
  Q1^3*(148940 - 7840*rr) + Q0*Q3^2*(-141200 - 6850*rr) + 
  Q5*Q7^2*(145329 - 4243*rr) + Q5*Q6*Q8*(701540 - 4232*rr) + 
  Q1*Q5^2*(27345 - 3645*rr) + Q5^2*Q7*(-157789 - 2813*rr) + 
  Q1*Q4*Q5*(-129890 + 620*rr) + Q2^2*Q9*(-29859 + 1385*rr) + 
  Q2*Q4*Q9*(-51047 + 2161*rr) + Q1*Q2*Q6*(-190410 + 3970*rr) + 
  Q0*Q9^2*(319908 + 4172*rr) + Q0^2*Q6*(-69375 + 4375*rr) + 
  Q2*Q3*Q9*(111248 + 4648*rr) + Q0^2*Q2*(13125 + 5000*rr) + 
  Q0*Q2*Q9*(-168750 + 5060*rr) + Q2*Q5*Q9*(233157 + 5533*rr) + 
  Q3*Q6^2*(-31535 + 6065*rr) + Q1*Q4*Q7*(-387247 + 6157*rr) + 
  Q0*Q4*Q9*(156965 + 8045*rr) + Q1*Q4*Q8*(48537 + 8305*rr) + 
  Q6*Q7*Q8*(-535466 + 8622*rr) + Q4*Q6^2*(137275 + 9255*rr) + 
  Q2^2*Q6*(-97165 + 11945*rr) + Q0*Q2*Q3*(-93850 + 12650*rr) + 
  Q0^2*Q1*(6875 + 13750*rr) + Q3*Q5*Q7*(61791 + 14687*rr) + 
  Q0^2*Q8*(58500 + 15500*rr) + Q0^2*Q4*(-92500 + 15625*rr) + 
  Q2^2*Q4*(-184945 + 16025*rr) + Q2*Q9^2*(63798 + 16526*rr) + 
  Q4*Q5^2*(-123735 + 17495*rr) + Q5*Q8^2*(-329330 + 20694*rr) + 
  Q2*Q4*Q5*(-4500 + 21250*rr) + Q0^2*Q3*(42500 + 21875*rr) + 
  Q0*Q3*Q5*(-37775 + 25525*rr) + Q5*Q8*Q9*(-96135 + 25549*rr) + 
  Q5^3*(-96730 + 26170*rr) + Q1*Q2*Q3*(15075 + 26425*rr) + 
  Q0^2*Q5*(30625 + 26875*rr) + Q3*Q7*Q9*(137175 + 28923*rr) + 
  Q4^2*Q6*(-121475 + 30225*rr) + Q3*Q5*Q8*(-68813 + 31415*rr) + 
  Q3*Q5^2*(94350 + 31760*rr) + Q3^2*Q6*(145975 + 32635*rr) + 
  Q0*Q2^2*(17800 + 33850*rr) + Q0*Q4*Q5*(-166925 + 33950*rr) + 
  Q1*Q7*Q9*(-129283 + 34073*rr) + Q2*Q4*Q6*(-102350 + 34400*rr) + 
  Q1*Q4*Q9*(-412663 + 35365*rr) + Q3*Q4^2*(107360 + 35490*rr) + 
  Q2*Q3*Q8*(-21197 + 36167*rr) + Q7^2*Q8*(-202677 + 36287*rr) + 
  Q0^2*Q9*(-3875 + 36875*rr) + Q1*Q5*Q7*(-505690 + 38594*rr) + 
  Q3^2*Q4*(-111555 + 38875*rr) + Q1*Q2^2*(-309755 + 40495*rr) + 
  Q5*Q6^2*(-75500 + 40620*rr) + Q2*Q7^2*(-628 + 41084*rr) + 
  Q0*Q2*Q5*(-127850 + 41200*rr) + Q0*Q4*Q7*(-269480 + 41370*rr) + 
  Q1*Q8*Q9*(-28364 + 42452*rr) + Q0*Q1*Q7*(270445 + 43545*rr) + 
  Q0*Q3*Q4*(-231475 + 43700*rr) + Q4*Q7^2*(420255 + 44547*rr) + 
  Q2*Q4*Q7*(-215658 + 45502*rr) + Q1*Q3*Q4*(295740 + 45810*rr) + 
  Q1*Q3^2*(-158310 + 46270*rr) + Q1*Q2*Q7*(346168 + 47608*rr) + 
  Q4^2*Q8*(119552 + 48516*rr) + Q3*Q6*Q7*(119427 + 48527*rr) + 
  Q4*Q9^2*(90291 + 48951*rr) + Q6*Q7^2*(-112780 + 49476*rr) + 
  Q2*Q3*Q5*(-147205 + 51115*rr) + Q0*Q8^2*(242692 + 53772*rr) + 
  Q2^2*Q3*(180410 + 54570*rr) + Q2*Q7*Q9*(-354813 + 56583*rr) + 
  Q0^2*Q7*(71625 + 57625*rr) + Q2*Q6^2*(-177210 + 60450*rr) + 
  Q3^2*Q5*(237020 + 64660*rr) + Q4^3*(216230 + 66430*rr) + 
  Q2*Q5*Q7*(136694 + 68358*rr) + Q4*Q5*Q7*(-82087 + 69769*rr) + 
  Q1*Q2*Q4*(150470 + 70140*rr) + Q0*Q7^2*(143165 + 70801*rr) + 
  Q3*Q4*Q5*(22365 + 71785*rr) + Q0*Q3*Q7*(241070 + 75320*rr) + 
  Q0*Q1*Q6*(228625 + 76700*rr) + Q0*Q2*Q8*(169530 + 79670*rr) + 
  Q3*Q5*Q6*(1970 + 79900*rr) + Q5^2*Q6*(-38355 + 80105*rr) + 
  Q4*Q8*Q9*(-152409 + 80795*rr) + Q0*Q5*Q8*(-256795 + 81195*rr) + 
  Q6^2*Q8*(503088 + 83628*rr) + Q3*Q8^2*(16205 + 90265*rr) + 
  Q1^2*Q9*(-195522 + 91342*rr) + Q3*Q7*Q8*(-953 + 93243*rr) + 
  Q0*Q3*Q8*(-60010 + 95290*rr) + Q2*Q6*Q7*(244500 + 95876*rr) + 
  Q3*Q8*Q9*(420549 + 97393*rr) + Q0*Q6*Q7*(-105625 + 98645*rr) + 
  Q0*Q6^2*(-101925 + 99050*rr) + Q2^2*Q7*(-41012 + 102300*rr) + 
  Q0*Q2*Q4*(210025 + 102525*rr) + Q2*Q8^2*(34118 + 105646*rr) + 
  Q0*Q1*Q4*(-55975 + 107175*rr) + Q4*Q6*Q9*(-26192 + 114424*rr) + 
  Q1^2*Q7*(294317 + 117065*rr) + Q0*Q4*Q8*(121290 + 117340*rr) + 
  Q1*Q2*Q9*(37840 + 118136*rr) + Q7*Q8^2*(-206338 + 119590*rr) + 
  Q1*Q6*Q9*(-146373 + 121635*rr) + Q1*Q7*Q8*(-283340 + 131060*rr) + 
  Q1*Q9^2*(157154 + 131898*rr) + Q1*Q8^2*(-3455 + 133421*rr) + 
  Q4*Q6*Q7*(76065 + 134353*rr) + Q1*Q3*Q7*(-214350 + 136858*rr) + 
  Q2*Q5^2*(-26995 + 137625*rr) + Q8^2*Q9*(-186149 + 144975*rr) + 
  Q1^2*Q4*(-244115 + 145775*rr) + Q2^3*(-207400 + 147080*rr) + 
  Q1*Q5*Q8*(-128428 + 147288*rr) + Q2*Q6*Q9*(-71379 + 171109*rr) + 
  Q7^2*Q9*(-92594 + 174006*rr) + Q0*Q1*Q5*(212700 + 175750*rr) + 
  Q0*Q6*Q9*(322925 + 176385*rr) + Q2*Q5*Q8*(-290804 + 192808*rr) + 
  Q3*Q5*Q9*(-241523 + 195409*rr) + Q8^3*(329974 + 261662*rr), 
 Q2*Q6*Q9*(-189482 - 224858*rr) + Q3*Q6*Q9*(31882 - 199150*rr) + 
  Q0*Q8*Q9*(52561 - 196619*rr) + Q4*Q6*Q7*(-85590 - 192930*rr) + 
  Q4*Q5*Q7*(26600 - 184136*rr) + Q1*Q2*Q7*(-109484 - 177324*rr) + 
  Q3*Q9^2*(-518316 - 169532*rr) + Q3*Q6*Q7*(-68509 - 169121*rr) + 
  Q4*Q7^2*(-395064 - 163496*rr) + Q5*Q7^2*(8728 - 160024*rr) + 
  Q4*Q8^2*(-51592 - 159560*rr) + Q7^2*Q8*(165978 - 146254*rr) + 
  Q7*Q8*Q9*(399245 - 145895*rr) + Q8^2*Q9*(68206 - 142858*rr) + 
  Q1*Q7*Q8*(568594 - 138870*rr) + Q1*Q2*Q4*(178560 - 138370*rr) + 
  Q7^2*Q9*(28161 - 137891*rr) + Q2*Q8^2*(20173 - 136583*rr) + 
  Q6*Q8*Q9*(-17229 - 135465*rr) + Q0*Q3*Q4*(253200 - 132400*rr) + 
  Q2^2*Q7*(-294431 - 132315*rr) + Q1*Q8*Q9*(161617 - 131747*rr) + 
  Q1*Q9^2*(-153271 - 124219*rr) + Q1^2*Q5*(40710 - 122950*rr) + 
  Q2*Q7^2*(-302209 - 122525*rr) + Q1*Q3*Q4*(-161495 - 117915*rr) + 
  Q2*Q5*Q6*(123800 - 108590*rr) + Q1^2*Q4*(-91040 - 107610*rr) + 
  Q4*Q6*Q8*(-235987 - 104979*rr) + Q2*Q5*Q7*(136156 - 100164*rr) + 
  Q1*Q6*Q9*(338876 - 99216*rr) + Q4*Q5*Q9*(-343993 - 97633*rr) + 
  Q2*Q3*Q6*(-83700 - 95490*rr) + Q2*Q5*Q8*(491951 - 93709*rr) + 
  Q2*Q3*Q5*(-129550 - 92250*rr) + Q0*Q3*Q7*(-227340 - 87490*rr) + 
  Q3*Q7*Q9*(-128631 - 87003*rr) + Q3*Q5*Q9*(2437 - 82967*rr) + 
  Q0*Q1*Q5*(-51525 - 82375*rr) + Q0*Q4*Q7*(-190565 - 79315*rr) + 
  Q4^2*Q5*(205495 - 74925*rr) + Q5^2*Q9*(-203764 - 74550*rr) + 
  Q2*Q6^2*(330215 - 74465*rr) + Q3*Q4*Q6*(233720 - 72860*rr) + 
  Q2^3*(105250 - 71710*rr) + Q6^2*Q8*(-29863 - 71471*rr) + 
  Q3^2*Q5*(-122200 - 70040*rr) + Q0*Q3*Q5*(-156450 - 69675*rr) + 
  Q0*Q1*Q6*(-48375 - 69525*rr) + Q1^2*Q9*(68645 - 67015*rr) + 
  Q2*Q9^2*(-101740 - 65788*rr) + Q2*Q7*Q9*(191822 - 64986*rr) + 
  Q2*Q7*Q8*(124020 - 64348*rr) + Q1^2*Q8*(122642 - 64262*rr) + 
  Q3*Q8*Q9*(-180146 - 64202*rr) + Q4^3*(-114870 - 63630*rr) + 
  Q2*Q4*Q6*(-143445 - 60895*rr) + Q2*Q6*Q8*(-235634 - 60686*rr) + 
  Q3*Q5*Q8*(-66199 - 60043*rr) + Q3^2*Q8*(-165167 - 59851*rr) + 
  Q2^2*Q4*(85130 - 57570*rr) + Q1*Q3*Q5*(-86745 - 57145*rr) + 
  Q4^2*Q8*(-227482 - 52386*rr) + Q0*Q3^2*(107525 - 52175*rr) + 
  Q0*Q6*Q9*(-370725 - 50745*rr) + Q2*Q3*Q9*(55924 - 49508*rr) + 
  Q3^2*Q4*(-27865 - 49185*rr) + Q1*Q3*Q7*(161053 - 42975*rr) + 
  Q2^2*Q3*(-142160 - 42580*rr) + Q5^2*Q7*(126896 - 42472*rr) + 
  Q0*Q5*Q6*(55025 - 41150*rr) + Q0*Q2*Q8*(-6985 - 40365*rr) + 
  Q0*Q2*Q9*(-215425 - 40345*rr) + Q2*Q4*Q5*(131810 - 38460*rr) + 
  Q6*Q7^2*(-108994 - 38362*rr) + Q8^3*(-93982 - 37222*rr) + 
  Q4*Q5*Q8*(-18722 - 37038*rr) + Q0*Q6^2*(-72150 - 36600*rr) + 
  Q2*Q5*Q9*(-160412 - 36276*rr) + Q1^2*Q2*(-342540 - 35960*rr) + 
  Q0*Q2*Q5*(27075 - 35775*rr) + Q7*Q8^2*(-241290 - 35458*rr) + 
  Q0*Q5*Q9*(216780 - 35380*rr) + Q1*Q3*Q8*(385245 - 34231*rr) + 
  Q5*Q8*Q9*(-84807 - 33691*rr) + Q1*Q8^2*(-89412 - 33476*rr) + 
  Q3^3*(166320 - 32820*rr) + Q0^2*Q6*(-33125 - 30625*rr) + 
  Q0*Q6*Q8*(15070 - 30410*rr) + Q4^2*Q7*(-216769 - 30351*rr) + 
  Q0*Q6*Q7*(151050 - 30290*rr) + Q0*Q1*Q9*(-90920 - 29730*rr) + 
  Q1*Q3^2*(-61030 - 29170*rr) + Q0^2*Q7*(-53250 - 29000*rr) + 
  Q0^2*Q5*(-17500 - 28750*rr) + Q2*Q3*Q4*(-112325 - 27885*rr) + 
  Q6*Q7*Q8*(-27638 - 25870*rr) + Q0^2*Q4*(78750 - 21875*rr) + 
  Q0^2*Q1*(-76250 - 21250*rr) + Q2*Q4*Q7*(287113 - 20303*rr) + 
  Q0*Q4*Q5*(64225 - 16650*rr) + Q2*Q5^2*(4005 - 15925*rr) + 
  Q3*Q4^2*(171050 - 15810*rr) + Q0*Q2*Q4*(-170550 - 15800*rr) + 
  Q0^2*Q8*(-68875 - 14125*rr) + Q0*Q5*Q7*(-58540 - 8750*rr) + 
  Q1*Q3*Q6*(-224250 - 8210*rr) + Q1*Q2*Q3*(19150 - 8130*rr) + 
  Q0*Q1^2*(139700 - 8000*rr) + Q5^2*Q6*(3890 - 7860*rr) + 
  Q3*Q6^2*(141260 - 7480*rr) + Q1*Q5*Q6*(-74100 - 6060*rr) + 
  Q2^2*Q9*(131639 - 5581*rr) + Q5*Q6*Q7*(-246638 - 5206*rr) + 
  Q0^2*Q9*(-116000 - 5000*rr) + Q4*Q5*Q6*(70260 - 4570*rr) + 
  Q0^2*Q2*(-29375 - 3750*rr) + Q4*Q5^2*(-53470 - 2470*rr) + 
  Q0*Q2*Q6*(23325 + 25*rr) + Q0*Q8^2*(65801 + 381*rr) + 
  Q2^2*Q6*(104160 + 1550*rr) + Q6*Q7*Q9*(362496 + 1616*rr) + 
  Q5*Q7*Q8*(-73353 + 1803*rr) + Q4^2*Q6*(61660 + 2040*rr) + 
  Q1*Q6^2*(184005 + 3435*rr) + Q3*Q5*Q6*(-151610 + 3590*rr) + 
  Q0*Q3*Q8*(-373555 + 7145*rr) + Q4*Q9^2*(-280543 + 7517*rr) + 
  Q0*Q4^2*(37375 + 7575*rr) + Q0*Q7*Q9*(13854 + 8406*rr) + 
  Q5*Q6^2*(73685 + 9165*rr) + Q1^2*Q7*(-127337 + 9603*rr) + 
  Q1^2*Q6*(37430 + 10830*rr) + Q5^3*(-48880 + 12350*rr) + 
  Q0*Q2^2*(37525 + 12925*rr) + Q1*Q4*Q7*(-28017 + 13363*rr) + 
  Q4*Q6*Q9*(-91673 + 15043*rr) + Q5*Q6*Q9*(347783 + 17691*rr) + 
  Q0^2*Q3*(-69375 + 18750*rr) + Q1*Q2*Q6*(-111150 + 18840*rr) + 
  Q0*Q5*Q8*(344990 + 19560*rr) + Q6^3*(-13185 + 21035*rr) + 
  Q2*Q6*Q7*(-152021 + 22063*rr) + Q2^2*Q8*(-105213 + 26127*rr) + 
  Q1*Q5*Q8*(188938 + 27382*rr) + Q0*Q1*Q3*(-168200 + 27700*rr) + 
  Q3*Q5^2*(53325 + 27715*rr) + Q0*Q2*Q7*(-143650 + 28660*rr) + 
  Q9^3*(337409 + 29597*rr) + Q2*Q4*Q8*(-237839 + 31909*rr) + 
  Q0*Q4*Q9*(224895 + 34535*rr) + Q3*Q8^2*(-229760 + 36032*rr) + 
  Q0*Q3*Q9*(249150 + 36480*rr) + Q6*Q9^2*(193089 + 36525*rr) + 
  Q6^2*Q9*(125321 + 36593*rr) + Q0*Q2*Q3*(-83300 + 36825*rr) + 
  Q1^3*(-60190 + 37870*rr) + Q0*Q1*Q4*(-32175 + 38150*rr) + 
  Q1*Q3*Q9*(130402 + 38722*rr) + Q4*Q7*Q8*(86564 + 39380*rr) + 
  Q2*Q3*Q8*(-130709 + 41255*rr) + Q4*Q7*Q9*(140150 + 42094*rr) + 
  Q3^2*Q7*(-49536 + 42680*rr) + Q3^2*Q6*(-193475 + 46965*rr) + 
  Q8*Q9^2*(465567 + 49795*rr) + Q1*Q4*Q6*(-106490 + 52130*rr) + 
  Q1*Q4*Q5*(-51110 + 54150*rr) + Q0*Q5^2*(84775 + 55775*rr) + 
  Q0*Q4*Q8*(-248355 + 56495*rr) + Q7^3*(-355539 + 57625*rr) + 
  Q1*Q2*Q5*(-293490 + 59230*rr) + Q1*Q4*Q9*(178538 + 60290*rr) + 
  Q2*Q4^2*(-18550 + 63140*rr) + Q0*Q1*Q8*(-152485 + 63435*rr) + 
  Q0*Q9^2*(-238051 + 63941*rr) + Q3*Q4*Q5*(3450 + 66540*rr) + 
  Q4*Q8*Q9*(-51518 + 68122*rr) + Q2^2*Q5*(-21250 + 68740*rr) + 
  Q5*Q6*Q8*(9230 + 69790*rr) + Q6*Q8^2*(143817 + 69989*rr) + 
  Q1*Q7*Q9*(156661 + 71201*rr) + Q1*Q2^2*(58610 + 72070*rr) + 
  Q0*Q7^2*(-263305 + 74683*rr) + Q1*Q4^2*(38665 + 75245*rr) + 
  Q4^2*Q9*(-69420 + 76862*rr) + Q1*Q5*Q9*(67438 + 78326*rr) + 
  Q1*Q5^2*(-41190 + 79200*rr) + Q3*Q4*Q7*(-328727 + 79581*rr) + 
  Q2*Q3*Q7*(137728 + 86144*rr) + Q0*Q1*Q2*(-35375 + 92350*rr) + 
  Q5*Q9^2*(229306 + 94546*rr) + Q4*Q6^2*(-61780 + 97220*rr) + 
  Q2*Q8*Q9*(-214761 + 99003*rr) + Q0*Q3*Q6*(86725 + 101625*rr) + 
  Q0*Q4*Q6*(122125 + 101800*rr) + Q1^2*Q3*(-10545 + 103245*rr) + 
  Q5*Q8^2*(101603 + 103591*rr) + Q3*Q4*Q9*(-4215 + 108237*rr) + 
  Q2*Q3^2*(-357700 + 112920*rr) + Q0*Q1*Q7*(37060 + 115160*rr) + 
  Q3*Q6*Q8*(8615 + 120499*rr) + Q1*Q4*Q8*(121961 + 127197*rr) + 
  Q1*Q7^2*(-334888 + 127608*rr) + Q6^2*Q7*(227485 + 127879*rr) + 
  Q5^2*Q8*(-164430 + 130558*rr) + Q3*Q7^2*(23873 + 132861*rr) + 
  Q7*Q9^2*(-42500 + 142476*rr) + Q0*Q7*Q8*(238315 + 144643*rr) + 
  Q1*Q6*Q7*(-215695 + 146725*rr) + Q2*Q4*Q9*(-332641 + 148603*rr) + 
  Q5*Q7*Q9*(-77210 + 153038*rr) + Q3*Q4*Q8*(-157752 + 186776*rr) + 
  Q3^2*Q9*(-23572 + 200980*rr) + Q1*Q2*Q8*(132230 + 206054*rr) + 
  Q1*Q2*Q9*(161838 + 213534*rr) + Q1*Q5*Q7*(375130 + 214050*rr) + 
  Q1*Q6*Q8*(66183 + 225543*rr) + Q3*Q7*Q8*(395581 + 238393*rr) + 
  Q3*Q5*Q7*(-68067 + 270185*rr), Q4*Q9^2*(274054 - 274274*rr) + 
  Q8^2*Q9*(-71540 - 246436*rr) + Q1*Q4*Q7*(114871 - 217757*rr) + 
  Q5*Q6*Q9*(44815 - 216697*rr) + Q8^3*(92242 - 211830*rr) + 
  Q3*Q7*Q8*(-26224 - 207424*rr) + Q5*Q8*Q9*(396342 - 203930*rr) + 
  Q0*Q1*Q7*(-392520 - 195320*rr) + Q3*Q7^2*(-96683 - 193279*rr) + 
  Q0*Q5*Q8*(4745 - 184645*rr) + Q7^2*Q9*(-200963 - 183063*rr) + 
  Q0*Q1*Q4*(134725 - 169800*rr) + Q4*Q6*Q7*(-102059 - 162155*rr) + 
  Q2*Q5^2*(107670 - 148090*rr) + Q1*Q3*Q4*(158715 - 145245*rr) + 
  Q1*Q2*Q9*(-266845 - 144017*rr) + Q1*Q3*Q7*(330339 - 143521*rr) + 
  Q2*Q5*Q8*(-207828 - 136212*rr) + Q6*Q7^2*(-14422 - 127502*rr) + 
  Q0*Q1*Q6*(-92625 - 127200*rr) + Q1*Q8*Q9*(9376 - 126480*rr) + 
  Q2*Q3*Q9*(-171078 - 123438*rr) + Q0*Q3*Q8*(214135 - 122865*rr) + 
  Q4*Q8*Q9*(65375 - 111197*rr) + Q2*Q4*Q7*(117357 - 109603*rr) + 
  Q1*Q5*Q9*(347778 - 104902*rr) + Q0*Q5*Q9*(-75610 - 95890*rr) + 
  Q1*Q4*Q5*(191535 - 95145*rr) + Q4*Q6*Q9*(397936 - 94544*rr) + 
  Q3^2*Q4*(11030 - 91210*rr) + Q0*Q7^2*(579460 - 89676*rr) + 
  Q0*Q1*Q8*(-36180 - 86270*rr) + Q0*Q1*Q5*(150425 - 86000*rr) + 
  Q3*Q8^2*(-6664 - 85480*rr) + Q2*Q6*Q7*(20180 - 84688*rr) + 
  Q2*Q5*Q7*(-107660 - 82964*rr) + Q3^2*Q8*(-239247 - 82963*rr) + 
  Q3*Q6*Q7*(-273260 - 81592*rr) + Q3*Q5*Q6*(-24810 - 81350*rr) + 
  Q0*Q4*Q8*(20560 - 79940*rr) + Q2*Q3*Q8*(-225550 - 76826*rr) + 
  Q3^2*Q6*(-188730 - 76770*rr) + Q4*Q7*Q9*(-168924 - 76268*rr) + 
  Q6^2*Q9*(-32263 - 75749*rr) + Q1*Q6*Q9*(-116915 - 75287*rr) + 
  Q1*Q5*Q7*(305087 - 74661*rr) + Q0*Q2^2*(-1800 - 67475*rr) + 
  Q4*Q5*Q8*(-362138 - 65106*rr) + Q1^2*Q3*(-169550 - 63750*rr) + 
  Q0*Q4*Q5*(73300 - 62575*rr) + Q1*Q2*Q6*(-95335 - 61615*rr) + 
  Q1^2*Q5*(-129120 - 61410*rr) + Q3*Q7*Q9*(46256 - 59680*rr) + 
  Q0*Q4*Q9*(48110 - 59370*rr) + Q1*Q4*Q8*(-378742 - 57598*rr) + 
  Q4*Q6^2*(68205 - 57255*rr) + Q4^2*Q8*(229506 - 56898*rr) + 
  Q0*Q7*Q9*(-119563 - 55167*rr) + Q2^2*Q6*(52115 - 53095*rr) + 
  Q2*Q6^2*(243960 - 52870*rr) + Q1^2*Q8*(76634 - 51878*rr) + 
  Q3*Q5^2*(-249235 - 51645*rr) + Q1*Q5*Q8*(-57699 - 50815*rr) + 
  Q5^2*Q6*(-83930 - 50190*rr) + Q3*Q5*Q7*(253411 - 50065*rr) + 
  Q0*Q2*Q4*(-125400 - 49025*rr) + Q0*Q6*Q7*(72475 - 48845*rr) + 
  Q0*Q2*Q6*(-142900 - 48425*rr) + Q2*Q4*Q5*(-19985 - 46965*rr) + 
  Q6*Q7*Q8*(228764 - 46724*rr) + Q1*Q5^2*(66195 - 46705*rr) + 
  Q0*Q2*Q5*(63225 - 46700*rr) + Q3*Q4*Q9*(-345270 - 40766*rr) + 
  Q2^2*Q9*(-141938 - 40682*rr) + Q4*Q7*Q8*(-221605 - 39153*rr) + 
  Q0*Q6^2*(39925 - 38925*rr) + Q5^3*(126960 - 38910*rr) + 
  Q1*Q2*Q4*(-148340 - 37920*rr) + Q1*Q7^2*(-256970 - 37122*rr) + 
  Q7^2*Q8*(-296361 - 35429*rr) + Q2^3*(147380 - 35300*rr) + 
  Q2*Q3*Q6*(-38015 - 34795*rr) + Q0*Q6*Q9*(-100925 - 30285*rr) + 
  Q1*Q4*Q9*(49804 - 29732*rr) + Q4^2*Q9*(45049 - 29469*rr) + 
  Q3*Q6*Q8*(54504 - 28916*rr) + Q0^2*Q9*(43250 - 27500*rr) + 
  Q1^2*Q9*(124375 - 27301*rr) + Q1^2*Q6*(-6640 - 26220*rr) + 
  Q4*Q5^2*(-5840 - 24780*rr) + Q0*Q1*Q2*(-252875 - 24700*rr) + 
  Q6^2*Q8*(-71977 - 22879*rr) + Q5^2*Q8*(-290426 - 22602*rr) + 
  Q5*Q9^2*(-482039 - 22187*rr) + Q2*Q6*Q9*(60545 - 21967*rr) + 
  Q0^2*Q3*(-8125 - 21875*rr) + Q3*Q6^2*(-2010 - 20990*rr) + 
  Q0*Q2*Q7*(71550 - 18020*rr) + Q3*Q4*Q7*(140209 - 14251*rr) + 
  Q6^2*Q7*(-72548 - 13146*rr) + Q2*Q4*Q9*(33967 - 12309*rr) + 
  Q9^3*(111331 - 11977*rr) + Q1*Q2^2*(287650 - 11250*rr) + 
  Q3*Q4^2*(332380 - 10720*rr) + Q0*Q9^2*(-109688 - 8612*rr) + 
  Q3*Q5*Q8*(20564 - 8404*rr) + Q0^2*Q2*(33750 - 8125*rr) + 
  Q3^2*Q5*(-105230 - 6210*rr) + Q6*Q8*Q9*(-472220 - 5420*rr) + 
  Q4*Q5*Q6*(-274840 - 5060*rr) + Q0^2*Q5*(-24375 - 5000*rr) + 
  Q1*Q5*Q6*(201790 - 4620*rr) + Q0*Q3^2*(-40550 + 1475*rr) + 
  Q0^2*Q6*(69375 + 1875*rr) + Q2*Q9^2*(21181 + 2313*rr) + 
  Q2*Q7*Q9*(58794 + 2690*rr) + Q4^3*(-119365 + 2935*rr) + 
  Q0^2*Q4*(-26250 + 3125*rr) + Q1*Q4^2*(188785 + 3475*rr) + 
  Q1*Q6^2*(-24955 + 5055*rr) + Q2*Q4^2*(202780 + 7520*rr) + 
  Q5*Q7*Q9*(240720 + 7696*rr) + Q0*Q4*Q6*(15375 + 8275*rr) + 
  Q0*Q1*Q9*(-497535 + 8735*rr) + Q0^2*Q8*(2125 + 8875*rr) + 
  Q0*Q3*Q6*(44800 + 10000*rr) + Q0^2*Q7*(-63500 + 11750*rr) + 
  Q2^2*Q3*(-70145 + 13365*rr) + Q0*Q5*Q6*(134575 + 13675*rr) + 
  Q0*Q8^2*(-356112 + 13868*rr) + Q1^2*Q2*(-96130 + 14830*rr) + 
  Q0*Q3*Q5*(69900 + 15850*rr) + Q1*Q2*Q8*(-44093 + 15895*rr) + 
  Q4*Q6*Q8*(-171777 + 16887*rr) + Q1^2*Q4*(-197555 + 17005*rr) + 
  Q0*Q1*Q3*(-90350 + 17600*rr) + Q2*Q3*Q4*(-26065 + 18635*rr) + 
  Q0*Q5^2*(248325 + 19075*rr) + Q3*Q4*Q8*(163954 + 19406*rr) + 
  Q0*Q3*Q7*(-102145 + 21105*rr) + Q1*Q6*Q8*(29944 + 21840*rr) + 
  Q1*Q4*Q6*(341720 + 22170*rr) + Q5*Q7*Q8*(235226 + 22402*rr) + 
  Q0*Q3*Q9*(122900 + 22990*rr) + Q5^2*Q9*(180900 + 23138*rr) + 
  Q6^3*(69025 + 24075*rr) + Q1^3*(86240 + 25060*rr) + 
  Q3*Q4*Q6*(87975 + 25285*rr) + Q2*Q7^2*(-71298 + 26822*rr) + 
  Q0^2*Q1*(58750 + 26875*rr) + Q1*Q9^2*(-161358 + 27082*rr) + 
  Q1*Q3*Q6*(-137060 + 27300*rr) + Q2*Q7*Q8*(-58006 + 28466*rr) + 
  Q5*Q7^2*(-46826 + 31918*rr) + Q3^2*Q9*(-250411 + 34489*rr) + 
  Q1*Q2*Q5*(-285675 + 35975*rr) + Q1*Q7*Q9*(163952 + 36512*rr) + 
  Q2*Q4*Q6*(44720 + 38320*rr) + Q8*Q9^2*(-313562 + 38542*rr) + 
  Q0*Q3*Q4*(44725 + 39675*rr) + Q4*Q5*Q7*(-53400 + 41100*rr) + 
  Q3*Q4*Q5*(-55300 + 42780*rr) + Q5*Q6^2*(185260 + 42810*rr) + 
  Q2*Q3*Q5*(129380 + 45320*rr) + Q1*Q2*Q7*(-313074 + 45782*rr) + 
  Q2^2*Q4*(18215 + 48425*rr) + Q1*Q3*Q9*(-125394 + 49246*rr) + 
  Q0*Q2*Q8*(-26105 + 50605*rr) + Q0*Q2*Q3*(118600 + 52475*rr) + 
  Q4^2*Q5*(70775 + 54205*rr) + Q1*Q7*Q8*(24809 + 54229*rr) + 
  Q2*Q6*Q8*(335696 + 55200*rr) + Q2*Q5*Q9*(82304 + 57540*rr) + 
  Q5^2*Q7*(99512 + 59244*rr) + Q2^2*Q8*(200055 + 60027*rr) + 
  Q0*Q1^2*(-177275 + 62375*rr) + Q3*Q5*Q9*(-305247 + 64597*rr) + 
  Q2*Q3^2*(31530 + 68490*rr) + Q0*Q2*Q9*(-187225 + 68765*rr) + 
  Q4^2*Q6*(46855 + 76185*rr) + Q2*Q4*Q8*(-27497 + 76927*rr) + 
  Q6*Q9^2*(-102366 + 79642*rr) + Q2*Q3*Q7*(-215595 + 82081*rr) + 
  Q2*Q8^2*(-220465 + 83651*rr) + Q3^2*Q7*(-322010 + 84518*rr) + 
  Q6*Q7*Q9*(-126986 + 90142*rr) + Q3^3*(40330 + 91310*rr) + 
  Q7*Q8*Q9*(-514735 + 94541*rr) + Q1*Q3^2*(55790 + 94990*rr) + 
  Q1^2*Q7*(-231664 + 95328*rr) + Q0*Q8*Q9*(46548 + 95928*rr) + 
  Q0*Q4^2*(-21625 + 96850*rr) + Q5*Q8^2*(278984 + 97216*rr) + 
  Q7^3*(144761 + 99253*rr) + Q2^2*Q7*(20795 + 102055*rr) + 
  Q4*Q8^2*(-431796 + 103964*rr) + Q4^2*Q7*(-117284 + 104326*rr) + 
  Q0*Q6*Q8*(-30765 + 106745*rr) + Q1*Q2*Q3*(339850 + 107010*rr) + 
  Q0*Q7*Q8*(163470 + 108754*rr) + Q4*Q7^2*(-20230 + 109586*rr) + 
  Q3*Q6*Q9*(-392046 + 117286*rr) + Q2^2*Q5*(-337135 + 118065*rr) + 
  Q1*Q8^2*(9692 + 118796*rr) + Q4*Q5*Q9*(287860 + 119956*rr) + 
  Q1*Q3*Q8*(100751 + 121955*rr) + Q7*Q9^2*(-143689 + 122363*rr) + 
  Q6*Q8^2*(490144 + 123744*rr) + Q2*Q8*Q9*(125177 + 124581*rr) + 
  Q2*Q5*Q6*(-47380 + 126520*rr) + Q0*Q5*Q7*(-179570 + 128000*rr) + 
  Q3*Q9^2*(346730 + 128482*rr) + Q0*Q4*Q7*(549530 + 143030*rr) + 
  Q7*Q8^2*(156424 + 153000*rr) + Q1*Q3*Q5*(-280705 + 154595*rr) + 
  Q5*Q6*Q7*(-147494 + 173826*rr) + Q3*Q8*Q9*(42454 + 175678*rr) + 
  Q5*Q6*Q8*(-207651 + 177777*rr) + Q1*Q6*Q7*(115354 + 205362*rr), 
 Q7*Q8^2*(-301480 - 343816*rr) + Q5*Q7*Q8*(535706 - 297214*rr) + 
  Q8*Q9^2*(44045 - 284647*rr) + Q6*Q8^2*(143590 - 241490*rr) + 
  Q4*Q7*Q9*(-104679 - 232587*rr) + Q6*Q8*Q9*(413448 - 208520*rr) + 
  Q1*Q7*Q8*(450304 - 182832*rr) + Q2*Q3*Q4*(-165665 - 177235*rr) + 
  Q4^2*Q7*(-111012 - 176494*rr) + Q1*Q5*Q9*(53775 - 171517*rr) + 
  Q2*Q8*Q9*(206108 - 170452*rr) + Q3*Q6*Q7*(145011 - 163161*rr) + 
  Q2*Q3*Q8*(-142040 - 159960*rr) + Q1*Q3^2*(-8890 - 155510*rr) + 
  Q5*Q7^2*(310004 - 152204*rr) + Q2*Q3*Q5*(268960 - 145480*rr) + 
  Q3^2*Q8*(-16692 - 144164*rr) + Q2*Q9^2*(-389878 - 140654*rr) + 
  Q5*Q9^2*(189086 - 136346*rr) + Q5*Q7*Q9*(-250362 - 128306*rr) + 
  Q1*Q8^2*(313639 - 125301*rr) + Q2^2*Q7*(39050 - 118230*rr) + 
  Q1*Q2*Q4*(38140 - 117640*rr) + Q1*Q9^2*(-313370 - 116978*rr) + 
  Q1*Q6*Q9*(5208 - 108484*rr) + Q1*Q3*Q6*(354505 - 102785*rr) + 
  Q1*Q4^2*(7630 - 100960*rr) + Q1*Q5*Q6*(139930 - 97500*rr) + 
  Q0*Q1*Q3*(62775 - 94400*rr) + Q1*Q2*Q8*(182439 - 91669*rr) + 
  Q3*Q7*Q9*(82527 - 90813*rr) + Q7^3*(133807 - 88941*rr) + 
  Q0*Q2*Q4*(128600 - 88275*rr) + Q1*Q2*Q7*(-278671 - 88267*rr) + 
  Q1*Q7^2*(184264 - 87352*rr) + Q2*Q6*Q8*(-193434 - 86138*rr) + 
  Q1*Q5^2*(17535 - 85365*rr) + Q6*Q9^2*(-137672 - 83016*rr) + 
  Q4*Q9^2*(301045 - 81759*rr) + Q1*Q3*Q5*(-18450 - 77250*rr) + 
  Q5*Q6*Q9*(12438 - 76682*rr) + Q2*Q3*Q6*(-38090 - 76530*rr) + 
  Q0*Q2*Q7*(-86625 - 76145*rr) + Q4*Q6*Q8*(-7965 - 75061*rr) + 
  Q0*Q3*Q8*(-73865 - 71915*rr) + Q3*Q6^2*(166380 - 68950*rr) + 
  Q1*Q8*Q9*(212378 - 66910*rr) + Q4*Q5*Q9*(18115 - 65473*rr) + 
  Q6*Q7*Q8*(-71463 - 64075*rr) + Q6^2*Q7*(182539 - 63513*rr) + 
  Q0*Q5*Q9*(-298635 - 58665*rr) + Q2*Q5*Q8*(-25847 - 58103*rr) + 
  Q4*Q5*Q6*(140345 - 57125*rr) + Q4^2*Q9*(371040 - 55826*rr) + 
  Q1*Q2*Q5*(178415 - 55145*rr) + Q3*Q6*Q8*(237499 - 53817*rr) + 
  Q1^2*Q6*(79175 - 53795*rr) + Q0*Q4*Q6*(-206875 - 52350*rr) + 
  Q1*Q3*Q4*(-115270 - 47760*rr) + Q1*Q6*Q8*(-196009 - 46773*rr) + 
  Q0*Q1*Q9*(113465 - 45065*rr) + Q0*Q2*Q9*(-17900 - 42560*rr) + 
  Q3*Q6*Q9*(49128 - 41872*rr) + Q2*Q4*Q5*(-57825 - 40685*rr) + 
  Q0*Q5*Q6*(-115050 - 38325*rr) + Q1*Q6*Q7*(262901 - 35435*rr) + 
  Q0*Q2*Q3*(-34275 - 34650*rr) + Q1*Q2^2*(-111825 - 34395*rr) + 
  Q0*Q6*Q8*(-106090 - 33680*rr) + Q3*Q4*Q9*(-162487 - 32567*rr) + 
  Q2^2*Q6*(-107655 - 32435*rr) + Q6*Q7*Q9*(-231594 - 30914*rr) + 
  Q7^2*Q8*(420732 - 29812*rr) + Q1*Q7*Q9*(161025 - 28995*rr) + 
  Q7*Q8*Q9*(-277286 - 27758*rr) + Q4*Q8*Q9*(-232183 - 27307*rr) + 
  Q1*Q4*Q5*(158390 - 26580*rr) + Q0*Q1*Q4*(148600 - 26300*rr) + 
  Q0^2*Q8*(38375 - 26125*rr) + Q0^2*Q7*(26500 - 25750*rr) + 
  Q2^2*Q4*(-136180 - 25640*rr) + Q2*Q4^2*(72840 - 24840*rr) + 
  Q4*Q6^2*(-46305 - 24685*rr) + Q2*Q3^2*(-105545 - 24395*rr) + 
  Q1*Q4*Q8*(110360 - 23924*rr) + Q1^2*Q3*(76430 - 23610*rr) + 
  Q0*Q1*Q7*(59505 - 22995*rr) + Q7*Q9^2*(-406429 - 22985*rr) + 
  Q1*Q4*Q7*(98344 - 18144*rr) + Q0^2*Q1*(30625 - 13750*rr) + 
  Q1*Q2*Q6*(-229140 - 12740*rr) + Q0*Q3*Q7*(458330 - 12270*rr) + 
  Q3*Q9^2*(211440 - 11888*rr) + Q0^2*Q2*(21250 - 11250*rr) + 
  Q4^2*Q8*(-354726 - 10900*rr) + Q0*Q1*Q8*(275820 - 10120*rr) + 
  Q1^2*Q9*(-260000 - 9368*rr) + Q5*Q6*Q7*(-110521 - 8849*rr) + 
  Q3*Q5^2*(-93180 - 8520*rr) + Q0*Q2*Q5*(-38025 - 8200*rr) + 
  Q3^2*Q6*(-503900 - 7180*rr) + Q2*Q4*Q6*(-123875 - 6395*rr) + 
  Q3*Q8*Q9*(361278 - 5866*rr) + Q0*Q8^2*(310693 - 4647*rr) + 
  Q1^2*Q5*(-45500 - 4530*rr) + Q0*Q3^2*(-8800 - 2150*rr) + 
  Q2^3*(138680 - 2020*rr) + Q3*Q4^2*(143960 - 1360*rr) + 
  Q0*Q1^2*(-124525 - 875*rr) + Q8^3*(289341 - 535*rr) + 
  Q0^2*Q5*(85000 + 1250*rr) + Q3^2*Q5*(260870 + 2290*rr) + 
  Q0^2*Q4*(33125 + 3125*rr) + Q0^2*Q3*(54375 + 3125*rr) + 
  Q0*Q4^2*(51625 + 3350*rr) + Q2*Q6*Q9*(326423 + 3971*rr) + 
  Q3*Q5*Q6*(-122490 + 5070*rr) + Q5^2*Q6*(23585 + 7155*rr) + 
  Q4^3*(323715 + 8015*rr) + Q5^2*Q9*(-68150 + 8120*rr) + 
  Q0*Q1*Q2*(-9750 + 8300*rr) + Q1^3*(112930 + 8570*rr) + 
  Q4^2*Q5*(-46005 + 8675*rr) + Q2*Q5*Q6*(-15190 + 10830*rr) + 
  Q0^2*Q6*(-33750 + 11250*rr) + Q3*Q7^2*(77875 + 13911*rr) + 
  Q0*Q6^2*(-159325 + 14700*rr) + Q0*Q3*Q9*(239150 + 15440*rr) + 
  Q3*Q4*Q6*(110795 + 16725*rr) + Q0*Q4*Q5*(-35200 + 17425*rr) + 
  Q0^2*Q9*(34500 + 18750*rr) + Q2^2*Q5*(-42570 + 19330*rr) + 
  Q6^3*(-55060 + 19590*rr) + Q1*Q4*Q9*(-10796 + 20748*rr) + 
  Q3^2*Q7*(-136484 + 21324*rr) + Q1^2*Q2*(23490 + 22510*rr) + 
  Q3*Q4*Q7*(-147973 + 22735*rr) + Q0*Q1*Q6*(230000 + 27300*rr) + 
  Q0*Q5^2*(29700 + 27325*rr) + Q0*Q2^2*(112200 + 27900*rr) + 
  Q0*Q8*Q9*(-426867 + 28493*rr) + Q1^2*Q4*(-313655 + 30695*rr) + 
  Q5*Q6*Q8*(381427 + 31851*rr) + Q1*Q3*Q8*(-60697 + 31987*rr) + 
  Q1*Q6^2*(45360 + 32060*rr) + Q2*Q6*Q7*(131222 + 32358*rr) + 
  Q2^2*Q9*(203274 + 32506*rr) + Q1*Q4*Q6*(119785 + 33905*rr) + 
  Q0*Q4*Q7*(-62120 + 35930*rr) + Q2*Q4*Q8*(194219 + 35943*rr) + 
  Q0*Q3*Q6*(85800 + 36500*rr) + Q0*Q2*Q6*(212350 + 36575*rr) + 
  Q2*Q7*Q8*(-1449 + 37499*rr) + Q5^3*(-98255 + 40725*rr) + 
  Q0*Q3*Q5*(252650 + 41600*rr) + Q4*Q6*Q9*(15193 + 42885*rr) + 
  Q0*Q5*Q7*(-122020 + 43900*rr) + Q5*Q8^2*(77066 + 44338*rr) + 
  Q3^2*Q4*(208675 + 44395*rr) + Q6^2*Q8*(511998 + 45130*rr) + 
  Q2*Q8^2*(-22677 + 45503*rr) + Q3*Q8^2*(367033 + 46389*rr) + 
  Q5^2*Q7*(209790 + 55050*rr) + Q1*Q2*Q9*(-219585 + 55715*rr) + 
  Q3^3*(212360 + 58820*rr) + Q0*Q5*Q8*(26495 + 62505*rr) + 
  Q0*Q4*Q9*(-262915 + 63355*rr) + Q2*Q5^2*(236970 + 64480*rr) + 
  Q2*Q7^2*(132206 + 64950*rr) + Q0*Q7*Q8*(253610 + 65274*rr) + 
  Q4*Q5^2*(-22965 + 66025*rr) + Q5^2*Q8*(143624 + 66036*rr) + 
  Q5*Q6^2*(-62410 + 73160*rr) + Q0*Q7^2*(82345 + 73629*rr) + 
  Q3*Q4*Q5*(105240 + 74250*rr) + Q2*Q4*Q7*(752 + 76440*rr) + 
  Q1*Q2*Q3*(515 + 81265*rr) + Q2*Q3*Q7*(6413 + 83905*rr) + 
  Q0*Q9^2*(322062 + 85578*rr) + Q0*Q4*Q8*(-1265 + 86535*rr) + 
  Q2^2*Q3*(-294180 + 92000*rr) + Q2*Q6^2*(93590 + 92820*rr) + 
  Q4^2*Q6*(-106880 + 94180*rr) + Q0*Q1*Q5*(101925 + 95500*rr) + 
  Q0*Q2*Q8*(-114230 + 97230*rr) + Q3*Q4*Q8*(-163284 + 99268*rr) + 
  Q1*Q5*Q7*(-97261 + 106643*rr) + Q0*Q3*Q4*(132100 + 106925*rr) + 
  Q2*Q3*Q9*(32712 + 108808*rr) + Q2*Q4*Q9*(-345243 + 109189*rr) + 
  Q3*Q5*Q7*(-187091 + 109277*rr) + Q4*Q7^2*(-136240 + 109392*rr) + 
  Q6^2*Q9*(-14568 + 110064*rr) + Q1^2*Q7*(-158303 + 111405*rr) + 
  Q1*Q3*Q9*(-218642 + 114470*rr) + Q0*Q6*Q7*(-399900 + 118330*rr) + 
  Q4*Q5*Q7*(-111110 + 118530*rr) + Q9^3*(-513454 + 119114*rr) + 
  Q2^2*Q8*(181652 + 126548*rr) + Q4*Q8^2*(347464 + 141144*rr) + 
  Q4*Q6*Q7*(-127442 + 144910*rr) + Q3^2*Q9*(-306540 + 145212*rr) + 
  Q3*Q5*Q8*(142780 + 146708*rr) + Q1^2*Q8*(-238192 + 154192*rr) + 
  Q4*Q5*Q8*(-308941 + 159463*rr) + Q2*Q7*Q9*(-207245 + 163799*rr) + 
  Q7^2*Q9*(115543 + 165691*rr) + Q2*Q5*Q7*(-10069 + 180687*rr) + 
  Q0*Q6*Q9*(-147900 + 183740*rr) + Q8^2*Q9*(-34106 + 197486*rr) + 
  Q5*Q8*Q9*(194466 + 198634*rr) + Q1*Q3*Q7*(-144423 + 199717*rr) + 
  Q2*Q5*Q9*(-74410 + 211070*rr) + Q1*Q5*Q8*(-20520 + 215784*rr) + 
  Q0*Q7*Q9*(103517 + 228113*rr) + Q6*Q7^2*(-114425 + 249099*rr) + 
  Q3*Q5*Q9*(-351585 + 259195*rr) + Q3*Q7*Q8*(-150004 + 294956*rr) + 
  Q4*Q7*Q8*(-72691 + 436097*rr), Q7*Q8^2*(2496 - 299392*rr) + 
  Q6*Q7*Q8*(68290 - 214262*rr) + Q1*Q6*Q7*(182618 - 194754*rr) + 
  Q3*Q4*Q7*(-93186 - 176918*rr) + Q1*Q8^2*(-100105 - 168165*rr) + 
  Q1*Q2*Q9*(-300254 - 154430*rr) + Q4*Q7*Q9*(371270 - 153618*rr) + 
  Q1*Q3*Q5*(243640 - 152680*rr) + Q0*Q7*Q8*(528340 - 152388*rr) + 
  Q7*Q8*Q9*(-109024 - 150304*rr) + Q2*Q3*Q4*(-16015 - 142685*rr) + 
  Q6*Q9^2*(-236181 - 141153*rr) + Q1*Q4*Q8*(107414 - 127662*rr) + 
  Q5*Q9^2*(-31897 - 125941*rr) + Q0*Q2*Q5*(59925 - 124350*rr) + 
  Q0*Q2*Q7*(-74575 - 118335*rr) + Q8*Q9^2*(100115 - 117465*rr) + 
  Q6^2*Q7*(-91837 - 109753*rr) + Q5*Q7*Q8*(389369 - 108923*rr) + 
  Q1*Q3*Q8*(58395 - 108337*rr) + Q2^2*Q9*(194343 - 106837*rr) + 
  Q2*Q3*Q5*(-105025 - 105225*rr) + Q5*Q6*Q8*(-167725 - 103305*rr) + 
  Q2*Q3^2*(137010 - 100410*rr) + Q3*Q8*Q9*(166892 - 94372*rr) + 
  Q1*Q3^2*(108510 - 86790*rr) + Q2*Q6*Q8*(40489 - 84003*rr) + 
  Q6*Q7*Q9*(-453282 - 81050*rr) + Q2*Q3*Q8*(-325946 - 78098*rr) + 
  Q4*Q8*Q9*(-163505 - 74797*rr) + Q4*Q6*Q8*(7756 - 72764*rr) + 
  Q0*Q4*Q6*(-35750 - 72675*rr) + Q6^2*Q9*(210151 - 72611*rr) + 
  Q3^2*Q9*(-180854 - 71766*rr) + Q1*Q5*Q9*(217135 - 71461*rr) + 
  Q3*Q4*Q9*(62529 - 71243*rr) + Q0*Q2*Q8*(-436565 - 68635*rr) + 
  Q1*Q9^2*(-94420 - 67620*rr) + Q2^2*Q7*(104854 - 65618*rr) + 
  Q5*Q6*Q9*(-212452 - 65304*rr) + Q3^2*Q8*(109758 - 64162*rr) + 
  Q1*Q4*Q6*(114535 - 58055*rr) + Q0*Q6*Q8*(43080 - 57590*rr) + 
  Q1*Q3*Q4*(68795 - 56625*rr) + Q2*Q6*Q7*(53805 - 55283*rr) + 
  Q0*Q1*Q3*(-21300 - 54950*rr) + Q7^2*Q9*(24630 - 53922*rr) + 
  Q1*Q7*Q8*(66186 - 50734*rr) + Q0*Q2*Q3*(74800 - 49825*rr) + 
  Q2*Q3*Q7*(-39543 - 47563*rr) + Q0*Q2*Q4*(103550 - 47325*rr) + 
  Q4*Q6^2*(52115 - 46365*rr) + Q2*Q4*Q8*(-128549 - 44325*rr) + 
  Q1*Q4^2*(-70800 - 43690*rr) + Q0*Q4^2*(-49250 - 43325*rr) + 
  Q3^2*Q6*(17625 - 43115*rr) + Q0*Q3*Q7*(43765 - 43035*rr) + 
  Q4^2*Q7*(-45554 - 42272*rr) + Q1*Q5*Q8*(-42423 - 41259*rr) + 
  Q1^2*Q6*(-80345 - 38735*rr) + Q4*Q5*Q6*(110260 - 37210*rr) + 
  Q7^3*(277789 - 35703*rr) + Q1*Q2*Q6*(-53615 - 35305*rr) + 
  Q0*Q3*Q8*(-78620 - 34620*rr) + Q2*Q4*Q6*(15260 - 34100*rr) + 
  Q1*Q2*Q5*(262965 - 33615*rr) + Q2*Q5*Q8*(-28178 - 33214*rr) + 
  Q1^2*Q9*(-153928 - 30384*rr) + Q0*Q6*Q7*(-171425 - 29185*rr) + 
  Q4^2*Q9*(130121 - 28569*rr) + Q3*Q6^2*(-106110 - 28350*rr) + 
  Q1*Q6^2*(-115110 - 27880*rr) + Q1*Q2*Q8*(-214993 - 26973*rr) + 
  Q2^2*Q5*(-119250 - 25520*rr) + Q3*Q5*Q7*(-125959 - 24819*rr) + 
  Q3*Q9^2*(42371 - 23689*rr) + Q3*Q5^2*(18150 - 21540*rr) + 
  Q0^2*Q5*(-26250 - 21250*rr) + Q3*Q4*Q6*(-40190 - 21220*rr) + 
  Q3^2*Q5*(288960 - 18600*rr) + Q3^2*Q7*(-68149 - 17137*rr) + 
  Q0*Q1^2*(-7825 - 16875*rr) + Q2^2*Q8*(-25296 - 16488*rr) + 
  Q1*Q4*Q9*(-156355 - 14735*rr) + Q3*Q7*Q9*(41713 - 13811*rr) + 
  Q5*Q7^2*(-163925 - 13809*rr) + Q2*Q8*Q9*(163526 - 13698*rr) + 
  Q1^2*Q2*(367010 - 13690*rr) + Q0*Q5*Q6*(70850 - 12600*rr) + 
  Q0*Q3^2*(191100 - 12200*rr) + Q1*Q5^2*(70175 - 12105*rr) + 
  Q4*Q5^2*(-9605 - 12075*rr) + Q6^3*(94365 - 11075*rr) + 
  Q1*Q4*Q5*(95345 - 10855*rr) + Q5*Q8*Q9*(11217 - 10539*rr) + 
  Q5^3*(-89475 - 10525*rr) + Q3*Q8^2*(325273 - 10219*rr) + 
  Q0^2*Q1*(57500 - 10000*rr) + Q4*Q6*Q9*(-140065 - 9241*rr) + 
  Q2^2*Q6*(-48490 - 8380*rr) + Q2*Q5*Q6*(145435 - 6685*rr) + 
  Q0^2*Q3*(625 - 6250*rr) + Q2*Q4*Q5*(-218740 - 6170*rr) + 
  Q2*Q4^2*(84080 - 5730*rr) + Q6*Q8*Q9*(337006 - 4762*rr) + 
  Q0*Q3*Q5*(65575 - 4575*rr) + Q1*Q2^2*(185900 - 3240*rr) + 
  Q3*Q6*Q9*(18420 - 2368*rr) + Q5*Q6^2*(-66765 - 1875*rr) + 
  Q2*Q7*Q9*(-154152 - 1832*rr) + Q4*Q5*Q7*(-255327 - 1791*rr) + 
  Q1^3*(77880 - 1380*rr) + Q0*Q1*Q7*(170390 - 860*rr) + 
  Q0^2*Q7*(1375 - 375*rr) + Q0*Q8^2*(67929 + 329*rr) + 
  Q0*Q2*Q9*(358650 + 1320*rr) + Q1*Q4*Q7*(-231875 + 1729*rr) + 
  Q1*Q3*Q7*(-145409 + 1763*rr) + Q4*Q5*Q9*(-73641 + 2271*rr) + 
  Q0*Q3*Q4*(91675 + 2900*rr) + Q0*Q5^2*(-10400 + 3350*rr) + 
  Q5^2*Q8*(-41060 + 3372*rr) + Q8^3*(246770 + 3498*rr) + 
  Q3*Q6*Q8*(-83399 + 5781*rr) + Q3^3*(-69740 + 6400*rr) + 
  Q4^2*Q6*(-116425 + 7695*rr) + Q0^2*Q6*(-13750 + 8750*rr) + 
  Q0*Q4*Q9*(-485270 + 9340*rr) + Q0^2*Q4*(-28750 + 9375*rr) + 
  Q0^2*Q9*(23500 + 11250*rr) + Q2*Q5^2*(92880 + 11790*rr) + 
  Q0*Q5*Q8*(-39665 + 14315*rr) + Q1*Q2*Q4*(-155320 + 17310*rr) + 
  Q4^2*Q5*(-77920 + 17720*rr) + Q6^2*Q8*(206414 + 17732*rr) + 
  Q0*Q1*Q5*(-156350 + 19125*rr) + Q0^2*Q8*(-78625 + 19125*rr) + 
  Q1*Q7*Q9*(-136774 + 22194*rr) + Q2*Q4*Q9*(124285 + 22457*rr) + 
  Q0*Q4*Q5*(-89350 + 23900*rr) + Q0*Q1*Q2*(7750 + 24025*rr) + 
  Q1*Q6*Q9*(-208071 + 24281*rr) + Q1^2*Q3*(-215580 + 25240*rr) + 
  Q0*Q1*Q8*(-87440 + 26990*rr) + Q7*Q9^2*(219949 + 28185*rr) + 
  Q1*Q7^2*(137672 + 29192*rr) + Q2*Q3*Q6*(102205 + 29515*rr) + 
  Q3*Q4^2*(151780 + 30680*rr) + Q5^2*Q6*(46270 + 32260*rr) + 
  Q1*Q2*Q7*(-30972 + 32364*rr) + Q1*Q5*Q6*(31860 + 34090*rr) + 
  Q0*Q7^2*(-40020 + 34152*rr) + Q2*Q7*Q8*(-110448 + 34304*rr) + 
  Q0*Q2*Q6*(60800 + 34475*rr) + Q0*Q9^2*(128791 + 34519*rr) + 
  Q0*Q4*Q7*(-145685 + 35765*rr) + Q4^3*(67455 + 37145*rr) + 
  Q3*Q4*Q5*(-50575 + 37525*rr) + Q0^2*Q2*(-17500 + 38125*rr) + 
  Q3*Q6*Q7*(119234 + 38194*rr) + Q2*Q8^2*(21485 + 38649*rr) + 
  Q1*Q3*Q9*(110438 + 39742*rr) + Q4*Q5*Q8*(-29577 + 40635*rr) + 
  Q2*Q9^2*(-25887 + 43549*rr) + Q5*Q8^2*(-4673 + 45203*rr) + 
  Q0*Q1*Q4*(-46700 + 45600*rr) + Q1^2*Q4*(-55830 + 51520*rr) + 
  Q0*Q6^2*(-81725 + 51975*rr) + Q0*Q1*Q6*(26375 + 52150*rr) + 
  Q5*Q6*Q7*(251503 + 52375*rr) + Q5*Q7*Q9*(173421 + 52521*rr) + 
  Q0*Q3*Q6*(-150100 + 55000*rr) + Q7^2*Q8*(72919 + 55387*rr) + 
  Q1*Q5*Q7*(-239358 + 57610*rr) + Q0*Q1*Q9*(158820 + 58230*rr) + 
  Q0*Q2^2*(-195400 + 58325*rr) + Q0*Q5*Q7*(316765 + 60825*rr) + 
  Q3^2*Q4*(-17210 + 62270*rr) + Q2*Q6^2*(-86240 + 64010*rr) + 
  Q3*Q5*Q8*(99615 + 64235*rr) + Q0*Q5*Q9*(-252255 + 64505*rr) + 
  Q1*Q6*Q8*(-59092 + 64516*rr) + Q1*Q3*Q6*(30490 + 64620*rr) + 
  Q4*Q8^2*(494646 + 64830*rr) + Q2*Q6*Q9*(73641 + 64893*rr) + 
  Q2^3*(-47280 + 66300*rr) + Q0*Q6*Q9*(70300 + 66870*rr) + 
  Q0*Q4*Q8*(215055 + 67355*rr) + Q5^2*Q7*(11294 + 68756*rr) + 
  Q1^2*Q5*(96100 + 70840*rr) + Q3*Q5*Q6*(54885 + 75155*rr) + 
  Q1^2*Q7*(-38377 + 77091*rr) + Q3*Q4*Q8*(-109629 + 78079*rr) + 
  Q5^2*Q9*(136150 + 78232*rr) + Q9^3*(-289380 + 78380*rr) + 
  Q1*Q8*Q9*(51620 + 86420*rr) + Q2*Q4*Q7*(-104706 + 87258*rr) + 
  Q2*Q5*Q7*(115162 + 89442*rr) + Q2^2*Q3*(-169010 + 92630*rr) + 
  Q2^2*Q4*(-121715 + 93775*rr) + Q2*Q3*Q9*(-89049 + 94067*rr) + 
  Q3*Q5*Q9*(119459 + 95223*rr) + Q6*Q8^2*(-302751 + 99517*rr) + 
  Q4^2*Q8*(-130203 + 103457*rr) + Q0*Q8*Q9*(-50991 + 105689*rr) + 
  Q8^2*Q9*(-8435 + 106873*rr) + Q2*Q5*Q9*(180343 + 107023*rr) + 
  Q1*Q2*Q3*(-407135 + 108215*rr) + Q3*Q7^2*(-397630 + 130362*rr) + 
  Q2*Q7^2*(200366 + 132598*rr) + Q6*Q7^2*(56595 + 134679*rr) + 
  Q0*Q3*Q9*(119600 + 135170*rr) + Q1^2*Q8*(-25721 + 141379*rr) + 
  Q0*Q7*Q9*(-246149 + 168079*rr) + Q4*Q7^2*(-109455 + 171053*rr) + 
  Q4*Q9^2*(110716 + 196028*rr) + Q4*Q6*Q7*(72683 + 206411*rr) + 
  Q3*Q7*Q8*(-579831 + 216069*rr) + Q4*Q7*Q8*(29351 + 245491*rr), 
 Q7*Q8^2*(-257961 - 379013*rr) + Q5*Q7*Q8*(455051 - 377121*rr) + 
  Q1*Q8^2*(123831 - 263637*rr) + Q1*Q3*Q4*(-19420 - 253980*rr) + 
  Q2*Q8*Q9*(256870 - 241826*rr) + Q5*Q9^2*(-202815 - 233747*rr) + 
  Q3*Q4*Q7*(-246871 - 228595*rr) + Q2*Q3*Q5*(-25620 - 139650*rr) + 
  Q4*Q8*Q9*(-69864 - 133928*rr) + Q1*Q7*Q8*(96597 - 122239*rr) + 
  Q1*Q3^2*(139075 - 121895*rr) + Q7^3*(183028 - 118940*rr) + 
  Q1*Q2*Q9*(39163 - 118033*rr) + Q1*Q5*Q7*(-180886 - 114286*rr) + 
  Q0*Q6*Q7*(-39150 - 113370*rr) + Q2*Q6*Q9*(49441 - 106467*rr) + 
  Q5*Q6*Q9*(144038 - 102786*rr) + Q1*Q3*Q7*(-406490 - 102770*rr) + 
  Q0*Q4*Q6*(42625 - 99975*rr) + Q1*Q2*Q5*(358060 - 99810*rr) + 
  Q3*Q5*Q8*(87796 - 94224*rr) + Q0*Q2*Q4*(91725 - 93775*rr) + 
  Q2*Q4*Q7*(20333 - 92183*rr) + Q4*Q7*Q9*(-139113 - 85637*rr) + 
  Q3*Q6*Q9*(-22271 - 84707*rr) + Q2^2*Q4*(48710 - 82430*rr) + 
  Q2*Q3*Q8*(-336757 - 81073*rr) + Q3*Q8*Q9*(-26505 - 79893*rr) + 
  Q0*Q3*Q8*(335 - 77565*rr) + Q8*Q9^2*(63431 - 77269*rr) + 
  Q4*Q6*Q8*(-32915 - 72355*rr) + Q6*Q9^2*(-825 - 70989*rr) + 
  Q3^2*Q8*(9185 - 70747*rr) + Q0*Q1*Q8*(226670 - 67820*rr) + 
  Q8^3*(-19055 - 67603*rr) + Q0*Q2*Q7*(-156650 - 62320*rr) + 
  Q4^2*Q9*(17990 - 61808*rr) + Q1*Q2*Q4*(-41320 - 61700*rr) + 
  Q2^2*Q7*(93727 - 59829*rr) + Q1*Q4*Q5*(4675 - 59745*rr) + 
  Q4*Q5*Q6*(-2535 - 59395*rr) + Q2^2*Q8*(286646 - 59314*rr) + 
  Q2*Q3*Q6*(-85980 - 59010*rr) + Q3*Q6*Q7*(58212 - 58040*rr) + 
  Q3*Q4^2*(349565 - 56695*rr) + Q5*Q7^2*(507 - 56609*rr) + 
  Q4*Q6*Q9*(-59708 - 55500*rr) + Q2*Q6*Q8*(159357 - 53211*rr) + 
  Q0*Q2^2*(-59925 - 51225*rr) + Q1*Q7*Q9*(153116 - 50468*rr) + 
  Q1*Q3*Q8*(236042 - 48582*rr) + Q3^2*Q5*(347115 - 47855*rr) + 
  Q2*Q3*Q7*(249169 - 46195*rr) + Q5^2*Q7*(340754 - 44884*rr) + 
  Q3*Q4*Q6*(151435 - 44365*rr) + Q2*Q5*Q9*(365068 - 43236*rr) + 
  Q1*Q6*Q9*(101567 - 42525*rr) + Q3*Q8^2*(107918 - 42090*rr) + 
  Q0*Q6^2*(-18950 - 41675*rr) + Q1*Q6*Q7*(123558 - 40622*rr) + 
  Q5^3*(-79990 - 40100*rr) + Q0*Q3*Q5*(151525 - 39525*rr) + 
  Q3*Q5^2*(248065 - 38915*rr) + Q1*Q5*Q9*(161999 - 38473*rr) + 
  Q4^2*Q7*(-191347 - 38377*rr) + Q1^2*Q9*(-145515 - 37599*rr) + 
  Q9^3*(-348293 - 37329*rr) + Q1*Q9^2*(-217613 - 36505*rr) + 
  Q0*Q2*Q8*(-13530 - 35270*rr) + Q6*Q7*Q8*(25270 - 34082*rr) + 
  Q0*Q2*Q6*(-38150 - 34050*rr) + Q0*Q2*Q9*(102625 - 33885*rr) + 
  Q5*Q6^2*(-22750 - 33630*rr) + Q6^2*Q9*(46091 - 31213*rr) + 
  Q0*Q4*Q9*(-376365 - 30145*rr) + Q2^3*(70060 - 29860*rr) + 
  Q1*Q2*Q3*(95395 - 29315*rr) + Q3*Q6^2*(29715 - 28965*rr) + 
  Q2*Q3*Q4*(335805 - 27835*rr) + Q5*Q8^2*(361576 - 26904*rr) + 
  Q0^2*Q8*(-14750 - 26750*rr) + Q1^2*Q4*(130365 - 26315*rr) + 
  Q2*Q3^2*(59130 - 26310*rr) + Q0*Q1*Q2*(-115750 - 26200*rr) + 
  Q3*Q5*Q7*(149254 - 22522*rr) + Q0^2*Q4*(-82500 - 21875*rr) + 
  Q0*Q1*Q4*(30975 - 21675*rr) + Q2*Q4*Q6*(-36520 - 21240*rr) + 
  Q1*Q2^2*(-48495 - 20545*rr) + Q0*Q1*Q3*(197400 - 19150*rr) + 
  Q6^2*Q8*(-5383 - 17871*rr) + Q3*Q9^2*(42090 - 17262*rr) + 
  Q0*Q4^2*(-27625 - 16400*rr) + Q3*Q4*Q9*(-282605 - 15805*rr) + 
  Q0*Q6*Q8*(-82840 - 15730*rr) + Q2*Q8^2*(298249 - 13691*rr) + 
  Q4*Q5^2*(-2050 - 12690*rr) + Q4*Q5*Q7*(130159 - 12485*rr) + 
  Q0^2*Q5*(75625 - 11250*rr) + Q2^2*Q9*(-139700 - 11092*rr) + 
  Q1*Q3*Q9*(85214 - 10358*rr) + Q1*Q2*Q8*(72646 - 9626*rr) + 
  Q0^2*Q3*(20000 - 9375*rr) + Q5*Q6*Q7*(-241986 - 6806*rr) + 
  Q6^3*(53795 - 4995*rr) + Q2^2*Q6*(-34960 - 3120*rr) + 
  Q1*Q4*Q8*(15610 - 2014*rr) + Q0^2*Q2*(-25625 - 1875*rr) + 
  Q0*Q5*Q6*(96950 - 1700*rr) + Q0*Q6*Q9*(-167275 - 1685*rr) + 
  Q0^2*Q6*(-18125 - 1250*rr) + Q4^3*(2670 + 1250*rr) + 
  Q2*Q7^2*(-15910 + 1298*rr) + Q4*Q9^2*(-162509 + 3175*rr) + 
  Q2*Q5^2*(-124390 + 3290*rr) + Q3^3*(150930 + 6130*rr) + 
  Q1*Q5*Q6*(-115280 + 12250*rr) + Q2*Q5*Q6*(47485 + 13305*rr) + 
  Q0*Q2*Q3*(-101900 + 13475*rr) + Q1^3*(-60370 + 13530*rr) + 
  Q0^2*Q7*(-75375 + 13625*rr) + Q0^2*Q9*(-16125 + 14375*rr) + 
  Q2*Q4^2*(187940 + 14540*rr) + Q0*Q1*Q7*(39105 + 16355*rr) + 
  Q6*Q8*Q9*(372471 + 16491*rr) + Q0*Q5^2*(-218550 + 16575*rr) + 
  Q0^2*Q1*(49375 + 17500*rr) + Q4*Q5*Q8*(-329867 + 17561*rr) + 
  Q0*Q1^2*(-106275 + 19250*rr) + Q1*Q3*Q5*(226325 + 19425*rr) + 
  Q3^2*Q6*(-274125 + 19595*rr) + Q0*Q3^2*(209825 + 21225*rr) + 
  Q1^2*Q6*(57185 + 21275*rr) + Q1*Q4*Q6*(-50580 + 21370*rr) + 
  Q0*Q1*Q6*(-108250 + 21925*rr) + Q1*Q6^2*(196140 + 23440*rr) + 
  Q1^2*Q2*(337600 + 23900*rr) + Q0*Q7*Q9*(-211508 + 23948*rr) + 
  Q7*Q8*Q9*(165231 + 24019*rr) + Q1*Q3*Q6*(128470 + 24330*rr) + 
  Q0*Q1*Q5*(261925 + 26000*rr) + Q1*Q5^2*(-49635 + 28905*rr) + 
  Q4*Q5*Q9*(34454 + 29294*rr) + Q4*Q6*Q7*(-2766 + 29558*rr) + 
  Q2^2*Q3*(-230390 + 29570*rr) + Q3*Q7*Q8*(-381889 + 31315*rr) + 
  Q5^2*Q6*(-127900 + 31570*rr) + Q4^2*Q6*(-9675 + 31625*rr) + 
  Q0*Q4*Q5*(-67950 + 34300*rr) + Q1*Q2*Q6*(-105045 + 34495*rr) + 
  Q4*Q6^2*(-157420 + 34740*rr) + Q0*Q8^2*(9043 + 35103*rr) + 
  Q1*Q4*Q7*(-185999 + 35249*rr) + Q4^2*Q5*(-27350 + 36100*rr) + 
  Q6^2*Q7*(-84452 + 38910*rr) + Q0*Q3*Q7*(80255 + 39055*rr) + 
  Q1^2*Q7*(-39897 + 42035*rr) + Q1*Q4^2*(-114450 + 42160*rr) + 
  Q6*Q7*Q9*(-520984 + 43792*rr) + Q0*Q1*Q9*(-810 + 44160*rr) + 
  Q3*Q6*Q8*(-31596 + 44340*rr) + Q1*Q2*Q7*(-315007 + 44381*rr) + 
  Q2*Q4*Q9*(-389940 + 44880*rr) + Q0*Q5*Q9*(-87210 + 47160*rr) + 
  Q0*Q4*Q7*(-227045 + 47705*rr) + Q7^2*Q9*(-73776 + 54288*rr) + 
  Q1*Q7^2*(-117405 + 55799*rr) + Q3*Q5*Q6*(-138985 + 56105*rr) + 
  Q0*Q3*Q6*(-419325 + 57375*rr) + Q7*Q9^2*(-410 + 57934*rr) + 
  Q1^2*Q3*(-349945 + 58005*rr) + Q3^2*Q7*(-107105 + 59347*rr) + 
  Q0*Q7^2*(2350 + 61234*rr) + Q0*Q5*Q7*(110730 + 64750*rr) + 
  Q8^2*Q9*(335105 + 65821*rr) + Q1*Q4*Q9*(174298 + 69790*rr) + 
  Q3*Q7^2*(-439967 + 71005*rr) + Q2*Q6*Q7*(-8078 + 73338*rr) + 
  Q2*Q5*Q7*(-341867 + 73601*rr) + Q3^2*Q4*(-37260 + 76200*rr) + 
  Q7^2*Q8*(139338 + 77474*rr) + Q0*Q2*Q5*(324225 + 81800*rr) + 
  Q0*Q5*Q8*(-237680 + 82780*rr) + Q2*Q4*Q5*(58095 + 83275*rr) + 
  Q0*Q7*Q8*(276595 + 83439*rr) + Q2*Q6^2*(63600 + 84820*rr) + 
  Q3^2*Q9*(-309310 + 86138*rr) + Q3*Q5*Q9*(-191086 + 87454*rr) + 
  Q0*Q9^2*(59912 + 87788*rr) + Q4*Q8^2*(453154 + 90538*rr) + 
  Q5*Q6*Q8*(-136541 + 90723*rr) + Q1*Q5*Q8*(83474 + 91142*rr) + 
  Q4*Q7^2*(20996 + 92452*rr) + Q4^2*Q8*(20395 + 93135*rr) + 
  Q6*Q7^2*(-202133 + 93519*rr) + Q0*Q3*Q4*(-79900 + 95675*rr) + 
  Q1*Q6*Q8*(-70304 + 96148*rr) + Q1*Q8*Q9*(165839 + 96691*rr) + 
  Q3*Q7*Q9*(82378 + 101362*rr) + Q5^2*Q8*(-173276 + 102542*rr) + 
  Q0*Q4*Q8*(-1490 + 105660*rr) + Q3*Q4*Q5*(-153200 + 112530*rr) + 
  Q3*Q4*Q8*(-116160 + 115216*rr) + Q2^2*Q5*(26175 + 115755*rr) + 
  Q0*Q3*Q9*(50400 + 125590*rr) + Q2*Q9^2*(-169865 + 131723*rr) + 
  Q5^2*Q9*(56833 + 138519*rr) + Q6*Q8^2*(109601 + 139597*rr) + 
  Q2*Q3*Q9*(-456289 + 144675*rr) + Q1^2*Q5*(-171130 + 148500*rr) + 
  Q5*Q8*Q9*(407514 + 155858*rr) + Q0*Q8*Q9*(49318 + 156078*rr) + 
  Q1^2*Q8*(306848 + 161528*rr) + Q2*Q5*Q8*(323597 + 163909*rr) + 
  Q2*Q4*Q8*(19310 + 167670*rr) + Q4*Q7*Q8*(195485 + 178081*rr) + 
  Q5*Q7*Q9*(-332436 + 196892*rr) + Q2*Q7*Q8*(-100140 + 212564*rr) + 
  Q2*Q7*Q9*(43631 + 291219*rr), Q2^2*Q5*(-232675 - 301975*rr) + 
  Q7*Q9^2*(-266860 - 286524*rr) + Q3*Q8*Q9*(517230 - 244266*rr) + 
  Q0*Q7*Q9*(35931 - 237461*rr) + Q3*Q4*Q8*(93222 - 221238*rr) + 
  Q1^2*Q4*(107055 - 219735*rr) + Q4*Q9^2*(186837 - 204383*rr) + 
  Q2*Q4*Q8*(-301491 - 198635*rr) + Q5*Q6*Q7*(-247136 - 190004*rr) + 
  Q2*Q9^2*(666074 - 171502*rr) + Q2*Q6*Q8*(374874 - 162766*rr) + 
  Q3*Q7*Q8*(-231324 - 153740*rr) + Q4*Q8^2*(366419 - 150937*rr) + 
  Q1^2*Q2*(86425 - 149185*rr) + Q7*Q8^2*(33399 - 147077*rr) + 
  Q3*Q7*Q9*(-251718 - 136702*rr) + Q3*Q6*Q7*(139273 - 134907*rr) + 
  Q3*Q5*Q8*(-388698 - 126810*rr) + Q1*Q3*Q4*(-92400 - 115150*rr) + 
  Q5^2*Q7*(-497733 - 108153*rr) + Q1*Q2*Q5*(17355 - 105025*rr) + 
  Q1*Q7^2*(-103053 - 104809*rr) + Q0*Q6*Q9*(-117225 - 103455*rr) + 
  Q1*Q3*Q7*(-349658 - 100002*rr) + Q1*Q6*Q8*(52091 - 94265*rr) + 
  Q2*Q7^2*(-104788 - 92996*rr) + Q2^2*Q7*(-29999 - 92507*rr) + 
  Q4^2*Q5*(18210 - 92100*rr) + Q1^2*Q8*(150467 - 91697*rr) + 
  Q1*Q7*Q9*(-86289 - 89725*rr) + Q1^2*Q9*(42637 - 86319*rr) + 
  Q1^2*Q7*(234641 - 81747*rr) + Q2*Q6*Q9*(326277 - 80943*rr) + 
  Q1*Q4*Q6*(-28390 - 78810*rr) + Q1*Q5*Q6*(-35495 - 74305*rr) + 
  Q3^2*Q9*(139545 - 73347*rr) + Q4*Q5^2*(-111635 - 68205*rr) + 
  Q0*Q1*Q8*(26710 - 67460*rr) + Q4*Q5*Q7*(-363217 - 66365*rr) + 
  Q2*Q4*Q5*(212530 - 65340*rr) + Q2*Q8*Q9*(-136413 - 62489*rr) + 
  Q2*Q3*Q7*(143501 - 62071*rr) + Q4*Q5*Q9*(-262366 - 61718*rr) + 
  Q4*Q6*Q7*(100196 - 61072*rr) + Q2^2*Q3*(60805 - 60845*rr) + 
  Q0*Q1*Q2*(154250 - 60725*rr) + Q2*Q4^2*(-120095 - 60705*rr) + 
  Q0*Q5*Q7*(55615 - 57175*rr) + Q3*Q5*Q9*(-83901 - 57109*rr) + 
  Q2*Q3*Q5*(-88180 - 56600*rr) + Q0*Q6^2*(11150 - 52650*rr) + 
  Q5^2*Q8*(-373456 - 52420*rr) + Q0*Q5*Q9*(-57030 - 50970*rr) + 
  Q4^2*Q8*(-30716 - 48440*rr) + Q0*Q5*Q6*(32850 - 45350*rr) + 
  Q1*Q6*Q7*(-209475 - 45111*rr) + Q0*Q3^2*(-38650 - 43325*rr) + 
  Q0*Q6*Q8*(-73470 - 42190*rr) + Q1*Q5*Q7*(-201611 - 41563*rr) + 
  Q3*Q4*Q5*(11555 - 39995*rr) + Q2*Q5*Q6*(85745 - 39495*rr) + 
  Q0*Q7*Q8*(-60340 - 37808*rr) + Q1*Q2*Q3*(-6865 - 33295*rr) + 
  Q3^2*Q7*(300036 - 32708*rr) + Q2*Q3*Q9*(143981 - 31183*rr) + 
  Q0*Q4*Q7*(-285685 - 29435*rr) + Q2*Q4*Q6*(68860 - 28900*rr) + 
  Q6*Q7*Q9*(415030 - 28282*rr) + Q0^2*Q4*(-6875 - 28125*rr) + 
  Q3*Q5^2*(309795 - 27775*rr) + Q0*Q2^2*(192975 - 26300*rr) + 
  Q3*Q4*Q9*(187673 - 23723*rr) + Q0*Q3*Q9*(72050 - 22530*rr) + 
  Q0*Q8*Q9*(64854 - 22386*rr) + Q1*Q4*Q9*(285664 - 22012*rr) + 
  Q3*Q6^2*(-125455 - 19615*rr) + Q2*Q3^2*(-106645 - 19255*rr) + 
  Q1*Q4*Q7*(274849 - 17223*rr) + Q4*Q5*Q6*(210460 - 16920*rr) + 
  Q4^2*Q6*(119470 - 15710*rr) + Q0^2*Q5*(-23125 - 15000*rr) + 
  Q1*Q3^2*(1435 - 14655*rr) + Q2*Q8^2*(-43326 - 14326*rr) + 
  Q8^2*Q9*(-167943 - 13899*rr) + Q0*Q1*Q4*(43300 - 10775*rr) + 
  Q5*Q7*Q9*(-94472 - 8680*rr) + Q3*Q5*Q7*(97031 - 6937*rr) + 
  Q5^2*Q9*(-282160 - 6244*rr) + Q2^2*Q4*(48165 - 6185*rr) + 
  Q2^2*Q8*(-407774 - 5694*rr) + Q4*Q7*Q8*(-411281 - 5197*rr) + 
  Q3*Q4^2*(-34870 - 5140*rr) + Q5^3*(-25420 - 5070*rr) + 
  Q3^2*Q8*(-93851 - 2943*rr) + Q6^2*Q8*(66018 - 2756*rr) + 
  Q0*Q1*Q5*(48400 - 375*rr) + Q0*Q4^2*(-5250 + 550*rr) + 
  Q2*Q7*Q8*(107631 + 1155*rr) + Q3*Q4*Q6*(159325 + 3255*rr) + 
  Q5*Q7^2*(-70143 + 3757*rr) + Q7^2*Q9*(141550 + 4758*rr) + 
  Q3*Q6*Q9*(-155459 + 6197*rr) + Q3*Q7^2*(351360 + 6256*rr) + 
  Q6*Q7^2*(47096 + 6728*rr) + Q0*Q2*Q3*(42550 + 7050*rr) + 
  Q1*Q4^2*(357560 + 7350*rr) + Q2*Q5^2*(234475 + 7645*rr) + 
  Q2*Q4*Q7*(-49609 + 7879*rr) + Q0*Q9^2*(-270564 + 8244*rr) + 
  Q2*Q3*Q8*(-87544 + 8772*rr) + Q0^2*Q3*(13125 + 9375*rr) + 
  Q3*Q5*Q6*(-219370 + 9720*rr) + Q0^2*Q2*(-26875 + 10000*rr) + 
  Q6*Q7*Q8*(-474210 + 10262*rr) + Q1*Q2*Q6*(-19775 + 10365*rr) + 
  Q3^2*Q4*(95840 + 11580*rr) + Q1*Q6^2*(-83480 + 13390*rr) + 
  Q1^3*(-399360 + 13820*rr) + Q4^3*(8275 + 14575*rr) + 
  Q0^2*Q7*(-121125 + 14625*rr) + Q0*Q2*Q6*(-244450 + 15100*rr) + 
  Q0*Q1^2*(-50825 + 16250*rr) + Q3^2*Q5*(13235 + 16565*rr) + 
  Q5^2*Q6*(-159805 + 16695*rr) + Q9^3*(-50558 + 17146*rr) + 
  Q0*Q4*Q8*(8580 + 18980*rr) + Q2*Q3*Q6*(196710 + 19790*rr) + 
  Q0^2*Q1*(-89375 + 21250*rr) + Q2*Q4*Q9*(-345775 + 23677*rr) + 
  Q3^2*Q6*(29210 + 23900*rr) + Q0^2*Q8*(-45500 + 24750*rr) + 
  Q6^3*(-81410 + 26690*rr) + Q7^3*(26374 + 27054*rr) + 
  Q1*Q2^2*(-149090 + 28630*rr) + Q0^2*Q9*(84750 + 28750*rr) + 
  Q5*Q6^2*(-86455 + 29385*rr) + Q1^2*Q6*(13840 + 30800*rr) + 
  Q0*Q1*Q7*(53840 + 31840*rr) + Q0*Q2*Q7*(241400 + 33890*rr) + 
  Q0*Q3*Q7*(191540 + 35090*rr) + Q1^2*Q5*(326835 + 35135*rr) + 
  Q0*Q4*Q5*(48275 + 35650*rr) + Q0*Q1*Q3*(322200 + 36675*rr) + 
  Q0*Q5^2*(-106775 + 36850*rr) + Q1*Q7*Q8*(-22949 + 37071*rr) + 
  Q0*Q6*Q7*(341425 + 37715*rr) + Q0^2*Q6*(-91875 + 40000*rr) + 
  Q0*Q4*Q9*(280905 + 40015*rr) + Q4*Q5*Q8*(-47949 + 41939*rr) + 
  Q2*Q5*Q8*(6450 + 42538*rr) + Q4*Q6^2*(-140105 + 46235*rr) + 
  Q3^3*(-226780 + 49120*rr) + Q0*Q2*Q9*(-145975 + 49195*rr) + 
  Q2*Q3*Q4*(8665 + 51225*rr) + Q1*Q2*Q4*(53330 + 55330*rr) + 
  Q4*Q6*Q9*(143165 + 55693*rr) + Q6*Q8*Q9*(278089 + 61061*rr) + 
  Q2*Q5*Q9*(-330880 + 61848*rr) + Q6*Q8^2*(13565 + 62249*rr) + 
  Q0*Q1*Q6*(-168375 + 63525*rr) + Q0*Q3*Q4*(-7950 + 65025*rr) + 
  Q1*Q5*Q9*(-415258 + 65410*rr) + Q0*Q3*Q5*(-80300 + 66425*rr) + 
  Q4*Q6*Q8*(27272 + 67072*rr) + Q0*Q8^2*(182749 + 67309*rr) + 
  Q1*Q3*Q6*(-369345 + 71915*rr) + Q0*Q3*Q6*(9525 + 75375*rr) + 
  Q5*Q9^2*(145419 + 75919*rr) + Q0*Q4*Q6*(-116625 + 76200*rr) + 
  Q1*Q2*Q7*(62560 + 81388*rr) + Q2*Q6^2*(39355 + 82055*rr) + 
  Q1*Q3*Q8*(-83824 + 82912*rr) + Q6^2*Q7*(81417 + 84679*rr) + 
  Q0*Q3*Q8*(266505 + 85305*rr) + Q2*Q7*Q9*(12361 + 85477*rr) + 
  Q4^2*Q9*(-289381 + 88151*rr) + Q0*Q5*Q8*(-105915 + 90015*rr) + 
  Q3*Q6*Q8*(293908 + 92728*rr) + Q6^2*Q9*(16733 + 95149*rr) + 
  Q1*Q2*Q8*(-153472 + 95344*rr) + Q6*Q9^2*(-30935 + 95629*rr) + 
  Q5*Q8*Q9*(-203399 + 104733*rr) + Q1*Q8*Q9*(-45029 + 106127*rr) + 
  Q1*Q3*Q9*(32671 + 109103*rr) + Q4*Q7^2*(353054 + 109230*rr) + 
  Q1^2*Q3*(-115820 + 109860*rr) + Q1*Q4*Q5*(-77310 + 111780*rr) + 
  Q1*Q4*Q8*(132896 + 113252*rr) + Q1*Q3*Q5*(-251375 + 113305*rr) + 
  Q4^2*Q7*(-134257 + 120869*rr) + Q0*Q2*Q4*(75175 + 121425*rr) + 
  Q0*Q1*Q9*(127120 + 123280*rr) + Q7*Q8*Q9*(113798 + 126734*rr) + 
  Q0*Q7^2*(-169355 + 128057*rr) + Q0*Q2*Q5*(-68450 + 133900*rr) + 
  Q1*Q6*Q9*(-46493 + 134751*rr) + Q2^3*(-352880 + 137700*rr) + 
  Q3*Q4*Q7*(41919 + 139895*rr) + Q1*Q5^2*(-181960 + 142410*rr) + 
  Q2*Q5*Q7*(-321 + 146127*rr) + Q1*Q9^2*(9170 + 146346*rr) + 
  Q0*Q2*Q8*(275660 + 146490*rr) + Q5*Q6*Q9*(491584 + 149128*rr) + 
  Q3*Q9^2*(112684 + 149388*rr) + Q5*Q6*Q8*(-235756 + 151988*rr) + 
  Q5*Q7*Q8*(-325946 + 165966*rr) + Q5*Q8^2*(-434164 + 171844*rr) + 
  Q8^3*(290637 + 174201*rr) + Q2*Q6*Q7*(85116 + 175104*rr) + 
  Q1*Q8^2*(72822 + 175166*rr) + Q2^2*Q9*(294970 + 178082*rr) + 
  Q4*Q7*Q9*(328269 + 183577*rr) + Q1*Q2*Q9*(254156 + 184092*rr) + 
  Q2^2*Q6*(-103995 + 185695*rr) + Q4*Q8*Q9*(-33499 + 191073*rr) + 
  Q3*Q8^2*(-585027 + 209737*rr) + Q8*Q9^2*(348437 + 230177*rr) + 
  Q7^2*Q8*(-96329 + 244923*rr) + Q1*Q5*Q8*(-56625 + 298231*rr), 
 Q2*Q7*Q9*(325889 - 394803*rr) + Q0*Q8*Q9*(-250496 - 341236*rr) + 
  Q6*Q8^2*(113303 - 267061*rr) + Q6*Q7*Q8*(135105 - 253907*rr) + 
  Q3^2*Q9*(-139439 - 232275*rr) + Q1*Q3*Q5*(29700 - 225080*rr) + 
  Q8*Q9^2*(-352728 - 210136*rr) + Q2*Q6*Q7*(88716 - 197712*rr) + 
  Q1*Q5^2*(283320 - 185430*rr) + Q4*Q5*Q8*(168986 - 175386*rr) + 
  Q6*Q9^2*(-61803 - 175023*rr) + Q2*Q5*Q7*(271971 - 159337*rr) + 
  Q1*Q2^2*(-213685 - 157875*rr) + Q2^2*Q6*(136765 - 151565*rr) + 
  Q2*Q7*Q8*(-374160 - 147904*rr) + Q2*Q6*Q9*(-122481 - 135081*rr) + 
  Q4*Q6*Q8*(-49739 - 133959*rr) + Q0*Q4*Q8*(-248070 - 133870*rr) + 
  Q3^2*Q4*(337810 - 133620*rr) + Q3*Q5*Q9*(522042 - 131866*rr) + 
  Q1^2*Q3*(186660 - 130620*rr) + Q4^2*Q7*(-213186 - 129470*rr) + 
  Q0*Q4*Q7*(-98035 - 124985*rr) + Q0*Q3*Q8*(-143720 - 124570*rr) + 
  Q6^2*Q9*(3946 - 122666*rr) + Q2*Q8*Q9*(-36073 - 120837*rr) + 
  Q5^2*Q9*(24095 - 116385*rr) + Q3^2*Q7*(-67060 - 115444*rr) + 
  Q2*Q6*Q8*(-200353 - 115085*rr) + Q3^2*Q6*(-147290 - 109660*rr) + 
  Q1*Q6*Q9*(-55167 - 109087*rr) + Q0*Q9^2*(220071 - 106841*rr) + 
  Q5*Q7*Q9*(300575 - 99693*rr) + Q4*Q5*Q9*(-182386 - 98262*rr) + 
  Q5*Q8^2*(-10848 - 94080*rr) + Q0*Q1*Q5*(-178100 - 92750*rr) + 
  Q3*Q4*Q7*(-5076 - 90656*rr) + Q4*Q8*Q9*(-586777 - 90085*rr) + 
  Q1*Q8^2*(11106 - 89670*rr) + Q2*Q3*Q4*(-95975 - 83845*rr) + 
  Q2*Q6^2*(-2860 - 83830*rr) + Q0*Q1*Q9*(12145 - 83295*rr) + 
  Q2*Q3^2*(191510 - 80130*rr) + Q2*Q4*Q7*(-43954 - 77758*rr) + 
  Q3*Q7^2*(-220614 - 74030*rr) + Q1^2*Q5*(-69260 - 72730*rr) + 
  Q5^2*Q6*(63285 - 71575*rr) + Q4^2*Q6*(-56065 - 70705*rr) + 
  Q2^3*(43260 - 68440*rr) + Q0*Q5*Q9*(219845 - 65345*rr) + 
  Q1*Q2*Q8*(518771 - 64545*rr) + Q4*Q6*Q7*(-256524 - 64244*rr) + 
  Q1*Q5*Q8*(-230134 - 57690*rr) + Q3*Q8^2*(634382 - 57290*rr) + 
  Q2^2*Q9*(-28937 - 55061*rr) + Q3*Q5*Q6*(154390 - 52780*rr) + 
  Q2*Q4^2*(101525 - 48855*rr) + Q9^3*(-141679 - 47443*rr) + 
  Q3^2*Q8*(400830 - 47170*rr) + Q7*Q8*Q9*(-18294 - 45694*rr) + 
  Q5*Q6*Q8*(621254 - 43526*rr) + Q1*Q7*Q8*(-159596 - 42764*rr) + 
  Q3*Q4^2*(-91915 - 42455*rr) + Q1*Q4*Q5*(324065 - 41145*rr) + 
  Q6^3*(216870 - 40300*rr) + Q1*Q5*Q9*(-191813 - 38497*rr) + 
  Q0^2*Q2*(-36250 - 36875*rr) + Q4*Q5*Q6*(-104365 - 36635*rr) + 
  Q1*Q6*Q8*(-195659 - 36503*rr) + Q3*Q6^2*(-24240 - 36340*rr) + 
  Q0*Q6^2*(-117600 - 33775*rr) + Q0*Q2*Q3*(35925 - 33075*rr) + 
  Q4*Q6^2*(-21355 - 31825*rr) + Q1*Q7^2*(371424 - 31104*rr) + 
  Q1*Q4*Q9*(-258210 - 30554*rr) + Q0*Q3*Q6*(-134850 - 27625*rr) + 
  Q6^2*Q7*(-79281 - 27163*rr) + Q0*Q3*Q9*(-141400 - 25530*rr) + 
  Q0*Q4^2*(232625 - 24700*rr) + Q0^2*Q8*(50125 - 24625*rr) + 
  Q1*Q4*Q8*(46795 - 23309*rr) + Q0^2*Q1*(-23750 - 22500*rr) + 
  Q0*Q1*Q4*(-206325 - 22400*rr) + Q0*Q1^2*(54175 - 21375*rr) + 
  Q1*Q2*Q9*(24799 - 20669*rr) + Q3*Q9^2*(247452 - 19092*rr) + 
  Q5*Q7^2*(-234568 - 18824*rr) + Q0*Q2*Q4*(-145950 - 18450*rr) + 
  Q0*Q4*Q6*(-100625 - 18425*rr) + Q5*Q6^2*(-27250 - 17500*rr) + 
  Q1*Q2*Q7*(164913 - 16347*rr) + Q0*Q8^2*(-74761 - 14741*rr) + 
  Q0^2*Q7*(83875 - 14125*rr) + Q0*Q1*Q3*(-166300 - 13450*rr) + 
  Q5*Q7*Q8*(-166429 - 10697*rr) + Q2*Q9^2*(-804314 - 9858*rr) + 
  Q0^2*Q6*(-4375 - 6875*rr) + Q0*Q2*Q8*(117260 - 6660*rr) + 
  Q1*Q6^2*(-31455 - 6485*rr) + Q4*Q7*Q8*(-15559 - 6323*rr) + 
  Q0*Q1*Q6*(80875 - 3850*rr) + Q0*Q2^2*(107850 - 3675*rr) + 
  Q2^2*Q4*(291240 - 3540*rr) + Q4^2*Q8*(-106249 - 2799*rr) + 
  Q2*Q3*Q5*(251465 - 2785*rr) + Q2*Q4*Q8*(-355581 - 2489*rr) + 
  Q1*Q3*Q6*(205785 - 2245*rr) + Q1^2*Q8*(-235114 - 2226*rr) + 
  Q0^2*Q5*(45625 + 625*rr) + Q6*Q7^2*(-56686 + 2106*rr) + 
  Q0*Q7^2*(-79295 + 2537*rr) + Q4^3*(28090 + 3990*rr) + 
  Q0*Q2*Q5*(84800 + 4900*rr) + Q0*Q3*Q7*(30765 + 5515*rr) + 
  Q5*Q8*Q9*(342312 + 8344*rr) + Q5*Q6*Q7*(457017 + 10481*rr) + 
  Q2*Q3*Q8*(-224771 + 11297*rr) + Q3*Q4*Q5*(-67190 + 11320*rr) + 
  Q0^2*Q9*(-17125 + 11875*rr) + Q0*Q3*Q4*(66175 + 12525*rr) + 
  Q0*Q4*Q5*(119025 + 16025*rr) + Q1*Q4^2*(17580 + 16210*rr) + 
  Q1*Q8*Q9*(-489830 + 17186*rr) + Q1*Q3^2*(-238320 + 18460*rr) + 
  Q0*Q6*Q8*(451980 + 18710*rr) + Q1*Q2*Q4*(-290705 + 18875*rr) + 
  Q2^2*Q7*(-352464 + 20304*rr) + Q2^2*Q8*(458041 + 25173*rr) + 
  Q8^3*(-65380 + 25260*rr) + Q5^3*(-108850 + 25470*rr) + 
  Q2*Q3*Q7*(-205488 + 26576*rr) + Q6^2*Q8*(-132917 + 27211*rr) + 
  Q0^2*Q3*(31875 + 28125*rr) + Q0^2*Q4*(80625 + 28125*rr) + 
  Q2*Q4*Q6*(37010 + 30060*rr) + Q1^2*Q6*(26525 + 32435*rr) + 
  Q2^2*Q3*(-194220 + 34460*rr) + Q1*Q2*Q6*(187070 + 34930*rr) + 
  Q1^3*(360310 + 36650*rr) + Q0*Q5*Q8*(226710 + 37540*rr) + 
  Q2*Q7^2*(38022 + 38286*rr) + Q1*Q5*Q6*(128340 + 38910*rr) + 
  Q0*Q2*Q7*(125475 + 43765*rr) + Q0*Q5^2*(-71150 + 45100*rr) + 
  Q0*Q2*Q9*(-177750 + 45220*rr) + Q1*Q2*Q3*(-225920 + 47200*rr) + 
  Q2^2*Q5*(365420 + 48910*rr) + Q1*Q4*Q6*(16245 + 49155*rr) + 
  Q1*Q5*Q7*(-50665 + 49267*rr) + Q0*Q2*Q6*(220300 + 49850*rr) + 
  Q2*Q3*Q9*(390700 + 50252*rr) + Q1^2*Q4*(-317130 + 50300*rr) + 
  Q4*Q5^2*(59930 + 51630*rr) + Q0*Q4*Q9*(90055 + 51715*rr) + 
  Q0*Q7*Q9*(169761 + 55269*rr) + Q2*Q5*Q6*(-81905 + 55425*rr) + 
  Q1*Q3*Q8*(-169456 + 56184*rr) + Q8^2*Q9*(110995 + 58343*rr) + 
  Q2*Q4*Q5*(-213555 + 58425*rr) + Q0*Q5*Q6*(-238025 + 58525*rr) + 
  Q0*Q3*Q5*(150950 + 61425*rr) + Q3^3*(50030 + 62930*rr) + 
  Q3*Q6*Q8*(-269221 + 64903*rr) + Q0*Q6*Q7*(-366700 + 65740*rr) + 
  Q2*Q5^2*(-72500 + 65830*rr) + Q6*Q8*Q9*(64436 + 66580*rr) + 
  Q1*Q3*Q7*(404715 + 67407*rr) + Q4^2*Q9*(-109322 + 67760*rr) + 
  Q7*Q9^2*(41492 + 68484*rr) + Q3*Q4*Q6*(-189095 + 69605*rr) + 
  Q3*Q6*Q7*(-70167 + 69945*rr) + Q3*Q5^2*(-327575 + 71335*rr) + 
  Q0*Q1*Q2*(-20250 + 71650*rr) + Q1*Q3*Q9*(-4666 + 76102*rr) + 
  Q2*Q3*Q6*(57590 + 77830*rr) + Q0*Q5*Q7*(-96685 + 78725*rr) + 
  Q4*Q5*Q7*(115652 + 80272*rr) + Q0*Q3^2*(52100 + 80425*rr) + 
  Q0*Q1*Q7*(42565 + 81115*rr) + Q2*Q5*Q9*(-381206 + 82474*rr) + 
  Q4^2*Q5*(-159310 + 84160*rr) + Q5*Q9^2*(315744 + 86288*rr) + 
  Q3*Q4*Q9*(119044 + 88680*rr) + Q2*Q5*Q8*(-323619 + 92581*rr) + 
  Q3^2*Q5*(-228845 + 100425*rr) + Q1^2*Q2*(-166090 + 104850*rr) + 
  Q4*Q8^2*(-160013 + 107463*rr) + Q5^2*Q8*(275485 + 111823*rr) + 
  Q0*Q6*Q9*(73150 + 111870*rr) + Q0*Q1*Q8*(-204415 + 112315*rr) + 
  Q7^3*(139560 + 114632*rr) + Q1*Q6*Q7*(-24007 + 114937*rr) + 
  Q2*Q4*Q9*(274275 + 114971*rr) + Q1*Q9^2*(48757 + 117089*rr) + 
  Q3*Q7*Q9*(-5524 + 118060*rr) + Q7^2*Q8*(175147 + 122847*rr) + 
  Q7^2*Q9*(318313 + 123877*rr) + Q4*Q7^2*(-450000 + 124976*rr) + 
  Q1*Q2*Q5*(149730 + 126700*rr) + Q1^2*Q7*(-143977 + 130835*rr) + 
  Q5^2*Q7*(-44093 + 135549*rr) + Q3*Q8*Q9*(64117 + 135745*rr) + 
  Q0*Q7*Q8*(-176660 + 136652*rr) + Q1*Q4*Q7*(-93748 + 143336*rr) + 
  Q1^2*Q9*(386798 + 146094*rr) + Q3*Q5*Q8*(211557 + 149093*rr) + 
  Q4*Q7*Q9*(-176657 + 149923*rr) + Q3*Q5*Q7*(-369944 + 156328*rr) + 
  Q5*Q6*Q9*(-337953 + 162455*rr) + Q4*Q9^2*(-129143 + 166245*rr) + 
  Q3*Q7*Q8*(90121 + 168149*rr) + Q1*Q3*Q4*(69910 + 187410*rr) + 
  Q3*Q4*Q8*(-83110 + 191582*rr) + Q6*Q7*Q9*(258822 + 202182*rr) + 
  Q3*Q6*Q9*(508091 + 206183*rr) + Q2*Q8^2*(82575 + 206707*rr) + 
  Q4*Q6*Q9*(-286536 + 212016*rr) + Q1*Q7*Q9*(-101040 + 245216*rr) + 
  Q7*Q8^2*(152149 + 281185*rr), Q4*Q7*Q8*(-33044 - 331380*rr) + 
  Q2*Q3*Q7*(-22277 - 237201*rr) + Q2*Q4*Q8*(108785 - 222331*rr) + 
  Q2^2*Q5*(118025 - 213305*rr) + Q3^2*Q9*(390218 - 197502*rr) + 
  Q5*Q6*Q8*(279190 - 196490*rr) + Q7*Q8*Q9*(44507 - 186225*rr) + 
  Q0*Q8*Q9*(162394 - 185206*rr) + Q5*Q6*Q7*(311034 - 164006*rr) + 
  Q2*Q8*Q9*(51307 - 150353*rr) + Q1*Q3*Q9*(-69902 - 143806*rr) + 
  Q5*Q8^2*(-66194 - 137898*rr) + Q6*Q8^2*(-162826 - 132802*rr) + 
  Q2*Q7*Q8*(-100535 - 131035*rr) + Q2^2*Q8*(-380351 - 129923*rr) + 
  Q0*Q9^2*(87866 - 128726*rr) + Q2*Q7*Q9*(-106749 - 125193*rr) + 
  Q1*Q6*Q8*(188068 - 122780*rr) + Q5*Q7*Q9*(76835 - 112521*rr) + 
  Q3^2*Q7*(308884 - 106420*rr) + Q1*Q4^2*(25720 - 103290*rr) + 
  Q2*Q5*Q6*(-10520 - 101980*rr) + Q3*Q9^2*(117636 - 100780*rr) + 
  Q0*Q3*Q9*(-262825 - 98905*rr) + Q1*Q2*Q5*(80330 - 95990*rr) + 
  Q0*Q7*Q8*(-131725 - 93713*rr) + Q6^2*Q7*(-44634 - 92922*rr) + 
  Q0*Q3*Q6*(100400 - 92125*rr) + Q4^2*Q6*(5925 - 90495*rr) + 
  Q6*Q7*Q9*(-106317 - 84889*rr) + Q8*Q9^2*(-255758 - 73558*rr) + 
  Q3*Q4*Q9*(732127 - 69933*rr) + Q0*Q2*Q8*(120735 - 65885*rr) + 
  Q1*Q3*Q8*(128167 - 63565*rr) + Q1^2*Q2*(-68085 - 62355*rr) + 
  Q0*Q1*Q2*(174750 - 61600*rr) + Q3^3*(-217100 - 58660*rr) + 
  Q2*Q6*Q8*(-72989 - 57673*rr) + Q3*Q4*Q5*(-29415 - 57295*rr) + 
  Q1*Q4*Q6*(-170800 - 57210*rr) + Q0*Q3*Q4*(-60450 - 57100*rr) + 
  Q2*Q6^2*(-306445 - 56405*rr) + Q0*Q4*Q7*(-172410 - 55060*rr) + 
  Q0*Q5*Q6*(-61150 - 53850*rr) + Q0*Q6*Q8*(109980 - 53640*rr) + 
  Q0*Q7*Q9*(233901 - 51431*rr) + Q6*Q7^2*(192155 - 49617*rr) + 
  Q4^2*Q5*(-64295 - 48705*rr) + Q1*Q3*Q6*(94365 - 48235*rr) + 
  Q5^2*Q7*(-223154 - 46224*rr) + Q1*Q5*Q7*(-280271 - 44371*rr) + 
  Q1*Q4*Q8*(49277 - 42879*rr) + Q2*Q4*Q9*(536403 - 42737*rr) + 
  Q1*Q5*Q8*(-95165 - 40313*rr) + Q1*Q2*Q8*(-280122 - 37026*rr) + 
  Q6^3*(67775 - 36045*rr) + Q0*Q4^2*(117125 - 35450*rr) + 
  Q1^2*Q8*(-247703 - 35147*rr) + Q6*Q7*Q8*(-341375 - 34803*rr) + 
  Q0*Q1*Q9*(252770 - 34170*rr) + Q0*Q1^2*(129175 - 33750*rr) + 
  Q2*Q3*Q4*(24775 - 32905*rr) + Q1*Q4*Q7*(-491701 - 32753*rr) + 
  Q1*Q6*Q7*(-179246 - 32358*rr) + Q0*Q5*Q7*(17440 - 28750*rr) + 
  Q3*Q6*Q8*(16326 - 28538*rr) + Q4*Q5*Q7*(-266405 - 27021*rr) + 
  Q6^2*Q9*(-171644 - 26956*rr) + Q7^2*Q8*(-444505 - 25941*rr) + 
  Q1^2*Q3*(67420 - 25720*rr) + Q1*Q2*Q3*(-151340 - 25260*rr) + 
  Q3^2*Q4*(-164085 - 24685*rr) + Q0*Q1*Q3*(82325 - 23700*rr) + 
  Q3*Q4*Q8*(133074 - 22982*rr) + Q1*Q7^2*(82142 - 20330*rr) + 
  Q0*Q6*Q9*(451850 - 19580*rr) + Q3^2*Q6*(381005 - 18735*rr) + 
  Q1*Q6^2*(-98475 - 18075*rr) + Q4^2*Q9*(-79358 - 17022*rr) + 
  Q2*Q7^2*(97226 - 16958*rr) + Q2*Q3^2*(196740 - 16760*rr) + 
  Q1*Q2^2*(-188310 - 16570*rr) + Q1*Q3*Q5*(186590 - 16140*rr) + 
  Q1*Q5^2*(132725 - 13915*rr) + Q0*Q5^2*(-75775 - 13025*rr) + 
  Q1*Q3*Q7*(-19063 - 12867*rr) + Q4*Q5^2*(-120685 - 12175*rr) + 
  Q0^2*Q6*(-79375 - 10000*rr) + Q7*Q9^2*(421103 - 9901*rr) + 
  Q2*Q5*Q9*(-35920 - 9548*rr) + Q5^2*Q9*(-15041 - 7665*rr) + 
  Q3*Q4^2*(-221970 - 7340*rr) + Q0*Q2*Q5*(-34700 - 6975*rr) + 
  Q0^2*Q1*(7500 - 6875*rr) + Q1^3*(141610 - 6330*rr) + 
  Q2^2*Q3*(344940 - 4940*rr) + Q1^2*Q5*(-7600 - 4020*rr) + 
  Q2^2*Q9*(137447 - 3477*rr) + Q3*Q4*Q6*(-100180 - 3150*rr) + 
  Q0*Q3^2*(-121025 - 2575*rr) + Q9^3*(13596 - 2388*rr) + 
  Q0*Q1*Q8*(14510 - 1010*rr) + Q0*Q2*Q7*(125050 + 390*rr) + 
  Q2*Q4^2*(-91525 + 735*rr) + Q1*Q4*Q5*(-33125 + 1415*rr) + 
  Q1^2*Q6*(47900 + 2020*rr) + Q0^2*Q5*(-23125 + 3750*rr) + 
  Q4*Q7^2*(119451 + 4263*rr) + Q4^2*Q8*(64095 + 8159*rr) + 
  Q0*Q8^2*(142589 + 8969*rr) + Q4*Q6^2*(107935 + 9725*rr) + 
  Q3^2*Q5*(18300 + 12800*rr) + Q0*Q2*Q6*(-250825 + 13100*rr) + 
  Q0^2*Q2*(-5000 + 13125*rr) + Q0*Q1*Q5*(-116975 + 13250*rr) + 
  Q0^2*Q8*(1375 + 14125*rr) + Q5*Q7*Q8*(-400168 + 14680*rr) + 
  Q6*Q8*Q9*(-203334 + 17602*rr) + Q5^2*Q6*(148925 + 18025*rr) + 
  Q2*Q6*Q7*(256064 + 19592*rr) + Q0*Q2^2*(-69400 + 20450*rr) + 
  Q5*Q6^2*(-74230 + 20910*rr) + Q4*Q5*Q6*(126660 + 21870*rr) + 
  Q0*Q4*Q6*(-167375 + 23075*rr) + Q6^2*Q8*(257194 + 23186*rr) + 
  Q2*Q5*Q8*(-346669 + 24615*rr) + Q3*Q8^2*(133094 + 25198*rr) + 
  Q7^2*Q9*(-98144 + 25504*rr) + Q4*Q7*Q9*(-141911 + 26101*rr) + 
  Q1*Q4*Q9*(-327463 + 27357*rr) + Q2^2*Q7*(-95297 + 28675*rr) + 
  Q1*Q2*Q6*(92265 + 29205*rr) + Q3^2*Q8*(62501 + 29969*rr) + 
  Q0*Q4*Q8*(207830 + 30030*rr) + Q3*Q7*Q9*(102324 + 30068*rr) + 
  Q2*Q9^2*(68305 + 30093*rr) + Q3*Q4*Q7*(235200 + 30528*rr) + 
  Q2^2*Q6*(-69665 + 31515*rr) + Q1*Q5*Q6*(-99845 + 34135*rr) + 
  Q0^2*Q4*(-91250 + 34375*rr) + Q0^2*Q9*(-63375 + 34375*rr) + 
  Q5^3*(-172015 + 34815*rr) + Q2*Q4*Q5*(-160330 + 37080*rr) + 
  Q0*Q3*Q5*(-268175 + 37425*rr) + Q0^2*Q3*(625 + 37500*rr) + 
  Q0*Q3*Q7*(-7885 + 39915*rr) + Q1^2*Q9*(-27493 + 40047*rr) + 
  Q5*Q9^2*(192459 + 40543*rr) + Q6*Q9^2*(-38184 + 40792*rr) + 
  Q0*Q4*Q9*(258630 + 43290*rr) + Q0*Q6^2*(65400 + 43725*rr) + 
  Q0*Q1*Q4*(-187450 + 45850*rr) + Q4*Q5*Q9*(-185545 + 46307*rr) + 
  Q0*Q2*Q3*(169550 + 47550*rr) + Q0*Q7^2*(19470 + 48002*rr) + 
  Q3*Q6^2*(-110655 + 48035*rr) + Q3*Q5*Q7*(-131750 + 49410*rr) + 
  Q0*Q4*Q5*(-89475 + 49650*rr) + Q1*Q2*Q9*(218230 + 49774*rr) + 
  Q2*Q3*Q6*(50790 + 49990*rr) + Q5*Q8*Q9*(-200265 + 50507*rr) + 
  Q2*Q3*Q9*(144708 + 50572*rr) + Q8^3*(-152937 + 50971*rr) + 
  Q5^2*Q8*(287583 + 52731*rr) + Q3*Q5*Q9*(114086 + 54230*rr) + 
  Q3*Q7^2*(-71943 + 55605*rr) + Q8^2*Q9*(129383 + 56491*rr) + 
  Q0*Q2*Q9*(-56975 + 58445*rr) + Q1*Q5*Q9*(-217431 + 58689*rr) + 
  Q0^2*Q7*(84500 + 59000*rr) + Q0*Q5*Q9*(173145 + 59205*rr) + 
  Q4^2*Q7*(449119 + 62951*rr) + Q1*Q8^2*(40628 + 68612*rr) + 
  Q2*Q5*Q7*(58131 + 69891*rr) + Q2^2*Q4*(98040 + 71380*rr) + 
  Q4^3*(-8335 + 72375*rr) + Q1*Q6*Q9*(-163966 + 74530*rr) + 
  Q3*Q5*Q6*(198265 + 75145*rr) + Q0*Q5*Q8*(26685 + 75465*rr) + 
  Q2*Q4*Q6*(102875 + 75545*rr) + Q5*Q6*Q9*(-338703 + 77261*rr) + 
  Q3*Q5^2*(-16090 + 80310*rr) + Q1*Q7*Q8*(-707267 + 80329*rr) + 
  Q3*Q5*Q8*(37763 + 81703*rr) + Q2*Q5^2*(27720 + 84940*rr) + 
  Q1*Q2*Q7*(551794 + 85630*rr) + Q1*Q3^2*(-209810 + 86690*rr) + 
  Q2*Q3*Q8*(-17103 + 88261*rr) + Q0*Q2*Q4*(162800 + 91050*rr) + 
  Q4*Q6*Q7*(-196640 + 94036*rr) + Q0*Q1*Q7*(185865 + 94515*rr) + 
  Q1*Q9^2*(261277 + 98313*rr) + Q4*Q8^2*(144394 + 99650*rr) + 
  Q7^3*(70169 + 101333*rr) + Q1^2*Q4*(-235890 + 104180*rr) + 
  Q2*Q6*Q9*(-312459 + 107825*rr) + Q4*Q6*Q8*(104362 + 108210*rr) + 
  Q5*Q7^2*(-42309 + 109711*rr) + Q1*Q3*Q4*(-6025 + 110095*rr) + 
  Q3*Q8*Q9*(358859 + 112575*rr) + Q4*Q6*Q9*(-142639 + 117329*rr) + 
  Q2*Q3*Q5*(-141805 + 120565*rr) + Q4*Q8*Q9*(86546 + 122922*rr) + 
  Q0*Q6*Q7*(-196975 + 124665*rr) + Q2*Q4*Q7*(-29967 + 128073*rr) + 
  Q2^3*(-274790 + 133070*rr) + Q1*Q2*Q4*(52880 + 133230*rr) + 
  Q1^2*Q7*(270920 + 134680*rr) + Q0*Q1*Q6*(198500 + 136025*rr) + 
  Q0*Q3*Q8*(-125795 + 136705*rr) + Q3*Q6*Q9*(519358 + 144878*rr) + 
  Q1*Q8*Q9*(-477588 + 151116*rr) + Q4*Q5*Q8*(88774 + 157538*rr) + 
  Q7*Q8^2*(-126974 + 177978*rr) + Q1*Q7*Q9*(-217426 + 179542*rr) + 
  Q3*Q7*Q8*(-38406 + 192018*rr) + Q2*Q8^2*(-41624 + 230184*rr) + 
  Q3*Q6*Q7*(93300 + 270004*rr) + Q4*Q9^2*(-83010 + 282726*rr), 
 Q1*Q8^2*(249859 - 238825*rr) + Q7^2*Q9*(-248102 - 226446*rr) + 
  Q2*Q4*Q8*(233532 - 211420*rr) + Q0*Q1*Q4*(33775 - 171075*rr) + 
  Q5*Q7*Q8*(213086 - 159338*rr) + Q4*Q7*Q9*(-260548 - 158132*rr) + 
  Q1*Q2^2*(-62200 - 147660*rr) + Q2^2*Q8*(-190217 - 141677*rr) + 
  Q1*Q7^2*(162648 - 138472*rr) + Q0*Q6*Q9*(401625 - 133815*rr) + 
  Q3*Q8^2*(90074 - 131022*rr) + Q8^3*(8807 - 128981*rr) + 
  Q1*Q6*Q8*(13090 - 128622*rr) + Q1*Q5*Q8*(186898 - 128194*rr) + 
  Q1*Q4*Q8*(-136939 - 123687*rr) + Q0*Q9^2*(-107877 - 123513*rr) + 
  Q2*Q4*Q9*(364650 - 117558*rr) + Q0*Q3*Q6*(-50925 - 106125*rr) + 
  Q1*Q7*Q8*(-282521 - 104261*rr) + Q1*Q5^2*(172250 - 101950*rr) + 
  Q1*Q3*Q6*(324945 - 101905*rr) + Q4^2*Q9*(162112 - 100916*rr) + 
  Q6^2*Q7*(-79484 - 99750*rr) + Q1*Q4*Q9*(98006 - 94974*rr) + 
  Q0*Q8^2*(8632 - 92728*rr) + Q5*Q6*Q8*(-138689 - 92329*rr) + 
  Q0*Q3*Q9*(-267075 - 77115*rr) + Q3^2*Q6*(81290 - 75120*rr) + 
  Q2^2*Q7*(166447 - 73309*rr) + Q3*Q4*Q5*(-34325 - 73295*rr) + 
  Q2^2*Q5*(-58875 - 72515*rr) + Q5*Q7*Q9*(-189465 - 72197*rr) + 
  Q3*Q7^2*(283328 - 70880*rr) + Q5*Q8^2*(126529 - 68987*rr) + 
  Q2*Q5*Q8*(-402323 - 67611*rr) + Q0*Q5*Q6*(-91325 - 67050*rr) + 
  Q6*Q7*Q9*(-458174 - 64502*rr) + Q3*Q6*Q8*(1190 - 62174*rr) + 
  Q2^2*Q9*(-85781 - 60521*rr) + Q5^2*Q6*(181020 - 59370*rr) + 
  Q0*Q1*Q5*(-117425 - 56750*rr) + Q2*Q5^2*(55135 - 55515*rr) + 
  Q1*Q6*Q9*(-114667 - 53971*rr) + Q3*Q5*Q9*(-12514 - 53274*rr) + 
  Q3*Q4*Q9*(354808 - 52968*rr) + Q1*Q4*Q5*(32585 - 52925*rr) + 
  Q0*Q5*Q8*(245780 - 51530*rr) + Q0*Q2^2*(52925 - 51525*rr) + 
  Q6*Q8^2*(170859 - 50449*rr) + Q0*Q1*Q7*(-295055 - 42805*rr) + 
  Q1*Q5*Q7*(-15786 - 41490*rr) + Q1*Q3*Q7*(46850 - 41382*rr) + 
  Q1^2*Q2*(283970 - 41330*rr) + Q0*Q1*Q3*(142100 - 40600*rr) + 
  Q1*Q4*Q6*(105930 - 40390*rr) + Q2*Q8*Q9*(425187 - 38041*rr) + 
  Q5^2*Q8*(187923 - 37143*rr) + Q0*Q2*Q7*(11075 - 34155*rr) + 
  Q4^2*Q6*(157115 - 33945*rr) + Q6*Q7*Q8*(360691 - 32473*rr) + 
  Q4^2*Q5*(-70445 - 31165*rr) + Q5*Q6*Q7*(76535 - 28673*rr) + 
  Q1^2*Q4*(183260 - 28670*rr) + Q7*Q8*Q9*(-269225 - 28485*rr) + 
  Q2*Q6^2*(-20635 - 28285*rr) + Q3^2*Q4*(6920 - 28070*rr) + 
  Q0*Q4*Q8*(193590 - 24810*rr) + Q4^2*Q8*(-210421 - 23745*rr) + 
  Q1^3*(-12250 - 23590*rr) + Q2*Q4*Q5*(945 - 21435*rr) + 
  Q0*Q7*Q8*(52720 - 20424*rr) + Q0*Q8*Q9*(68082 - 20278*rr) + 
  Q0*Q2*Q4*(47525 - 19850*rr) + Q5^2*Q9*(94488 - 19824*rr) + 
  Q1*Q3^2*(-27575 - 19525*rr) + Q7^3*(-58841 - 19285*rr) + 
  Q1*Q9^2*(10941 - 19095*rr) + Q1*Q2*Q6*(84640 - 16430*rr) + 
  Q0*Q6^2*(170575 - 15200*rr) + Q3^3*(-109890 - 14810*rr) + 
  Q2*Q3*Q7*(-41288 - 14136*rr) + Q2*Q6*Q7*(28908 - 13988*rr) + 
  Q0*Q7*Q9*(142408 - 13628*rr) + Q4*Q6*Q7*(-537081 - 13545*rr) + 
  Q0^2*Q3*(39375 - 12500*rr) + Q0*Q1*Q8*(-96045 - 11155*rr) + 
  Q3*Q7*Q8*(82438 - 11154*rr) + Q3*Q9^2*(311361 - 10899*rr) + 
  Q2^2*Q6*(-83230 - 10280*rr) + Q0*Q4*Q6*(-182625 - 10025*rr) + 
  Q2*Q7*Q9*(-112630 - 9790*rr) + Q3^2*Q9*(144509 - 8783*rr) + 
  Q3*Q5*Q6*(123355 - 8255*rr) + Q0*Q1*Q2*(-49625 - 7175*rr) + 
  Q2^2*Q3*(114775 - 6695*rr) + Q6^3*(-8010 - 6610*rr) + 
  Q3^2*Q8*(-183437 - 5273*rr) + Q0^2*Q2*(3750 - 4375*rr) + 
  Q1*Q2*Q3*(130930 - 3650*rr) + Q0*Q5*Q7*(146970 - 1050*rr) + 
  Q3*Q5^2*(-218150 - 1000*rr) + Q2*Q5*Q6*(-67945 - 575*rr) + 
  Q7^2*Q8*(-133582 + 42*rr) + Q0*Q5*Q9*(-27165 + 115*rr) + 
  Q1*Q3*Q9*(-283227 + 757*rr) + Q0*Q2*Q6*(-232225 + 1425*rr) + 
  Q2*Q6*Q9*(-96268 + 1532*rr) + Q0^2*Q9*(44875 + 1875*rr) + 
  Q4*Q6^2*(-130515 + 2045*rr) + Q3*Q4^2*(-273985 + 2065*rr) + 
  Q3^2*Q5*(41660 + 2420*rr) + Q1*Q5*Q9*(-105705 + 2523*rr) + 
  Q7*Q8^2*(-156502 + 2690*rr) + Q3*Q8*Q9*(173948 + 3260*rr) + 
  Q0^2*Q1*(53750 + 4375*rr) + Q2*Q3^2*(154660 + 6220*rr) + 
  Q0*Q2*Q8*(23530 + 6670*rr) + Q0^2*Q8*(63500 + 6750*rr) + 
  Q2*Q3*Q4*(-233205 + 8575*rr) + Q0*Q2*Q5*(14400 + 9200*rr) + 
  Q4^2*Q7*(17025 + 10067*rr) + Q1^2*Q9*(-184369 + 12467*rr) + 
  Q0^2*Q4*(-64375 + 12500*rr) + Q5^3*(-26285 + 12835*rr) + 
  Q1^2*Q7*(-66801 + 13051*rr) + Q2*Q6*Q8*(-94213 + 13095*rr) + 
  Q6^2*Q8*(193759 + 13447*rr) + Q0^2*Q6*(2500 + 13750*rr) + 
  Q1^2*Q6*(-172175 + 13815*rr) + Q1*Q2*Q9*(-206314 + 14078*rr) + 
  Q3*Q7*Q9*(249608 + 14104*rr) + Q0^2*Q5*(11875 + 14375*rr) + 
  Q0*Q7^2*(316630 + 15106*rr) + Q1*Q2*Q5*(63690 + 16070*rr) + 
  Q6*Q8*Q9*(-189715 + 17609*rr) + Q1*Q5*Q6*(96880 + 18120*rr) + 
  Q4*Q7^2*(117808 + 18928*rr) + Q5*Q7^2*(63226 + 18978*rr) + 
  Q0^2*Q7*(-9000 + 19500*rr) + Q4^3*(52805 + 20225*rr) + 
  Q0*Q3*Q7*(-37555 + 20945*rr) + Q1*Q2*Q7*(179778 + 24722*rr) + 
  Q0*Q3^2*(-138450 + 25275*rr) + Q1*Q2*Q8*(-291256 + 26024*rr) + 
  Q0*Q4*Q9*(44590 + 26220*rr) + Q0*Q4^2*(123750 + 26400*rr) + 
  Q1*Q3*Q5*(-10730 + 26480*rr) + Q0*Q1*Q9*(96335 + 27415*rr) + 
  Q0*Q5^2*(99300 + 27925*rr) + Q0*Q3*Q8*(34490 + 28490*rr) + 
  Q3*Q4*Q8*(-20616 + 30804*rr) + Q3*Q6^2*(89485 + 31745*rr) + 
  Q4*Q5*Q6*(-33105 + 32195*rr) + Q2*Q3*Q6*(-64115 + 32835*rr) + 
  Q0*Q2*Q9*(-47025 + 35135*rr) + Q9^3*(19873 + 35773*rr) + 
  Q1*Q4*Q7*(284008 + 36504*rr) + Q3^2*Q7*(93449 + 36765*rr) + 
  Q1*Q3*Q4*(-127930 + 40010*rr) + Q6^2*Q9*(-240212 + 41228*rr) + 
  Q2^2*Q4*(95620 + 42460*rr) + Q0*Q6*Q8*(-158760 + 42580*rr) + 
  Q5*Q8*Q9*(-128245 + 42703*rr) + Q0*Q3*Q4*(76150 + 43325*rr) + 
  Q1^2*Q5*(-68165 + 44865*rr) + Q5^2*Q7*(113049 + 46675*rr) + 
  Q3*Q5*Q7*(15666 + 47514*rr) + Q0*Q3*Q5*(-49400 + 48400*rr) + 
  Q1*Q4^2*(-16800 + 49020*rr) + Q2*Q3*Q8*(-104031 + 49081*rr) + 
  Q1*Q7*Q9*(-178667 + 50609*rr) + Q2*Q4^2*(19030 + 51400*rr) + 
  Q4*Q6*Q9*(96779 + 51835*rr) + Q0*Q6*Q7*(-125700 + 51920*rr) + 
  Q3*Q5*Q8*(158959 + 52771*rr) + Q1*Q6^2*(130595 + 55125*rr) + 
  Q8^2*Q9*(137444 + 55764*rr) + Q1^2*Q3*(249250 + 56150*rr) + 
  Q4*Q5^2*(-17415 + 56575*rr) + Q0*Q4*Q7*(124870 + 57420*rr) + 
  Q0*Q2*Q3*(134775 + 58525*rr) + Q0*Q4*Q5*(66450 + 58950*rr) + 
  Q7*Q9^2*(31611 + 59887*rr) + Q2*Q3*Q9*(-66869 + 67087*rr) + 
  Q2*Q4*Q6*(55705 + 67095*rr) + Q6*Q7^2*(107297 + 68173*rr) + 
  Q2^3*(-175610 + 69330*rr) + Q5*Q9^2*(-84235 + 71505*rr) + 
  Q1*Q6*Q7*(163014 + 72858*rr) + Q2*Q5*Q9*(174574 + 79158*rr) + 
  Q2*Q7^2*(328087 + 80379*rr) + Q0*Q1^2*(-168475 + 82375*rr) + 
  Q2*Q3*Q5*(16230 + 84640*rr) + Q4*Q5*Q7*(-298458 + 84874*rr) + 
  Q2*Q7*Q8*(-75115 + 85105*rr) + Q5*Q6^2*(-97535 + 86535*rr) + 
  Q3*Q6*Q9*(78501 + 88185*rr) + Q1^2*Q8*(-145626 + 92766*rr) + 
  Q4*Q8*Q9*(3186 + 95402*rr) + Q4*Q9^2*(244024 + 96664*rr) + 
  Q4*Q5*Q9*(-19953 + 98163*rr) + Q3*Q4*Q6*(-29380 + 103860*rr) + 
  Q0*Q1*Q6*(65625 + 110450*rr) + Q1*Q3*Q8*(226993 + 111757*rr) + 
  Q2*Q9^2*(284014 + 115222*rr) + Q1*Q2*Q4*(-42665 + 116755*rr) + 
  Q5*Q6*Q9*(26536 + 123136*rr) + Q4*Q7*Q8*(-172564 + 127108*rr) + 
  Q2*Q5*Q7*(-43264 + 131552*rr) + Q4*Q6*Q8*(144526 + 132974*rr) + 
  Q1*Q8*Q9*(-94835 + 133129*rr) + Q8*Q9^2*(-265793 + 145187*rr) + 
  Q2*Q4*Q7*(183100 + 161808*rr) + Q6*Q9^2*(-14665 + 172771*rr) + 
  Q3*Q6*Q7*(-159223 + 194129*rr) + Q2*Q8^2*(-46183 + 194821*rr) + 
  Q4*Q8^2*(540934 + 221438*rr) + Q4*Q5*Q8*(76407 + 303411*rr) + 
  Q3*Q4*Q7*(257365 + 311121*rr), Q1*Q5*Q8*(-3947 - 319499*rr) + 
  Q1*Q7*Q8*(-300479 - 287555*rr) + Q1*Q8^2*(-179081 - 275077*rr) + 
  Q3*Q7*Q9*(75478 - 267282*rr) + Q3*Q7^2*(12952 - 204008*rr) + 
  Q3*Q9^2*(-15358 - 169974*rr) + Q0*Q8*Q9*(326318 - 162362*rr) + 
  Q0*Q8^2*(-348767 - 159387*rr) + Q2*Q5*Q7*(-30212 - 156008*rr) + 
  Q3*Q6*Q7*(-79557 - 153169*rr) + Q1*Q8*Q9*(35235 - 150713*rr) + 
  Q4*Q7*Q9*(-502171 - 141679*rr) + Q4*Q6*Q7*(-45125 - 141261*rr) + 
  Q2*Q6*Q9*(-164280 - 139132*rr) + Q0*Q1*Q5*(-32825 - 136500*rr) + 
  Q1*Q4*Q8*(-166353 - 135245*rr) + Q2*Q7*Q9*(296771 - 130153*rr) + 
  Q3*Q8^2*(75571 - 124793*rr) + Q2^2*Q4*(-91200 - 123760*rr) + 
  Q1*Q6*Q9*(29154 - 122362*rr) + Q1*Q2*Q7*(133494 - 117958*rr) + 
  Q5*Q7*Q8*(30398 - 117322*rr) + Q0*Q5*Q8*(412670 - 115170*rr) + 
  Q2*Q3*Q9*(-84841 - 113973*rr) + Q1*Q7^2*(124521 - 111051*rr) + 
  Q2*Q3*Q5*(255815 - 106855*rr) + Q2^2*Q8*(313849 - 106379*rr) + 
  Q3*Q5*Q9*(492682 - 106022*rr) + Q8^2*Q9*(121103 - 105997*rr) + 
  Q2^3*(116910 - 104350*rr) + Q1*Q5^2*(17575 - 104255*rr) + 
  Q2*Q7*Q8*(146029 - 96919*rr) + Q6^2*Q8*(-326257 - 95105*rr) + 
  Q1*Q2*Q9*(-97829 - 92969*rr) + Q0*Q6*Q9*(122925 - 92335*rr) + 
  Q0*Q3*Q6*(-117950 - 89500*rr) + Q4*Q7^2*(-379938 - 88178*rr) + 
  Q2*Q6*Q7*(-107381 - 80289*rr) + Q2*Q4*Q8*(279289 - 74347*rr) + 
  Q0*Q6*Q7*(-115350 - 74070*rr) + Q0*Q9^2*(-30358 - 73642*rr) + 
  Q3^3*(88780 - 72520*rr) + Q6^2*Q9*(-43101 - 65699*rr) + 
  Q0*Q3*Q9*(-399425 - 62235*rr) + Q4^2*Q9*(242123 - 60867*rr) + 
  Q0*Q3*Q8*(-54215 - 58865*rr) + Q0*Q2*Q4*(-159650 - 55900*rr) + 
  Q3^2*Q8*(312833 - 54819*rr) + Q1^3*(218470 - 53870*rr) + 
  Q0*Q2^2*(96575 - 53725*rr) + Q0*Q2*Q8*(-10105 - 53045*rr) + 
  Q3*Q4*Q6*(71045 - 51935*rr) + Q1*Q2^2*(63645 - 51405*rr) + 
  Q0*Q1*Q9*(-258085 - 50965*rr) + Q5*Q8*Q9*(-61064 - 49512*rr) + 
  Q2*Q6^2*(76010 - 48780*rr) + Q4^2*Q7*(-12645 - 48519*rr) + 
  Q0*Q1*Q6*(-85750 - 47950*rr) + Q2*Q3*Q6*(-172180 - 45200*rr) + 
  Q0*Q4*Q8*(120035 - 44965*rr) + Q3^2*Q5*(-127580 - 43100*rr) + 
  Q1*Q3*Q7*(73557 - 42111*rr) + Q1*Q4*Q5*(-115490 - 40330*rr) + 
  Q2^2*Q6*(65910 - 39020*rr) + Q4*Q7*Q8*(223897 - 37811*rr) + 
  Q5*Q6^2*(85920 - 37550*rr) + Q2*Q5*Q9*(-77775 - 36447*rr) + 
  Q2*Q3*Q4*(-154115 - 35755*rr) + Q2^2*Q7*(-347599 - 35651*rr) + 
  Q5^2*Q9*(73757 - 34635*rr) + Q7*Q8*Q9*(-10029 - 33369*rr) + 
  Q2*Q4*Q6*(-194630 - 32280*rr) + Q0*Q5*Q6*(-237925 - 29325*rr) + 
  Q1*Q3*Q5*(-270660 - 29290*rr) + Q0*Q1*Q4*(175350 - 29175*rr) + 
  Q0*Q6^2*(80925 - 28800*rr) + Q6*Q8*Q9*(-301777 - 28397*rr) + 
  Q7^2*Q9*(111740 - 27892*rr) + Q1*Q9^2*(98869 - 24895*rr) + 
  Q5*Q6*Q8*(136376 - 23628*rr) + Q1*Q3*Q9*(-136203 - 22803*rr) + 
  Q4^2*Q8*(71434 - 22780*rr) + Q2^2*Q3*(-159440 - 22560*rr) + 
  Q2*Q6*Q8*(-357669 - 22441*rr) + Q0*Q1*Q8*(-318105 - 21145*rr) + 
  Q2*Q8^2*(356935 - 21077*rr) + Q0^2*Q8*(15250 - 20500*rr) + 
  Q0*Q3*Q4*(38850 - 17825*rr) + Q0*Q7*Q9*(25802 - 17322*rr) + 
  Q1*Q6^2*(54360 - 16980*rr) + Q1*Q5*Q7*(248467 - 16569*rr) + 
  Q0^2*Q7*(-9125 - 16375*rr) + Q5*Q7^2*(2104 - 15512*rr) + 
  Q0^2*Q2*(-47500 - 14375*rr) + Q5^3*(-118280 - 11340*rr) + 
  Q3*Q4^2*(-154455 - 11075*rr) + Q4*Q5*Q6*(-40040 - 10700*rr) + 
  Q0^2*Q1*(5625 - 10625*rr) + Q4*Q5*Q9*(-276762 - 10354*rr) + 
  Q3*Q6*Q9*(3023 - 9933*rr) + Q0*Q4*Q6*(51125 - 9350*rr) + 
  Q3*Q4*Q5*(-155990 - 8510*rr) + Q1*Q4*Q9*(-225957 - 8301*rr) + 
  Q5^2*Q7*(439412 - 6372*rr) + Q0^2*Q4*(20625 - 6250*rr) + 
  Q3^2*Q4*(-138570 - 6110*rr) + Q2*Q5^2*(-183590 - 4310*rr) + 
  Q1*Q5*Q6*(-19140 - 3190*rr) + Q6^3*(84740 - 3180*rr) + 
  Q0^2*Q3*(38750 - 3125*rr) + Q8^3*(-43871 - 2627*rr) + 
  Q3*Q5*Q8*(424358 - 1274*rr) + Q0*Q3*Q5*(76150 + 725*rr) + 
  Q0^2*Q5*(6875 + 1250*rr) + Q4^2*Q5*(-14940 + 2760*rr) + 
  Q6*Q7^2*(209817 + 3397*rr) + Q4^3*(-111005 + 5135*rr) + 
  Q2*Q4*Q5*(226205 + 5475*rr) + Q4^2*Q6*(106455 + 5755*rr) + 
  Q3*Q5*Q6*(-5480 + 6250*rr) + Q3*Q7*Q8*(92558 + 6534*rr) + 
  Q2*Q3*Q8*(-135464 + 8168*rr) + Q5*Q8^2*(38496 + 9248*rr) + 
  Q6*Q8^2*(153471 + 9315*rr) + Q1^2*Q3*(263070 + 9590*rr) + 
  Q0*Q5^2*(-24175 + 10200*rr) + Q3^2*Q6*(173400 + 10250*rr) + 
  Q0*Q4^2*(-90750 + 10475*rr) + Q2*Q5*Q6*(71130 + 11330*rr) + 
  Q0*Q4*Q9*(58160 + 13130*rr) + Q0*Q4*Q5*(153800 + 13300*rr) + 
  Q0*Q1^2*(-46150 + 13500*rr) + Q0^2*Q6*(-27500 + 14375*rr) + 
  Q0*Q3*Q7*(-145820 + 15180*rr) + Q0*Q1*Q7*(98205 + 16305*rr) + 
  Q4*Q5*Q8*(128784 + 17680*rr) + Q7^2*Q8*(284920 + 18840*rr) + 
  Q3*Q5*Q7*(65760 + 21552*rr) + Q0*Q5*Q9*(121640 + 22110*rr) + 
  Q0*Q2*Q6*(-152025 + 22825*rr) + Q0^2*Q9*(-1125 + 23125*rr) + 
  Q4*Q5^2*(152790 + 24200*rr) + Q1^2*Q5*(-266410 + 24580*rr) + 
  Q1*Q2*Q6*(245150 + 25000*rr) + Q4*Q8*Q9*(253497 + 25333*rr) + 
  Q0*Q1*Q3*(-50725 + 25475*rr) + Q5*Q7*Q9*(19602 + 25690*rr) + 
  Q1*Q3*Q6*(-25255 + 26255*rr) + Q1^2*Q4*(187620 + 27340*rr) + 
  Q5^2*Q6*(27560 + 28090*rr) + Q6^2*Q7*(170280 + 29100*rr) + 
  Q2^2*Q9*(-48618 + 30886*rr) + Q1*Q2*Q3*(98460 + 31440*rr) + 
  Q1^2*Q6*(-120265 + 31625*rr) + Q1*Q6*Q8*(-69454 + 32946*rr) + 
  Q1*Q4*Q6*(-55630 + 34640*rr) + Q0*Q5*Q7*(-18670 + 34750*rr) + 
  Q0*Q2*Q7*(-60500 + 35380*rr) + Q9^3*(245209 + 37525*rr) + 
  Q1*Q3^2*(165545 + 37695*rr) + Q6*Q7*Q8*(391374 + 39014*rr) + 
  Q4*Q5*Q7*(200293 + 42581*rr) + Q3*Q6^2*(8630 + 47800*rr) + 
  Q4*Q6*Q9*(59609 + 52605*rr) + Q0*Q1*Q2*(-188750 + 57425*rr) + 
  Q5*Q6*Q9*(134946 + 58134*rr) + Q0*Q2*Q9*(-151850 + 58540*rr) + 
  Q0*Q2*Q5*(55725 + 59800*rr) + Q4*Q6^2*(66385 + 60475*rr) + 
  Q0*Q3^2*(-42425 + 61225*rr) + Q1^2*Q7*(-167270 + 62354*rr) + 
  Q2*Q4^2*(-298845 + 62865*rr) + Q0*Q7*Q8*(207665 + 62989*rr) + 
  Q7^3*(-6428 + 63124*rr) + Q1^2*Q2*(93605 + 63335*rr) + 
  Q0*Q2*Q3*(-19150 + 64600*rr) + Q1*Q2*Q4*(152565 + 64775*rr) + 
  Q2*Q7^2*(297499 + 67343*rr) + Q3*Q4*Q9*(332714 + 69478*rr) + 
  Q4*Q9^2*(-375042 + 70326*rr) + Q5*Q6*Q7*(44701 + 71045*rr) + 
  Q5*Q9^2*(-159926 + 71474*rr) + Q4*Q6*Q8*(-12067 + 75713*rr) + 
  Q2*Q3*Q7*(-217882 + 77246*rr) + Q3*Q5^2*(40800 + 81060*rr) + 
  Q1^2*Q9*(157387 + 83151*rr) + Q2*Q3^2*(-161500 + 84800*rr) + 
  Q1*Q5*Q9*(117708 + 88676*rr) + Q1*Q3*Q4*(-46320 + 95220*rr) + 
  Q6*Q9^2*(52138 + 99114*rr) + Q8*Q9^2*(-113432 + 103272*rr) + 
  Q2*Q5*Q8*(409742 + 106722*rr) + Q3*Q4*Q7*(183785 + 111413*rr) + 
  Q3^2*Q7*(-261518 + 112818*rr) + Q6*Q7*Q9*(269041 + 116973*rr) + 
  Q0*Q6*Q8*(-75665 + 117395*rr) + Q0*Q4*Q7*(-330620 + 119130*rr) + 
  Q5^2*Q8*(-35323 + 122581*rr) + Q0*Q7^2*(74735 + 123299*rr) + 
  Q2*Q4*Q9*(139673 + 126777*rr) + Q3*Q8*Q9*(144842 + 126994*rr) + 
  Q3^2*Q9*(2607 + 128667*rr) + Q1*Q7*Q9*(185738 + 129906*rr) + 
  Q1*Q4*Q7*(360312 + 131344*rr) + Q3*Q4*Q8*(-187853 + 132519*rr) + 
  Q1*Q4^2*(-112810 + 134400*rr) + Q4*Q8^2*(52378 + 140194*rr) + 
  Q1*Q6*Q7*(12382 + 146042*rr) + Q1^2*Q8*(-112500 + 153276*rr) + 
  Q2*Q9^2*(-225479 + 153605*rr) + Q2*Q8*Q9*(-240182 + 153634*rr) + 
  Q2^2*Q5*(194900 + 172780*rr) + Q1*Q2*Q5*(-272320 + 183880*rr) + 
  Q1*Q3*Q8*(99362 + 199594*rr) + Q7*Q8^2*(20723 + 220231*rr) + 
  Q2*Q4*Q7*(-107292 + 224476*rr) + Q1*Q2*Q8*(-6205 + 238527*rr) + 
  Q3*Q6*Q8*(-159536 + 257680*rr) + Q7*Q9^2*(196577 + 292669*rr), 
 Q2^2*Q8*(-1694 - 221294*rr) + Q1*Q3*Q9*(-79745 - 209341*rr) + 
  Q2*Q3*Q7*(305053 - 188351*rr) + Q0*Q7*Q9*(130062 - 176042*rr) + 
  Q0*Q2*Q8*(225370 - 165970*rr) + Q5*Q7*Q8*(-331361 - 165053*rr) + 
  Q3*Q4*Q7*(-129860 - 161816*rr) + Q3*Q5*Q8*(62768 - 156228*rr) + 
  Q2*Q8*Q9*(-43005 - 154073*rr) + Q1*Q3*Q7*(-331424 - 152680*rr) + 
  Q4*Q6*Q7*(6796 - 149040*rr) + Q9^3*(159960 - 141064*rr) + 
  Q1*Q5*Q7*(-104798 - 140634*rr) + Q0*Q1*Q9*(100540 - 137240*rr) + 
  Q0*Q6*Q9*(213575 - 136585*rr) + Q3*Q4^2*(51225 - 128735*rr) + 
  Q4*Q7*Q8*(257999 - 127773*rr) + Q8^2*Q9*(300934 - 127250*rr) + 
  Q0*Q8*Q9*(519528 - 126432*rr) + Q2*Q5*Q9*(-114580 - 119424*rr) + 
  Q2*Q5*Q6*(16665 - 118025*rr) + Q0*Q5*Q6*(-54300 - 117825*rr) + 
  Q1*Q2*Q8*(70933 - 116495*rr) + Q3*Q5*Q9*(168959 - 110973*rr) + 
  Q5*Q8^2*(164652 - 103260*rr) + Q2*Q6^2*(-170345 - 103095*rr) + 
  Q3*Q9^2*(-13826 - 102298*rr) + Q2*Q6*Q8*(73962 - 100258*rr) + 
  Q3^3*(-50510 - 97250*rr) + Q1*Q7*Q8*(-499102 - 95318*rr) + 
  Q4*Q7^2*(-132282 - 94218*rr) + Q6^2*Q9*(-183233 - 93895*rr) + 
  Q1*Q2*Q5*(275960 - 91840*rr) + Q2*Q5*Q7*(-269025 - 88753*rr) + 
  Q1*Q5*Q8*(92574 - 86582*rr) + Q7*Q8*Q9*(144301 - 83207*rr) + 
  Q1*Q2*Q3*(-45600 - 79420*rr) + Q3^2*Q8*(184349 - 76191*rr) + 
  Q0*Q3*Q9*(-297825 - 74435*rr) + Q5*Q6*Q7*(240573 - 73363*rr) + 
  Q0*Q3*Q6*(-70950 - 70375*rr) + Q4^2*Q5*(-114750 - 69950*rr) + 
  Q3*Q4*Q6*(37910 - 65340*rr) + Q1*Q2*Q9*(419225 - 62899*rr) + 
  Q2^2*Q3*(436865 - 61485*rr) + Q2*Q7^2*(287617 - 60707*rr) + 
  Q2^2*Q5*(417720 - 60610*rr) + Q0*Q4*Q7*(-405170 - 59770*rr) + 
  Q3*Q4*Q9*(575240 - 57660*rr) + Q4^2*Q6*(182715 - 56105*rr) + 
  Q0*Q9^2*(-155418 - 55302*rr) + Q6*Q7^2*(-8338 - 53274*rr) + 
  Q0*Q2*Q6*(-513650 - 52925*rr) + Q0*Q4^2*(67500 - 52775*rr) + 
  Q3^2*Q9*(115959 - 52717*rr) + Q0*Q1*Q2*(103625 - 51950*rr) + 
  Q1*Q8^2*(-75603 - 51127*rr) + Q5*Q7*Q9*(-196602 - 49554*rr) + 
  Q5^2*Q9*(-128124 - 47100*rr) + Q0*Q1*Q8*(102070 - 45820*rr) + 
  Q5^2*Q7*(271633 - 45289*rr) + Q0*Q2^2*(-84550 - 42350*rr) + 
  Q4^2*Q9*(-117354 - 41336*rr) + Q3^2*Q7*(236811 - 39881*rr) + 
  Q6*Q7*Q8*(-136729 - 38645*rr) + Q1*Q6*Q8*(131497 - 38287*rr) + 
  Q2*Q3*Q9*(-201997 - 37521*rr) + Q0*Q3*Q5*(-318725 - 36650*rr) + 
  Q0^2*Q6*(-65000 - 35625*rr) + Q3^2*Q5*(229700 - 35400*rr) + 
  Q2*Q3*Q6*(-141205 - 34285*rr) + Q5*Q6^2*(19830 - 32620*rr) + 
  Q5*Q6*Q8*(272085 - 32263*rr) + Q6^3*(119170 - 32220*rr) + 
  Q4*Q5*Q8*(32069 - 31591*rr) + Q1*Q2^2*(-297065 - 28895*rr) + 
  Q1^2*Q2*(-69115 - 28685*rr) + Q4*Q5*Q9*(-183183 - 26863*rr) + 
  Q0*Q1*Q5*(134300 - 26500*rr) + Q4*Q5*Q7*(-118298 - 26346*rr) + 
  Q0*Q5*Q7*(-187320 - 25550*rr) + Q2*Q7*Q9*(99293 - 25207*rr) + 
  Q3*Q6*Q9*(397500 - 23612*rr) + Q4*Q8*Q9*(208896 - 23472*rr) + 
  Q1^2*Q8*(114528 - 22896*rr) + Q1*Q3*Q5*(95410 - 20980*rr) + 
  Q3*Q8^2*(-282230 - 19550*rr) + Q6*Q8^2*(107358 - 19082*rr) + 
  Q0*Q1^2*(159600 - 18250*rr) + Q1*Q4*Q8*(-23407 - 18075*rr) + 
  Q6^2*Q8*(-73148 - 14056*rr) + Q2^2*Q4*(107260 - 12360*rr) + 
  Q3*Q7*Q9*(297702 - 12146*rr) + Q0*Q3*Q4*(-45400 - 11200*rr) + 
  Q4*Q7*Q9*(-484817 - 10749*rr) + Q3*Q4*Q5*(-137305 - 8865*rr) + 
  Q1*Q4*Q5*(-164090 - 8680*rr) + Q0^2*Q5*(625 - 8125*rr) + 
  Q0^2*Q8*(-48500 - 6750*rr) + Q1^2*Q9*(178263 - 4901*rr) + 
  Q1*Q3*Q8*(103722 - 3270*rr) + Q6*Q8*Q9*(-143018 - 3170*rr) + 
  Q0*Q6^2*(119675 - 2175*rr) + Q0*Q8^2*(126453 - 127*rr) + 
  Q0*Q3^2*(-67175 + 1100*rr) + Q0^2*Q1*(-19375 + 1875*rr) + 
  Q1*Q3*Q4*(-19445 + 3735*rr) + Q1*Q6^2*(-70080 + 3780*rr) + 
  Q4*Q5*Q6*(-25940 + 4310*rr) + Q2^3*(-250280 + 4860*rr) + 
  Q3*Q5*Q7*(-12547 + 5501*rr) + Q0^2*Q2*(-38125 + 7500*rr) + 
  Q1*Q5^2*(179200 + 7850*rr) + Q1*Q2*Q7*(389834 + 9022*rr) + 
  Q3*Q4*Q8*(21837 + 9541*rr) + Q1*Q4*Q6*(-281130 + 10420*rr) + 
  Q4^2*Q7*(231352 + 11812*rr) + Q2*Q6*Q7*(145717 + 12425*rr) + 
  Q0^2*Q4*(-70000 + 12500*rr) + Q0*Q6*Q7*(-47175 + 12855*rr) + 
  Q1*Q6*Q9*(-195217 + 13159*rr) + Q5^2*Q6*(37515 + 13635*rr) + 
  Q1^2*Q4*(-201920 + 14440*rr) + Q2^2*Q6*(-73395 + 15125*rr) + 
  Q1*Q3*Q6*(66950 + 15490*rr) + Q3*Q7^2*(-232943 + 16413*rr) + 
  Q0*Q4*Q5*(-20950 + 19050*rr) + Q3^2*Q6*(255870 + 22260*rr) + 
  Q0*Q1*Q3*(147275 + 23725*rr) + Q0*Q5^2*(-139800 + 24200*rr) + 
  Q5*Q6*Q9*(-20318 + 24266*rr) + Q7^2*Q9*(-217740 + 25156*rr) + 
  Q2*Q4*Q9*(190452 + 25248*rr) + Q5^3*(-181600 + 25420*rr) + 
  Q4^3*(-147220 + 25650*rr) + Q1*Q6*Q7*(-187603 + 26009*rr) + 
  Q1^2*Q3*(126935 + 26425*rr) + Q0^2*Q9*(-144250 + 28750*rr) + 
  Q0*Q4*Q6*(-147125 + 29275*rr) + Q4*Q8^2*(-55374 + 29322*rr) + 
  Q0*Q2*Q5*(201100 + 30050*rr) + Q2*Q4*Q8*(93792 + 30056*rr) + 
  Q4*Q5^2*(-3845 + 31545*rr) + Q5*Q9^2*(-169283 + 32025*rr) + 
  Q2^2*Q7*(-79953 + 33611*rr) + Q2*Q4*Q6*(18415 + 33985*rr) + 
  Q2*Q6*Q9*(-583484 + 34560*rr) + Q2*Q3^2*(-89635 + 37335*rr) + 
  Q0^2*Q3*(-1875 + 37500*rr) + Q2*Q7*Q8*(-2419 + 37705*rr) + 
  Q0^2*Q7*(36500 + 43000*rr) + Q6^2*Q7*(-89505 + 43855*rr) + 
  Q2*Q4^2*(-229325 + 47495*rr) + Q0*Q6*Q8*(-106690 + 48170*rr) + 
  Q1*Q4^2*(-103865 + 48755*rr) + Q3*Q5*Q6*(50145 + 49455*rr) + 
  Q1^3*(192990 + 54830*rr) + Q0*Q4*Q8*(-77565 + 55185*rr) + 
  Q2^2*Q9*(-147853 + 56151*rr) + Q3^2*Q4*(-186545 + 56865*rr) + 
  Q1^2*Q5*(-72925 + 57035*rr) + Q2*Q4*Q5*(30555 + 57065*rr) + 
  Q0*Q2*Q4*(-82900 + 57350*rr) + Q3*Q6^2*(26085 + 58235*rr) + 
  Q0*Q1*Q4*(-257650 + 58950*rr) + Q1*Q5*Q6*(-194455 + 60785*rr) + 
  Q3*Q8*Q9*(184345 + 61493*rr) + Q8^3*(-278867 + 66201*rr) + 
  Q0*Q5*Q9*(195540 + 66810*rr) + Q0*Q7^2*(-114005 + 66939*rr) + 
  Q0*Q3*Q8*(-171740 + 68810*rr) + Q0*Q4*Q9*(295760 + 69080*rr) + 
  Q7^3*(77042 + 70506*rr) + Q1*Q8*Q9*(-483334 + 70546*rr) + 
  Q2*Q3*Q4*(267000 + 70630*rr) + Q2*Q5^2*(-194850 + 72960*rr) + 
  Q2*Q8^2*(292271 + 73475*rr) + Q0*Q1*Q6*(134375 + 73675*rr) + 
  Q0*Q2*Q9*(-245700 + 79990*rr) + Q1*Q2*Q6*(215695 + 80275*rr) + 
  Q5*Q8*Q9*(-46490 + 82702*rr) + Q0*Q3*Q7*(-45695 + 83305*rr) + 
  Q4*Q6*Q8*(40206 + 89402*rr) + Q4*Q6^2*(-139930 + 90380*rr) + 
  Q1*Q3^2*(-66260 + 95080*rr) + Q6*Q9^2*(134722 + 95850*rr) + 
  Q1*Q4*Q9*(-129770 + 95942*rr) + Q1^2*Q6*(68600 + 98920*rr) + 
  Q3*Q5^2*(148325 + 99425*rr) + Q2*Q4*Q7*(91425 + 100925*rr) + 
  Q4^2*Q8*(112412 + 102386*rr) + Q3*Q7*Q8*(-203903 + 109293*rr) + 
  Q6*Q7*Q9*(164961 + 119933*rr) + Q0*Q2*Q7*(53725 + 120105*rr) + 
  Q1*Q7^2*(-6276 + 121660*rr) + Q0*Q5*Q8*(146670 + 124480*rr) + 
  Q1*Q2*Q4*(183085 + 128085*rr) + Q1^2*Q7*(144451 + 131751*rr) + 
  Q0*Q7*Q8*(-182050 + 136074*rr) + Q7*Q8^2*(-336540 + 136948*rr) + 
  Q3*Q6*Q8*(-41810 + 138578*rr) + Q5*Q7^2*(-296952 + 146408*rr) + 
  Q8*Q9^2*(-216740 + 150348*rr) + Q0*Q2*Q3*(-68275 + 152225*rr) + 
  Q1*Q4*Q7*(-484342 + 162722*rr) + Q2*Q3*Q5*(-198475 + 168645*rr) + 
  Q3*Q6*Q7*(29709 + 177245*rr) + Q7*Q9^2*(456760 + 178776*rr) + 
  Q1*Q5*Q9*(-85421 + 184495*rr) + Q0*Q1*Q7*(188555 + 188505*rr) + 
  Q5^2*Q8*(126284 + 191842*rr) + Q2*Q5*Q8*(273503 + 196947*rr) + 
  Q1*Q7*Q9*(-7769 + 204891*rr) + Q4*Q6*Q9*(-60696 + 206888*rr) + 
  Q2*Q3*Q8*(-152411 + 224341*rr) + Q4*Q9^2*(-502747 + 230689*rr) + 
  Q1*Q9^2*(168235 + 258431*rr) + Q2*Q9^2*(278979 + 273671*rr) + 
  Q7^2*Q8*(7088 + 300464*rr), Q1*Q8^2*(-160886 - 267774*rr) + 
  Q3*Q7^2*(-45658 - 214450*rr) + Q1*Q7*Q8*(-220800 - 184080*rr) + 
  Q3^2*Q9*(-6628 - 178556*rr) + Q2*Q7*Q9*(414252 - 176868*rr) + 
  Q6*Q7*Q8*(207613 - 165847*rr) + Q5*Q6*Q8*(100312 - 156308*rr) + 
  Q1*Q2*Q9*(222214 - 142474*rr) + Q0*Q8*Q9*(26455 - 141045*rr) + 
  Q5*Q7*Q8*(106949 - 137727*rr) + Q2^2*Q7*(-270727 - 129219*rr) + 
  Q1*Q5^2*(62125 - 126925*rr) + Q9^3*(-25703 - 125675*rr) + 
  Q1*Q5*Q8*(-165327 - 117011*rr) + Q4*Q6*Q7*(-134240 - 116404*rr) + 
  Q3*Q7*Q9*(111295 - 114013*rr) + Q1*Q3*Q5*(-37855 - 113515*rr) + 
  Q3*Q5*Q9*(588292 - 111712*rr) + Q0*Q1*Q5*(-110875 - 108250*rr) + 
  Q6*Q8^2*(-278827 - 107487*rr) + Q3*Q8^2*(229485 - 106791*rr) + 
  Q2*Q3*Q5*(417250 - 106040*rr) + Q0*Q4*Q8*(13225 - 103075*rr) + 
  Q4^2*Q7*(-253770 - 102700*rr) + Q1*Q2^2*(-201355 - 95185*rr) + 
  Q2*Q6*Q7*(-24427 - 92731*rr) + Q0*Q2*Q8*(122825 - 88025*rr) + 
  Q0*Q3*Q8*(-10975 - 83975*rr) + Q2*Q6*Q8*(-354594 - 81338*rr) + 
  Q4*Q5*Q8*(240774 - 79486*rr) + Q4^2*Q6*(127050 - 74050*rr) + 
  Q2*Q6*Q9*(-201096 - 73912*rr) + Q2^2*Q4*(114155 - 73835*rr) + 
  Q1*Q6*Q9*(-102191 - 72983*rr) + Q1*Q4*Q8*(59411 - 72897*rr) + 
  Q2^2*Q3*(16175 - 72235*rr) + Q2^3*(-71210 - 70810*rr) + 
  Q3^2*Q6*(62375 - 67825*rr) + Q1*Q7^2*(397649 - 67539*rr) + 
  Q1*Q2*Q3*(-258180 - 66100*rr) + Q6^2*Q8*(-99396 - 65450*rr) + 
  Q2*Q7^2*(268157 - 65175*rr) + Q5^2*Q9*(-11683 - 59645*rr) + 
  Q2*Q5^2*(10145 - 59215*rr) + Q2*Q5*Q7*(28213 - 57167*rr) + 
  Q6*Q9^2*(229968 - 56496*rr) + Q0*Q4^2*(-3750 - 55000*rr) + 
  Q2*Q5*Q8*(-121368 - 53424*rr) + Q0*Q2^2*(22375 - 50000*rr) + 
  Q3*Q4*Q7*(36257 - 49663*rr) + Q4*Q8*Q9*(-210140 - 48732*rr) + 
  Q4*Q5*Q9*(-396442 - 46598*rr) + Q2*Q3^2*(178360 - 45260*rr) + 
  Q2*Q4*Q8*(-228675 - 44187*rr) + Q0*Q3*Q6*(-178250 - 44000*rr) + 
  Q1^2*Q2*(280640 - 43580*rr) + Q0*Q8^2*(-62735 - 43095*rr) + 
  Q6^2*Q9*(85538 - 42886*rr) + Q8*Q9^2*(-25835 - 42303*rr) + 
  Q0*Q6^2*(-69500 - 42250*rr) + Q3^2*Q8*(269619 - 42241*rr) + 
  Q4*Q5*Q6*(43910 - 41420*rr) + Q3*Q5*Q8*(382490 - 41278*rr) + 
  Q3*Q4*Q5*(-157185 - 39855*rr) + Q3*Q4^2*(-169720 - 39160*rr) + 
  Q0*Q4*Q7*(-503825 - 38525*rr) + Q5^2*Q6*(62065 - 36745*rr) + 
  Q1*Q5*Q7*(-48276 - 34028*rr) + Q0*Q6*Q7*(-132100 - 33100*rr) + 
  Q2*Q6^2*(-105095 - 30765*rr) + Q4^3*(35610 - 29710*rr) + 
  Q3*Q8*Q9*(280263 - 29653*rr) + Q0*Q5*Q9*(-52825 - 29575*rr) + 
  Q2*Q4*Q6*(47355 - 28645*rr) + Q3*Q6*Q7*(29007 - 28261*rr) + 
  Q0*Q1*Q9*(48000 - 27950*rr) + Q2*Q3*Q4*(-48450 - 27420*rr) + 
  Q4*Q6*Q8*(82118 - 26758*rr) + Q1^2*Q3*(235160 - 24320*rr) + 
  Q0*Q3*Q7*(82925 - 23625*rr) + Q7^3*(-17273 - 22453*rr) + 
  Q0^2*Q1*(-18750 - 21875*rr) + Q1*Q6^2*(67850 - 21140*rr) + 
  Q2*Q4^2*(-9575 - 21055*rr) + Q0*Q5*Q6*(-239750 - 19125*rr) + 
  Q3*Q6^2*(24180 - 18850*rr) + Q0^2*Q7*(21250 - 18750*rr) + 
  Q5*Q6*Q7*(236862 - 18058*rr) + Q3^2*Q7*(43101 - 16255*rr) + 
  Q0^2*Q2*(-34375 - 15625*rr) + Q1*Q4*Q9*(77777 - 14995*rr) + 
  Q3*Q9^2*(209101 - 12071*rr) + Q2*Q4*Q5*(8410 - 12070*rr) + 
  Q0*Q1*Q3*(-50625 - 11500*rr) + Q5^3*(-70110 - 11060*rr) + 
  Q1*Q3^2*(-350 - 8850*rr) + Q0*Q3*Q9*(-317925 - 8375*rr) + 
  Q0*Q1^2*(104875 - 8375*rr) + Q0^2*Q8*(-27500 - 7500*rr) + 
  Q2*Q3*Q8*(-436562 - 7126*rr) + Q4^2*Q9*(-108624 - 6766*rr) + 
  Q0^2*Q5*(-6250 - 6250*rr) + Q0*Q1*Q6*(-29000 - 4875*rr) + 
  Q3^3*(-102060 - 2620*rr) + Q0*Q4*Q6*(23750 - 1375*rr) + 
  Q6^3*(134075 - 395*rr) + Q1*Q6*Q8*(-172909 + 1631*rr) + 
  Q0*Q9^2*(81365 + 1965*rr) + Q1^2*Q4*(-38585 + 2045*rr) + 
  Q1^3*(147090 + 2250*rr) + Q7^2*Q9*(395731 + 4199*rr) + 
  Q0^2*Q6*(-31250 + 6250*rr) + Q0*Q3*Q4*(152000 + 6500*rr) + 
  Q1*Q2*Q7*(249558 + 8262*rr) + Q0*Q2*Q4*(-90500 + 9000*rr) + 
  Q0^2*Q4*(37500 + 9375*rr) + Q3*Q5*Q7*(-195120 + 9728*rr) + 
  Q2*Q3*Q9*(193419 + 9751*rr) + Q0*Q2*Q3*(175625 + 9875*rr) + 
  Q7*Q8^2*(-56130 + 12614*rr) + Q5*Q8^2*(-12506 + 12630*rr) + 
  Q5*Q6^2*(-25020 + 12930*rr) + Q1^2*Q7*(-157953 + 13099*rr) + 
  Q1^2*Q6*(-32770 + 13670*rr) + Q3*Q5*Q6*(100280 + 13710*rr) + 
  Q0^2*Q9*(13125 + 15625*rr) + Q0^2*Q3*(46875 + 15625*rr) + 
  Q1*Q3*Q6*(-44735 + 16005*rr) + Q4*Q7*Q9*(-115770 + 20702*rr) + 
  Q3*Q4*Q6*(-161325 + 23385*rr) + Q2^2*Q6*(32790 + 23470*rr) + 
  Q0*Q6*Q9*(-134300 + 24600*rr) + Q4*Q6^2*(-181090 + 25280*rr) + 
  Q0*Q5^2*(-141625 + 28125*rr) + Q3^2*Q4*(119830 + 29000*rr) + 
  Q6^2*Q7*(7475 + 30059*rr) + Q4*Q5^2*(193810 + 31470*rr) + 
  Q4^2*Q5*(-235415 + 32525*rr) + Q2^2*Q8*(263225 + 33421*rr) + 
  Q2*Q3*Q6*(4810 + 34190*rr) + Q0*Q2*Q7*(116600 + 35700*rr) + 
  Q1*Q4*Q6*(-29120 + 36170*rr) + Q0*Q2*Q5*(192625 + 38125*rr) + 
  Q2*Q5*Q6*(-22990 + 40060*rr) + Q2*Q3*Q7*(67637 + 40241*rr) + 
  Q3*Q7*Q8*(-103793 + 40451*rr) + Q4*Q7^2*(-270457 + 40971*rr) + 
  Q0*Q7*Q9*(26780 + 41020*rr) + Q2*Q4*Q7*(72249 + 41229*rr) + 
  Q5*Q7^2*(-66588 + 41636*rr) + Q6*Q8*Q9*(156646 + 42142*rr) + 
  Q0*Q1*Q8*(-305725 + 42525*rr) + Q0*Q5*Q8*(233925 + 43175*rr) + 
  Q0*Q7*Q8*(57340 + 44060*rr) + Q1*Q8*Q9*(-149738 + 44174*rr) + 
  Q2*Q7*Q8*(-67307 + 44577*rr) + Q0*Q3*Q5*(124750 + 45625*rr) + 
  Q3^2*Q5*(-4575 + 46335*rr) + Q1*Q2*Q6*(414380 + 46870*rr) + 
  Q0*Q6*Q8*(110825 + 47075*rr) + Q8^3*(-139601 + 47251*rr) + 
  Q0*Q1*Q4*(-138500 + 47750*rr) + Q5*Q9^2*(210597 + 47761*rr) + 
  Q5^2*Q7*(142341 + 48187*rr) + Q0*Q4*Q5*(124125 + 49875*rr) + 
  Q1^2*Q9*(222765 + 53305*rr) + Q0*Q4*Q9*(56175 + 57775*rr) + 
  Q2*Q8^2*(122707 + 58103*rr) + Q1*Q5*Q6*(-90010 + 59970*rr) + 
  Q7*Q8*Q9*(112648 + 60808*rr) + Q1*Q4^2*(-188635 + 63135*rr) + 
  Q1*Q3*Q8*(99160 + 64224*rr) + Q0*Q5*Q7*(104500 + 66450*rr) + 
  Q7*Q9^2*(181129 + 69445*rr) + Q1*Q6*Q7*(-55211 + 69929*rr) + 
  Q4*Q8^2*(311164 + 72140*rr) + Q0*Q1*Q2*(36875 + 72250*rr) + 
  Q1*Q4*Q5*(5830 + 72780*rr) + Q3*Q5^2*(76665 + 73965*rr) + 
  Q1*Q2*Q8*(103215 + 75611*rr) + Q2*Q5*Q9*(-406369 + 75967*rr) + 
  Q2^2*Q5*(75825 + 76575*rr) + Q2*Q8*Q9*(10540 + 77804*rr) + 
  Q0*Q3^2*(-8625 + 83125*rr) + Q5*Q7*Q9*(17836 + 88684*rr) + 
  Q1*Q3*Q7*(5155 + 88871*rr) + Q8^2*Q9*(244762 + 89266*rr) + 
  Q1^2*Q5*(9765 + 90365*rr) + Q1*Q3*Q9*(-23490 + 91582*rr) + 
  Q3*Q4*Q9*(386498 + 92134*rr) + Q4*Q5*Q7*(-30810 + 92138*rr) + 
  Q2*Q4*Q9*(130393 + 92209*rr) + Q3*Q6*Q9*(325579 + 92763*rr) + 
  Q0*Q7^2*(-216455 + 95305*rr) + Q4^2*Q8*(-192949 + 95531*rr) + 
  Q2*Q9^2*(-366842 + 95774*rr) + Q1*Q7*Q9*(-112224 + 100352*rr) + 
  Q6*Q7^2*(135526 + 100590*rr) + Q1*Q5*Q9*(-44015 + 102413*rr) + 
  Q1*Q2*Q5*(144565 + 105325*rr) + Q1*Q9^2*(55064 + 105720*rr) + 
  Q5^2*Q8*(-20917 + 107487*rr) + Q0*Q2*Q6*(-162250 + 109250*rr) + 
  Q1*Q2*Q4*(40595 + 110815*rr) + Q2^2*Q9*(162733 + 112345*rr) + 
  Q1*Q3*Q4*(-82950 + 125330*rr) + Q5*Q8*Q9*(-120300 + 132572*rr) + 
  Q0*Q2*Q9*(-8725 + 150425*rr) + Q3*Q6*Q8*(-106072 + 169148*rr) + 
  Q1^2*Q8*(76211 + 178319*rr) + Q3*Q4*Q8*(-114958 + 182058*rr) + 
  Q0*Q1*Q7*(93900 + 182250*rr) + Q5*Q6*Q9*(23423 + 207535*rr) + 
  Q1*Q4*Q7*(284432 + 209844*rr) + Q4*Q9^2*(-258099 + 225593*rr) + 
  Q6*Q7*Q9*(371560 + 235504*rr) + Q4*Q6*Q9*(-453523 + 249445*rr) + 
  Q7^2*Q8*(638408 + 292904*rr) + Q4*Q7*Q8*(30660 + 297844*rr), 
 Q7*Q8^2*(-124642 - 254330*rr) + Q3*Q8^2*(-243472 - 227568*rr) + 
  Q1*Q2*Q9*(-279979 - 221847*rr) + Q1*Q7*Q9*(-322649 - 191013*rr) + 
  Q4*Q7*Q9*(-4866 - 174394*rr) + Q4*Q6*Q9*(10729 - 170551*rr) + 
  Q0*Q1*Q4*(186500 - 166125*rr) + Q4*Q8*Q9*(-168708 - 163764*rr) + 
  Q3*Q5*Q8*(238288 - 153536*rr) + Q2^2*Q9*(53914 - 152766*rr) + 
  Q2*Q5*Q8*(-192420 - 142980*rr) + Q1^2*Q7*(-13374 - 141878*rr) + 
  Q0*Q1*Q7*(-275425 - 141725*rr) + Q7*Q8*Q9*(-363651 - 140023*rr) + 
  Q5*Q7*Q8*(307722 - 138846*rr) + Q5*Q9^2*(-247892 - 129108*rr) + 
  Q0*Q2*Q4*(-32750 - 125625*rr) + Q1*Q5*Q8*(80305 - 120023*rr) + 
  Q1*Q9^2*(-36034 - 117946*rr) + Q5*Q7*Q9*(-292383 - 117315*rr) + 
  Q3*Q6*Q8*(154795 - 114825*rr) + Q1*Q4*Q5*(-26215 - 104325*rr) + 
  Q5*Q6*Q9*(115619 - 92025*rr) + Q7^3*(-70615 - 91611*rr) + 
  Q6*Q7*Q9*(-681095 - 90627*rr) + Q0*Q7^2*(-82745 - 90325*rr) + 
  Q0*Q2*Q6*(-102500 - 86375*rr) + Q1*Q4*Q9*(26486 - 86054*rr) + 
  Q4*Q7^2*(-58010 - 86034*rr) + Q2*Q3*Q6*(-1390 - 79310*rr) + 
  Q1*Q2*Q6*(-116910 - 75300*rr) + Q3*Q5^2*(-38735 - 73705*rr) + 
  Q3*Q4*Q8*(159509 - 73439*rr) + Q0*Q4*Q7*(433250 - 72650*rr) + 
  Q1*Q3*Q4*(13270 - 72410*rr) + Q1*Q4*Q8*(-138238 - 69938*rr) + 
  Q2*Q5^2*(135485 - 69205*rr) + Q4^2*Q9*(310915 - 68921*rr) + 
  Q4*Q5*Q9*(203248 - 67712*rr) + Q3*Q6*Q7*(328838 - 65758*rr) + 
  Q4*Q5*Q7*(-43632 - 63600*rr) + Q0*Q9^2*(153360 - 61280*rr) + 
  Q3^2*Q5*(240355 - 61235*rr) + Q0*Q5*Q6*(171000 - 61000*rr) + 
  Q1*Q3^2*(97055 - 59575*rr) + Q7^2*Q8*(-114524 - 58412*rr) + 
  Q8^3*(-18461 - 52553*rr) + Q3^2*Q6*(-36525 - 51815*rr) + 
  Q0*Q1*Q3*(50625 - 51625*rr) + Q2*Q3*Q9*(-106312 - 51152*rr) + 
  Q1*Q5^2*(25905 - 48795*rr) + Q2*Q3*Q4*(-76810 - 46820*rr) + 
  Q2*Q4*Q9*(63688 - 45928*rr) + Q4*Q5*Q6*(-52950 - 43940*rr) + 
  Q1*Q8^2*(-158871 - 42155*rr) + Q1*Q2*Q8*(-350391 - 41467*rr) + 
  Q0*Q5*Q9*(-168600 - 41400*rr) + Q6^2*Q7*(6812 - 40722*rr) + 
  Q1*Q5*Q6*(146265 - 40715*rr) + Q4*Q6^2*(124275 - 36415*rr) + 
  Q0*Q2*Q5*(-187000 - 36125*rr) + Q1*Q3*Q8*(89485 - 34847*rr) + 
  Q1*Q6*Q8*(-130116 - 34496*rr) + Q0*Q4*Q6*(-295125 - 34000*rr) + 
  Q2^2*Q6*(-64410 - 33410*rr) + Q1*Q4*Q7*(292888 - 32156*rr) + 
  Q1*Q6*Q7*(198928 - 32040*rr) + Q0*Q1*Q5*(-62500 - 31750*rr) + 
  Q7^2*Q9*(-10642 - 30506*rr) + Q3*Q4*Q9*(-188587 - 30479*rr) + 
  Q2*Q5*Q7*(-321865 - 29597*rr) + Q0*Q8^2*(92315 - 29165*rr) + 
  Q0*Q6*Q9*(147075 - 26025*rr) + Q1*Q3*Q6*(175215 - 23015*rr) + 
  Q0*Q2*Q7*(-175775 - 22825*rr) + Q3*Q8*Q9*(170671 - 22637*rr) + 
  Q0*Q3*Q6*(-229125 - 22625*rr) + Q1*Q2^2*(407490 - 21410*rr) + 
  Q1*Q5*Q9*(280566 - 20202*rr) + Q5^3*(-6325 - 19955*rr) + 
  Q0*Q6^2*(99625 - 19500*rr) + Q0*Q2*Q9*(-164425 - 19375*rr) + 
  Q0*Q5*Q8*(10850 - 18350*rr) + Q1^2*Q8*(69076 - 18100*rr) + 
  Q2*Q6*Q8*(186092 - 17112*rr) + Q3*Q4*Q5*(4750 - 15040*rr) + 
  Q0^2*Q8*(-37500 - 15000*rr) + Q2^3*(162230 - 13610*rr) + 
  Q5^2*Q6*(11625 - 12865*rr) + Q5^2*Q8*(-159551 - 12311*rr) + 
  Q2*Q3*Q8*(70506 - 11702*rr) + Q5*Q7^2*(21931 - 11441*rr) + 
  Q0*Q5^2*(67000 - 10875*rr) + Q0^2*Q5*(71875 - 9375*rr) + 
  Q0^2*Q7*(20000 - 8750*rr) + Q3^2*Q8*(-366965 - 8321*rr) + 
  Q4^2*Q8*(103387 - 7855*rr) + Q3*Q7*Q9*(180882 - 7174*rr) + 
  Q0*Q1*Q9*(-114850 - 6900*rr) + Q0^2*Q3*(37500 - 6250*rr) + 
  Q3*Q6^2*(67925 - 5305*rr) + Q3*Q4^2*(102175 - 5155*rr) + 
  Q0^2*Q6*(-75000 - 3125*rr) + Q2^2*Q3*(-139550 - 2690*rr) + 
  Q3*Q6*Q9*(-136839 - 2499*rr) + Q0*Q3*Q5*(-150375 - 1875*rr) + 
  Q3*Q7^2*(294239 - 77*rr) + Q2*Q4*Q8*(279224 + 488*rr) + 
  Q1*Q2*Q7*(133287 + 731*rr) + Q3*Q5*Q6*(-26735 + 1175*rr) + 
  Q1*Q3*Q7*(-107389 + 1591*rr) + Q1^2*Q2*(298510 + 1830*rr) + 
  Q2*Q8^2*(-143820 + 2244*rr) + Q5^2*Q7*(296469 + 2701*rr) + 
  Q0^2*Q2*(-18750 + 3125*rr) + Q3*Q9^2*(189906 + 3450*rr) + 
  Q4*Q9^2*(202669 + 3833*rr) + Q1^2*Q4*(-52120 + 4470*rr) + 
  Q3*Q7*Q8*(-104994 + 4902*rr) + Q6^2*Q8*(39796 + 4946*rr) + 
  Q1*Q5*Q7*(-265312 + 6340*rr) + Q3*Q4*Q6*(81885 + 7195*rr) + 
  Q1^2*Q6*(-15060 + 7400*rr) + Q1*Q3*Q9*(-57483 + 7965*rr) + 
  Q4*Q5^2*(22105 + 8565*rr) + Q2*Q5*Q6*(50045 + 8995*rr) + 
  Q0^2*Q1*(65625 + 9375*rr) + Q0*Q1^2*(-282750 + 10000*rr) + 
  Q7*Q9^2*(-162000 + 10544*rr) + Q2*Q3^2*(-151515 + 10675*rr) + 
  Q0*Q4*Q5*(32125 + 11000*rr) + Q1^3*(31290 + 12070*rr) + 
  Q1^2*Q5*(-9925 + 12455*rr) + Q0^2*Q4*(-25000 + 12500*rr) + 
  Q1*Q4^2*(162165 + 13525*rr) + Q0*Q1*Q6*(70250 + 14000*rr) + 
  Q2*Q4*Q5*(-5605 + 14525*rr) + Q0*Q2^2*(19875 + 15750*rr) + 
  Q2*Q3*Q5*(26835 + 16045*rr) + Q0*Q3*Q8*(-58475 + 16175*rr) + 
  Q2^2*Q7*(344203 + 16679*rr) + Q0*Q1*Q8*(101050 + 17450*rr) + 
  Q4^3*(-60060 + 17560*rr) + Q4*Q6*Q7*(-50621 + 17687*rr) + 
  Q0*Q6*Q8*(-43600 + 17850*rr) + Q3*Q5*Q7*(-217058 + 18458*rr) + 
  Q8^2*Q9*(260737 + 21021*rr) + Q0*Q3^2*(43375 + 21375*rr) + 
  Q0*Q2*Q8*(-174200 + 21450*rr) + Q1*Q6^2*(-38790 + 21690*rr) + 
  Q3^3*(-65870 + 22370*rr) + Q6^3*(-49085 + 23465*rr) + 
  Q1^2*Q3*(98525 + 24395*rr) + Q6*Q8*Q9*(-266755 + 24537*rr) + 
  Q5*Q6*Q7*(-255445 + 26219*rr) + Q2*Q6^2*(65705 + 27175*rr) + 
  Q1*Q2*Q5*(-22735 + 27685*rr) + Q3^2*Q7*(-191372 + 27780*rr) + 
  Q3^2*Q4*(-64955 + 28465*rr) + Q5*Q8*Q9*(231261 + 29001*rr) + 
  Q2*Q3*Q7*(4015 + 29403*rr) + Q2*Q4^2*(-162710 + 30730*rr) + 
  Q1^2*Q9*(-224625 + 31019*rr) + Q5*Q6^2*(36925 + 32285*rr) + 
  Q0^2*Q9*(-10625 + 33125*rr) + Q0*Q6*Q7*(-72075 + 33475*rr) + 
  Q0*Q2*Q3*(-750 + 34875*rr) + Q4*Q7*Q8*(-412382 + 36362*rr) + 
  Q1*Q4*Q6*(86735 + 36765*rr) + Q4^2*Q5*(89600 + 38370*rr) + 
  Q0*Q1*Q2*(-104500 + 39000*rr) + Q0*Q7*Q9*(-114215 + 43165*rr) + 
  Q1*Q6*Q9*(16322 + 43838*rr) + Q4^2*Q7*(122482 + 44284*rr) + 
  Q2*Q6*Q7*(170401 + 45321*rr) + Q0*Q3*Q9*(-123100 + 48100*rr) + 
  Q0*Q5*Q7*(-78600 + 48850*rr) + Q0*Q4*Q9*(-139300 + 50150*rr) + 
  Q6*Q7*Q8*(412671 + 51651*rr) + Q5*Q8^2*(129426 + 52778*rr) + 
  Q4*Q6*Q8*(171869 + 53709*rr) + Q0*Q4*Q8*(65650 + 57000*rr) + 
  Q0*Q8*Q9*(160885 + 57645*rr) + Q1*Q3*Q5*(-155460 + 59490*rr) + 
  Q3^2*Q9*(-131264 + 61576*rr) + Q0*Q4^2*(153625 + 64000*rr) + 
  Q0*Q3*Q7*(50400 + 64250*rr) + Q0*Q3*Q4*(71250 + 67750*rr) + 
  Q9^3*(-34623 + 68765*rr) + Q5^2*Q9*(45970 + 69900*rr) + 
  Q6^2*Q9*(-124446 + 75386*rr) + Q4*Q8^2*(262242 + 79450*rr) + 
  Q2*Q4*Q6*(-26065 + 82745*rr) + Q2^2*Q8*(23729 + 83621*rr) + 
  Q3*Q4*Q7*(-75811 + 85105*rr) + Q1*Q8*Q9*(272735 + 86835*rr) + 
  Q4^2*Q6*(-8615 + 88595*rr) + Q6*Q7^2*(-155087 + 88605*rr) + 
  Q0*Q7*Q8*(174460 + 90640*rr) + Q2^2*Q4*(-1700 + 99360*rr) + 
  Q1*Q2*Q3*(46750 + 100130*rr) + Q2*Q6*Q9*(144098 + 100218*rr) + 
  Q4*Q5*Q8*(-204736 + 105452*rr) + Q2^2*Q5*(-259525 + 106605*rr) + 
  Q2*Q9^2*(147015 + 118667*rr) + Q3*Q5*Q9*(-271840 + 124828*rr) + 
  Q2*Q7^2*(278806 + 128702*rr) + Q6*Q9^2*(10795 + 134487*rr) + 
  Q1*Q2*Q4*(-78930 + 136150*rr) + Q8*Q9^2*(-223965 + 143351*rr) + 
  Q2*Q5*Q9*(316569 + 154725*rr) + Q5*Q6*Q8*(-261936 + 158440*rr) + 
  Q2*Q8*Q9*(231440 + 164064*rr) + Q2*Q7*Q9*(-318668 + 166196*rr) + 
  Q1*Q7*Q8*(63634 + 179642*rr) + Q6*Q8^2*(186209 + 186557*rr) + 
  Q1*Q7^2*(97859 + 189367*rr) + Q2*Q7*Q8*(-235648 + 189904*rr) + 
  Q2*Q4*Q7*(-1744 + 220276*rr), Q1*Q5*Q7*(-164265 - 396825*rr) + 
  Q1*Q2*Q9*(-1213 - 323601*rr) + Q5*Q7*Q8*(94374 - 260114*rr) + 
  Q3*Q5*Q8*(-32512 - 234964*rr) + Q3*Q5*Q7*(235586 - 222450*rr) + 
  Q1*Q4*Q5*(-123050 - 213480*rr) + Q1*Q5*Q8*(-298447 - 206467*rr) + 
  Q3*Q4*Q7*(166337 - 198751*rr) + Q1*Q4*Q8*(-186002 - 195394*rr) + 
  Q3*Q7^2*(-409717 - 178737*rr) + Q1*Q3*Q9*(54458 - 177430*rr) + 
  Q0*Q1*Q8*(317105 - 143305*rr) + Q3*Q7*Q8*(-236388 - 135796*rr) + 
  Q1*Q7*Q8*(-702231 - 133595*rr) + Q2*Q3*Q7*(-54079 - 127907*rr) + 
  Q6*Q7^2*(30367 - 119965*rr) + Q4^2*Q9*(-260203 - 116987*rr) + 
  Q0*Q3*Q6*(-181925 - 111250*rr) + Q0*Q6*Q9*(375175 - 109215*rr) + 
  Q0*Q9^2*(-85872 - 105048*rr) + Q8^2*Q9*(267315 - 101369*rr) + 
  Q0*Q2*Q6*(-260725 - 96450*rr) + Q0*Q2^2*(-110325 - 95650*rr) + 
  Q0*Q7*Q9*(316738 - 94558*rr) + Q0*Q1*Q4*(-209225 - 92575*rr) + 
  Q1^2*Q3*(-106025 - 90915*rr) + Q0*Q2*Q8*(286280 - 89530*rr) + 
  Q3*Q6*Q8*(-104065 - 88621*rr) + Q2*Q3*Q6*(-54255 - 88145*rr) + 
  Q1*Q6*Q8*(-492 - 82880*rr) + Q7^2*Q9*(-84527 - 78835*rr) + 
  Q5*Q6*Q9*(-330248 - 76436*rr) + Q0*Q1*Q2*(-68875 - 72675*rr) + 
  Q3*Q4*Q9*(-167314 - 71598*rr) + Q2*Q4*Q9*(279002 - 70426*rr) + 
  Q0*Q4*Q6*(-130625 - 69400*rr) + Q2*Q8*Q9*(63368 - 67448*rr) + 
  Q5*Q9^2*(-518745 - 66773*rr) + Q3*Q4^2*(188225 - 65235*rr) + 
  Q2*Q5*Q9*(-41270 - 64734*rr) + Q3*Q8^2*(-147334 - 62958*rr) + 
  Q2*Q4^2*(-91160 - 62020*rr) + Q5*Q6^2*(-26365 - 61865*rr) + 
  Q0*Q4*Q9*(-120135 - 61555*rr) + Q1*Q2^2*(19555 - 59715*rr) + 
  Q0*Q1*Q9*(-156165 - 56885*rr) + Q1*Q3*Q7*(-123383 - 54003*rr) + 
  Q2*Q4*Q8*(148610 - 51534*rr) + Q5*Q8^2*(228285 - 49799*rr) + 
  Q0*Q7^2*(240785 - 48639*rr) + Q1*Q2*Q8*(62299 - 46705*rr) + 
  Q4*Q7*Q8*(94781 - 43975*rr) + Q4*Q6*Q7*(-31474 - 43634*rr) + 
  Q1*Q2*Q3*(90325 - 43425*rr) + Q3^2*Q9*(18740 - 43140*rr) + 
  Q2*Q3*Q9*(-472068 - 41076*rr) + Q4*Q5^2*(74340 - 38220*rr) + 
  Q5^3*(-13435 - 37475*rr) + Q4*Q6*Q9*(145603 - 37161*rr) + 
  Q0*Q4*Q8*(60365 - 36885*rr) + Q4*Q9^2*(21465 - 35979*rr) + 
  Q1*Q3*Q6*(140280 - 35640*rr) + Q0*Q4*Q5*(69825 - 35550*rr) + 
  Q3*Q7*Q9*(305067 - 34449*rr) + Q1*Q3*Q4*(79100 - 32080*rr) + 
  Q1*Q5^2*(108750 - 30350*rr) + Q3*Q4*Q6*(126805 - 29085*rr) + 
  Q5*Q8*Q9*(455875 - 28633*rr) + Q3*Q5^2*(276310 - 27160*rr) + 
  Q0^2*Q6*(-41250 - 26875*rr) + Q4^2*Q6*(73705 - 26045*rr) + 
  Q0*Q2*Q9*(-204350 - 25840*rr) + Q2*Q5*Q7*(-31173 - 25545*rr) + 
  Q2^2*Q3*(262920 - 24700*rr) + Q2*Q5^2*(-297565 - 24415*rr) + 
  Q0*Q3*Q9*(-430650 - 24390*rr) + Q0*Q2*Q4*(-109100 - 23600*rr) + 
  Q5^2*Q7*(115634 - 23236*rr) + Q0*Q5^2*(-121950 - 23075*rr) + 
  Q0*Q4*Q7*(143145 - 22255*rr) + Q2^2*Q9*(-171602 - 22058*rr) + 
  Q2^2*Q8*(95906 - 19598*rr) + Q3^2*Q6*(179720 - 18550*rr) + 
  Q0*Q3*Q8*(239415 - 17985*rr) + Q4*Q5*Q6*(19495 - 14515*rr) + 
  Q0*Q5*Q8*(-202295 - 13005*rr) + Q1*Q6*Q7*(10090 - 11894*rr) + 
  Q4*Q5*Q8*(236453 - 11423*rr) + Q0^2*Q8*(-70875 - 10125*rr) + 
  Q1*Q2*Q5*(227740 - 9690*rr) + Q3^3*(-104070 - 8550*rr) + 
  Q1*Q7^2*(110041 - 8235*rr) + Q0^2*Q2*(-18125 - 7500*rr) + 
  Q2*Q6*Q7*(262115 - 5861*rr) + Q0*Q6^2*(116950 - 4450*rr) + 
  Q0^2*Q5*(27500 - 4375*rr) + Q3*Q4*Q5*(-221070 - 4360*rr) + 
  Q1^3*(143220 - 4220*rr) + Q1*Q8^2*(-32786 - 3802*rr) + 
  Q0*Q3*Q5*(-76150 - 3100*rr) + Q1*Q4*Q6*(-895 - 2795*rr) + 
  Q4*Q7*Q9*(-466484 - 2532*rr) + Q8^3*(-300448 - 2336*rr) + 
  Q2^3*(30770 - 2210*rr) + Q0*Q1*Q3*(108100 - 1850*rr) + 
  Q1*Q5*Q6*(-97630 - 1740*rr) + Q6^2*Q9*(-125999 - 1119*rr) + 
  Q2^2*Q6*(-49825 - 415*rr) + Q6^2*Q7*(-149282 - 154*rr) + 
  Q1^2*Q2*(234840 - 120*rr) + Q2*Q6*Q8*(498210 + 38*rr) + 
  Q3*Q9^2*(289674 + 1378*rr) + Q2*Q7*Q8*(-337974 + 1666*rr) + 
  Q1*Q2*Q6*(141610 + 2150*rr) + Q1*Q8*Q9*(30097 + 2861*rr) + 
  Q0*Q1*Q5*(279450 + 3500*rr) + Q0*Q1*Q6*(98000 + 4075*rr) + 
  Q4*Q8*Q9*(-32450 + 6614*rr) + Q3^2*Q5*(148875 + 8105*rr) + 
  Q1*Q3*Q8*(271498 + 8178*rr) + Q0^2*Q3*(11250 + 9375*rr) + 
  Q3^2*Q8*(-53222 + 11818*rr) + Q6^2*Q8*(-201501 + 13989*rr) + 
  Q4^3*(-186960 + 15740*rr) + Q3*Q5*Q6*(117650 + 16310*rr) + 
  Q4^2*Q5*(-64845 + 20075*rr) + Q1*Q6^2*(195 + 20605*rr) + 
  Q0*Q8^2*(-217983 + 20977*rr) + Q0*Q4^2*(130250 + 21275*rr) + 
  Q0^2*Q4*(-142500 + 21875*rr) + Q6^3*(9160 + 22600*rr) + 
  Q0*Q2*Q7*(39200 + 22920*rr) + Q0^2*Q9*(-87625 + 24375*rr) + 
  Q0*Q8*Q9*(502392 + 25072*rr) + Q3*Q6^2*(-34755 + 25445*rr) + 
  Q0^2*Q1*(72500 + 26250*rr) + Q2^2*Q4*(128620 + 29580*rr) + 
  Q0*Q5*Q6*(120175 + 29950*rr) + Q2*Q3^2*(172965 + 30735*rr) + 
  Q5*Q6*Q7*(117194 + 31794*rr) + Q4*Q6^2*(-55515 + 31895*rr) + 
  Q5^2*Q8*(-96317 + 32609*rr) + Q5^2*Q6*(-126520 + 33170*rr) + 
  Q0*Q5*Q9*(349360 + 33690*rr) + Q0*Q1*Q7*(-221330 + 34520*rr) + 
  Q7^3*(320804 + 34580*rr) + Q4*Q7^2*(224158 + 35878*rr) + 
  Q5*Q7*Q9*(-288597 + 37055*rr) + Q3*Q4*Q8*(228660 + 37284*rr) + 
  Q3^2*Q7*(10773 + 38569*rr) + Q9^3*(39301 + 39249*rr) + 
  Q2*Q5*Q6*(7555 + 43895*rr) + Q0*Q1^2*(-27975 + 47125*rr) + 
  Q2*Q4*Q7*(-305066 + 47762*rr) + Q1^2*Q6*(48290 + 48170*rr) + 
  Q3*Q5*Q9*(7522 + 51062*rr) + Q2*Q6^2*(-113230 + 52630*rr) + 
  Q1*Q7*Q9*(-286735 + 57773*rr) + Q6*Q7*Q8*(61784 + 58376*rr) + 
  Q0*Q3^2*(-97325 + 58525*rr) + Q1*Q3^2*(-78880 + 60500*rr) + 
  Q4*Q5*Q9*(24524 + 62040*rr) + Q1*Q5*Q9*(347225 + 62685*rr) + 
  Q4*Q5*Q7*(-178953 + 63551*rr) + Q3^2*Q4*(-88965 + 66705*rr) + 
  Q3*Q6*Q7*(22936 + 67100*rr) + Q0^2*Q7*(16625 + 67625*rr) + 
  Q2^2*Q7*(28290 + 69282*rr) + Q0*Q5*Q7*(-216530 + 69950*rr) + 
  Q4*Q6*Q8*(-27593 + 71051*rr) + Q1^2*Q9*(247172 + 72452*rr) + 
  Q0*Q2*Q5*(275400 + 77200*rr) + Q0*Q6*Q7*(19500 + 78470*rr) + 
  Q5^2*Q9*(219509 + 78925*rr) + Q2*Q4*Q6*(106530 + 80850*rr) + 
  Q0*Q2*Q3*(69275 + 82275*rr) + Q2*Q3*Q4*(322615 + 83385*rr) + 
  Q1*Q6*Q9*(-355512 + 83808*rr) + Q1^2*Q8*(87548 + 85660*rr) + 
  Q1^2*Q7*(101519 + 86139*rr) + Q0*Q3*Q7*(156270 + 88970*rr) + 
  Q0*Q6*Q8*(21915 + 90555*rr) + Q4^2*Q7*(181376 + 91196*rr) + 
  Q1*Q4^2*(-354450 + 91540*rr) + Q2*Q7*Q9*(165100 + 92284*rr) + 
  Q5*Q6*Q8*(-186517 + 92851*rr) + Q1*Q4*Q9*(-151674 + 97374*rr) + 
  Q2*Q6*Q9*(-20150 + 98610*rr) + Q3*Q6*Q9*(-28241 + 100611*rr) + 
  Q1*Q4*Q7*(-280838 + 109558*rr) + Q2^2*Q5*(76720 + 110250*rr) + 
  Q0*Q3*Q4*(-267725 + 110325*rr) + Q2*Q7^2*(343546 + 110514*rr) + 
  Q2*Q4*Q5*(-220490 + 110610*rr) + Q0*Q7*Q8*(-10770 + 113146*rr) + 
  Q2*Q3*Q5*(-245830 + 113480*rr) + Q7*Q9^2*(568538 + 115058*rr) + 
  Q2*Q8^2*(407185 + 120429*rr) + Q1^2*Q4*(242725 + 125865*rr) + 
  Q1*Q2*Q7*(126738 + 130922*rr) + Q8*Q9^2*(-506415 + 137165*rr) + 
  Q7*Q8^2*(-59272 + 140600*rr) + Q2*Q3*Q8*(-249592 + 142064*rr) + 
  Q4^2*Q8*(282569 + 142521*rr) + Q6*Q9^2*(-28124 + 144084*rr) + 
  Q3*Q8*Q9*(194367 + 146787*rr) + Q6*Q7*Q9*(-340911 + 174693*rr) + 
  Q4*Q8^2*(27481 + 177429*rr) + Q1*Q3*Q5*(163105 + 180195*rr) + 
  Q7*Q8*Q9*(-278684 + 181204*rr) + Q2*Q5*Q8*(-348268 + 191444*rr) + 
  Q6*Q8^2*(96072 + 206296*rr) + Q1*Q2*Q4*(-113975 + 209855*rr) + 
  Q6*Q8*Q9*(-250869 + 210879*rr) + Q1*Q9^2*(-22329 + 224491*rr) + 
  Q2*Q9^2*(103877 + 224545*rr) + Q1^2*Q5*(-318100 + 226650*rr) + 
  Q5*Q7^2*(-244897 + 254723*rr) + Q7^2*Q8*(-344586 + 287838*rr), 
 Q4*Q7*Q9*(-681914 - 319538*rr) + Q1*Q7^2*(328293 - 219359*rr) + 
  Q2^2*Q8*(132562 - 205430*rr) + Q1*Q2*Q8*(-167009 - 202445*rr) + 
  Q2*Q8*Q9*(30422 - 183858*rr) + Q3*Q7^2*(9946 - 152542*rr) + 
  Q2*Q6*Q8*(4401 - 147479*rr) + Q1*Q7*Q8*(-317903 - 141443*rr) + 
  Q2*Q3*Q7*(24385 - 138715*rr) + Q2^2*Q5*(229060 - 132510*rr) + 
  Q2^2*Q9*(46305 - 130835*rr) + Q1*Q3*Q9*(-393947 - 128811*rr) + 
  Q6*Q8^2*(132575 - 127133*rr) + Q4^2*Q9*(383267 - 125361*rr) + 
  Q2*Q4*Q8*(497418 - 121722*rr) + Q1*Q8^2*(274662 - 120866*rr) + 
  Q3*Q5*Q9*(24589 - 114643*rr) + Q3*Q7*Q9*(67121 - 114259*rr) + 
  Q0*Q5*Q6*(-153575 - 113050*rr) + Q7*Q8*Q9*(79981 - 112551*rr) + 
  Q1*Q5^2*(25780 - 110560*rr) + Q3^3*(47110 - 108370*rr) + 
  Q6*Q8*Q9*(-189943 - 103835*rr) + Q0*Q7*Q9*(151183 - 103493*rr) + 
  Q1*Q3*Q5*(-94685 - 102125*rr) + Q5*Q8^2*(-258085 - 93553*rr) + 
  Q5*Q7*Q9*(-156583 - 92331*rr) + Q9^3*(-99590 - 89966*rr) + 
  Q0*Q8^2*(197992 - 87408*rr) + Q5*Q7*Q8*(-195650 - 87322*rr) + 
  Q2*Q5*Q7*(-79296 - 82380*rr) + Q0*Q3*Q6*(-70925 - 82250*rr) + 
  Q5*Q7^2*(-39537 - 80205*rr) + Q0*Q1*Q9*(166635 - 80185*rr) + 
  Q1*Q4*Q8*(-9550 - 77274*rr) + Q1*Q6*Q8*(-39317 - 76285*rr) + 
  Q2*Q7*Q8*(100464 - 74688*rr) + Q3^2*Q8*(255629 - 73527*rr) + 
  Q5*Q6*Q7*(106803 - 69753*rr) + Q0*Q8*Q9*(-193528 - 67768*rr) + 
  Q0*Q1*Q2*(53750 - 67425*rr) + Q1*Q4^2*(-119250 - 66030*rr) + 
  Q5*Q6*Q8*(455054 - 63538*rr) + Q5^2*Q9*(-79497 - 62105*rr) + 
  Q5*Q9^2*(-173506 - 60202*rr) + Q4*Q7*Q8*(130415 - 59533*rr) + 
  Q0*Q7*Q8*(-95985 - 58329*rr) + Q0*Q6*Q8*(-190735 - 58295*rr) + 
  Q1*Q2*Q7*(92156 - 58128*rr) + Q0*Q6*Q9*(285325 - 55765*rr) + 
  Q1^2*Q5*(217730 - 54450*rr) + Q2*Q3^2*(-71505 - 53815*rr) + 
  Q2*Q7*Q9*(-134708 - 51684*rr) + Q1*Q3*Q7*(-297692 - 50300*rr) + 
  Q1*Q3*Q6*(177625 - 50045*rr) + Q1*Q4*Q6*(-71245 - 49145*rr) + 
  Q3*Q9^2*(79924 - 45356*rr) + Q1*Q2*Q5*(-3295 - 42255*rr) + 
  Q4*Q8*Q9*(93108 - 40332*rr) + Q3*Q4*Q8*(-218548 - 38984*rr) + 
  Q0*Q1*Q3*(245350 - 38725*rr) + Q4^2*Q5*(-42310 - 37650*rr) + 
  Q0*Q9^2*(-36037 - 36993*rr) + Q0*Q5*Q7*(179170 - 34800*rr) + 
  Q3*Q8*Q9*(340708 - 34652*rr) + Q4*Q6*Q7*(-20370 - 34070*rr) + 
  Q4^2*Q8*(69639 - 33707*rr) + Q2*Q7^2*(301024 - 33632*rr) + 
  Q3*Q8^2*(166170 - 32654*rr) + Q3*Q4*Q9*(611295 - 32501*rr) + 
  Q2^2*Q3*(-7880 - 32120*rr) + Q6^3*(26890 - 31100*rr) + 
  Q0*Q3*Q9*(-210725 - 30065*rr) + Q0*Q2*Q6*(-273975 - 29950*rr) + 
  Q1*Q2*Q3*(-10925 - 29295*rr) + Q3*Q4*Q5*(-74520 - 28710*rr) + 
  Q5*Q8*Q9*(37944 - 28048*rr) + Q1*Q6*Q7*(118689 - 25971*rr) + 
  Q2*Q4*Q5*(239740 - 25640*rr) + Q0*Q1^2*(-106225 - 25625*rr) + 
  Q0*Q4^2*(-14625 - 24725*rr) + Q2^2*Q6*(15440 - 23640*rr) + 
  Q2*Q4*Q9*(81498 - 23358*rr) + Q5^2*Q8*(266894 - 23302*rr) + 
  Q6*Q7*Q8*(151917 - 22039*rr) + Q6^2*Q9*(-259835 - 21537*rr) + 
  Q1*Q2^2*(-238140 - 20840*rr) + Q1^3*(146230 - 20810*rr) + 
  Q2*Q5*Q6*(-82355 - 20615*rr) + Q3*Q6*Q9*(278909 - 18035*rr) + 
  Q1*Q4*Q9*(-248667 - 16195*rr) + Q3^2*Q9*(212466 - 12446*rr) + 
  Q0*Q1*Q8*(16655 - 11955*rr) + Q0*Q1*Q7*(316395 - 11255*rr) + 
  Q3^2*Q5*(208995 - 10875*rr) + Q2*Q3*Q6*(-152425 - 10545*rr) + 
  Q5^2*Q6*(218980 - 9100*rr) + Q8^2*Q9*(-27006 - 6278*rr) + 
  Q0*Q2*Q8*(-53170 - 3430*rr) + Q0*Q5*Q9*(-180590 - 1610*rr) + 
  Q1*Q2*Q6*(109290 - 1140*rr) + Q1*Q6^2*(-71720 + 60*rr) + 
  Q1*Q6*Q9*(-87877 + 2219*rr) + Q3*Q6*Q7*(169417 + 2521*rr) + 
  Q2*Q6*Q9*(-331897 + 2771*rr) + Q0^2*Q4*(-42500 + 3125*rr) + 
  Q0^2*Q3*(70625 + 3125*rr) + Q2^2*Q4*(-137365 + 4725*rr) + 
  Q0^2*Q2*(-15000 + 5000*rr) + Q2*Q4*Q6*(-71955 + 5745*rr) + 
  Q6^2*Q7*(27196 + 6194*rr) + Q0^2*Q7*(-9000 + 7000*rr) + 
  Q0*Q1*Q4*(166650 + 7175*rr) + Q0*Q1*Q5*(106325 + 7375*rr) + 
  Q0^2*Q8*(57250 + 10500*rr) + Q0^2*Q1*(-36875 + 10625*rr) + 
  Q6^2*Q8*(90811 + 10783*rr) + Q0*Q4*Q6*(-64625 + 11975*rr) + 
  Q1*Q5*Q6*(53705 + 13435*rr) + Q0^2*Q6*(-38125 + 13750*rr) + 
  Q5^3*(-40665 + 14385*rr) + Q0*Q3^2*(-76700 + 14525*rr) + 
  Q0*Q2^2*(124175 + 14600*rr) + Q3*Q4^2*(-178495 + 15895*rr) + 
  Q2*Q6^2*(-62055 + 16045*rr) + Q0*Q2*Q4*(51150 + 17150*rr) + 
  Q0^2*Q5*(27500 + 17500*rr) + Q2*Q3*Q5*(77670 + 18240*rr) + 
  Q4*Q5*Q9*(-82813 + 18263*rr) + Q5*Q6*Q9*(301878 + 18362*rr) + 
  Q0*Q6^2*(103950 + 20175*rr) + Q4^2*Q6*(53505 + 20675*rr) + 
  Q3*Q7*Q8*(-30242 + 21238*rr) + Q1^2*Q8*(-139474 + 23406*rr) + 
  Q4^2*Q7*(238080 + 23876*rr) + Q4*Q5*Q7*(33913 + 25225*rr) + 
  Q3*Q5^2*(-112385 + 25315*rr) + Q0^2*Q9*(39875 + 25625*rr) + 
  Q1^2*Q2*(15835 + 25945*rr) + Q1*Q2*Q9*(250633 + 26101*rr) + 
  Q2*Q5^2*(-130705 + 26155*rr) + Q0*Q4*Q9*(273090 + 28620*rr) + 
  Q3*Q5*Q6*(123215 + 31285*rr) + Q5*Q6^2*(-124335 + 33385*rr) + 
  Q0*Q6*Q7*(-103950 + 33820*rr) + Q0*Q5^2*(-59200 + 33925*rr) + 
  Q0*Q2*Q7*(41075 + 36745*rr) + Q3*Q6^2*(40905 + 36875*rr) + 
  Q0*Q2*Q5*(-79100 + 38075*rr) + Q4*Q6*Q8*(334420 + 39076*rr) + 
  Q3^2*Q4*(-138385 + 39465*rr) + Q2*Q6*Q7*(289014 + 40658*rr) + 
  Q2*Q3*Q4*(-16295 + 42445*rr) + Q6*Q7*Q9*(45106 + 42594*rr) + 
  Q4*Q6^2*(-9160 + 42790*rr) + Q0*Q3*Q5*(-175150 + 43775*rr) + 
  Q0*Q3*Q4*(-29725 + 43950*rr) + Q0*Q3*Q7*(128820 + 44420*rr) + 
  Q4*Q5*Q6*(47660 + 46350*rr) + Q1*Q4*Q7*(132674 + 47558*rr) + 
  Q2^2*Q7*(-52321 + 47579*rr) + Q0*Q4*Q8*(62690 + 47740*rr) + 
  Q3*Q4*Q6*(-106450 + 49110*rr) + Q1^2*Q6*(-371840 + 49360*rr) + 
  Q3*Q4*Q7*(294610 + 49878*rr) + Q5^2*Q7*(222266 + 54656*rr) + 
  Q1*Q2*Q4*(90860 + 57050*rr) + Q2*Q3*Q8*(42317 + 57113*rr) + 
  Q1*Q5*Q8*(155772 + 58316*rr) + Q4^3*(136605 + 59405*rr) + 
  Q1^2*Q3*(321285 + 60615*rr) + Q3^2*Q7*(-101955 + 65297*rr) + 
  Q0*Q2*Q9*(-104825 + 66135*rr) + Q7^2*Q9*(-211946 + 66846*rr) + 
  Q2^3*(-287720 + 67500*rr) + Q3^2*Q6*(202220 + 68150*rr) + 
  Q1*Q4*Q5*(-97910 + 71430*rr) + Q4*Q5^2*(11900 + 72180*rr) + 
  Q0*Q5*Q8*(218355 + 72295*rr) + Q1^2*Q7*(74787 + 74319*rr) + 
  Q7^3*(311479 + 76859*rr) + Q1^2*Q9*(-224743 + 78285*rr) + 
  Q6*Q9^2*(-18064 + 79176*rr) + Q6*Q7^2*(9047 + 80299*rr) + 
  Q0*Q4*Q7*(-341730 + 80420*rr) + Q1*Q9^2*(312626 + 80458*rr) + 
  Q1*Q7*Q9*(55738 + 82882*rr) + Q2*Q4^2*(-298375 + 83625*rr) + 
  Q0*Q4*Q5*(8075 + 83950*rr) + Q2*Q8^2*(-115442 + 84694*rr) + 
  Q1*Q3^2*(68475 + 85845*rr) + Q1^2*Q4*(-65775 + 87565*rr) + 
  Q2*Q3*Q9*(-17629 + 88543*rr) + Q7^2*Q8*(181500 + 89356*rr) + 
  Q3*Q5*Q7*(88833 + 90289*rr) + Q1*Q3*Q4*(111870 + 96640*rr) + 
  Q0*Q2*Q3*(-94225 + 97525*rr) + Q0*Q3*Q8*(-111910 + 99340*rr) + 
  Q3*Q5*Q8*(54375 + 103211*rr) + Q4*Q6*Q9*(3559 + 104123*rr) + 
  Q0*Q1*Q6*(149750 + 104200*rr) + Q7*Q9^2*(272585 + 105733*rr) + 
  Q4*Q8^2*(255735 + 111531*rr) + Q1*Q5*Q7*(-102502 + 111734*rr) + 
  Q7*Q8^2*(-339177 + 117435*rr) + Q3*Q6*Q8*(133381 + 118369*rr) + 
  Q1*Q3*Q8*(-94307 + 126761*rr) + Q0*Q7^2*(145200 + 130876*rr) + 
  Q2*Q5*Q9*(363365 + 135217*rr) + Q8^3*(223364 + 135732*rr) + 
  Q1*Q5*Q9*(-156191 + 135813*rr) + Q1*Q8*Q9*(-28399 + 140605*rr) + 
  Q4*Q7^2*(163801 + 144525*rr) + Q2*Q5*Q8*(-85998 + 146946*rr) + 
  Q4*Q5*Q8*(-48283 + 152689*rr) + Q2*Q4*Q7*(300182 + 186650*rr) + 
  Q8*Q9^2*(-268506 + 197326*rr) + Q4*Q9^2*(-206407 + 233509*rr) + 
  Q2*Q9^2*(155779 + 235607*rr), Q3*Q7*Q8*(-63365 - 233537*rr) + 
  Q7*Q9^2*(-74030 - 199158*rr) + Q3^2*Q9*(160845 - 198135*rr) + 
  Q0*Q7*Q8*(-276810 - 182190*rr) + Q9^3*(26899 - 180377*rr) + 
  Q2*Q5*Q8*(-182772 - 177508*rr) + Q0*Q7*Q9*(-123290 - 161670*rr) + 
  Q1*Q4*Q9*(157114 - 149482*rr) + Q5^2*Q8*(41882 - 128110*rr) + 
  Q6^2*Q9*(91354 - 127940*rr) + Q1*Q7^2*(112101 - 126031*rr) + 
  Q4*Q7*Q8*(-14947 - 121911*rr) + Q5*Q6*Q8*(-34239 - 121635*rr) + 
  Q1*Q4^2*(244760 - 121160*rr) + Q6*Q8^2*(-270564 - 118772*rr) + 
  Q1^2*Q7*(-117345 - 116805*rr) + Q1*Q4*Q7*(297850 - 110682*rr) + 
  Q3*Q7^2*(49024 - 108432*rr) + Q2*Q7^2*(-188441 - 107733*rr) + 
  Q1^2*Q4*(-224075 - 107275*rr) + Q2*Q3^2*(170615 - 106555*rr) + 
  Q4*Q8^2*(-74127 - 106291*rr) + Q3*Q4*Q8*(119188 - 103940*rr) + 
  Q2*Q4*Q7*(21386 - 102750*rr) + Q2^2*Q5*(-138515 - 96845*rr) + 
  Q6*Q8*Q9*(-47335 - 96555*rr) + Q0*Q5*Q7*(371700 - 93600*rr) + 
  Q1^2*Q8*(146252 - 92732*rr) + Q2*Q3*Q8*(159161 - 89215*rr) + 
  Q0*Q6*Q7*(217950 - 88700*rr) + Q6*Q9^2*(60533 - 76279*rr) + 
  Q0*Q2*Q3*(98750 - 69500*rr) + Q2*Q3*Q5*(146220 - 69140*rr) + 
  Q1*Q6^2*(-89935 - 68245*rr) + Q3*Q8^2*(51566 - 66634*rr) + 
  Q2*Q3*Q7*(-67442 - 66618*rr) + Q1*Q7*Q9*(89479 - 63685*rr) + 
  Q1^2*Q5*(348590 - 62690*rr) + Q3*Q5*Q9*(138490 - 60986*rr) + 
  Q8*Q9^2*(21324 - 58852*rr) + Q4^2*Q6*(42845 - 58005*rr) + 
  Q2*Q6*Q7*(-30392 - 58000*rr) + Q5*Q6*Q7*(63519 - 57141*rr) + 
  Q2*Q7*Q9*(8527 - 56925*rr) + Q0*Q3*Q6*(-58125 - 55875*rr) + 
  Q1*Q2*Q5*(-67185 - 54565*rr) + Q2^2*Q4*(-130680 - 53740*rr) + 
  Q1*Q3*Q5*(-108195 - 53485*rr) + Q3*Q5*Q7*(147820 - 53056*rr) + 
  Q2*Q5^2*(128870 - 51910*rr) + Q6^2*Q8*(58645 - 50533*rr) + 
  Q3*Q4*Q5*(-45985 - 50475*rr) + Q7^2*Q8*(150931 - 49241*rr) + 
  Q4*Q6*Q7*(-30081 - 48881*rr) + Q1^2*Q2*(91250 - 42090*rr) + 
  Q0*Q1*Q2*(69375 - 39750*rr) + Q2*Q4*Q9*(102171 - 38417*rr) + 
  Q0*Q1^2*(-21875 - 37875*rr) + Q0*Q6*Q8*(7300 - 34450*rr) + 
  Q4*Q6^2*(-37455 - 34375*rr) + Q0*Q3*Q9*(-144425 - 33925*rr) + 
  Q4*Q5*Q8*(-20715 - 33339*rr) + Q4^2*Q8*(4465 - 32163*rr) + 
  Q2*Q4^2*(93375 - 31735*rr) + Q1*Q2*Q3*(-208045 - 31195*rr) + 
  Q2*Q4*Q5*(224405 - 31065*rr) + Q2*Q4*Q8*(39071 - 30173*rr) + 
  Q7^2*Q9*(7003 - 30161*rr) + Q6^3*(142635 - 29815*rr) + 
  Q0*Q4^2*(-181625 - 29250*rr) + Q0*Q4*Q9*(357825 - 28325*rr) + 
  Q0*Q3*Q7*(-82300 - 27250*rr) + Q3^3*(-197470 - 26630*rr) + 
  Q0*Q1*Q5*(-90875 - 25500*rr) + Q1*Q6*Q8*(-137478 - 25382*rr) + 
  Q0*Q5*Q8*(-90225 - 24925*rr) + Q2*Q4*Q6*(59355 - 23145*rr) + 
  Q4*Q7^2*(231219 - 22761*rr) + Q0*Q5^2*(-37000 - 22000*rr) + 
  Q2^2*Q3*(44515 - 19455*rr) + Q0*Q6^2*(33125 - 18875*rr) + 
  Q1*Q4*Q6*(-30345 - 17795*rr) + Q5^3*(66605 - 16545*rr) + 
  Q5^2*Q7*(-135209 - 16407*rr) + Q4*Q5^2*(8100 - 14480*rr) + 
  Q2*Q8^2*(-352904 - 13752*rr) + Q3*Q6^2*(-176130 - 13540*rr) + 
  Q0*Q1*Q3*(144375 - 12625*rr) + Q0^2*Q4*(-31250 - 12500*rr) + 
  Q0*Q3*Q4*(8000 - 10000*rr) + Q6*Q7^2*(233949 - 8775*rr) + 
  Q2*Q6^2*(-68440 - 8750*rr) + Q1*Q2*Q9*(156006 - 8322*rr) + 
  Q1^2*Q6*(-127250 - 7590*rr) + Q0*Q4*Q8*(175650 - 7550*rr) + 
  Q1*Q2*Q8*(-342375 - 7339*rr) + Q0^2*Q2*(18750 - 6250*rr) + 
  Q3^2*Q6*(270610 - 5220*rr) + Q0*Q1*Q7*(196800 - 3850*rr) + 
  Q0^2*Q3*(40625 - 3125*rr) + Q0*Q7^2*(-85070 - 2530*rr) + 
  Q5^2*Q6*(-22635 - 2425*rr) + Q0*Q5*Q9*(-156300 - 2000*rr) + 
  Q0*Q8^2*(-52605 - 1005*rr) + Q5^2*Q9*(-34980 + 104*rr) + 
  Q2^2*Q8*(-123371 + 425*rr) + Q1^2*Q9*(-198024 + 672*rr) + 
  Q5*Q8^2*(-453572 + 788*rr) + Q4*Q5*Q6*(-7755 + 1725*rr) + 
  Q1*Q2*Q6*(165675 + 1765*rr) + Q0*Q2*Q7*(65075 + 2625*rr) + 
  Q0^2*Q9*(83125 + 3125*rr) + Q0*Q2^2*(53125 + 5125*rr) + 
  Q0^2*Q7*(-35000 + 7500*rr) + Q1^2*Q3*(170070 + 8010*rr) + 
  Q1*Q5*Q9*(-270772 + 8180*rr) + Q1*Q5^2*(-162670 + 10580*rr) + 
  Q7^3*(-77564 + 10868*rr) + Q3^2*Q4*(-156600 + 11520*rr) + 
  Q0*Q5*Q6*(-90125 + 13000*rr) + Q2*Q5*Q9*(145520 + 13104*rr) + 
  Q4*Q8*Q9*(92513 + 13549*rr) + Q5*Q8*Q9*(-301020 + 13572*rr) + 
  Q1*Q2*Q4*(-54750 + 13590*rr) + Q2*Q3*Q9*(366265 + 13765*rr) + 
  Q0*Q1*Q8*(-148450 + 14450*rr) + Q2*Q9^2*(32029 + 15657*rr) + 
  Q6*Q7*Q8*(-107291 + 16113*rr) + Q7*Q8*Q9*(198961 + 16717*rr) + 
  Q1*Q6*Q7*(-138782 + 17482*rr) + Q0^2*Q8*(112500 + 17500*rr) + 
  Q0*Q3*Q8*(149625 + 19325*rr) + Q2*Q6*Q9*(-96603 + 19509*rr) + 
  Q3*Q5*Q6*(58115 + 20565*rr) + Q1*Q5*Q6*(-25485 + 21845*rr) + 
  Q0^2*Q1*(-43750 + 21875*rr) + Q0^2*Q6*(-3125 + 21875*rr) + 
  Q7*Q8^2*(164971 + 22687*rr) + Q0*Q4*Q6*(197000 + 24125*rr) + 
  Q4*Q7*Q9*(67265 + 24765*rr) + Q4^3*(129305 + 26765*rr) + 
  Q3*Q5^2*(1930 + 26990*rr) + Q4^2*Q5*(-93965 + 27215*rr) + 
  Q0*Q2*Q5*(-159500 + 29750*rr) + Q0*Q1*Q9*(161300 + 30300*rr) + 
  Q3*Q8*Q9*(30341 + 30609*rr) + Q0^2*Q5*(-21875 + 31250*rr) + 
  Q0*Q6*Q9*(-158025 + 31475*rr) + Q4*Q5*Q7*(46986 + 32086*rr) + 
  Q1*Q3*Q8*(-221589 + 33959*rr) + Q1*Q2^2*(-176720 + 35220*rr) + 
  Q2*Q3*Q4*(-8815 + 38815*rr) + Q1*Q8^2*(-256560 + 39504*rr) + 
  Q1*Q5*Q8*(28141 + 40245*rr) + Q4^2*Q7*(220985 + 40755*rr) + 
  Q5*Q9^2*(203323 + 40927*rr) + Q1*Q3*Q9*(-558 + 40934*rr) + 
  Q6^2*Q7*(-134661 + 41065*rr) + Q4*Q5*Q9*(47205 + 41485*rr) + 
  Q5*Q7^2*(-4304 + 41504*rr) + Q3^2*Q5*(-23455 + 41635*rr) + 
  Q5*Q7*Q9*(167673 + 42533*rr) + Q4^2*Q9*(91006 + 43682*rr) + 
  Q0*Q3^2*(-72000 + 43750*rr) + Q3*Q4*Q9*(370968 + 44312*rr) + 
  Q1*Q3*Q6*(-247785 + 45205*rr) + Q8^2*Q9*(-54422 + 45378*rr) + 
  Q2*Q5*Q6*(-41160 + 45570*rr) + Q1^3*(-152680 + 45780*rr) + 
  Q2^3*(-180140 + 46460*rr) + Q3^2*Q8*(243442 + 46954*rr) + 
  Q2^2*Q7*(65840 + 48392*rr) + Q3*Q4*Q6*(-243135 + 48525*rr) + 
  Q0*Q8*Q9*(-191570 + 50290*rr) + Q1*Q9^2*(308292 + 50388*rr) + 
  Q2^2*Q9*(80728 + 51024*rr) + Q0*Q2*Q4*(208625 + 52000*rr) + 
  Q2*Q7*Q8*(178083 + 52391*rr) + Q4*Q6*Q8*(25743 + 52443*rr) + 
  Q3^2*Q7*(216468 + 53268*rr) + Q3*Q4^2*(-403685 + 55635*rr) + 
  Q1*Q3*Q7*(-43235 + 58385*rr) + Q3*Q7*Q9*(-125785 + 58411*rr) + 
  Q0*Q1*Q6*(-99125 + 58500*rr) + Q0*Q2*Q6*(-27375 + 60000*rr) + 
  Q0*Q4*Q7*(-188925 + 60125*rr) + Q0*Q3*Q5*(140625 + 60500*rr) + 
  Q5*Q6^2*(-4795 + 63505*rr) + Q3*Q6*Q7*(-110618 + 65342*rr) + 
  Q3*Q6*Q9*(-196 + 66076*rr) + Q0*Q9^2*(124600 + 66640*rr) + 
  Q1*Q2*Q7*(213273 + 67845*rr) + Q0*Q2*Q8*(-62650 + 69400*rr) + 
  Q2*Q8*Q9*(113628 + 71004*rr) + Q2*Q5*Q7*(-120562 + 71438*rr) + 
  Q0*Q2*Q9*(196975 + 71975*rr) + Q0*Q1*Q4*(151125 + 73500*rr) + 
  Q1*Q6*Q9*(-36861 + 76063*rr) + Q2^2*Q6*(17690 + 80960*rr) + 
  Q1*Q3^2*(145695 + 84945*rr) + Q2*Q3*Q6*(136745 + 84975*rr) + 
  Q6*Q7*Q9*(534130 + 91250*rr) + Q3*Q5*Q8*(220107 + 93055*rr) + 
  Q0*Q4*Q5*(13000 + 94000*rr) + Q3*Q9^2*(56277 + 94545*rr) + 
  Q2*Q6*Q8*(-192417 + 101235*rr) + Q3*Q4*Q7*(147302 + 101754*rr) + 
  Q8^3*(114560 + 106624*rr) + Q1*Q3*Q4*(140110 + 115140*rr) + 
  Q4*Q9^2*(82304 + 115888*rr) + Q5*Q6*Q9*(189133 + 118049*rr) + 
  Q1*Q5*Q7*(-27324 + 119120*rr) + Q5*Q7*Q8*(-195829 + 127471*rr) + 
  Q1*Q4*Q8*(121791 + 134223*rr) + Q3*Q6*Q8*(-24297 + 141327*rr) + 
  Q4*Q6*Q9*(-317320 + 151376*rr) + Q1*Q8*Q9*(-212961 + 168259*rr) + 
  Q1*Q4*Q5*(-590 + 179820*rr) + Q1*Q7*Q8*(-82755 + 225033*rr), 
 Q1*Q2*Q8*(50378 - 275374*rr) + Q4*Q8*Q9*(-252185 - 253781*rr) + 
  Q2*Q6*Q8*(288979 - 192021*rr) + Q4*Q7*Q9*(-365471 - 189715*rr) + 
  Q1*Q2*Q9*(-61021 - 176649*rr) + Q0*Q4*Q7*(238990 - 162510*rr) + 
  Q3*Q7^2*(48325 - 151967*rr) + Q3*Q6*Q7*(221237 - 149271*rr) + 
  Q6*Q7*Q8*(141137 - 147651*rr) + Q0*Q7*Q9*(-71479 - 133271*rr) + 
  Q5*Q7*Q8*(72176 - 130800*rr) + Q3^2*Q9*(-253882 - 125602*rr) + 
  Q4*Q5*Q9*(85429 - 121491*rr) + Q5*Q9^2*(-257370 - 116802*rr) + 
  Q3^2*Q8*(79744 - 109864*rr) + Q3*Q4*Q7*(-82416 - 109500*rr) + 
  Q9^3*(-263781 - 108657*rr) + Q1*Q5^2*(201260 - 104660*rr) + 
  Q5*Q6*Q9*(80653 - 102391*rr) + Q3*Q7*Q9*(164793 - 100571*rr) + 
  Q5*Q7*Q9*(-180043 - 99695*rr) + Q2^2*Q9*(-61000 - 98104*rr) + 
  Q0*Q1*Q4*(127175 - 94775*rr) + Q4*Q5*Q8*(-335514 - 92826*rr) + 
  Q4*Q7*Q8*(-211341 - 91009*rr) + Q6*Q9^2*(-30635 - 90183*rr) + 
  Q0*Q5*Q9*(-135855 - 86245*rr) + Q1*Q6*Q8*(-120601 - 85849*rr) + 
  Q0*Q1*Q7*(-75935 - 82285*rr) + Q1*Q3*Q9*(-189359 - 78887*rr) + 
  Q3*Q4^2*(58930 - 77600*rr) + Q3^2*Q6*(-155940 - 77430*rr) + 
  Q2*Q8*Q9*(87702 - 76722*rr) + Q1*Q4*Q5*(59230 - 76600*rr) + 
  Q1^2*Q8*(79921 - 75899*rr) + Q1*Q3*Q7*(-195311 - 75827*rr) + 
  Q2*Q3*Q6*(-50845 - 71275*rr) + Q0*Q7^2*(-236175 - 70743*rr) + 
  Q3*Q5*Q8*(93370 - 69446*rr) + Q0*Q3*Q8*(60205 - 66895*rr) + 
  Q2*Q3*Q9*(-22346 - 66674*rr) + Q6*Q8*Q9*(-204848 - 66336*rr) + 
  Q1*Q5*Q7*(-292191 - 66239*rr) + Q4*Q6*Q7*(68063 - 65105*rr) + 
  Q2*Q3*Q7*(-60974 - 64006*rr) + Q0*Q8*Q9*(-39481 - 62681*rr) + 
  Q4*Q5*Q6*(-52570 - 62370*rr) + Q2^2*Q6*(-21805 - 61545*rr) + 
  Q6^2*Q9*(59780 - 61342*rr) + Q1*Q2*Q5*(114330 - 59030*rr) + 
  Q0*Q2*Q4*(-50075 - 57325*rr) + Q3*Q8^2*(28047 - 57325*rr) + 
  Q0*Q1*Q9*(-78055 - 55195*rr) + Q0*Q5*Q6*(7600 - 54600*rr) + 
  Q0*Q4*Q6*(-195125 - 52425*rr) + Q7*Q8*Q9*(-280703 - 51267*rr) + 
  Q4^2*Q9*(301767 - 49981*rr) + Q7*Q8^2*(-93926 - 48942*rr) + 
  Q0*Q2*Q6*(-210200 - 48150*rr) + Q0*Q1^2*(-216825 - 47875*rr) + 
  Q1*Q5*Q9*(19353 - 47163*rr) + Q2*Q5*Q7*(-336271 - 46751*rr) + 
  Q0*Q9^2*(285671 - 46581*rr) + Q0*Q3*Q6*(-155600 - 46250*rr) + 
  Q1*Q2^2*(-24885 - 45315*rr) + Q4*Q6*Q8*(240687 - 41757*rr) + 
  Q1*Q4^2*(95485 - 39965*rr) + Q0*Q3*Q9*(-149275 - 36555*rr) + 
  Q1*Q6*Q9*(-7009 - 36377*rr) + Q2*Q7*Q9*(41001 - 35883*rr) + 
  Q3^2*Q4*(85460 - 33340*rr) + Q0*Q1*Q5*(125275 - 33125*rr) + 
  Q2*Q3*Q4*(127945 - 31645*rr) + Q4^2*Q7*(44312 - 31146*rr) + 
  Q1*Q3*Q5*(-147390 - 29650*rr) + Q5*Q7^2*(112865 - 28339*rr) + 
  Q0*Q1*Q3*(117200 - 27200*rr) + Q1*Q2*Q6*(-71500 - 26480*rr) + 
  Q2*Q3^2*(-103365 - 26435*rr) + Q3*Q4*Q8*(-45402 - 26134*rr) + 
  Q5^2*Q6*(46435 - 25085*rr) + Q0^2*Q8*(21375 - 24625*rr) + 
  Q1*Q2*Q7*(14981 - 24123*rr) + Q1*Q6*Q7*(69553 - 22047*rr) + 
  Q6^2*Q7*(30023 - 21241*rr) + Q5^2*Q9*(-23988 - 20600*rr) + 
  Q1*Q4*Q9*(-198797 - 20333*rr) + Q2^3*(-12310 - 20230*rr) + 
  Q1*Q5*Q6*(162575 - 19835*rr) + Q0^2*Q2*(-45625 - 18125*rr) + 
  Q4^2*Q8*(233463 - 16997*rr) + Q0*Q2^2*(70475 - 16925*rr) + 
  Q3*Q5*Q6*(32245 - 16735*rr) + Q3*Q5^2*(-81225 - 15775*rr) + 
  Q3*Q6^2*(15430 - 15240*rr) + Q0*Q1*Q2*(-70250 - 12975*rr) + 
  Q6*Q8^2*(372667 - 11073*rr) + Q5^3*(-59840 - 10220*rr) + 
  Q1^2*Q3*(26505 - 9945*rr) + Q1*Q3*Q4*(153195 - 9645*rr) + 
  Q2*Q6^2*(45405 - 9355*rr) + Q8^2*Q9*(2972 - 8788*rr) + 
  Q5*Q8*Q9*(312919 - 6333*rr) + Q3^2*Q7*(-373498 - 5002*rr) + 
  Q0^2*Q6*(-82500 - 3750*rr) + Q0*Q6*Q7*(-58775 - 3585*rr) + 
  Q4*Q6^2*(64130 - 3090*rr) + Q2^2*Q8*(396740 - 2628*rr) + 
  Q5*Q6*Q7*(-43977 - 2549*rr) + Q3*Q4*Q9*(57712 - 692*rr) + 
  Q1*Q7*Q9*(-17694 - 182*rr) + Q2*Q3*Q8*(-84743 + 309*rr) + 
  Q0*Q1*Q8*(171035 + 515*rr) + Q1^2*Q7*(-71541 + 2527*rr) + 
  Q1^2*Q5*(41425 + 2725*rr) + Q1*Q3*Q6*(177000 + 3330*rr) + 
  Q3*Q5*Q7*(-100000 + 3348*rr) + Q0^2*Q5*(101875 + 3750*rr) + 
  Q3^2*Q5*(220220 + 4020*rr) + Q0*Q5^2*(-20525 + 4350*rr) + 
  Q4*Q9^2*(-87259 + 4673*rr) + Q2^2*Q3*(-132320 + 7600*rr) + 
  Q3*Q7*Q8*(-418812 + 8596*rr) + Q1^2*Q4*(-372250 + 11470*rr) + 
  Q0*Q6^2*(3525 + 11600*rr) + Q3*Q4*Q6*(-21180 + 12410*rr) + 
  Q1*Q4*Q8*(-58966 + 14250*rr) + Q7^3*(308843 + 15327*rr) + 
  Q6^2*Q8*(55783 + 16011*rr) + Q0^2*Q7*(34500 + 19000*rr) + 
  Q0*Q6*Q8*(91880 + 19560*rr) + Q4*Q6*Q9*(65369 + 20045*rr) + 
  Q6^3*(107000 + 20540*rr) + Q2*Q6*Q7*(385484 + 21492*rr) + 
  Q0*Q2*Q7*(81325 + 21865*rr) + Q0^2*Q4*(-41250 + 21875*rr) + 
  Q5*Q6^2*(-5955 + 22175*rr) + Q2*Q5^2*(-42020 + 22880*rr) + 
  Q0*Q1*Q6*(48125 + 23275*rr) + Q0*Q4*Q9*(51330 + 24290*rr) + 
  Q0^2*Q1*(16875 + 24375*rr) + Q2*Q5*Q6*(-21200 + 24810*rr) + 
  Q0^2*Q3*(60000 + 25000*rr) + Q1*Q4*Q6*(80615 + 25345*rr) + 
  Q4*Q5^2*(57500 + 26200*rr) + Q2*Q4^2*(-160200 + 26380*rr) + 
  Q0*Q5*Q8*(-155490 + 26590*rr) + Q1*Q5*Q8*(-95380 + 26740*rr) + 
  Q1^2*Q6*(-122945 + 26825*rr) + Q1*Q6^2*(-107245 + 28235*rr) + 
  Q2*Q7^2*(131348 + 28260*rr) + Q4^3*(28910 + 29910*rr) + 
  Q0*Q2*Q8*(91235 + 30315*rr) + Q0*Q4*Q8*(-108295 + 33155*rr) + 
  Q3*Q6*Q8*(36012 + 33396*rr) + Q2^2*Q5*(139435 + 33605*rr) + 
  Q2*Q4*Q9*(93568 + 33668*rr) + Q0*Q2*Q5*(-44700 + 34400*rr) + 
  Q5^2*Q7*(227292 + 35998*rr) + Q2*Q3*Q5*(141450 + 36070*rr) + 
  Q2*Q4*Q5*(-37200 + 38040*rr) + Q0*Q4^2*(206125 + 38050*rr) + 
  Q8^3*(151709 + 38793*rr) + Q0*Q2*Q3*(-5450 + 39675*rr) + 
  Q1*Q4*Q7*(49580 + 40812*rr) + Q0^2*Q9*(-3375 + 43125*rr) + 
  Q0*Q4*Q5*(-8600 + 43150*rr) + Q0*Q3^2*(19225 + 44550*rr) + 
  Q3*Q5*Q9*(-121332 + 45132*rr) + Q2*Q4*Q7*(175551 + 45239*rr) + 
  Q2^2*Q7*(199670 + 45366*rr) + Q2*Q6*Q9*(-81138 + 47510*rr) + 
  Q3*Q4*Q5*(-134760 + 49380*rr) + Q1^2*Q2*(-33875 + 50615*rr) + 
  Q4^2*Q6*(-17615 + 51815*rr) + Q5*Q8^2*(132939 + 52351*rr) + 
  Q1*Q3*Q8*(-173954 + 53046*rr) + Q2^2*Q4*(133115 + 53545*rr) + 
  Q8*Q9^2*(-504110 + 58922*rr) + Q0*Q3*Q5*(-28800 + 60925*rr) + 
  Q1*Q2*Q4*(-33755 + 61755*rr) + Q1*Q3^2*(-114065 + 61925*rr) + 
  Q0*Q8^2*(33189 + 64169*rr) + Q4^2*Q5*(-67515 + 65675*rr) + 
  Q2*Q4*Q6*(-52435 + 67525*rr) + Q1^3*(165360 + 69700*rr) + 
  Q1*Q7^2*(231186 + 72090*rr) + Q3^3*(23570 + 72230*rr) + 
  Q1*Q8*Q9*(-318310 + 73010*rr) + Q0*Q6*Q9*(259725 + 76645*rr) + 
  Q2*Q8^2*(-23137 + 78339*rr) + Q5^2*Q8*(-124924 + 83478*rr) + 
  Q1^2*Q9*(-51802 + 85070*rr) + Q0*Q2*Q9*(-254950 + 86220*rr) + 
  Q6*Q7^2*(-108581 + 87135*rr) + Q1*Q8^2*(94074 + 87170*rr) + 
  Q3*Q8*Q9*(436804 + 91652*rr) + Q4*Q7^2*(-172968 + 94400*rr) + 
  Q0*Q3*Q7*(135115 + 101215*rr) + Q2*Q4*Q8*(84442 + 102590*rr) + 
  Q0*Q3*Q4*(-102200 + 105650*rr) + Q7*Q9^2*(-36370 + 113846*rr) + 
  Q1*Q2*Q3*(31800 + 114460*rr) + Q4*Q5*Q7*(260599 + 116503*rr) + 
  Q1*Q9^2*(-73064 + 116728*rr) + Q4*Q8^2*(-118684 + 122116*rr) + 
  Q2*Q5*Q8*(-104353 + 122271*rr) + Q7^2*Q8*(-66051 + 123881*rr) + 
  Q1*Q7*Q8*(13438 + 123910*rr) + Q0*Q5*Q7*(-102035 + 129475*rr) + 
  Q2*Q5*Q9*(105005 + 129593*rr) + Q6*Q7*Q9*(-342731 + 131729*rr) + 
  Q0*Q7*Q8*(80100 + 131872*rr) + Q3*Q9^2*(385879 + 136107*rr) + 
  Q3*Q6*Q9*(106060 + 141824*rr) + Q2*Q7*Q8*(-165489 + 146275*rr) + 
  Q5*Q6*Q8*(370457 + 168425*rr) + Q2*Q9^2*(-37285 + 171263*rr) + 
  Q7^2*Q9*(22934 + 189534*rr), Q2*Q7*Q9*(165348 - 478636*rr) + 
  Q0*Q8*Q9*(-382235 - 394215*rr) + Q4*Q7*Q8*(-169414 - 310118*rr) + 
  Q6*Q8^2*(145335 - 269813*rr) + Q2*Q6*Q7*(87822 - 263358*rr) + 
  Q2*Q7*Q8*(-384457 - 250133*rr) + Q2*Q4*Q8*(-170522 - 237282*rr) + 
  Q3^2*Q9*(308623 - 216765*rr) + Q1*Q3*Q5*(-13460 - 208640*rr) + 
  Q1*Q5*Q8*(-154323 - 203579*rr) + Q8*Q9^2*(-233058 - 197402*rr) + 
  Q3^2*Q4*(148705 - 192055*rr) + Q6*Q9^2*(-101203 - 185383*rr) + 
  Q0*Q1*Q5*(-248375 - 184750*rr) + Q1*Q5^2*(261025 - 176105*rr) + 
  Q7*Q8*Q9*(154110 - 171034*rr) + Q7^2*Q8*(-351856 - 169648*rr) + 
  Q6*Q7*Q8*(320525 - 164135*rr) + Q1^2*Q5*(68350 - 163580*rr) + 
  Q0*Q4*Q8*(14725 - 154325*rr) + Q2^2*Q6*(126200 - 152120*rr) + 
  Q4^2*Q8*(-140171 - 150045*rr) + Q2^2*Q9*(-35801 - 142797*rr) + 
  Q2*Q6^2*(32375 - 134285*rr) + Q4*Q5*Q9*(-290514 - 134022*rr) + 
  Q0*Q9^2*(270890 - 132230*rr) + Q2*Q6*Q9*(-395288 - 131812*rr) + 
  Q1*Q2^2*(-58160 - 128420*rr) + Q5^2*Q9*(181590 - 126920*rr) + 
  Q0*Q3*Q9*(-238650 - 126850*rr) + Q4^2*Q7*(-69949 - 119105*rr) + 
  Q7^2*Q9*(167909 - 118351*rr) + Q1^2*Q8*(-357984 - 113000*rr) + 
  Q2*Q5*Q7*(476325 - 109707*rr) + Q5*Q8*Q9*(83976 - 101400*rr) + 
  Q1*Q7^2*(217076 - 99564*rr) + Q0*Q8^2*(-102115 - 98595*rr) + 
  Q0*Q3*Q6*(34750 - 93125*rr) + Q1*Q6*Q9*(58169 - 90287*rr) + 
  Q6^2*Q9*(95941 - 85445*rr) + Q1*Q4*Q9*(-261205 - 85177*rr) + 
  Q4*Q6*Q8*(118427 - 79101*rr) + Q3*Q9^2*(53733 - 78511*rr) + 
  Q5*Q7^2*(-192314 - 78098*rr) + Q3^2*Q6*(172665 - 77735*rr) + 
  Q5*Q6*Q8*(521276 - 77544*rr) + Q5*Q7*Q9*(202669 - 76903*rr) + 
  Q3*Q5*Q9*(477254 - 75630*rr) + Q6^2*Q7*(127087 - 75353*rr) + 
  Q6*Q7^2*(50844 - 72196*rr) + Q1*Q8^2*(-83775 - 68979*rr) + 
  Q8^3*(-27079 - 60683*rr) + Q2*Q3*Q5*(33175 - 58735*rr) + 
  Q5^2*Q6*(133505 - 56815*rr) + Q0*Q2*Q3*(124750 - 55875*rr) + 
  Q2*Q3*Q4*(-368440 - 54620*rr) + Q0*Q1*Q3*(-216250 - 53125*rr) + 
  Q1^2*Q3*(270685 - 50785*rr) + Q4^2*Q6*(-76170 - 50160*rr) + 
  Q0*Q1*Q9*(49025 - 47125*rr) + Q1*Q2*Q7*(188784 - 46644*rr) + 
  Q3*Q8^2*(563183 - 45901*rr) + Q0*Q3*Q7*(-35275 - 45525*rr) + 
  Q0*Q6*Q8*(327600 - 45000*rr) + Q5*Q8^2*(-114520 - 44832*rr) + 
  Q2*Q5*Q8*(-481491 - 44523*rr) + Q1*Q6^2*(23410 - 44230*rr) + 
  Q0*Q1*Q4*(-46000 - 43625*rr) + Q0*Q5*Q9*(249925 - 42175*rr) + 
  Q0*Q7*Q8*(-302100 - 41560*rr) + Q4*Q7^2*(-273273 - 39597*rr) + 
  Q2^2*Q8*(162066 - 37846*rr) + Q2*Q3*Q8*(-43981 - 37125*rr) + 
  Q4*Q6*Q7*(-361134 - 36998*rr) + Q0*Q5*Q8*(428050 - 36900*rr) + 
  Q0*Q4*Q7*(21425 - 34325*rr) + Q0*Q2*Q4*(-56250 - 33625*rr) + 
  Q6^3*(158005 - 31945*rr) + Q0^2*Q2*(-9375 - 31250*rr) + 
  Q2*Q3^2*(243680 - 29020*rr) + Q1*Q5*Q9*(-469964 - 28284*rr) + 
  Q0*Q3*Q4*(138750 - 28250*rr) + Q2*Q6*Q8*(-303072 - 28116*rr) + 
  Q3^2*Q7*(47386 - 27550*rr) + Q1*Q7*Q8*(-172540 - 26892*rr) + 
  Q4*Q8*Q9*(-590842 - 26034*rr) + Q0*Q3*Q8*(-177375 - 25325*rr) + 
  Q3*Q5*Q6*(203610 - 25190*rr) + Q0^2*Q1*(-21875 - 21875*rr) + 
  Q0*Q2*Q7*(-17275 - 20575*rr) + Q6^2*Q8*(-18156 - 20130*rr) + 
  Q2*Q4^2*(-72615 - 20075*rr) + Q4^3*(64335 - 19445*rr) + 
  Q0^2*Q8*(123750 - 18750*rr) + Q0*Q1^2*(36875 - 17625*rr) + 
  Q1*Q5*Q6*(98765 - 17115*rr) + Q2^3*(69670 - 15530*rr) + 
  Q2*Q8*Q9*(82382 - 12890*rr) + Q1*Q3*Q6*(198240 - 11520*rr) + 
  Q0*Q6^2*(-103250 - 10625*rr) + Q4*Q7*Q9*(74442 - 10094*rr) + 
  Q5*Q6*Q7*(412882 - 9726*rr) + Q1*Q3*Q8*(151670 - 8874*rr) + 
  Q4*Q5*Q6*(-94425 - 8805*rr) + Q0*Q2^2*(110750 - 7625*rr) + 
  Q3^3*(-55610 - 5710*rr) + Q1^3*(297070 - 5490*rr) + 
  Q0^2*Q7*(83125 - 4375*rr) + Q1^2*Q6*(-226875 - 2165*rr) + 
  Q1*Q9^2*(217546 - 894*rr) + Q0*Q2*Q5*(-46125 - 625*rr) + 
  Q2*Q4*Q7*(53916 + 184*rr) + Q0*Q5*Q7*(187925 + 2025*rr) + 
  Q1*Q4*Q6*(112420 + 2090*rr) + Q1*Q2*Q6*(-29715 + 5175*rr) + 
  Q2*Q9^2*(-588083 + 7353*rr) + Q2*Q3*Q9*(544757 + 8249*rr) + 
  Q4*Q6^2*(101510 + 8770*rr) + Q0*Q2*Q8*(23925 + 8975*rr) + 
  Q0^2*Q6*(-59375 + 9375*rr) + Q0*Q1*Q6*(99250 + 10375*rr) + 
  Q2*Q4*Q5*(-27745 + 11165*rr) + Q2*Q3*Q7*(-528236 + 12236*rr) + 
  Q0*Q7^2*(128280 + 12500*rr) + Q1*Q3*Q9*(100771 + 14927*rr) + 
  Q2*Q4*Q6*(-25235 + 15265*rr) + Q1*Q6*Q8*(-373098 + 16330*rr) + 
  Q6*Q8*Q9*(-218876 + 16852*rr) + Q0^2*Q5*(25000 + 18750*rr) + 
  Q0*Q4*Q6*(-61250 + 18875*rr) + Q6*Q7*Q9*(80597 + 20921*rr) + 
  Q1*Q4*Q5*(62025 + 22385*rr) + Q5^3*(-141045 + 23425*rr) + 
  Q1*Q3*Q7*(583788 + 23932*rr) + Q0*Q5*Q6*(-312875 + 24250*rr) + 
  Q3*Q6^2*(-35525 + 26495*rr) + Q0*Q4^2*(193500 + 28500*rr) + 
  Q4^2*Q5*(11140 + 28790*rr) + Q1*Q3^2*(-245900 + 29000*rr) + 
  Q0^2*Q9*(21875 + 30625*rr) + Q0^2*Q4*(71875 + 31250*rr) + 
  Q3*Q4*Q5*(69820 + 32490*rr) + Q2*Q5*Q9*(-18385 + 32511*rr) + 
  Q1^2*Q4*(-26235 + 32705*rr) + Q0*Q4*Q9*(176275 + 34225*rr) + 
  Q0*Q5^2*(47875 + 37875*rr) + Q2*Q7^2*(-74516 + 38076*rr) + 
  Q1*Q4*Q8*(198354 + 39254*rr) + Q2^2*Q4*(150460 + 39540*rr) + 
  Q3*Q7^2*(112204 + 40316*rr) + Q0*Q2*Q9*(-216200 + 40600*rr) + 
  Q0^2*Q3*(34375 + 40625*rr) + Q0*Q1*Q7*(57725 + 43275*rr) + 
  Q3*Q4^2*(-437055 + 44615*rr) + Q2^2*Q7*(-269818 + 44830*rr) + 
  Q3*Q6*Q8*(-239210 + 44914*rr) + Q0*Q7*Q9*(227910 + 45290*rr) + 
  Q2^2*Q5*(188495 + 46675*rr) + Q5*Q6^2*(-18900 + 48530*rr) + 
  Q9^3*(-16086 + 49666*rr) + Q2*Q5^2*(-45330 + 49740*rr) + 
  Q4*Q5*Q7*(217157 + 52529*rr) + Q8^2*Q9*(-107543 + 55397*rr) + 
  Q3^2*Q8*(303830 + 56486*rr) + Q5^2*Q8*(218408 + 57090*rr) + 
  Q4*Q5^2*(-87105 + 59595*rr) + Q2*Q4*Q9*(450260 + 60796*rr) + 
  Q3*Q6*Q7*(-253605 + 61103*rr) + Q1*Q4^2*(-26315 + 63315*rr) + 
  Q3*Q5^2*(-427765 + 68625*rr) + Q1^2*Q7*(-32928 + 70328*rr) + 
  Q5*Q9^2*(563267 + 71079*rr) + Q2*Q5*Q6*(33360 + 72730*rr) + 
  Q0*Q2*Q6*(197000 + 72750*rr) + Q0*Q3^2*(-108000 + 74625*rr) + 
  Q3*Q4*Q6*(-97620 + 76640*rr) + Q2*Q3*Q6*(-22560 + 77960*rr) + 
  Q0*Q4*Q5*(187375 + 78375*rr) + Q4^2*Q9*(129411 + 82299*rr) + 
  Q0*Q3*Q5*(142750 + 83750*rr) + Q1*Q2*Q3*(-88235 + 85115*rr) + 
  Q0*Q1*Q2*(-148500 + 90375*rr) + Q4*Q5*Q8*(309583 + 91975*rr) + 
  Q1*Q2*Q4*(-353080 + 92710*rr) + Q3*Q7*Q9*(-141064 + 94408*rr) + 
  Q1*Q2*Q9*(-258637 + 97671*rr) + Q7^3*(-118614 + 100738*rr) + 
  Q0*Q6*Q7*(-250125 + 100775*rr) + Q3^2*Q5*(-408375 + 103275*rr) + 
  Q3*Q4*Q9*(516800 + 106760*rr) + Q1^2*Q2*(-67675 + 107035*rr) + 
  Q1*Q2*Q8*(126753 + 107549*rr) + Q0*Q1*Q8*(-497675 + 108675*rr) + 
  Q7*Q9^2*(-7915 + 109537*rr) + Q0*Q6*Q9*(214500 + 113350*rr) + 
  Q3*Q8*Q9*(153895 + 116651*rr) + Q1*Q4*Q7*(73913 + 130513*rr) + 
  Q3*Q7*Q8*(420740 + 131908*rr) + Q2^2*Q3*(-215585 + 133025*rr) + 
  Q1*Q6*Q7*(4594 + 134758*rr) + Q5*Q7*Q8*(-151032 + 135256*rr) + 
  Q5^2*Q7*(-209837 + 136053*rr) + Q4*Q8^2*(10740 + 137828*rr) + 
  Q1*Q2*Q5*(-265100 + 144900*rr) + Q1*Q7*Q9*(-256531 + 153097*rr) + 
  Q3*Q5*Q7*(-139478 + 153666*rr) + Q4*Q6*Q9*(-327092 + 164428*rr) + 
  Q5*Q6*Q9*(-51539 + 173321*rr) + Q3*Q4*Q8*(98059 + 188723*rr) + 
  Q1*Q3*Q4*(4305 + 191465*rr) + Q1*Q8*Q9*(-264020 + 191740*rr) + 
  Q1*Q5*Q7*(355177 + 213613*rr) + Q1^2*Q9*(227498 + 215978*rr) + 
  Q3*Q5*Q8*(270123 + 226495*rr) + Q3*Q6*Q9*(569685 + 233497*rr) + 
  Q4*Q9^2*(-80313 + 270459*rr) + Q2*Q8^2*(-134755 + 321945*rr) + 
  Q3*Q4*Q7*(275579 + 330207*rr) + Q7*Q8^2*(174974 + 368102*rr), 
 Q6*Q8*Q9*(-241320 - 174312*rr) + Q1*Q2*Q9*(166781 - 172807*rr) + 
  Q1*Q3*Q9*(92296 - 156796*rr) + Q3*Q7^2*(-60392 - 149784*rr) + 
  Q2*Q3*Q7*(-46478 - 119926*rr) + Q2*Q5*Q8*(-200047 - 115923*rr) + 
  Q1*Q5*Q8*(-353878 - 113778*rr) + Q0*Q7*Q8*(1290 - 112366*rr) + 
  Q3*Q7*Q9*(166210 - 112150*rr) + Q5*Q8*Q9*(-59776 - 110504*rr) + 
  Q5*Q7*Q8*(-102285 - 107913*rr) + Q1*Q4^2*(-240930 - 98270*rr) + 
  Q2*Q7*Q8*(-35394 - 98106*rr) + Q1^2*Q2*(-6690 - 92890*rr) + 
  Q2*Q3*Q5*(-100830 - 90810*rr) + Q5*Q6*Q9*(-114646 - 90614*rr) + 
  Q2*Q3*Q6*(67805 - 88855*rr) + Q4*Q5*Q7*(-107359 - 86683*rr) + 
  Q4*Q7*Q8*(30752 - 82800*rr) + Q4*Q7*Q9*(-156516 - 81844*rr) + 
  Q3*Q6*Q7*(-7192 - 80388*rr) + Q0*Q8*Q9*(-24562 - 79502*rr) + 
  Q2*Q4*Q8*(256695 - 73657*rr) + Q3*Q5*Q8*(26277 - 71595*rr) + 
  Q8^2*Q9*(-133989 - 68081*rr) + Q1*Q7^2*(50456 - 64040*rr) + 
  Q0*Q2*Q8*(23845 - 63395*rr) + Q8*Q9^2*(-306483 - 63271*rr) + 
  Q3*Q4*Q6*(21730 - 62660*rr) + Q0*Q1*Q9*(-31610 - 62640*rr) + 
  Q2*Q5^2*(-35590 - 62030*rr) + Q1*Q4*Q7*(-258121 - 61957*rr) + 
  Q1^2*Q3*(34385 - 59445*rr) + Q4*Q6*Q7*(49804 - 58732*rr) + 
  Q2*Q3*Q8*(-214262 - 57962*rr) + Q0*Q1*Q3*(-71975 - 56525*rr) + 
  Q2*Q3*Q9*(25472 - 55312*rr) + Q7^2*Q9*(216552 - 55256*rr) + 
  Q6^2*Q8*(202101 - 54607*rr) + Q3^3*(-109530 - 52830*rr) + 
  Q1*Q6^2*(-156820 - 51690*rr) + Q4^2*Q9*(57380 - 51584*rr) + 
  Q0*Q1*Q8*(-13105 - 49345*rr) + Q0*Q3*Q7*(235080 - 48720*rr) + 
  Q0*Q3*Q6*(13175 - 48000*rr) + Q1*Q3*Q8*(159924 - 47292*rr) + 
  Q3*Q6*Q9*(134869 - 46971*rr) + Q1*Q7*Q8*(-310886 - 46702*rr) + 
  Q2*Q4^2*(-187285 - 46305*rr) + Q6*Q7^2*(86705 - 45395*rr) + 
  Q5^2*Q7*(63508 - 45360*rr) + Q3*Q9^2*(-143401 - 43637*rr) + 
  Q0*Q4*Q9*(128135 - 42045*rr) + Q5*Q6*Q8*(-22817 - 41893*rr) + 
  Q3*Q5*Q7*(118836 - 39800*rr) + Q4*Q8^2*(-216275 - 38759*rr) + 
  Q0*Q5*Q7*(84755 - 37575*rr) + Q2*Q7^2*(50260 - 36476*rr) + 
  Q0*Q1*Q6*(175750 - 36200*rr) + Q1*Q4*Q8*(275074 - 35130*rr) + 
  Q3^2*Q9*(159990 - 33530*rr) + Q2*Q5*Q7*(24928 - 32736*rr) + 
  Q0*Q1*Q5*(22050 - 32125*rr) + Q0*Q4*Q8*(240335 - 31415*rr) + 
  Q3*Q4*Q5*(-31530 - 31370*rr) + Q1*Q5^2*(-92880 - 31200*rr) + 
  Q7*Q8*Q9*(39637 - 31071*rr) + Q1*Q5*Q6*(-199130 - 30970*rr) + 
  Q2*Q4*Q6*(58475 - 30915*rr) + Q0*Q6*Q9*(-155950 - 30360*rr) + 
  Q1^2*Q6*(-66900 - 29620*rr) + Q0*Q6*Q8*(74510 - 29580*rr) + 
  Q0*Q2*Q5*(55975 - 29575*rr) + Q1*Q3*Q6*(-179730 - 29480*rr) + 
  Q0*Q5*Q8*(73020 - 27020*rr) + Q1^2*Q8*(155697 - 24571*rr) + 
  Q2*Q6*Q7*(231417 - 23815*rr) + Q2^2*Q4*(-85655 - 23465*rr) + 
  Q0*Q3*Q4*(-16400 - 21825*rr) + Q5*Q9^2*(-149030 - 21342*rr) + 
  Q0*Q1^2*(64725 - 20750*rr) + Q1*Q5*Q7*(-70256 - 20220*rr) + 
  Q4^2*Q5*(45940 - 18680*rr) + Q5*Q6*Q7*(82166 - 18078*rr) + 
  Q2*Q4*Q9*(89077 - 17683*rr) + Q9^3*(36702 - 16090*rr) + 
  Q0*Q2^2*(-98675 - 15850*rr) + Q0^2*Q5*(-77500 - 14375*rr) + 
  Q5^2*Q8*(85745 - 14081*rr) + Q3*Q4*Q7*(207851 - 13701*rr) + 
  Q4*Q5^2*(44530 - 10820*rr) + Q2^2*Q9*(176683 - 10729*rr) + 
  Q5*Q8^2*(-119537 - 10293*rr) + Q2*Q7*Q9*(168756 - 9676*rr) + 
  Q0*Q1*Q2*(59500 - 9200*rr) + Q4*Q5*Q8*(207770 - 7918*rr) + 
  Q0*Q4*Q5*(126800 - 7825*rr) + Q2^3*(18370 - 6970*rr) + 
  Q2*Q4*Q5*(24470 - 6720*rr) + Q5^3*(51895 - 6575*rr) + 
  Q0*Q5^2*(17075 - 6300*rr) + Q1*Q2*Q6*(90555 - 5175*rr) + 
  Q1*Q2*Q3*(-186910 - 4450*rr) + Q3^2*Q8*(-59476 - 3996*rr) + 
  Q0*Q6^2*(3550 - 3050*rr) + Q0*Q8^2*(-74747 - 2967*rr) + 
  Q3^2*Q5*(-104850 - 2910*rr) + Q2*Q6*Q8*(140730 - 1986*rr) + 
  Q0^2*Q6*(-61875 - 1250*rr) + Q0*Q5*Q9*(165065 - 565*rr) + 
  Q1*Q8*Q9*(117346 + 1242*rr) + Q3*Q5^2*(232370 + 1590*rr) + 
  Q5^2*Q9*(53311 + 1845*rr) + Q1*Q4*Q6*(58385 + 2335*rr) + 
  Q0*Q4^2*(-137250 + 3725*rr) + Q4*Q7^2*(188235 + 3791*rr) + 
  Q5*Q6^2*(15520 + 4200*rr) + Q6*Q9^2*(21688 + 6256*rr) + 
  Q6^2*Q9*(10555 + 6581*rr) + Q0*Q2*Q3*(198850 + 6600*rr) + 
  Q0^2*Q4*(-60625 + 9375*rr) + Q0*Q3*Q5*(5775 + 10225*rr) + 
  Q0^2*Q1*(-16250 + 11250*rr) + Q1*Q3*Q5*(-74180 + 11400*rr) + 
  Q0*Q1*Q7*(80205 + 12405*rr) + Q7^2*Q8*(-66717 + 12407*rr) + 
  Q4*Q5*Q6*(165700 + 13180*rr) + Q2*Q5*Q6*(77395 + 13385*rr) + 
  Q1^3*(170290 + 13650*rr) + Q3*Q6^2*(32035 + 15075*rr) + 
  Q6^3*(-28535 + 15135*rr) + Q0*Q2*Q7*(-25800 + 15230*rr) + 
  Q2^2*Q7*(-108752 + 16352*rr) + Q0^2*Q2*(11875 + 16875*rr) + 
  Q4^2*Q6*(13400 + 17940*rr) + Q6*Q7*Q8*(-142591 + 18477*rr) + 
  Q0^2*Q3*(16875 + 18750*rr) + Q0*Q4*Q6*(98125 + 18775*rr) + 
  Q0^2*Q8*(-94125 + 20125*rr) + Q0^2*Q9*(12000 + 21250*rr) + 
  Q0*Q3^2*(-128550 + 21475*rr) + Q3*Q6*Q8*(105122 + 23542*rr) + 
  Q0*Q5*Q6*(-34175 + 25800*rr) + Q0*Q7^2*(188315 + 25999*rr) + 
  Q4^3*(-20425 + 26825*rr) + Q2*Q3*Q4*(-2680 + 28020*rr) + 
  Q2*Q6^2*(-117410 + 28100*rr) + Q1*Q3*Q4*(103310 + 28340*rr) + 
  Q0*Q7*Q9*(228127 + 28383*rr) + Q0*Q3*Q8*(-14865 + 29635*rr) + 
  Q4*Q6*Q8*(-91822 + 30782*rr) + Q3*Q4^2*(-29080 + 31060*rr) + 
  Q0*Q2*Q4*(-58275 + 31350*rr) + Q7*Q9^2*(452603 + 31407*rr) + 
  Q0*Q9^2*(-85618 + 32358*rr) + Q1*Q2*Q7*(390183 + 33587*rr) + 
  Q0*Q2*Q6*(-128275 + 34200*rr) + Q0^2*Q7*(12750 + 34250*rr) + 
  Q2*Q8^2*(7819 + 35503*rr) + Q2*Q3^2*(119365 + 35535*rr) + 
  Q0*Q3*Q9*(-241100 + 35640*rr) + Q2^2*Q6*(-42160 + 35990*rr) + 
  Q4*Q5*Q9*(-148057 + 36023*rr) + Q2^2*Q3*(145965 + 36315*rr) + 
  Q3*Q8^2*(-29469 + 36791*rr) + Q2*Q5*Q9*(-97799 + 37185*rr) + 
  Q1*Q6*Q7*(-117207 + 38853*rr) + Q3^2*Q6*(195245 + 39345*rr) + 
  Q8^3*(-166867 + 39641*rr) + Q4*Q6^2*(24425 + 41725*rr) + 
  Q3*Q4*Q8*(135429 + 42541*rr) + Q1*Q4*Q5*(-229400 + 42640*rr) + 
  Q1*Q2*Q5*(-338055 + 44215*rr) + Q6^2*Q7*(179286 + 47344*rr) + 
  Q2^2*Q8*(-84806 + 47482*rr) + Q0*Q2*Q9*(-22950 + 49740*rr) + 
  Q1*Q2*Q8*(-173300 + 50468*rr) + Q2^2*Q5*(-104285 + 51325*rr) + 
  Q5^2*Q6*(-15575 + 51325*rr) + Q1*Q7*Q9*(-52323 + 51577*rr) + 
  Q0*Q1*Q4*(-3275 + 54075*rr) + Q3^2*Q4*(-258395 + 55635*rr) + 
  Q1*Q6*Q8*(-23775 + 56473*rr) + Q3*Q5*Q6*(159225 + 56945*rr) + 
  Q3*Q4*Q9*(296474 + 57550*rr) + Q1^2*Q9*(148440 + 68824*rr) + 
  Q1^2*Q5*(136665 + 69085*rr) + Q4^2*Q8*(101305 + 69529*rr) + 
  Q1*Q3*Q7*(-23238 + 71554*rr) + Q3^2*Q7*(47764 + 71980*rr) + 
  Q5*Q7^2*(-74098 + 74582*rr) + Q4*Q8*Q9*(53801 + 78341*rr) + 
  Q3*Q7*Q8*(-9699 + 81145*rr) + Q3*Q5*Q9*(172662 + 81366*rr) + 
  Q1*Q4*Q9*(-205840 + 83292*rr) + Q1*Q5*Q9*(232089 + 84481*rr) + 
  Q0*Q4*Q7*(-65895 + 89955*rr) + Q1^2*Q7*(48175 + 90347*rr) + 
  Q4^2*Q7*(406135 + 91011*rr) + Q6*Q8^2*(-307613 + 93447*rr) + 
  Q3*Q8*Q9*(315707 + 93551*rr) + Q1*Q2^2*(88065 + 94175*rr) + 
  Q4*Q6*Q9*(-193372 + 94540*rr) + Q6*Q7*Q9*(334573 + 96425*rr) + 
  Q5*Q7*Q9*(-40102 + 99074*rr) + Q2*Q4*Q7*(-172842 + 109326*rr) + 
  Q7^3*(222956 + 109628*rr) + Q7*Q8^2*(-212690 + 111062*rr) + 
  Q0*Q6*Q7*(22950 + 111680*rr) + Q2*Q9^2*(-93991 + 112197*rr) + 
  Q1*Q6*Q9*(-268237 + 112459*rr) + Q2*Q6*Q9*(-276434 + 113262*rr) + 
  Q1*Q2*Q4*(174095 + 113875*rr) + Q4*Q9^2*(-95084 + 127092*rr) + 
  Q1*Q3^2*(-87215 + 132195*rr) + Q1*Q8^2*(-325540 + 155004*rr) + 
  Q1*Q9^2*(102753 + 156061*rr) + Q1^2*Q4*(-204455 + 163695*rr) + 
  Q2*Q8*Q9*(-136506 + 171790*rr), Q3*Q8*Q9*(-259471 - 254259*rr) + 
  Q7*Q8^2*(79761 - 233747*rr) + Q4*Q9^2*(272 - 206864*rr) + 
  Q3*Q6*Q7*(-59569 - 170729*rr) + Q2*Q5*Q9*(195166 - 170238*rr) + 
  Q1*Q3*Q4*(-34205 - 165195*rr) + Q2*Q4*Q7*(83982 - 164318*rr) + 
  Q1*Q7*Q9*(151889 - 164195*rr) + Q1*Q3*Q7*(-95985 - 160853*rr) + 
  Q1^2*Q7*(172354 - 158790*rr) + Q1*Q2*Q4*(-28880 - 149220*rr) + 
  Q8^3*(107322 - 134574*rr) + Q3*Q4*Q8*(-233643 - 133351*rr) + 
  Q5*Q7^2*(241814 - 129954*rr) + Q3*Q7*Q8*(60095 - 126861*rr) + 
  Q4*Q7*Q9*(171531 - 123809*rr) + Q4*Q6*Q9*(298308 - 121656*rr) + 
  Q6*Q7*Q9*(-177420 - 117620*rr) + Q7^3*(-8504 - 115608*rr) + 
  Q0*Q2*Q9*(130400 - 113230*rr) + Q3*Q5*Q7*(268142 - 112214*rr) + 
  Q2*Q8^2*(206348 - 109188*rr) + Q5*Q6*Q9*(326612 - 103908*rr) + 
  Q2*Q4*Q9*(-370410 - 95106*rr) + Q1^2*Q4*(517505 - 94705*rr) + 
  Q0*Q6*Q7*(243775 - 92835*rr) + Q3*Q4*Q9*(-422499 - 89055*rr) + 
  Q1*Q3*Q8*(124249 - 87467*rr) + Q3*Q6*Q9*(-282167 - 85631*rr) + 
  Q1*Q6*Q7*(253817 - 82023*rr) + Q2*Q9^2*(273292 - 79236*rr) + 
  Q2*Q6*Q9*(53554 - 77970*rr) + Q4^2*Q8*(137884 - 76118*rr) + 
  Q0*Q6*Q9*(-90025 - 75155*rr) + Q2*Q8*Q9*(-76062 - 73766*rr) + 
  Q1*Q7*Q8*(472496 - 73488*rr) + Q1*Q2*Q5*(13075 - 70495*rr) + 
  Q4^3*(80830 - 70010*rr) + Q5*Q9^2*(-85968 - 68000*rr) + 
  Q1^2*Q9*(-56219 - 65951*rr) + Q2*Q4*Q6*(-61545 - 65345*rr) + 
  Q2*Q3*Q8*(165924 - 65220*rr) + Q1*Q9^2*(-125581 - 63097*rr) + 
  Q3*Q6*Q8*(190934 - 62586*rr) + Q3*Q5*Q6*(-141105 - 60325*rr) + 
  Q0*Q1*Q7*(-146935 - 60185*rr) + Q7^2*Q8*(-211813 - 58545*rr) + 
  Q4^2*Q9*(5515 - 55699*rr) + Q0*Q3*Q5*(19950 - 54325*rr) + 
  Q0*Q3^2*(21350 - 54200*rr) + Q5^2*Q7*(-153827 - 53005*rr) + 
  Q4^2*Q7*(-298997 - 48473*rr) + Q3*Q5^2*(50750 - 48310*rr) + 
  Q1*Q5*Q7*(264474 - 46586*rr) + Q0*Q1*Q6*(-111750 - 45975*rr) + 
  Q1*Q2*Q7*(-701728 - 44632*rr) + Q2*Q3*Q6*(-68150 - 44010*rr) + 
  Q0*Q2*Q7*(-116275 - 43135*rr) + Q0*Q7^2*(-48780 - 41368*rr) + 
  Q5^2*Q8*(-284516 - 40014*rr) + Q4*Q8^2*(-22666 - 39938*rr) + 
  Q4*Q6*Q8*(245564 - 38296*rr) + Q3*Q4*Q6*(133045 - 38065*rr) + 
  Q0*Q2*Q3*(-194700 - 37825*rr) + Q1^3*(-360960 - 37120*rr) + 
  Q2*Q3*Q5*(-150730 - 35750*rr) + Q6*Q9^2*(-164902 - 35686*rr) + 
  Q4*Q8*Q9*(140555 - 34497*rr) + Q0*Q4*Q9*(-259345 - 32385*rr) + 
  Q0*Q2*Q4*(-12700 - 32075*rr) + Q1*Q3*Q9*(-33058 - 32070*rr) + 
  Q0*Q4*Q6*(119375 - 31300*rr) + Q1*Q5*Q6*(-32185 - 31295*rr) + 
  Q0*Q7*Q8*(-63775 - 30143*rr) + Q0^2*Q9*(40375 - 29375*rr) + 
  Q8^2*Q9*(-288486 - 25102*rr) + Q0*Q1*Q8*(87310 - 25010*rr) + 
  Q0*Q5^2*(9225 - 24900*rr) + Q4*Q5^2*(-4060 - 24170*rr) + 
  Q1*Q2*Q8*(169906 - 23094*rr) + Q3*Q5*Q9*(-294968 - 22580*rr) + 
  Q1*Q4*Q5*(-105255 - 18955*rr) + Q0^2*Q4*(24375 - 18750*rr) + 
  Q1*Q3^2*(132825 - 16405*rr) + Q2^2*Q7*(187105 - 16275*rr) + 
  Q5*Q6^2*(1625 - 15485*rr) + Q0*Q4*Q8*(-70820 - 15020*rr) + 
  Q3*Q7*Q9*(-216844 - 14348*rr) + Q2^3*(162690 - 13510*rr) + 
  Q0^2*Q7*(-36750 - 13500*rr) + Q0^2*Q3*(-36875 - 12500*rr) + 
  Q0*Q7*Q9*(-208854 - 12486*rr) + Q0*Q3*Q7*(-7460 - 12410*rr) + 
  Q2^2*Q4*(-90505 - 12195*rr) + Q0*Q4*Q5*(-43600 - 11600*rr) + 
  Q2*Q3*Q9*(-263139 - 9759*rr) + Q7^2*Q9*(-194002 - 9322*rr) + 
  Q0*Q2*Q6*(200550 - 6900*rr) + Q2*Q4*Q5*(128525 - 6705*rr) + 
  Q2*Q5*Q6*(3050 - 6610*rr) + Q5^3*(110635 - 6315*rr) + 
  Q1^2*Q6*(-49945 - 6075*rr) + Q2^2*Q6*(57525 - 3875*rr) + 
  Q1*Q6*Q9*(320669 - 2723*rr) + Q0*Q1*Q2*(-75875 - 2600*rr) + 
  Q0*Q5*Q7*(65415 - 2325*rr) + Q2^2*Q9*(-208596 - 1796*rr) + 
  Q0*Q1*Q4*(98175 - 1525*rr) + Q2*Q7^2*(-197439 + 189*rr) + 
  Q2*Q4^2*(41105 + 655*rr) + Q0*Q6*Q8*(-153170 + 960*rr) + 
  Q4*Q5*Q8*(-261432 + 1340*rr) + Q0^2*Q8*(22000 + 2250*rr) + 
  Q5^2*Q6*(-44545 + 2345*rr) + Q4^2*Q5*(171385 + 4065*rr) + 
  Q4*Q7^2*(175618 + 4570*rr) + Q1*Q2*Q6*(-325315 + 4805*rr) + 
  Q4*Q7*Q8*(58226 + 5266*rr) + Q0^2*Q1*(-5000 + 5625*rr) + 
  Q3*Q6^2*(168900 + 6740*rr) + Q0^2*Q5*(-1250 + 6875*rr) + 
  Q0^2*Q2*(38750 + 6875*rr) + Q1*Q2*Q3*(465970 + 7190*rr) + 
  Q0*Q4*Q7*(208015 + 8065*rr) + Q0^2*Q6*(45625 + 8750*rr) + 
  Q3*Q5*Q8*(-316763 + 10013*rr) + Q0*Q3*Q8*(71455 + 10505*rr) + 
  Q1*Q4*Q6*(19645 + 11105*rr) + Q1^2*Q8*(203873 + 11693*rr) + 
  Q4*Q5*Q6*(-101150 + 11850*rr) + Q2^2*Q8*(65859 + 12383*rr) + 
  Q2*Q5^2*(-119045 + 12425*rr) + Q1*Q5*Q9*(-117369 + 13415*rr) + 
  Q0*Q2^2*(-34650 + 13825*rr) + Q0*Q5*Q8*(-262515 + 14715*rr) + 
  Q4*Q5*Q9*(130828 + 15156*rr) + Q0*Q3*Q4*(-120825 + 15775*rr) + 
  Q7*Q9^2*(-324780 + 17092*rr) + Q5*Q8*Q9*(90037 + 17529*rr) + 
  Q2*Q6^2*(205205 + 18165*rr) + Q0*Q6^2*(56025 + 19850*rr) + 
  Q3^2*Q5*(-116615 + 21375*rr) + Q2*Q3^2*(-134265 + 22045*rr) + 
  Q0*Q1^2*(-32075 + 22500*rr) + Q0*Q1*Q3*(15075 + 23675*rr) + 
  Q6*Q8*Q9*(294575 + 23795*rr) + Q0*Q5*Q9*(-12705 + 25055*rr) + 
  Q2*Q6*Q8*(120432 + 26032*rr) + Q3*Q4*Q5*(141030 + 27110*rr) + 
  Q1*Q7^2*(-248924 + 27284*rr) + Q0*Q2*Q5*(6175 + 29525*rr) + 
  Q1*Q3*Q6*(-74860 + 30090*rr) + Q4*Q5*Q7*(441087 + 30299*rr) + 
  Q0*Q5*Q6*(38850 + 30400*rr) + Q5^2*Q9*(23397 + 33077*rr) + 
  Q3^3*(171520 + 35120*rr) + Q0*Q2*Q8*(-17890 + 36790*rr) + 
  Q0*Q4^2*(-95500 + 37175*rr) + Q0*Q3*Q6*(42150 + 38875*rr) + 
  Q6*Q7^2*(-175286 + 39362*rr) + Q1^2*Q5*(-20385 + 40235*rr) + 
  Q3*Q4^2*(98380 + 40310*rr) + Q1*Q6^2*(107425 + 42285*rr) + 
  Q6^2*Q8*(-132016 + 43020*rr) + Q2^2*Q3*(-140500 + 43800*rr) + 
  Q6^3*(-178960 + 44160*rr) + Q4*Q6^2*(-93210 + 44580*rr) + 
  Q9^3*(-159772 + 45972*rr) + Q0*Q3*Q9*(183025 + 46495*rr) + 
  Q3^2*Q7*(-139444 + 48116*rr) + Q1*Q8^2*(294609 + 48397*rr) + 
  Q2^2*Q5*(-58875 + 49535*rr) + Q1*Q2^2*(81500 + 50400*rr) + 
  Q0*Q8^2*(79394 + 51394*rr) + Q6^2*Q7*(212079 + 52987*rr) + 
  Q4^2*Q6*(-60460 + 53160*rr) + Q1^2*Q2*(-26180 + 54300*rr) + 
  Q3^2*Q8*(-119923 + 55113*rr) + Q6*Q8^2*(169270 + 56718*rr) + 
  Q3^2*Q4*(13810 + 57850*rr) + Q1*Q4*Q7*(131528 + 59244*rr) + 
  Q1*Q4*Q8*(-94678 + 65322*rr) + Q2*Q5*Q7*(70990 + 66406*rr) + 
  Q0*Q9^2*(-222479 + 66729*rr) + Q4*Q6*Q7*(197751 + 68527*rr) + 
  Q2*Q7*Q8*(236396 + 68764*rr) + Q2*Q6*Q7*(-113723 + 69485*rr) + 
  Q3^2*Q6*(-227940 + 70060*rr) + Q0*Q1*Q9*(34020 + 73480*rr) + 
  Q5*Q6*Q7*(-436748 + 73760*rr) + Q0*Q1*Q5*(190650 + 74250*rr) + 
  Q1*Q4^2*(-145790 + 75810*rr) + Q6^2*Q9*(86854 + 85374*rr) + 
  Q2*Q7*Q9*(-52173 + 86503*rr) + Q1*Q3*Q5*(16695 + 89155*rr) + 
  Q8*Q9^2*(253863 + 93867*rr) + Q5*Q8^2*(264670 + 94166*rr) + 
  Q1^2*Q3*(-224990 + 95170*rr) + Q6*Q7*Q8*(68085 + 97281*rr) + 
  Q1*Q6*Q8*(-103815 + 104149*rr) + Q1*Q4*Q9*(132638 + 119754*rr) + 
  Q1*Q5^2*(-60945 + 122085*rr) + Q1*Q8*Q9*(513217 + 124157*rr) + 
  Q3*Q4*Q7*(-14705 + 133483*rr) + Q3^2*Q9*(-9981 + 136783*rr) + 
  Q2*Q3*Q4*(-104095 + 138625*rr) + Q5*Q7*Q8*(200317 + 146217*rr) + 
  Q2*Q4*Q8*(-23488 + 146628*rr) + Q1*Q5*Q8*(308854 + 152258*rr) + 
  Q3*Q9^2*(2499 + 153159*rr) + Q5*Q6*Q8*(-123354 + 154246*rr) + 
  Q2*Q3*Q7*(-121662 + 154962*rr) + Q1*Q2*Q9*(-47533 + 156799*rr) + 
  Q0*Q8*Q9*(-10486 + 162094*rr) + Q5*Q7*Q9*(-180202 + 162814*rr) + 
  Q3*Q7^2*(420980 + 166260*rr) + Q2*Q5*Q8*(302282 + 196070*rr) + 
  Q7*Q8*Q9*(236141 + 207193*rr) + Q3*Q8^2*(-148515 + 231785*rr), 
 -62500*Q0^2*Q4 + Q2*Q5*Q8*(-135083 - 339563*rr) + 
  Q4*Q7*Q8*(411 - 308521*rr) + Q7*Q8*Q9*(-56941 - 249689*rr) + 
  Q1*Q4*Q7*(-281525 - 237757*rr) + Q1^2*Q8*(197142 - 237626*rr) + 
  Q1*Q2*Q9*(212066 - 237358*rr) + Q6*Q8*Q9*(-354245 - 235297*rr) + 
  Q7^2*Q8*(-262255 - 232915*rr) + Q4*Q8^2*(-270432 - 215600*rr) + 
  Q5*Q6*Q9*(51129 - 206911*rr) + Q2*Q3*Q7*(174361 - 197203*rr) + 
  Q1*Q4^2*(62615 - 191305*rr) + Q3*Q4*Q7*(20589 - 158487*rr) + 
  Q3*Q6*Q9*(36411 - 154509*rr) + Q2*Q3*Q5*(-302160 - 146880*rr) + 
  Q0*Q6*Q8*(-26075 - 136875*rr) + Q8*Q9^2*(-8225 - 132189*rr) + 
  Q5*Q9^2*(2060 - 131252*rr) + Q4*Q5*Q7*(-223313 - 129917*rr) + 
  Q8^2*Q9*(30241 - 127235*rr) + Q0*Q7*Q8*(187425 - 126615*rr) + 
  Q2*Q7*Q8*(63036 - 124836*rr) + Q1*Q3*Q8*(13600 - 124760*rr) + 
  Q7*Q9^2*(352123 - 123153*rr) + Q1^2*Q5*(470790 - 120410*rr) + 
  Q6*Q7^2*(37417 - 120075*rr) + Q5^2*Q8*(122241 - 113523*rr) + 
  Q2*Q8^2*(-628867 - 99735*rr) + Q2*Q7^2*(-374446 - 92854*rr) + 
  Q2^2*Q9*(358594 - 91622*rr) + Q1*Q6^2*(-261775 - 89465*rr) + 
  Q0*Q5*Q7*(94400 - 88650*rr) + Q3^2*Q5*(175735 - 88515*rr) + 
  Q2*Q3*Q9*(103214 - 88386*rr) + Q1*Q3*Q9*(366067 - 87493*rr) + 
  Q2*Q3*Q4*(162740 - 87060*rr) + Q5*Q8*Q9*(34744 - 86880*rr) + 
  Q4*Q7^2*(369326 - 86050*rr) + Q0*Q1^2*(-85375 - 82250*rr) + 
  Q5*Q7*Q8*(-178726 - 80734*rr) + Q3*Q9^2*(-472191 - 80211*rr) + 
  Q4*Q5*Q9*(26380 - 80176*rr) + Q3^3*(-78750 - 79570*rr) + 
  Q7*Q8^2*(-321193 - 78597*rr) + Q6^2*Q8*(236845 - 77745*rr) + 
  Q0*Q1*Q7*(345300 - 75550*rr) + Q4*Q8*Q9*(94857 - 75259*rr) + 
  Q6*Q9^2*(88080 - 75096*rr) + Q0*Q1*Q3*(33750 - 74125*rr) + 
  Q1*Q3*Q4*(110750 - 73190*rr) + Q2*Q3*Q8*(-71024 - 72680*rr) + 
  Q0*Q2*Q5*(-80750 - 70000*rr) + Q2*Q3*Q6*(14405 - 69065*rr) + 
  Q2*Q4*Q6*(-19915 - 68015*rr) + Q2*Q6*Q7*(122912 - 65868*rr) + 
  Q0*Q1*Q9*(78250 - 65350*rr) + Q1^2*Q2*(-276745 - 65315*rr) + 
  Q6^2*Q9*(98236 - 64992*rr) + Q3*Q5*Q8*(81028 - 64956*rr) + 
  Q1*Q7*Q9*(243918 - 64730*rr) + Q1*Q5*Q6*(-88265 - 63075*rr) + 
  Q5^2*Q7*(-10579 - 62425*rr) + Q3*Q8^2*(-222227 - 61799*rr) + 
  Q0*Q1*Q8*(218625 - 59325*rr) + Q0*Q1*Q2*(103125 - 57250*rr) + 
  Q9^3*(38226 - 56310*rr) + Q3*Q4*Q6*(19260 - 56030*rr) + 
  Q1*Q2*Q5*(-329800 - 55870*rr) + Q0*Q2*Q6*(-66000 - 54750*rr) + 
  Q1*Q8*Q9*(161047 - 51861*rr) + Q0*Q4*Q9*(165950 - 50300*rr) + 
  Q5*Q6*Q8*(-113165 - 48937*rr) + Q2^2*Q5*(-81040 - 47230*rr) + 
  Q3^2*Q8*(-170380 - 47164*rr) + Q2*Q4*Q8*(295566 - 46926*rr) + 
  Q0*Q3*Q4*(9750 - 45625*rr) + Q1*Q2*Q4*(31980 - 43840*rr) + 
  Q5*Q8^2*(-585469 - 42809*rr) + Q1*Q2*Q8*(-400856 - 41680*rr) + 
  Q1*Q2*Q6*(10625 - 38965*rr) + Q0*Q5*Q6*(212000 - 38375*rr) + 
  Q4^2*Q5*(-36270 - 36870*rr) + Q2*Q4*Q5*(60895 - 35195*rr) + 
  Q1^2*Q6*(-49625 - 33475*rr) + Q4*Q5^2*(-41695 - 33355*rr) + 
  Q3*Q5*Q7*(216280 - 32252*rr) + Q3*Q5^2*(236610 - 31290*rr) + 
  Q0*Q2*Q8*(-173625 - 28675*rr) + Q1*Q3*Q5*(-47145 - 25875*rr) + 
  Q6^3*(48015 - 23865*rr) + Q4*Q5*Q8*(89892 - 23332*rr) + 
  Q2*Q5^2*(102335 - 23285*rr) + Q0^2*Q5*(-9375 - 21875*rr) + 
  Q4*Q6^2*(106205 - 20165*rr) + Q0*Q3*Q5*(-93500 - 19625*rr) + 
  Q0*Q3^2*(33375 - 18875*rr) + Q5^3*(42070 - 17970*rr) + 
  Q0*Q3*Q7*(103725 - 17025*rr) + Q0^2*Q6*(-68750 - 15625*rr) + 
  Q3*Q6*Q7*(127072 - 14164*rr) + Q2*Q4^2*(-38105 - 13715*rr) + 
  Q1^2*Q7*(81471 - 8245*rr) + Q1*Q4*Q9*(-47855 - 7927*rr) + 
  Q0*Q5^2*(15750 - 7875*rr) + Q3*Q4*Q8*(461914 - 7478*rr) + 
  Q5*Q7*Q9*(-95345 - 7149*rr) + Q0*Q2*Q4*(60500 - 6500*rr) + 
  Q1*Q2*Q3*(-536980 - 5960*rr) + Q0*Q2*Q3*(51875 - 5750*rr) + 
  Q0^2*Q8*(-96250 - 2500*rr) + Q2*Q4*Q7*(-45733 - 2117*rr) + 
  Q0*Q5*Q9*(-194925 - 1875*rr) + Q5*Q6^2*(131935 - 1325*rr) + 
  Q1^2*Q9*(-172426 + 1814*rr) + Q4*Q5*Q6*(188680 + 3020*rr) + 
  Q3*Q6^2*(-107450 + 3340*rr) + Q1*Q6*Q7*(-109275 + 3677*rr) + 
  Q2^2*Q4*(-348665 + 3705*rr) + Q0*Q7^2*(5480 + 4900*rr) + 
  Q4*Q6*Q7*(208331 + 7791*rr) + Q0*Q6^2*(-42250 + 8250*rr) + 
  Q0*Q4*Q5*(16250 + 9125*rr) + Q3*Q6*Q8*(166563 + 9167*rr) + 
  Q0*Q4^2*(-81125 + 9875*rr) + Q0*Q1*Q6*(145750 + 10500*rr) + 
  Q7^3*(250856 + 12424*rr) + Q1*Q4*Q6*(-3550 + 14350*rr) + 
  Q3^2*Q9*(59837 + 15361*rr) + Q0^2*Q3*(3125 + 15625*rr) + 
  Q4*Q7*Q9*(67254 + 16014*rr) + Q2*Q3^2*(-75875 + 17775*rr) + 
  Q0*Q2*Q9*(37775 + 18525*rr) + Q0^2*Q7*(2500 + 21250*rr) + 
  Q0*Q4*Q6*(94250 + 21750*rr) + Q3^2*Q7*(113768 + 21984*rr) + 
  Q7^2*Q9*(129811 + 22663*rr) + Q1*Q5*Q9*(268245 + 23045*rr) + 
  Q2*Q5*Q6*(164100 + 23380*rr) + Q0^2*Q1*(-31250 + 25000*rr) + 
  Q0^2*Q2*(-28125 + 25000*rr) + Q1*Q5*Q8*(-384076 + 25172*rr) + 
  Q5*Q7^2*(-180070 + 25618*rr) + Q1*Q5^2*(-252055 + 27395*rr) + 
  Q0*Q2*Q7*(-143700 + 27450*rr) + Q0*Q3*Q6*(-4750 + 27750*rr) + 
  Q3*Q7^2*(-438034 + 28326*rr) + Q0*Q7*Q9*(-67040 + 29520*rr) + 
  Q1*Q9^2*(198627 + 29911*rr) + Q2*Q6^2*(-64895 + 30495*rr) + 
  Q1*Q2*Q7*(291676 + 30728*rr) + Q0*Q2^2*(-83125 + 32000*rr) + 
  Q0*Q5*Q8*(-63700 + 32150*rr) + Q5*Q6*Q7*(79555 + 32699*rr) + 
  Q2^3*(-125990 + 33390*rr) + Q0^2*Q9*(-26875 + 34375*rr) + 
  Q4^2*Q8*(63350 + 34654*rr) + Q3^2*Q4*(-292970 + 34710*rr) + 
  Q4*Q6*Q8*(-156936 + 36216*rr) + Q0*Q1*Q5*(56375 + 37250*rr) + 
  Q6*Q7*Q9*(457518 + 37438*rr) + Q1*Q3*Q6*(-358580 + 38480*rr) + 
  Q1^2*Q3*(-27305 + 40445*rr) + Q3*Q4^2*(120040 + 41480*rr) + 
  Q2*Q5*Q7*(88603 + 41515*rr) + Q0*Q1*Q4*(192625 + 46000*rr) + 
  Q0*Q8^2*(172140 + 46960*rr) + Q2*Q6*Q8*(244179 + 47355*rr) + 
  Q4*Q6*Q9*(-336501 + 47503*rr) + Q2^2*Q6*(-21065 + 49275*rr) + 
  Q0*Q6*Q7*(4950 + 52600*rr) + Q0*Q6*Q9*(-264975 + 53425*rr) + 
  Q1*Q3*Q7*(-339218 + 54278*rr) + Q3*Q7*Q8*(-267434 + 55630*rr) + 
  Q3*Q7*Q9*(65159 + 57035*rr) + Q2^2*Q7*(-67030 + 61690*rr) + 
  Q4^2*Q6*(-171070 + 62040*rr) + Q0*Q4*Q7*(40000 + 62100*rr) + 
  Q5^2*Q9*(-113112 + 62268*rr) + Q0*Q8*Q9*(-238995 + 67185*rr) + 
  Q2^2*Q8*(-265740 + 68124*rr) + Q6^2*Q7*(-76488 + 68410*rr) + 
  Q5^2*Q6*(-43150 + 70780*rr) + Q4^3*(38825 + 71735*rr) + 
  Q1^3*(102950 + 72910*rr) + Q6*Q7*Q8*(-143480 + 73336*rr) + 
  Q0*Q3*Q9*(37800 + 73550*rr) + Q1*Q7^2*(-272482 + 74070*rr) + 
  Q2^2*Q3*(39450 + 75510*rr) + Q0*Q3*Q8*(-175850 + 77950*rr) + 
  Q4^2*Q9*(201615 + 81997*rr) + Q3*Q4*Q5*(64995 + 85245*rr) + 
  Q3^2*Q6*(180325 + 87215*rr) + Q0*Q9^2*(93510 + 87490*rr) + 
  Q1^2*Q4*(-523595 + 89825*rr) + Q3*Q5*Q6*(22650 + 91650*rr) + 
  Q1*Q3^2*(19335 + 97005*rr) + Q2*Q9^2*(-112656 + 100416*rr) + 
  Q2*Q8*Q9*(-48254 + 102026*rr) + Q1*Q6*Q8*(98513 + 102225*rr) + 
  Q3*Q4*Q9*(219334 + 108706*rr) + Q3*Q8*Q9*(221863 + 111067*rr) + 
  Q6*Q8^2*(-311622 + 118866*rr) + Q2*Q4*Q9*(-100592 + 123500*rr) + 
  Q4^2*Q7*(763948 + 128588*rr) + Q2*Q6*Q9*(-237027 + 134337*rr) + 
  Q1*Q4*Q8*(419835 + 139407*rr) + Q2*Q5*Q9*(423408 + 139680*rr) + 
  Q4*Q9^2*(34696 + 147112*rr) + Q1*Q4*Q5*(-129775 + 159775*rr) + 
  Q3*Q5*Q9*(-120650 + 172994*rr) + Q0*Q4*Q8*(219175 + 174025*rr) + 
  Q1*Q6*Q9*(-199589 + 176907*rr) + Q8^3*(-69025 + 216707*rr) + 
  Q1*Q5*Q7*(-166895 + 218921*rr) + Q2*Q7*Q9*(-164380 + 226068*rr) + 
  Q1*Q2^2*(111285 + 233115*rr) + Q1*Q7*Q8*(-108948 + 289372*rr) + 
  Q1*Q8^2*(-521621 + 308303*rr), Q1*Q2*Q9*(-1491 - 253687*rr) + 
  Q2*Q3*Q8*(-65606 - 180338*rr) + Q3*Q5*Q7*(213869 - 178507*rr) + 
  Q5*Q7*Q8*(400320 - 171440*rr) + Q3*Q7*Q8*(-551568 - 170960*rr) + 
  Q7*Q8^2*(161948 - 166900*rr) + Q2*Q4*Q7*(-113730 - 159658*rr) + 
  Q4*Q7*Q8*(-131077 - 159465*rr) + Q1*Q5*Q7*(-35866 - 136518*rr) + 
  Q1*Q4*Q7*(22346 - 136210*rr) + Q8*Q9^2*(-188557 - 131513*rr) + 
  Q2*Q8*Q9*(178820 - 128284*rr) + Q4*Q9^2*(64427 - 120401*rr) + 
  Q1*Q3*Q7*(-202342 - 117062*rr) + Q1*Q2*Q8*(103533 - 107439*rr) + 
  Q0*Q3*Q8*(239715 - 105035*rr) + Q3*Q7^2*(125899 - 98609*rr) + 
  Q0*Q1*Q4*(28025 - 96200*rr) + Q1*Q3*Q4*(78370 - 95110*rr) + 
  Q1*Q7*Q9*(279300 - 94828*rr) + Q6*Q9^2*(-75630 - 94014*rr) + 
  Q2*Q3*Q5*(88175 - 93805*rr) + Q8^2*Q9*(5797 - 84367*rr) + 
  Q5*Q9^2*(15625 - 82459*rr) + Q0*Q1*Q7*(-116905 - 81005*rr) + 
  Q4*Q8*Q9*(8931 - 78041*rr) + Q0*Q1*Q3*(115475 - 77350*rr) + 
  Q2*Q9^2*(-286874 - 76050*rr) + Q3^2*Q8*(-51988 - 75092*rr) + 
  Q6^2*Q9*(19081 - 72241*rr) + Q2*Q4^2*(109350 - 71390*rr) + 
  Q3^2*Q9*(-134746 - 69682*rr) + Q0*Q1*Q8*(130055 - 69205*rr) + 
  Q1*Q4^2*(126995 - 69125*rr) + Q1*Q2*Q5*(110195 - 68175*rr) + 
  Q1*Q7^2*(-157984 - 66800*rr) + Q7*Q9^2*(-73736 - 65576*rr) + 
  Q9^3*(-291494 - 64526*rr) + Q1^2*Q8*(106247 - 62861*rr) + 
  Q6*Q8^2*(185478 - 59810*rr) + Q0*Q2*Q4*(23525 - 59600*rr) + 
  Q5*Q6*Q9*(-56984 - 59332*rr) + Q2*Q6*Q7*(229817 - 56827*rr) + 
  Q2*Q3*Q7*(-23410 - 56738*rr) + Q2*Q6*Q9*(171367 - 52797*rr) + 
  Q0*Q2*Q3*(70525 - 49600*rr) + Q0*Q2^2*(6050 - 43900*rr) + 
  Q0*Q7*Q9*(-127447 - 43443*rr) + Q0*Q6^2*(74950 - 42200*rr) + 
  Q0*Q7^2*(66315 - 40649*rr) + Q1^2*Q4*(-214465 - 39995*rr) + 
  Q1*Q5*Q9*(113803 - 39745*rr) + Q3^2*Q6*(-207065 - 38685*rr) + 
  Q0*Q4*Q6*(-40250 - 38525*rr) + Q0*Q4*Q9*(-97110 - 37530*rr) + 
  Q0*Q3*Q6*(-190050 - 35875*rr) + Q3*Q4*Q8*(215005 - 35295*rr) + 
  Q1*Q4*Q9*(-46542 - 35026*rr) + Q3*Q4^2*(-80375 - 34485*rr) + 
  Q4*Q5*Q6*(-116440 - 34230*rr) + Q0*Q5*Q7*(-56355 - 33925*rr) + 
  Q3*Q5^2*(42160 - 33630*rr) + Q2^3*(122290 - 33550*rr) + 
  Q0*Q6*Q9*(-17250 - 33390*rr) + Q2*Q7^2*(-55320 - 32920*rr) + 
  Q4*Q6*Q7*(-2158 - 32214*rr) + Q0*Q1*Q2*(-63500 - 31175*rr) + 
  Q2*Q3^2*(274785 - 28905*rr) + Q1*Q5^2*(2730 - 28090*rr) + 
  Q0*Q9^2*(94793 - 27803*rr) + Q0*Q4*Q8*(74740 - 26910*rr) + 
  Q8^3*(78233 - 25451*rr) + Q3*Q6^2*(-82770 - 24630*rr) + 
  Q1^2*Q3*(-151785 - 23915*rr) + Q6*Q7^2*(24668 - 22468*rr) + 
  Q4*Q7*Q9*(-206269 - 21241*rr) + Q1*Q2^2*(-70580 - 20280*rr) + 
  Q1*Q4*Q5*(45675 - 19775*rr) + Q4*Q5*Q9*(105499 - 18769*rr) + 
  Q5^3*(-5630 - 17170*rr) + Q1*Q2*Q6*(-18785 - 15195*rr) + 
  Q0^2*Q8*(-3375 - 15125*rr) + Q1*Q5*Q6*(40220 - 14400*rr) + 
  Q4^2*Q9*(213669 - 14303*rr) + Q4*Q6^2*(-144225 - 14205*rr) + 
  Q3*Q5*Q6*(-35910 - 13160*rr) + Q2^2*Q6*(-43825 - 11645*rr) + 
  Q0*Q1*Q5*(80450 - 11375*rr) + Q0^2*Q5*(24375 - 10625*rr) + 
  Q2^2*Q4*(-1745 - 9875*rr) + Q0*Q1*Q9*(-7140 - 9810*rr) + 
  Q0*Q5^2*(-39575 - 9075*rr) + Q1*Q6^2*(-102785 - 8525*rr) + 
  Q6^3*(68425 - 8355*rr) + Q5^2*Q7*(108462 - 6782*rr) + 
  Q0*Q2*Q9*(45750 - 6190*rr) + Q6*Q8*Q9*(-44676 - 5716*rr) + 
  Q4^2*Q8*(166142 - 4928*rr) + Q3*Q4*Q9*(-193533 - 4585*rr) + 
  Q0*Q6*Q8*(60590 - 4120*rr) + Q2*Q4*Q6*(105345 - 3155*rr) + 
  Q6*Q7*Q8*(30907 - 2305*rr) + Q0*Q5*Q9*(-4940 - 1360*rr) + 
  Q0^2*Q2*(10000 - 1250*rr) + Q0*Q2*Q7*(-70825 - 855*rr) + 
  Q5^2*Q6*(-143315 - 825*rr) + Q0*Q5*Q8*(-268745 + 395*rr) + 
  Q2*Q5^2*(1890 + 580*rr) + Q0*Q2*Q6*(11900 + 1550*rr) + 
  Q3^2*Q7*(130721 + 1573*rr) + Q0*Q4*Q5*(150825 + 1700*rr) + 
  Q5^2*Q8*(-134464 + 2106*rr) + Q0*Q1*Q6*(93375 + 3075*rr) + 
  Q6^2*Q8*(23942 + 3282*rr) + Q3*Q6*Q8*(167294 + 3466*rr) + 
  Q0*Q4*Q7*(174620 + 3820*rr) + Q1*Q3*Q5*(-143745 + 4965*rr) + 
  Q3^2*Q4*(151105 + 5365*rr) + Q0^2*Q4*(-51875 + 6250*rr) + 
  Q5*Q6^2*(5995 + 6455*rr) + Q0*Q3*Q7*(330595 + 6495*rr) + 
  Q2*Q5*Q9*(170433 + 7685*rr) + Q1*Q2*Q4*(-261510 + 9070*rr) + 
  Q0^2*Q3*(33125 + 9375*rr) + Q0*Q3*Q9*(-180600 + 9960*rr) + 
  Q3*Q8*Q9*(143837 + 10057*rr) + Q0^2*Q6*(-35000 + 10625*rr) + 
  Q1^2*Q7*(-91415 + 11093*rr) + Q7^3*(248330 + 11490*rr) + 
  Q1*Q4*Q6*(82695 + 12275*rr) + Q4*Q5^2*(-1515 + 13175*rr) + 
  Q0*Q1^2*(-204475 + 13875*rr) + Q2*Q4*Q5*(37180 + 14650*rr) + 
  Q2*Q4*Q9*(-53597 + 15447*rr) + Q4*Q5*Q8*(-243868 + 19648*rr) + 
  Q1*Q6*Q8*(-53760 + 22284*rr) + Q3*Q5*Q8*(-87769 + 22967*rr) + 
  Q2*Q5*Q8*(-148751 + 22977*rr) + Q4^2*Q7*(280931 + 23709*rr) + 
  Q0*Q4^2*(28875 + 25775*rr) + Q4*Q6*Q9*(87033 + 26369*rr) + 
  Q0^2*Q9*(56125 + 26875*rr) + Q3*Q6*Q7*(-81125 + 26975*rr) + 
  Q0^2*Q7*(-10250 + 27000*rr) + Q1*Q3^2*(-17525 + 28045*rr) + 
  Q0*Q6*Q7*(4600 + 28670*rr) + Q0^2*Q1*(31875 + 29375*rr) + 
  Q2*Q6^2*(21685 + 30595*rr) + Q2*Q3*Q4*(86745 + 30715*rr) + 
  Q1^2*Q6*(45875 + 30765*rr) + Q2*Q3*Q6*(-17450 + 30960*rr) + 
  Q4*Q7^2*(225208 + 31424*rr) + Q1^2*Q2*(181495 + 32425*rr) + 
  Q3^2*Q5*(23225 + 33775*rr) + Q3*Q4*Q5*(-16370 + 35450*rr) + 
  Q1*Q3*Q8*(-12596 + 35476*rr) + Q4^2*Q6*(-18905 + 37525*rr) + 
  Q4^3*(107690 + 37660*rr) + Q0*Q7*Q8*(-185180 + 38156*rr) + 
  Q0*Q5*Q6*(28175 + 39200*rr) + Q1*Q7*Q8*(-97574 + 39810*rr) + 
  Q1*Q3*Q9*(118327 + 40527*rr) + Q5*Q8^2*(30859 + 43303*rr) + 
  Q0*Q2*Q5*(74400 + 44200*rr) + Q0*Q3^2*(-43575 + 45025*rr) + 
  Q1*Q4*Q8*(232883 + 47151*rr) + Q3*Q5*Q9*(-160993 + 47271*rr) + 
  Q0*Q3*Q5*(290350 + 47275*rr) + Q2*Q6*Q8*(349912 + 48948*rr) + 
  Q5*Q6*Q7*(-44467 + 49077*rr) + Q1^3*(-2430 + 51910*rr) + 
  Q1*Q3*Q6*(-9590 + 52120*rr) + Q2^2*Q7*(184260 + 53812*rr) + 
  Q2*Q4*Q8*(-16761 + 54319*rr) + Q2^2*Q9*(-120250 + 56054*rr) + 
  Q3*Q4*Q6*(-35530 + 56300*rr) + Q4^2*Q5*(-140630 + 56360*rr) + 
  Q6^2*Q7*(-161547 + 57415*rr) + Q3*Q4*Q7*(100208 + 57620*rr) + 
  Q0*Q2*Q8*(53180 + 61020*rr) + Q3*Q7*Q9*(-56275 + 63625*rr) + 
  Q5*Q8*Q9*(504096 + 65112*rr) + Q5*Q7*Q9*(-280472 + 65224*rr) + 
  Q1*Q6*Q7*(115072 + 65772*rr) + Q1^2*Q9*(87550 + 67046*rr) + 
  Q1*Q2*Q3*(-64885 + 72045*rr) + Q2*Q8^2*(41400 + 72360*rr) + 
  Q0*Q8^2*(-29168 + 73992*rr) + Q1^2*Q5*(-15240 + 76170*rr) + 
  Q1*Q6*Q9*(-296875 + 77049*rr) + Q0*Q8*Q9*(-23428 + 77172*rr) + 
  Q2*Q3*Q9*(-129133 + 78047*rr) + Q7*Q8*Q9*(-166255 + 78797*rr) + 
  Q2^2*Q8*(270124 + 78916*rr) + Q5^2*Q9*(48255 + 82561*rr) + 
  Q5*Q7^2*(-16784 + 85216*rr) + Q1*Q5*Q8*(-224942 + 86790*rr) + 
  Q7^2*Q8*(-274670 + 93706*rr) + Q3^3*(-61330 + 98070*rr) + 
  Q4*Q6*Q8*(-184840 + 100352*rr) + Q3*Q8^2*(5293 + 101849*rr) + 
  Q2*Q5*Q7*(-183561 + 101895*rr) + Q2^2*Q3*(-100585 + 103045*rr) + 
  Q2^2*Q5*(4810 + 104600*rr) + Q5*Q6*Q8*(-19007 + 116933*rr) + 
  Q2*Q7*Q9*(257679 + 117971*rr) + Q1*Q8*Q9*(-19470 + 119690*rr) + 
  Q1*Q2*Q7*(-218423 + 121665*rr) + Q0*Q3*Q4*(33150 + 127325*rr) + 
  Q2*Q5*Q6*(-11535 + 127485*rr) + Q6*Q7*Q9*(116153 + 134141*rr) + 
  Q4*Q5*Q7*(162042 + 139470*rr) + Q1*Q8^2*(45058 + 142026*rr) + 
  Q3*Q6*Q9*(-252079 + 144833*rr) + Q4*Q8^2*(-59866 + 152462*rr) + 
  Q7^2*Q9*(121264 + 152976*rr) + Q2*Q7*Q8*(-201781 + 158255*rr) + 
  Q1*Q9^2*(15446 + 172702*rr) + Q3*Q9^2*(351094 + 230126*rr), 
 4375*Q0^2*Q4 + Q3*Q4*Q7*(-130606 - 286094*rr) + 
  Q3*Q5*Q8*(-49990 - 248286*rr) + Q1*Q8*Q9*(337815 - 237029*rr) + 
  Q3*Q6*Q8*(65770 - 199698*rr) + Q5*Q8^2*(233926 - 192826*rr) + 
  Q4*Q5*Q7*(-424176 - 168360*rr) + Q3*Q9^2*(-100220 - 166684*rr) + 
  Q3*Q6*Q9*(-92600 - 164552*rr) + Q5*Q6*Q9*(-255598 - 164530*rr) + 
  Q5*Q7*Q9*(-161983 - 152083*rr) + Q4*Q6*Q9*(109009 - 151703*rr) + 
  Q1*Q4*Q8*(-25527 - 137619*rr) + Q3*Q8^2*(-262262 - 127166*rr) + 
  Q2*Q3*Q6*(-5720 - 120980*rr) + Q1*Q3^2*(71795 - 117595*rr) + 
  Q0*Q4*Q5*(-36175 - 114800*rr) + Q4*Q9^2*(242952 - 111496*rr) + 
  Q5*Q9^2*(-348094 - 110214*rr) + Q7^2*Q9*(20025 - 107531*rr) + 
  Q1*Q2*Q9*(-214557 - 105561*rr) + Q2*Q7*Q8*(-123356 - 103452*rr) + 
  Q1*Q5*Q6*(-145960 - 102430*rr) + Q6*Q7*Q9*(-516508 - 100028*rr) + 
  Q7^3*(-24032 - 99104*rr) + Q1*Q3*Q4*(-112860 - 98380*rr) + 
  Q3^2*Q5*(140520 - 97400*rr) + Q2*Q3*Q9*(-372337 - 95973*rr) + 
  Q1^2*Q3*(-101380 - 95420*rr) + Q0*Q3*Q5*(-123400 - 94975*rr) + 
  Q5*Q7*Q8*(161936 - 93264*rr) + Q5*Q6^2*(110155 - 90045*rr) + 
  Q1*Q4*Q5*(-22590 - 89960*rr) + Q7*Q8^2*(-112926 - 86246*rr) + 
  Q1*Q5*Q8*(-80157 - 82797*rr) + Q3*Q5^2*(245335 - 82735*rr) + 
  Q1*Q5*Q9*(190370 - 82042*rr) + Q4*Q8^2*(105220 - 81996*rr) + 
  Q8^3*(-388634 - 81906*rr) + Q1*Q5*Q7*(-245229 - 79905*rr) + 
  Q1*Q3*Q8*(-53417 - 78501*rr) + Q1^2*Q9*(222364 - 77388*rr) + 
  Q0*Q2*Q9*(56825 - 75465*rr) + Q1*Q3*Q9*(260154 - 72394*rr) + 
  Q4*Q7^2*(82776 - 71320*rr) + Q1*Q6*Q8*(57646 - 64914*rr) + 
  Q0*Q1*Q6*(20000 - 64425*rr) + Q1*Q2*Q3*(125580 - 63940*rr) + 
  Q2*Q3*Q4*(208930 - 62390*rr) + Q4*Q5^2*(-6660 - 59360*rr) + 
  Q0*Q2*Q6*(71025 - 56075*rr) + Q3*Q4*Q6*(235630 - 56010*rr) + 
  Q0*Q2*Q8*(4280 - 55430*rr) + Q6^2*Q7*(-69446 - 55024*rr) + 
  Q0*Q1*Q8*(348680 - 54930*rr) + Q1^3*(122980 - 52160*rr) + 
  Q1*Q3*Q6*(212955 - 51775*rr) + Q2^2*Q8*(-49263 - 50763*rr) + 
  Q6*Q7^2*(-173015 - 50027*rr) + Q4^2*Q5*(35055 - 49565*rr) + 
  Q3*Q4*Q8*(301457 - 48803*rr) + Q1*Q9^2*(-68924 - 44236*rr) + 
  Q0*Q1*Q2*(13500 - 41300*rr) + Q1*Q7*Q9*(-137502 - 40742*rr) + 
  Q3^3*(114880 - 40380*rr) + Q0*Q8^2*(-2258 - 38758*rr) + 
  Q3^2*Q7*(65826 - 37998*rr) + Q7^2*Q8*(-85921 - 37949*rr) + 
  Q1*Q8^2*(-226490 - 34162*rr) + Q0*Q6*Q9*(-142800 - 33940*rr) + 
  Q1*Q2*Q4*(52535 - 32415*rr) + Q5^2*Q7*(-22915 - 31649*rr) + 
  Q0^2*Q3*(5000 - 31250*rr) + Q3*Q4*Q9*(-492794 - 30502*rr) + 
  Q0*Q4*Q6*(-147250 - 29400*rr) + Q0*Q2*Q4*(-63600 - 27600*rr) + 
  Q0*Q1*Q4*(-95225 - 25825*rr) + Q3*Q5*Q7*(2692 - 25588*rr) + 
  Q3*Q4^2*(497765 - 25075*rr) + Q0*Q3^2*(67675 - 24725*rr) + 
  Q4*Q6^2*(52335 - 24245*rr) + Q1*Q6*Q7*(181760 - 20788*rr) + 
  Q7*Q9^2*(28864 - 20224*rr) + Q0^2*Q5*(18125 - 20000*rr) + 
  Q5^2*Q8*(223016 - 19882*rr) + Q0*Q6^2*(-42925 - 19700*rr) + 
  Q2^3*(44740 - 19660*rr) + Q6^2*Q8*(-17811 - 17961*rr) + 
  Q2*Q8^2*(169364 - 17740*rr) + Q0*Q1*Q9*(-173840 - 16710*rr) + 
  Q0*Q1*Q7*(-63055 - 16605*rr) + Q0*Q2*Q5*(125025 - 16300*rr) + 
  Q8*Q9^2*(-71787 - 13567*rr) + Q2^2*Q4*(-81870 - 13190*rr) + 
  Q0^2*Q9*(-32625 - 13125*rr) + Q5*Q8*Q9*(124746 - 11566*rr) + 
  Q0^2*Q8*(-97125 - 11375*rr) + Q0^2*Q1*(56875 - 11250*rr) + 
  Q0*Q2^2*(-78075 - 10525*rr) + Q0^2*Q7*(36000 - 10500*rr) + 
  Q2*Q5*Q7*(30099 - 10185*rr) + Q2*Q5*Q6*(-835 - 9275*rr) + 
  Q2*Q4^2*(-33385 - 9015*rr) + Q1^2*Q6*(339565 - 8465*rr) + 
  Q2^2*Q3*(140485 - 8365*rr) + Q0^2*Q6*(43125 - 8125*rr) + 
  Q0*Q7^2*(330965 - 6059*rr) + Q3*Q6^2*(81885 - 5925*rr) + 
  Q4^3*(-173965 - 5515*rr) + Q2*Q5*Q9*(-107674 - 4634*rr) + 
  Q0*Q5*Q7*(-359605 - 3925*rr) + Q2^2*Q6*(-129315 - 1625*rr) + 
  Q1*Q7*Q8*(-162009 - 1509*rr) + Q6^3*(-159320 - 1040*rr) + 
  Q0*Q4*Q9*(-299135 + 245*rr) + Q0*Q5^2*(-49825 + 1675*rr) + 
  Q5^3*(47690 + 1790*rr) + Q0*Q9^2*(-161937 + 4247*rr) + 
  Q0*Q4^2*(1875 + 5400*rr) + Q2*Q3*Q7*(179631 + 5491*rr) + 
  Q1*Q2*Q7*(49000 + 5896*rr) + Q4*Q5*Q6*(35680 + 7730*rr) + 
  Q2*Q5^2*(28570 + 8960*rr) + Q3*Q8*Q9*(-77514 + 9054*rr) + 
  Q0*Q5*Q8*(21780 + 10270*rr) + Q4^2*Q9*(-269543 + 10783*rr) + 
  Q0^2*Q2*(-8750 + 11250*rr) + Q1*Q2*Q5*(110840 + 11520*rr) + 
  Q5*Q7^2*(-213592 + 12456*rr) + Q4*Q5*Q8*(118407 + 13195*rr) + 
  Q0*Q5*Q9*(-29990 + 16940*rr) + Q2^2*Q5*(39440 + 17010*rr) + 
  Q0*Q5*Q6*(198050 + 17450*rr) + Q4*Q6*Q8*(-77270 + 17546*rr) + 
  Q3^2*Q8*(-412898 + 18510*rr) + Q2^2*Q9*(-71986 + 18950*rr) + 
  Q2*Q5*Q8*(121554 + 19982*rr) + Q3*Q5*Q6*(-47745 + 20095*rr) + 
  Q1*Q2*Q6*(-54190 + 20270*rr) + Q5*Q6*Q7*(-50778 + 21462*rr) + 
  Q0*Q1*Q3*(-51025 + 21775*rr) + Q0*Q3*Q4*(-116850 + 22575*rr) + 
  Q1*Q2^2*(158435 + 22605*rr) + Q4*Q5*Q9*(231609 + 22737*rr) + 
  Q0*Q2*Q7*(-57550 + 24220*rr) + Q1^2*Q2*(-49290 + 26790*rr) + 
  Q2*Q6*Q7*(-173665 + 27379*rr) + Q2^2*Q7*(-42960 + 27760*rr) + 
  Q2*Q4*Q6*(4725 + 30755*rr) + Q4*Q8*Q9*(24961 + 32029*rr) + 
  Q0*Q4*Q8*(-20960 + 32640*rr) + Q1*Q6^2*(-9480 + 33000*rr) + 
  Q1*Q4*Q7*(-404262 + 33578*rr) + Q4^2*Q7*(-3827 + 38833*rr) + 
  Q1^2*Q8*(-18266 + 38926*rr) + Q0*Q2*Q3*(-84725 + 39275*rr) + 
  Q1*Q4*Q6*(-9615 + 39495*rr) + Q3*Q4*Q5*(163110 + 41510*rr) + 
  Q2*Q4*Q8*(220802 + 44130*rr) + Q0*Q3*Q8*(-50235 + 44865*rr) + 
  Q0*Q6*Q8*(-147735 + 45505*rr) + Q1*Q5^2*(-133700 + 45890*rr) + 
  Q2*Q4*Q9*(-197142 + 46110*rr) + Q8^2*Q9*(73625 + 46997*rr) + 
  Q0*Q1^2*(8275 + 48500*rr) + Q2*Q4*Q5*(-169850 + 53360*rr) + 
  Q5^2*Q6*(-191750 + 53870*rr) + Q7*Q8*Q9*(-364380 + 54356*rr) + 
  Q0*Q3*Q7*(67670 + 59220*rr) + Q1^2*Q5*(-178895 + 60025*rr) + 
  Q6*Q8*Q9*(12481 + 62285*rr) + Q1^2*Q7*(265116 + 63332*rr) + 
  Q4^2*Q6*(-51705 + 66415*rr) + Q1*Q2*Q8*(30398 + 67118*rr) + 
  Q3*Q6*Q7*(166246 + 67722*rr) + Q3^2*Q6*(-53625 + 68005*rr) + 
  Q1*Q4^2*(-184410 + 69020*rr) + Q5*Q6*Q8*(-387391 + 72569*rr) + 
  Q0*Q3*Q6*(-80050 + 76875*rr) + Q2*Q8*Q9*(-42493 + 77095*rr) + 
  Q0*Q6*Q7*(-213925 + 77495*rr) + Q5^2*Q9*(94024 + 81270*rr) + 
  Q2*Q9^2*(47148 + 82348*rr) + Q3^2*Q4*(-39695 + 82435*rr) + 
  Q3*Q7*Q8*(205408 + 83696*rr) + Q2*Q3^2*(-250630 + 85730*rr) + 
  Q2*Q6^2*(-123645 + 88905*rr) + Q2*Q6*Q8*(116623 + 91059*rr) + 
  Q2*Q3*Q5*(-246765 + 94325*rr) + Q3*Q7^2*(-518232 + 95464*rr) + 
  Q0*Q1*Q5*(120700 + 101125*rr) + Q0*Q7*Q8*(55485 + 102521*rr) + 
  Q1*Q6*Q9*(-104031 + 111373*rr) + Q0*Q4*Q7*(103570 + 112220*rr) + 
  Q0*Q3*Q9*(103675 + 113085*rr) + Q1*Q4*Q9*(115421 + 115973*rr) + 
  Q4^2*Q8*(-58254 + 116826*rr) + Q1*Q3*Q7*(-97489 + 128227*rr) + 
  Q4*Q6*Q7*(78276 + 132308*rr) + Q6^2*Q9*(-271747 + 135947*rr) + 
  Q2*Q3*Q8*(15145 + 141737*rr) + Q2*Q6*Q9*(192903 + 143975*rr) + 
  Q3*Q7*Q9*(377085 + 149433*rr) + Q4*Q7*Q9*(274245 + 150465*rr) + 
  Q6*Q7*Q8*(-141208 + 157224*rr) + Q1^2*Q4*(249045 + 160765*rr) + 
  Q2*Q4*Q7*(-369001 + 173555*rr) + Q3*Q5*Q9*(-150126 + 176450*rr) + 
  Q0*Q8*Q9*(122662 + 178082*rr) + Q6*Q9^2*(-49226 + 179542*rr) + 
  Q2*Q7^2*(168217 + 180501*rr) + Q1*Q7^2*(-152401 + 188691*rr) + 
  Q1*Q3*Q5*(125795 + 189765*rr) + Q4*Q7*Q8*(-1413 + 200087*rr) + 
  Q0*Q7*Q9*(161723 + 204147*rr) + Q9^3*(35508 + 205924*rr) + 
  Q3^2*Q9*(-167290 + 228310*rr) + Q6*Q8^2*(-149680 + 244448*rr) + 
  Q2*Q7*Q9*(-311313 + 308419*rr), Q0*Q4*Q7*(143680 - 308870*rr) + 
  Q3*Q6*Q7*(119086 - 258714*rr) + Q2*Q6*Q8*(251424 - 239784*rr) + 
  Q0*Q8*Q9*(-46347 - 229087*rr) + Q3*Q5*Q9*(27581 - 224659*rr) + 
  Q4*Q5*Q8*(-96188 - 221840*rr) + Q4*Q6*Q7*(145030 - 215526*rr) + 
  Q3^2*Q9*(-76429 - 211641*rr) + Q3*Q7^2*(686610 - 207686*rr) + 
  Q2*Q7*Q9*(360444 - 189828*rr) + Q3*Q7*Q9*(-216125 - 178761*rr) + 
  Q2*Q5*Q7*(65934 - 176402*rr) + Q9^3*(-59246 - 171446*rr) + 
  Q6*Q7*Q8*(-95972 - 156100*rr) + Q2^2*Q3*(75985 - 155005*rr) + 
  Q2*Q4*Q7*(338904 - 153680*rr) + Q1^2*Q7*(174319 - 145725*rr) + 
  Q0*Q7*Q9*(-71018 - 143802*rr) + Q8^2*Q9*(-151038 - 137414*rr) + 
  Q3*Q5*Q8*(-171335 - 135523*rr) + Q4*Q6*Q8*(339488 - 134880*rr) + 
  Q0*Q4*Q8*(-260740 - 123640*rr) + Q2*Q7^2*(-133747 - 117767*rr) + 
  Q5*Q7^2*(168785 - 111379*rr) + Q5^2*Q9*(-18229 - 109161*rr) + 
  Q5*Q8*Q9*(258845 - 104911*rr) + Q1^2*Q2*(-182100 - 102220*rr) + 
  Q1*Q6*Q9*(132865 - 99003*rr) + Q4*Q5*Q9*(-217743 - 97723*rr) + 
  Q5^2*Q6*(181620 - 89400*rr) + Q3*Q7*Q8*(98655 - 88717*rr) + 
  Q2*Q5^2*(-120180 - 85550*rr) + Q3^2*Q6*(-152605 - 82275*rr) + 
  Q0*Q7^2*(-396335 - 81411*rr) + Q4*Q9^2*(-38936 - 76712*rr) + 
  Q1*Q2^2*(138960 - 76180*rr) + Q0*Q5*Q9*(110715 - 72765*rr) + 
  Q4*Q7*Q9*(-337612 - 71212*rr) + Q1*Q3*Q7*(92335 - 69341*rr) + 
  Q0*Q1*Q4*(-246650 - 65800*rr) + Q1^2*Q4*(310575 - 62565*rr) + 
  Q1*Q4*Q5*(-82545 - 62075*rr) + Q2*Q3^2*(121125 - 61705*rr) + 
  Q3*Q5*Q6*(59985 - 57675*rr) + Q2^2*Q9*(87957 - 55071*rr) + 
  Q0*Q9^2*(-91953 - 54177*rr) + Q4*Q8*Q9*(-353386 - 52242*rr) + 
  Q1*Q3*Q6*(-168585 - 50405*rr) + Q2^2*Q7*(-111446 - 50342*rr) + 
  Q5*Q6*Q7*(-106292 - 50300*rr) + Q1*Q2*Q7*(32761 - 49347*rr) + 
  Q1*Q5^2*(174210 - 48630*rr) + Q2*Q6^2*(121800 - 48060*rr) + 
  Q2*Q6*Q9*(-138001 - 47801*rr) + Q1*Q5*Q7*(-10959 - 47351*rr) + 
  Q1*Q6*Q7*(-194904 - 46564*rr) + Q0*Q1*Q5*(62675 - 46000*rr) + 
  Q2^3*(-17780 - 45580*rr) + Q3^2*Q7*(-344910 - 45382*rr) + 
  Q3*Q8*Q9*(56810 - 45358*rr) + Q4^2*Q9*(-212311 - 42953*rr) + 
  Q2*Q3*Q6*(40700 - 41890*rr) + Q3*Q4^2*(65505 - 41615*rr) + 
  Q1*Q2*Q8*(190904 - 40664*rr) + Q4^3*(-101745 - 39835*rr) + 
  Q3*Q4*Q5*(-227120 - 39430*rr) + Q3^2*Q4*(182250 - 38440*rr) + 
  Q5^3*(122050 - 33700*rr) + Q3*Q4*Q9*(-65648 - 33392*rr) + 
  Q0*Q6*Q9*(151225 - 31685*rr) + Q0*Q2*Q8*(241395 - 31095*rr) + 
  Q2*Q5*Q6*(-171725 - 29215*rr) + Q1^2*Q8*(274419 - 27537*rr) + 
  Q1*Q4*Q6*(86135 - 23195*rr) + Q0*Q3*Q8*(-2665 - 21815*rr) + 
  Q6*Q8*Q9*(-193473 - 21517*rr) + Q3*Q4*Q8*(-258792 - 19596*rr) + 
  Q2*Q9^2*(197923 - 18825*rr) + Q0^2*Q6*(-27500 - 16875*rr) + 
  Q1*Q2*Q6*(-17705 - 15895*rr) + Q2*Q4^2*(-58200 - 15430*rr) + 
  Q1^3*(-193230 - 14410*rr) + Q0^2*Q2*(2500 - 14375*rr) + 
  Q0*Q1*Q6*(-38750 - 13325*rr) + Q0*Q3*Q6*(12175 - 11875*rr) + 
  Q1*Q7*Q9*(-454457 - 11509*rr) + Q0^2*Q5*(-21250 - 11250*rr) + 
  Q0*Q6*Q8*(336910 - 10430*rr) + Q1*Q7*Q8*(318973 - 10407*rr) + 
  Q3*Q6^2*(244830 - 9440*rr) + Q2^2*Q6*(145025 - 8975*rr) + 
  Q1*Q2*Q9*(481574 - 8642*rr) + Q3^2*Q8*(213288 - 7264*rr) + 
  Q0*Q2*Q5*(-24775 - 6075*rr) + Q0*Q3*Q7*(109830 - 5820*rr) + 
  Q0^2*Q9*(-19875 - 5625*rr) + Q4^2*Q8*(227238 - 5348*rr) + 
  Q4*Q5*Q6*(-66290 - 5320*rr) + Q0*Q4*Q9*(205360 - 3370*rr) + 
  Q1*Q3*Q9*(-252372 - 2928*rr) + Q0^2*Q1*(-44375 - 1250*rr) + 
  Q1*Q6*Q8*(-158324 - 780*rr) + Q4*Q8^2*(-361812 - 596*rr) + 
  Q0*Q3*Q9*(-110575 + 1615*rr) + Q5^2*Q7*(-56783 + 3913*rr) + 
  Q6*Q9^2*(189380 + 3964*rr) + Q0*Q1^2*(19600 + 4000*rr) + 
  Q0*Q5*Q6*(-79050 + 4300*rr) + Q2*Q4*Q9*(-86039 + 4445*rr) + 
  Q0*Q2^2*(-5925 + 4900*rr) + Q0*Q3*Q4*(-15275 + 4925*rr) + 
  Q0*Q3^2*(-32800 + 4975*rr) + Q4^2*Q6*(74410 + 5340*rr) + 
  Q2*Q3*Q9*(44279 + 7619*rr) + Q1^2*Q5*(89210 + 8040*rr) + 
  Q0*Q6^2*(32550 + 9575*rr) + Q0^2*Q7*(10250 + 10500*rr) + 
  Q2*Q7*Q8*(-57776 + 12048*rr) + Q1^2*Q3*(216550 + 12950*rr) + 
  Q0*Q4^2*(257500 + 14100*rr) + Q0*Q5^2*(59700 + 15075*rr) + 
  Q5*Q7*Q9*(-249634 + 15366*rr) + Q0^2*Q4*(33125 + 15625*rr) + 
  Q0^2*Q8*(-61000 + 17000*rr) + Q2*Q4*Q6*(48960 + 18720*rr) + 
  Q2*Q4*Q8*(-338697 + 21303*rr) + Q2*Q4*Q5*(133695 + 21565*rr) + 
  Q1*Q7^2*(357135 + 25491*rr) + Q6^2*Q8*(-79337 + 27013*rr) + 
  Q0*Q4*Q5*(1925 + 27050*rr) + Q3*Q5*Q7*(-80441 + 27415*rr) + 
  Q6*Q7^2*(-180984 + 27560*rr) + Q3*Q5^2*(-16525 + 27985*rr) + 
  Q8^3*(58395 + 29007*rr) + Q2^2*Q5*(-55015 + 29775*rr) + 
  Q0*Q2*Q6*(-254400 + 30075*rr) + Q1*Q3*Q8*(73867 + 30487*rr) + 
  Q2*Q5*Q9*(-393978 + 30714*rr) + Q1*Q2*Q3*(264670 + 31590*rr) + 
  Q2^2*Q4*(398905 + 34175*rr) + Q0^2*Q3*(-11250 + 34375*rr) + 
  Q3*Q4*Q6*(-22055 + 36445*rr) + Q0*Q1*Q3*(13775 + 37225*rr) + 
  Q5*Q6^2*(-111805 + 37365*rr) + Q5^2*Q8*(-633289 + 38393*rr) + 
  Q1*Q5*Q6*(37655 + 38825*rr) + Q1*Q3*Q4*(108240 + 39950*rr) + 
  Q1*Q4*Q9*(-50125 + 41995*rr) + Q2*Q8^2*(115087 + 43907*rr) + 
  Q4*Q7*Q8*(-67914 + 44262*rr) + Q0*Q5*Q8*(7295 + 45005*rr) + 
  Q6^2*Q7*(230504 + 47410*rr) + Q0*Q1*Q2*(82500 + 48175*rr) + 
  Q4*Q5*Q7*(488562 + 48370*rr) + Q2*Q6*Q7*(346758 + 49194*rr) + 
  Q4*Q6^2*(-142110 + 50230*rr) + Q0*Q6*Q7*(301725 + 50955*rr) + 
  Q1^2*Q6*(-323245 + 52565*rr) + Q3*Q6*Q8*(74285 + 53885*rr) + 
  Q4*Q5^2*(122670 + 55120*rr) + Q0*Q4*Q6*(-100125 + 57150*rr) + 
  Q1*Q2*Q5*(-89415 + 57185*rr) + Q1*Q3*Q5*(-225980 + 57620*rr) + 
  Q1*Q4*Q8*(-296448 + 57864*rr) + Q0*Q2*Q3*(137725 + 58225*rr) + 
  Q0*Q1*Q9*(-45310 + 58910*rr) + Q6*Q8^2*(109478 + 60094*rr) + 
  Q0*Q3*Q5*(-215975 + 60225*rr) + Q4*Q6*Q9*(181451 + 60287*rr) + 
  Q3*Q6*Q9*(89272 + 64980*rr) + Q0*Q1*Q8*(-96980 + 66980*rr) + 
  Q4^2*Q5*(67175 + 67395*rr) + Q0*Q2*Q7*(218875 + 68005*rr) + 
  Q0*Q2*Q4*(-242900 + 68225*rr) + Q2*Q3*Q5*(205080 + 69160*rr) + 
  Q0*Q7*Q8*(-95475 + 71569*rr) + Q6^2*Q9*(123928 + 72870*rr) + 
  Q1*Q6^2*(86185 + 76425*rr) + Q6*Q7*Q9*(36005 + 78361*rr) + 
  Q7^3*(186738 + 80170*rr) + Q6^3*(-61945 + 80235*rr) + 
  Q3*Q4*Q7*(48118 + 80750*rr) + Q4^2*Q7*(-331093 + 81055*rr) + 
  Q0*Q8^2*(63803 + 85683*rr) + Q7^2*Q9*(166994 + 87082*rr) + 
  Q5*Q6*Q9*(208109 + 88837*rr) + Q7*Q9^2*(-70545 + 88851*rr) + 
  Q2*Q8*Q9*(-256975 + 92237*rr) + Q0*Q1*Q7*(-449720 + 92680*rr) + 
  Q5*Q6*Q8*(279824 + 100056*rr) + Q3^3*(-53240 + 101340*rr) + 
  Q2*Q3*Q8*(-265475 + 105397*rr) + Q3*Q8^2*(-139630 + 108586*rr) + 
  Q1*Q4^2*(-43525 + 110435*rr) + Q2^2*Q8*(335693 + 112817*rr) + 
  Q5*Q9^2*(-74635 + 113441*rr) + Q1*Q2*Q4*(200135 + 114635*rr) + 
  Q2*Q3*Q7*(-247443 + 116521*rr) + Q1^2*Q9*(76160 + 121928*rr) + 
  Q1*Q8*Q9*(128411 + 127279*rr) + Q0*Q2*Q9*(-212025 + 129015*rr) + 
  Q1*Q5*Q8*(40765 + 144141*rr) + Q1*Q3^2*(-228805 + 149165*rr) + 
  Q3^2*Q5*(-60865 + 155445*rr) + Q1*Q8^2*(423520 + 157536*rr) + 
  Q1*Q9^2*(-228457 + 158843*rr) + Q2*Q3*Q4*(-158295 + 163995*rr) + 
  Q0*Q5*Q7*(30905 + 169075*rr) + Q2*Q5*Q8*(-253334 + 169206*rr) + 
  Q4*Q7^2*(3914 + 171794*rr) + Q7*Q8^2*(-9291 + 174529*rr) + 
  Q7*Q8*Q9*(198920 + 178600*rr) + Q1*Q4*Q7*(385055 + 183295*rr) + 
  Q1*Q5*Q9*(37984 + 193360*rr) + Q5*Q7*Q8*(-487179 + 201969*rr) + 
  Q7^2*Q8*(99215 + 238131*rr) + Q3*Q9^2*(277869 + 249353*rr) + 
  Q5*Q8^2*(-20954 + 275526*rr) + Q8*Q9^2*(-388754 + 277686*rr), 
 Q1*Q5*Q8*(-345352 - 228328*rr) + Q3*Q6*Q7*(-46765 - 194885*rr) + 
  Q3*Q7*Q9*(-50318 - 190710*rr) + Q1*Q7*Q8*(-91387 - 190575*rr) + 
  Q0*Q4*Q8*(21440 - 179810*rr) + Q4*Q5*Q8*(138666 - 173154*rr) + 
  Q4*Q5*Q7*(162830 - 172270*rr) + Q0*Q8*Q9*(151357 - 165403*rr) + 
  Q2*Q5*Q9*(-439336 - 164460*rr) + Q2*Q7*Q9*(400022 - 163858*rr) + 
  Q8^3*(-411775 - 158435*rr) + Q1*Q4*Q8*(109749 - 158227*rr) + 
  Q7^2*Q9*(290013 - 141175*rr) + Q2*Q6*Q7*(60450 - 139810*rr) + 
  Q2*Q3*Q9*(84513 - 121931*rr) + Q2^3*(295970 - 120510*rr) + 
  Q6*Q7^2*(97744 - 118640*rr) + Q4^2*Q7*(-159750 - 118414*rr) + 
  Q2*Q7*Q8*(11993 - 114315*rr) + Q1*Q3*Q8*(264432 - 111920*rr) + 
  Q1*Q2*Q9*(116412 - 107636*rr) + Q3*Q5*Q8*(14586 - 106606*rr) + 
  Q3*Q4*Q6*(50410 - 104960*rr) + Q0*Q1*Q6*(49250 - 101925*rr) + 
  Q0*Q3*Q7*(84220 - 96580*rr) + Q3*Q5*Q7*(-40005 - 91929*rr) + 
  Q2*Q9^2*(-168181 - 91921*rr) + Q8*Q9^2*(-175315 - 87687*rr) + 
  Q1^2*Q3*(71875 - 87455*rr) + Q0*Q3*Q4*(61400 - 85675*rr) + 
  Q0*Q4*Q7*(32595 - 81605*rr) + Q0*Q2*Q8*(-61495 - 80955*rr) + 
  Q4^3*(-22785 - 79925*rr) + Q5*Q7^2*(-202543 - 77299*rr) + 
  Q1*Q8*Q9*(487744 - 71760*rr) + Q2*Q3*Q6*(-8445 - 70545*rr) + 
  Q1*Q2*Q7*(-40413 - 68037*rr) + Q2*Q5*Q8*(144553 - 66811*rr) + 
  Q4*Q5^2*(125830 - 64940*rr) + Q6*Q9^2*(77030 - 64426*rr) + 
  Q4^2*Q9*(-121137 - 63721*rr) + Q0*Q6*Q9*(-299150 - 60440*rr) + 
  Q3*Q4*Q9*(72277 - 60331*rr) + Q1^2*Q2*(36915 - 58955*rr) + 
  Q1*Q2*Q3*(13535 - 57035*rr) + Q1^3*(63750 - 56050*rr) + 
  Q4*Q7^2*(-342793 - 55213*rr) + Q2*Q5^2*(-79305 - 55165*rr) + 
  Q2*Q3*Q5*(-19460 - 54340*rr) + Q2^2*Q7*(-236966 - 52678*rr) + 
  Q2*Q8^2*(444821 - 51727*rr) + Q2^2*Q4*(-72620 - 50780*rr) + 
  Q0*Q4*Q5*(194700 - 50550*rr) + Q3^2*Q9*(192860 - 49860*rr) + 
  Q1*Q6^2*(-89275 - 48795*rr) + Q8^2*Q9*(37520 - 47920*rr) + 
  Q4*Q7*Q9*(270616 - 47816*rr) + Q0*Q6^2*(-37050 - 45950*rr) + 
  Q2*Q4^2*(33085 - 45695*rr) + Q0*Q2*Q3*(102400 - 44350*rr) + 
  Q0*Q1*Q9*(-43015 - 43935*rr) + Q0*Q3*Q8*(-87160 - 43060*rr) + 
  Q0^2*Q1*(-11875 - 42500*rr) + Q1*Q3*Q9*(167086 - 41726*rr) + 
  Q5*Q6^2*(34830 - 41150*rr) + Q3*Q6*Q8*(93647 - 39921*rr) + 
  Q0*Q9^2*(-164997 - 39353*rr) + Q0*Q2*Q4*(-216350 - 39350*rr) + 
  Q0*Q5*Q8*(55 - 38055*rr) + Q2*Q6^2*(59700 - 37390*rr) + 
  Q0*Q2*Q5*(75775 - 36800*rr) + Q7*Q8^2*(192480 - 34496*rr) + 
  Q2^2*Q6*(72355 - 33355*rr) + Q2*Q5*Q7*(231030 - 32390*rr) + 
  Q2*Q3*Q8*(-184721 - 31505*rr) + Q0*Q5^2*(-46200 - 28075*rr) + 
  Q4*Q6*Q7*(242343 - 27541*rr) + Q0*Q3*Q5*(-7650 - 26600*rr) + 
  Q0^2*Q5*(-60000 - 26250*rr) + Q3*Q7^2*(-89588 - 25476*rr) + 
  Q3*Q4*Q5*(56620 - 24970*rr) + Q1^2*Q6*(196790 - 24070*rr) + 
  Q3*Q5*Q6*(154915 - 22295*rr) + Q0*Q7^2*(-173220 - 20984*rr) + 
  Q0*Q5*Q9*(285135 - 18235*rr) + Q0*Q1*Q5*(-174550 - 17375*rr) + 
  Q2*Q4*Q7*(-190595 - 16979*rr) + Q4*Q8^2*(-319193 - 16597*rr) + 
  Q0*Q4*Q6*(70750 - 16025*rr) + Q5^2*Q7*(-166864 - 14786*rr) + 
  Q4*Q5*Q9*(-256790 - 13794*rr) + Q0^2*Q7*(69125 - 12375*rr) + 
  Q1*Q2*Q4*(147380 - 12110*rr) + Q3*Q6^2*(47135 - 11835*rr) + 
  Q2*Q4*Q6*(-11440 - 11450*rr) + Q4*Q6*Q8*(78520 - 11160*rr) + 
  Q0^2*Q8*(-105250 - 10750*rr) + Q3*Q4*Q7*(88876 - 10168*rr) + 
  Q1*Q4*Q5*(-67510 - 9420*rr) + Q1*Q7*Q9*(-247468 - 8316*rr) + 
  Q0*Q2*Q9*(5925 - 7765*rr) + Q4*Q5*Q6*(-39800 - 7480*rr) + 
  Q0^2*Q6*(-6875 - 5000*rr) + Q4^2*Q6*(21325 - 4955*rr) + 
  Q6^2*Q8*(-169601 - 4281*rr) + Q1*Q5^2*(-3675 - 4165*rr) + 
  Q0*Q1*Q3*(-371775 - 3975*rr) + Q2*Q3^2*(48370 - 3910*rr) + 
  Q2*Q6*Q9*(-56504 - 3736*rr) + Q1*Q5*Q6*(-190970 - 2900*rr) + 
  Q5^2*Q9*(179975 - 2637*rr) + Q3*Q5*Q9*(393897 - 1731*rr) + 
  Q0*Q1^2*(108025 - 1375*rr) + Q0^2*Q2*(25625 - 1250*rr) + 
  Q0^2*Q9*(-5125 - 625*rr) + Q1*Q9^2*(-11868 + 2132*rr) + 
  Q5*Q6*Q9*(-256697 + 2603*rr) + Q6*Q8*Q9*(-26718 + 2650*rr) + 
  Q2*Q4*Q5*(-162385 + 6225*rr) + Q3*Q5^2*(113250 + 6350*rr) + 
  Q0*Q3*Q6*(-159550 + 6375*rr) + Q6^3*(-70315 + 7215*rr) + 
  Q5^3*(29370 + 9720*rr) + Q1*Q3^2*(-77395 + 9855*rr) + 
  Q0*Q4^2*(18625 + 10525*rr) + Q1*Q3*Q5*(-30380 + 11660*rr) + 
  Q3^2*Q6*(14645 + 11895*rr) + Q3^2*Q7*(-45158 + 13098*rr) + 
  Q3*Q8*Q9*(-49375 + 15133*rr) + Q7^2*Q8*(-39228 + 15156*rr) + 
  Q1*Q5*Q7*(159715 + 15191*rr) + Q0^2*Q3*(-23125 + 15625*rr) + 
  Q0^2*Q4*(66875 + 15625*rr) + Q1*Q8^2*(-433756 + 16292*rr) + 
  Q6*Q7*Q8*(85395 + 18279*rr) + Q0*Q1*Q4*(-175975 + 18300*rr) + 
  Q0*Q2^2*(-104575 + 18600*rr) + Q5*Q8*Q9*(220672 + 18640*rr) + 
  Q1*Q6*Q9*(-3687 + 19161*rr) + Q4^2*Q5*(102960 + 19190*rr) + 
  Q0*Q2*Q7*(-114625 + 20095*rr) + Q9^3*(-24072 + 20760*rr) + 
  Q0*Q6*Q8*(268215 + 21055*rr) + Q0*Q5*Q7*(-156930 + 22150*rr) + 
  Q1*Q2*Q6*(148980 + 23100*rr) + Q5^2*Q6*(-58760 + 23690*rr) + 
  Q4*Q6^2*(67375 + 24135*rr) + Q5*Q8^2*(329388 + 24836*rr) + 
  Q6^2*Q7*(403932 + 25444*rr) + Q0*Q8^2*(-223648 + 27472*rr) + 
  Q3^3*(-39300 + 27700*rr) + Q2*Q7^2*(-117380 + 27980*rr) + 
  Q3^2*Q8*(104534 + 32342*rr) + Q4^2*Q8*(-1334 + 34046*rr) + 
  Q6*Q8^2*(2139 + 34351*rr) + Q2*Q5*Q6*(29795 + 34555*rr) + 
  Q1*Q3*Q6*(-47015 + 34925*rr) + Q2*Q4*Q8*(-173872 + 35520*rr) + 
  Q0*Q4*Q9*(-78760 + 37620*rr) + Q1*Q7^2*(-139783 + 38245*rr) + 
  Q2^2*Q3*(104985 + 38655*rr) + Q1^2*Q7*(5731 + 40839*rr) + 
  Q2*Q6*Q8*(-160645 + 41123*rr) + Q1*Q3*Q4*(-113165 + 41995*rr) + 
  Q1*Q2^2*(148345 + 42215*rr) + Q7^3*(67310 + 44662*rr) + 
  Q2*Q3*Q4*(-51430 + 45730*rr) + Q6^2*Q9*(-6304 + 50902*rr) + 
  Q1^2*Q9*(461238 + 51838*rr) + Q6*Q7*Q9*(191963 + 52079*rr) + 
  Q3*Q4^2*(-10300 + 53080*rr) + Q0*Q3^2*(22300 + 53525*rr) + 
  Q0*Q7*Q8*(-86620 + 57796*rr) + Q4*Q6*Q9*(-295626 + 58290*rr) + 
  Q0*Q6*Q7*(-98125 + 62295*rr) + Q5*Q9^2*(77787 + 65007*rr) + 
  Q4*Q8*Q9*(47997 + 66617*rr) + Q0*Q5*Q6*(-60950 + 68450*rr) + 
  Q4*Q7*Q8*(-184245 + 69439*rr) + Q3^2*Q5*(-275490 + 71210*rr) + 
  Q1*Q4^2*(-383115 + 71825*rr) + Q3*Q6*Q9*(-123869 + 74887*rr) + 
  Q1^2*Q4*(229460 + 75700*rr) + Q5*Q6*Q8*(51253 + 76261*rr) + 
  Q3*Q8^2*(-58500 + 77068*rr) + Q1^2*Q5*(-194390 + 79610*rr) + 
  Q5*Q7*Q8*(290383 + 82227*rr) + Q0*Q2*Q6*(149025 + 82300*rr) + 
  Q7*Q8*Q9*(126262 + 82526*rr) + Q5*Q6*Q7*(-27872 + 84848*rr) + 
  Q3^2*Q4*(-116750 + 87880*rr) + Q0*Q1*Q8*(-129820 + 89520*rr) + 
  Q1*Q6*Q7*(-3297 + 91571*rr) + Q5^2*Q8*(-46400 + 92568*rr) + 
  Q3*Q7*Q8*(165181 + 93113*rr) + Q0*Q1*Q2*(64750 + 97325*rr) + 
  Q1*Q4*Q7*(-189163 + 98985*rr) + Q1*Q5*Q9*(41244 + 99076*rr) + 
  Q3*Q4*Q8*(-90193 + 99551*rr) + Q2*Q4*Q9*(23804 + 101664*rr) + 
  Q1*Q4*Q6*(-52050 + 101670*rr) + Q2^2*Q8*(-32659 + 102969*rr) + 
  Q0*Q1*Q7*(-162630 + 103920*rr) + Q4*Q9^2*(-122757 + 105183*rr) + 
  Q5*Q7*Q9*(139841 + 108205*rr) + Q3*Q9^2*(-24264 + 109000*rr) + 
  Q2^2*Q9*(-91393 + 117915*rr) + Q0*Q3*Q9*(-248325 + 125235*rr) + 
  Q1*Q2*Q5*(-157370 + 125280*rr) + Q2*Q3*Q7*(-341413 + 130711*rr) + 
  Q1*Q6*Q8*(-38403 + 131733*rr) + Q1^2*Q8*(60361 + 159437*rr) + 
  Q7*Q9^2*(69053 + 167657*rr) + Q2*Q8*Q9*(-204145 + 172435*rr) + 
  Q1*Q4*Q9*(-81838 + 176726*rr) + Q0*Q7*Q9*(225283 + 182247*rr) + 
  Q1*Q3*Q7*(322904 + 198744*rr) + Q1*Q2*Q8*(44848 + 200824*rr) + 
  Q2^2*Q5*(-810 + 218450*rr), -26250*Q0^2*Q3 + 
  Q3*Q8*Q9*(208832 - 361856*rr) + Q2*Q7*Q9*(110584 - 285752*rr) + 
  Q3*Q7*Q9*(-152150 - 239166*rr) + Q3*Q5*Q9*(59667 - 193721*rr) + 
  Q1*Q7*Q8*(96204 - 173108*rr) + Q4*Q7*Q9*(122858 - 164286*rr) + 
  Q2*Q4*Q8*(-169705 - 163525*rr) + Q1*Q3*Q7*(97729 - 162315*rr) + 
  Q1*Q7^2*(193333 - 151023*rr) + Q3*Q4*Q9*(324900 - 149092*rr) + 
  Q0*Q4*Q8*(-106710 - 143410*rr) + Q2*Q9^2*(460923 - 141265*rr) + 
  Q2*Q4*Q9*(273695 - 140461*rr) + Q6*Q7*Q8*(186704 - 132816*rr) + 
  Q0*Q6*Q9*(95350 - 125840*rr) + Q3*Q4*Q5*(82365 - 124895*rr) + 
  Q1*Q2*Q8*(87983 - 118877*rr) + Q2*Q4*Q5*(755 - 109895*rr) + 
  Q8^3*(346179 - 105577*rr) + Q1*Q4*Q6*(72400 - 94570*rr) + 
  Q5*Q6*Q8*(-62981 - 92061*rr) + Q1*Q6*Q7*(213698 - 91762*rr) + 
  Q6*Q8^2*(-85330 - 85226*rr) + Q3^2*Q9*(138282 - 84486*rr) + 
  Q2^2*Q5*(-178055 - 78815*rr) + Q2^2*Q7*(-3046 - 75286*rr) + 
  Q1*Q2^2*(100060 - 75000*rr) + Q2*Q6*Q8*(-53301 - 73977*rr) + 
  Q7^2*Q9*(-146749 - 73417*rr) + Q1*Q3*Q5*(-209500 - 72400*rr) + 
  Q5^2*Q6*(213240 - 71230*rr) + Q4^2*Q9*(20495 - 70979*rr) + 
  Q6*Q7*Q9*(152997 - 69295*rr) + Q3*Q5*Q6*(81430 - 67150*rr) + 
  Q5^2*Q9*(-63986 - 66376*rr) + Q3*Q4*Q8*(-424820 - 65596*rr) + 
  Q0*Q4*Q7*(-4380 - 64330*rr) + Q0*Q2*Q5*(-125100 - 62550*rr) + 
  Q1*Q2*Q7*(-272213 - 62069*rr) + Q0*Q5*Q6*(-110575 - 60425*rr) + 
  Q0*Q7*Q9*(-51672 - 59328*rr) + Q0*Q3*Q7*(95670 - 58430*rr) + 
  Q0*Q1*Q5*(-295175 - 56250*rr) + Q2*Q6^2*(-12930 - 55740*rr) + 
  Q1*Q4*Q8*(-23848 - 51408*rr) + Q1*Q6*Q8*(-25070 - 49270*rr) + 
  Q4^2*Q8*(-130280 - 48860*rr) + Q4^2*Q5*(-52940 - 47670*rr) + 
  Q1^2*Q4*(112915 - 46755*rr) + Q0*Q7*Q8*(-131345 - 46189*rr) + 
  Q4^3*(98180 - 41930*rr) + Q1^2*Q9*(87006 - 41458*rr) + 
  Q3^2*Q7*(194944 - 40936*rr) + Q2^2*Q3*(-15965 - 40455*rr) + 
  Q4^2*Q6*(149155 - 37935*rr) + Q4^2*Q7*(-373384 - 37718*rr) + 
  Q3*Q5*Q7*(-51191 - 37335*rr) + Q3*Q7^2*(495090 - 35782*rr) + 
  Q1*Q5*Q7*(325563 - 35565*rr) + Q3*Q6*Q8*(257149 - 34875*rr) + 
  Q1^3*(-95790 - 32110*rr) + Q3^2*Q6*(60980 - 30940*rr) + 
  Q4*Q5*Q9*(-153331 - 29683*rr) + Q0^2*Q7*(-18375 - 28625*rr) + 
  Q2*Q4*Q6*(154765 - 28445*rr) + Q6^2*Q7*(84790 - 27910*rr) + 
  Q2*Q5*Q6*(-102540 - 27050*rr) + Q1*Q6*Q9*(-174150 - 27038*rr) + 
  Q0^2*Q9*(45500 - 26250*rr) + Q5^2*Q8*(-216477 - 25997*rr) + 
  Q2*Q5^2*(77975 - 25995*rr) + Q0*Q3^2*(-86325 - 25475*rr) + 
  Q1^2*Q7*(-769 - 25405*rr) + Q2*Q3^2*(67055 - 24335*rr) + 
  Q0*Q3*Q6*(138200 - 23250*rr) + Q1*Q2*Q6*(12115 - 23195*rr) + 
  Q0*Q8*Q9*(48017 - 22443*rr) + Q0*Q5*Q9*(-202065 - 21985*rr) + 
  Q8^2*Q9*(-128418 - 21530*rr) + Q1^2*Q5*(152455 - 21475*rr) + 
  Q0*Q2*Q8*(-51195 - 19855*rr) + Q0*Q9^2*(-322767 - 18463*rr) + 
  Q0^2*Q1*(-27500 - 17500*rr) + Q2*Q5*Q7*(215545 - 14959*rr) + 
  Q0*Q3*Q9*(-49150 - 10940*rr) + Q0*Q5*Q7*(87445 - 9975*rr) + 
  Q0*Q3*Q4*(249525 - 6800*rr) + Q0*Q4*Q5*(50075 - 6550*rr) + 
  Q0*Q2*Q7*(136175 - 6205*rr) + Q0*Q4^2*(9500 - 5975*rr) + 
  Q3^2*Q8*(-183154 - 5954*rr) + Q1^2*Q2*(64985 - 5325*rr) + 
  Q0*Q1*Q4*(-129725 - 2950*rr) + Q2*Q6*Q9*(-29233 - 2525*rr) + 
  Q1*Q4*Q9*(-128027 - 1579*rr) + Q0^2*Q5*(-78750 - 1250*rr) + 
  Q2*Q7^2*(299251 + 551*rr) + Q0*Q1*Q3*(-44275 + 1150*rr) + 
  Q0*Q5^2*(108050 + 1300*rr) + Q1*Q8^2*(440844 + 1596*rr) + 
  Q1*Q5^2*(136120 + 2760*rr) + Q4*Q6^2*(-75330 + 3100*rr) + 
  Q3*Q7*Q8*(-197907 + 5865*rr) + Q2*Q8*Q9*(-76363 + 6049*rr) + 
  Q9^3*(-62965 + 7615*rr) + Q0*Q8^2*(162367 + 7987*rr) + 
  Q0^2*Q4*(73125 + 9375*rr) + Q5*Q7*Q9*(-38703 + 9565*rr) + 
  Q1*Q3^2*(86645 + 11435*rr) + Q0*Q7^2*(-132580 + 12396*rr) + 
  Q7*Q8^2*(200707 + 13655*rr) + Q0*Q3*Q5*(-123275 + 16650*rr) + 
  Q0^2*Q6*(27500 + 16875*rr) + Q1^2*Q8*(-226057 + 17019*rr) + 
  Q3*Q5^2*(-186360 + 17460*rr) + Q0*Q1*Q6*(375 + 17575*rr) + 
  Q0*Q1^2*(101150 + 17875*rr) + Q2^2*Q6*(25955 + 17925*rr) + 
  Q1*Q2*Q4*(18590 + 18890*rr) + Q3*Q6^2*(55930 + 19840*rr) + 
  Q0*Q2*Q3*(81400 + 20025*rr) + Q4*Q6*Q7*(19455 + 20147*rr) + 
  Q0*Q6*Q8*(-55185 + 21955*rr) + Q3*Q4^2*(-245335 + 23305*rr) + 
  Q0^2*Q2*(19375 + 23750*rr) + Q2^2*Q8*(-57887 + 23861*rr) + 
  Q0*Q5*Q8*(94280 + 24020*rr) + Q0*Q6^2*(54450 + 24925*rr) + 
  Q1^2*Q6*(-221925 + 25685*rr) + Q2^2*Q9*(113744 + 27040*rr) + 
  Q1*Q4^2*(-20095 + 27805*rr) + Q0*Q6*Q7*(94850 + 28020*rr) + 
  Q5*Q7^2*(53155 + 28039*rr) + Q2*Q3*Q8*(-24014 + 28358*rr) + 
  Q7^3*(-31836 + 29012*rr) + Q3^2*Q4*(204965 + 29285*rr) + 
  Q5^3*(16295 + 29655*rr) + Q0*Q3*Q8*(-860 + 30540*rr) + 
  Q0*Q2^2*(-6075 + 30600*rr) + Q1*Q3*Q6*(-76470 + 31060*rr) + 
  Q2*Q7*Q8*(147410 + 31674*rr) + Q6^3*(-136600 + 32230*rr) + 
  Q2*Q4^2*(-87675 + 33575*rr) + Q3^3*(-103720 + 36100*rr) + 
  Q0*Q1*Q9*(69285 + 37515*rr) + Q5*Q6*Q7*(22387 + 39815*rr) + 
  Q0^2*Q8*(-17125 + 39875*rr) + Q4*Q6*Q9*(194136 + 40156*rr) + 
  Q5*Q6^2*(-125180 + 40650*rr) + Q1*Q6^2*(-40990 + 41680*rr) + 
  Q4*Q5^2*(-26690 + 42830*rr) + Q2*Q3*Q4*(-495615 + 43795*rr) + 
  Q2*Q4*Q7*(224975 + 44327*rr) + Q2*Q6*Q7*(127186 + 44470*rr) + 
  Q4*Q5*Q6*(-37685 + 45055*rr) + Q5*Q8*Q9*(-129738 + 45198*rr) + 
  Q2*Q5*Q8*(-219602 + 47706*rr) + Q2*Q3*Q9*(148959 + 48315*rr) + 
  Q1^2*Q3*(137400 + 51040*rr) + Q2*Q5*Q9*(-287696 + 51588*rr) + 
  Q3*Q6*Q7*(7455 + 51943*rr) + Q0*Q1*Q7*(-136705 + 52595*rr) + 
  Q3^2*Q5*(-151560 + 54960*rr) + Q6^2*Q8*(4738 + 56746*rr) + 
  Q2^3*(-87960 + 57640*rr) + Q0*Q4*Q6*(-132000 + 59225*rr) + 
  Q3*Q4*Q6*(-152750 + 59780*rr) + Q0*Q2*Q4*(-57725 + 60275*rr) + 
  Q7*Q9^2*(17012 + 63140*rr) + Q1*Q7*Q9*(-94712 + 64616*rr) + 
  Q1*Q4*Q7*(379358 + 64862*rr) + Q0*Q1*Q2*(49000 + 66825*rr) + 
  Q4*Q9^2*(-39586 + 67974*rr) + Q4*Q6*Q8*(274404 + 67988*rr) + 
  Q1*Q5*Q6*(137900 + 68590*rr) + Q1*Q2*Q5*(179060 + 68930*rr) + 
  Q1*Q5*Q8*(292192 + 70388*rr) + Q4*Q8*Q9*(52257 + 70845*rr) + 
  Q2*Q8^2*(-22026 + 74094*rr) + Q0*Q4*Q9*(53990 + 76370*rr) + 
  Q2*Q3*Q5*(143275 + 77425*rr) + Q1*Q9^2*(91569 + 78477*rr) + 
  Q1*Q4*Q5*(23610 + 79740*rr) + Q3*Q5*Q8*(-214065 + 86127*rr) + 
  Q6*Q9^2*(32536 + 86880*rr) + Q1*Q3*Q8*(190452 + 87540*rr) + 
  Q1*Q2*Q9*(56522 + 88394*rr) + Q0*Q2*Q9*(138375 + 92335*rr) + 
  Q3*Q6*Q9*(55648 + 93896*rr) + Q5^2*Q7*(-218885 + 96091*rr) + 
  Q0*Q2*Q6*(-166100 + 96300*rr) + Q0*Q1*Q8*(-428220 + 100620*rr) + 
  Q4*Q8^2*(313467 + 104847*rr) + Q1*Q3*Q4*(58975 + 106415*rr) + 
  Q1*Q2*Q3*(79880 + 109120*rr) + Q6*Q7^2*(130508 + 109868*rr) + 
  Q2*Q3*Q6*(-3600 + 110520*rr) + Q4*Q5*Q7*(-46765 + 111007*rr) + 
  Q3*Q9^2*(398696 + 114616*rr) + Q6*Q8*Q9*(166811 + 120095*rr) + 
  Q1*Q3*Q9*(-350154 + 122538*rr) + Q2*Q3*Q7*(-169940 + 126324*rr) + 
  Q2^2*Q4*(-33110 + 126390*rr) + Q5*Q9^2*(253859 + 127383*rr) + 
  Q6^2*Q9*(-49986 + 137422*rr) + Q4*Q7^2*(-59076 + 146676*rr) + 
  Q5*Q6*Q9*(112702 + 147742*rr) + Q4*Q7*Q8*(-183313 + 152155*rr) + 
  Q4*Q5*Q8*(57495 + 153879*rr) + Q1*Q5*Q9*(-146433 + 156663*rr) + 
  Q3*Q8^2*(-33882 + 177518*rr) + Q1*Q8*Q9*(20071 + 179835*rr) + 
  Q7*Q8*Q9*(97916 + 189452*rr) + Q5*Q8^2*(74218 + 191530*rr) + 
  Q3*Q4*Q7*(180851 + 201187*rr) + Q7^2*Q8*(198696 + 225480*rr) + 
  Q8*Q9^2*(222916 + 229492*rr) + Q5*Q7*Q8*(101945 + 279029*rr), 
 Q0*Q8*Q9*(479797 - 325663*rr) + Q2*Q7*Q9*(81886 - 310842*rr) + 
  Q1*Q5*Q8*(10181 - 305975*rr) + Q2*Q5*Q7*(-83862 - 274154*rr) + 
  Q3*Q7*Q9*(72596 - 232156*rr) + Q1*Q4*Q8*(-279460 - 207208*rr) + 
  Q2*Q3*Q9*(216621 - 192375*rr) + Q6*Q7*Q8*(636932 - 190172*rr) + 
  Q2*Q6*Q8*(-143402 - 181998*rr) + Q4*Q7*Q9*(-238414 - 181782*rr) + 
  Q3^2*Q9*(1393 - 180987*rr) + Q0*Q1*Q5*(-304300 - 178250*rr) + 
  Q0*Q4*Q7*(-60530 - 176130*rr) + Q5*Q7*Q9*(285404 - 174724*rr) + 
  Q3*Q5*Q9*(564622 - 165142*rr) + Q2*Q6^2*(-42480 - 154630*rr) + 
  Q0*Q9^2*(132488 - 149048*rr) + Q6*Q8^2*(278158 - 147050*rr) + 
  Q1*Q6*Q9*(-79 - 146231*rr) + Q0*Q2*Q8*(42655 - 138355*rr) + 
  Q4^2*Q7*(-278501 - 134153*rr) + Q7*Q8*Q9*(-327674 - 129810*rr) + 
  Q3*Q4*Q9*(637689 - 129643*rr) + Q3*Q8^2*(122674 - 129622*rr) + 
  Q3^2*Q6*(264155 - 126635*rr) + Q1*Q2^2*(134290 - 123390*rr) + 
  Q1*Q2*Q9*(93472 - 119760*rr) + Q1*Q8^2*(-118611 - 119511*rr) + 
  Q8^2*Q9*(470623 - 116413*rr) + Q3*Q7^2*(90301 - 115575*rr) + 
  Q1*Q5^2*(348025 - 115115*rr) + Q0*Q4*Q8*(-40260 - 114510*rr) + 
  Q1*Q3*Q5*(-169375 - 114155*rr) + Q0*Q1*Q9*(-179265 - 107585*rr) + 
  Q2^2*Q6*(82075 - 106415*rr) + Q0*Q3*Q6*(-165300 - 99125*rr) + 
  Q1*Q2*Q7*(447417 - 97111*rr) + Q4*Q5*Q9*(-394865 - 96833*rr) + 
  Q4*Q6*Q7*(65536 - 87704*rr) + Q0*Q5*Q6*(-198825 - 86675*rr) + 
  Q3*Q5*Q6*(118035 - 85915*rr) + Q3*Q9^2*(237833 - 83483*rr) + 
  Q3*Q4*Q5*(-29715 - 80105*rr) + Q4*Q5*Q8*(228484 - 78024*rr) + 
  Q2*Q6*Q7*(37468 - 76096*rr) + Q5^2*Q9*(-21978 - 72666*rr) + 
  Q0*Q8^2*(-96248 - 71148*rr) + Q1*Q6*Q8*(-103131 - 70339*rr) + 
  Q2*Q4*Q8*(-116788 - 65376*rr) + Q0*Q1*Q4*(-197350 - 65075*rr) + 
  Q2^3*(92890 - 64790*rr) + Q1*Q4*Q5*(23665 - 58965*rr) + 
  Q3*Q4*Q6*(-36290 - 58900*rr) + Q0*Q2*Q5*(-4850 - 58175*rr) + 
  Q1*Q7*Q8*(-494373 - 58049*rr) + Q3*Q4^2*(-117290 - 56300*rr) + 
  Q0*Q3*Q8*(-268285 - 56035*rr) + Q4*Q7*Q8*(-255987 - 52063*rr) + 
  Q0*Q2*Q4*(-203225 - 50475*rr) + Q9^3*(141607 - 48981*rr) + 
  Q6^2*Q7*(258898 - 47936*rr) + Q0*Q3*Q4*(190775 - 47300*rr) + 
  Q4*Q8*Q9*(-53699 - 44903*rr) + Q4^2*Q9*(288848 - 43136*rr) + 
  Q1*Q6^2*(-203700 - 41750*rr) + Q4*Q5*Q6*(-163565 - 39645*rr) + 
  Q4^3*(-88615 - 39155*rr) + Q0*Q3*Q9*(-455825 - 37665*rr) + 
  Q3^2*Q7*(-77150 - 37662*rr) + Q5^2*Q6*(172560 - 37500*rr) + 
  Q0^2*Q1*(35000 - 33125*rr) + Q1^2*Q3*(368485 - 32145*rr) + 
  Q0*Q5*Q8*(375555 - 29855*rr) + Q1*Q2*Q6*(193415 - 29765*rr) + 
  Q0*Q7^2*(-273820 - 28984*rr) + Q2*Q7*Q8*(-337956 - 28052*rr) + 
  Q0*Q4*Q6*(-291375 - 27900*rr) + Q3^2*Q4*(-136100 - 27620*rr) + 
  Q2^2*Q3*(102080 - 26560*rr) + Q3*Q6*Q7*(108268 - 26136*rr) + 
  Q6^2*Q9*(-239202 - 25772*rr) + Q3*Q8*Q9*(320863 - 22461*rr) + 
  Q4*Q7^2*(-525720 - 22288*rr) + Q6^3*(56200 - 20720*rr) + 
  Q2*Q3*Q4*(-321300 - 19950*rr) + Q2*Q5*Q6*(98160 - 19880*rr) + 
  Q0*Q5*Q9*(74460 - 19560*rr) + Q0*Q1*Q6*(80125 - 17925*rr) + 
  Q0*Q4*Q5*(142075 - 17175*rr) + Q0*Q4^2*(226750 - 16100*rr) + 
  Q8^3*(107022 - 16042*rr) + Q0^2*Q8*(-56500 - 14500*rr) + 
  Q0*Q6^2*(75 - 14200*rr) + Q0*Q1^2*(45025 - 12625*rr) + 
  Q1^3*(424180 - 12260*rr) + Q0*Q7*Q9*(54338 - 12078*rr) + 
  Q1*Q9^2*(116050 - 12022*rr) + Q3*Q4*Q7*(46799 - 11585*rr) + 
  Q1*Q4*Q9*(-298551 - 11331*rr) + Q0^2*Q6*(-63125 - 11250*rr) + 
  Q0^2*Q2*(-71250 - 10625*rr) + Q0^2*Q5*(5625 - 10625*rr) + 
  Q3^2*Q8*(302779 - 8865*rr) + Q2*Q3^2*(-49640 - 8160*rr) + 
  Q2^2*Q9*(10799 - 7141*rr) + Q0^2*Q7*(107875 - 6125*rr) + 
  Q1*Q3*Q9*(-373762 - 4138*rr) + Q4*Q5*Q7*(49168 - 4092*rr) + 
  Q0*Q2^2*(-23950 - 3525*rr) + Q5*Q6^2*(17690 - 2300*rr) + 
  Q3^3*(-95540 - 1620*rr) + Q2*Q5*Q8*(-83706 - 1126*rr) + 
  Q4*Q6^2*(242250 - 410*rr) + Q0*Q6*Q9*(275100 + 360*rr) + 
  Q4^2*Q6*(133195 + 665*rr) + Q5*Q6*Q8*(527581 + 1621*rr) + 
  Q1^2*Q5*(-162505 + 3935*rr) + Q1^2*Q2*(126015 + 5525*rr) + 
  Q0*Q5^2*(39925 + 7425*rr) + Q4^2*Q8*(156302 + 8684*rr) + 
  Q2*Q5^2*(-61120 + 8830*rr) + Q0*Q3*Q5*(-173775 + 12400*rr) + 
  Q2*Q4*Q9*(451826 + 14106*rr) + Q3*Q5*Q7*(-537328 + 14120*rr) + 
  Q1*Q5*Q7*(51497 + 15965*rr) + Q6*Q7^2*(21588 + 16612*rr) + 
  Q0*Q3*Q7*(-150380 + 16870*rr) + Q0*Q1*Q3*(-283650 + 17150*rr) + 
  Q2*Q4^2*(-420340 + 17550*rr) + Q2*Q8*Q9*(-275433 + 21275*rr) + 
  Q2*Q5*Q9*(-266965 + 21391*rr) + Q2*Q6*Q9*(-430977 + 21647*rr) + 
  Q0*Q6*Q7*(-306475 + 21945*rr) + Q0*Q2*Q6*(-238100 + 22925*rr) + 
  Q0^2*Q9*(-63250 + 23750*rr) + Q2*Q4*Q5*(-14800 + 24070*rr) + 
  Q3*Q5*Q8*(406072 + 25316*rr) + Q2^2*Q4*(118675 + 25485*rr) + 
  Q3*Q6*Q8*(-54428 + 25820*rr) + Q2*Q3*Q6*(-10125 + 27075*rr) + 
  Q5^3*(-206235 + 27335*rr) + Q1*Q4*Q6*(-47910 + 27390*rr) + 
  Q1*Q2*Q8*(98448 + 28928*rr) + Q2*Q4*Q6*(-12275 + 30645*rr) + 
  Q0^2*Q3*(17500 + 31250*rr) + Q1*Q3*Q7*(302603 + 35095*rr) + 
  Q7^3*(15081 + 35237*rr) + Q1^2*Q6*(-39765 + 36385*rr) + 
  Q1*Q5*Q6*(65570 + 36490*rr) + Q0^2*Q4*(54375 + 37500*rr) + 
  Q4^2*Q5*(33195 + 38735*rr) + Q5*Q7*Q8*(-171496 + 39112*rr) + 
  Q7^2*Q9*(-9845 + 39615*rr) + Q0*Q2*Q7*(46200 + 39770*rr) + 
  Q1*Q7^2*(265042 + 45146*rr) + Q6^2*Q8*(-239519 + 48907*rr) + 
  Q2*Q8^2*(231363 + 48983*rr) + Q4*Q5^2*(36075 + 49935*rr) + 
  Q2^2*Q8*(159271 + 52699*rr) + Q5*Q8*Q9*(224102 + 54326*rr) + 
  Q2^2*Q7*(-238867 + 57809*rr) + Q1^2*Q9*(276549 + 58097*rr) + 
  Q0*Q1*Q8*(-486345 + 59745*rr) + Q5*Q7^2*(-222549 + 66143*rr) + 
  Q1*Q4^2*(-92790 + 67260*rr) + Q0*Q2*Q3*(57275 + 69150*rr) + 
  Q6*Q7*Q9*(72849 + 70037*rr) + Q5*Q6*Q7*(330000 + 71416*rr) + 
  Q4*Q8^2*(-174597 + 72495*rr) + Q3*Q4*Q8*(-205602 + 73154*rr) + 
  Q1*Q3*Q6*(55905 + 73985*rr) + Q1*Q3^2*(45280 + 75180*rr) + 
  Q6*Q9^2*(32335 + 75603*rr) + Q1*Q3*Q8*(152395 + 76183*rr) + 
  Q0*Q1*Q7*(-183380 + 82870*rr) + Q1*Q6*Q7*(56043 + 83579*rr) + 
  Q1*Q2*Q3*(-41870 + 87650*rr) + Q0*Q3^2*(22800 + 88525*rr) + 
  Q2*Q3*Q8*(-325556 + 90012*rr) + Q5^2*Q7*(132824 + 90778*rr) + 
  Q1^2*Q4*(-262700 + 95200*rr) + Q3*Q6^2*(26270 + 95810*rr) + 
  Q5*Q9^2*(14432 + 97536*rr) + Q0*Q6*Q8*(169540 + 98380*rr) + 
  Q4*Q6*Q9*(-35528 + 100508*rr) + Q1^2*Q7*(-133349 + 105575*rr) + 
  Q3*Q5^2*(-320265 + 106625*rr) + Q0*Q5*Q7*(-237505 + 108175*rr) + 
  Q2*Q3*Q5*(205000 + 113900*rr) + Q2^2*Q5*(110170 + 114860*rr) + 
  Q3^2*Q5*(-142895 + 120975*rr) + Q4*Q6*Q8*(284668 + 122040*rr) + 
  Q0*Q4*Q9*(51440 + 122470*rr) + Q0*Q1*Q2*(-112000 + 124325*rr) + 
  Q1*Q8*Q9*(-111083 + 127313*rr) + Q8*Q9^2*(-422406 + 129298*rr) + 
  Q2*Q3*Q7*(-57585 + 137739*rr) + Q0*Q2*Q9*(-286525 + 139035*rr) + 
  Q2*Q7^2*(494666 + 139458*rr) + Q5*Q6*Q9*(-116995 + 145533*rr) + 
  Q0*Q7*Q8*(166090 + 149366*rr) + Q1^2*Q8*(-180821 + 151455*rr) + 
  Q5*Q8^2*(276416 + 158896*rr) + Q6*Q8*Q9*(-102091 + 163857*rr) + 
  Q3*Q6*Q9*(620625 + 173673*rr) + Q1*Q2*Q5*(85725 + 187095*rr) + 
  Q2*Q9^2*(-84274 + 189718*rr) + Q1*Q4*Q7*(28656 + 198716*rr) + 
  Q1*Q7*Q9*(-173865 + 209563*rr) + Q5^2*Q8*(-54678 + 212486*rr) + 
  Q1*Q3*Q4*(-52560 + 215510*rr) + Q1*Q2*Q4*(160260 + 215990*rr) + 
  Q3*Q7*Q8*(-208746 + 219870*rr) + Q7^2*Q8*(138777 + 236693*rr) + 
  Q1*Q5*Q9*(-182861 + 239015*rr) + Q4*Q9^2*(-430470 + 242626*rr) + 
  Q7*Q8^2*(-108718 + 259498*rr) + Q2*Q4*Q7*(-154359 + 306865*rr) + 
  Q7*Q9^2*(214853 + 314257*rr), Q3*Q7*Q8*(-130672 - 310064*rr) + 
  Q1*Q8^2*(212462 - 205594*rr) + Q2*Q5*Q9*(-19558 - 200646*rr) + 
  Q1*Q7^2*(-42685 - 197977*rr) + Q3*Q5*Q7*(181869 - 196687*rr) + 
  Q0*Q6*Q7*(82000 - 160460*rr) + Q1*Q7*Q8*(-244682 - 154066*rr) + 
  Q4*Q9^2*(-58425 - 140949*rr) + Q1*Q5*Q7*(305645 - 137751*rr) + 
  Q4^2*Q7*(-337422 - 130282*rr) + Q1*Q3*Q7*(12454 - 126994*rr) + 
  Q2*Q6*Q9*(212265 - 120467*rr) + Q3*Q7*Q9*(-119168 - 114912*rr) + 
  Q2^2*Q8*(-28163 - 111919*rr) + Q1^2*Q4*(367890 - 107620*rr) + 
  Q0*Q5*Q8*(-19690 - 106860*rr) + Q1*Q4*Q8*(-311846 - 105230*rr) + 
  Q0*Q6*Q9*(48500 - 104430*rr) + Q1*Q6*Q9*(44672 - 97880*rr) + 
  Q3*Q8*Q9*(-95626 - 94914*rr) + Q0*Q4*Q8*(143630 - 91020*rr) + 
  Q0*Q7*Q9*(-107354 - 90286*rr) + Q3*Q7^2*(27005 - 86263*rr) + 
  Q4^2*Q9*(67143 - 81445*rr) + Q2*Q7*Q9*(243487 - 79773*rr) + 
  Q0*Q8^2*(-298286 - 76866*rr) + Q8^3*(133881 - 76555*rr) + 
  Q1*Q9^2*(-55547 - 75279*rr) + Q7^2*Q9*(-185438 - 73510*rr) + 
  Q3*Q5*Q9*(225115 - 73481*rr) + Q1*Q5*Q8*(112520 - 72036*rr) + 
  Q2^2*Q4*(-140575 - 69385*rr) + Q2*Q4*Q8*(9055 - 67353*rr) + 
  Q1^3*(-123850 - 66710*rr) + Q0*Q1*Q5*(-23600 - 66375*rr) + 
  Q1*Q3^2*(366875 - 65555*rr) + Q0*Q3*Q8*(206855 - 64845*rr) + 
  Q1*Q2^2*(-49680 - 63500*rr) + Q7^3*(-38929 - 61357*rr) + 
  Q4*Q6*Q9*(191918 - 61198*rr) + Q4*Q7*Q9*(-75679 - 60211*rr) + 
  Q3*Q4*Q9*(9135 - 59421*rr) + Q1*Q4*Q9*(-24470 - 57698*rr) + 
  Q0*Q3*Q6*(-160725 - 57250*rr) + Q3*Q4*Q5*(-78295 - 54875*rr) + 
  Q9^3*(-39635 - 52967*rr) + Q0*Q4*Q6*(89125 - 50925*rr) + 
  Q0*Q1*Q8*(-295290 - 47510*rr) + Q2*Q8*Q9*(10844 - 47332*rr) + 
  Q0*Q6^2*(113275 - 43900*rr) + Q0*Q2*Q7*(78000 - 43860*rr) + 
  Q2^2*Q7*(-54643 - 43543*rr) + Q0*Q2^2*(84475 - 41800*rr) + 
  Q2*Q3*Q8*(-13527 - 41119*rr) + Q4^3*(73925 - 40285*rr) + 
  Q0*Q3*Q9*(-178325 - 38905*rr) + Q1*Q4*Q6*(-34970 - 37900*rr) + 
  Q2*Q4*Q9*(171551 - 37581*rr) + Q0*Q1*Q4*(140675 - 37525*rr) + 
  Q4^2*Q6*(181650 - 35020*rr) + Q2*Q3*Q5*(147245 - 34925*rr) + 
  Q1^2*Q9*(19263 - 33365*rr) + Q4^2*Q8*(20011 - 31521*rr) + 
  Q2*Q4*Q5*(195470 - 30620*rr) + Q3*Q5*Q6*(-70410 - 29090*rr) + 
  Q1*Q6*Q8*(-33502 - 27970*rr) + Q6^2*Q9*(-1625 - 27929*rr) + 
  Q3*Q4*Q8*(-153024 - 27416*rr) + Q2*Q4*Q7*(-119706 - 26958*rr) + 
  Q0*Q9^2*(-86369 - 25381*rr) + Q2*Q3^2*(100020 - 25260*rr) + 
  Q0^2*Q3*(10000 - 25000*rr) + Q6*Q8^2*(166972 - 24612*rr) + 
  Q2*Q5^2*(-32630 - 23860*rr) + Q5^3*(-68670 - 23540*rr) + 
  Q6^3*(38560 - 22630*rr) + Q0*Q2*Q4*(49675 - 22450*rr) + 
  Q0*Q1*Q7*(-41660 - 22110*rr) + Q0*Q5^2*(-62150 - 21775*rr) + 
  Q0^2*Q4*(11875 - 18750*rr) + Q4*Q5^2*(-15355 - 18635*rr) + 
  Q0^2*Q7*(-71125 - 17875*rr) + Q3*Q6*Q7*(-145208 - 17236*rr) + 
  Q3*Q8^2*(-2060 - 16764*rr) + Q1*Q2*Q3*(187305 - 14885*rr) + 
  Q4*Q6^2*(-16340 - 14270*rr) + Q4*Q5*Q6*(-120550 - 13420*rr) + 
  Q6^2*Q8*(-349433 - 12407*rr) + Q0^2*Q2*(-1875 - 11875*rr) + 
  Q0*Q1*Q6*(-273375 - 11100*rr) + Q2*Q9^2*(205832 - 10808*rr) + 
  Q3^3*(-54150 - 10550*rr) + Q2*Q6*Q7*(-222450 - 9494*rr) + 
  Q0*Q7*Q8*(26580 - 8968*rr) + Q1*Q2*Q6*(187705 - 7055*rr) + 
  Q0^2*Q9*(75375 - 5625*rr) + Q1*Q5*Q9*(-147946 - 5486*rr) + 
  Q2*Q3*Q9*(-50291 - 5375*rr) + Q0*Q2*Q3*(-37075 - 4950*rr) + 
  Q1*Q6^2*(72515 - 4945*rr) + Q0^2*Q1*(29375 - 3750*rr) + 
  Q1*Q4*Q5*(29835 - 3565*rr) + Q0^2*Q8*(91375 - 3375*rr) + 
  Q5*Q6*Q8*(-238851 - 3059*rr) + Q2^2*Q3*(-81065 - 2675*rr) + 
  Q1*Q7*Q9*(98399 - 2461*rr) + Q0*Q5*Q6*(-79775 - 1850*rr) + 
  Q1^2*Q7*(-202896 - 1648*rr) + Q5^2*Q6*(-36780 - 1180*rr) + 
  Q2*Q4^2*(66820 - 1130*rr) + Q1*Q2*Q7*(-267307 - 347*rr) + 
  Q5*Q6^2*(-3625 - 85*rr) + Q6^2*Q7*(-43601 + 175*rr) + 
  Q4*Q6*Q7*(-26455 + 1117*rr) + Q0*Q4*Q9*(-107620 + 2090*rr) + 
  Q6*Q9^2*(101220 + 2572*rr) + Q3^2*Q9*(126239 + 2875*rr) + 
  Q1*Q2*Q9*(-283650 + 3942*rr) + Q2*Q7*Q8*(234479 + 4291*rr) + 
  Q2*Q6^2*(75165 + 4805*rr) + Q8^2*Q9*(120506 + 5010*rr) + 
  Q7*Q8^2*(387800 + 5592*rr) + Q3^2*Q6*(161875 + 5895*rr) + 
  Q2*Q4*Q6*(15735 + 6585*rr) + Q0*Q4^2*(-119000 + 6800*rr) + 
  Q0*Q2*Q9*(66025 + 7645*rr) + Q0*Q3*Q5*(165450 + 9925*rr) + 
  Q0*Q1*Q2*(-187250 + 10650*rr) + Q1*Q3*Q4*(-42340 + 10850*rr) + 
  Q6*Q7^2*(226724 + 11140*rr) + Q1*Q2*Q4*(-45865 + 11775*rr) + 
  Q4^2*Q5*(-49435 + 13505*rr) + Q2*Q8^2*(370761 + 13941*rr) + 
  Q2^3*(-7150 + 13950*rr) + Q0*Q3*Q7*(-145835 + 15415*rr) + 
  Q2*Q3*Q4*(-60190 + 15540*rr) + Q1^2*Q6*(-33695 + 15655*rr) + 
  Q5^2*Q8*(-279894 + 16500*rr) + Q3*Q6^2*(-193985 + 17685*rr) + 
  Q3*Q4^2*(-229265 + 18595*rr) + Q3*Q4*Q6*(-40280 + 18710*rr) + 
  Q4*Q7^2*(-156418 + 18750*rr) + Q0^2*Q5*(5000 + 19375*rr) + 
  Q3*Q5^2*(-81975 + 21395*rr) + Q0*Q5*Q9*(-11155 + 22005*rr) + 
  Q0*Q5*Q7*(107065 + 23725*rr) + Q2*Q5*Q7*(61079 + 24399*rr) + 
  Q2^2*Q5*(-84830 + 26130*rr) + Q0*Q2*Q6*(-83575 + 26600*rr) + 
  Q2*Q5*Q6*(19870 + 31970*rr) + Q1*Q2*Q5*(102340 + 32780*rr) + 
  Q0*Q4*Q5*(32400 + 33650*rr) + Q0^2*Q6*(20625 + 33750*rr) + 
  Q3^2*Q5*(-70340 + 34340*rr) + Q1*Q5^2*(-10740 + 37070*rr) + 
  Q6*Q7*Q9*(-4310 + 37954*rr) + Q1*Q8*Q9*(94242 + 38554*rr) + 
  Q1*Q5*Q6*(55410 + 39370*rr) + Q1^2*Q2*(381505 + 39495*rr) + 
  Q5^2*Q7*(-2631 + 39891*rr) + Q0*Q3*Q4*(-200 + 40525*rr) + 
  Q1*Q6*Q7*(152994 + 40870*rr) + Q5^2*Q9*(180502 + 41076*rr) + 
  Q1*Q4*Q7*(391175 + 42067*rr) + Q3^2*Q4*(-10705 + 42415*rr) + 
  Q7*Q9^2*(-184735 + 44157*rr) + Q0*Q3^2*(-19150 + 44800*rr) + 
  Q0*Q1^2*(-61450 + 44875*rr) + Q0*Q8*Q9*(325559 + 46059*rr) + 
  Q5*Q9^2*(-55833 + 47051*rr) + Q0*Q1*Q3*(63450 + 48675*rr) + 
  Q0*Q2*Q8*(-79215 + 50015*rr) + Q0*Q7^2*(15795 + 51507*rr) + 
  Q2^2*Q6*(-2595 + 53105*rr) + Q1^2*Q3*(-51425 + 53285*rr) + 
  Q5*Q6*Q7*(-46915 + 53461*rr) + Q5*Q7^2*(-65544 + 53816*rr) + 
  Q3*Q9^2*(164405 + 55601*rr) + Q4*Q7*Q8*(117061 + 61369*rr) + 
  Q2*Q6*Q8*(-186282 + 61914*rr) + Q1*Q3*Q5*(-128120 + 63610*rr) + 
  Q3^2*Q8*(241333 + 66313*rr) + Q6*Q7*Q8*(312315 + 69135*rr) + 
  Q2*Q7^2*(178081 + 69149*rr) + Q4*Q8*Q9*(228237 + 69817*rr) + 
  Q4*Q5*Q8*(-78958 + 70082*rr) + Q1^2*Q5*(-281905 + 73815*rr) + 
  Q5*Q7*Q8*(409950 + 76630*rr) + Q3*Q5*Q8*(147798 + 78154*rr) + 
  Q8*Q9^2*(194056 + 81640*rr) + Q3*Q6*Q8*(-80106 + 83330*rr) + 
  Q0*Q1*Q9*(-143705 + 83505*rr) + Q4*Q5*Q9*(-63186 + 84226*rr) + 
  Q0*Q6*Q8*(-63970 + 88610*rr) + Q0*Q2*Q5*(-2325 + 90900*rr) + 
  Q2*Q3*Q6*(-49615 + 92405*rr) + Q0*Q4*Q7*(-159135 + 95115*rr) + 
  Q3^2*Q7*(56282 + 95802*rr) + Q5*Q8^2*(83754 + 96922*rr) + 
  Q5*Q7*Q9*(260909 + 100361*rr) + Q5*Q8*Q9*(-79342 + 100402*rr) + 
  Q3*Q6*Q9*(-268085 + 100931*rr) + Q7^2*Q8*(116046 + 102230*rr) + 
  Q2*Q3*Q7*(-224651 + 102481*rr) + Q1*Q4^2*(-18450 + 102600*rr) + 
  Q1*Q3*Q6*(-50280 + 106030*rr) + Q4*Q5*Q7*(113571 + 110707*rr) + 
  Q2*Q5*Q8*(224795 + 118555*rr) + Q4*Q6*Q8*(67832 + 120932*rr) + 
  Q3*Q4*Q7*(242106 + 133718*rr) + Q5*Q6*Q9*(144299 + 134231*rr) + 
  Q1*Q3*Q9*(-164047 + 142721*rr) + Q1*Q2*Q8*(-81496 + 145568*rr) + 
  Q1*Q3*Q8*(70956 + 151076*rr) + Q2^2*Q9*(-211603 + 151777*rr) + 
  Q4*Q8^2*(160560 + 160112*rr) + Q1^2*Q8*(-115061 + 203167*rr) + 
  Q6*Q8*Q9*(171888 + 215248*rr) + Q7*Q8*Q9*(89204 + 228868*rr), 
 -53125*Q0^2*Q4 + Q8*Q9^2*(91872 - 273760*rr) + Q8^3*(-415191 - 223963*rr) + 
  Q3*Q4*Q7*(-115943 - 216371*rr) + Q5*Q7*Q8*(536169 - 200443*rr) + 
  Q1*Q5*Q7*(158561 - 176023*rr) + Q1*Q6*Q9*(-27360 - 162020*rr) + 
  Q2*Q5*Q9*(-356940 - 158936*rr) + Q3*Q4*Q9*(-42074 - 142090*rr) + 
  Q1*Q7*Q8*(-281669 - 138401*rr) + Q1*Q8^2*(-76860 - 128780*rr) + 
  Q7*Q8^2*(-88965 - 125585*rr) + Q1^2*Q9*(164247 - 122253*rr) + 
  Q3*Q9^2*(234359 - 120533*rr) + Q2*Q9^2*(-245738 - 119522*rr) + 
  Q1*Q3*Q4*(-138100 - 118370*rr) + Q3*Q5*Q7*(81449 - 114487*rr) + 
  Q7^2*Q9*(-56257 - 114109*rr) + Q1*Q3^2*(101005 - 112225*rr) + 
  Q1*Q3*Q8*(487904 - 99744*rr) + Q1*Q8*Q9*(254327 - 93589*rr) + 
  Q2*Q8*Q9*(15353 - 90891*rr) + Q1*Q9^2*(-358435 - 85975*rr) + 
  Q0*Q3*Q8*(-64750 - 85250*rr) + Q1*Q4*Q8*(-240297 - 84541*rr) + 
  Q4*Q5*Q7*(-283824 - 83464*rr) + Q2*Q5*Q8*(28176 - 82964*rr) + 
  Q1^2*Q3*(-202820 - 82140*rr) + Q2*Q3*Q4*(59675 - 81105*rr) + 
  Q1^2*Q2*(148545 - 80725*rr) + Q3*Q4*Q6*(138490 - 75050*rr) + 
  Q0*Q2*Q8*(46300 - 73800*rr) + Q2^2*Q4*(45760 - 73620*rr) + 
  Q2^2*Q7*(-200429 - 73129*rr) + Q4^2*Q7*(-262025 - 73071*rr) + 
  Q1*Q4*Q7*(-392926 - 72742*rr) + Q1*Q4*Q5*(135365 - 71125*rr) + 
  Q0*Q1*Q8*(88575 - 70325*rr) + Q5*Q9^2*(125898 - 70046*rr) + 
  Q0*Q3*Q5*(79500 - 68750*rr) + Q0*Q6^2*(-68500 - 67750*rr) + 
  Q0*Q4*Q6*(-111375 - 65375*rr) + Q2*Q3*Q6*(7260 - 64670*rr) + 
  Q0*Q2*Q4*(84625 - 64625*rr) + Q2*Q4*Q7*(-331618 - 60326*rr) + 
  Q1*Q2*Q9*(-105422 - 58478*rr) + Q3*Q4^2*(391955 - 57985*rr) + 
  Q2*Q4^2*(351915 - 56455*rr) + Q1*Q5*Q8*(-114848 - 55232*rr) + 
  Q0*Q2*Q7*(-77175 - 53775*rr) + Q0*Q2^2*(-125875 - 52875*rr) + 
  Q4*Q5*Q6*(-57325 - 49785*rr) + Q1*Q2^2*(69780 - 46620*rr) + 
  Q1*Q5*Q9*(152055 - 44905*rr) + Q2*Q3*Q8*(-415063 - 44023*rr) + 
  Q1^2*Q6*(404535 - 42715*rr) + Q4^3*(-60445 - 41945*rr) + 
  Q2*Q6*Q9*(67861 - 41555*rr) + Q5*Q6*Q9*(-172919 - 39975*rr) + 
  Q3*Q6*Q8*(115242 - 38810*rr) + Q2*Q5^2*(121815 - 38415*rr) + 
  Q0*Q1*Q6*(-42750 - 37875*rr) + Q4*Q5^2*(-141295 - 37345*rr) + 
  Q2^3*(177200 - 35060*rr) + Q2*Q3*Q5*(17965 - 33325*rr) + 
  Q0*Q4*Q8*(96625 - 31975*rr) + Q4^2*Q9*(-236662 - 31480*rr) + 
  Q6^2*Q8*(91700 - 30388*rr) + Q0^2*Q8*(-36250 - 30000*rr) + 
  Q1*Q2*Q4*(123065 - 29425*rr) + Q1^3*(102820 - 28740*rr) + 
  Q0*Q4*Q5*(36875 - 27250*rr) + Q5^2*Q7*(101540 - 27180*rr) + 
  Q2*Q3*Q9*(-176688 - 26952*rr) + Q3^2*Q8*(45669 - 25503*rr) + 
  Q0*Q5*Q8*(-19775 - 25325*rr) + Q0*Q1*Q4*(-184625 - 25125*rr) + 
  Q1*Q3*Q6*(86100 - 24910*rr) + Q0*Q6*Q9*(-361775 - 23525*rr) + 
  Q3*Q5*Q8*(180506 - 23354*rr) + Q3^2*Q6*(-63785 - 23045*rr) + 
  Q8^2*Q9*(463117 - 22791*rr) + Q3*Q8^2*(84922 - 21614*rr) + 
  Q0*Q2*Q9*(-6850 - 19350*rr) + Q0^2*Q6*(9375 - 18750*rr) + 
  Q0^2*Q1*(78125 - 18750*rr) + Q0*Q1*Q5*(80375 - 18000*rr) + 
  Q6^2*Q7*(93706 - 16690*rr) + Q2*Q6^2*(1570 - 16520*rr) + 
  Q3*Q6^2*(-57575 - 16325*rr) + Q0*Q3*Q7*(111800 - 16200*rr) + 
  Q4^2*Q6*(92810 - 15970*rr) + Q0^2*Q5*(9375 - 15625*rr) + 
  Q1*Q6^2*(188940 - 15090*rr) + Q7^3*(-13447 - 14859*rr) + 
  Q5*Q6*Q8*(-73943 - 13935*rr) + Q3*Q7*Q9*(122180 - 13740*rr) + 
  Q2*Q5*Q6*(-7865 - 13175*rr) + Q0^2*Q9*(-80625 - 13125*rr) + 
  Q0^2*Q2*(21875 - 12500*rr) + Q1*Q5*Q6*(-172475 - 11545*rr) + 
  Q1*Q2*Q3*(210905 - 11185*rr) + Q4*Q6^2*(-32045 - 9615*rr) + 
  Q6^2*Q9*(-59686 - 9578*rr) + Q6*Q8^2*(109494 - 6690*rr) + 
  Q5*Q8^2*(494750 - 5954*rr) + Q0*Q5^2*(-79250 - 4375*rr) + 
  Q1*Q7^2*(-277504 - 4240*rr) + Q4*Q9^2*(130789 - 4207*rr) + 
  Q7^2*Q8*(141643 - 769*rr) + Q6^3*(49630 - 740*rr) + 
  Q2*Q6*Q7*(-4152 + 976*rr) + Q0^2*Q3*(-34375 + 3125*rr) + 
  Q4^2*Q5*(3985 + 3165*rr) + Q0*Q1*Q2*(-122375 + 4750*rr) + 
  Q0*Q4^2*(4500 + 5875*rr) + Q1*Q2*Q5*(216420 + 6180*rr) + 
  Q0*Q8^2*(-209005 + 6695*rr) + Q0*Q1*Q3*(-57625 + 6750*rr) + 
  Q0*Q2*Q5*(285250 + 7625*rr) + Q0*Q1*Q9*(-177725 + 7725*rr) + 
  Q3^3*(7450 + 8970*rr) + Q0*Q7^2*(170745 + 10645*rr) + 
  Q6*Q9^2*(-55442 + 13758*rr) + Q5^3*(-138865 + 14535*rr) + 
  Q5*Q6^2*(99575 + 14715*rr) + Q0*Q5*Q6*(23125 + 15750*rr) + 
  Q2*Q4*Q8*(-83707 + 16881*rr) + Q1*Q2*Q6*(-8505 + 17395*rr) + 
  Q4*Q7^2*(-178750 + 19442*rr) + Q0*Q8*Q9*(480215 + 20355*rr) + 
  Q0*Q3*Q4*(71375 + 20375*rr) + Q3^2*Q7*(310860 + 20724*rr) + 
  Q4*Q7*Q9*(108873 + 22837*rr) + Q6*Q7^2*(55456 + 23680*rr) + 
  Q0*Q6*Q7*(-250900 + 24050*rr) + Q0^2*Q7*(-17500 + 25000*rr) + 
  Q6*Q7*Q9*(-203632 + 25184*rr) + Q3*Q5*Q6*(-32640 + 25340*rr) + 
  Q0*Q3*Q6*(-180875 + 29000*rr) + Q2*Q7*Q8*(-39913 + 29243*rr) + 
  Q6*Q7*Q8*(-209422 + 30714*rr) + Q5^2*Q6*(-157940 + 32550*rr) + 
  Q0*Q3^2*(39125 + 33125*rr) + Q3*Q6*Q7*(-103056 + 35748*rr) + 
  Q2*Q3^2*(89435 + 36145*rr) + Q0*Q2*Q3*(80375 + 36375*rr) + 
  Q0*Q2*Q6*(-40500 + 36500*rr) + Q1*Q4^2*(-49580 + 36620*rr) + 
  Q4*Q6*Q7*(-171530 + 36782*rr) + Q2*Q7^2*(6416 + 37424*rr) + 
  Q2*Q4*Q9*(7897 + 37573*rr) + Q3*Q7^2*(-468595 + 37993*rr) + 
  Q3^2*Q9*(-157975 + 38517*rr) + Q3^2*Q5*(67880 + 38780*rr) + 
  Q4*Q6*Q9*(-99169 + 38911*rr) + Q0*Q4*Q9*(-223050 + 39000*rr) + 
  Q1*Q6*Q8*(84926 + 40918*rr) + Q3*Q4*Q5*(-16955 + 41155*rr) + 
  Q2^2*Q8*(-133776 + 41472*rr) + Q0*Q4*Q7*(-29950 + 42100*rr) + 
  Q1^2*Q4*(-78925 + 44075*rr) + Q2*Q4*Q5*(-82725 + 44475*rr) + 
  Q0*Q1^2*(118000 + 44875*rr) + Q4*Q6*Q8*(-231473 + 45859*rr) + 
  Q3*Q5^2*(82265 + 46675*rr) + Q0*Q5*Q9*(187700 + 47300*rr) + 
  Q0*Q5*Q7*(-312000 + 48500*rr) + Q1*Q3*Q9*(-48435 + 48565*rr) + 
  Q0*Q9^2*(-82665 + 50455*rr) + Q2^2*Q3*(145245 + 51255*rr) + 
  Q1*Q5^2*(-38660 + 51810*rr) + Q2^2*Q6*(-89485 + 51975*rr) + 
  Q5*Q6*Q7*(-110371 + 52177*rr) + Q2*Q4*Q6*(68085 + 52965*rr) + 
  Q3*Q6*Q9*(121872 + 55128*rr) + Q9^3*(-152900 + 57164*rr) + 
  Q6*Q8*Q9*(164973 + 59753*rr) + Q1*Q4*Q6*(-85540 + 62690*rr) + 
  Q1*Q2*Q7*(-73497 + 63807*rr) + Q2*Q6*Q8*(-228442 + 83270*rr) + 
  Q2*Q3*Q7*(-32199 + 83589*rr) + Q1^2*Q5*(-450660 + 87530*rr) + 
  Q2*Q5*Q7*(-99580 + 90840*rr) + Q1*Q3*Q7*(149740 + 91260*rr) + 
  Q5*Q7*Q9*(68814 + 91286*rr) + Q0*Q1*Q7*(-201650 + 91550*rr) + 
  Q0*Q6*Q8*(14850 + 91850*rr) + Q4^2*Q8*(-128202 + 93046*rr) + 
  Q3*Q8*Q9*(46269 + 93785*rr) + Q0*Q3*Q9*(-51050 + 96600*rr) + 
  Q7*Q9^2*(24775 + 96907*rr) + Q2*Q7*Q9*(67489 + 98989*rr) + 
  Q4*Q5*Q8*(-148301 + 99915*rr) + Q5^2*Q9*(197140 + 100510*rr) + 
  Q4*Q5*Q9*(-72996 + 100972*rr) + Q4*Q8*Q9*(120146 + 101498*rr) + 
  Q4*Q8^2*(109637 + 107073*rr) + Q1*Q6*Q7*(-18998 + 108918*rr) + 
  Q3^2*Q4*(-92995 + 111075*rr) + Q5*Q7^2*(-98972 + 114212*rr) + 
  Q7*Q8*Q9*(-120732 + 125908*rr) + Q3*Q7*Q8*(-78295 + 141269*rr) + 
  Q2^2*Q5*(-179215 + 141305*rr) + Q0*Q7*Q9*(136870 + 144190*rr) + 
  Q1*Q4*Q9*(106779 + 149787*rr) + Q2*Q8^2*(439139 + 152263*rr) + 
  Q5*Q8*Q9*(312791 + 157899*rr) + Q1*Q7*Q9*(-27229 + 160055*rr) + 
  Q1*Q3*Q5*(90920 + 162110*rr) + Q5^2*Q8*(-84746 + 174854*rr) + 
  Q3*Q4*Q8*(63848 + 184768*rr) + Q0*Q7*Q8*(91415 + 188955*rr) + 
  Q4*Q7*Q8*(78269 + 190961*rr) + Q3*Q5*Q9*(-83869 + 205927*rr) + 
  Q1*Q2*Q8*(85884 + 213412*rr) + Q2^2*Q9*(-48306 + 221286*rr) + 
  Q1^2*Q8*(-14555 + 225713*rr) + Q1^2*Q7*(-90520 + 248160*rr), 
 Q8*Q9^2*(110241 - 257699*rr) + Q7*Q9^2*(-111102 - 244998*rr) + 
  Q1*Q2*Q8*(-31864 - 235176*rr) + Q7*Q8^2*(16536 - 227464*rr) + 
  Q1*Q5*Q9*(125019 - 220893*rr) + Q0*Q7*Q8*(-170230 - 212894*rr) + 
  Q6*Q9^2*(-261239 - 194691*rr) + Q5*Q9^2*(72088 - 187352*rr) + 
  Q5*Q6*Q9*(-239268 - 187144*rr) + Q1*Q6*Q7*(237292 - 186152*rr) + 
  Q2*Q3*Q8*(242458 - 185042*rr) + Q0*Q1*Q7*(417395 - 170005*rr) + 
  Q5*Q8^2*(-328339 - 168927*rr) + Q4*Q8*Q9*(-50708 - 165796*rr) + 
  Q1*Q4*Q7*(-113320 - 164928*rr) + Q5^2*Q8*(267564 - 164816*rr) + 
  Q1*Q4^2*(100680 - 156130*rr) + Q2*Q3*Q5*(-78085 - 154735*rr) + 
  Q1^2*Q8*(-149304 - 146184*rr) + Q7^2*Q8*(-152598 - 145406*rr) + 
  Q2*Q3*Q7*(-103338 - 135394*rr) + Q6*Q8*Q9*(129617 - 128003*rr) + 
  Q2^2*Q9*(123508 - 114556*rr) + Q0*Q6*Q8*(-103485 - 106745*rr) + 
  Q1*Q7*Q9*(201350 - 106018*rr) + Q6*Q7*Q9*(-47869 - 103017*rr) + 
  Q5*Q7*Q8*(253556 - 98988*rr) + Q1*Q3*Q5*(92115 - 98705*rr) + 
  Q1*Q2*Q4*(-375665 - 96955*rr) + Q2*Q9^2*(-181887 - 96307*rr) + 
  Q3*Q4*Q8*(37927 - 93013*rr) + Q2*Q4*Q7*(-16168 - 93004*rr) + 
  Q0*Q1*Q3*(204350 - 92725*rr) + Q3*Q5*Q7*(212351 - 91469*rr) + 
  Q1*Q2*Q5*(35775 - 86365*rr) + Q2^2*Q5*(57165 - 82255*rr) + 
  Q1*Q3*Q4*(189170 - 82170*rr) + Q0*Q2*Q3*(-16725 - 80850*rr) + 
  Q1*Q2*Q9*(-234174 - 79806*rr) + Q0*Q1*Q2*(67000 - 79425*rr) + 
  Q0*Q5*Q7*(237645 - 77825*rr) + Q5*Q6*Q8*(-85483 - 76919*rr) + 
  Q3^2*Q5*(157860 - 75360*rr) + Q1*Q3*Q7*(-349706 - 72954*rr) + 
  Q4*Q6*Q8*(6309 - 71279*rr) + Q6*Q8^2*(-307172 - 69492*rr) + 
  Q1*Q7^2*(73353 - 69083*rr) + Q2*Q6*Q7*(202657 - 68111*rr) + 
  Q0*Q2*Q9*(319350 - 67190*rr) + Q2*Q3^2*(176650 - 63850*rr) + 
  Q3*Q5^2*(34405 - 63445*rr) + Q4*Q7*Q9*(19175 - 63237*rr) + 
  Q0*Q2*Q7*(-65000 - 61280*rr) + Q4*Q6^2*(-59535 - 58385*rr) + 
  Q1*Q5^2*(-138215 - 55085*rr) + Q3*Q6^2*(-22045 - 54505*rr) + 
  Q0*Q4*Q6*(39625 - 53900*rr) + Q2*Q3*Q4*(35180 - 52070*rr) + 
  Q6^2*Q7*(-181354 - 51538*rr) + Q2*Q4*Q6*(23200 - 50590*rr) + 
  Q0*Q1^2*(-136475 - 50250*rr) + Q4*Q7*Q8*(141203 - 48049*rr) + 
  Q1*Q4*Q6*(161870 - 45760*rr) + Q3*Q6*Q9*(-153481 - 44773*rr) + 
  Q0*Q4*Q9*(-305685 - 43605*rr) + Q0*Q3^2*(-77075 - 42725*rr) + 
  Q3*Q6*Q8*(-19429 - 41845*rr) + Q2*Q4*Q9*(-134742 - 41602*rr) + 
  Q1^2*Q6*(-98095 - 38905*rr) + Q1*Q3*Q8*(-269446 - 37366*rr) + 
  Q2*Q4*Q5*(-138630 - 36550*rr) + Q1^2*Q5*(250500 - 35490*rr) + 
  Q1*Q5*Q6*(103725 - 34875*rr) + Q2^2*Q8*(127341 - 33375*rr) + 
  Q3^2*Q8*(-43179 - 32679*rr) + Q5*Q7^2*(41373 - 31079*rr) + 
  Q2*Q4^2*(144315 - 30595*rr) + Q2*Q8*Q9*(356427 - 30097*rr) + 
  Q1*Q3^2*(-12165 - 27815*rr) + Q2^2*Q6*(-101885 - 25625*rr) + 
  Q4^2*Q8*(-24625 - 24977*rr) + Q0*Q5^2*(-40700 - 20825*rr) + 
  Q3*Q7*Q8*(-312002 - 20746*rr) + Q1*Q3*Q9*(186114 - 17474*rr) + 
  Q6^3*(-23530 - 17150*rr) + Q4^2*Q9*(134185 - 16323*rr) + 
  Q3^2*Q7*(-104800 - 15184*rr) + Q1*Q6*Q8*(-125578 - 14922*rr) + 
  Q0*Q2*Q5*(-83475 - 11425*rr) + Q7*Q8*Q9*(36479 - 11229*rr) + 
  Q0^2*Q7*(-27750 - 10500*rr) + Q5*Q6^2*(-29950 - 10240*rr) + 
  Q4*Q6*Q9*(-61396 - 9808*rr) + Q1*Q3*Q6*(157630 - 9590*rr) + 
  Q0^2*Q4*(-20625 - 9375*rr) + Q0^2*Q3*(42500 - 9375*rr) + 
  Q6^2*Q9*(117976 - 5908*rr) + Q0*Q1*Q8*(248305 - 4455*rr) + 
  Q5*Q7*Q9*(-119716 - 4068*rr) + Q0*Q2*Q4*(210150 - 3475*rr) + 
  Q4*Q5*Q9*(465593 - 1831*rr) + Q3^3*(56240 - 1800*rr) + 
  Q5*Q8*Q9*(-64500 - 1284*rr) + Q0*Q3*Q7*(393295 - 1205*rr) + 
  Q0*Q8^2*(242537 + 1517*rr) + Q1^2*Q3*(-218810 + 1970*rr) + 
  Q1*Q6^2*(-131875 + 3315*rr) + Q3^2*Q4*(128725 + 4125*rr) + 
  Q2*Q4*Q8*(319870 + 4350*rr) + Q1^2*Q7*(122823 + 6019*rr) + 
  Q7^3*(341050 + 6226*rr) + Q0*Q3*Q6*(128450 + 7500*rr) + 
  Q4*Q9^2*(290689 + 7613*rr) + Q5^3*(63530 + 7700*rr) + 
  Q0^2*Q9*(118625 + 8125*rr) + Q1*Q2*Q6*(-145475 + 9045*rr) + 
  Q0*Q3*Q9*(258625 + 9485*rr) + Q1*Q4*Q9*(-166692 + 12760*rr) + 
  Q2*Q5*Q8*(-105181 + 13083*rr) + Q0*Q2*Q6*(285275 + 13300*rr) + 
  Q0^2*Q8*(78500 + 15500*rr) + Q3*Q4*Q5*(150565 + 16105*rr) + 
  Q0^2*Q5*(-625 + 17500*rr) + Q1^3*(-8120 + 18080*rr) + 
  Q6^2*Q8*(316632 + 18116*rr) + Q2*Q7^2*(-37992 + 19832*rr) + 
  Q0*Q1*Q9*(284685 + 19915*rr) + Q4*Q5^2*(-20295 + 20125*rr) + 
  Q4^2*Q5*(-145905 + 23095*rr) + Q0^2*Q2*(66250 + 23750*rr) + 
  Q0*Q4^2*(-209250 + 24400*rr) + Q0^2*Q1*(-11875 + 26250*rr) + 
  Q0*Q7^2*(399060 + 27276*rr) + Q0^2*Q6*(24375 + 29375*rr) + 
  Q0*Q4*Q5*(-117050 + 30450*rr) + Q5^2*Q7*(-24427 + 33361*rr) + 
  Q4^2*Q7*(428898 + 33384*rr) + Q5^2*Q6*(-3715 + 33565*rr) + 
  Q0*Q5*Q9*(-344390 + 34740*rr) + Q4*Q5*Q6*(109940 + 34950*rr) + 
  Q0*Q3*Q8*(155115 + 35215*rr) + Q3*Q8*Q9*(32750 + 36326*rr) + 
  Q8^3*(129272 + 37912*rr) + Q6*Q7*Q8*(-202238 + 38122*rr) + 
  Q1*Q4*Q5*(57670 + 39060*rr) + Q0*Q5*Q6*(-30200 + 39200*rr) + 
  Q3^2*Q9*(4789 + 39593*rr) + Q0*Q2^2*(17300 + 41975*rr) + 
  Q0*Q3*Q5*(246350 + 42400*rr) + Q1*Q8*Q9*(-111579 + 44657*rr) + 
  Q1^2*Q9*(-201897 + 44691*rr) + Q2*Q7*Q8*(84148 + 45220*rr) + 
  Q4^2*Q6*(-262515 + 47305*rr) + Q1*Q2*Q3*(-220805 + 47325*rr) + 
  Q5*Q6*Q7*(100562 + 47946*rr) + Q2^2*Q7*(298523 + 48047*rr) + 
  Q1*Q7*Q8*(266939 + 48447*rr) + Q0*Q6^2*(-16425 + 51925*rr) + 
  Q1*Q5*Q7*(-96445 + 52943*rr) + Q1^2*Q4*(-128305 + 54315*rr) + 
  Q2*Q3*Q6*(43770 + 55140*rr) + Q5^2*Q9*(67944 + 57530*rr) + 
  Q3*Q6*Q7*(50717 + 58021*rr) + Q0*Q1*Q4*(320275 + 58800*rr) + 
  Q0*Q1*Q6*(123625 + 62325*rr) + Q0*Q5*Q8*(-244895 + 63545*rr) + 
  Q3*Q4*Q9*(-207543 + 64081*rr) + Q3*Q4*Q6*(-119170 + 64340*rr) + 
  Q3*Q5*Q6*(17495 + 66455*rr) + Q2^3*(-40090 + 66950*rr) + 
  Q1*Q2*Q7*(-295230 + 69290*rr) + Q0*Q6*Q7*(-160650 + 69470*rr) + 
  Q0*Q4*Q8*(133515 + 70815*rr) + Q3*Q4*Q7*(82602 + 71998*rr) + 
  Q3*Q4^2*(-73210 + 73230*rr) + Q3^2*Q6*(-154850 + 75880*rr) + 
  Q2*Q5*Q6*(-45145 + 76735*rr) + Q3*Q9^2*(31331 + 78119*rr) + 
  Q1*Q2^2*(31985 + 79595*rr) + Q9^3*(-489493 + 79775*rr) + 
  Q1*Q4*Q8*(377423 + 82307*rr) + Q2*Q5^2*(102420 + 83680*rr) + 
  Q6*Q7^2*(-84479 + 84125*rr) + Q2^2*Q4*(-309930 + 86110*rr) + 
  Q2*Q8^2*(-349943 + 89813*rr) + Q1*Q9^2*(102148 + 91892*rr) + 
  Q0*Q6*Q9*(-89000 + 93210*rr) + Q4^3*(235100 + 95140*rr) + 
  Q0*Q2*Q8*(-283395 + 100045*rr) + Q0*Q3*Q4*(-118600 + 102700*rr) + 
  Q2*Q6^2*(-180260 + 106360*rr) + Q2*Q6*Q8*(107200 + 110000*rr) + 
  Q0*Q9^2*(152273 + 111077*rr) + Q1^2*Q2*(30890 + 111370*rr) + 
  Q3*Q8^2*(426628 + 112596*rr) + Q2*Q7*Q9*(-229661 + 114791*rr) + 
  Q1*Q8^2*(103078 + 117358*rr) + Q4*Q8^2*(207064 + 121576*rr) + 
  Q0*Q1*Q5*(115450 + 133125*rr) + Q4*Q5*Q7*(66910 + 134574*rr) + 
  Q2*Q6*Q9*(195737 + 142509*rr) + Q0*Q7*Q9*(-94517 + 145047*rr) + 
  Q4*Q5*Q8*(-185062 + 149266*rr) + Q7^2*Q9*(69722 + 153074*rr) + 
  Q1*Q6*Q9*(-309369 + 154547*rr) + Q4*Q7^2*(278642 + 157258*rr) + 
  Q3*Q7*Q9*(5509 + 162369*rr) + Q2*Q5*Q9*(350007 + 162963*rr) + 
  Q3*Q7^2*(111800 + 169080*rr) + Q1*Q5*Q8*(-193227 + 181337*rr) + 
  Q3*Q5*Q8*(-75467 + 182305*rr) + Q2^2*Q3*(-247335 + 187395*rr) + 
  Q2*Q3*Q9*(48871 + 191731*rr) + Q2*Q5*Q7*(58625 + 194245*rr) + 
  Q8^2*Q9*(-505172 + 197564*rr) + Q4*Q6*Q7*(62748 + 218180*rr) + 
  Q0*Q4*Q7*(149520 + 227520*rr) + Q3*Q5*Q9*(-313811 + 228545*rr) + 
  Q0*Q8*Q9*(-643613 + 241927*rr), Q2*Q4*Q7*(242729 - 312767*rr) + 
  Q1*Q5*Q7*(47309 - 280207*rr) + Q3*Q7*Q8*(-141363 - 273127*rr) + 
  Q3^2*Q9*(-85327 - 232395*rr) + Q1*Q6*Q9*(-14113 - 213797*rr) + 
  Q0*Q4*Q7*(429515 - 208735*rr) + Q9^3*(-202003 - 188391*rr) + 
  Q3*Q7^2*(212335 - 184301*rr) + Q3*Q5*Q7*(295378 - 182558*rr) + 
  Q4*Q9^2*(359547 - 148673*rr) + Q8^3*(-238557 - 147529*rr) + 
  Q0*Q7^2*(-179870 - 144758*rr) + Q0*Q1*Q4*(-131575 - 133275*rr) + 
  Q1*Q7^2*(121209 - 132987*rr) + Q0*Q4*Q8*(6930 - 132670*rr) + 
  Q0*Q7*Q9*(-119534 - 131246*rr) + Q4*Q5*Q8*(-248751 - 128071*rr) + 
  Q0*Q3*Q8*(244305 - 115845*rr) + Q2*Q5*Q9*(-299117 - 114137*rr) + 
  Q6*Q7*Q8*(-166270 - 111734*rr) + Q1*Q2^2*(-84965 - 110955*rr) + 
  Q1*Q2*Q8*(156453 - 102055*rr) + Q2*Q5^2*(-61135 - 101285*rr) + 
  Q0*Q6*Q9*(207975 - 99955*rr) + Q8^2*Q9*(-158617 - 98197*rr) + 
  Q3*Q6*Q7*(-93354 - 96170*rr) + Q1*Q4*Q5*(184800 - 92950*rr) + 
  Q1^2*Q4*(156115 - 92015*rr) + Q6^2*Q9*(165120 - 91478*rr) + 
  Q1*Q3*Q7*(128112 - 90616*rr) + Q3*Q4*Q9*(-210156 - 90408*rr) + 
  Q3*Q5*Q9*(-42368 - 88564*rr) + Q2*Q7*Q9*(323356 - 88148*rr) + 
  Q6*Q9^2*(-37614 - 86190*rr) + Q2*Q6*Q9*(117945 - 85343*rr) + 
  Q3^2*Q6*(-145310 - 74980*rr) + Q1^2*Q2*(-38245 - 73855*rr) + 
  Q5^2*Q6*(59505 - 73425*rr) + Q2*Q3^2*(289900 - 70400*rr) + 
  Q4*Q6*Q7*(-184622 - 70254*rr) + Q5*Q8*Q9*(274994 - 70206*rr) + 
  Q2^2*Q7*(80567 - 70141*rr) + Q0*Q9^2*(-178049 - 67781*rr) + 
  Q0*Q5*Q8*(-198390 - 65410*rr) + Q3*Q7*Q9*(-79425 - 65325*rr) + 
  Q2*Q9^2*(94761 - 64779*rr) + Q4^2*Q6*(44900 - 64630*rr) + 
  Q0*Q4*Q9*(50030 - 63460*rr) + Q1*Q6*Q8*(80339 - 62361*rr) + 
  Q2*Q4*Q9*(226998 - 62262*rr) + Q4^2*Q9*(-235411 - 61719*rr) + 
  Q3*Q5*Q6*(149105 - 54995*rr) + Q1*Q2*Q9*(-149 - 54209*rr) + 
  Q3*Q4^2*(-16055 - 51145*rr) + Q3*Q6^2*(-53200 - 44230*rr) + 
  Q3*Q6*Q8*(47098 - 43786*rr) + Q2^2*Q3*(192715 - 42615*rr) + 
  Q1*Q2*Q5*(127945 - 40575*rr) + Q0*Q3*Q6*(-76225 - 36625*rr) + 
  Q0*Q5*Q9*(177445 - 36545*rr) + Q7^2*Q9*(-26931 - 35911*rr) + 
  Q4*Q6*Q8*(117488 - 35884*rr) + Q1*Q3*Q6*(-27920 - 35770*rr) + 
  Q2^2*Q8*(37096 - 35080*rr) + Q2*Q7^2*(-178575 - 34003*rr) + 
  Q0*Q4*Q6*(5625 - 33925*rr) + Q5^2*Q8*(-352535 - 33923*rr) + 
  Q4*Q8*Q9*(-134287 - 33587*rr) + Q0*Q1*Q2*(-67250 - 33225*rr) + 
  Q0^2*Q9*(27250 - 30000*rr) + Q4*Q7*Q9*(-223738 - 29586*rr) + 
  Q0*Q6*Q7*(154850 - 29210*rr) + Q5^3*(129540 - 27570*rr) + 
  Q4^3*(-19545 - 27355*rr) + Q1*Q2*Q6*(24095 - 25725*rr) + 
  Q2*Q4^2*(418715 - 25655*rr) + Q0*Q2*Q7*(181150 - 25310*rr) + 
  Q5^2*Q9*(205894 - 25242*rr) + Q1*Q5*Q9*(-54092 - 23272*rr) + 
  Q2*Q8*Q9*(24456 - 22312*rr) + Q0*Q1*Q7*(-537760 - 21860*rr) + 
  Q0^2*Q2*(23125 - 21250*rr) + Q4*Q6^2*(-222685 - 20785*rr) + 
  Q2*Q6*Q8*(213399 - 19077*rr) + Q1*Q2*Q4*(-16045 - 18535*rr) + 
  Q0*Q2^2*(-54275 - 17800*rr) + Q0*Q1*Q8*(130735 - 14535*rr) + 
  Q4*Q5*Q6*(-209010 - 12680*rr) + Q3*Q4*Q5*(-198785 - 11765*rr) + 
  Q6^2*Q7*(-60534 - 10926*rr) + Q2*Q6^2*(115840 - 10020*rr) + 
  Q0^2*Q6*(51875 - 10000*rr) + Q0*Q8*Q9*(159959 - 9181*rr) + 
  Q1*Q5^2*(144825 - 8055*rr) + Q4*Q5^2*(25715 - 6535*rr) + 
  Q1*Q4*Q7*(204816 - 5532*rr) + Q0^2*Q8*(28250 - 5250*rr) + 
  Q0*Q2*Q5*(50800 - 5100*rr) + Q3*Q4*Q7*(69215 - 4685*rr) + 
  Q0*Q6^2*(124025 - 3400*rr) + Q0*Q2*Q4*(-15825 - 3075*rr) + 
  Q2*Q3*Q6*(21940 - 1830*rr) + Q2^2*Q5*(-81615 - 655*rr) + 
  Q0*Q1*Q5*(130150 + 500*rr) + Q1^2*Q3*(-24950 + 990*rr) + 
  Q0*Q5^2*(50975 + 1600*rr) + Q4^2*Q8*(29654 + 3744*rr) + 
  Q0^2*Q5*(17500 + 3750*rr) + Q3^2*Q7*(-169979 + 3953*rr) + 
  Q1*Q6*Q7*(-23617 + 4763*rr) + Q6^2*Q8*(1948 + 5462*rr) + 
  Q3*Q4*Q8*(-106381 + 5463*rr) + Q0^2*Q3*(-18125 + 6250*rr) + 
  Q0*Q2*Q3*(116675 + 6300*rr) + Q0*Q3*Q9*(-119775 + 8545*rr) + 
  Q1*Q7*Q9*(-230249 + 9099*rr) + Q1^2*Q7*(-111519 + 9397*rr) + 
  Q0^2*Q1*(29375 + 11875*rr) + Q1^3*(-181540 + 12160*rr) + 
  Q1*Q7*Q8*(-27205 + 12783*rr) + Q3*Q5^2*(-174970 + 12800*rr) + 
  Q1*Q4*Q6*(93225 + 12875*rr) + Q1^2*Q9*(22993 + 13013*rr) + 
  Q5^2*Q7*(-111025 + 13343*rr) + Q3*Q5*Q8*(-144700 + 13940*rr) + 
  Q0*Q1*Q6*(-105250 + 14150*rr) + Q3^2*Q8*(228359 + 14555*rr) + 
  Q2^2*Q4*(298745 + 15135*rr) + Q0*Q2*Q8*(47035 + 15765*rr) + 
  Q2*Q6*Q7*(273299 + 16043*rr) + Q5*Q6*Q9*(-52350 + 16346*rr) + 
  Q1*Q3*Q4*(80945 + 16565*rr) + Q3^2*Q4*(232260 + 16580*rr) + 
  Q1^2*Q6*(-152650 + 17530*rr) + Q2*Q3*Q8*(-133918 + 17814*rr) + 
  Q0*Q3^2*(-61650 + 18300*rr) + Q0^2*Q4*(-38125 + 18750*rr) + 
  Q2^3*(-78300 + 18860*rr) + Q1*Q4*Q8*(-388144 + 20052*rr) + 
  Q5*Q7^2*(169341 + 20233*rr) + Q2*Q3*Q9*(-146928 + 22360*rr) + 
  Q3*Q8*Q9*(-50449 + 25571*rr) + Q6*Q8^2*(217293 + 26585*rr) + 
  Q1*Q3*Q9*(-301495 + 26977*rr) + Q2*Q7*Q8*(143369 + 29189*rr) + 
  Q1*Q4*Q9*(107295 + 29599*rr) + Q1*Q3*Q8*(-14282 + 29958*rr) + 
  Q0*Q1*Q3*(95700 + 30175*rr) + Q0*Q3*Q5*(8075 + 30425*rr) + 
  Q0*Q2*Q6*(-101575 + 30725*rr) + Q1*Q8*Q9*(-81643 + 30753*rr) + 
  Q2*Q5*Q6*(-262125 + 32835*rr) + Q0*Q2*Q9*(79100 + 33220*rr) + 
  Q0^2*Q7*(-11125 + 33375*rr) + Q5*Q6*Q7*(-106443 + 33585*rr) + 
  Q0*Q1^2*(-99575 + 37500*rr) + Q6*Q7^2*(170895 + 38131*rr) + 
  Q4^2*Q7*(-284973 + 40475*rr) + Q7*Q8^2*(285811 + 41415*rr) + 
  Q0*Q3*Q7*(72465 + 42165*rr) + Q0*Q4^2*(201000 + 42550*rr) + 
  Q2*Q4*Q5*(-33800 + 42570*rr) + Q6^3*(116695 + 42605*rr) + 
  Q6*Q8*Q9*(-216903 + 42693*rr) + Q4*Q5*Q9*(56223 + 43223*rr) + 
  Q2*Q4*Q8*(-225578 + 43410*rr) + Q1^2*Q8*(192581 + 48385*rr) + 
  Q2^2*Q9*(-107994 + 50174*rr) + Q1*Q2*Q3*(328495 + 51045*rr) + 
  Q5*Q8^2*(138290 + 51714*rr) + Q1*Q5*Q6*(46695 + 52825*rr) + 
  Q2^2*Q6*(59085 + 53925*rr) + Q1*Q2*Q7*(-276599 + 54033*rr) + 
  Q5*Q7*Q8*(200981 + 59153*rr) + Q1*Q4^2*(590 + 60310*rr) + 
  Q0*Q7*Q8*(-156545 + 61467*rr) + Q0*Q4*Q5*(33400 + 62400*rr) + 
  Q5*Q6^2*(-59915 + 62625*rr) + Q0*Q5*Q6*(45725 + 62650*rr) + 
  Q5*Q6*Q8*(5666 + 63242*rr) + Q1*Q6^2*(148490 + 64440*rr) + 
  Q0*Q3*Q4*(-173325 + 67150*rr) + Q7^3*(391086 + 70454*rr) + 
  Q0*Q6*Q8*(273380 + 73010*rr) + Q4*Q7*Q8*(-19882 + 73278*rr) + 
  Q4^2*Q5*(-130670 + 74500*rr) + Q5*Q9^2*(-218414 + 74906*rr) + 
  Q1^2*Q5*(-160970 + 76200*rr) + Q4*Q6*Q9*(287964 + 76432*rr) + 
  Q5*Q7*Q9*(-64711 + 77957*rr) + Q7*Q9^2*(71061 + 81889*rr) + 
  Q8*Q9^2*(-372386 + 85382*rr) + Q2*Q3*Q7*(-314217 + 86619*rr) + 
  Q0*Q1*Q9*(-41280 + 87580*rr) + Q1*Q3^2*(-78945 + 89545*rr) + 
  Q0*Q8^2*(-199416 + 96324*rr) + Q3*Q8^2*(98551 + 96443*rr) + 
  Q2*Q5*Q7*(113749 + 99869*rr) + Q3^3*(-49160 + 101160*rr) + 
  Q2*Q3*Q4*(-31720 + 101710*rr) + Q1*Q9^2*(-511472 + 103184*rr) + 
  Q3*Q4*Q6*(-167555 + 107615*rr) + Q2*Q4*Q6*(132860 + 114910*rr) + 
  Q1*Q5*Q8*(-97163 + 115133*rr) + Q2*Q5*Q8*(-403975 + 121413*rr) + 
  Q0*Q5*Q7*(61440 + 124400*rr) + Q2*Q3*Q5*(105210 + 125340*rr) + 
  Q4*Q8^2*(-296469 + 129423*rr) + Q1*Q8^2*(429680 + 133200*rr) + 
  Q7^2*Q8*(-187932 + 141844*rr) + Q1*Q3*Q5*(-107295 + 156085*rr) + 
  Q3^2*Q5*(-56815 + 158555*rr) + Q6*Q7*Q9*(-244823 + 166189*rr) + 
  Q4*Q5*Q7*(290111 + 179355*rr) + Q2*Q8^2*(265193 + 212981*rr) + 
  Q4*Q7^2*(108519 + 250707*rr) + Q3*Q6*Q9*(-135135 + 256921*rr) + 
  Q7*Q8*Q9*(-133199 + 296173*rr) + Q3*Q9^2*(601296 + 299648*rr), 
 Q4*Q7*Q8*(-20622 - 366798*rr) + Q7*Q8*Q9*(-19940 - 342292*rr) + 
  Q6*Q7*Q8*(-331148 - 274508*rr) + Q1*Q3*Q5*(-128955 - 246385*rr) + 
  Q1^2*Q8*(-71973 - 240777*rr) + Q2*Q6*Q8*(438225 - 236251*rr) + 
  Q4*Q8*Q9*(-237444 - 235812*rr) + Q8^2*Q9*(-335844 - 231700*rr) + 
  Q5*Q8*Q9*(291339 - 224537*rr) + Q1*Q2*Q8*(68058 - 217510*rr) + 
  Q6^2*Q9*(304034 - 213096*rr) + Q1*Q3*Q7*(-156552 - 198264*rr) + 
  Q2*Q7*Q9*(69102 - 195818*rr) + Q2*Q3*Q7*(-72726 - 195158*rr) + 
  Q4*Q5*Q8*(-301716 - 188384*rr) + Q3^2*Q8*(9470 - 181450*rr) + 
  Q0*Q8*Q9*(-123072 - 180492*rr) + Q4*Q5*Q9*(-221203 - 177375*rr) + 
  Q6*Q9^2*(-355561 - 175173*rr) + Q2^2*Q9*(269004 - 171100*rr) + 
  Q3*Q4*Q7*(-113472 - 161636*rr) + Q3^2*Q9*(-159880 - 154576*rr) + 
  Q0*Q2*Q5*(-97775 - 141075*rr) + Q1*Q2*Q5*(-58525 - 139165*rr) + 
  Q1*Q4^2*(241660 - 126090*rr) + Q6*Q8*Q9*(-207510 - 125310*rr) + 
  Q2*Q7*Q8*(-125185 - 124829*rr) + Q2*Q5*Q7*(103787 - 123693*rr) + 
  Q0*Q7*Q9*(-381383 - 115847*rr) + Q5*Q6*Q9*(-34657 - 113713*rr) + 
  Q1^2*Q5*(303690 - 109680*rr) + Q1*Q6*Q7*(-30230 - 109354*rr) + 
  Q3*Q7*Q9*(-124070 - 108766*rr) + Q0*Q1*Q9*(95240 - 106640*rr) + 
  Q1*Q2*Q9*(109349 - 100215*rr) + Q3^2*Q7*(-165113 - 98893*rr) + 
  Q1*Q3*Q9*(234647 - 98613*rr) + Q0*Q1^2*(84475 - 96625*rr) + 
  Q4*Q6*Q8*(-146271 - 93399*rr) + Q3^2*Q4*(120260 - 91090*rr) + 
  Q2*Q3*Q4*(70415 - 89015*rr) + Q0*Q6*Q8*(265910 - 88580*rr) + 
  Q0*Q1*Q3*(-23975 - 79150*rr) + Q2^2*Q5*(135040 - 78590*rr) + 
  Q2*Q6*Q9*(-178517 - 74081*rr) + Q0*Q4*Q7*(-143345 - 71195*rr) + 
  Q4*Q7*Q9*(84046 - 68954*rr) + Q2*Q8*Q9*(-273416 - 65896*rr) + 
  Q1*Q4*Q7*(-379793 - 59613*rr) + Q0*Q3^2*(86575 - 59525*rr) + 
  Q3*Q6*Q7*(268248 - 58584*rr) + Q0*Q2*Q8*(-219930 - 55520*rr) + 
  Q3^2*Q5*(84370 - 54750*rr) + Q2*Q3*Q8*(-122719 - 53835*rr) + 
  Q0*Q9^2*(143427 - 53197*rr) + Q4*Q5*Q6*(-7770 - 52250*rr) + 
  Q2^2*Q6*(88500 - 51980*rr) + Q1*Q3*Q8*(-170878 - 51118*rr) + 
  Q2*Q6*Q7*(360500 - 49704*rr) + Q1*Q6^2*(-360540 - 48790*rr) + 
  Q5^2*Q9*(-158100 - 45456*rr) + Q3^2*Q6*(-84090 - 43660*rr) + 
  Q3*Q6^2*(-123075 - 42425*rr) + Q1*Q3*Q4*(336660 - 42380*rr) + 
  Q5*Q9^2*(32414 - 41370*rr) + Q3*Q5*Q9*(-16420 - 41308*rr) + 
  Q4*Q5^2*(245 - 37135*rr) + Q0*Q7*Q8*(133735 - 36901*rr) + 
  Q0^2*Q5*(-36875 - 36250*rr) + Q2*Q6^2*(93245 - 36165*rr) + 
  Q2*Q3*Q5*(-27735 - 35735*rr) + Q1^2*Q3*(-187850 - 34830*rr) + 
  Q0*Q5*Q6*(97575 - 30450*rr) + Q4*Q8^2*(-139685 - 29361*rr) + 
  Q0*Q5*Q9*(3890 - 28940*rr) + Q0*Q4^2*(3125 - 28775*rr) + 
  Q5*Q6*Q7*(143348 - 28128*rr) + Q6*Q7^2*(86914 - 27142*rr) + 
  Q3*Q4^2*(113745 - 25415*rr) + Q1*Q2*Q6*(-171535 - 25145*rr) + 
  Q2*Q3*Q6*(36575 - 22945*rr) + Q2*Q4*Q6*(-21745 - 22815*rr) + 
  Q3*Q4*Q6*(-14035 - 22805*rr) + Q1*Q4*Q6*(46890 - 22130*rr) + 
  Q2*Q5*Q6*(129530 - 21220*rr) + Q4^2*Q8*(326788 - 20732*rr) + 
  Q2*Q3^2*(-96705 - 20395*rr) + Q0*Q1*Q5*(-78700 - 18875*rr) + 
  Q6^2*Q8*(84551 - 17455*rr) + Q0^2*Q6*(-115000 - 16875*rr) + 
  Q0*Q3*Q4*(149225 - 15450*rr) + Q0*Q3*Q8*(-94865 - 15165*rr) + 
  Q0*Q2*Q3*(57725 - 14525*rr) + Q1*Q2*Q4*(-263620 - 13800*rr) + 
  Q3*Q8*Q9*(431236 - 13676*rr) + Q0*Q1*Q2*(86875 - 13075*rr) + 
  Q2*Q7^2*(20106 - 12510*rr) + Q8*Q9^2*(-53882 - 11890*rr) + 
  Q3*Q4*Q8*(40556 - 11340*rr) + Q2*Q4*Q5*(-143880 - 9170*rr) + 
  Q5*Q6^2*(-3280 - 7970*rr) + Q4^2*Q5*(-24665 - 7955*rr) + 
  Q0*Q4*Q5*(-33575 - 7575*rr) + Q5*Q7^2*(-124939 - 6191*rr) + 
  Q1*Q2*Q7*(-8131 - 6083*rr) + Q0*Q2*Q6*(-105025 - 2800*rr) + 
  Q1*Q5^2*(156245 - 2275*rr) + Q7*Q8^2*(150967 - 1029*rr) + 
  Q0*Q4*Q9*(193285 + 1305*rr) + Q9^3*(-67534 + 2218*rr) + 
  Q1*Q4*Q5*(56120 + 2770*rr) + Q5^3*(-150985 + 4815*rr) + 
  Q4*Q6*Q7*(245553 + 5269*rr) + Q2^2*Q8*(337096 + 5568*rr) + 
  Q1*Q4*Q9*(-591615 + 7133*rr) + Q0^2*Q1*(-31875 + 8125*rr) + 
  Q6^3*(246310 + 8860*rr) + Q5^2*Q7*(-43719 + 9625*rr) + 
  Q5*Q7*Q9*(21967 + 9859*rr) + Q1*Q4*Q8*(325068 + 11440*rr) + 
  Q2*Q4^2*(-287730 + 11450*rr) + Q2*Q9^2*(-314434 + 11510*rr) + 
  Q0*Q1*Q6*(318375 + 11550*rr) + Q1^2*Q4*(-746010 + 12940*rr) + 
  Q3*Q7^2*(-132759 + 13781*rr) + Q5^2*Q6*(-21280 + 14810*rr) + 
  Q6*Q8^2*(34906 + 15698*rr) + Q0*Q3*Q9*(113625 + 17215*rr) + 
  Q1*Q5*Q9*(153956 + 18492*rr) + Q4^2*Q6*(-224305 + 19335*rr) + 
  Q0^2*Q7*(94000 + 21750*rr) + Q0*Q3*Q7*(108730 + 22330*rr) + 
  Q0*Q5*Q7*(51530 + 23000*rr) + Q3*Q5*Q8*(-140106 + 23186*rr) + 
  Q0*Q1*Q7*(438430 + 23830*rr) + Q0^2*Q8*(-116000 + 24500*rr) + 
  Q4*Q5*Q7*(96436 + 25716*rr) + Q4*Q6^2*(135155 + 28315*rr) + 
  Q0*Q2*Q7*(79950 + 28930*rr) + Q0*Q6*Q7*(12575 + 31905*rr) + 
  Q1*Q5*Q6*(119985 + 32195*rr) + Q3*Q5^2*(19740 + 32370*rr) + 
  Q0*Q7^2*(-191255 + 33029*rr) + Q2*Q3*Q9*(43677 + 36865*rr) + 
  Q0*Q5^2*(64825 + 38575*rr) + Q2^3*(-45900 + 38680*rr) + 
  Q2^2*Q3*(-208690 + 39150*rr) + Q0^2*Q4*(17500 + 40625*rr) + 
  Q1*Q7*Q8*(5289 + 41173*rr) + Q0^2*Q2*(-44375 + 41875*rr) + 
  Q0*Q2*Q4*(-69400 + 42100*rr) + Q2*Q4*Q7*(106193 + 43345*rr) + 
  Q1^2*Q6*(-82405 + 43865*rr) + Q3*Q5*Q6*(12135 + 44215*rr) + 
  Q0*Q3*Q5*(-107600 + 45225*rr) + Q0*Q1*Q8*(19645 + 46055*rr) + 
  Q4*Q6*Q9*(27385 + 49753*rr) + Q0^2*Q3*(-14375 + 50000*rr) + 
  Q0*Q3*Q6*(142175 + 50500*rr) + Q6^2*Q7*(-67470 + 52922*rr) + 
  Q0^2*Q9*(-56750 + 53750*rr) + Q3*Q4*Q9*(167678 + 55970*rr) + 
  Q2*Q4*Q8*(-279398 + 57454*rr) + Q0*Q6*Q9*(243325 + 57965*rr) + 
  Q1^2*Q7*(34234 + 62146*rr) + Q0*Q2*Q9*(-29650 + 63840*rr) + 
  Q1*Q5*Q7*(-164700 + 65696*rr) + Q3^3*(-37230 + 67450*rr) + 
  Q2*Q8^2*(-116451 + 68553*rr) + Q1*Q7*Q9*(133253 + 72177*rr) + 
  Q4^2*Q9*(200803 + 73993*rr) + Q0*Q6^2*(-50825 + 78200*rr) + 
  Q0*Q5*Q8*(38995 + 79105*rr) + Q5*Q7*Q8*(-225533 + 81287*rr) + 
  Q1^2*Q9*(202008 + 82928*rr) + Q4^3*(-97385 + 83325*rr) + 
  Q1*Q2^2*(-46715 + 83595*rr) + Q1^2*Q2*(-334255 + 84895*rr) + 
  Q4*Q7^2*(-216664 + 85424*rr) + Q1*Q5*Q8*(-93722 + 86258*rr) + 
  Q0*Q2^2*(-123300 + 86525*rr) + Q0*Q4*Q8*(-128265 + 90135*rr) + 
  Q0*Q4*Q6*(-83500 + 94400*rr) + Q5*Q6*Q8*(380305 + 94857*rr) + 
  Q3*Q9^2*(136287 + 95587*rr) + Q3*Q4*Q5*(-61455 + 95615*rr) + 
  Q2*Q5^2*(28005 + 103115*rr) + Q2^2*Q7*(-82606 + 104314*rr) + 
  Q0*Q8^2*(220808 + 109708*rr) + Q1*Q3*Q6*(-294510 + 109800*rr) + 
  Q3*Q6*Q9*(31841 + 112025*rr) + Q5*Q8^2*(-197346 + 115766*rr) + 
  Q4^2*Q7*(351767 + 118981*rr) + Q5^2*Q8*(-203494 + 120870*rr) + 
  Q6*Q7*Q9*(343319 + 121979*rr) + Q0*Q1*Q4*(-109150 + 125200*rr) + 
  Q7*Q9^2*(435773 + 125289*rr) + Q1*Q6*Q8*(-26228 + 125604*rr) + 
  Q7^2*Q8*(-415348 + 129436*rr) + Q2^2*Q4*(18275 + 129605*rr) + 
  Q1*Q8*Q9*(-589446 + 131618*rr) + Q4*Q9^2*(-379438 + 142618*rr) + 
  Q1^3*(221030 + 144990*rr) + Q3*Q5*Q7*(-122234 + 149874*rr) + 
  Q3*Q8^2*(37578 + 152354*rr) + Q2*Q5*Q8*(91351 + 155239*rr) + 
  Q1*Q3^2*(-189020 + 156480*rr) + Q2*Q4*Q9*(95962 + 156486*rr) + 
  Q8^3*(309731 + 163959*rr) + Q1*Q6*Q9*(-264143 + 170469*rr) + 
  Q1*Q7^2*(9310 + 170870*rr) + Q2*Q5*Q9*(88188 + 171388*rr) + 
  Q7^2*Q9*(134005 + 176225*rr) + Q3*Q6*Q8*(92486 + 196862*rr) + 
  Q7^3*(293422 + 218486*rr) + Q1*Q2*Q3*(-423450 + 237470*rr) + 
  Q1*Q9^2*(332387 + 247319*rr) + Q1*Q8^2*(-216768 + 250400*rr) + 
  Q3*Q7*Q8*(-560363 + 261153*rr), -75000*Q0^2*Q1 - 9375*Q0^2*Q2 + 
  Q5*Q8^2*(-178670 - 227014*rr) + Q3*Q5*Q8*(-87057 - 219209*rr) + 
  Q5*Q7*Q8*(-217366 - 215550*rr) + Q2*Q3*Q7*(474032 - 191520*rr) + 
  Q1*Q3*Q9*(388193 - 188183*rr) + Q1*Q2*Q3*(-220040 - 187180*rr) + 
  Q3*Q4*Q7*(-155885 - 186229*rr) + Q1*Q3*Q8*(-19374 - 179166*rr) + 
  Q5*Q6*Q7*(41956 - 174188*rr) + Q9^3*(128051 - 166457*rr) + 
  Q1^2*Q8*(238998 - 162034*rr) + Q7*Q9^2*(415943 - 156405*rr) + 
  Q4*Q8^2*(58336 - 156160*rr) + Q4*Q5*Q8*(290527 - 144497*rr) + 
  Q2^2*Q8*(-153542 - 136158*rr) + Q4*Q7^2*(437 - 136151*rr) + 
  Q2^2*Q5*(191560 - 131730*rr) + Q4*Q6*Q8*(-174303 - 128467*rr) + 
  Q2*Q7^2*(69418 - 125470*rr) + Q4*Q5*Q7*(-119398 - 125290*rr) + 
  Q2*Q5*Q6*(7165 - 116275*rr) + Q4^2*Q6*(-9955 - 113285*rr) + 
  Q1*Q5*Q7*(-365191 - 113175*rr) + Q4*Q6*Q7*(-376896 - 112776*rr) + 
  Q3*Q6*Q9*(277971 - 112189*rr) + Q1*Q2*Q5*(-70495 - 108355*rr) + 
  Q0*Q2*Q8*(65025 - 106675*rr) + Q2*Q5*Q9*(-245816 - 105120*rr) + 
  Q6^2*Q8*(18969 - 103843*rr) + Q1*Q3*Q6*(-13790 - 103010*rr) + 
  Q2^2*Q3*(343650 - 98350*rr) + Q2*Q3*Q6*(140480 - 96720*rr) + 
  Q1^2*Q2*(-267485 - 96175*rr) + Q3*Q9^2*(-350786 - 92746*rr) + 
  Q5*Q6*Q8*(-197322 - 92406*rr) + Q4*Q8*Q9*(-454979 - 91607*rr) + 
  Q5^2*Q9*(-57942 - 87986*rr) + Q0*Q8*Q9*(103995 - 86025*rr) + 
  Q5^2*Q7*(125816 - 82332*rr) + Q3^3*(-93350 - 82330*rr) + 
  Q6*Q9^2*(242953 - 79507*rr) + Q3^2*Q5*(139880 - 77900*rr) + 
  Q0*Q6*Q9*(-177275 - 73275*rr) + Q3^2*Q9*(146356 - 68396*rr) + 
  Q0*Q1*Q9*(298900 - 67800*rr) + Q3*Q8^2*(-213462 - 67614*rr) + 
  Q1*Q3*Q4*(-71250 - 65420*rr) + Q2^2*Q7*(46781 - 64807*rr) + 
  Q6^2*Q9*(148861 - 63415*rr) + Q3*Q4^2*(145965 - 61245*rr) + 
  Q0*Q4*Q7*(-166675 - 60425*rr) + Q0*Q3*Q5*(-238500 - 57375*rr) + 
  Q0*Q3^2*(-55750 - 52000*rr) + Q2*Q7*Q9*(184609 - 51427*rr) + 
  Q3*Q6^2*(50625 - 51405*rr) + Q2*Q4*Q9*(7431 - 50069*rr) + 
  Q0*Q1*Q2*(222750 - 49875*rr) + Q1^2*Q9*(183747 - 48337*rr) + 
  Q0^2*Q6*(-34375 - 46875*rr) + Q3^2*Q7*(170307 - 44825*rr) + 
  Q0*Q2*Q9*(-63600 - 42400*rr) + Q5*Q8*Q9*(-465552 - 40920*rr) + 
  Q0*Q1^2*(277250 - 40250*rr) + Q6*Q8*Q9*(-147617 - 39773*rr) + 
  Q4*Q5*Q9*(-90859 - 39763*rr) + Q2*Q5*Q7*(77968 - 39060*rr) + 
  Q4^2*Q5*(-44210 - 37720*rr) + Q7^2*Q9*(291775 - 36093*rr) + 
  Q0*Q4^2*(-56500 - 34875*rr) + Q2*Q5^2*(22375 - 34375*rr) + 
  Q1*Q8*Q9*(-306199 - 34283*rr) + Q3*Q4*Q5*(-75200 - 31240*rr) + 
  Q7*Q8*Q9*(467352 - 31112*rr) + Q4*Q5^2*(71970 - 29190*rr) + 
  Q0*Q5*Q7*(-11775 - 27525*rr) + Q0*Q6*Q8*(145025 - 27125*rr) + 
  Q0*Q2*Q5*(101000 - 24875*rr) + Q1^2*Q4*(-279075 - 22875*rr) + 
  Q0*Q2*Q6*(-80000 - 22250*rr) + Q1^2*Q7*(118245 - 21639*rr) + 
  Q2*Q4^2*(-22370 - 19900*rr) + Q0*Q3*Q4*(-89250 - 18000*rr) + 
  Q0*Q8^2*(142050 - 15510*rr) + Q3*Q5*Q9*(50142 - 14498*rr) + 
  Q2*Q6*Q9*(-330606 - 14338*rr) + Q2*Q7*Q8*(-15950 - 13398*rr) + 
  Q0*Q6^2*(43250 - 11125*rr) + Q1*Q4*Q5*(-125920 - 10790*rr) + 
  Q1^2*Q3*(-129110 - 9790*rr) + Q7*Q8^2*(-303011 - 9463*rr) + 
  Q0*Q7*Q9*(190940 - 9440*rr) + Q0^2*Q5*(-34375 - 9375*rr) + 
  Q0^2*Q9*(-105625 - 5625*rr) + Q5*Q6^2*(-15970 - 3000*rr) + 
  Q1*Q6*Q7*(-372321 - 2213*rr) + Q5^3*(59000 - 2010*rr) + 
  Q0*Q7^2*(-167840 - 1920*rr) + Q0*Q1*Q3*(125625 + 750*rr) + 
  Q2^3*(-286460 + 980*rr) + Q4^3*(-288040 + 1160*rr) + 
  Q3*Q7^2*(-56930 + 1270*rr) + Q5*Q9^2*(77418 + 1426*rr) + 
  Q8*Q9^2*(68574 + 3110*rr) + Q0^2*Q4*(-6250 + 3125*rr) + 
  Q0*Q1*Q8*(364600 + 3500*rr) + Q6^3*(120155 + 3735*rr) + 
  Q3*Q5^2*(295470 + 4000*rr) + Q5^2*Q6*(-31720 + 4030*rr) + 
  Q0*Q2^2*(-97625 + 4500*rr) + Q0*Q5*Q9*(431350 + 5250*rr) + 
  Q1*Q2*Q8*(14370 + 5946*rr) + Q0*Q3*Q9*(96275 + 6375*rr) + 
  Q2^2*Q4*(338915 + 9705*rr) + Q3*Q7*Q8*(520214 + 9710*rr) + 
  Q2*Q3^2*(-86375 + 10535*rr) + Q0^2*Q7*(41875 + 10625*rr) + 
  Q0^2*Q8*(-74375 + 11875*rr) + Q2*Q6^2*(-135030 + 13540*rr) + 
  Q1*Q7*Q8*(-112294 + 14082*rr) + Q2*Q4*Q7*(138477 + 17085*rr) + 
  Q1*Q4*Q8*(225721 + 17689*rr) + Q1*Q7*Q9*(-307209 + 18507*rr) + 
  Q4*Q5*Q6*(157270 + 18530*rr) + Q3*Q4*Q6*(-76630 + 21440*rr) + 
  Q1*Q5*Q9*(105667 + 21471*rr) + Q0^2*Q3*(-34375 + 21875*rr) + 
  Q3^2*Q4*(-20935 + 22005*rr) + Q6*Q7^2*(-165936 + 23088*rr) + 
  Q1*Q6^2*(111135 + 23725*rr) + Q1*Q3*Q5*(146590 + 23780*rr) + 
  Q1*Q5*Q8*(-192046 + 24170*rr) + Q0*Q4*Q9*(230250 + 25100*rr) + 
  Q1^2*Q6*(195790 + 27250*rr) + Q2^2*Q9*(60695 + 27691*rr) + 
  Q1*Q3*Q7*(-160542 + 28250*rr) + Q1^2*Q5*(135205 + 28605*rr) + 
  Q0*Q3*Q6*(97250 + 29625*rr) + Q2*Q6*Q8*(50708 + 30772*rr) + 
  Q1*Q5^2*(-109150 + 31090*rr) + Q0*Q4*Q5*(-123875 + 31625*rr) + 
  Q2*Q5*Q8*(-23387 + 31729*rr) + Q2*Q3*Q5*(-174225 + 31855*rr) + 
  Q1*Q4^2*(-21125 + 33315*rr) + Q0*Q5*Q6*(141250 + 34250*rr) + 
  Q0*Q1*Q6*(125625 + 37875*rr) + Q1*Q8^2*(-323506 + 39766*rr) + 
  Q0*Q3*Q7*(16000 + 39850*rr) + Q5^2*Q8*(127642 + 40684*rr) + 
  Q0*Q2*Q3*(38375 + 43375*rr) + Q3^2*Q6*(75465 + 44725*rr) + 
  Q0*Q1*Q5*(177875 + 45375*rr) + Q0*Q5^2*(-73375 + 46250*rr) + 
  Q3^2*Q8*(-123479 + 48581*rr) + Q0*Q6*Q7*(146625 + 49975*rr) + 
  Q1*Q2*Q6*(151675 + 51155*rr) + Q2*Q4*Q6*(123090 + 51400*rr) + 
  Q2*Q6*Q7*(-19399 + 51537*rr) + Q0*Q9^2*(-241350 + 51850*rr) + 
  Q1*Q2*Q9*(124783 + 55179*rr) + Q1*Q6*Q8*(219931 + 55351*rr) + 
  Q1*Q3^2*(-275945 + 56465*rr) + Q1*Q5*Q6*(-238120 + 59690*rr) + 
  Q3*Q4*Q8*(374599 + 60883*rr) + Q6*Q7*Q8*(-511903 + 61229*rr) + 
  Q1*Q2^2*(-358510 + 61490*rr) + Q1*Q2*Q7*(626363 + 62827*rr) + 
  Q2*Q4*Q5*(-168720 + 63510*rr) + Q2*Q3*Q9*(90162 + 63802*rr) + 
  Q7^3*(-280873 + 67931*rr) + Q5*Q7^2*(-111414 + 68274*rr) + 
  Q4*Q7*Q8*(452393 + 68629*rr) + Q1*Q4*Q6*(-201340 + 69780*rr) + 
  Q4^2*Q9*(-538061 + 70219*rr) + Q0*Q7*Q8*(-235035 + 71425*rr) + 
  Q2*Q8^2*(162365 + 73097*rr) + Q4*Q6^2*(-266875 + 74615*rr) + 
  Q2*Q8*Q9*(4321 + 78445*rr) + Q0*Q4*Q6*(28000 + 80250*rr) + 
  Q0*Q4*Q8*(-166350 + 82750*rr) + Q0*Q5*Q8*(287475 + 84125*rr) + 
  Q0*Q3*Q8*(-103625 + 84675*rr) + Q1*Q4*Q9*(217726 + 85770*rr) + 
  Q7^2*Q8*(85957 + 86161*rr) + Q2*Q4*Q8*(-206803 + 86557*rr) + 
  Q8^2*Q9*(-146920 + 87800*rr) + Q3*Q6*Q8*(-159997 + 88703*rr) + 
  Q1*Q2*Q4*(62065 + 92085*rr) + Q5*Q6*Q9*(36591 + 93279*rr) + 
  Q3*Q5*Q7*(-106830 + 96582*rr) + Q0*Q2*Q7*(199400 + 100950*rr) + 
  Q2*Q3*Q4*(421445 + 104285*rr) + Q2^2*Q6*(-125620 + 108740*rr) + 
  Q6^2*Q7*(-182973 + 111133*rr) + Q1*Q4*Q7*(-403798 + 115706*rr) + 
  Q4*Q9^2*(-44107 + 117889*rr) + Q3*Q5*Q6*(83410 + 119730*rr) + 
  Q6*Q8^2*(-564263 + 120069*rr) + Q3*Q6*Q7*(160333 + 121465*rr) + 
  Q1^3*(28970 + 122090*rr) + Q3*Q8*Q9*(-183055 + 123149*rr) + 
  Q0*Q2*Q4*(-34125 + 126875*rr) + Q1*Q6*Q9*(70962 + 127830*rr) + 
  Q2*Q3*Q8*(8997 + 135241*rr) + Q8^3*(-863940 + 136588*rr) + 
  Q0*Q1*Q7*(298475 + 161375*rr) + Q4^2*Q8*(-17859 + 162149*rr) + 
  Q6*Q7*Q9*(271538 + 165786*rr) + Q4*Q6*Q9*(-440545 + 166535*rr) + 
  Q4^2*Q7*(147784 + 167678*rr) + Q0*Q1*Q4*(-187875 + 176750*rr) + 
  Q2*Q9^2*(-256940 + 182468*rr) + Q1*Q9^2*(12088 + 199800*rr) + 
  Q5*Q7*Q9*(-117278 + 222890*rr) + Q3*Q4*Q9*(-133189 + 252519*rr) + 
  Q3*Q7*Q9*(305225 + 269845*rr) + Q1*Q7^2*(108705 + 300205*rr) + 
  Q4*Q7*Q9*(75955 + 344615*rr), Q6*Q8*Q9*(122776 - 217288*rr) + 
  Q6*Q9^2*(116141 - 209359*rr) + Q4*Q5*Q8*(307323 - 207649*rr) + 
  Q4*Q5*Q9*(-188894 - 196074*rr) + Q1*Q5*Q8*(10386 - 174166*rr) + 
  Q4*Q8^2*(-177933 - 165481*rr) + Q0*Q8*Q9*(-99097 - 165457*rr) + 
  Q4*Q8*Q9*(-368854 - 161710*rr) + Q2*Q7*Q9*(29004 - 157172*rr) + 
  Q2*Q5*Q7*(106879 - 151497*rr) + Q3*Q6*Q7*(-92374 - 147222*rr) + 
  Q4*Q6*Q8*(86044 - 141808*rr) + Q0*Q3*Q9*(-27900 - 138960*rr) + 
  Q9^3*(27158 - 137026*rr) + Q6*Q7*Q8*(-54814 - 128246*rr) + 
  Q2*Q6*Q8*(15980 - 126728*rr) + Q3*Q9^2*(-231268 - 125092*rr) + 
  Q4*Q7^2*(-101042 - 121522*rr) + Q2*Q3*Q9*(234111 - 120565*rr) + 
  Q1*Q8^2*(-392760 - 118984*rr) + Q1*Q3*Q9*(33690 - 117930*rr) + 
  Q3^2*Q9*(-91059 - 116607*rr) + Q2*Q7*Q8*(-25075 - 112935*rr) + 
  Q3*Q4*Q7*(-153452 - 112140*rr) + Q1*Q3*Q5*(-57875 - 107585*rr) + 
  Q0*Q2*Q8*(76420 - 106920*rr) + Q0*Q1*Q9*(34540 - 106840*rr) + 
  Q6^2*Q9*(369058 - 104624*rr) + Q5*Q7*Q8*(-448085 - 103281*rr) + 
  Q4*Q6*Q7*(49820 - 99184*rr) + Q2*Q5*Q9*(-9531 - 96811*rr) + 
  Q1*Q2*Q7*(411717 - 92531*rr) + Q5^2*Q9*(-22896 - 90800*rr) + 
  Q0*Q7*Q9*(-126938 - 86242*rr) + Q2*Q3*Q6*(26360 - 85660*rr) + 
  Q3*Q7*Q9*(15259 - 83713*rr) + Q1*Q6*Q9*(274503 - 80729*rr) + 
  Q1*Q6*Q7*(-176822 - 76810*rr) + Q7^3*(-169056 - 73632*rr) + 
  Q3*Q4*Q6*(85835 - 70635*rr) + Q8*Q9^2*(-32428 - 70076*rr) + 
  Q3*Q7^2*(-116286 - 69302*rr) + Q2*Q6^2*(-21725 - 67815*rr) + 
  Q2*Q8*Q9*(-207733 - 66625*rr) + Q0*Q1*Q5*(135675 - 65875*rr) + 
  Q2*Q4*Q6*(-169135 - 65255*rr) + Q6*Q8^2*(-239072 - 64256*rr) + 
  Q0*Q6*Q7*(43800 - 62170*rr) + Q3*Q5*Q8*(377522 - 59334*rr) + 
  Q1^2*Q8*(93544 - 58600*rr) + Q1*Q7*Q8*(103233 - 57811*rr) + 
  Q3*Q8^2*(86255 - 55981*rr) + Q0*Q8^2*(44418 - 55462*rr) + 
  Q0*Q1^2*(261225 - 53500*rr) + Q4*Q5*Q6*(45480 - 53210*rr) + 
  Q6^2*Q8*(71596 - 52384*rr) + Q2^2*Q4*(32260 - 52100*rr) + 
  Q0*Q3*Q6*(271675 - 51625*rr) + Q3^3*(17820 - 50520*rr) + 
  Q3^2*Q4*(-133760 - 50510*rr) + Q0*Q3*Q8*(-107140 - 49640*rr) + 
  Q3^2*Q6*(166020 - 49350*rr) + Q0*Q7*Q8*(128030 - 48446*rr) + 
  Q2^3*(19640 - 46540*rr) + Q1*Q5^2*(128320 - 46140*rr) + 
  Q1*Q4*Q9*(-12469 - 45789*rr) + Q2*Q3*Q5*(87810 - 44410*rr) + 
  Q1^2*Q3*(163865 - 41605*rr) + Q4*Q7*Q9*(97558 - 40306*rr) + 
  Q2*Q8^2*(51558 - 39970*rr) + Q5*Q6*Q8*(477634 - 36590*rr) + 
  Q0*Q4^2*(-105125 - 36275*rr) + Q2*Q5*Q6*(206750 - 36110*rr) + 
  Q5*Q9^2*(260975 - 35517*rr) + Q1*Q3*Q8*(-79848 - 34648*rr) + 
  Q5*Q6*Q7*(223658 - 34142*rr) + Q0*Q2*Q5*(69850 - 34075*rr) + 
  Q7*Q8*Q9*(278309 - 33039*rr) + Q1*Q6^2*(-37815 - 32985*rr) + 
  Q3*Q5*Q9*(192508 - 32584*rr) + Q5*Q7^2*(135654 - 30002*rr) + 
  Q1^2*Q7*(-148548 - 29948*rr) + Q4^3*(-125705 - 29915*rr) + 
  Q0*Q4*Q7*(-336720 - 29420*rr) + Q3*Q6*Q9*(538913 - 27219*rr) + 
  Q1^2*Q4*(-300075 - 24855*rr) + Q0*Q5*Q9*(58640 - 24640*rr) + 
  Q1^2*Q5*(141955 - 24585*rr) + Q3*Q4^2*(31275 - 23925*rr) + 
  Q4^2*Q7*(-183104 - 22384*rr) + Q2^2*Q3*(-5655 - 22245*rr) + 
  Q0*Q1*Q6*(81625 - 21700*rr) + Q2^2*Q6*(16740 - 21350*rr) + 
  Q0^2*Q6*(-52500 - 20000*rr) + Q6^2*Q7*(227746 - 18600*rr) + 
  Q5^2*Q7*(236963 - 14463*rr) + Q0^2*Q2*(-38125 - 14375*rr) + 
  Q0*Q2^2*(-95675 - 14225*rr) + Q0*Q5*Q6*(-176550 - 12450*rr) + 
  Q5^3*(-120730 - 11670*rr) + Q2*Q6*Q7*(-179885 - 10001*rr) + 
  Q0*Q3*Q5*(112025 - 8025*rr) + Q1*Q5*Q6*(-121910 - 6620*rr) + 
  Q2^2*Q9*(-6124 - 6100*rr) + Q4^2*Q6*(-64795 - 5785*rr) + 
  Q2*Q3*Q4*(-40225 - 4355*rr) + Q0*Q5*Q8*(332870 - 3820*rr) + 
  Q0^2*Q8*(37125 - 3625*rr) + Q0*Q1*Q8*(-95980 - 3620*rr) + 
  Q5*Q8*Q9*(-294001 - 2637*rr) + Q1*Q4*Q5*(-298020 - 2400*rr) + 
  Q0^2*Q1*(-6875 - 1250*rr) + Q2*Q7^2*(69196 - 1156*rr) + 
  Q1*Q7*Q9*(-112546 - 458*rr) + Q0^2*Q7*(92125 + 1125*rr) + 
  Q0*Q2*Q3*(-32525 + 1850*rr) + Q1*Q2^2*(-125260 + 3140*rr) + 
  Q1*Q3*Q6*(-69630 + 5370*rr) + Q4^2*Q5*(65940 + 5720*rr) + 
  Q0*Q1*Q3*(-54975 + 6225*rr) + Q2*Q3^2*(-154155 + 6475*rr) + 
  Q0*Q3^2*(-75425 + 7100*rr) + Q0*Q3*Q4*(-43900 + 8050*rr) + 
  Q0*Q7^2*(-220010 + 9034*rr) + Q2*Q4^2*(-365430 + 10570*rr) + 
  Q0*Q4*Q6*(4750 + 11025*rr) + Q1^2*Q2*(-183955 + 11915*rr) + 
  Q0^2*Q4*(39375 + 12500*rr) + Q2^2*Q7*(-154190 + 13578*rr) + 
  Q0^2*Q9*(-71750 + 13750*rr) + Q5*Q7*Q9*(-78088 + 14808*rr) + 
  Q1*Q2*Q5*(-155385 + 15545*rr) + Q2*Q3*Q8*(-184422 + 17030*rr) + 
  Q3^2*Q8*(349360 + 18264*rr) + Q0*Q2*Q7*(122175 + 18405*rr) + 
  Q2*Q3*Q7*(97268 + 18796*rr) + Q0*Q4*Q9*(50685 + 19155*rr) + 
  Q1^2*Q6*(-187515 + 19855*rr) + Q4*Q7*Q8*(343645 + 21073*rr) + 
  Q0*Q5^2*(55575 + 24075*rr) + Q2*Q6*Q9*(-534994 + 25110*rr) + 
  Q2*Q4*Q9*(-110532 + 25900*rr) + Q0^2*Q5*(16250 + 26250*rr) + 
  Q0*Q2*Q6*(-93525 + 26325*rr) + Q1*Q4*Q6*(26200 + 26570*rr) + 
  Q5*Q6^2*(-1715 + 27735*rr) + Q4^2*Q8*(57981 + 29861*rr) + 
  Q2*Q4*Q5*(117695 + 31495*rr) + Q6^3*(153510 + 32670*rr) + 
  Q1*Q8*Q9*(-190906 + 32830*rr) + Q0*Q1*Q2*(-55750 + 33800*rr) + 
  Q0^2*Q3*(7500 + 34375*rr) + Q3*Q6^2*(90720 + 34530*rr) + 
  Q1*Q2*Q6*(-147950 + 34790*rr) + Q0*Q6*Q8*(50510 + 35420*rr) + 
  Q5^2*Q6*(18005 + 39855*rr) + Q7^2*Q9*(143778 + 40186*rr) + 
  Q1*Q5*Q7*(42755 + 40299*rr) + Q2*Q5^2*(-65465 + 43055*rr) + 
  Q4*Q5^2*(96515 + 43285*rr) + Q2*Q5*Q8*(191265 + 44593*rr) + 
  Q1*Q9^2*(35483 + 45359*rr) + Q3*Q5*Q6*(-84595 + 47425*rr) + 
  Q0*Q3*Q7*(-56470 + 48280*rr) + Q1*Q6*Q8*(-259208 + 48476*rr) + 
  Q5*Q6*Q9*(374734 + 52250*rr) + Q2^2*Q5*(102810 + 52280*rr) + 
  Q0*Q4*Q5*(-142325 + 52925*rr) + Q3^2*Q5*(34305 + 55275*rr) + 
  Q2^2*Q8*(256244 + 56492*rr) + Q0*Q2*Q4*(-25 + 56600*rr) + 
  Q1*Q4*Q8*(42582 + 56918*rr) + Q1*Q2*Q3*(39530 + 63070*rr) + 
  Q3^2*Q7*(-74382 + 66242*rr) + Q4*Q6^2*(61250 + 67180*rr) + 
  Q1*Q3^2*(-69935 + 67535*rr) + Q1*Q3*Q7*(-1143 + 70301*rr) + 
  Q1*Q3*Q4*(127810 + 72570*rr) + Q3*Q8*Q9*(127498 + 73746*rr) + 
  Q0*Q5*Q7*(157280 + 74050*rr) + Q3*Q5*Q7*(-79396 + 75064*rr) + 
  Q1*Q5*Q9*(-116775 + 76257*rr) + Q8^2*Q9*(12554 + 76322*rr) + 
  Q1^2*Q9*(-30078 + 78290*rr) + Q2*Q4*Q7*(34551 + 79339*rr) + 
  Q0*Q4*Q8*(-107565 + 79985*rr) + Q2*Q4*Q8*(-127956 + 81068*rr) + 
  Q6*Q7^2*(-91120 + 81776*rr) + Q1*Q4^2*(-54510 + 81980*rr) + 
  Q1*Q2*Q9*(-55894 + 82338*rr) + Q1*Q2*Q8*(156048 + 82880*rr) + 
  Q0*Q6^2*(-183325 + 84200*rr) + Q4^2*Q9*(96340 + 84684*rr) + 
  Q3*Q4*Q5*(-93015 + 93425*rr) + Q4*Q5*Q7*(374368 + 95540*rr) + 
  Q3*Q5^2*(72680 + 95680*rr) + Q0*Q9^2*(366327 + 97363*rr) + 
  Q7^2*Q8*(185846 + 99614*rr) + Q1^3*(260740 + 101300*rr) + 
  Q0*Q2*Q9*(-163350 + 105990*rr) + Q3*Q4*Q9*(355048 + 117800*rr) + 
  Q6*Q7*Q9*(287472 + 118136*rr) + Q3*Q4*Q8*(77514 + 129334*rr) + 
  Q1*Q2*Q4*(251545 + 131155*rr) + Q3*Q7*Q8*(186201 + 132485*rr) + 
  Q4*Q9^2*(-289732 + 134748*rr) + Q7*Q9^2*(162925 + 144281*rr) + 
  Q1*Q7^2*(366090 + 150034*rr) + Q5^2*Q8*(-262950 + 163546*rr) + 
  Q0*Q1*Q4*(-90025 + 171950*rr) + Q0*Q1*Q7*(218780 + 172030*rr) + 
  Q7*Q8^2*(-253888 + 176160*rr) + Q5*Q8^2*(-135767 + 182925*rr) + 
  Q8^3*(41006 + 198070*rr) + Q4*Q6*Q9*(-177826 + 211530*rr) + 
  Q0*Q6*Q9*(69775 + 213765*rr) + Q3*Q6*Q8*(-190585 + 214983*rr) + 
  Q2*Q9^2*(-249468 + 225716*rr) + Q1*Q4*Q7*(111733 + 275405*rr), 
 Q6*Q8^2*(89484 - 367972*rr) + Q8*Q9^2*(214812 - 304308*rr) + 
  Q1*Q5*Q9*(-296366 - 247806*rr) + Q2*Q4*Q7*(204067 - 219861*rr) + 
  Q4^2*Q7*(-9624 - 201136*rr) + Q7^2*Q8*(251678 - 187482*rr) + 
  Q6*Q9^2*(78747 - 181081*rr) + Q1*Q8^2*(121674 - 160622*rr) + 
  Q3*Q7*Q8*(326869 - 155855*rr) + Q7^3*(-278639 - 148755*rr) + 
  Q1*Q2*Q4*(-236305 - 145615*rr) + Q6*Q8*Q9*(274961 - 143555*rr) + 
  Q5*Q7^2*(280828 - 141652*rr) + Q7*Q9^2*(-766756 - 133972*rr) + 
  Q2*Q9^2*(-331763 - 133783*rr) + Q1*Q7*Q9*(211072 - 130944*rr) + 
  Q0*Q3*Q9*(244775 - 127695*rr) + Q1*Q9^2*(15040 - 125824*rr) + 
  Q5*Q7*Q9*(86476 - 124820*rr) + Q1*Q4*Q9*(229913 - 124031*rr) + 
  Q2*Q6*Q7*(-324016 - 123944*rr) + Q4*Q9^2*(179186 - 113574*rr) + 
  Q4*Q8*Q9*(-138371 - 113095*rr) + Q1^2*Q5*(-6150 - 110110*rr) + 
  Q1*Q3^2*(1335 - 109215*rr) + Q4*Q7^2*(-38853 - 106097*rr) + 
  Q2*Q8*Q9*(409400 - 105256*rr) + Q2*Q3*Q8*(310386 - 102546*rr) + 
  Q1*Q7^2*(2848 - 100096*rr) + Q5*Q8^2*(-64698 - 98250*rr) + 
  Q4^2*Q8*(-360025 - 98203*rr) + Q1*Q3*Q5*(115510 - 96020*rr) + 
  Q5*Q6*Q8*(251357 - 89727*rr) + Q7*Q8^2*(137243 - 83345*rr) + 
  Q1*Q5^2*(31075 - 83065*rr) + Q0*Q2*Q3*(-86175 - 82675*rr) + 
  Q1*Q2*Q5*(60975 - 81575*rr) + Q2*Q5*Q8*(-13362 - 79562*rr) + 
  Q1*Q2*Q3*(87415 - 77795*rr) + Q4*Q6*Q8*(67909 - 76027*rr) + 
  Q1*Q6*Q9*(206389 - 75379*rr) + Q1*Q2*Q8*(85040 - 73520*rr) + 
  Q1^2*Q4*(-7455 - 72965*rr) + Q3*Q8^2*(394767 - 72781*rr) + 
  Q6^2*Q7*(-98514 - 69022*rr) + Q3^2*Q4*(224605 - 66275*rr) + 
  Q5^2*Q9*(16520 - 64864*rr) + Q0*Q7*Q8*(-259240 - 63592*rr) + 
  Q0*Q3*Q8*(65520 - 62130*rr) + Q9^3*(-165453 - 61177*rr) + 
  Q1*Q3*Q6*(349970 - 57770*rr) + Q0*Q6*Q7*(-146000 - 56140*rr) + 
  Q2^2*Q6*(-16630 - 54280*rr) + Q2^2*Q4*(-127225 - 53855*rr) + 
  Q2*Q3^2*(101830 - 52990*rr) + Q2*Q4*Q5*(48085 - 52715*rr) + 
  Q5^2*Q6*(36085 - 52705*rr) + Q5^2*Q8*(273651 - 49257*rr) + 
  Q1*Q4^2*(108500 - 49170*rr) + Q1^2*Q7*(-182105 - 47501*rr) + 
  Q1*Q2^2*(-362115 - 47425*rr) + Q4*Q6^2*(-133105 - 45755*rr) + 
  Q1*Q4*Q7*(310261 - 43491*rr) + Q0^2*Q7*(21750 - 42750*rr) + 
  Q2*Q3*Q5*(288825 - 42405*rr) + Q1*Q6*Q8*(-256858 - 42350*rr) + 
  Q6^3*(66060 - 41020*rr) + Q0*Q8^2*(138246 - 41014*rr) + 
  Q2*Q7^2*(-212484 - 40660*rr) + Q0*Q2*Q9*(69500 - 38720*rr) + 
  Q3*Q6^2*(92740 - 38240*rr) + Q0*Q2*Q7*(14075 - 37565*rr) + 
  Q6^2*Q9*(45306 - 36872*rr) + Q1^2*Q6*(33290 - 33250*rr) + 
  Q6*Q7*Q9*(-38119 - 32883*rr) + Q0*Q5*Q9*(-264395 - 30305*rr) + 
  Q2*Q6^2*(51635 - 30145*rr) + Q2*Q3*Q4*(-58105 - 29825*rr) + 
  Q0^2*Q2*(64375 - 28750*rr) + Q0*Q5*Q7*(113635 - 28425*rr) + 
  Q2*Q6*Q9*(105636 - 27920*rr) + Q0*Q1*Q3*(7675 - 27175*rr) + 
  Q0*Q1*Q7*(106085 - 26715*rr) + Q3*Q5*Q6*(-88540 - 26540*rr) + 
  Q8^3*(135700 - 25212*rr) + Q0*Q3*Q7*(9585 - 24515*rr) + 
  Q2^2*Q5*(116285 - 22815*rr) + Q3^2*Q6*(-272245 - 22375*rr) + 
  Q1^2*Q3*(189945 - 22345*rr) + Q0*Q6*Q8*(-92430 - 22260*rr) + 
  Q0*Q3*Q6*(235350 - 20750*rr) + Q1*Q8*Q9*(-209717 - 20481*rr) + 
  Q1^3*(-42730 - 20430*rr) + Q5*Q9^2*(326412 - 20324*rr) + 
  Q2*Q4^2*(324405 - 19645*rr) + Q2^2*Q7*(196661 - 19319*rr) + 
  Q5*Q7*Q8*(264657 - 18931*rr) + Q0^2*Q8*(209875 - 17875*rr) + 
  Q0^2*Q9*(90875 - 16875*rr) + Q0*Q2*Q4*(155700 - 16425*rr) + 
  Q0^2*Q3*(43125 - 15625*rr) + Q2^3*(33710 - 12750*rr) + 
  Q2*Q4*Q6*(-98900 - 12470*rr) + Q4^3*(346225 - 12275*rr) + 
  Q0^2*Q1*(5000 - 11875*rr) + Q1*Q2*Q7*(-291441 - 11669*rr) + 
  Q0*Q1*Q2*(9250 - 11275*rr) + Q1*Q5*Q6*(125275 - 11055*rr) + 
  Q0^2*Q4*(72500 - 9375*rr) + Q0*Q4*Q8*(-25905 - 8455*rr) + 
  Q0*Q1*Q9*(150180 - 8380*rr) + Q0*Q4*Q6*(138125 - 8325*rr) + 
  Q2^2*Q8*(180026 - 7494*rr) + Q5*Q6*Q7*(102922 - 5798*rr) + 
  Q0*Q4^2*(-60125 - 5175*rr) + Q0*Q2^2*(148150 - 2200*rr) + 
  Q4^2*Q6*(-58250 + 1560*rr) + Q4*Q5*Q6*(-106030 + 4120*rr) + 
  Q4*Q7*Q9*(49591 + 5019*rr) + Q0*Q3^2*(-109975 + 5200*rr) + 
  Q2*Q5*Q9*(150787 + 6499*rr) + Q0*Q1*Q6*(12625 + 6600*rr) + 
  Q1*Q6^2*(137855 + 7725*rr) + Q3*Q6*Q8*(-96830 + 8006*rr) + 
  Q0*Q1^2*(-61925 + 8125*rr) + Q0*Q5^2*(36150 + 10525*rr) + 
  Q0*Q7^2*(176790 + 10718*rr) + Q3*Q5^2*(-342620 + 10960*rr) + 
  Q0*Q4*Q9*(-7130 + 11060*rr) + Q0*Q5*Q8*(190 + 11960*rr) + 
  Q3^2*Q8*(200749 + 12289*rr) + Q3*Q4*Q8*(120496 + 13980*rr) + 
  Q4*Q5*Q9*(318619 + 14463*rr) + Q3^2*Q7*(7328 + 14888*rr) + 
  Q6*Q7*Q8*(120997 + 15185*rr) + Q0*Q5*Q6*(-205975 + 16225*rr) + 
  Q0*Q1*Q4*(173325 + 16525*rr) + Q1^2*Q8*(-161328 + 16528*rr) + 
  Q0*Q6^2*(-93650 + 16775*rr) + Q7*Q8*Q9*(32875 + 18335*rr) + 
  Q0^2*Q6*(76250 + 19375*rr) + Q5^3*(25080 + 19770*rr) + 
  Q3*Q6*Q9*(-63839 + 22745*rr) + Q3^2*Q5*(9995 + 22885*rr) + 
  Q5*Q6*Q9*(109114 + 23406*rr) + Q1*Q3*Q8*(-331556 + 24420*rr) + 
  Q0*Q3*Q4*(74450 + 24475*rr) + Q3^3*(137690 + 25550*rr) + 
  Q6^2*Q8*(207335 + 27665*rr) + Q4^2*Q9*(196525 + 30579*rr) + 
  Q3^2*Q9*(5815 + 31147*rr) + Q2*Q4*Q9*(-208245 + 31531*rr) + 
  Q2*Q7*Q9*(-142061 + 31543*rr) + Q2*Q8^2*(-296516 + 32092*rr) + 
  Q1^2*Q9*(-246935 + 32973*rr) + Q4*Q6*Q7*(-255830 + 35222*rr) + 
  Q1*Q2*Q6*(-32420 + 35550*rr) + Q0*Q2*Q5*(-44925 + 35600*rr) + 
  Q0*Q2*Q6*(327825 + 38525*rr) + Q0*Q1*Q8*(29765 + 40835*rr) + 
  Q0^2*Q5*(60625 + 43125*rr) + Q3*Q4*Q5*(149740 + 43810*rr) + 
  Q1*Q4*Q6*(69895 + 45055*rr) + Q2*Q5^2*(143195 + 45145*rr) + 
  Q3*Q4^2*(-334270 + 45550*rr) + Q3*Q5*Q7*(-17087 + 50245*rr) + 
  Q4*Q5*Q8*(-249140 + 52024*rr) + Q4^2*Q5*(-140510 + 52030*rr) + 
  Q0*Q3*Q5*(363175 + 53200*rr) + Q0*Q4*Q5*(-77775 + 53350*rr) + 
  Q2^2*Q9*(-199592 + 57624*rr) + Q7^2*Q9*(-3939 + 57865*rr) + 
  Q1*Q3*Q4*(-64350 + 58340*rr) + Q1*Q6*Q7*(162596 + 65004*rr) + 
  Q0*Q9^2*(397574 + 66106*rr) + Q6*Q7^2*(-85814 + 67970*rr) + 
  Q2^2*Q3*(-130065 + 68385*rr) + Q4*Q5^2*(-10865 + 69065*rr) + 
  Q2*Q5*Q6*(-107135 + 70205*rr) + Q0*Q1*Q5*(60850 + 71750*rr) + 
  Q1*Q7*Q8*(542197 + 73889*rr) + Q1*Q4*Q5*(168450 + 74530*rr) + 
  Q4*Q6*Q9*(-115211 + 74861*rr) + Q2*Q7*Q8*(179682 + 76730*rr) + 
  Q3*Q9^2*(-46815 + 81037*rr) + Q2*Q3*Q6*(-96855 + 82625*rr) + 
  Q3*Q7^2*(222393 + 83765*rr) + Q3*Q6*Q7*(-291872 + 83952*rr) + 
  Q4*Q8^2*(-16189 + 85159*rr) + Q0*Q8*Q9*(-611534 + 88386*rr) + 
  Q5*Q6^2*(34235 + 88475*rr) + Q2*Q3*Q7*(-58338 + 90790*rr) + 
  Q1^2*Q2*(33650 + 100670*rr) + Q3*Q8*Q9*(-288139 + 101713*rr) + 
  Q5^2*Q7*(27290 + 104402*rr) + Q0*Q4*Q7*(-25590 + 107010*rr) + 
  Q3*Q5*Q9*(-190235 + 108325*rr) + Q3*Q4*Q6*(-139910 + 110990*rr) + 
  Q3*Q4*Q9*(-180392 + 114468*rr) + Q0*Q7*Q9*(-38376 + 115976*rr) + 
  Q2*Q3*Q9*(272386 + 118066*rr) + Q2*Q4*Q8*(43487 + 118903*rr) + 
  Q1*Q5*Q8*(148399 + 119115*rr) + Q1*Q3*Q9*(29578 + 124174*rr) + 
  Q1*Q3*Q7*(121313 + 125669*rr) + Q0*Q2*Q8*(-39735 + 125835*rr) + 
  Q2*Q6*Q8*(-511499 + 136741*rr) + Q5*Q8*Q9*(-298802 + 139518*rr) + 
  Q1*Q4*Q8*(45148 + 142960*rr) + Q2*Q5*Q7*(51196 + 155636*rr) + 
  Q1*Q5*Q7*(178049 + 199005*rr) + Q0*Q6*Q9*(-92550 + 200630*rr) + 
  Q1*Q2*Q9*(-279333 + 206151*rr) + Q4*Q7*Q8*(75326 + 212422*rr) + 
  Q4*Q5*Q7*(242280 + 222980*rr) + Q3*Q5*Q8*(230338 + 231634*rr) + 
  Q3*Q7*Q9*(-20003 + 232681*rr) + Q3*Q4*Q7*(-48379 + 252257*rr) + 
  Q8^2*Q9*(-198559 + 261501*rr), Q7^2*Q8*(-194273 - 328893*rr) + 
  Q1*Q5*Q8*(-32999 - 321111*rr) + Q3*Q9^2*(-284644 - 299588*rr) + 
  Q4*Q7^2*(40413 - 296319*rr) + Q1*Q9^2*(252973 - 239847*rr) + 
  Q4*Q6*Q9*(66252 - 239392*rr) + Q3*Q6*Q8*(-240599 - 220575*rr) + 
  Q3*Q8^2*(197401 - 206571*rr) + Q8*Q9^2*(-21838 - 195926*rr) + 
  Q1*Q8*Q9*(132296 - 191288*rr) + Q5*Q8^2*(327294 - 178002*rr) + 
  Q2*Q8^2*(-73117 - 172537*rr) + Q7^3*(-463744 - 166528*rr) + 
  Q6*Q7^2*(-195473 - 164253*rr) + Q1^2*Q3*(-99335 - 156465*rr) + 
  Q3*Q4*Q7*(-143997 - 146793*rr) + Q0*Q4*Q5*(-55100 - 138100*rr) + 
  Q0*Q7^2*(339360 - 129068*rr) + Q2*Q5*Q8*(127492 - 127700*rr) + 
  Q0*Q2*Q9*(93975 - 127455*rr) + Q4*Q5*Q7*(-34999 - 126983*rr) + 
  Q4*Q7*Q8*(-8068 - 122276*rr) + Q0*Q1*Q6*(-30750 - 120725*rr) + 
  Q8^3*(-232057 - 114229*rr) + Q1*Q4*Q5*(-83690 - 112780*rr) + 
  Q2*Q3*Q9*(-72416 - 110728*rr) + Q4*Q9^2*(-20879 - 110691*rr) + 
  Q2^3*(404710 - 108710*rr) + Q2^2*Q6*(-2170 - 106730*rr) + 
  Q5*Q6^2*(129200 - 104170*rr) + Q2*Q5*Q9*(186773 - 102083*rr) + 
  Q1*Q3^2*(92895 - 100535*rr) + Q4*Q8^2*(-194485 - 99985*rr) + 
  Q6*Q7*Q9*(-223845 - 95137*rr) + Q3*Q6*Q9*(158297 - 94539*rr) + 
  Q0*Q5*Q8*(-33165 - 91635*rr) + Q1*Q5*Q9*(17189 - 91627*rr) + 
  Q3*Q4*Q6*(177370 - 91450*rr) + Q1*Q7*Q9*(187143 - 90613*rr) + 
  Q5*Q7*Q9*(28504 - 85208*rr) + Q2^2*Q4*(-48870 - 84930*rr) + 
  Q1*Q5*Q6*(-111350 - 82560*rr) + Q0*Q2*Q3*(-96325 - 82325*rr) + 
  Q0*Q3*Q5*(235325 - 82325*rr) + Q5*Q6*Q9*(-383199 - 81331*rr) + 
  Q0*Q8^2*(-243081 - 77561*rr) + Q5*Q9^2*(-3841 - 77021*rr) + 
  Q2*Q5*Q7*(-171612 - 76424*rr) + Q1*Q2*Q3*(170210 - 74490*rr) + 
  Q1*Q8^2*(-467394 - 74474*rr) + Q4*Q5^2*(5045 - 68905*rr) + 
  Q5*Q7*Q8*(-55381 - 66769*rr) + Q3^2*Q5*(-242880 - 66700*rr) + 
  Q0*Q1*Q9*(-301205 - 64445*rr) + Q0*Q2*Q4*(37550 - 64200*rr) + 
  Q2*Q6*Q7*(-591998 - 62914*rr) + Q2*Q4*Q9*(-122104 - 61160*rr) + 
  Q0*Q4*Q6*(68250 - 57550*rr) + Q3*Q5^2*(67080 - 56280*rr) + 
  Q1*Q6*Q8*(-85165 - 56157*rr) + Q0*Q4*Q9*(-288620 - 55710*rr) + 
  Q2*Q3*Q4*(125520 - 54310*rr) + Q0*Q5^2*(6975 - 54150*rr) + 
  Q5^2*Q7*(-18490 - 52872*rr) + Q3^2*Q4*(-221195 - 51125*rr) + 
  Q3*Q5*Q6*(-77735 - 51045*rr) + Q1^2*Q6*(419710 - 47090*rr) + 
  Q1*Q3*Q9*(239816 - 45964*rr) + Q1^2*Q8*(-123215 - 45083*rr) + 
  Q6^2*Q7*(-50932 - 44734*rr) + Q1^2*Q9*(164533 - 44135*rr) + 
  Q7^2*Q9*(1264 - 41552*rr) + Q2*Q3*Q6*(25820 - 41380*rr) + 
  Q0*Q5*Q7*(-305635 - 41325*rr) + Q1*Q2*Q4*(4310 - 41290*rr) + 
  Q1*Q4*Q8*(76734 - 40542*rr) + Q0*Q2*Q8*(125360 - 40310*rr) + 
  Q0*Q1*Q7*(-66360 - 38710*rr) + Q4*Q6^2*(314715 - 37805*rr) + 
  Q0^2*Q3*(-11875 - 37500*rr) + Q0*Q2^2*(-63150 - 36925*rr) + 
  Q2*Q4*Q6*(-33160 - 33880*rr) + Q4^3*(-176770 - 33550*rr) + 
  Q0*Q1*Q8*(-1415 - 31785*rr) + Q1*Q4*Q7*(-299176 - 31576*rr) + 
  Q0*Q2*Q6*(459050 - 31400*rr) + Q0^2*Q9*(-49000 - 31250*rr) + 
  Q3^3*(144610 - 30690*rr) + Q1*Q6^2*(71360 - 29650*rr) + 
  Q0^2*Q8*(56375 - 29625*rr) + Q1*Q3*Q6*(251970 - 29100*rr) + 
  Q0*Q3*Q9*(53400 - 27280*rr) + Q5^2*Q8*(411644 - 26934*rr) + 
  Q3*Q5*Q8*(227395 - 26813*rr) + Q0^2*Q2*(1250 - 24375*rr) + 
  Q0*Q3*Q8*(24480 - 24220*rr) + Q0*Q3*Q4*(-121325 - 24100*rr) + 
  Q1*Q4*Q9*(239654 - 22566*rr) + Q4^2*Q7*(1693 - 22047*rr) + 
  Q1*Q2*Q7*(127026 - 21738*rr) + Q6^3*(-153855 - 21445*rr) + 
  Q7*Q8*Q9*(-237167 - 20339*rr) + Q1^3*(241690 - 19290*rr) + 
  Q0^2*Q7*(89500 - 18500*rr) + Q0*Q2*Q7*(-188950 - 16460*rr) + 
  Q4^2*Q8*(64866 - 14862*rr) + Q0^2*Q6*(95625 - 13125*rr) + 
  Q1^2*Q7*(-59160 - 12760*rr) + Q2*Q3*Q8*(333263 - 11233*rr) + 
  Q0*Q6*Q7*(-145075 - 9335*rr) + Q2*Q4^2*(-148280 - 9200*rr) + 
  Q0*Q6^2*(-159100 - 9025*rr) + Q3^2*Q6*(55110 - 8750*rr) + 
  Q7*Q9^2*(-69614 - 8438*rr) + Q1*Q2*Q9*(-339357 - 7857*rr) + 
  Q0^2*Q1*(79375 - 6875*rr) + Q0*Q4*Q8*(-72795 - 4445*rr) + 
  Q0^2*Q4*(27500 - 3125*rr) + Q1*Q3*Q8*(7826 - 2270*rr) + 
  Q0*Q3*Q6*(67275 - 1625*rr) + Q0*Q3*Q7*(-255085 - 1385*rr) + 
  Q4*Q5*Q6*(-59335 + 425*rr) + Q2^2*Q9*(-252408 + 1408*rr) + 
  Q5^3*(38610 + 1940*rr) + Q5*Q6*Q8*(-185930 + 4502*rr) + 
  Q0*Q1*Q5*(-1725 + 5625*rr) + Q0*Q4^2*(-58375 + 6550*rr) + 
  Q4*Q5*Q8*(312585 + 7093*rr) + Q3*Q5*Q7*(-170135 + 10253*rr) + 
  Q0*Q2*Q5*(111675 + 10400*rr) + Q2*Q7*Q8*(-438676 + 11788*rr) + 
  Q1*Q5*Q7*(28687 + 14019*rr) + Q1*Q5^2*(-102305 + 14825*rr) + 
  Q4^2*Q5*(214270 + 16990*rr) + Q6^2*Q8*(-231978 + 17560*rr) + 
  Q3*Q4^2*(111565 + 18035*rr) + Q3*Q4*Q9*(-522270 + 20050*rr) + 
  Q2*Q6^2*(-72750 + 22210*rr) + Q1^2*Q5*(-270050 + 22250*rr) + 
  Q2^2*Q3*(-87425 + 22545*rr) + Q0*Q1*Q4*(-62575 + 24725*rr) + 
  Q0^2*Q5*(30000 + 25625*rr) + Q0*Q1*Q2*(-190000 + 25900*rr) + 
  Q1*Q2*Q6*(-159635 + 26205*rr) + Q1*Q4^2*(-61865 + 28015*rr) + 
  Q3*Q4*Q8*(218423 + 28091*rr) + Q2*Q3*Q5*(-98160 + 29900*rr) + 
  Q1*Q2^2*(171710 + 30550*rr) + Q0*Q1^2*(113675 + 32250*rr) + 
  Q4*Q8*Q9*(180751 + 34179*rr) + Q2*Q5^2*(-79215 + 34765*rr) + 
  Q0*Q1*Q3*(-294800 + 36175*rr) + Q4*Q5*Q9*(366443 + 37031*rr) + 
  Q0*Q9^2*(250116 + 38564*rr) + Q3*Q4*Q5*(219355 + 39845*rr) + 
  Q0*Q3^2*(44850 + 40050*rr) + Q0*Q7*Q8*(-77520 + 40072*rr) + 
  Q6*Q8^2*(-181417 + 42731*rr) + Q0*Q5*Q9*(133770 + 46830*rr) + 
  Q5*Q8*Q9*(112069 + 47905*rr) + Q4^2*Q6*(-122130 + 48240*rr) + 
  Q2*Q9^2*(-426947 + 50761*rr) + Q5*Q7^2*(-41231 + 52301*rr) + 
  Q2*Q8*Q9*(24963 + 55639*rr) + Q3^2*Q7*(69512 + 60840*rr) + 
  Q3*Q6^2*(76735 + 60885*rr) + Q2*Q5*Q6*(128270 + 62210*rr) + 
  Q1*Q4*Q6*(-10680 + 62850*rr) + Q4*Q6*Q8*(-233810 + 63602*rr) + 
  Q1*Q6*Q9*(261443 + 68311*rr) + Q1*Q3*Q4*(-175180 + 68360*rr) + 
  Q5^2*Q6*(-238945 + 70985*rr) + Q1*Q6*Q7*(102855 + 75123*rr) + 
  Q3*Q7*Q8*(460481 + 77149*rr) + Q5*Q6*Q7*(-41254 + 77630*rr) + 
  Q0*Q6*Q8*(-124070 + 85860*rr) + Q6^2*Q9*(-233338 + 91052*rr) + 
  Q1*Q3*Q5*(273735 + 92735*rr) + Q6*Q9^2*(-79503 + 97093*rr) + 
  Q4^2*Q9*(-47815 + 106529*rr) + Q2*Q4*Q5*(-192585 + 110885*rr) + 
  Q2*Q3^2*(-172730 + 112390*rr) + Q0*Q5*Q6*(56600 + 116900*rr) + 
  Q3*Q7^2*(-493012 + 117020*rr) + Q2*Q3*Q7*(134116 + 121028*rr) + 
  Q3*Q8*Q9*(-398913 + 122547*rr) + Q1*Q2*Q5*(-88360 + 123460*rr) + 
  Q0*Q4*Q7*(287090 + 124040*rr) + Q5^2*Q9*(99875 + 124263*rr) + 
  Q3^2*Q8*(-396431 + 128381*rr) + Q2*Q4*Q8*(203978 + 133674*rr) + 
  Q2*Q6*Q9*(100117 + 135129*rr) + Q1*Q7*Q8*(-117503 + 136861*rr) + 
  Q4*Q6*Q7*(64421 + 137629*rr) + Q1^2*Q4*(20740 + 140410*rr) + 
  Q7*Q8^2*(-30780 + 142484*rr) + Q2*Q4*Q7*(-568606 + 143254*rr) + 
  Q0*Q8*Q9*(57484 + 144984*rr) + Q1^2*Q2*(-80695 + 145455*rr) + 
  Q3*Q6*Q7*(-230952 + 152316*rr) + Q2^2*Q8*(73682 + 152410*rr) + 
  Q3*Q5*Q9*(-88871 + 153757*rr) + Q8^2*Q9*(333877 + 155585*rr) + 
  Q0*Q6*Q9*(-163700 + 157320*rr) + Q6*Q8*Q9*(39146 + 160594*rr) + 
  Q0*Q7*Q9*(160706 + 162754*rr) + Q2^2*Q7*(49155 + 174087*rr) + 
  Q2*Q7^2*(-63476 + 191932*rr) + Q1*Q2*Q8*(193142 + 193550*rr) + 
  Q1*Q7^2*(-243608 + 198808*rr) + Q2*Q7*Q9*(-332661 + 205055*rr) + 
  Q2^2*Q5*(-27430 + 209190*rr) + Q3^2*Q9*(-154972 + 213796*rr) + 
  Q3*Q7*Q9*(121452 + 246268*rr) + Q9^3*(256051 + 249159*rr) + 
  Q1*Q3*Q7*(368605 + 257521*rr) + Q4*Q7*Q9*(376553 + 260773*rr) + 
  Q6*Q7*Q8*(299987 + 265575*rr) + Q2*Q6*Q8*(-191840 + 277636*rr), 
 Q7^3*(-340820 - 305220*rr) + Q4*Q9^2*(276891 - 288929*rr) + 
  Q3*Q7*Q8*(-28503 - 266299*rr) + Q5*Q7*Q9*(3210 - 240254*rr) + 
  Q4^2*Q7*(-343029 - 222377*rr) + Q1*Q8^2*(-90474 - 217778*rr) + 
  Q3*Q8^2*(-20059 - 213103*rr) + Q6*Q8^2*(336780 - 210244*rr) + 
  Q4*Q7^2*(19564 - 194148*rr) + Q1*Q6*Q8*(-114272 - 193164*rr) + 
  Q2*Q3*Q9*(487 - 187613*rr) + Q2^2*Q4*(16720 - 166820*rr) + 
  Q0*Q1*Q4*(-17850 - 160325*rr) + Q8*Q9^2*(-172843 - 159071*rr) + 
  Q5*Q7*Q8*(191857 - 149683*rr) + Q1*Q6*Q9*(110154 - 135754*rr) + 
  Q1*Q5*Q9*(-612102 - 134210*rr) + Q1*Q4*Q9*(613406 - 133926*rr) + 
  Q3*Q6*Q8*(61537 - 132503*rr) + Q1*Q2^2*(-417330 - 124630*rr) + 
  Q1*Q9^2*(-201885 - 114089*rr) + Q0*Q3*Q8*(291240 - 110010*rr) + 
  Q0*Q2^2*(160675 - 109150*rr) + Q3*Q5*Q7*(-98260 - 108128*rr) + 
  Q0*Q1*Q8*(41280 - 106980*rr) + Q2*Q8*Q9*(235532 - 106036*rr) + 
  Q0*Q3*Q9*(-119725 - 105165*rr) + Q0*Q6*Q7*(-98825 - 103855*rr) + 
  Q1*Q3^2*(154445 - 103725*rr) + Q3^2*Q6*(-77345 - 103125*rr) + 
  Q1*Q7*Q9*(120604 - 102964*rr) + Q7^2*Q9*(15660 - 99876*rr) + 
  Q3*Q7^2*(-180125 - 98873*rr) + Q2*Q5*Q8*(-213368 - 97180*rr) + 
  Q1^2*Q4*(-94170 - 96640*rr) + Q1*Q2*Q3*(369955 - 94695*rr) + 
  Q4*Q5*Q6*(-205750 - 90910*rr) + Q3*Q5*Q6*(-195160 - 90760*rr) + 
  Q6^2*Q7*(-50673 - 89891*rr) + Q0*Q5*Q9*(-226265 - 88485*rr) + 
  Q1*Q5*Q6*(-24360 - 77650*rr) + Q1*Q7^2*(-149469 - 77001*rr) + 
  Q0*Q6^2*(-83675 - 75825*rr) + Q0*Q2*Q4*(79275 - 70975*rr) + 
  Q8^3*(115530 - 68510*rr) + Q4^3*(178920 - 67700*rr) + 
  Q7*Q8^2*(63505 - 64883*rr) + Q0*Q4*Q8*(141165 - 63285*rr) + 
  Q1^2*Q9*(-55617 - 63181*rr) + Q0*Q5*Q8*(-32770 - 61530*rr) + 
  Q2*Q4^2*(156105 - 59725*rr) + Q4*Q6*Q7*(-316109 - 59381*rr) + 
  Q1*Q5*Q8*(-11046 - 57066*rr) + Q3*Q4^2*(-120310 - 54770*rr) + 
  Q2*Q3*Q4*(9475 - 53545*rr) + Q0*Q7*Q9*(-15212 - 52948*rr) + 
  Q1*Q5*Q7*(-169012 - 52432*rr) + Q4*Q6^2*(-35915 - 52265*rr) + 
  Q1*Q2*Q5*(290425 - 51845*rr) + Q0*Q1*Q6*(-115125 - 51675*rr) + 
  Q2^2*Q7*(68375 - 51605*rr) + Q0^2*Q2*(-40000 - 48125*rr) + 
  Q0^2*Q8*(102875 - 47625*rr) + Q4*Q5^2*(3660 - 46490*rr) + 
  Q3*Q4*Q9*(-266 - 45482*rr) + Q2^2*Q3*(115215 - 44535*rr) + 
  Q0*Q4*Q6*(-69750 - 41650*rr) + Q1^2*Q6*(254105 - 40305*rr) + 
  Q2*Q5^2*(193550 - 39930*rr) + Q1*Q4*Q5*(148275 - 39455*rr) + 
  Q3*Q4*Q8*(321343 - 39017*rr) + Q3^2*Q9*(-52916 - 38900*rr) + 
  Q7*Q9^2*(-649744 - 38800*rr) + Q0*Q9^2*(280943 - 38773*rr) + 
  Q0*Q2*Q7*(93225 - 38605*rr) + Q6*Q7^2*(51262 - 35690*rr) + 
  Q3^2*Q4*(55415 - 34445*rr) + Q5^2*Q7*(-146508 - 33698*rr) + 
  Q0*Q2*Q3*(53650 - 29975*rr) + Q9^3*(84511 - 29309*rr) + 
  Q1*Q8*Q9*(-126140 - 28284*rr) + Q5*Q6*Q7*(-76629 - 27949*rr) + 
  Q4*Q5*Q8*(-159325 - 27925*rr) + Q2*Q3*Q8*(-97587 - 27003*rr) + 
  Q1*Q4*Q8*(-250329 - 26653*rr) + Q5^2*Q6*(-214715 - 26575*rr) + 
  Q1^2*Q3*(174295 - 26115*rr) + Q6^3*(67240 - 25720*rr) + 
  Q2*Q6*Q7*(-509548 - 25208*rr) + Q0*Q3*Q6*(-90675 - 25000*rr) + 
  Q0^2*Q3*(76875 - 25000*rr) + Q5*Q9^2*(-26490 - 23922*rr) + 
  Q1^2*Q2*(238660 - 23640*rr) + Q2*Q6*Q9*(261611 - 21949*rr) + 
  Q2^2*Q5*(-141330 - 21380*rr) + Q0*Q8^2*(-126673 - 21093*rr) + 
  Q3*Q5*Q8*(427922 - 21058*rr) + Q0*Q1*Q5*(70700 - 19375*rr) + 
  Q0*Q1*Q2*(-144375 - 18675*rr) + Q3*Q6*Q7*(-205622 - 18178*rr) + 
  Q3*Q8*Q9*(254102 - 18146*rr) + Q4^2*Q8*(-275788 - 17454*rr) + 
  Q1*Q5^2*(39600 - 15040*rr) + Q2*Q4*Q7*(-127028 - 14052*rr) + 
  Q0*Q5*Q6*(-90575 - 13300*rr) + Q2*Q5*Q9*(-106556 - 12084*rr) + 
  Q0*Q4*Q7*(-68755 - 10505*rr) + Q0^2*Q7*(44750 - 10500*rr) + 
  Q1*Q6^2*(91780 - 9840*rr) + Q1^2*Q7*(-332336 - 9040*rr) + 
  Q5^3*(-27685 - 9025*rr) + Q5^2*Q8*(32420 - 8936*rr) + 
  Q4^2*Q6*(132815 - 5985*rr) + Q1^3*(46240 - 5740*rr) + 
  Q0^2*Q1*(81875 - 5000*rr) + Q1*Q3*Q6*(185445 - 2885*rr) + 
  Q0*Q7^2*(20420 - 2584*rr) + Q5*Q7^2*(230171 - 1425*rr) + 
  Q0*Q4*Q5*(105825 - 425*rr) + Q0*Q4^2*(145875 + 275*rr) + 
  Q0*Q1*Q9*(-246465 + 615*rr) + Q2*Q3*Q6*(-13265 + 1785*rr) + 
  Q2*Q6^2*(69690 + 2530*rr) + Q0^2*Q4*(20000 + 3125*rr) + 
  Q2^3*(-18340 + 3320*rr) + Q0^2*Q9*(85500 + 5000*rr) + 
  Q1*Q2*Q4*(72585 + 9255*rr) + Q6^2*Q8*(97718 + 9662*rr) + 
  Q3*Q7*Q9*(103045 + 10369*rr) + Q3*Q6^2*(-37585 + 12695*rr) + 
  Q6^2*Q9*(-278792 + 14006*rr) + Q5*Q8^2*(139421 + 14449*rr) + 
  Q1*Q4*Q7*(438023 + 14891*rr) + Q2*Q3^2*(7405 + 15315*rr) + 
  Q4*Q5*Q9*(34331 + 16259*rr) + Q0^2*Q5*(118125 + 17500*rr) + 
  Q3*Q5^2*(-125990 + 17860*rr) + Q0*Q4*Q9*(89615 + 18995*rr) + 
  Q0*Q1*Q7*(-394555 + 19095*rr) + Q0*Q5^2*(-43700 + 19300*rr) + 
  Q0*Q2*Q6*(-15600 + 19800*rr) + Q1*Q2*Q6*(51655 + 20595*rr) + 
  Q1*Q2*Q7*(127202 + 22114*rr) + Q2*Q4*Q5*(66415 + 26005*rr) + 
  Q2*Q9^2*(-38299 + 28817*rr) + Q0^2*Q6*(21250 + 29375*rr) + 
  Q1*Q3*Q4*(-356990 + 30900*rr) + Q3*Q4*Q5*(109165 + 36455*rr) + 
  Q4*Q8^2*(26425 + 37045*rr) + Q3^2*Q8*(-5009 + 37571*rr) + 
  Q4^2*Q5*(-93390 + 38110*rr) + Q2^2*Q8*(-50490 + 39206*rr) + 
  Q1*Q4^2*(119320 + 40390*rr) + Q2*Q4*Q8*(-62010 + 40990*rr) + 
  Q4*Q6*Q9*(196864 + 42132*rr) + Q0*Q1*Q3*(-63525 + 42275*rr) + 
  Q5^2*Q9*(-55091 + 42677*rr) + Q4*Q8*Q9*(-7280 + 43440*rr) + 
  Q2^2*Q6*(-58350 + 45430*rr) + Q7^2*Q8*(83469 + 49401*rr) + 
  Q2*Q6*Q8*(-269889 + 51039*rr) + Q3*Q9^2*(325252 + 51364*rr) + 
  Q2*Q8^2*(85978 + 51490*rr) + Q3^3*(-23680 + 51940*rr) + 
  Q2*Q3*Q5*(354050 + 53020*rr) + Q3^2*Q7*(75403 + 53047*rr) + 
  Q3*Q4*Q6*(84155 + 53715*rr) + Q4^2*Q9*(42579 + 56071*rr) + 
  Q0*Q3*Q5*(275100 + 59775*rr) + Q6*Q8*Q9*(357870 + 63414*rr) + 
  Q3*Q4*Q7*(-99068 + 64604*rr) + Q5*Q6*Q9*(211995 + 66739*rr) + 
  Q0*Q3*Q4*(-12350 + 66950*rr) + Q6*Q7*Q8*(396637 + 69289*rr) + 
  Q1*Q2*Q9*(-171087 + 70061*rr) + Q5*Q6*Q8*(39588 + 73260*rr) + 
  Q0*Q2*Q9*(-130300 + 74110*rr) + Q0*Q2*Q8*(303805 + 76445*rr) + 
  Q5*Q6^2*(135145 + 76755*rr) + Q1^2*Q5*(-245870 + 78520*rr) + 
  Q2*Q4*Q6*(-28005 + 79225*rr) + Q0*Q5*Q7*(-183605 + 79625*rr) + 
  Q0*Q3^2*(-51825 + 80400*rr) + Q0*Q3*Q7*(-153155 + 86295*rr) + 
  Q6*Q7*Q9*(-308058 + 88062*rr) + Q0*Q8*Q9*(28242 + 90562*rr) + 
  Q0*Q1^2*(-169225 + 92750*rr) + Q1*Q4*Q6*(80480 + 93710*rr) + 
  Q3^2*Q5*(6510 + 95210*rr) + Q2*Q5*Q6*(-18160 + 102870*rr) + 
  Q2*Q7^2*(-68688 + 104368*rr) + Q0*Q7*Q8*(100705 + 106041*rr) + 
  Q2*Q4*Q9*(-157538 + 107454*rr) + Q6*Q9^2*(109355 + 108423*rr) + 
  Q0*Q6*Q9*(-38450 + 109110*rr) + Q1*Q2*Q8*(-29931 + 113297*rr) + 
  Q2*Q7*Q8*(-65280 + 115824*rr) + Q4*Q7*Q9*(159084 + 121084*rr) + 
  Q1*Q3*Q8*(-209748 + 130924*rr) + Q0*Q2*Q5*(154900 + 131325*rr) + 
  Q0*Q6*Q8*(-161260 + 140480*rr) + Q7*Q8*Q9*(-560576 + 141856*rr) + 
  Q3*Q5*Q9*(48228 + 144364*rr) + Q1*Q7*Q8*(-163026 + 157030*rr) + 
  Q1*Q3*Q9*(-167479 + 157201*rr) + Q4*Q6*Q8*(-13381 + 160607*rr) + 
  Q8^2*Q9*(388892 + 167276*rr) + Q1*Q3*Q5*(23445 + 167405*rr) + 
  Q4*Q5*Q7*(-231034 + 187358*rr) + Q1^2*Q8*(32320 + 193400*rr) + 
  Q3*Q6*Q9*(86827 + 193983*rr) + Q2*Q3*Q7*(135982 + 199870*rr) + 
  Q1*Q3*Q7*(165565 + 210809*rr) + Q2*Q5*Q7*(-238077 + 232983*rr) + 
  Q2^2*Q9*(-140312 + 245552*rr) + Q1*Q6*Q7*(108694 + 248418*rr) + 
  Q5*Q8*Q9*(-82611 + 269865*rr) + Q2*Q7*Q9*(-110214 + 307314*rr) + 
  Q4*Q7*Q8*(-417266 + 329006*rr), Q6*Q7*Q9*(-689084 - 262596*rr) + 
  Q4*Q6*Q9*(341149 - 246079*rr) + Q2*Q4*Q8*(12 - 230468*rr) + 
  Q3*Q5*Q7*(-32135 - 196075*rr) + Q8^3*(374896 - 192592*rr) + 
  Q1^3*(-119040 - 178740*rr) + Q1*Q3^2*(213735 - 175975*rr) + 
  Q1*Q4*Q8*(-203696 - 171680*rr) + Q2*Q9^2*(412934 - 167266*rr) + 
  Q4*Q9^2*(249530 - 166606*rr) + Q3*Q4*Q9*(-162624 - 157164*rr) + 
  Q0*Q5*Q8*(-86550 - 153900*rr) + Q1*Q9^2*(-78802 - 151978*rr) + 
  Q4^2*Q7*(-218082 - 150166*rr) + Q3*Q6*Q8*(111717 - 135847*rr) + 
  Q1*Q8^2*(427749 - 123455*rr) + Q6^2*Q7*(98740 - 122796*rr) + 
  Q7^2*Q9*(-244687 - 118899*rr) + Q4*Q7*Q9*(252188 - 114484*rr) + 
  Q1*Q7^2*(-166441 - 111989*rr) + Q1*Q2^2*(344035 - 110635*rr) + 
  Q0*Q2*Q7*(-107825 - 108025*rr) + Q1*Q4*Q6*(88730 - 103940*rr) + 
  Q0*Q6*Q9*(91850 - 103600*rr) + Q0*Q1*Q4*(30125 - 103375*rr) + 
  Q0*Q3*Q7*(-700 - 103150*rr) + Q7*Q8^2*(267185 - 102035*rr) + 
  Q2*Q4*Q9*(252274 - 101378*rr) + Q1*Q4*Q5*(2675 - 96815*rr) + 
  Q7^3*(-243796 - 96324*rr) + Q0*Q8^2*(-317645 - 96225*rr) + 
  Q1*Q5*Q9*(-1802 - 93678*rr) + Q0*Q4*Q8*(254175 - 93575*rr) + 
  Q1*Q7*Q8*(8247 - 92517*rr) + Q0*Q1*Q7*(-194925 - 88325*rr) + 
  Q0*Q2*Q9*(199400 - 87950*rr) + Q1^2*Q9*(9197 - 83367*rr) + 
  Q3*Q4*Q8*(-91153 - 82633*rr) + Q2*Q3*Q5*(-24875 - 78385*rr) + 
  Q3*Q9^2*(155241 - 73739*rr) + Q1*Q2*Q6*(-131160 - 71650*rr) + 
  Q4^2*Q9*(110458 - 70534*rr) + Q3*Q7*Q8*(-202735 - 69795*rr) + 
  Q7^2*Q8*(41681 - 68627*rr) + Q0*Q2*Q4*(23750 - 68000*rr) + 
  Q3*Q8*Q9*(68576 - 67472*rr) + Q0*Q4*Q6*(-156500 - 67125*rr) + 
  Q0*Q4*Q5*(92875 - 65625*rr) + Q1^2*Q6*(79285 - 65065*rr) + 
  Q2*Q4^2*(-29565 - 62695*rr) + Q3*Q4*Q5*(121170 - 60810*rr) + 
  Q4*Q7^2*(-143086 - 59102*rr) + Q0*Q5^2*(45250 - 58000*rr) + 
  Q1*Q3*Q4*(-235205 - 57365*rr) + Q0*Q9^2*(-167800 - 57040*rr) + 
  Q3*Q7*Q9*(-1669 - 56785*rr) + Q2*Q3*Q8*(-38420 - 55612*rr) + 
  Q1*Q3*Q7*(176742 - 55242*rr) + Q1*Q6*Q8*(45106 - 54034*rr) + 
  Q2*Q3*Q4*(-218525 - 53465*rr) + Q3*Q5^2*(-18960 - 51920*rr) + 
  Q2*Q7*Q9*(-98766 - 50966*rr) + Q5^2*Q8*(-128822 - 49888*rr) + 
  Q8*Q9^2*(121566 - 49594*rr) + Q2*Q5*Q9*(34550 - 49510*rr) + 
  Q0*Q1*Q8*(-275900 - 48950*rr) + Q1*Q5*Q8*(96528 - 47760*rr) + 
  Q5*Q9^2*(-5701 - 47217*rr) + Q2^2*Q7*(191475 - 40073*rr) + 
  Q5*Q6*Q8*(-323184 - 40036*rr) + Q2^2*Q8*(-108095 - 38971*rr) + 
  Q1*Q5*Q6*(88425 - 38475*rr) + Q4^3*(107975 - 32055*rr) + 
  Q1*Q5*Q7*(56136 - 30408*rr) + Q0*Q1*Q5*(-197625 - 28375*rr) + 
  Q0*Q6^2*(52000 - 26250*rr) + Q0*Q7*Q8*(235400 - 24540*rr) + 
  Q2*Q4*Q5*(-89635 - 22735*rr) + Q5*Q7*Q9*(198455 - 22517*rr) + 
  Q1*Q4*Q7*(34280 - 19716*rr) + Q0^2*Q4*(-18750 - 18750*rr) + 
  Q0^2*Q1*(68750 - 18750*rr) + Q0*Q1*Q6*(-214875 - 17250*rr) + 
  Q4*Q6^2*(143285 - 16385*rr) + Q3*Q4*Q6*(120860 - 16200*rr) + 
  Q0*Q3*Q5*(33125 - 15750*rr) + Q0*Q5*Q6*(-26625 - 15500*rr) + 
  Q2*Q6*Q7*(-47127 - 14243*rr) + Q3^2*Q5*(37635 - 12755*rr) + 
  Q0*Q2^2*(34375 - 10625*rr) + Q3*Q6*Q9*(-311896 - 9920*rr) + 
  Q4*Q5*Q6*(41980 - 9900*rr) + Q0^2*Q7*(-73125 - 9375*rr) + 
  Q0^2*Q9*(69375 - 9375*rr) + Q1^2*Q2*(447505 - 8905*rr) + 
  Q0*Q2*Q3*(43875 - 8625*rr) + Q6*Q8^2*(144997 - 7807*rr) + 
  Q5*Q6^2*(-26545 - 6645*rr) + Q7*Q9^2*(-358695 - 6571*rr) + 
  Q0^2*Q5*(-25000 - 6250*rr) + Q0*Q5*Q7*(-81775 - 5225*rr) + 
  Q4^2*Q5*(101855 - 3985*rr) + Q4^2*Q8*(4276 - 3860*rr) + 
  Q3*Q5*Q6*(-25675 - 3565*rr) + Q0*Q3*Q6*(-143500 - 3250*rr) + 
  Q6^3*(-193935 - 2415*rr) - 37500*Q0^2*Q3*rr + Q3^3*(-32980 + 320*rr) + 
  Q2*Q3*Q9*(-116031 + 837*rr) + Q1*Q6*Q7*(289564 + 3072*rr) + 
  Q1*Q2*Q9*(-729648 + 3464*rr) + Q4*Q5^2*(-199455 + 4495*rr) + 
  Q5*Q6*Q9*(-124800 + 6528*rr) + Q1*Q6^2*(73540 + 7070*rr) + 
  Q2^2*Q6*(-187890 + 8020*rr) + Q0^2*Q8*(9375 + 8125*rr) + 
  Q3^2*Q6*(110285 + 8705*rr) + Q0*Q1*Q3*(-72875 + 9125*rr) + 
  Q5^3*(-65900 + 9190*rr) + Q0^2*Q2*(18750 + 9375*rr) + 
  Q2*Q5^2*(51910 + 9810*rr) + Q2*Q4*Q6*(60765 + 9985*rr) + 
  Q3*Q4^2*(52450 + 10930*rr) + Q2*Q3^2*(46800 + 12340*rr) + 
  Q3^2*Q8*(-63551 + 13925*rr) + Q1*Q8*Q9*(577515 + 14895*rr) + 
  Q0*Q6*Q7*(-13600 + 16600*rr) + Q3^2*Q7*(142688 + 20432*rr) + 
  Q2*Q5*Q6*(97445 + 21325*rr) + Q0*Q4^2*(12250 + 21875*rr) + 
  Q0*Q3^2*(26375 + 22000*rr) + Q1^2*Q3*(-226235 + 22095*rr) + 
  Q0*Q3*Q4*(169375 + 22500*rr) + Q1*Q2*Q7*(-166619 + 23085*rr) + 
  Q1*Q6*Q9*(-193873 + 23155*rr) + Q1*Q3*Q6*(253635 + 23355*rr) + 
  Q4*Q5*Q7*(-340455 + 23413*rr) + Q2*Q8*Q9*(117633 + 25277*rr) + 
  Q5*Q8*Q9*(-130867 + 25337*rr) + Q1*Q3*Q8*(195797 + 26745*rr) + 
  Q2^2*Q5*(-176830 + 29040*rr) + Q1*Q4*Q9*(-143585 + 31047*rr) + 
  Q5^2*Q6*(-44910 + 36800*rr) + Q0*Q6*Q8*(-260900 + 37350*rr) + 
  Q0^2*Q6*(9375 + 37500*rr) + Q3*Q6^2*(-67450 + 37970*rr) + 
  Q0*Q7^2*(228695 + 39355*rr) + Q0*Q1*Q2*(-148750 + 39750*rr) + 
  Q2^3*(114760 + 39760*rr) + Q1^2*Q4*(633120 + 39770*rr) + 
  Q0*Q3*Q8*(72875 + 42075*rr) + Q0*Q2*Q6*(92250 + 42125*rr) + 
  Q0*Q2*Q5*(-98875 + 42750*rr) + Q1*Q5^2*(-55645 + 43245*rr) + 
  Q2*Q3*Q6*(-3560 + 49260*rr) + Q5*Q6*Q7*(-46486 + 51854*rr) + 
  Q4^2*Q6*(123660 + 52290*rr) + Q2*Q6*Q8*(-231207 + 52481*rr) + 
  Q6^2*Q8*(-42747 + 52865*rr) + Q3*Q6*Q7*(-88262 + 59246*rr) + 
  Q3^2*Q4*(29100 + 60180*rr) + Q1*Q2*Q3*(193090 + 60390*rr) + 
  Q1*Q2*Q4*(-52215 + 60595*rr) + Q0*Q4*Q9*(-479850 + 61950*rr) + 
  Q5*Q7^2*(75147 + 63903*rr) + Q0*Q3*Q9*(-53850 + 64350*rr) + 
  Q5^2*Q7*(-97397 + 66583*rr) + Q2*Q6*Q9*(480843 + 67355*rr) + 
  Q2*Q6^2*(-51160 + 67750*rr) + Q1^2*Q7*(184249 + 73133*rr) + 
  Q2^2*Q4*(-39280 + 76640*rr) + Q8^2*Q9*(-165382 + 77266*rr) + 
  Q3*Q8^2*(-14693 + 77711*rr) + Q0*Q1^2*(-89000 + 78125*rr) + 
  Q6*Q7^2*(-12616 + 79864*rr) + Q1*Q4^2*(-51855 + 82105*rr) + 
  Q0*Q2*Q8*(-148975 + 83525*rr) + Q1*Q2*Q5*(193375 + 85015*rr) + 
  Q5*Q7*Q8*(617457 + 85789*rr) + Q3*Q7^2*(167856 + 90256*rr) + 
  Q0*Q5*Q9*(-66150 + 92200*rr) + Q2*Q8^2*(399051 + 93663*rr) + 
  Q1*Q3*Q9*(9578 + 94614*rr) + Q1^2*Q5*(-304580 + 94640*rr) + 
  Q0*Q4*Q7*(71450 + 94950*rr) + Q3*Q5*Q8*(-179359 + 95161*rr) + 
  Q4*Q5*Q9*(-13077 + 97415*rr) + Q1*Q7*Q9*(-14053 + 97551*rr) + 
  Q2*Q7*Q8*(-127398 + 97554*rr) + Q2^2*Q9*(-178446 + 102642*rr) + 
  Q1*Q3*Q5*(52635 + 104875*rr) + Q5^2*Q9*(234749 + 104881*rr) + 
  Q2*Q5*Q8*(-86501 + 105195*rr) + Q2^2*Q3*(-151040 + 109100*rr) + 
  Q2*Q5*Q7*(-31785 + 119159*rr) + Q6*Q9^2*(-158985 + 125875*rr) + 
  Q5*Q8^2*(236564 + 127796*rr) + Q2*Q3*Q7*(-391555 + 136161*rr) + 
  Q7*Q8*Q9*(-164752 + 140528*rr) + Q0*Q1*Q9*(-163175 + 146225*rr) + 
  Q3*Q5*Q9*(-98649 + 147135*rr) + Q4*Q6*Q8*(-45272 + 151896*rr) + 
  Q0*Q7*Q9*(230005 + 156385*rr) + Q6*Q7*Q8*(336753 + 157277*rr) + 
  Q3*Q4*Q7*(274689 + 158313*rr) + Q0*Q8*Q9*(381740 + 159380*rr) + 
  Q6^2*Q9*(-174892 + 163168*rr) + Q2*Q7^2*(340918 + 170334*rr) + 
  Q4*Q7*Q8*(-104447 + 171557*rr) + Q2*Q4*Q7*(-437346 + 182706*rr) + 
  Q3^2*Q9*(30657 + 197237*rr) + Q1*Q2*Q8*(-175931 + 199225*rr) + 
  Q4*Q6*Q7*(-85330 + 202454*rr) + Q6*Q8*Q9*(259353 + 206869*rr) + 
  Q1^2*Q8*(-335249 + 211131*rr) + Q4*Q8*Q9*(128628 + 253428*rr) + 
  Q9^3*(-177088 + 269440*rr) + Q4*Q8^2*(558185 + 280213*rr) + 
  Q4*Q5*Q8*(2126 + 393954*rr), Q2*Q5*Q8*(210262 - 322050*rr) + 
  Q7*Q8^2*(207735 - 286533*rr) + Q8^3*(-20797 - 232617*rr) + 
  Q0*Q2*Q5*(-111500 - 232375*rr) + Q3*Q8^2*(76673 - 194915*rr) + 
  Q1*Q4*Q9*(224661 - 183603*rr) + Q1*Q8^2*(-279106 - 171642*rr) + 
  Q1^2*Q9*(-72520 - 169400*rr) + Q7^2*Q9*(-224292 - 164500*rr) + 
  Q3*Q4*Q9*(-48376 - 153360*rr) + Q3*Q8*Q9*(-198122 - 150498*rr) + 
  Q1*Q3*Q5*(-114715 - 145265*rr) + Q1^2*Q5*(148145 - 140265*rr) + 
  Q7*Q8*Q9*(-241659 - 139407*rr) + Q4*Q5*Q7*(-289591 - 138875*rr) + 
  Q1*Q4*Q7*(16053 - 138095*rr) + Q1^2*Q4*(-639425 - 136895*rr) + 
  Q2*Q6*Q7*(-297802 - 136766*rr) + Q1*Q9^2*(137150 - 131642*rr) + 
  Q4*Q8*Q9*(90310 - 130434*rr) + Q4*Q6^2*(7225 - 124765*rr) + 
  Q6^2*Q9*(-26728 - 118938*rr) + Q2*Q3*Q4*(-202710 - 109010*rr) + 
  Q0*Q8^2*(94490 - 107110*rr) + Q2*Q3*Q8*(83453 - 104563*rr) + 
  Q8*Q9^2*(367613 - 103831*rr) + Q0*Q1*Q5*(-333625 - 92500*rr) + 
  Q1*Q3^2*(474315 - 89955*rr) + Q0*Q2*Q8*(-669600 - 84700*rr) + 
  Q5*Q6*Q8*(-406990 - 83006*rr) + Q6*Q7*Q8*(164740 - 80348*rr) + 
  Q1*Q2*Q9*(-315705 - 78525*rr) + Q3^2*Q6*(19700 - 78370*rr) + 
  Q0*Q6*Q7*(-176625 - 76825*rr) + Q2*Q6^2*(-930 - 76250*rr) + 
  Q2*Q3^2*(-10880 - 72480*rr) + Q2*Q5^2*(471180 - 71650*rr) + 
  Q0*Q7^2*(93945 - 70335*rr) + Q1*Q2*Q4*(-148400 - 70100*rr) + 
  Q0*Q3*Q8*(-81950 - 69200*rr) + Q0*Q5*Q7*(56350 - 68950*rr) + 
  Q0*Q2*Q4*(174250 - 68875*rr) + Q0*Q5*Q6*(39125 - 67500*rr) + 
  Q2*Q4*Q5*(112235 - 63035*rr) + Q0*Q6^2*(-4750 - 60750*rr) + 
  Q0*Q2*Q3*(79375 - 60625*rr) + Q0*Q5*Q8*(447500 - 59700*rr) + 
  Q4*Q7^2*(-416713 - 59213*rr) + Q0^2*Q7*(38125 - 56875*rr) + 
  Q1*Q7*Q9*(91235 - 56345*rr) + Q0*Q1*Q3*(-78000 - 55625*rr) + 
  Q4*Q7*Q9*(544907 - 54033*rr) + Q3^2*Q8*(-164358 - 52694*rr) + 
  Q6*Q8^2*(-207758 - 52262*rr) + Q0*Q3*Q7*(-107900 - 51700*rr) + 
  Q6*Q7*Q9*(59617 - 50851*rr) + Q1*Q4^2*(484710 - 50740*rr) + 
  Q1*Q4*Q8*(82330 - 50346*rr) + Q6^3*(145790 - 49660*rr) + 
  Q5^2*Q6*(-38070 - 49050*rr) + Q6^2*Q8*(-11796 - 48416*rr) + 
  Q1*Q5*Q8*(451553 - 44411*rr) + Q7^2*Q8*(338488 - 42920*rr) + 
  Q1*Q6^2*(-120355 - 41915*rr) + Q3^2*Q9*(-258306 - 41650*rr) + 
  Q4^2*Q7*(-292365 - 39733*rr) + Q1*Q5*Q9*(-71003 - 39027*rr) + 
  Q0*Q2*Q7*(-121775 - 38475*rr) + Q3*Q5*Q9*(-58672 - 38464*rr) + 
  Q3*Q4*Q5*(206320 - 37330*rr) + Q0*Q4^2*(-194625 - 36750*rr) + 
  Q1*Q6*Q9*(-121425 - 36341*rr) + Q1*Q2*Q6*(-53000 - 35380*rr) + 
  Q1^2*Q8*(-91295 - 34835*rr) + Q7*Q9^2*(-280982 - 34686*rr) + 
  Q1*Q2^2*(126150 - 34670*rr) + Q3*Q5*Q6*(-62865 - 34415*rr) + 
  Q3*Q4*Q8*(19187 - 33401*rr) + Q3*Q6^2*(-139585 - 31535*rr) + 
  Q2*Q5*Q7*(-295229 - 30381*rr) + Q3^2*Q5*(122740 - 29740*rr) + 
  Q6*Q9^2*(-133976 - 28992*rr) + Q0^2*Q9*(35000 - 28750*rr) + 
  Q1*Q2*Q5*(219670 - 28630*rr) + Q6^2*Q7*(-345180 - 26144*rr) + 
  Q0*Q3*Q5*(134875 - 25875*rr) + Q2^2*Q8*(-23514 - 25162*rr) + 
  Q0*Q1*Q9*(26500 - 24600*rr) + Q1*Q2*Q7*(-25986 - 24422*rr) + 
  Q2*Q4*Q9*(147561 - 22283*rr) + Q0^2*Q1*(56250 - 21875*rr) + 
  Q7^3*(-359029 - 20289*rr) + Q4*Q5*Q6*(-331275 - 18705*rr) + 
  Q2^3*(64540 - 18560*rr) + Q9^3*(-81761 - 16637*rr) + 
  Q4*Q8^2*(179950 - 15882*rr) + Q4^3*(-38170 - 14760*rr) + 
  Q0*Q3^2*(122500 - 14750*rr) + Q5*Q8^2*(177369 - 13475*rr) + 
  Q0*Q1*Q7*(91100 - 13050*rr) + Q8^2*Q9*(267090 - 12470*rr) + 
  Q3*Q9^2*(282819 - 10969*rr) + Q4^2*Q5*(-11770 - 10790*rr) + 
  Q1*Q3*Q8*(-1895 - 10315*rr) + Q3*Q4^2*(-35305 - 9785*rr) + 
  Q5*Q7*Q9*(259507 - 7017*rr) + Q0^2*Q5*(-50000 - 6250*rr) + 
  Q2*Q7*Q9*(-289583 - 3603*rr) + Q2*Q4*Q6*(171590 - 2880*rr) + 
  Q5*Q9^2*(243000 - 2360*rr) + Q2*Q5*Q6*(-5130 - 2060*rr) + 
  Q2^2*Q6*(-81115 - 1915*rr) + Q0*Q3*Q4*(477250 - 1250*rr) + 
  Q0*Q4*Q5*(-37375 - 1125*rr) + Q0*Q4*Q8*(79950 - 550*rr) - 
  25000*Q0^2*Q3*rr + Q2*Q6*Q9*(-103675 + 29*rr) + Q1^2*Q6*(220000 + 360*rr) + 
  Q2*Q5*Q9*(44133 + 2049*rr) + Q1*Q3*Q4*(-98690 + 2070*rr) + 
  Q0*Q6*Q9*(-476200 + 2900*rr) + Q1*Q4*Q6*(44865 + 3485*rr) + 
  Q1*Q6*Q7*(213664 + 5088*rr) + Q4^2*Q8*(-214932 + 5426*rr) + 
  Q0^2*Q6*(56250 + 6250*rr) + Q0^2*Q4*(103125 + 6250*rr) + 
  Q0*Q1*Q6*(75750 + 9250*rr) + Q1^2*Q3*(50690 + 10910*rr) + 
  Q3*Q5^2*(-349980 + 13150*rr) + Q0^2*Q8*(22500 + 13750*rr) + 
  Q0*Q7*Q8*(-105945 + 14175*rr) + Q0*Q1^2*(52125 + 14750*rr) + 
  Q3*Q4*Q7*(-267598 + 15050*rr) + Q4^2*Q6*(62140 + 16360*rr) + 
  Q3^3*(-113970 + 20030*rr) + Q1^2*Q7*(-395145 + 20115*rr) + 
  Q4*Q5^2*(-104840 + 21210*rr) + Q4*Q6*Q9*(-95474 + 21854*rr) + 
  Q5*Q7^2*(-444886 + 24482*rr) + Q2*Q9^2*(-135333 + 24815*rr) + 
  Q3*Q5*Q7*(-308200 + 26472*rr) + Q4*Q5*Q9*(136065 + 27457*rr) + 
  Q0^2*Q2*(28125 + 28125*rr) + Q3^2*Q7*(322515 + 29679*rr) + 
  Q1*Q3*Q7*(118805 + 30753*rr) + Q1*Q6*Q8*(-133762 + 31814*rr) + 
  Q5^3*(-58235 + 31845*rr) + Q2*Q3*Q5*(160570 + 32780*rr) + 
  Q1*Q2*Q8*(-183481 + 33499*rr) + Q2^2*Q5*(-317745 + 33725*rr) + 
  Q5^2*Q8*(95549 + 34179*rr) + Q2^2*Q9*(5656 + 34280*rr) + 
  Q3*Q4*Q6*(-185580 + 34600*rr) + Q3*Q6*Q9*(-64984 + 36956*rr) + 
  Q0*Q5^2*(191750 + 37000*rr) + Q2^2*Q4*(-160895 + 37755*rr) + 
  Q1*Q5^2*(8595 + 39365*rr) + Q2^2*Q3*(-53335 + 39515*rr) + 
  Q0*Q5*Q9*(-441675 + 41225*rr) + Q0*Q4*Q6*(-166500 + 42500*rr) + 
  Q0*Q6*Q8*(-137825 + 44825*rr) + Q1^2*Q2*(218135 + 48785*rr) + 
  Q2*Q4^2*(102450 + 48810*rr) + Q5^2*Q9*(86800 + 49248*rr) + 
  Q4^2*Q9*(283928 + 49684*rr) + Q0*Q1*Q4*(-22000 + 53500*rr) + 
  Q1*Q5*Q6*(127090 + 54100*rr) + Q5*Q6^2*(99505 + 54175*rr) + 
  Q3*Q6*Q8*(3788 + 54440*rr) + Q2*Q8^2*(-211679 + 56621*rr) + 
  Q3^2*Q4*(-81420 + 59820*rr) + Q0*Q1*Q2*(-159875 + 60375*rr) + 
  Q0*Q2*Q9*(444575 + 61125*rr) + Q1*Q7*Q8*(170512 + 64944*rr) + 
  Q2^2*Q7*(227094 + 65646*rr) + Q2*Q3*Q9*(182410 + 67106*rr) + 
  Q0*Q2^2*(-176375 + 68250*rr) + Q0*Q1*Q8*(-380300 + 70300*rr) + 
  Q5*Q7*Q8*(585827 + 70727*rr) + Q0*Q3*Q6*(-110375 + 76375*rr) + 
  Q5*Q8*Q9*(13919 + 76587*rr) + Q4*Q6*Q7*(-69448 + 77560*rr) + 
  Q6*Q7^2*(133005 + 77945*rr) + Q4*Q5*Q8*(-358270 + 82178*rr) + 
  Q0*Q2*Q6*(-3375 + 89250*rr) + Q0*Q4*Q9*(-97475 + 90825*rr) + 
  Q5*Q6*Q9*(-50901 + 90903*rr) + Q5*Q6*Q7*(55718 + 95602*rr) + 
  Q5^2*Q7*(189899 + 96845*rr) + Q6*Q8*Q9*(94026 + 99138*rr) + 
  Q0*Q9^2*(43195 + 101615*rr) + Q3*Q5*Q8*(416342 + 104262*rr) + 
  Q2*Q3*Q7*(144742 + 112062*rr) + Q0*Q3*Q9*(258900 + 112900*rr) + 
  Q1^3*(99370 + 115650*rr) + Q1*Q3*Q6*(-67735 + 116145*rr) + 
  Q0*Q7*Q9*(-543155 + 117385*rr) + Q2*Q7^2*(270147 + 120983*rr) + 
  Q3*Q7*Q8*(-239389 + 122711*rr) + Q4*Q6*Q8*(-180216 + 123868*rr) + 
  Q2*Q4*Q7*(-100517 + 124375*rr) + Q4*Q9^2*(168854 + 124558*rr) + 
  Q1*Q2*Q3*(-257200 + 127800*rr) + Q1*Q4*Q5*(262315 + 130105*rr) + 
  Q2*Q4*Q8*(-131995 + 131309*rr) + Q2*Q3*Q6*(155370 + 132050*rr) + 
  Q0*Q4*Q7*(19000 + 140100*rr) + Q3*Q7^2*(-44064 + 141088*rr) + 
  Q3*Q7*Q9*(-4031 + 155933*rr) + Q2*Q8*Q9*(285029 + 161825*rr) + 
  Q0*Q8*Q9*(120305 + 177245*rr) + Q1*Q8*Q9*(-191606 + 179330*rr) + 
  Q1*Q5*Q7*(324644 + 189812*rr) + Q1*Q7^2*(-127414 + 191250*rr) + 
  Q4*Q7*Q8*(-90301 + 209767*rr) + Q2*Q7*Q8*(-74369 + 212515*rr) + 
  Q2*Q6*Q8*(-351781 + 216231*rr) + Q1*Q3*Q9*(-104922 + 228578*rr) + 
  Q3*Q6*Q7*(-70147 + 258949*rr), Q2*Q4*Q7*(92857 - 362647*rr) + 
  Q8*Q9^2*(-168660 - 323748*rr) + Q6*Q8*Q9*(137908 - 306620*rr) + 
  Q3*Q7*Q8*(-114967 - 282395*rr) + Q4*Q5*Q8*(-647499 - 261351*rr) + 
  Q5*Q6*Q9*(194119 - 242541*rr) + Q6*Q9^2*(107002 - 238686*rr) + 
  Q9^3*(-196504 - 238264*rr) + Q1*Q5*Q9*(157284 - 211608*rr) + 
  Q7*Q8^2*(335743 - 207069*rr) + Q4*Q9^2*(224028 - 193540*rr) + 
  Q1*Q3*Q8*(-335597 - 190577*rr) + Q0*Q6*Q7*(221350 - 190110*rr) + 
  Q1*Q2*Q5*(90040 - 174690*rr) + Q1*Q4*Q7*(12856 - 170792*rr) + 
  Q6^2*Q9*(269068 - 164650*rr) + Q4*Q7*Q9*(258561 - 154083*rr) + 
  Q4^2*Q7*(-33703 - 151883*rr) + Q2*Q3*Q8*(-91171 - 146991*rr) + 
  Q4*Q8*Q9*(-219652 - 141764*rr) + Q7^3*(-142717 - 136809*rr) + 
  Q0*Q5*Q8*(-319940 - 134810*rr) + Q1*Q2*Q4*(-60485 - 131235*rr) + 
  Q0*Q7^2*(-145300 - 124048*rr) + Q3*Q4*Q7*(-224621 - 123949*rr) + 
  Q4*Q7^2*(-153488 - 122536*rr) + Q5*Q9^2*(-214407 - 122139*rr) + 
  Q0*Q3*Q8*(-3470 - 120420*rr) + Q3*Q6*Q7*(-204818 - 117490*rr) + 
  Q0*Q1*Q6*(-92000 - 117350*rr) + Q3*Q5*Q7*(103549 - 116455*rr) + 
  Q5*Q8*Q9*(-71896 - 116184*rr) + Q1*Q7*Q9*(135714 - 115606*rr) + 
  Q1*Q3*Q4*(154795 - 110245*rr) + Q2*Q5^2*(126135 - 109365*rr) + 
  Q7^2*Q8*(210814 - 108666*rr) + Q4*Q6*Q8*(-200568 - 108352*rr) + 
  Q0*Q2*Q5*(-126575 - 107600*rr) + Q2*Q5*Q9*(301109 - 105875*rr) + 
  Q2*Q4^2*(498590 - 102090*rr) + Q8^3*(264046 - 100106*rr) + 
  Q2*Q6*Q7*(-113812 - 98980*rr) + Q4*Q5*Q6*(-283965 - 94115*rr) + 
  Q5*Q7^2*(279275 - 93921*rr) + Q2*Q3^2*(142600 - 93320*rr) + 
  Q1*Q4^2*(93465 - 87575*rr) + Q0*Q2*Q4*(5550 - 85450*rr) + 
  Q3*Q6^2*(-29565 - 81085*rr) + Q1*Q2*Q8*(-219355 - 77863*rr) + 
  Q0*Q3*Q7*(-149885 - 76435*rr) + Q0*Q2*Q7*(-96850 - 75460*rr) + 
  Q6*Q7*Q8*(1023 - 74253*rr) + Q1*Q9^2*(-315393 - 73725*rr) + 
  Q2*Q7^2*(-388020 - 72964*rr) + Q1*Q2*Q6*(-243355 - 72105*rr) + 
  Q2*Q5*Q8*(-17332 - 69232*rr) + Q3^2*Q8*(237708 - 68276*rr) + 
  Q1^2*Q6*(4405 - 67605*rr) + Q0*Q1*Q7*(-234385 - 67535*rr) + 
  Q1*Q2*Q9*(-356804 - 67140*rr) + Q0*Q2*Q3*(34300 - 65325*rr) + 
  Q4*Q6^2*(-41770 - 64180*rr) + Q3*Q8^2*(-74285 - 60729*rr) + 
  Q1*Q6^2*(-38450 - 58230*rr) + Q1^2*Q5*(11020 - 58070*rr) + 
  Q2*Q3*Q5*(220830 - 56880*rr) + Q1^2*Q3*(-105970 - 53570*rr) + 
  Q2^3*(183000 - 52900*rr) + Q6*Q8^2*(181855 - 52701*rr) + 
  Q1^2*Q7*(-186399 - 52435*rr) + Q1*Q6*Q9*(23797 - 51847*rr) + 
  Q1^2*Q2*(18305 - 51385*rr) + Q0*Q5*Q9*(-267955 - 50945*rr) + 
  Q4^3*(204805 - 49945*rr) + Q8^2*Q9*(-358954 - 49922*rr) + 
  Q4*Q8^2*(-641082 - 49490*rr) + Q2*Q9^2*(-81676 - 49324*rr) + 
  Q1*Q4*Q9*(92711 - 48637*rr) + Q0*Q3*Q4*(171800 - 48100*rr) + 
  Q5^3*(130300 - 44220*rr) + Q1^2*Q4*(-160550 - 41660*rr) + 
  Q6^2*Q7*(-38373 - 41627*rr) + Q0*Q7*Q8*(161320 - 41228*rr) + 
  Q3*Q7^2*(-116018 - 40810*rr) + Q3^2*Q6*(-293755 - 39105*rr) + 
  Q1^2*Q9*(-266626 - 36018*rr) + Q0*Q4*Q7*(172190 - 34910*rr) + 
  Q0*Q4*Q9*(-24670 - 31910*rr) + Q3^2*Q9*(-324582 - 30014*rr) + 
  Q4*Q6*Q7*(13684 - 27732*rr) + Q2*Q3*Q9*(14843 - 27705*rr) + 
  Q2*Q3*Q6*(-38890 - 27240*rr) + Q5^2*Q8*(-454062 - 27162*rr) + 
  Q0*Q5^2*(175225 - 25275*rr) + Q7^2*Q9*(-137259 - 24799*rr) + 
  Q2*Q6^2*(227415 - 24325*rr) + Q0*Q6*Q8*(82380 - 24190*rr) + 
  Q0^2*Q9*(28500 - 21250*rr) + Q5^2*Q6*(-128575 - 18635*rr) + 
  Q3*Q4^2*(232940 - 18170*rr) + Q2*Q8^2*(37363 - 17465*rr) + 
  Q3*Q5^2*(-170920 - 15790*rr) + Q4*Q6*Q9*(-60831 - 15203*rr) + 
  Q3*Q4*Q8*(346731 - 15153*rr) + Q0*Q4*Q8*(139230 - 13970*rr) + 
  Q0*Q1*Q3*(-185800 - 13575*rr) + Q2*Q3*Q4*(121935 - 13515*rr) + 
  Q2^2*Q4*(-34900 - 13260*rr) + Q0^2*Q3*(-5625 - 12500*rr) + 
  Q1*Q3^2*(158100 - 11500*rr) + Q3*Q5*Q6*(-49980 - 10970*rr) + 
  Q0^2*Q6*(33125 - 10000*rr) + Q0*Q3*Q5*(133825 - 9575*rr) + 
  Q4^2*Q9*(251137 - 9489*rr) + Q0^2*Q7*(125 - 7875*rr) + 
  Q0*Q1*Q8*(120010 - 7610*rr) + Q6^2*Q8*(232364 - 7102*rr) + 
  Q0*Q4^2*(-80750 - 6700*rr) + Q6^3*(187750 - 6260*rr) + 
  Q0^2*Q5*(11250 - 5625*rr) + Q2*Q4*Q5*(56595 - 5475*rr) + 
  Q1*Q8*Q9*(246930 - 4998*rr) + Q0*Q4*Q6*(262125 - 4675*rr) + 
  Q0^2*Q1*(51250 - 3750*rr) + Q0^2*Q4*(8750 - 3125*rr) + 
  Q0*Q1^2*(-92200 - 2625*rr) + Q0^2*Q2*(54375 - 2500*rr) + 
  Q2^2*Q6*(2345 - 1535*rr) + Q0^2*Q8*(29500 - 1500*rr) + 
  Q0*Q1*Q2*(-45375 + 1775*rr) + Q5*Q7*Q9*(318012 + 1852*rr) + 
  Q3*Q6*Q9*(-504852 + 3092*rr) + Q0*Q3^2*(105100 + 3550*rr) + 
  Q1^3*(-136690 + 4850*rr) + Q3*Q4*Q9*(-484905 + 6359*rr) + 
  Q3*Q6*Q8*(174772 + 6764*rr) + Q0*Q1*Q4*(28550 + 7225*rr) + 
  Q1*Q3*Q5*(17215 + 8165*rr) + Q3*Q5*Q8*(134130 + 10798*rr) + 
  Q3*Q4*Q6*(-95995 + 12685*rr) + Q4*Q5^2*(-56950 + 14340*rr) + 
  Q0*Q2*Q9*(203350 + 15020*rr) + Q0*Q4*Q5*(-15975 + 15150*rr) + 
  Q0*Q2*Q6*(98175 + 17100*rr) + Q0*Q5*Q6*(165475 + 18025*rr) + 
  Q0*Q6^2*(-37225 + 18225*rr) + Q1*Q2^2*(25875 + 24145*rr) + 
  Q1*Q5*Q6*(32855 + 26395*rr) + Q7*Q9^2*(-613304 + 27816*rr) + 
  Q5^2*Q9*(183025 + 30143*rr) + Q2^2*Q7*(306630 + 31230*rr) + 
  Q0*Q1*Q9*(-173430 + 33280*rr) + Q7*Q8*Q9*(-36851 + 33337*rr) + 
  Q2*Q6*Q9*(90705 + 34989*rr) + Q1*Q4*Q5*(150320 + 35630*rr) + 
  Q2*Q4*Q6*(-25190 + 41120*rr) + Q1*Q3*Q7*(223296 + 41288*rr) + 
  Q4*Q5*Q9*(230423 + 43739*rr) + Q0*Q2^2*(-136025 + 45075*rr) + 
  Q3^2*Q7*(-136349 + 46215*rr) + Q2^2*Q3*(-47700 + 48740*rr) + 
  Q2^2*Q9*(-308380 + 49660*rr) + Q0*Q7*Q9*(-382269 + 50419*rr) + 
  Q1*Q2*Q7*(-274524 + 51832*rr) + Q5*Q7*Q8*(490651 + 53679*rr) + 
  Q1*Q3*Q9*(203187 + 55503*rr) + Q3^2*Q4*(43395 + 55825*rr) + 
  Q1*Q3*Q6*(-98980 + 56340*rr) + Q0*Q3*Q6*(-61850 + 56750*rr) + 
  Q5*Q6*Q7*(-81730 + 60246*rr) + Q1*Q5^2*(-18075 + 61395*rr) + 
  Q0*Q1*Q5*(91775 + 62250*rr) + Q2*Q6*Q8*(-116858 + 64230*rr) + 
  Q1*Q4*Q6*(163955 + 64765*rr) + Q0*Q2*Q8*(-376840 + 65790*rr) + 
  Q6*Q7^2*(-79187 + 66521*rr) + Q1^2*Q8*(406318 + 66582*rr) + 
  Q6*Q7*Q9*(-433208 + 66920*rr) + Q3^2*Q5*(231610 + 67810*rr) + 
  Q2*Q5*Q7*(-182784 + 68156*rr) + Q4^2*Q8*(34056 + 69098*rr) + 
  Q4^2*Q6*(-24195 + 69685*rr) + Q1*Q8^2*(-29106 + 69910*rr) + 
  Q5*Q6*Q8*(38839 + 70051*rr) + Q2*Q8*Q9*(184263 + 75771*rr) + 
  Q5^2*Q7*(188340 + 76066*rr) + Q3^3*(86570 + 77210*rr) + 
  Q1*Q6*Q7*(129023 + 77695*rr) + Q2^2*Q8*(304060 + 79044*rr) + 
  Q2*Q7*Q9*(5551 + 79571*rr) + Q2*Q5*Q6*(-39400 + 81430*rr) + 
  Q2*Q4*Q9*(-146364 + 81952*rr) + Q0*Q5*Q7*(157190 + 87300*rr) + 
  Q1*Q2*Q3*(112785 + 92655*rr) + Q0*Q8^2*(-205616 + 106644*rr) + 
  Q4*Q5*Q7*(305762 + 107794*rr) + Q0*Q9^2*(240626 + 109694*rr) + 
  Q1*Q7^2*(-272953 + 111611*rr) + Q5*Q6^2*(168360 + 112700*rr) + 
  Q2*Q3*Q7*(-225781 + 119071*rr) + Q3*Q4*Q5*(-44095 + 126925*rr) + 
  Q0*Q6*Q9*(-283350 + 127870*rr) + Q0*Q3*Q9*(279925 + 127895*rr) + 
  Q2^2*Q5*(-216150 + 129640*rr) + Q2*Q7*Q8*(240108 + 130012*rr) + 
  Q1*Q4*Q8*(-221783 + 137681*rr) + Q3*Q8*Q9*(-320477 + 138711*rr) + 
  Q4^2*Q5*(-7810 + 138980*rr) + Q3*Q7*Q9*(27774 + 151190*rr) + 
  Q1*Q5*Q7*(-77010 + 156454*rr) + Q1*Q6*Q8*(-121057 + 162987*rr) + 
  Q1*Q5*Q8*(127283 + 169103*rr) + Q3*Q5*Q9*(-362875 + 185169*rr) + 
  Q0*Q8*Q9*(-213366 + 200114*rr) + Q5*Q8^2*(128405 + 231377*rr) + 
  Q3*Q9^2*(-12112 + 270416*rr) + Q4*Q7*Q8*(120131 + 281007*rr) + 
  Q1*Q7*Q8*(732132 + 338948*rr) + Q2*Q4*Q8*(-247278 + 347778*rr), 
 58125*Q0^2*Q3 + Q2*Q3*Q5*(288250 - 262850*rr) + 
  Q5*Q7*Q8*(-20567 - 222123*rr) + Q3*Q6*Q7*(-65769 - 218509*rr) + 
  Q7^2*Q8*(164791 - 218373*rr) + Q2*Q5*Q8*(-303564 - 202984*rr) + 
  Q3*Q7^2*(271612 - 185140*rr) + Q3*Q7*Q8*(147313 - 184947*rr) + 
  Q1*Q5^2*(-36205 - 176115*rr) + Q1*Q7^2*(146912 - 168784*rr) + 
  Q3^2*Q4*(202085 - 167345*rr) + Q0*Q1*Q7*(31645 - 153555*rr) + 
  Q2*Q3*Q8*(-88861 - 153217*rr) + Q3*Q8^2*(238046 - 152570*rr) + 
  Q1^2*Q7*(-226750 - 150566*rr) + Q1*Q8*Q9*(5893 - 148671*rr) + 
  Q7*Q8*Q9*(-42976 - 148128*rr) + Q7^3*(-92308 - 136708*rr) + 
  Q2*Q8^2*(-510744 - 129912*rr) + Q0*Q3*Q9*(-26875 - 129165*rr) + 
  Q4*Q6*Q7*(-225050 - 128954*rr) + Q2*Q7^2*(-265645 - 126073*rr) + 
  Q6*Q8*Q9*(-92747 - 125087*rr) + Q7*Q9^2*(-218758 - 124142*rr) + 
  Q1*Q5*Q9*(126619 - 123849*rr) + Q8*Q9^2*(-74329 - 122645*rr) + 
  Q5^2*Q8*(45629 - 119427*rr) + Q4*Q8*Q9*(-295952 - 118624*rr) + 
  Q4*Q7^2*(143772 - 118108*rr) + Q1*Q4*Q9*(128622 - 117842*rr) + 
  Q6*Q9^2*(301512 - 112696*rr) + Q0*Q1*Q4*(436150 - 110450*rr) + 
  Q0*Q5*Q9*(-119240 - 106960*rr) + Q1*Q9^2*(-90967 - 103547*rr) + 
  Q2^2*Q9*(191119 - 98205*rr) + Q6*Q8^2*(125107 - 96249*rr) + 
  Q2^2*Q7*(10176 - 95648*rr) + Q1*Q2*Q3*(-205220 - 95300*rr) + 
  Q4*Q6*Q8*(4894 - 93742*rr) + Q0*Q2^2*(296425 - 86900*rr) + 
  Q1*Q7*Q9*(243320 - 86632*rr) + Q4*Q9^2*(-59233 - 85261*rr) + 
  Q4^2*Q7*(289706 - 76510*rr) + Q4^2*Q8*(-93745 - 76275*rr) + 
  Q0*Q4*Q9*(9240 - 76130*rr) + Q2^2*Q4*(7090 - 74830*rr) + 
  Q2*Q4*Q8*(121347 - 74073*rr) + Q2*Q4*Q7*(225196 - 73464*rr) + 
  Q4*Q5*Q9*(-77100 - 72652*rr) + Q1^2*Q6*(-290835 - 72645*rr) + 
  Q2^3*(45990 - 70630*rr) + Q0*Q8*Q9*(-576718 - 64718*rr) + 
  Q2*Q6*Q7*(-136825 - 62153*rr) + Q1*Q2*Q9*(-74788 - 60372*rr) + 
  Q1*Q3*Q5*(7395 - 60155*rr) + Q2*Q3*Q4*(-26330 - 59730*rr) + 
  Q0*Q2*Q4*(-123100 - 59475*rr) + Q2*Q3*Q9*(268188 - 58356*rr) + 
  Q2*Q6*Q8*(-146923 - 57467*rr) + Q0*Q3*Q8*(112390 - 57260*rr) + 
  Q5*Q7^2*(485934 - 57226*rr) + Q1*Q3*Q6*(43240 - 57120*rr) + 
  Q5^2*Q9*(-99585 - 56925*rr) + Q0*Q1*Q5*(82450 - 56500*rr) + 
  Q0*Q6*Q8*(14415 - 55945*rr) + Q2*Q6*Q9*(114773 - 53639*rr) + 
  Q4*Q7*Q8*(-91711 - 52603*rr) + Q9^3*(94467 - 50345*rr) + 
  Q2*Q4*Q6*(-167655 - 48825*rr) + Q5^3*(77255 - 48215*rr) + 
  Q1*Q5*Q8*(-415623 - 48043*rr) + Q1*Q6*Q9*(188784 - 46760*rr) + 
  Q2^2*Q6*(65370 - 46300*rr) + Q0*Q3*Q6*(56950 - 44625*rr) + 
  Q5*Q6*Q8*(136092 - 44264*rr) + Q0*Q7*Q8*(378435 - 43289*rr) + 
  Q0*Q2*Q6*(172150 - 42700*rr) + Q0^2*Q2*(-49375 - 41875*rr) + 
  Q0*Q1*Q6*(-94625 - 40175*rr) + Q3^2*Q6*(-150530 - 39170*rr) + 
  Q0*Q4*Q6*(227625 - 38025*rr) + Q2*Q4*Q5*(29790 - 37520*rr) + 
  Q6^2*Q8*(64844 - 36250*rr) + Q0^2*Q8*(53500 - 35750*rr) + 
  Q0*Q6*Q7*(-8125 - 34905*rr) + Q1*Q4^2*(-127645 - 34665*rr) + 
  Q1*Q8^2*(26721 - 34515*rr) + Q1*Q2*Q6*(148560 - 33940*rr) + 
  Q1*Q5*Q6*(166220 - 33310*rr) + Q0*Q2*Q3*(66775 - 33100*rr) + 
  Q3^2*Q5*(-87280 - 32740*rr) + Q3*Q5^2*(-10435 - 32165*rr) + 
  Q2*Q5^2*(-79770 - 31550*rr) + Q0*Q1^2*(-286600 - 30000*rr) + 
  Q1*Q4*Q7*(653804 - 29756*rr) + Q1^3*(38320 - 29180*rr) + 
  Q5*Q8*Q9*(-234236 - 28716*rr) + Q0*Q1*Q3*(-49150 - 28225*rr) + 
  Q0*Q1*Q8*(-38495 - 27755*rr) + Q3*Q6*Q9*(18955 - 25977*rr) + 
  Q0*Q5*Q8*(-67195 - 25405*rr) + Q5*Q9^2*(72559 - 23053*rr) + 
  Q4*Q5*Q6*(186825 - 21635*rr) + Q5^2*Q6*(108905 - 21445*rr) + 
  Q0^2*Q7*(-39000 - 20500*rr) + Q1^2*Q5*(100245 - 18995*rr) + 
  Q2*Q4^2*(13110 - 17920*rr) + Q3*Q9^2*(-401602 - 12954*rr) + 
  Q0^2*Q4*(-5000 - 12500*rr) + Q1*Q3^2*(-244150 - 10570*rr) + 
  Q1*Q6^2*(134980 - 10140*rr) + Q0*Q3*Q7*(-20905 - 9855*rr) + 
  Q0*Q8^2*(-71613 - 9293*rr) + Q4*Q6*Q9*(-332538 - 7646*rr) + 
  Q0*Q9^2*(433693 - 7283*rr) + Q3*Q7*Q9*(-14772 - 7156*rr) + 
  Q0*Q6^2*(-98925 - 5825*rr) + Q1^2*Q8*(38374 - 5090*rr) + 
  Q0*Q2*Q7*(-29800 - 180*rr) + Q4*Q6^2*(-14800 + 600*rr) + 
  Q3*Q5*Q6*(-24275 + 1725*rr) + Q2*Q3*Q6*(-138520 + 2610*rr) + 
  Q3*Q6^2*(104675 + 4145*rr) + Q0*Q5^2*(-50950 + 5675*rr) + 
  Q0*Q4*Q7*(83520 + 8670*rr) + Q3^2*Q8*(64014 + 10926*rr) + 
  Q0^2*Q5*(93125 + 11250*rr) + Q3^3*(58250 + 11330*rr) + 
  Q6^3*(6340 + 12600*rr) + Q4*Q5*Q8*(321886 + 13022*rr) + 
  Q1*Q2*Q8*(-43075 + 13233*rr) + Q1^2*Q2*(74245 + 13775*rr) + 
  Q4^3*(214825 + 13795*rr) + Q0*Q3*Q4*(-73475 + 13825*rr) + 
  Q6*Q7^2*(-101813 + 14367*rr) + Q3*Q6*Q8*(-265127 + 14685*rr) + 
  Q0*Q2*Q9*(-337050 + 18960*rr) + Q0^2*Q6*(-44375 + 20000*rr) + 
  Q0^2*Q1*(-30625 + 20000*rr) + Q5*Q6*Q9*(220757 + 21681*rr) + 
  Q5*Q8^2*(-515678 + 23258*rr) + Q5^2*Q7*(124914 + 23338*rr) + 
  Q1*Q6*Q8*(-66990 + 24070*rr) + Q2*Q6^2*(111800 + 24160*rr) + 
  Q1*Q4*Q5*(-65505 + 24975*rr) + Q5*Q7*Q9*(-17628 + 25412*rr) + 
  Q0*Q5*Q6*(-127700 + 26575*rr) + Q3*Q4^2*(-309405 + 27185*rr) + 
  Q4^2*Q6*(-81010 + 27360*rr) + Q0*Q1*Q9*(-93040 + 27540*rr) + 
  Q6*Q7*Q8*(667086 + 28070*rr) + Q1*Q2*Q7*(142772 + 28720*rr) + 
  Q5*Q6*Q7*(20900 + 29388*rr) + Q1*Q2^2*(-92330 + 29790*rr) + 
  Q6^2*Q9*(192718 + 30476*rr) + Q1^2*Q4*(60210 + 31080*rr) + 
  Q3^2*Q9*(52135 + 31683*rr) + Q6^2*Q7*(110012 + 31872*rr) + 
  Q3^2*Q7*(-442046 + 32946*rr) + Q0^2*Q9*(84250 + 33750*rr) + 
  Q2^2*Q3*(-376760 + 35000*rr) + Q2*Q3*Q7*(55328 + 35256*rr) + 
  Q3*Q5*Q7*(-45064 + 37704*rr) + Q4*Q8^2*(27197 + 40793*rr) + 
  Q1*Q3*Q4*(-95200 + 41230*rr) + Q0*Q4*Q8*(65340 + 42090*rr) + 
  Q2*Q7*Q8*(-40671 + 42749*rr) + Q1*Q4*Q6*(187670 + 43770*rr) + 
  Q2*Q9^2*(-426984 + 44568*rr) + Q3*Q4*Q5*(-81130 + 44810*rr) + 
  Q0*Q7^2*(-30595 + 45681*rr) + Q0*Q4*Q5*(114825 + 46950*rr) + 
  Q5*Q6^2*(38610 + 47140*rr) + Q4^2*Q9*(245140 + 48378*rr) + 
  Q1*Q2*Q4*(-125115 + 49725*rr) + Q0*Q7*Q9*(105328 + 51192*rr) + 
  Q0*Q1*Q2*(-61750 + 51825*rr) + Q4*Q5^2*(159045 + 52945*rr) + 
  Q2*Q3^2*(86670 + 54090*rr) + Q0*Q3^2*(-34200 + 54900*rr) + 
  Q0*Q4^2*(81875 + 55025*rr) + Q0*Q5*Q7*(160995 + 65475*rr) + 
  Q4*Q7*Q9*(-410746 + 66894*rr) + Q3*Q5*Q8*(259062 + 70190*rr) + 
  Q1*Q3*Q9*(189202 + 70482*rr) + Q1^2*Q3*(117075 + 76105*rr) + 
  Q2*Q5*Q7*(71450 + 77302*rr) + Q2*Q7*Q9*(229690 + 79538*rr) + 
  Q4^2*Q5*(-135560 + 80480*rr) + Q7*Q8^2*(-219673 + 81291*rr) + 
  Q1*Q3*Q7*(47918 + 84990*rr) + Q1*Q3*Q8*(-77067 + 85841*rr) + 
  Q3*Q4*Q6*(-51765 + 87415*rr) + Q6*Q7*Q9*(239911 + 91947*rr) + 
  Q2^2*Q5*(76455 + 92105*rr) + Q8^2*Q9*(-62893 + 104039*rr) + 
  Q0*Q3*Q5*(271475 + 107025*rr) + Q3*Q5*Q9*(203868 + 107644*rr) + 
  Q2*Q4*Q9*(-104865 + 111619*rr) + Q1*Q2*Q5*(-395635 + 118315*rr) + 
  Q0*Q2*Q8*(312580 + 127770*rr) + Q1*Q4*Q8*(120528 + 129348*rr) + 
  Q1*Q7*Q8*(183513 + 129893*rr) + Q2*Q5*Q6*(99235 + 130085*rr) + 
  Q2*Q8*Q9*(150145 + 131597*rr) + Q1*Q5*Q7*(-126261 + 136455*rr) + 
  Q1*Q6*Q7*(-97860 + 151816*rr) + Q2^2*Q8*(198063 + 159979*rr) + 
  Q1^2*Q9*(-265758 + 162338*rr) + Q0*Q2*Q5*(43775 + 163700*rr) + 
  Q7^2*Q9*(473848 + 170264*rr) + Q3*Q4*Q8*(142059 + 179167*rr) + 
  Q0*Q6*Q9*(65525 + 193285*rr) + Q3*Q4*Q7*(131357 + 227769*rr) + 
  Q3*Q8*Q9*(134332 + 228412*rr) + Q4*Q5*Q7*(215781 + 236305*rr) + 
  Q8^3*(198547 + 242727*rr) + Q2*Q5*Q9*(304439 + 254527*rr) + 
  Q3*Q4*Q9*(-17661 + 366879*rr), Q3*Q5*Q7*(301422 - 273942*rr) + 
  Q6*Q9^2*(86802 - 272822*rr) + Q9^3*(-527598 - 265526*rr) + 
  Q3*Q7*Q8*(-248859 - 254959*rr) + Q2*Q7*Q9*(350704 - 242832*rr) + 
  Q2*Q8*Q9*(-96720 - 239840*rr) + Q1*Q7^2*(338708 - 231212*rr) + 
  Q1*Q5*Q7*(102762 - 208770*rr) + Q2*Q4*Q7*(127808 - 207108*rr) + 
  Q3^2*Q9*(101925 - 201367*rr) + Q1*Q3*Q7*(-170185 - 170517*rr) + 
  Q3*Q7*Q9*(-182024 - 166152*rr) + Q3*Q7^2*(349987 - 162457*rr) + 
  Q3*Q6*Q7*(-43997 - 162205*rr) + Q6*Q8^2*(50123 - 160145*rr) + 
  Q0*Q7*Q9*(-23448 - 151552*rr) + Q2*Q5*Q9*(-78837 - 148133*rr) + 
  Q2*Q6*Q8*(210206 - 139578*rr) + Q1*Q7*Q8*(-62885 - 137921*rr) + 
  Q4*Q7*Q9*(-279820 - 136588*rr) + Q1*Q6*Q9*(-89071 - 135135*rr) + 
  Q2*Q4*Q9*(49229 - 119651*rr) + Q2*Q3*Q8*(-194738 - 113338*rr) + 
  Q2*Q7^2*(49668 - 108652*rr) + Q1*Q2*Q8*(155303 - 107893*rr) + 
  Q1*Q6*Q7*(-68155 - 97363*rr) + Q2*Q3^2*(292815 - 95815*rr) + 
  Q0*Q7*Q8*(-164870 - 88886*rr) + Q2*Q3*Q5*(232790 - 86160*rr) + 
  Q6*Q8*Q9*(271199 - 81885*rr) + Q2*Q9^2*(191374 - 78874*rr) + 
  Q2^2*Q5*(63695 - 76395*rr) + Q4*Q9^2*(47545 - 75227*rr) + 
  Q1^2*Q4*(65610 - 73570*rr) + Q8*Q9^2*(-66325 - 69633*rr) + 
  Q7*Q9^2*(-75519 - 68707*rr) + Q0*Q3*Q6*(68675 - 66375*rr) + 
  Q4^2*Q9*(-36250 - 64264*rr) + Q0*Q4*Q6*(17625 - 62225*rr) + 
  Q1*Q4*Q6*(69350 - 62220*rr) + Q4*Q6*Q8*(169034 - 62074*rr) + 
  Q0*Q6*Q7*(134900 - 61670*rr) + Q0*Q3*Q9*(-57450 - 59660*rr) + 
  Q0*Q4*Q8*(28685 - 59215*rr) + Q6^2*Q9*(261438 - 58632*rr) + 
  Q1^2*Q2*(-835 - 57825*rr) + Q2*Q4^2*(82420 - 56820*rr) + 
  Q5^2*Q9*(90424 - 52138*rr) + Q2*Q4*Q8*(-141917 - 49369*rr) + 
  Q2^2*Q8*(163182 - 47794*rr) + Q2^2*Q7*(-19102 - 45686*rr) + 
  Q0*Q1*Q8*(-5430 - 45020*rr) + Q4*Q8*Q9*(-202473 - 44853*rr) + 
  Q1*Q2^2*(-134525 - 41355*rr) + Q6*Q7*Q8*(-226233 - 41333*rr) + 
  Q3*Q4*Q5*(-124235 - 41085*rr) + Q0*Q1*Q2*(5125 - 39325*rr) + 
  Q0*Q3*Q8*(238535 - 38265*rr) + Q4*Q5*Q8*(26514 - 38090*rr) + 
  Q0*Q1^2*(25100 - 37875*rr) + Q5*Q9^2*(215310 - 36570*rr) + 
  Q4^2*Q6*(23960 - 35980*rr) + Q5*Q6*Q8*(372680 - 34160*rr) + 
  Q4^2*Q7*(-307972 - 33798*rr) + Q2*Q4*Q5*(144035 - 32885*rr) + 
  Q1*Q6*Q8*(73557 - 31439*rr) + Q1*Q3*Q4*(209025 - 27495*rr) + 
  Q4*Q6*Q7*(5589 - 27247*rr) + Q0*Q2^2*(70450 - 26725*rr) + 
  Q3*Q5*Q9*(57048 - 25916*rr) + Q0*Q5*Q8*(-189105 - 25745*rr) + 
  Q0*Q5^2*(-64425 - 24425*rr) + Q3*Q4*Q8*(-245872 - 22292*rr) + 
  Q0*Q5*Q9*(-54235 - 21165*rr) + Q0*Q1*Q7*(88705 - 19245*rr) + 
  Q2*Q7*Q8*(343762 - 17350*rr) + Q0*Q2*Q7*(269975 - 16495*rr) + 
  Q4*Q5*Q9*(-27677 - 16465*rr) + Q1*Q5^2*(3565 - 14785*rr) + 
  Q1*Q2*Q5*(84770 - 14090*rr) + Q0^2*Q4*(-20000 - 12500*rr) + 
  Q0*Q8*Q9*(-95537 - 11537*rr) + Q0^2*Q2*(30625 - 11250*rr) + 
  Q4^3*(129485 - 10515*rr) + Q3*Q4*Q9*(308722 - 10058*rr) + 
  Q6^2*Q7*(179333 - 9257*rr) + Q5^3*(-12890 - 9180*rr) + 
  Q1*Q2*Q6*(-21030 - 8410*rr) + Q3*Q6^2*(-132625 - 7485*rr) + 
  Q0^2*Q9*(96375 - 6875*rr) + Q3*Q4^2*(-21820 - 5420*rr) + 
  Q1^2*Q6*(-333765 - 4835*rr) + Q4*Q5*Q6*(-7840 - 4030*rr) + 
  Q2*Q6*Q9*(-37037 - 1429*rr) + Q5^2*Q6*(82795 - 1245*rr) + 
  Q3*Q4*Q7*(324003 - 289*rr) + Q4*Q7*Q8*(362786 + 514*rr) + 
  Q1*Q3*Q9*(-281110 + 786*rr) + Q1^3*(-93240 + 2700*rr) + 
  Q1*Q6^2*(-18345 + 3925*rr) + Q2*Q3*Q7*(-210213 + 4743*rr) + 
  Q3*Q8*Q9*(163490 + 5370*rr) + Q2*Q4*Q6*(25060 + 6210*rr) + 
  Q4^2*Q8*(251353 + 6429*rr) + Q5^2*Q8*(-450795 + 6719*rr) + 
  Q2^2*Q4*(5450 + 6930*rr) + Q0*Q6*Q8*(61610 + 9470*rr) + 
  Q3^2*Q7*(-27487 + 9493*rr) + Q2*Q6^2*(-109220 + 9800*rr) + 
  Q0*Q6*Q9*(9900 + 10690*rr) + Q0*Q5*Q6*(-207550 + 11175*rr) + 
  Q4*Q6^2*(-117600 + 11710*rr) + Q1*Q3*Q5*(-220390 + 13030*rr) + 
  Q0*Q3^2*(-149800 + 13225*rr) + Q0*Q2*Q3*(1350 + 13475*rr) + 
  Q0^2*Q7*(-69750 + 14250*rr) + Q1*Q4*Q5*(-47135 + 15205*rr) + 
  Q0*Q1*Q5*(180050 + 15500*rr) + Q0^2*Q3*(13750 + 15625*rr) + 
  Q0^2*Q8*(95875 + 16375*rr) + Q0*Q4*Q9*(-65340 + 16880*rr) + 
  Q6^2*Q8*(56871 + 17491*rr) + Q3^3*(-51940 + 17680*rr) + 
  Q5*Q6*Q7*(80840 + 17956*rr) + Q0*Q8^2*(-108927 + 18773*rr) + 
  Q0*Q4*Q7*(-110995 + 18905*rr) + Q6^3*(67755 + 18935*rr) + 
  Q2*Q5^2*(-74785 + 20035*rr) + Q0^2*Q1*(-41250 + 20625*rr) + 
  Q0*Q1*Q3*(204400 + 20975*rr) + Q0*Q4^2*(-153250 + 21225*rr) + 
  Q1*Q4^2*(-21355 + 22105*rr) + Q3^2*Q6*(68695 + 22245*rr) + 
  Q3*Q5*Q6*(8830 + 23590*rr) + Q1*Q5*Q9*(-185972 + 24312*rr) + 
  Q7^3*(326042 + 25394*rr) + Q3^2*Q4*(136500 + 26610*rr) + 
  Q3^2*Q8*(604628 + 26636*rr) + Q0*Q6^2*(29925 + 28575*rr) + 
  Q1*Q4*Q8*(-222483 + 28981*rr) + Q0^2*Q5*(-8750 + 29375*rr) + 
  Q0^2*Q6*(-8750 + 30000*rr) + Q5*Q7*Q8*(-35757 + 30247*rr) + 
  Q5^2*Q7*(-3882 + 31676*rr) + Q1^2*Q3*(-141000 + 31720*rr) + 
  Q0*Q3*Q7*(256255 + 35455*rr) + Q2*Q3*Q9*(196306 + 35970*rr) + 
  Q1^2*Q7*(-22248 + 37168*rr) + Q0*Q1*Q6*(-146125 + 38425*rr) + 
  Q1*Q3*Q8*(-163390 + 39026*rr) + Q5*Q6^2*(-109400 + 40670*rr) + 
  Q1*Q3*Q6*(-109625 + 41265*rr) + Q5*Q7^2*(247399 + 41499*rr) + 
  Q2*Q5*Q6*(-68715 + 42445*rr) + Q1^2*Q5*(27720 + 42920*rr) + 
  Q1*Q2*Q7*(-125093 + 44019*rr) + Q2*Q5*Q7*(128420 + 46184*rr) + 
  Q3*Q4*Q6*(-166560 + 47680*rr) + Q0*Q7^2*(-75530 + 47994*rr) + 
  Q1^2*Q9*(-79236 + 49052*rr) + Q2^3*(-162490 + 49990*rr) + 
  Q1*Q2*Q3*(256150 + 50070*rr) + Q5*Q8*Q9*(-214748 + 50628*rr) + 
  Q1*Q5*Q6*(46240 + 51900*rr) + Q0*Q5*Q7*(165905 + 52275*rr) + 
  Q0*Q2*Q6*(-150400 + 54075*rr) + Q0*Q3*Q5*(143275 + 55350*rr) + 
  Q0*Q1*Q4*(159600 + 59200*rr) + Q4^2*Q5*(-98460 + 59220*rr) + 
  Q2^2*Q3*(-10100 + 59900*rr) + Q8^2*Q9*(-362820 + 62348*rr) + 
  Q4*Q5^2*(-35340 + 62840*rr) + Q5*Q6*Q9*(306964 + 63160*rr) + 
  Q1^2*Q8*(-18436 + 63236*rr) + Q0*Q1*Q9*(145565 + 63535*rr) + 
  Q3*Q5^2*(-22120 + 65610*rr) + Q2^2*Q6*(-37170 + 70180*rr) + 
  Q1*Q4*Q9*(-228810 + 70934*rr) + Q2*Q3*Q6*(34490 + 73100*rr) + 
  Q1*Q2*Q4*(142180 + 73440*rr) + Q1*Q3^2*(-18650 + 76770*rr) + 
  Q0*Q2*Q8*(83445 + 78405*rr) + Q0*Q4*Q5*(-69200 + 80550*rr) + 
  Q1*Q2*Q9*(-4993 + 80755*rr) + Q1*Q8^2*(496836 + 82260*rr) + 
  Q6*Q7*Q9*(267827 + 82703*rr) + Q0*Q9^2*(-38108 + 85448*rr) + 
  Q0*Q2*Q4*(79600 + 87850*rr) + Q2*Q6*Q7*(315984 + 91988*rr) + 
  Q0*Q2*Q9*(-28625 + 96115*rr) + Q1*Q7*Q9*(-6914 + 98518*rr) + 
  Q0*Q2*Q5*(-16650 + 103425*rr) + Q8^3*(221916 + 104300*rr) + 
  Q1*Q4*Q7*(302493 + 104533*rr) + Q7*Q8^2*(82799 + 106003*rr) + 
  Q4*Q8^2*(-149248 + 109824*rr) + Q0*Q3*Q4*(-181400 + 114050*rr) + 
  Q2*Q3*Q4*(-37825 + 118325*rr) + Q1*Q8*Q9*(28779 + 120111*rr) + 
  Q2^2*Q9*(-127774 + 130210*rr) + Q3*Q5*Q8*(-144847 + 131705*rr) + 
  Q3*Q6*Q9*(69787 + 137863*rr) + Q3^2*Q5*(5345 + 144335*rr) + 
  Q3*Q6*Q8*(30888 + 145992*rr) + Q2*Q8^2*(331362 + 149946*rr) + 
  Q5*Q7*Q9*(190303 + 155363*rr) + Q6*Q7^2*(-20687 + 164381*rr) + 
  Q4*Q6*Q9*(68225 + 177601*rr) + Q7^2*Q9*(-63471 + 197133*rr) + 
  Q1*Q5*Q8*(-170464 + 201836*rr) + Q1*Q9^2*(-304404 + 204700*rr) + 
  Q5*Q8^2*(-246288 + 209920*rr) + Q3*Q9^2*(228427 + 213631*rr) + 
  Q7^2*Q8*(198807 + 244059*rr) + Q4*Q5*Q7*(475669 + 256701*rr) + 
  Q3*Q8^2*(150036 + 257732*rr) + Q4*Q7^2*(123272 + 262320*rr) + 
  Q2*Q5*Q8*(-136570 + 280122*rr) + Q7*Q8*Q9*(419682 + 385050*rr), 
 56875*Q0^2*Q4 + Q3*Q8^2*(-55344 - 235504*rr) + 
  Q7*Q8*Q9*(31302 - 223858*rr) + Q4*Q5*Q7*(-172154 - 213866*rr) + 
  Q2*Q5*Q8*(31970 - 208022*rr) + Q1*Q2*Q9*(176315 - 173169*rr) + 
  Q5*Q6*Q8*(12326 - 158570*rr) + Q6*Q8*Q9*(-224747 - 153375*rr) + 
  Q1*Q8^2*(-256536 - 148136*rr) + Q5*Q7^2*(-216382 - 144678*rr) + 
  Q1^2*Q2*(107105 - 132905*rr) + Q2*Q3*Q5*(287360 - 128010*rr) + 
  Q0*Q3*Q4*(315075 - 127900*rr) + Q2*Q6*Q7*(-24057 - 127545*rr) + 
  Q3*Q9^2*(-255995 - 126319*rr) + Q2*Q5^2*(102970 - 124370*rr) + 
  Q3*Q6*Q9*(145155 - 123317*rr) + Q3*Q4*Q7*(-21110 - 118258*rr) + 
  Q9^3*(99632 - 113936*rr) + Q2*Q5*Q7*(-149072 - 113820*rr) + 
  Q0*Q2*Q8*(-318810 - 112440*rr) + Q1*Q9^2*(-57442 - 108794*rr) + 
  Q4*Q6*Q7*(-2397 - 106265*rr) + Q6^2*Q8*(20718 - 106000*rr) + 
  Q2*Q7^2*(-87258 - 104626*rr) + Q0*Q5*Q6*(-72475 - 102275*rr) + 
  Q8*Q9^2*(-147677 - 102185*rr) + Q3^2*Q8*(310586 - 97390*rr) + 
  Q1^3*(137670 - 95930*rr) + Q2^3*(-81270 - 94870*rr) + 
  Q1*Q8*Q9*(349349 - 91407*rr) + Q1*Q3*Q8*(1654 - 91290*rr) + 
  Q3*Q7^2*(-177481 - 90917*rr) + Q2^2*Q7*(-225418 - 90018*rr) + 
  Q0*Q8^2*(-91699 - 89179*rr) + Q0*Q1*Q5*(-181400 - 88000*rr) + 
  Q2*Q3*Q4*(-435 - 86565*rr) + Q1^2*Q5*(126605 - 86545*rr) + 
  Q3^3*(5060 - 85560*rr) + Q7^2*Q8*(658328 - 85320*rr) + 
  Q0*Q2*Q4*(-186550 - 84925*rr) + Q0*Q3*Q7*(-86490 - 84090*rr) + 
  Q1*Q5^2*(-135180 - 83650*rr) + Q1*Q2*Q3*(-312355 - 83365*rr) + 
  Q0*Q6^2*(-21900 - 82600*rr) + Q1*Q6*Q9*(-62531 - 82519*rr) + 
  Q4*Q7^2*(-341856 - 81672*rr) + Q0*Q2*Q5*(11825 - 81275*rr) + 
  Q4*Q7*Q9*(-53230 - 79142*rr) + Q2^2*Q8*(146768 - 79056*rr) + 
  Q2^2*Q4*(43455 - 74555*rr) + Q0*Q8*Q9*(-4964 - 73404*rr) + 
  Q5*Q8*Q9*(-142671 - 71467*rr) + Q3*Q5*Q8*(361928 - 70164*rr) + 
  Q4^2*Q7*(75786 - 67958*rr) + Q6*Q7*Q8*(198762 - 58414*rr) + 
  Q1*Q3*Q5*(-28895 - 57365*rr) + Q3*Q6*Q7*(138433 - 54575*rr) + 
  Q0*Q1*Q6*(-58500 - 54275*rr) + Q1*Q6^2*(24450 - 53970*rr) + 
  Q5*Q7*Q9*(189378 - 53286*rr) + Q2^2*Q3*(18315 - 52115*rr) + 
  Q5*Q8^2*(-153376 - 51784*rr) + Q2*Q3*Q9*(104300 - 51588*rr) + 
  Q7^2*Q9*(238376 - 51512*rr) + Q1*Q5*Q8*(-81362 - 51074*rr) + 
  Q0^2*Q5*(-5000 - 50625*rr) + Q0*Q6*Q8*(14770 - 50010*rr) + 
  Q8^2*Q9*(106317 - 49671*rr) + Q6^3*(97260 - 49330*rr) + 
  Q0*Q4^2*(77750 - 45675*rr) + Q4*Q8^2*(-17309 - 43753*rr) + 
  Q0^2*Q1*(-16875 - 43125*rr) + Q3*Q4^2*(144690 - 42420*rr) + 
  Q6^2*Q9*(-148113 - 42215*rr) + Q0*Q4*Q8*(240245 - 40005*rr) + 
  Q0^2*Q7*(12375 - 39625*rr) + Q0*Q4*Q7*(-368265 - 39365*rr) + 
  Q2*Q6^2*(-73560 - 39070*rr) + Q4*Q5*Q8*(-42143 - 35479*rr) + 
  Q5*Q9^2*(-45612 - 34732*rr) + Q0*Q1*Q4*(-15425 - 34725*rr) + 
  Q2*Q3^2*(7210 - 34110*rr) + Q1*Q2*Q7*(452484 - 33008*rr) + 
  Q0*Q6*Q9*(-381950 - 32420*rr) + Q5*Q7*Q8*(48627 - 31593*rr) + 
  Q4*Q5*Q6*(-47745 - 29895*rr) + Q5^2*Q9*(32414 - 28378*rr) + 
  Q2*Q6*Q8*(-565753 - 27737*rr) + Q1*Q4*Q7*(47119 - 27533*rr) + 
  Q7*Q8^2*(-197382 - 26638*rr) + Q5^2*Q6*(113430 - 26540*rr) + 
  Q1^2*Q6*(-42910 - 25450*rr) + Q1*Q3^2*(154320 - 23740*rr) + 
  Q3^2*Q5*(188940 - 21760*rr) + Q4*Q6*Q8*(-11188 - 21332*rr) + 
  Q5*Q6*Q7*(121840 - 20800*rr) + Q7^3*(-67162 - 19890*rr) + 
  Q0^2*Q8*(-123875 - 17875*rr) + Q1*Q2*Q6*(277215 - 17635*rr) + 
  Q2*Q3*Q6*(-78410 - 16660*rr) + Q3*Q4*Q6*(-134500 - 15950*rr) + 
  Q0*Q5*Q8*(413390 - 13640*rr) + Q2*Q5*Q6*(-54445 - 13465*rr) + 
  Q0*Q1^2*(-83675 - 13000*rr) + Q4*Q6^2*(-15185 - 12805*rr) + 
  Q5*Q6*Q9*(135244 - 11856*rr) + Q5^3*(7145 - 11645*rr) + 
  Q2*Q4*Q8*(29211 - 11381*rr) + Q0*Q6*Q7*(-185300 - 10640*rr) + 
  Q0*Q9^2*(-40276 - 10264*rr) + Q8^3*(-189340 - 9452*rr) + 
  Q3^2*Q7*(-73201 - 8797*rr) + Q1*Q4*Q9*(82409 - 8747*rr) + 
  Q3*Q6^2*(11945 - 8675*rr) + Q4^3*(-1240 - 8020*rr) + 
  Q0*Q1*Q3*(-183700 - 6925*rr) + Q6^2*Q7*(19414 - 5832*rr) + 
  Q0*Q3*Q5*(-229075 - 5175*rr) + Q2*Q4*Q5*(209185 - 4825*rr) + 
  Q0^2*Q3*(43125 - 3125*rr) + Q1*Q2^2*(156845 - 2705*rr) + 
  Q0^2*Q6*(-36250 + 625*rr) + Q0*Q1*Q9*(-123870 + 1270*rr) + 
  Q2*Q6*Q9*(-268518 + 2422*rr) + Q3*Q5*Q9*(408987 + 2871*rr) + 
  Q2*Q4*Q6*(-33080 + 2950*rr) + Q2^2*Q6*(-1805 + 5525*rr) + 
  Q2*Q7*Q8*(49012 + 5572*rr) + Q0^2*Q2*(-38750 + 5625*rr) + 
  Q4*Q5*Q9*(-323299 + 6105*rr) + Q0*Q5*Q9*(-290570 + 7220*rr) + 
  Q2^2*Q9*(150987 + 7479*rr) + Q4*Q8*Q9*(-94107 + 7681*rr) + 
  Q2*Q4^2*(104810 + 9160*rr) + Q1*Q3*Q6*(-74565 + 10665*rr) + 
  Q1*Q5*Q6*(-130245 + 12965*rr) + Q3^2*Q9*(-28143 + 13053*rr) + 
  Q1^2*Q9*(-35732 + 13796*rr) + Q1*Q4^2*(-48910 + 13840*rr) + 
  Q1*Q4*Q8*(6238 + 14854*rr) + Q0^2*Q9*(5250 + 15000*rr) + 
  Q2*Q3*Q8*(-301366 + 17694*rr) + Q2*Q7*Q9*(77676 + 19516*rr) + 
  Q4^2*Q9*(152077 + 20447*rr) + Q1*Q2*Q4*(242605 + 21545*rr) + 
  Q6*Q7*Q9*(-140898 + 22182*rr) + Q3*Q7*Q9*(141212 + 24556*rr) + 
  Q6*Q8^2*(-195661 + 25031*rr) + Q5*Q6^2*(152205 + 25685*rr) + 
  Q3*Q4*Q5*(-46580 + 26130*rr) + Q3^2*Q6*(111235 + 27965*rr) + 
  Q0*Q4*Q5*(193600 + 28100*rr) + Q5^2*Q8*(89538 + 29958*rr) + 
  Q0*Q3*Q8*(-382580 + 30070*rr) + Q2*Q8^2*(-49377 + 31891*rr) + 
  Q0*Q2^2*(-35350 + 33925*rr) + Q4^2*Q5*(-84890 + 34270*rr) + 
  Q0*Q5*Q7*(55110 + 36450*rr) + Q6*Q7^2*(-29592 + 38024*rr) + 
  Q0*Q5^2*(-29975 + 39400*rr) + Q6*Q9^2*(307777 + 39469*rr) + 
  Q3*Q5^2*(-28165 + 39515*rr) + Q0*Q3^2*(196775 + 40325*rr) + 
  Q4^2*Q6*(100740 + 41400*rr) + Q5^2*Q7*(309484 + 41636*rr) + 
  Q0*Q4*Q6*(25000 + 43425*rr) + Q1*Q3*Q4*(-236125 + 45045*rr) + 
  Q3*Q4*Q9*(335556 + 45408*rr) + Q1^2*Q3*(322195 + 45985*rr) + 
  Q0*Q7*Q8*(251520 + 46468*rr) + Q1^2*Q7*(103126 + 48550*rr) + 
  Q2*Q3*Q7*(60 + 49652*rr) + Q0*Q2*Q7*(-173975 + 49835*rr) + 
  Q0*Q1*Q7*(33310 + 50410*rr) + Q1*Q3*Q9*(105894 + 51998*rr) + 
  Q1*Q4*Q6*(-107420 + 53030*rr) + Q0*Q1*Q8*(-279435 + 57135*rr) + 
  Q3*Q5*Q6*(126935 + 59045*rr) + Q4*Q5^2*(28240 + 59120*rr) + 
  Q1*Q5*Q9*(103465 + 61553*rr) + Q0*Q2*Q6*(-203550 + 63525*rr) + 
  Q0*Q2*Q3*(145950 + 66325*rr) + Q1*Q7^2*(-31248 + 67424*rr) + 
  Q3*Q7*Q8*(96717 + 69865*rr) + Q0*Q3*Q6*(-390150 + 74500*rr) + 
  Q0*Q4*Q9*(133595 + 75585*rr) + Q2*Q4*Q7*(96173 + 75853*rr) + 
  Q0*Q1*Q2*(50500 + 81600*rr) + Q0*Q7^2*(-215315 + 83713*rr) + 
  Q2^2*Q5*(58570 + 83810*rr) + Q3^2*Q4*(-138145 + 88725*rr) + 
  Q3*Q5*Q7*(-225365 + 92527*rr) + Q1*Q7*Q9*(-84424 + 100968*rr) + 
  Q2*Q5*Q9*(-29749 + 102119*rr) + Q4^2*Q8*(-190461 + 102537*rr) + 
  Q3*Q8*Q9*(101937 + 103853*rr) + Q1*Q6*Q8*(5881 + 107433*rr) + 
  Q4*Q6*Q9*(-430014 + 108050*rr) + Q1*Q2*Q5*(-148640 + 111280*rr) + 
  Q1^2*Q4*(50510 + 113680*rr) + Q7*Q9^2*(-72663 + 114021*rr) + 
  Q3*Q4*Q8*(153076 + 121364*rr) + Q3*Q6*Q8*(96062 + 124786*rr) + 
  Q1*Q7*Q8*(76642 + 125386*rr) + Q1^2*Q8*(257660 + 126140*rr) + 
  Q0*Q2*Q9*(60825 + 135455*rr) + Q2*Q9^2*(-165939 + 135689*rr) + 
  Q1*Q3*Q7*(60169 + 141421*rr) + Q1*Q4*Q5*(36480 + 165060*rr) + 
  Q1*Q2*Q8*(-360397 + 174639*rr) + Q1*Q6*Q7*(-64945 + 181019*rr) + 
  Q0*Q3*Q9*(-89925 + 202805*rr) + Q0*Q7*Q9*(-35316 + 217116*rr) + 
  Q2*Q4*Q9*(19945 + 222561*rr) + Q4*Q7*Q8*(-26309 + 242399*rr) + 
  Q4*Q9^2*(-118050 + 259510*rr) + Q2*Q8*Q9*(-43473 + 309107*rr) + 
  Q1*Q5*Q7*(-196514 + 348966*rr), Q1*Q2*Q8*(-113531 - 250407*rr) + 
  Q3^2*Q9*(-1461 - 235009*rr) + Q1^2*Q8*(-19084 - 217852*rr) + 
  Q4*Q7*Q8*(-211197 - 207649*rr) + Q4*Q8*Q9*(-298283 - 199295*rr) + 
  Q4*Q7*Q9*(101117 - 183959*rr) + Q6*Q7*Q8*(-90817 - 176269*rr) + 
  Q7*Q8*Q9*(-283932 - 169868*rr) + Q5*Q7*Q9*(-58507 - 167039*rr) + 
  Q2*Q8*Q9*(165197 - 162055*rr) + Q0*Q2*Q5*(-155500 - 161375*rr) + 
  Q1*Q2*Q9*(-34360 - 157808*rr) + Q2^2*Q9*(16623 - 153717*rr) + 
  Q1*Q2*Q5*(37800 - 152440*rr) + Q3*Q4*Q9*(245727 - 145821*rr) + 
  Q1^2*Q5*(299715 - 138725*rr) + Q2*Q7*Q9*(-217015 - 135707*rr) + 
  Q6^2*Q9*(2411 - 134929*rr) + Q5*Q6*Q9*(-51670 - 129150*rr) + 
  Q1*Q4^2*(186525 - 128195*rr) + Q5*Q9^2*(27052 - 123492*rr) + 
  Q1*Q4*Q7*(-286607 - 114115*rr) + Q6*Q9^2*(-223948 - 113468*rr) + 
  Q2*Q6*Q7*(371236 - 110592*rr) + Q2*Q3*Q7*(-216672 - 109936*rr) + 
  Q0*Q7^2*(42245 - 107075*rr) + Q0*Q1*Q9*(62575 - 101575*rr) + 
  Q0*Q4*Q7*(246300 - 96900*rr) + Q2*Q5*Q7*(88517 - 96407*rr) + 
  Q0*Q1*Q3*(-17750 - 95000*rr) + Q2*Q3^2*(119830 - 91970*rr) + 
  Q6*Q8^2*(43666 - 89510*rr) + Q1*Q3*Q8*(-43758 - 87110*rr) + 
  Q2*Q7*Q8*(-408201 - 84645*rr) + Q3^2*Q8*(-94494 - 84182*rr) + 
  Q4*Q5*Q9*(102107 - 83785*rr) + Q1*Q3*Q7*(74150 - 83410*rr) + 
  Q1^2*Q3*(76540 - 80260*rr) + Q1*Q4*Q9*(-240106 - 75546*rr) + 
  Q1*Q3*Q5*(-101375 - 75205*rr) + Q8*Q9^2*(-428159 - 74275*rr) + 
  Q5*Q8*Q9*(499766 - 72482*rr) + Q6*Q8*Q9*(-335648 - 70880*rr) + 
  Q0*Q6*Q8*(173950 - 69850*rr) + Q1*Q3*Q9*(-60045 - 68441*rr) + 
  Q9^3*(-235810 - 67418*rr) + Q3*Q4*Q7*(121280 - 66580*rr) + 
  Q0*Q8*Q9*(-149530 - 65810*rr) + Q0*Q9^2*(225225 - 65275*rr) + 
  Q3*Q4*Q8*(306159 - 64629*rr) + Q2*Q6*Q8*(383981 - 64367*rr) + 
  Q3^2*Q6*(83775 - 64105*rr) + Q0*Q5*Q6*(108250 - 63875*rr) + 
  Q8^2*Q9*(-83803 - 63119*rr) + Q2^2*Q6*(28230 - 62110*rr) + 
  Q2^2*Q5*(-57490 - 56040*rr) + Q8^3*(73776 - 54288*rr) + 
  Q3*Q6*Q8*(341975 - 53665*rr) + Q6^2*Q7*(-198645 - 52799*rr) + 
  Q3*Q8*Q9*(328306 - 52438*rr) + Q0*Q7*Q9*(-173145 - 52005*rr) + 
  Q2*Q6^2*(-14650 - 49360*rr) + Q1*Q7*Q9*(-134685 - 49289*rr) + 
  Q5^2*Q6*(39905 - 42475*rr) + Q0*Q2*Q8*(-233375 - 40325*rr) + 
  Q0*Q1^2*(-23875 - 40250*rr) + Q1*Q5^2*(189580 - 39720*rr) + 
  Q1*Q2*Q6*(-230185 - 38815*rr) + Q0*Q5*Q9*(-161000 - 37600*rr) + 
  Q4^2*Q8*(145349 - 37495*rr) + Q0*Q1*Q2*(-17750 - 37125*rr) + 
  Q1*Q6^2*(-255215 - 35745*rr) + Q1*Q6*Q7*(274692 - 34560*rr) + 
  Q4*Q6^2*(61030 - 34550*rr) + Q2*Q5*Q8*(-553361 - 33809*rr) + 
  Q2*Q3*Q8*(-4207 - 33615*rr) + Q2*Q4*Q7*(211377 - 33387*rr) + 
  Q3^2*Q7*(141453 - 31599*rr) + Q5*Q7^2*(-238220 - 31116*rr) + 
  Q0*Q7*Q8*(-269240 - 26400*rr) + Q0*Q2*Q4*(46125 - 24875*rr) + 
  Q0*Q3*Q6*(50500 - 22375*rr) + Q4*Q5*Q6*(-213055 - 22135*rr) + 
  Q0*Q1*Q5*(-20875 - 22125*rr) + Q0^2*Q6*(-62500 - 21875*rr) + 
  Q3*Q7^2*(-77243 - 21231*rr) + Q0*Q4*Q8*(51500 - 20300*rr) + 
  Q1*Q6*Q8*(-190790 - 20182*rr) + Q6*Q7^2*(-37357 - 19353*rr) + 
  Q2*Q3*Q4*(-54810 - 17910*rr) + Q1*Q5*Q6*(80870 - 17400*rr) + 
  Q6^3*(175015 - 16895*rr) + Q1*Q4*Q6*(107610 - 16400*rr) + 
  Q1*Q2^2*(-4050 - 13890*rr) + Q3*Q4^2*(46715 - 12925*rr) + 
  Q3*Q5*Q6*(131915 - 12885*rr) + Q7*Q8^2*(43277 - 12423*rr) + 
  Q2*Q4*Q8*(-24052 - 12028*rr) + Q3*Q6^2*(-85945 - 11925*rr) + 
  Q3^2*Q4*(1655 - 11565*rr) + Q0^2*Q5*(6250 - 9375*rr) + 
  Q5*Q6*Q7*(159752 - 7732*rr) + Q0*Q1*Q4*(-178000 - 7625*rr) + 
  Q0*Q3^2*(-28000 - 3500*rr) + Q2*Q4^2*(-59695 - 3035*rr) + 
  Q2*Q5^2*(128530 - 2320*rr) + Q0*Q1*Q7*(30125 - 1925*rr) + 
  Q0*Q2*Q3*(111375 - 1625*rr) + Q3*Q5^2*(-320825 - 625*rr) + 
  Q4*Q5*Q8*(-353937 - 13*rr) + Q0*Q4^2*(163500 + 125*rr) + 
  Q0*Q2*Q6*(-148000 + 1875*rr) + Q2*Q4*Q5*(15945 + 2405*rr) + 
  Q2*Q4*Q9*(342812 + 2732*rr) + Q0^2*Q1*(40625 + 3125*rr) + 
  Q5^2*Q9*(72161 + 3527*rr) + Q0*Q3*Q8*(-92200 + 4700*rr) + 
  Q5^3*(-53895 + 5815*rr) + Q2*Q3*Q6*(27540 + 6200*rr) + 
  Q0*Q2*Q7*(19775 + 6725*rr) + Q2^2*Q8*(206552 + 9192*rr) + 
  Q0^2*Q8*(-15000 + 11250*rr) + Q3*Q8^2*(173209 + 12309*rr) + 
  Q1*Q4*Q8*(112102 + 12330*rr) + Q4*Q5^2*(-136645 + 14565*rr) + 
  Q1*Q5*Q9*(-124558 + 14958*rr) + Q4*Q6*Q8*(131362 + 15470*rr) + 
  Q4^2*Q5*(-33160 + 16990*rr) + Q0*Q1*Q8*(15100 + 17350*rr) + 
  Q1*Q2*Q4*(-296535 + 17465*rr) + Q0^2*Q2*(12500 + 18750*rr) + 
  Q0*Q4*Q9*(223925 + 19175*rr) + Q7^2*Q9*(-170767 + 19661*rr) + 
  Q5*Q8^2*(-9495 + 20189*rr) + Q5^2*Q8*(-57459 + 20599*rr) + 
  Q0*Q5*Q7*(13325 + 20875*rr) + Q4^2*Q9*(309019 + 21595*rr) + 
  Q6^2*Q8*(205189 + 21807*rr) + Q0*Q3*Q9*(-10075 + 22425*rr) + 
  Q0*Q1*Q6*(324625 + 22500*rr) + Q4*Q5*Q7*(12610 + 25394*rr) + 
  Q0*Q3*Q7*(191950 + 25550*rr) + Q0*Q5^2*(138625 + 25875*rr) + 
  Q0^2*Q7*(133125 + 26875*rr) + Q3*Q5*Q9*(-287349 + 27023*rr) + 
  Q0^2*Q9*(-36250 + 28750*rr) + Q7^2*Q8*(-478199 + 29573*rr) + 
  Q1*Q2*Q7*(-62175 + 29901*rr) + Q1*Q4*Q5*(102835 + 30095*rr) + 
  Q2*Q7^2*(-12513 + 30915*rr) + Q0*Q4*Q5*(3125 + 32000*rr) + 
  Q0*Q3*Q4*(170250 + 34125*rr) + Q0^2*Q3*(18750 + 34375*rr) + 
  Q2^2*Q3*(62685 + 36475*rr) + Q3^3*(-112600 + 37560*rr) + 
  Q1*Q3*Q4*(249840 + 37740*rr) + Q1*Q3*Q6*(16490 + 37910*rr) + 
  Q4*Q8^2*(-160885 + 40063*rr) + Q1^2*Q6*(-109625 + 41325*rr) + 
  Q2*Q5*Q6*(-42135 + 41465*rr) + Q4^3*(27270 + 42720*rr) + 
  Q0*Q3*Q5*(-145125 + 42875*rr) + Q2*Q3*Q9*(125799 + 43523*rr) + 
  Q0*Q5*Q8*(35275 + 46125*rr) + Q0*Q6^2*(-22250 + 50875*rr) + 
  Q4^2*Q6*(-129725 + 51265*rr) + Q3*Q5*Q7*(24667 + 51335*rr) + 
  Q1^2*Q2*(-159460 + 56200*rr) + Q0^2*Q4*(-6250 + 56250*rr) + 
  Q1^2*Q7*(109810 + 56698*rr) + Q2^3*(-62360 + 57220*rr) + 
  Q4*Q6*Q7*(15281 + 59649*rr) + Q5*Q6^2*(-8065 + 60125*rr) + 
  Q0*Q4*Q6*(-205125 + 60875*rr) + Q5*Q6*Q8*(305586 + 62202*rr) + 
  Q3*Q7*Q8*(-195146 + 62862*rr) + Q3*Q4*Q6*(-108075 + 62895*rr) + 
  Q2*Q4*Q6*(123575 + 63415*rr) + Q6*Q7*Q9*(-249944 + 69672*rr) + 
  Q1*Q6*Q9*(-217852 + 70056*rr) + Q0*Q8^2*(239390 + 70330*rr) + 
  Q3^2*Q5*(113710 + 71550*rr) + Q2*Q5*Q9*(299873 + 74469*rr) + 
  Q0*Q2^2*(-146000 + 75625*rr) + Q3*Q4*Q5*(59170 + 76490*rr) + 
  Q0*Q2*Q9*(45925 + 77225*rr) + Q3*Q5*Q8*(16353 + 77453*rr) + 
  Q1^2*Q4*(-550505 + 77545*rr) + Q1^2*Q9*(17980 + 78300*rr) + 
  Q1^3*(217180 + 81660*rr) + Q0*Q6*Q9*(253800 + 82650*rr) + 
  Q2*Q9^2*(-171979 + 83009*rr) + Q2*Q6*Q9*(-330055 + 84233*rr) + 
  Q1*Q5*Q8*(67536 + 85888*rr) + Q4^2*Q7*(282617 + 86067*rr) + 
  Q7^3*(270468 + 88884*rr) + Q4*Q7^2*(155189 + 92849*rr) + 
  Q0*Q6*Q7*(-74825 + 93275*rr) + Q5^2*Q7*(-151077 + 96973*rr) + 
  Q3*Q7*Q9*(-24534 + 97266*rr) + Q7*Q9^2*(139969 + 98717*rr) + 
  Q1*Q7^2*(43640 + 101432*rr) + Q4*Q6*Q9*(72805 + 102661*rr) + 
  Q1*Q3^2*(100 + 116780*rr) + Q2*Q3*Q5*(-9470 + 120780*rr) + 
  Q1*Q5*Q7*(-34625 + 120787*rr) + Q5*Q7*Q8*(50922 + 121970*rr) + 
  Q3*Q6*Q7*(59735 + 132607*rr) + Q1*Q9^2*(283229 + 132937*rr) + 
  Q3*Q9^2*(458204 + 136076*rr) + Q2^2*Q4*(7290 + 155150*rr) + 
  Q1*Q2*Q3*(-94665 + 171085*rr) + Q4*Q9^2*(128675 + 175831*rr) + 
  Q2^2*Q7*(138150 + 180310*rr) + Q1*Q7*Q8*(-127300 + 204876*rr) + 
  Q3*Q6*Q9*(217056 + 218816*rr) + Q1*Q8^2*(-56898 + 231014*rr) + 
  Q1*Q8*Q9*(-164346 + 264126*rr) + Q2*Q8^2*(-333427 + 272137*rr), 
 Q4*Q7*Q8*(375123 - 345345*rr) + Q1*Q3*Q7*(-219177 - 289845*rr) + 
  Q1*Q5*Q7*(356788 - 263492*rr) + Q2*Q4*Q9*(245110 - 263374*rr) + 
  Q5*Q8^2*(-91634 - 199914*rr) + Q7*Q9^2*(351047 - 176693*rr) + 
  Q1*Q6*Q7*(55017 - 173615*rr) + Q5*Q6*Q8*(-345631 - 172771*rr) + 
  Q4*Q8*Q9*(304417 - 172339*rr) + Q3*Q5*Q7*(259650 - 161446*rr) + 
  Q2*Q8*Q9*(204108 - 151716*rr) + Q3*Q5*Q9*(47254 - 136506*rr) + 
  Q0*Q7*Q8*(-336055 - 135615*rr) + Q6*Q9^2*(-233008 - 131936*rr) + 
  Q1^2*Q8*(-121682 - 129394*rr) + Q1*Q7*Q8*(-390581 - 123761*rr) + 
  Q1*Q2*Q8*(181533 - 122655*rr) + Q3*Q7*Q8*(-84537 - 116149*rr) + 
  Q2*Q4*Q7*(33357 - 112535*rr) + Q0*Q3*Q9*(56000 - 111100*rr) + 
  Q6^2*Q9*(194111 - 109099*rr) + Q1^2*Q7*(-24328 - 108976*rr) + 
  Q2*Q5*Q9*(358651 - 107777*rr) + Q2*Q3*Q7*(219473 - 97931*rr) + 
  Q0*Q1*Q7*(340075 - 97825*rr) + Q1^2*Q4*(51820 - 97300*rr) + 
  Q0*Q5*Q7*(186000 - 94400*rr) + Q2*Q3*Q8*(231399 - 93741*rr) + 
  Q2*Q7*Q9*(-2853 - 93489*rr) + Q4^2*Q6*(-117105 - 89685*rr) + 
  Q3*Q4*Q5*(34410 - 83710*rr) + Q5^2*Q8*(178012 - 83210*rr) + 
  Q0*Q6*Q7*(-42625 - 82225*rr) + Q2*Q4*Q6*(135595 - 79675*rr) + 
  Q3^2*Q9*(140415 - 78045*rr) + Q1*Q3*Q5*(126045 - 74125*rr) + 
  Q0*Q3*Q6*(161875 - 71000*rr) + Q5*Q6^2*(-48520 - 69720*rr) + 
  Q3*Q8*Q9*(-340205 - 69177*rr) + Q2^2*Q8*(-24180 - 67732*rr) + 
  Q1*Q4*Q6*(15160 - 63220*rr) + Q0*Q6*Q9*(102375 - 59725*rr) + 
  Q0*Q4*Q6*(80875 - 58375*rr) + Q2^2*Q9*(-137535 - 57947*rr) + 
  Q0*Q1*Q2*(-56875 - 53125*rr) + Q1*Q8^2*(102144 - 49520*rr) + 
  Q1*Q5*Q8*(99423 - 49365*rr) + Q3^2*Q5*(-186130 - 48490*rr) + 
  Q3^2*Q4*(62360 - 47270*rr) + Q0*Q7*Q9*(-274440 - 46020*rr) + 
  Q0*Q4*Q9*(-295100 - 45300*rr) + Q4^2*Q8*(233271 - 44641*rr) + 
  Q1*Q7^2*(119313 - 43747*rr) + Q2*Q6^2*(-218690 - 42520*rr) + 
  Q0*Q3^2*(-109750 - 40250*rr) + Q0*Q2^2*(-50500 - 37750*rr) + 
  Q3^2*Q7*(173485 - 37599*rr) + Q1*Q3*Q4*(163310 - 36400*rr) + 
  Q2^2*Q5*(89020 - 35360*rr) + Q0*Q2*Q9*(227500 - 34950*rr) + 
  Q0*Q8^2*(65825 - 34435*rr) + Q4*Q6^2*(-145875 - 34335*rr) + 
  Q2*Q7^2*(192056 - 34184*rr) + Q0^2*Q9*(35000 - 33750*rr) + 
  Q1*Q2*Q3*(-45520 - 30060*rr) + Q0*Q5^2*(-88000 - 29875*rr) + 
  Q0*Q1*Q8*(-48875 - 29175*rr) + Q2*Q6*Q9*(-183272 - 28288*rr) + 
  Q0*Q2*Q8*(25225 - 24975*rr) + Q6*Q8^2*(-288845 - 24457*rr) + 
  Q0*Q2*Q3*(-63375 - 24250*rr) + Q0*Q1^2*(92375 - 24250*rr) + 
  Q1*Q4*Q9*(-37679 - 24115*rr) + Q2*Q4*Q5*(-77295 - 22105*rr) + 
  Q3^3*(-86900 - 21920*rr) + Q1^2*Q9*(-46740 - 20516*rr) + 
  Q1*Q7*Q9*(227802 - 19358*rr) + Q9^3*(-122103 - 19195*rr) + 
  Q0*Q7^2*(394725 - 17335*rr) + Q6*Q7*Q9*(454083 - 16905*rr) + 
  Q5^2*Q6*(70680 - 16510*rr) + Q0*Q2*Q6*(79875 - 15625*rr) + 
  Q3*Q4*Q8*(-150815 - 14675*rr) + Q2^2*Q6*(16345 - 13835*rr) + 
  Q1*Q2*Q5*(83965 - 12715*rr) + Q0^2*Q3*(-37500 - 12500*rr) + 
  Q1*Q5^2*(14480 - 11080*rr) + Q2*Q6*Q7*(-121773 - 9545*rr) + 
  Q0^2*Q4*(-40625 - 9375*rr) + Q8^3*(-229162 - 9346*rr) + 
  Q5^2*Q7*(-30190 - 9282*rr) + Q6^3*(32470 - 7980*rr) + 
  Q5*Q7*Q8*(-13753 - 7525*rr) + Q0*Q3*Q5*(186125 - 6750*rr) + 
  Q4^2*Q5*(-165005 - 6125*rr) + Q0*Q1*Q3*(248250 - 5375*rr) + 
  Q2*Q3*Q5*(-73205 - 5205*rr) + Q1*Q2*Q9*(31589 - 4943*rr) + 
  Q3*Q5*Q6*(15795 - 3965*rr) + Q2*Q3^2*(289150 - 2950*rr) + 
  Q1*Q6*Q8*(184609 - 2823*rr) + Q2*Q9^2*(-105748 - 1652*rr) + 
  Q2*Q4*Q8*(22514 - 1314*rr) + Q1*Q3*Q9*(-22550 - 1078*rr) + 
  Q0*Q2*Q7*(55600 - 900*rr) + Q5^3*(25560 + 2910*rr) + 
  Q1*Q3*Q8*(117291 + 3191*rr) + Q3^2*Q6*(170495 + 4305*rr) + 
  Q0^2*Q7*(-40625 + 4375*rr) + Q4^2*Q9*(-206406 + 4962*rr) + 
  Q6^2*Q8*(-335047 + 5461*rr) + Q5*Q9^2*(236483 + 5863*rr) + 
  Q6*Q7^2*(75939 + 7719*rr) + Q0^2*Q6*(96875 + 9375*rr) + 
  Q1*Q2*Q4*(-364055 + 10605*rr) + Q1*Q2^2*(-58455 + 14055*rr) + 
  Q1*Q6^2*(68035 + 15345*rr) + Q1*Q4*Q7*(94790 + 15406*rr) + 
  Q0^2*Q2*(50000 + 15625*rr) + Q0*Q1*Q5*(80375 + 15750*rr) + 
  Q1*Q4^2*(77965 + 16125*rr) + Q4*Q5^2*(70510 + 16180*rr) + 
  Q3*Q5^2*(-36410 + 16860*rr) + Q1*Q4*Q8*(34392 + 16932*rr) + 
  Q1*Q5*Q9*(90494 + 18298*rr) + Q0*Q4^2*(-331375 + 19375*rr) + 
  Q0*Q3*Q8*(274700 + 19700*rr) + Q1*Q4*Q5*(-6020 + 20550*rr) + 
  Q1^2*Q6*(-93865 + 22745*rr) + Q1^2*Q5*(41210 + 22780*rr) + 
  Q7^2*Q8*(-243836 + 23540*rr) + Q2*Q8^2*(-223469 + 24167*rr) + 
  Q3*Q9^2*(120665 + 25077*rr) + Q0^2*Q8*(106250 + 26250*rr) + 
  Q0*Q4*Q5*(-200375 + 26625*rr) + Q7*Q8^2*(52470 + 28670*rr) + 
  Q3*Q6^2*(-83500 + 28790*rr) + Q7^3*(86627 + 29559*rr) + 
  Q0*Q6*Q8*(-186100 + 30400*rr) + Q0^2*Q1*(-6250 + 34375*rr) + 
  Q0*Q1*Q9*(319200 + 34600*rr) + Q4*Q6*Q9*(-96853 + 35307*rr) + 
  Q0*Q6^2*(131125 + 35750*rr) + Q2^3*(-63120 + 36120*rr) + 
  Q8*Q9^2*(414954 + 36642*rr) + Q0*Q2*Q5*(127500 + 37000*rr) + 
  Q3*Q4^2*(-223540 + 37030*rr) + Q5^2*Q9*(69128 + 37220*rr) + 
  Q3*Q4*Q9*(17159 + 37247*rr) + Q0*Q4*Q8*(-28175 + 39175*rr) + 
  Q0^2*Q5*(-53125 + 40625*rr) + Q2*Q5*Q7*(68681 + 42329*rr) + 
  Q6^2*Q7*(-353504 + 44556*rr) + Q0*Q5*Q8*(-119900 + 45200*rr) + 
  Q1*Q6*Q9*(-75438 + 45222*rr) + Q1*Q2*Q6*(86370 + 45510*rr) + 
  Q8^2*Q9*(18684 + 47692*rr) + Q1*Q3^2*(62620 + 48320*rr) + 
  Q0*Q5*Q6*(-77500 + 48375*rr) + Q2*Q4^2*(67025 + 49165*rr) + 
  Q2*Q5*Q6*(-16395 + 49925*rr) + Q4^3*(-83240 + 50950*rr) + 
  Q2*Q5^2*(-85430 + 52320*rr) + Q1^2*Q3*(-298895 + 55975*rr) + 
  Q2*Q5*Q8*(8241 + 57401*rr) + Q4*Q6*Q8*(45073 + 58449*rr) + 
  Q0*Q9^2*(-81025 + 60315*rr) + Q3*Q6*Q9*(13241 + 61369*rr) + 
  Q5*Q8*Q9*(-131537 + 61755*rr) + Q3*Q6*Q8*(-307802 + 65374*rr) + 
  Q1*Q3*Q6*(-94715 + 66475*rr) + Q3*Q4*Q6*(-246970 + 70240*rr) + 
  Q2^2*Q4*(-99745 + 70885*rr) + Q4*Q8^2*(304259 + 75063*rr) + 
  Q0*Q2*Q4*(182125 + 75125*rr) + Q0*Q3*Q7*(-18950 + 75250*rr) + 
  Q2^2*Q3*(-35000 + 76480*rr) + Q1^3*(-127400 + 77440*rr) + 
  Q6*Q7*Q8*(94324 + 78100*rr) + Q0*Q3*Q4*(-234500 + 81750*rr) + 
  Q2^2*Q7*(180912 + 82728*rr) + Q3*Q4*Q7*(197728 + 84808*rr) + 
  Q4*Q5*Q6*(-78025 + 93215*rr) + Q0*Q1*Q6*(-39750 + 95125*rr) + 
  Q3^2*Q8*(-81858 + 100358*rr) + Q0*Q1*Q4*(193000 + 101250*rr) + 
  Q7^2*Q9*(-115828 + 103004*rr) + Q0*Q5*Q9*(-24050 + 106000*rr) + 
  Q3*Q8^2*(320842 + 106402*rr) + Q4*Q9^2*(-116360 + 106696*rr) + 
  Q4*Q6*Q7*(-64096 + 107636*rr) + Q7*Q8*Q9*(280683 + 111199*rr) + 
  Q4*Q5*Q9*(337612 + 111232*rr) + Q2*Q3*Q4*(6380 + 112980*rr) + 
  Q5*Q6*Q9*(-166995 + 114437*rr) + Q2*Q7*Q8*(102539 + 119151*rr) + 
  Q3*Q7^2*(257018 + 119346*rr) + Q1*Q5*Q6*(117775 + 121835*rr) + 
  Q4*Q5*Q8*(278802 + 128114*rr) + Q5*Q6*Q7*(105641 + 128429*rr) + 
  Q1*Q9^2*(266605 + 128921*rr) + Q1^2*Q2*(95755 + 133785*rr) + 
  Q4*Q7*Q9*(-111455 + 149421*rr) + Q4*Q7^2*(357993 + 149645*rr) + 
  Q4*Q5*Q7*(195011 + 160487*rr) + Q4^2*Q7*(33087 + 162193*rr) + 
  Q2*Q3*Q9*(-19664 + 163672*rr) + Q1*Q2*Q7*(-291693 + 164611*rr) + 
  Q1*Q8*Q9*(-367089 + 167171*rr) + Q3*Q7*Q9*(-119714 + 181014*rr) + 
  Q3*Q5*Q8*(-52579 + 185973*rr) + Q2*Q6*Q8*(169124 + 186056*rr) + 
  Q2*Q3*Q6*(30420 + 199070*rr) + Q0*Q8*Q9*(7155 + 206275*rr) + 
  Q5*Q7^2*(-71456 + 220400*rr) + Q0*Q4*Q7*(144950 + 250800*rr) + 
  Q5*Q7*Q9*(84199 + 257051*rr) + Q6*Q8*Q9*(68207 + 272627*rr) + 
  Q3*Q6*Q7*(-165432 + 312936*rr), Q8*Q9^2*(206044 - 253172*rr) + 
  Q1*Q3*Q5*(140455 - 236185*rr) + Q6*Q9^2*(-91104 - 213760*rr) + 
  Q1*Q8^2*(161511 - 198949*rr) + Q3*Q6*Q9*(108295 - 187757*rr) + 
  Q7*Q8^2*(-59413 - 178305*rr) + Q5*Q9^2*(-53311 - 174163*rr) + 
  Q4*Q8*Q9*(-300061 - 170313*rr) + Q2*Q3*Q5*(48180 - 169270*rr) + 
  Q1*Q5*Q9*(191681 - 166159*rr) + Q4*Q6*Q8*(-106284 - 163036*rr) + 
  Q4^2*Q7*(-69851 - 157595*rr) + Q2*Q8*Q9*(232628 - 155692*rr) + 
  Q2*Q3*Q8*(-146710 - 148246*rr) + Q5*Q7*Q8*(305027 - 143337*rr) + 
  Q6*Q7*Q8*(-5694 - 139510*rr) + Q2*Q3*Q4*(102410 - 135660*rr) + 
  Q4*Q7*Q9*(-18283 - 131135*rr) + Q1*Q3*Q4*(250310 - 124090*rr) + 
  Q3*Q9^2*(-196843 - 122623*rr) + Q3*Q4*Q7*(-215960 - 121040*rr) + 
  Q5*Q6*Q9*(9503 - 118657*rr) + Q1*Q3*Q7*(-166218 - 115922*rr) + 
  Q1*Q3^2*(252140 - 112600*rr) + Q6*Q8*Q9*(532423 - 111365*rr) + 
  Q2*Q5*Q7*(-155847 - 110231*rr) + Q1*Q4^2*(106170 - 101430*rr) + 
  Q6*Q8^2*(-38833 - 98749*rr) + Q0*Q6*Q7*(-122475 - 95885*rr) + 
  Q3^2*Q8*(170673 - 95539*rr) + Q1*Q6*Q7*(247930 - 95450*rr) + 
  Q0*Q3*Q8*(-207895 - 92795*rr) + Q7*Q8*Q9*(296011 - 86433*rr) + 
  Q6^2*Q9*(140237 - 85651*rr) + Q2*Q4*Q6*(-58820 - 85540*rr) + 
  Q1*Q2*Q5*(203160 - 84380*rr) + Q2^2*Q6*(-77600 - 82750*rr) + 
  Q0*Q2*Q7*(-42200 - 81910*rr) + Q1*Q2*Q8*(129661 - 80935*rr) + 
  Q3^2*Q5*(260565 - 76345*rr) + Q4*Q6*Q9*(-53550 - 75142*rr) + 
  Q2*Q3^2*(8125 - 66965*rr) + Q1*Q2*Q4*(-234410 - 66660*rr) + 
  Q2^2*Q9*(-65601 - 65981*rr) + Q0*Q7*Q8*(229620 - 62868*rr) + 
  Q3*Q4*Q6*(66520 - 61910*rr) + Q0*Q2*Q9*(122225 - 58305*rr) + 
  Q4*Q5*Q6*(24330 - 57940*rr) + Q2*Q6*Q7*(-173823 - 57443*rr) + 
  Q2*Q6*Q8*(-110048 - 56884*rr) + Q1*Q9^2*(54337 - 53059*rr) + 
  Q2*Q3*Q7*(19599 - 51949*rr) + Q0*Q4^2*(-235500 - 50325*rr) + 
  Q5*Q7^2*(-118784 - 49184*rr) + Q0*Q1*Q3*(59200 - 48075*rr) + 
  Q0*Q3*Q7*(45590 - 46960*rr) + Q0*Q6*Q8*(16705 - 46865*rr) + 
  Q1*Q4*Q6*(65215 - 46625*rr) + Q0*Q8^2*(97729 - 45931*rr) + 
  Q0*Q4*Q6*(50625 - 45175*rr) + Q6^3*(105170 - 43770*rr) + 
  Q1*Q7*Q8*(472999 - 42757*rr) + Q0*Q2*Q5*(36925 - 41475*rr) + 
  Q0*Q2*Q3*(-173575 - 40825*rr) + Q1*Q4*Q9*(-310650 - 37066*rr) + 
  Q3*Q6^2*(38865 - 35425*rr) + Q3*Q8^2*(463581 - 35319*rr) + 
  Q1^2*Q3*(-263475 - 34725*rr) + Q2*Q7*Q9*(-138223 - 34499*rr) + 
  Q2*Q6*Q9*(25185 - 34223*rr) + Q4^2*Q9*(329814 - 34110*rr) + 
  Q1^2*Q5*(-2855 - 31895*rr) + Q7^3*(-27154 - 31050*rr) + 
  Q2*Q5*Q6*(164475 - 30845*rr) + Q0*Q3*Q5*(303075 - 29450*rr) + 
  Q0*Q1*Q7*(447865 - 28885*rr) + Q0^2*Q4*(15000 - 28125*rr) + 
  Q4*Q9^2*(-316358 - 27950*rr) + Q0^2*Q7*(-64875 - 26625*rr) + 
  Q6*Q7*Q9*(-124499 - 26191*rr) + Q0*Q2*Q4*(124550 - 25700*rr) + 
  Q1*Q6^2*(-75810 - 24910*rr) + Q0*Q1^2*(57800 - 24625*rr) + 
  Q2^2*Q8*(432219 - 24209*rr) + Q7*Q9^2*(-307357 - 19721*rr) + 
  Q2*Q4^2*(11625 - 19455*rr) + Q1^2*Q9*(-125419 - 19447*rr) + 
  Q1*Q2*Q7*(-209744 - 16156*rr) + Q3^3*(206030 - 14310*rr) + 
  Q2*Q8^2*(4825 - 13579*rr) + Q9^3*(-385441 - 11517*rr) + 
  Q0*Q1*Q9*(-11730 - 11270*rr) + Q4*Q6^2*(49580 - 10400*rr) + 
  Q0*Q3^2*(129100 - 10200*rr) + Q0^2*Q3*(22500 - 9375*rr) + 
  Q0*Q1*Q6*(-25000 - 8100*rr) + Q3^2*Q4*(-20255 - 7965*rr) + 
  Q1*Q4*Q7*(-370639 - 7839*rr) + Q6^2*Q7*(-66258 - 7004*rr) + 
  Q5*Q6*Q8*(166205 - 5643*rr) + Q5*Q6*Q7*(162935 - 5397*rr) + 
  Q2*Q4*Q5*(63335 - 4875*rr) + Q3*Q8*Q9*(-62656 - 4672*rr) + 
  Q1*Q5^2*(54740 - 3850*rr) + Q5^3*(-170910 - 3530*rr) + 
  Q3*Q5^2*(-101610 - 3180*rr) + Q1^2*Q6*(52675 - 2815*rr) + 
  Q1*Q4*Q5*(84610 - 2230*rr) + Q0*Q1*Q5*(53775 - 2125*rr) + 
  Q0*Q2*Q6*(188175 - 1525*rr) + Q2*Q4*Q9*(-279372 + 840*rr) + 
  Q0*Q5*Q6*(-70025 + 1025*rr) + Q3*Q4^2*(211550 + 1040*rr) + 
  Q4*Q5*Q9*(178521 + 1589*rr) + Q2^2*Q4*(-156050 + 2130*rr) + 
  Q0^2*Q1*(20000 + 2500*rr) + Q0*Q1*Q8*(-159765 + 3165*rr) + 
  Q1*Q2*Q6*(-193725 + 5135*rr) + Q2^3*(127920 + 6040*rr) + 
  Q1*Q2^2*(42845 + 6155*rr) + Q0^2*Q9*(21625 + 6875*rr) + 
  Q1*Q3*Q8*(-144019 + 6921*rr) + Q0*Q4*Q5*(-213850 + 7900*rr) + 
  Q5*Q6^2*(20780 + 9480*rr) + Q2*Q4*Q7*(-141999 + 10381*rr) + 
  Q8^3*(514231 + 10939*rr) + Q0^2*Q6*(-7500 + 11875*rr) + 
  Q0^2*Q5*(-1250 + 13125*rr) + Q0^2*Q2*(26250 + 13125*rr) + 
  Q3^2*Q6*(-246570 + 14110*rr) + Q0^2*Q8*(79500 + 16000*rr) + 
  Q1*Q5*Q6*(101410 + 16380*rr) + Q0*Q1*Q2*(-116750 + 16525*rr) + 
  Q0*Q6^2*(-118850 + 17100*rr) + Q0*Q5^2*(-19650 + 19100*rr) + 
  Q3*Q6*Q7*(-51677 + 19171*rr) + Q4*Q5*Q8*(-431345 + 20679*rr) + 
  Q1*Q6*Q9*(24394 + 21354*rr) + Q6^2*Q8*(150445 + 22461*rr) + 
  Q1^3*(165630 + 23790*rr) + Q2*Q6^2*(72510 + 24470*rr) + 
  Q1*Q2*Q9*(-418314 + 25310*rr) + Q2*Q3*Q6*(11545 + 26655*rr) + 
  Q1^2*Q4*(-307080 + 29370*rr) + Q1*Q4*Q8*(71115 + 31595*rr) + 
  Q4^2*Q8*(-23906 + 31822*rr) + Q5^2*Q9*(37367 + 32075*rr) + 
  Q5^2*Q6*(-46175 + 32515*rr) + Q0*Q2^2*(-30150 + 32950*rr) + 
  Q0*Q5*Q7*(221415 + 34675*rr) + Q4^3*(180305 + 35405*rr) + 
  Q0*Q2*Q8*(-333090 + 36090*rr) + Q0*Q5*Q8*(6210 + 37140*rr) + 
  Q2^2*Q5*(10685 + 39645*rr) + Q2*Q5*Q9*(242265 + 40569*rr) + 
  Q2*Q9^2*(-307508 + 41196*rr) + Q7^2*Q8*(376042 + 41410*rr) + 
  Q4*Q7^2*(-356813 + 41679*rr) + Q4^2*Q5*(27805 + 43585*rr) + 
  Q0*Q8*Q9*(-235496 + 43664*rr) + Q0*Q4*Q9*(-323195 + 43765*rr) + 
  Q0*Q3*Q6*(-68225 + 44375*rr) + Q3*Q4*Q8*(-170863 + 44525*rr) + 
  Q4*Q5*Q7*(121134 + 45938*rr) + Q0*Q5*Q9*(-152680 + 46430*rr) + 
  Q0*Q3*Q9*(325950 + 47270*rr) + Q5*Q7*Q9*(277208 + 48888*rr) + 
  Q0*Q3*Q4*(201175 + 48900*rr) + Q3*Q5*Q6*(-176375 + 56105*rr) + 
  Q4*Q5^2*(-132530 + 57330*rr) + Q3^2*Q7*(-78637 + 57935*rr) + 
  Q2^2*Q7*(62397 + 62937*rr) + Q1^2*Q8*(-91462 + 62938*rr) + 
  Q5*Q8*Q9*(7858 + 65306*rr) + Q1*Q3*Q9*(130826 + 67178*rr) + 
  Q1*Q7*Q9*(293643 + 68911*rr) + Q1*Q7^2*(79786 + 74834*rr) + 
  Q2*Q7*Q8*(-44929 + 75587*rr) + Q2*Q7^2*(238902 + 75806*rr) + 
  Q3*Q4*Q9*(-354073 + 76391*rr) + Q3*Q4*Q5*(-30235 + 76885*rr) + 
  Q1*Q6*Q8*(-420736 + 81540*rr) + Q1*Q3*Q6*(143860 + 81800*rr) + 
  Q4^2*Q6*(-37680 + 83020*rr) + Q0*Q7^2*(273345 + 87097*rr) + 
  Q4*Q8^2*(169210 + 88498*rr) + Q0*Q7*Q9*(-186104 + 88584*rr) + 
  Q5*Q8^2*(166512 + 88960*rr) + Q2*Q5^2*(75125 + 93705*rr) + 
  Q0*Q4*Q8*(-68670 + 101180*rr) + Q4*Q6*Q7*(31162 + 105650*rr) + 
  Q1*Q2*Q3*(-180230 + 107510*rr) + Q2*Q5*Q8*(429912 + 109652*rr) + 
  Q3^2*Q9*(-381738 + 112614*rr) + Q1^2*Q7*(-86451 + 124377*rr) + 
  Q2^2*Q3*(-436000 + 125760*rr) + Q1*Q8*Q9*(-211289 + 125899*rr) + 
  Q5^2*Q8*(-72783 + 128107*rr) + Q5^2*Q7*(349823 + 128549*rr) + 
  Q3*Q5*Q7*(-233373 + 130219*rr) + Q8^2*Q9*(-77344 + 132064*rr) + 
  Q1*Q5*Q7*(-2012 + 132856*rr) + Q0*Q1*Q4*(109675 + 134725*rr) + 
  Q1^2*Q2*(231565 + 135815*rr) + Q7^2*Q9*(-168894 + 143322*rr) + 
  Q3*Q5*Q9*(-153669 + 144395*rr) + Q3*Q6*Q8*(-156539 + 153329*rr) + 
  Q0*Q9^2*(308661 + 155089*rr) + Q1*Q5*Q8*(257558 + 155574*rr) + 
  Q0*Q6*Q9*(-234625 + 159045*rr) + Q3*Q7*Q8*(-264085 + 164495*rr) + 
  Q3*Q5*Q8*(222757 + 170681*rr) + Q6*Q7^2*(-322113 + 175459*rr) + 
  Q3*Q7^2*(-277769 + 177611*rr) + Q4*Q7*Q8*(363666 + 189266*rr) + 
  Q2*Q4*Q8*(46058 + 193906*rr) + Q3*Q7*Q9*(80760 + 202584*rr) + 
  Q2*Q3*Q9*(-27151 + 215021*rr) + Q0*Q4*Q7*(-347235 + 220215*rr), 
 Q4*Q9^2*(-58485 - 203361*rr) + Q5*Q7*Q9*(-282585 - 200437*rr) + 
  Q1*Q4*Q9*(205629 - 181879*rr) + Q3^2*Q4*(243655 - 181315*rr) + 
  Q1*Q2*Q4*(-24955 - 176785*rr) + Q2*Q9^2*(-269038 - 175750*rr) + 
  Q2*Q8^2*(-342066 - 172282*rr) + Q6*Q8^2*(493746 - 171638*rr) + 
  Q4^2*Q8*(-227026 - 170490*rr) + Q1*Q7^2*(-148641 - 165709*rr) + 
  Q7^2*Q8*(49447 - 160917*rr) + Q1*Q8*Q9*(-427426 - 154154*rr) + 
  Q1*Q9^2*(14133 - 148895*rr) + Q2*Q6*Q9*(487885 - 146443*rr) + 
  Q0*Q1*Q4*(188200 - 144975*rr) + Q0*Q3*Q9*(85350 - 140170*rr) + 
  Q2*Q3*Q4*(-144730 - 133780*rr) + Q1*Q4*Q7*(441229 - 133731*rr) + 
  Q5*Q7^2*(334727 - 130917*rr) + Q1*Q2*Q7*(-301800 - 123708*rr) + 
  Q2^2*Q4*(-1075 - 122565*rr) + Q1*Q5*Q9*(-233623 - 119043*rr) + 
  Q1*Q6*Q8*(-102433 - 113081*rr) + Q0*Q3*Q8*(108120 - 109080*rr) + 
  Q4*Q6*Q9*(285929 - 105727*rr) + Q2^2*Q6*(90755 - 104345*rr) + 
  Q2*Q8*Q9*(178691 - 103689*rr) + Q1*Q6*Q9*(170685 - 102011*rr) + 
  Q3*Q5*Q6*(-216880 - 97930*rr) + Q1^2*Q4*(-112325 - 97425*rr) + 
  Q0*Q5*Q9*(-216770 - 92780*rr) + Q0*Q7*Q9*(-67186 - 91954*rr) + 
  Q1*Q3^2*(-57120 - 87860*rr) + Q0*Q1*Q7*(-170915 - 83315*rr) + 
  Q3*Q8^2*(184244 - 81244*rr) + Q5*Q7*Q8*(-67720 - 80920*rr) + 
  Q2*Q3*Q8*(258451 - 79309*rr) + Q4^2*Q7*(-34856 - 79282*rr) + 
  Q1*Q7*Q9*(538099 - 76697*rr) + Q1*Q2^2*(-131865 - 75755*rr) + 
  Q3^2*Q8*(-201183 - 73651*rr) + Q7*Q8*Q9*(-304644 - 71860*rr) + 
  Q1*Q8^2*(212275 - 71785*rr) + Q0*Q2*Q4*(56950 - 69175*rr) + 
  Q4*Q7*Q8*(-317837 - 68753*rr) + Q1*Q5*Q6*(211360 - 65110*rr) + 
  Q1*Q3*Q5*(-96970 - 65000*rr) + Q2^3*(201530 - 62530*rr) + 
  Q1*Q5^2*(52570 - 61050*rr) + Q0*Q4*Q9*(148920 - 59890*rr) + 
  Q6*Q7^2*(84309 - 59119*rr) + Q1^2*Q5*(-116740 - 58790*rr) + 
  Q4*Q5*Q9*(131769 - 57695*rr) + Q4*Q6*Q7*(9108 - 56488*rr) + 
  Q0*Q2*Q3*(-79175 - 55050*rr) + Q0*Q2^2*(292400 - 51825*rr) + 
  Q3^2*Q6*(-449170 - 46430*rr) + Q3*Q6*Q8*(-129063 - 46223*rr) + 
  Q2*Q5*Q8*(254294 - 45950*rr) + Q6*Q8*Q9*(52270 - 44810*rr) + 
  Q3*Q7*Q9*(-102193 - 44509*rr) + Q3*Q7^2*(35169 - 41747*rr) + 
  Q2*Q4*Q7*(115039 - 41681*rr) + Q0^2*Q8*(131125 - 41625*rr) + 
  Q0*Q9^2*(347539 - 39009*rr) + Q0^2*Q2*(-35625 - 38125*rr) + 
  Q3*Q6*Q7*(-183801 - 37901*rr) + Q7^3*(-117422 - 37238*rr) + 
  Q4*Q7^2*(-86056 - 37088*rr) + Q1^2*Q8*(-183978 - 36370*rr) + 
  Q0*Q6*Q7*(-94875 - 36165*rr) + Q1*Q4^2*(290910 - 35030*rr) + 
  Q2*Q4*Q6*(-163155 - 34975*rr) + Q1*Q2*Q8*(311547 - 34481*rr) + 
  Q8*Q9^2*(2954 - 32894*rr) + Q3^2*Q5*(-146525 - 32575*rr) + 
  Q3*Q5*Q9*(-153310 - 28626*rr) + Q1^2*Q7*(-328686 - 28478*rr) + 
  Q0*Q1*Q5*(-77150 - 28125*rr) + Q0*Q6^2*(-85900 - 27850*rr) + 
  Q5^2*Q6*(-53455 - 26905*rr) + Q2^2*Q3*(-408105 - 26395*rr) + 
  Q4*Q6^2*(69020 - 24820*rr) + Q0^2*Q7*(-34500 - 24000*rr) + 
  Q2*Q3*Q5*(321785 - 22755*rr) + Q0*Q4*Q5*(59975 - 22525*rr) + 
  Q1*Q3*Q6*(167880 - 21640*rr) + Q4*Q5*Q6*(-11690 - 21210*rr) + 
  Q3*Q5^2*(-156205 - 20665*rr) + Q3*Q4^2*(-295205 - 18875*rr) + 
  Q5*Q6*Q7*(-211950 - 18538*rr) + Q0*Q4*Q7*(56435 - 17465*rr) + 
  Q0*Q5*Q7*(-105465 - 17175*rr) + Q0*Q2*Q7*(-96975 - 17015*rr) + 
  Q0^2*Q4*(38125 - 15625*rr) + Q0^2*Q3*(46250 - 15625*rr) + 
  Q3*Q9^2*(83924 - 15548*rr) + Q6*Q7*Q8*(174269 - 15383*rr) + 
  Q0*Q1*Q6*(-92500 - 12525*rr) + Q0*Q8*Q9*(-408429 - 12329*rr) + 
  Q6^3*(-57290 - 12040*rr) + Q6^2*Q7*(-97578 - 9846*rr) + 
  Q8^3*(514863 - 9837*rr) + Q5^2*Q7*(89517 - 8683*rr) + 
  Q5*Q6^2*(-9720 - 8610*rr) + Q0*Q2*Q6*(192075 - 7600*rr) + 
  Q5^2*Q8*(185202 - 7002*rr) + Q5*Q8^2*(76153 - 2467*rr) + 
  Q3*Q6^2*(39080 - 1890*rr) + Q2*Q7^2*(-260822 - 1790*rr) + 
  Q0*Q4*Q6*(62375 - 1575*rr) + Q2^2*Q9*(-28830 - 1574*rr) + 
  Q0*Q5*Q8*(-157435 - 1215*rr) + Q1*Q4*Q5*(178725 - 145*rr) + 
  Q2*Q4*Q5*(101250 + 1280*rr) + Q5^3*(-49420 + 2170*rr) + 
  Q1^3*(-16500 + 2600*rr) + Q2^2*Q7*(-36971 + 5025*rr) + 
  Q3^2*Q7*(-230391 + 5045*rr) + Q0*Q3*Q6*(31600 + 6000*rr) + 
  Q0*Q1*Q9*(-219570 + 6020*rr) + Q1^2*Q3*(137285 + 6755*rr) + 
  Q0*Q5*Q6*(-73725 + 7850*rr) + Q1*Q7*Q8*(403610 + 7922*rr) + 
  Q1*Q4*Q6*(66325 + 8485*rr) + Q0*Q2*Q9*(-133675 + 9055*rr) + 
  Q0*Q5^2*(6275 + 10025*rr) + Q3*Q7*Q8*(-40252 + 10324*rr) + 
  Q0^2*Q9*(35875 + 10625*rr) + Q6*Q7*Q9*(39077 + 12121*rr) + 
  Q0*Q7^2*(2090 + 13058*rr) + Q0^2*Q1*(1875 + 13125*rr) + 
  Q0*Q6*Q8*(-88755 + 13165*rr) + Q4^2*Q5*(-52365 + 14135*rr) + 
  Q7*Q9^2*(-450041 + 17739*rr) + Q0^2*Q5*(110625 + 18125*rr) + 
  Q2*Q6^2*(206385 + 18785*rr) + Q0*Q1*Q3*(-1700 + 18950*rr) + 
  Q0*Q4^2*(152125 + 19700*rr) + Q1^2*Q6*(19265 + 21255*rr) + 
  Q0*Q3*Q7*(-123715 + 21685*rr) + Q0^2*Q6*(32500 + 22500*rr) + 
  Q4*Q5^2*(20210 + 23920*rr) + Q4^3*(135245 + 24605*rr) + 
  Q0*Q3*Q4*(24700 + 25600*rr) + Q2*Q6*Q8*(-153598 + 26246*rr) + 
  Q0*Q1*Q2*(-119375 + 28600*rr) + Q0*Q1^2*(-240550 + 28750*rr) + 
  Q7*Q8^2*(78436 + 29620*rr) + Q5^2*Q9*(-274215 + 29627*rr) + 
  Q3*Q6*Q9*(-190274 + 30266*rr) + Q4*Q6*Q8*(-184643 + 31697*rr) + 
  Q1*Q2*Q6*(-68075 + 31705*rr) + Q3*Q8*Q9*(-26793 + 32283*rr) + 
  Q0*Q1*Q8*(-43610 + 33260*rr) + Q0*Q4*Q8*(-206230 + 34020*rr) + 
  Q4*Q7*Q9*(-216140 + 34388*rr) + Q4^2*Q6*(-6120 + 34460*rr) + 
  Q2*Q6*Q7*(-199539 + 34965*rr) + Q5*Q6*Q9*(-39682 + 35882*rr) + 
  Q0*Q3^2*(43400 + 38075*rr) + Q6^2*Q8*(46541 + 39983*rr) + 
  Q2*Q3*Q9*(-10103 + 41013*rr) + Q0*Q8^2*(2161 + 41081*rr) + 
  Q8^2*Q9*(226078 + 41574*rr) + Q4*Q5*Q8*(-196778 + 41618*rr) + 
  Q1*Q6^2*(122965 + 42015*rr) + Q4*Q8^2*(-10882 + 42790*rr) + 
  Q3*Q4*Q6*(104900 + 44940*rr) + Q3*Q4*Q8*(-199516 + 45016*rr) + 
  Q1*Q3*Q7*(58996 + 45260*rr) + Q2*Q4*Q8*(128207 + 49383*rr) + 
  Q1^2*Q9*(-154489 + 51115*rr) + Q1*Q2*Q3*(105365 + 55875*rr) + 
  Q4*Q8*Q9*(200012 + 57708*rr) + Q3*Q4*Q9*(-143485 + 58043*rr) + 
  Q1*Q5*Q8*(128718 + 60410*rr) + Q1*Q3*Q4*(-79020 + 62530*rr) + 
  Q2*Q3*Q6*(-134170 + 62960*rr) + Q3*Q4*Q5*(17935 + 63735*rr) + 
  Q2*Q4^2*(31955 + 66705*rr) + Q6^2*Q9*(-175302 + 67750*rr) + 
  Q1*Q2*Q5*(51635 + 68205*rr) + Q2*Q3^2*(-77665 + 69525*rr) + 
  Q0*Q3*Q5*(336425 + 71950*rr) + Q2^2*Q5*(80080 + 72680*rr) + 
  Q2*Q5*Q7*(-321228 + 76744*rr) + Q2*Q5*Q6*(-66980 + 80770*rr) + 
  Q4^2*Q9*(316903 + 83879*rr) + Q5*Q9^2*(80693 + 84449*rr) + 
  Q2*Q5^2*(-14460 + 86490*rr) + Q0*Q7*Q8*(70205 + 88153*rr) + 
  Q3^3*(251180 + 97000*rr) + Q2*Q3*Q7*(73050 + 102194*rr) + 
  Q5*Q6*Q8*(214447 + 106559*rr) + Q6*Q9^2*(25304 + 111624*rr) + 
  Q1*Q5*Q7*(149713 + 114145*rr) + Q3*Q5*Q8*(120440 + 116296*rr) + 
  Q9^3*(121432 + 117816*rr) + Q0*Q2*Q5*(-26550 + 117850*rr) + 
  Q2^2*Q8*(255358 + 121942*rr) + Q1*Q2*Q9*(112176 + 122968*rr) + 
  Q2*Q7*Q8*(-101301 + 124431*rr) + Q1*Q6*Q7*(38993 + 127025*rr) + 
  Q0*Q6*Q9*(98525 + 131405*rr) + Q5*Q8*Q9*(274284 + 133172*rr) + 
  Q1^2*Q2*(-116155 + 138675*rr) + Q2*Q4*Q9*(-344357 + 140251*rr) + 
  Q4*Q5*Q7*(158782 + 149770*rr) + Q0*Q2*Q8*(289840 + 159110*rr) + 
  Q1*Q4*Q8*(142382 + 161050*rr) + Q7^2*Q9*(-16293 + 162671*rr) + 
  Q2*Q7*Q9*(-68382 + 177770*rr) + Q3^2*Q9*(-299673 + 180203*rr) + 
  Q1*Q3*Q9*(-160906 + 184006*rr) + Q3*Q4*Q7*(-249192 + 199588*rr) + 
  Q2*Q5*Q9*(130741 + 201945*rr) + Q3*Q5*Q7*(-57608 + 215268*rr) + 
  Q1*Q3*Q8*(-260015 + 297973*rr), Q5*Q7*Q9*(254664 - 259752*rr) + 
  Q4*Q7*Q8*(36496 - 247864*rr) + Q1*Q8*Q9*(-371078 - 217198*rr) + 
  Q0*Q8*Q9*(-40274 - 197354*rr) + Q6*Q8^2*(138812 - 184404*rr) + 
  Q3*Q9^2*(-283835 - 181999*rr) + Q2*Q4*Q8*(157925 - 163259*rr) + 
  Q5*Q8^2*(-343285 - 157929*rr) + Q5*Q6*Q8*(504498 - 152222*rr) + 
  Q1*Q7^2*(52599 - 143941*rr) + Q1*Q6*Q8*(299190 - 135146*rr) + 
  Q4*Q6*Q7*(-92563 - 134695*rr) + Q3^2*Q7*(115234 - 121998*rr) + 
  Q3*Q8^2*(123375 - 116301*rr) + Q8*Q9^2*(-358841 - 115381*rr) + 
  Q1*Q5^2*(13415 - 110325*rr) + Q6*Q7^2*(-36260 - 108132*rr) + 
  Q3^2*Q4*(35750 - 107840*rr) + Q2*Q7^2*(-125603 - 107511*rr) + 
  Q1*Q2*Q3*(-126530 - 107290*rr) + Q2*Q7*Q8*(-36652 - 106828*rr) + 
  Q0*Q9^2*(102499 - 105449*rr) + Q0*Q3*Q9*(-246575 - 102095*rr) + 
  Q2*Q3*Q7*(95287 - 101949*rr) + Q3*Q7^2*(-208955 - 94415*rr) + 
  Q3*Q4*Q7*(76585 - 93939*rr) + Q2*Q8*Q9*(-120656 - 93760*rr) + 
  Q6*Q8*Q9*(-200724 - 93236*rr) + Q7*Q8*Q9*(9549 - 89159*rr) + 
  Q2^2*Q5*(354470 - 85210*rr) + Q9^3*(243503 - 79277*rr) + 
  Q2*Q6*Q8*(-218718 - 78126*rr) + Q1*Q4*Q7*(-89625 - 72037*rr) + 
  Q1^3*(234090 - 71570*rr) + Q0*Q3*Q4*(-107300 - 69650*rr) + 
  Q2*Q5*Q7*(-127803 - 69223*rr) + Q3^3*(-15330 - 68090*rr) + 
  Q0*Q7*Q9*(394479 - 66569*rr) + Q6^3*(61750 - 66210*rr) + 
  Q2*Q7*Q9*(61851 - 65697*rr) + Q1^2*Q3*(240320 - 63920*rr) + 
  Q1^2*Q5*(-84650 - 62950*rr) + Q2*Q9^2*(-132803 - 61591*rr) + 
  Q0*Q1*Q4*(-19800 - 61100*rr) + Q5*Q6*Q7*(360085 - 61003*rr) + 
  Q2*Q3*Q9*(235625 - 60059*rr) + Q1*Q4^2*(86775 - 59675*rr) + 
  Q0*Q3*Q6*(-33150 - 59250*rr) + Q2^2*Q4*(104035 - 58975*rr) + 
  Q1*Q3*Q6*(129520 - 57560*rr) + Q7*Q9^2*(64935 - 57557*rr) + 
  Q7^2*Q8*(166013 - 56023*rr) + Q4*Q7^2*(-14083 - 54759*rr) + 
  Q2*Q6^2*(-231065 - 54265*rr) + Q1^2*Q2*(-238720 - 53760*rr) + 
  Q5^2*Q9*(-189630 - 53590*rr) + Q1*Q2^2*(-153000 - 52760*rr) + 
  Q3*Q4^2*(-88615 - 52005*rr) + Q2*Q3*Q4*(97945 - 51125*rr) + 
  Q4^2*Q6*(86045 - 50535*rr) + Q1*Q6*Q9*(-185676 - 48756*rr) + 
  Q1*Q5*Q8*(-318724 - 48400*rr) + Q0*Q2^2*(216275 - 47950*rr) + 
  Q2^2*Q8*(-56196 - 47780*rr) + Q3*Q4*Q5*(-80410 - 43780*rr) + 
  Q6^2*Q7*(-76980 - 43702*rr) + Q0*Q4*Q7*(-193590 - 42690*rr) + 
  Q0*Q1*Q9*(-109870 - 39230*rr) + Q0*Q2*Q6*(-112050 - 38850*rr) + 
  Q6^2*Q9*(-297197 - 37565*rr) + Q2^2*Q3*(195175 - 36395*rr) + 
  Q1*Q3*Q9*(-60380 - 34108*rr) + Q3^2*Q9*(142385 - 34027*rr) + 
  Q0*Q5*Q7*(-224190 - 33150*rr) + Q0*Q6^2*(-8650 - 30100*rr) + 
  Q5*Q7*Q8*(-695040 - 30096*rr) + Q5*Q6^2*(55605 - 29885*rr) + 
  Q0^2*Q2*(-38750 - 28750*rr) + Q2^2*Q6*(775 - 27775*rr) + 
  Q1*Q4*Q9*(-174582 - 27206*rr) + Q1^2*Q8*(-177328 - 23824*rr) + 
  Q0*Q1*Q2*(153125 - 23775*rr) + Q1*Q6^2*(-28570 - 23070*rr) + 
  Q0*Q1^2*(-30050 - 18875*rr) + Q4^2*Q7*(397641 - 18777*rr) + 
  Q0^2*Q8*(41750 - 18500*rr) + Q0*Q4^2*(159875 - 17550*rr) + 
  Q5^2*Q8*(437620 - 17496*rr) + Q0*Q1*Q5*(-107525 - 17375*rr) + 
  Q1*Q3*Q5*(-6210 - 17150*rr) + Q3*Q7*Q8*(157570 - 16678*rr) + 
  Q0*Q4*Q5*(75850 - 16650*rr) + Q0*Q8^2*(-139139 - 16379*rr) + 
  Q4*Q6^2*(111790 - 15830*rr) + Q0*Q5*Q9*(104880 - 15780*rr) + 
  Q0*Q5^2*(-122100 - 15225*rr) + Q0*Q4*Q8*(-20280 - 14480*rr) + 
  Q1*Q2*Q8*(36092 - 14004*rr) + Q0*Q5*Q6*(-155725 - 13650*rr) + 
  Q3*Q5*Q9*(356287 - 13093*rr) + Q2*Q4^2*(24530 - 7130*rr) + 
  Q0^2*Q4*(-40000 - 6250*rr) + Q5^2*Q7*(57689 - 5001*rr) + 
  Q3^2*Q8*(326478 - 2850*rr) + Q2*Q5*Q8*(-217469 - 2693*rr) + 
  Q0*Q6*Q8*(89870 - 2560*rr) + Q4*Q5*Q8*(330513 - 1827*rr) + 
  Q2*Q6*Q7*(87669 - 1011*rr) + Q2^3*(-172950 - 330*rr) + 
  Q1^2*Q6*(8505 - 5*rr) + Q3^2*Q6*(222140 + 300*rr) + 
  Q0^2*Q1*(-45000 + 625*rr) + Q5^2*Q6*(83390 + 1930*rr) + 
  Q0*Q4*Q6*(-2125 + 2050*rr) + Q2*Q4*Q7*(-35491 + 3229*rr) + 
  Q1*Q4*Q6*(-142155 + 3605*rr) + Q0^2*Q6*(4375 + 3750*rr) + 
  Q2*Q5*Q6*(-79145 + 4385*rr) + Q0^2*Q5*(29375 + 5625*rr) + 
  Q4^2*Q8*(25972 + 5776*rr) + Q0^2*Q3*(30625 + 6250*rr) + 
  Q3*Q6*Q8*(-134842 + 6338*rr) + Q0*Q1*Q7*(30360 + 7410*rr) + 
  Q3*Q6*Q9*(335255 + 9687*rr) + Q0*Q1*Q8*(-12685 + 11585*rr) + 
  Q4*Q8^2*(-332724 + 13036*rr) + Q4*Q5*Q9*(1582 + 13430*rr) + 
  Q0^2*Q9*(-22875 + 14375*rr) + Q1*Q5*Q6*(-15020 + 17660*rr) + 
  Q0*Q5*Q8*(-15535 + 17735*rr) + Q3^2*Q5*(-89840 + 17820*rr) + 
  Q4^2*Q5*(-153530 + 17850*rr) + Q1*Q4*Q5*(52140 + 17880*rr) + 
  Q6^2*Q8*(63861 + 18131*rr) + Q0^2*Q7*(-13250 + 19750*rr) + 
  Q0*Q1*Q6*(-90875 + 20600*rr) + Q1*Q5*Q9*(-136590 + 20822*rr) + 
  Q5^3*(-59520 + 22350*rr) + Q0*Q4*Q9*(380270 + 22610*rr) + 
  Q1*Q2*Q9*(347729 + 25181*rr) + Q3*Q5*Q6*(79115 + 25585*rr) + 
  Q2*Q4*Q5*(8335 + 25595*rr) + Q4*Q5*Q6*(87360 + 25970*rr) + 
  Q1*Q2*Q7*(650482 + 27922*rr) + Q6*Q7*Q9*(272281 + 29029*rr) + 
  Q0*Q3*Q7*(-163765 + 29135*rr) + Q1*Q2*Q6*(363745 + 29495*rr) + 
  Q4*Q5*Q7*(-137950 + 29702*rr) + Q2*Q3^2*(122270 + 29890*rr) + 
  Q0*Q3*Q5*(-109575 + 30325*rr) + Q0*Q6*Q9*(142250 + 32630*rr) + 
  Q2^2*Q7*(-316956 + 34132*rr) + Q3*Q4*Q6*(-137860 + 35290*rr) + 
  Q2*Q8^2*(-153311 + 36013*rr) + Q8^2*Q9*(268649 + 37541*rr) + 
  Q5*Q8*Q9*(-192137 + 40083*rr) + Q2*Q6*Q9*(-908 + 45048*rr) + 
  Q0*Q2*Q8*(411090 + 47560*rr) + Q0*Q7*Q8*(-106980 + 47568*rr) + 
  Q3*Q6^2*(-90025 + 48865*rr) + Q3*Q7*Q9*(131481 + 50885*rr) + 
  Q4*Q6*Q8*(-169588 + 51512*rr) + Q0*Q3*Q8*(-147280 + 51520*rr) + 
  Q0*Q6*Q7*(-179000 + 52360*rr) + Q3*Q4*Q8*(106076 + 52652*rr) + 
  Q1*Q3^2*(-255340 + 54140*rr) + Q2*Q4*Q6*(-48505 + 55145*rr) + 
  Q0*Q3^2*(-55225 + 57825*rr) + Q4*Q5^2*(-37155 + 58755*rr) + 
  Q1*Q5*Q7*(-300078 + 58898*rr) + Q2*Q3*Q5*(151990 + 60430*rr) + 
  Q7^3*(17755 + 60943*rr) + Q3*Q5*Q8*(100007 + 61307*rr) + 
  Q3*Q5*Q7*(-137491 + 62433*rr) + Q5*Q6*Q9*(-203961 + 63415*rr) + 
  Q4^3*(26330 + 64460*rr) + Q0*Q1*Q3*(-32200 + 65075*rr) + 
  Q2*Q5^2*(-123730 + 65400*rr) + Q0*Q2*Q4*(-61175 + 65575*rr) + 
  Q2^2*Q9*(-2648 + 66624*rr) + Q6*Q7*Q8*(-27548 + 67748*rr) + 
  Q4^2*Q9*(-106618 + 72994*rr) + Q2*Q3*Q6*(-69110 + 75300*rr) + 
  Q1*Q8^2*(6132 + 75716*rr) + Q0*Q7^2*(14955 + 77123*rr) + 
  Q6*Q9^2*(246456 + 77864*rr) + Q1*Q4*Q8*(-112158 + 78270*rr) + 
  Q3*Q5^2*(-60420 + 78420*rr) + Q1*Q3*Q7*(97900 + 79220*rr) + 
  Q1*Q9^2*(95431 + 80459*rr) + Q0*Q2*Q9*(-343300 + 80880*rr) + 
  Q2*Q5*Q9*(-104110 + 82070*rr) + Q2*Q4*Q9*(187453 + 83137*rr) + 
  Q0*Q2*Q3*(-3675 + 83450*rr) + Q5*Q7^2*(27926 + 88622*rr) + 
  Q0*Q2*Q7*(109750 + 90660*rr) + Q1*Q2*Q4*(199385 + 91135*rr) + 
  Q1^2*Q9*(59754 + 100194*rr) + Q4*Q9^2*(-196628 + 101020*rr) + 
  Q4*Q6*Q9*(-172443 + 101221*rr) + Q5*Q9^2*(116958 + 103590*rr) + 
  Q2*Q3*Q8*(-9038 + 107494*rr) + Q1*Q3*Q8*(-311162 + 108766*rr) + 
  Q3*Q4*Q9*(570461 + 120209*rr) + Q1^2*Q4*(-127895 + 121445*rr) + 
  Q1*Q2*Q5*(-41655 + 126045*rr) + Q0*Q2*Q5*(-4050 + 128225*rr) + 
  Q1^2*Q7*(90783 + 131251*rr) + Q4*Q8*Q9*(115960 + 150024*rr) + 
  Q3*Q6*Q7*(-23617 + 156375*rr) + Q1*Q3*Q4*(16355 + 165435*rr) + 
  Q1*Q6*Q7*(-337892 + 173800*rr) + Q8^3*(-8734 + 183386*rr) + 
  Q7^2*Q9*(105457 + 186061*rr) + Q1*Q7*Q8*(-429602 + 195526*rr) + 
  Q4*Q7*Q9*(-462515 + 199561*rr) + Q1*Q7*Q9*(83603 + 258759*rr) + 
  Q3*Q8*Q9*(60602 + 287490*rr) + Q7*Q8^2*(-156810 + 457374*rr), 
 Q4*Q7*Q8*(-30144 - 362584*rr) + Q1*Q5*Q7*(-175666 - 358466*rr) + 
  Q5*Q8^2*(-87203 - 229071*rr) + Q0*Q6*Q9*(290150 - 212350*rr) + 
  Q3*Q8*Q9*(286681 - 197371*rr) + Q2^2*Q5*(256580 - 192900*rr) + 
  Q5^2*Q7*(-285500 - 191506*rr) + Q2*Q8*Q9*(-248665 - 171573*rr) + 
  Q3*Q5*Q9*(217507 - 168621*rr) + Q0*Q2*Q8*(414275 - 166975*rr) + 
  Q1*Q6*Q8*(286791 - 164845*rr) + Q3*Q5*Q8*(-203564 - 164340*rr) + 
  Q0*Q7*Q9*(75305 - 163455*rr) + Q2*Q4*Q8*(21666 - 156942*rr) + 
  Q3*Q9^2*(189690 - 151262*rr) + Q2*Q5*Q6*(12900 - 148950*rr) + 
  Q0*Q4*Q7*(-118250 - 148200*rr) + Q2^2*Q8*(-384119 - 143491*rr) + 
  Q1*Q2*Q3*(7045 - 134505*rr) + Q4^2*Q5*(-88420 - 132400*rr) + 
  Q0*Q9^2*(-327090 - 126250*rr) + Q2*Q3*Q7*(490477 - 124439*rr) + 
  Q1^2*Q8*(-37897 - 119845*rr) + Q3*Q4^2*(-29735 - 116635*rr) + 
  Q5*Q6*Q7*(-112644 - 114856*rr) + Q3*Q4*Q7*(-41075 - 113847*rr) + 
  Q1*Q3*Q7*(-420703 - 111099*rr) + Q1*Q7*Q8*(-939840 - 110448*rr) + 
  Q4^2*Q6*(34040 - 106690*rr) + Q4*Q5*Q7*(-265554 - 105098*rr) + 
  Q2^2*Q3*(293215 - 103015*rr) + Q0*Q8*Q9*(628935 - 100805*rr) + 
  Q2*Q5*Q9*(-318792 - 100388*rr) + Q5*Q6^2*(-82375 - 100215*rr) + 
  Q1*Q3*Q9*(-81358 - 99786*rr) + Q3^2*Q9*(253013 - 93375*rr) + 
  Q3^2*Q7*(362179 - 87729*rr) + Q1*Q6*Q7*(-190107 - 87227*rr) + 
  Q0*Q1*Q8*(167750 - 80500*rr) + Q3*Q5*Q7*(-46843 - 78055*rr) + 
  Q5*Q7*Q8*(-386461 - 76777*rr) + Q1^2*Q9*(222119 - 74485*rr) + 
  Q3*Q4*Q5*(53015 - 73115*rr) + Q2*Q4*Q9*(160678 - 69506*rr) + 
  Q6*Q7^2*(66050 - 68406*rr) + Q3*Q4*Q8*(-87521 - 67713*rr) + 
  Q0*Q3*Q9*(-263950 - 64450*rr) + Q4*Q5*Q9*(-312745 - 63325*rr) + 
  Q4*Q5^2*(-20630 - 62580*rr) + Q0*Q5*Q7*(-293600 - 61000*rr) + 
  Q0*Q1*Q2*(46000 - 55375*rr) + Q2*Q6*Q8*(310907 - 53857*rr) + 
  Q1*Q2*Q5*(231940 - 52770*rr) + Q3*Q4*Q9*(185543 - 52285*rr) + 
  Q1^2*Q4*(27345 - 52165*rr) + Q3^3*(-145750 - 50970*rr) + 
  Q0*Q2^2*(-27750 - 50750*rr) + Q4*Q8^2*(476703 - 49037*rr) + 
  Q7*Q9^2*(614196 - 47260*rr) + Q8^2*Q9*(532286 - 46650*rr) + 
  Q2*Q6*Q9*(-256812 - 45912*rr) + Q0*Q2*Q6*(-273875 - 42625*rr) + 
  Q3^2*Q5*(-104435 - 41945*rr) + Q3*Q6*Q8*(-53302 - 41354*rr) + 
  Q2^2*Q7*(-108745 - 40445*rr) + Q0*Q3^2*(-8625 - 37250*rr) + 
  Q0*Q6^2*(139500 - 37250*rr) + Q2*Q7*Q8*(-131628 - 36940*rr) + 
  Q0*Q5*Q6*(21750 - 35875*rr) + Q2*Q3*Q9*(-253536 - 30776*rr) + 
  Q0*Q1*Q9*(204925 - 29925*rr) + Q2^2*Q4*(272640 - 28520*rr) + 
  Q6^2*Q8*(-314048 - 27390*rr) + Q1^2*Q7*(274381 - 25119*rr) + 
  Q1*Q4*Q5*(-153340 - 24990*rr) + Q0^2*Q8*(-111875 - 21875*rr) + 
  Q0*Q4^2*(195750 - 20750*rr) + Q0*Q2*Q9*(-109100 - 19050*rr) + 
  Q0^2*Q6*(-68750 - 18750*rr) + Q0^2*Q5*(37500 - 18750*rr) + 
  Q1*Q4*Q8*(124330 - 17734*rr) + Q0*Q3*Q5*(-296625 - 17625*rr) + 
  Q0*Q3*Q6*(-81375 - 13750*rr) + Q1*Q4*Q6*(-362185 - 13025*rr) + 
  Q5*Q6*Q8*(-226632 - 12116*rr) + Q0*Q1*Q5*(110125 - 11750*rr) + 
  Q1*Q5*Q8*(-51511 - 10483*rr) + Q3*Q4*Q6*(21530 - 10240*rr) + 
  Q0*Q1*Q4*(-220000 - 9750*rr) + Q2*Q6^2*(-231365 - 6465*rr) + 
  Q1*Q3*Q6*(-61200 - 6210*rr) + Q1^2*Q2*(-123355 - 5545*rr) + 
  Q0*Q4*Q5*(-37000 - 4125*rr) + Q1*Q2*Q8*(232428 - 2044*rr) + 
  Q1*Q2^2*(-304690 - 1190*rr) + Q3*Q5*Q6*(-4975 - 1155*rr) + 
  Q7^3*(71323 - 817*rr) + Q0*Q8^2*(284720 + 20*rr) + 
  Q0*Q1^2*(100000 + 2875*rr) + Q1*Q5*Q6*(-158060 + 4630*rr) + 
  Q0^2*Q2*(-93750 + 6250*rr) + Q0^2*Q1*(-21875 + 6250*rr) + 
  Q5^2*Q9*(-180469 + 6985*rr) + Q2*Q3*Q6*(27085 + 7905*rr) + 
  Q6*Q7*Q9*(220118 + 11558*rr) + Q4^3*(-319100 + 15250*rr) + 
  Q4*Q7^2*(359842 + 16898*rr) + Q6^3*(-97550 + 17230*rr) + 
  Q5^2*Q6*(16060 + 17500*rr) + Q4^2*Q8*(88852 + 18204*rr) + 
  Q2*Q7^2*(184558 + 19318*rr) + Q0*Q4*Q9*(102275 + 19325*rr) + 
  Q0*Q4*Q6*(-320250 + 20625*rr) + Q0^2*Q4*(-31250 + 21875*rr) + 
  Q3^2*Q6*(286940 + 22170*rr) + Q1*Q3*Q4*(-338615 + 22665*rr) + 
  Q0^2*Q9*(-90000 + 23750*rr) + Q3*Q7*Q9*(-23161 + 23771*rr) + 
  Q0^2*Q3*(-28125 + 25000*rr) + Q4*Q6*Q9*(121766 + 25742*rr) + 
  Q7*Q8*Q9*(35698 + 26794*rr) + Q5^3*(-110595 + 27735*rr) + 
  Q0*Q7^2*(-252130 + 28690*rr) + Q0*Q1*Q3*(285125 + 30750*rr) + 
  Q0^2*Q7*(73750 + 31250*rr) + Q4*Q5*Q6*(88410 + 32320*rr) + 
  Q2*Q4*Q6*(189330 + 32350*rr) + Q1*Q6*Q9*(76183 + 33379*rr) + 
  Q1*Q7*Q9*(-119095 + 33685*rr) + Q3*Q5^2*(329390 + 34240*rr) + 
  Q3^2*Q4*(-3020 + 34730*rr) + Q1*Q3*Q8*(373241 + 35605*rr) + 
  Q4*Q6*Q7*(-55776 + 36000*rr) + Q0*Q5^2*(-278875 + 36500*rr) + 
  Q1*Q3^2*(-83105 + 37405*rr) + Q7*Q8^2*(-302975 + 38749*rr) + 
  Q1*Q2*Q9*(475089 + 41173*rr) + Q4*Q8*Q9*(157908 + 44260*rr) + 
  Q5^2*Q8*(180828 + 52690*rr) + Q1*Q2*Q6*(108610 + 53840*rr) + 
  Q0*Q4*Q8*(-123425 + 54575*rr) + Q9^3*(163410 + 56714*rr) + 
  Q2*Q5*Q7*(9253 + 57221*rr) + Q0*Q6*Q8*(-44300 + 57500*rr) + 
  Q2*Q3*Q4*(178375 + 59955*rr) + Q4*Q6^2*(-123890 + 61490*rr) + 
  Q2^3*(-325020 + 65840*rr) + Q4^2*Q9*(-490277 + 66027*rr) + 
  Q2*Q4^2*(-294135 + 66225*rr) + Q2^2*Q9*(211723 + 68863*rr) + 
  Q4*Q9^2*(-239063 + 68901*rr) + Q1*Q8^2*(155676 + 69260*rr) + 
  Q1*Q6^2*(91045 + 69305*rr) + Q0*Q3*Q4*(-261000 + 72000*rr) + 
  Q1^3*(-29840 + 72380*rr) + Q3*Q7^2*(10110 + 74566*rr) + 
  Q0*Q2*Q4*(-3125 + 75625*rr) + Q2*Q8^2*(180994 + 77034*rr) + 
  Q5*Q7*Q9*(-514692 + 77372*rr) + Q3*Q6*Q9*(613788 + 77436*rr) + 
  Q0*Q2*Q3*(-36375 + 82250*rr) + Q3*Q6^2*(-36670 + 84880*rr) + 
  Q1^2*Q6*(175435 + 87345*rr) + Q1*Q2*Q7*(247642 + 87486*rr) + 
  Q0*Q5*Q9*(329175 + 88375*rr) + Q2*Q5^2*(-107555 + 94595*rr) + 
  Q3*Q8^2*(-317875 + 94905*rr) + Q1*Q5^2*(21295 + 95365*rr) + 
  Q6^2*Q9*(-204916 + 95928*rr) + Q3^2*Q8*(-297855 + 96085*rr) + 
  Q5*Q9^2*(92324 + 96836*rr) + Q1*Q2*Q4*(95320 + 97650*rr) + 
  Q0*Q2*Q5*(269500 + 99875*rr) + Q8^3*(-618915 + 101129*rr) + 
  Q2*Q4*Q5*(-17445 + 103965*rr) + Q2*Q3^2*(-141250 + 103990*rr) + 
  Q6^2*Q7*(-124194 + 104252*rr) + Q0*Q1*Q7*(91525 + 105275*rr) + 
  Q1*Q4*Q9*(166946 + 106358*rr) + Q1*Q7^2*(19805 + 107673*rr) + 
  Q0*Q6*Q7*(-73675 + 110625*rr) + Q1^2*Q5*(-37605 + 111025*rr) + 
  Q1*Q4^2*(-30900 + 111050*rr) + Q1^2*Q3*(-53560 + 113020*rr) + 
  Q0*Q3*Q8*(106700 + 113500*rr) + Q2^2*Q6*(-69920 + 113790*rr) + 
  Q3*Q7*Q8*(-159667 + 114825*rr) + Q0*Q2*Q7*(125350 + 118700*rr) + 
  Q7^2*Q9*(97509 + 121329*rr) + Q0*Q1*Q6*(124250 + 123125*rr) + 
  Q1*Q8*Q9*(-420210 + 123366*rr) + Q6*Q7*Q8*(-165542 + 126130*rr) + 
  Q2*Q3*Q5*(-310655 + 134585*rr) + Q4*Q5*Q8*(427022 + 135018*rr) + 
  Q1*Q9^2*(71944 + 144584*rr) + Q0*Q7*Q8*(-283365 + 144735*rr) + 
  Q1*Q3*Q5*(117295 + 146135*rr) + Q6*Q8^2*(-193595 + 152993*rr) + 
  Q4*Q6*Q8*(162637 + 165513*rr) + Q0*Q3*Q7*(111375 + 165925*rr) + 
  Q2*Q9^2*(226187 + 171103*rr) + Q5*Q8*Q9*(83035 + 173871*rr) + 
  Q2*Q5*Q8*(29372 + 174048*rr) + Q2*Q4*Q7*(-118469 + 175355*rr) + 
  Q2*Q3*Q8*(42517 + 177109*rr) + Q3*Q6*Q7*(264445 + 177265*rr) + 
  Q2*Q6*Q7*(-26565 + 178783*rr) + Q7^2*Q8*(-459406 + 179882*rr) + 
  Q1*Q4*Q7*(-239406 + 181750*rr) + Q5*Q7^2*(-237341 + 186199*rr) + 
  Q4^2*Q7*(2724 + 186408*rr) + Q2*Q7*Q9*(32177 + 188445*rr) + 
  Q0*Q5*Q8*(161225 + 194275*rr) + Q6*Q9^2*(-15073 + 200491*rr) + 
  Q1*Q5*Q9*(-280911 + 230545*rr) + Q5*Q6*Q9*(-110144 + 230720*rr) + 
  Q8*Q9^2*(203040 + 319776*rr) + Q4*Q7*Q9*(-170681 + 348635*rr) + 
  Q6*Q8*Q9*(-100844 + 406036*rr), Q1^2*Q8*(238389 - 203591*rr) + 
  Q5*Q7*Q8*(-24545 - 194061*rr) + Q4*Q7^2*(407505 - 192595*rr) + 
  Q4*Q7*Q8*(-219131 - 174391*rr) + Q7^2*Q8*(-571397 - 171729*rr) + 
  Q3*Q5*Q8*(-170320 - 169540*rr) + Q1*Q3*Q9*(387325 - 169503*rr) + 
  Q5*Q8^2*(-291492 - 168748*rr) + Q1*Q7*Q9*(-194904 - 148296*rr) + 
  Q0*Q4*Q7*(298540 - 145060*rr) + Q1*Q3*Q8*(56602 - 137182*rr) + 
  Q3*Q7*Q8*(245737 - 134491*rr) + Q7*Q9^2*(269136 - 134064*rr) + 
  Q5^2*Q7*(-235946 - 131432*rr) + Q2*Q3*Q6*(60525 - 131365*rr) + 
  Q2*Q3*Q7*(172364 - 131220*rr) + Q1^2*Q7*(-5842 - 128554*rr) + 
  Q1*Q5*Q7*(-393160 - 127208*rr) + Q3*Q6*Q8*(-26384 - 126892*rr) + 
  Q5^2*Q8*(148261 - 122441*rr) + Q1*Q3*Q6*(32185 - 120135*rr) + 
  Q7*Q8*Q9*(-127227 - 117487*rr) + Q5*Q8*Q9*(-213820 - 115716*rr) + 
  Q2*Q3*Q9*(59930 - 113822*rr) + Q5*Q6*Q7*(-164618 - 103558*rr) + 
  Q6*Q7^2*(67618 - 100534*rr) + Q1*Q5*Q9*(-98157 - 99077*rr) + 
  Q1*Q2*Q5*(-246310 - 98030*rr) + Q1*Q2*Q3*(-56365 - 96795*rr) + 
  Q2*Q5*Q8*(-516813 - 92837*rr) + Q3^2*Q9*(254377 - 92387*rr) + 
  Q4*Q5^2*(78680 - 86280*rr) + Q1*Q5*Q8*(-443865 - 85561*rr) + 
  Q3*Q7^2*(69996 - 84004*rr) + Q7^2*Q9*(436038 - 83474*rr) + 
  Q2*Q7^2*(-278941 - 80745*rr) + Q0*Q4*Q9*(186380 - 80610*rr) + 
  Q2^2*Q7*(243939 - 75505*rr) + Q0*Q3*Q9*(-96975 - 74105*rr) + 
  Q0*Q9^2*(38026 - 73506*rr) + Q3^2*Q4*(99635 - 72905*rr) + 
  Q4*Q5*Q9*(-104285 - 72705*rr) + Q1^2*Q2*(-128640 - 71360*rr) + 
  Q2*Q4*Q8*(-72218 - 70486*rr) + Q6^2*Q8*(153959 - 67197*rr) + 
  Q2^2*Q5*(17410 - 65160*rr) + Q0*Q7^2*(-168800 - 64468*rr) + 
  Q4^2*Q6*(-135245 - 63515*rr) + Q0*Q5*Q9*(304595 - 62695*rr) + 
  Q0*Q2*Q9*(-155425 - 62455*rr) + Q3*Q5^2*(249045 - 62075*rr) + 
  Q2^2*Q9*(93662 - 61786*rr) + Q1*Q5*Q6*(-108080 - 61730*rr) + 
  Q4*Q6*Q7*(-418052 - 59948*rr) + Q4*Q8^2*(74488 - 59128*rr) + 
  Q0*Q1*Q4*(27175 - 55650*rr) + Q1*Q4*Q5*(-126935 - 55555*rr) + 
  Q0*Q2^2*(53350 - 55300*rr) + Q0*Q1*Q8*(420835 - 49985*rr) + 
  Q2*Q4^2*(-17265 - 47215*rr) + Q7^3*(-153269 - 46785*rr) + 
  Q2*Q5^2*(-13390 - 44620*rr) + Q0*Q1*Q2*(74250 - 44100*rr) + 
  Q0*Q2*Q6*(78925 - 43900*rr) + Q0*Q2*Q3*(166550 - 43075*rr) + 
  Q1^2*Q6*(27465 - 42025*rr) + Q0*Q1*Q3*(24825 - 41950*rr) + 
  Q1*Q2*Q9*(-53771 - 41567*rr) + Q4*Q9^2*(307337 - 41451*rr) + 
  Q8*Q9^2*(-191921 - 40685*rr) + Q4*Q8*Q9*(-348552 - 40312*rr) + 
  Q0*Q7*Q9*(225121 - 39891*rr) + Q3*Q6*Q7*(47323 - 37101*rr) + 
  Q3^2*Q5*(-73220 - 36680*rr) + Q5*Q9^2*(13150 - 33034*rr) + 
  Q2*Q4*Q7*(137298 - 32862*rr) + Q7*Q8^2*(-126839 - 31451*rr) + 
  Q0*Q6*Q8*(67705 - 30515*rr) + Q6*Q8*Q9*(-322372 - 29364*rr) + 
  Q3*Q6^2*(5500 - 28210*rr) + Q1*Q3*Q4*(-218210 - 26910*rr) + 
  Q0^2*Q8*(-46750 - 24000*rr) + Q0*Q5*Q7*(-285 - 23725*rr) + 
  Q5^3*(124950 - 23470*rr) + Q3*Q8^2*(-235617 - 22749*rr) + 
  Q6*Q9^2*(25532 - 22596*rr) + Q0*Q1*Q9*(133120 - 21570*rr) + 
  Q3^2*Q6*(-4165 - 21535*rr) + Q2*Q3*Q5*(-157180 - 21110*rr) + 
  Q0*Q3*Q6*(89025 - 20250*rr) + Q3*Q4^2*(-166705 - 20245*rr) + 
  Q1*Q8*Q9*(-177630 - 19846*rr) + Q0^2*Q6*(-82500 - 19375*rr) + 
  Q1*Q4*Q7*(21268 - 18596*rr) + Q1*Q2*Q8*(-149623 - 18323*rr) + 
  Q5^2*Q9*(-31890 - 18192*rr) + Q0^2*Q2*(-39375 - 18125*rr) + 
  Q0*Q1*Q7*(-89785 - 17435*rr) + Q1*Q5^2*(-51235 - 17035*rr) + 
  Q4^2*Q5*(-27640 - 16540*rr) + Q4*Q5*Q6*(152035 - 16385*rr) + 
  Q1^2*Q4*(-117595 - 14635*rr) + Q3*Q5*Q7*(142251 - 13473*rr) + 
  Q0*Q1^2*(-82700 - 12375*rr) + Q2^2*Q3*(116995 - 12335*rr) + 
  Q1*Q4^2*(-96000 - 12150*rr) + Q4*Q5*Q8*(275526 - 12070*rr) + 
  Q0*Q8*Q9*(-129856 - 10456*rr) + Q0^2*Q5*(58125 - 8750*rr) + 
  Q3^2*Q7*(-12709 - 7641*rr) + Q1*Q2*Q6*(-64655 - 6595*rr) + 
  Q1*Q4*Q9*(325040 - 5552*rr) + Q0*Q2*Q4*(-52700 - 5325*rr) + 
  Q1*Q6*Q8*(171374 - 5310*rr) + Q4*Q6*Q8*(-124515 - 3835*rr) + 
  Q0*Q6^2*(15525 - 2400*rr) + Q0*Q3^2*(-113775 - 2075*rr) + 
  Q5*Q6*Q9*(50009 - 583*rr) + Q4^2*Q8*(-34884 + 1398*rr) + 
  Q0*Q7*Q8*(-98475 + 1497*rr) + Q4^3*(-90380 + 2580*rr) + 
  Q0*Q5*Q8*(-86515 + 3815*rr) + Q6^2*Q9*(156156 + 3926*rr) + 
  Q5^2*Q6*(-123605 + 4335*rr) + Q2*Q3*Q8*(145970 + 5710*rr) + 
  Q0*Q6*Q9*(175000 + 6320*rr) + Q0*Q1*Q6*(150250 + 7400*rr) + 
  Q1*Q6^2*(115110 + 8600*rr) + Q2^2*Q4*(298795 + 8805*rr) + 
  Q2*Q7*Q8*(-207600 + 9824*rr) + Q2*Q6*Q9*(-54270 + 10302*rr) + 
  Q0*Q5^2*(-42525 + 14225*rr) + Q2^2*Q8*(-247262 + 14658*rr) + 
  Q2*Q6*Q7*(112852 + 16324*rr) + Q9^3*(175521 + 16701*rr) + 
  Q3^3*(-140130 + 16830*rr) + Q2^3*(-120480 + 20040*rr) + 
  Q0*Q1*Q5*(144900 + 21750*rr) + Q0^2*Q3*(6875 + 21875*rr) + 
  Q0*Q3*Q4*(-246575 + 22775*rr) + Q1^2*Q3*(-95195 + 22775*rr) + 
  Q0*Q2*Q8*(322235 + 23215*rr) + Q0*Q4*Q6*(72250 + 23575*rr) + 
  Q0^2*Q1*(-17500 + 24375*rr) + Q0^2*Q4*(-66250 + 25000*rr) + 
  Q2*Q4*Q9*(119772 + 25176*rr) + Q0*Q2*Q7*(-4425 + 26165*rr) + 
  Q0*Q4*Q8*(78505 + 26755*rr) + Q0*Q4*Q5*(135275 + 27650*rr) + 
  Q0^2*Q9*(-16500 + 32500*rr) + Q2*Q6*Q8*(228296 + 32612*rr) + 
  Q3*Q4*Q5*(9575 + 38525*rr) + Q3*Q5*Q6*(128165 + 38855*rr) + 
  Q3*Q4*Q8*(549463 + 38947*rr) + Q5*Q6^2*(-11875 + 40375*rr) + 
  Q0^2*Q7*(70125 + 40875*rr) + Q5*Q7^2*(312405 + 41649*rr) + 
  Q6^3*(45475 + 43655*rr) + Q4*Q5*Q7*(-142089 + 46567*rr) + 
  Q6^2*Q7*(-39444 + 47494*rr) + Q2*Q5*Q6*(41350 + 48610*rr) + 
  Q8^2*Q9*(-255278 + 48970*rr) + Q0*Q3*Q5*(-41175 + 50675*rr) + 
  Q1*Q2^2*(-318645 + 50905*rr) + Q0*Q4^2*(178500 + 52550*rr) + 
  Q4*Q6*Q9*(-219635 + 52657*rr) + Q4*Q6^2*(-136565 + 53105*rr) + 
  Q0*Q3*Q8*(243230 + 54580*rr) + Q2*Q6^2*(20265 + 55435*rr) + 
  Q5*Q6*Q8*(-210323 + 56897*rr) + Q1*Q3^2*(-445050 + 58310*rr) + 
  Q2*Q4*Q5*(-251165 + 59345*rr) + Q2*Q5*Q9*(70404 + 59840*rr) + 
  Q0*Q3*Q7*(54590 + 61490*rr) + Q0*Q5*Q6*(161475 + 63525*rr) + 
  Q3^2*Q8*(-366379 + 64017*rr) + Q2*Q3*Q4*(216905 + 64165*rr) + 
  Q1^2*Q9*(7795 + 64687*rr) + Q2^2*Q6*(-46590 + 65250*rr) + 
  Q3*Q9^2*(-44517 + 68175*rr) + Q0*Q8^2*(-1156 + 68204*rr) + 
  Q1^2*Q5*(145155 + 69865*rr) + Q1*Q4*Q6*(60225 + 73295*rr) + 
  Q2*Q3^2*(-15610 + 76630*rr) + Q3*Q4*Q6*(37230 + 78480*rr) + 
  Q2*Q4*Q6*(52680 + 79140*rr) + Q0*Q6*Q7*(153450 + 82190*rr) + 
  Q0*Q2*Q5*(59800 + 83775*rr) + Q1*Q4*Q8*(359238 + 85290*rr) + 
  Q1*Q2*Q4*(-138530 + 87110*rr) + Q1*Q7^2*(-49859 + 87593*rr) + 
  Q1^3*(-51350 + 92030*rr) + Q2*Q8^2*(-110320 + 92096*rr) + 
  Q1*Q9^2*(-78927 + 94765*rr) + Q4^2*Q9*(-256528 + 97046*rr) + 
  Q3*Q4*Q7*(33320 + 97844*rr) + Q1*Q6*Q7*(-274348 + 101368*rr) + 
  Q8^3*(-521366 + 102594*rr) + Q1*Q3*Q7*(45881 + 103797*rr) + 
  Q6*Q7*Q8*(-2509 + 105559*rr) + Q6*Q8^2*(-115195 + 107489*rr) + 
  Q5*Q7*Q9*(-367983 + 109181*rr) + Q1*Q2*Q7*(321974 + 118758*rr) + 
  Q3*Q7*Q9*(148692 + 121876*rr) + Q1*Q3*Q5*(149875 + 122755*rr) + 
  Q1*Q6*Q9*(69006 + 125310*rr) + Q3*Q6*Q9*(45840 + 126132*rr) + 
  Q2*Q9^2*(-194459 + 126209*rr) + Q6*Q7*Q9*(-128044 + 127988*rr) + 
  Q3*Q5*Q9*(-52581 + 129303*rr) + Q4^2*Q7*(409236 + 133782*rr) + 
  Q2*Q8*Q9*(99326 + 135606*rr) + Q3*Q8*Q9*(243924 + 140660*rr) + 
  Q2*Q7*Q9*(161766 + 147038*rr) + Q1*Q7*Q8*(-218253 + 185863*rr) + 
  Q1*Q8^2*(-328503 + 189301*rr) + Q3*Q4*Q9*(-97905 + 224719*rr) + 
  Q2*Q5*Q7*(96062 + 224894*rr) + Q4*Q7*Q9*(136144 + 277856*rr), 
 Q2*Q5*Q8*(-556749 - 315157*rr) + Q4*Q9^2*(478094 - 313722*rr) + 
  Q7^2*Q8*(30468 - 300172*rr) + Q3*Q6*Q8*(234689 - 242195*rr) + 
  Q5^2*Q8*(176103 - 242033*rr) + Q3*Q7*Q8*(540731 - 237313*rr) + 
  Q1*Q7*Q9*(41384 - 224168*rr) + Q1*Q7^2*(-183737 - 204117*rr) + 
  Q7^3*(-301372 - 199180*rr) + Q1*Q9^2*(-69012 - 194980*rr) + 
  Q4*Q7^2*(368817 - 194339*rr) + Q1*Q8*Q9*(600600 - 192888*rr) + 
  Q3*Q7^2*(109484 - 178564*rr) + Q5*Q7*Q9*(-126606 - 173926*rr) + 
  Q7*Q9^2*(-581947 - 165743*rr) + Q5*Q7^2*(340296 - 161800*rr) + 
  Q3*Q6*Q7*(-135253 - 155289*rr) + Q1*Q2*Q3*(148105 - 151345*rr) + 
  Q2*Q3*Q9*(206311 - 147629*rr) + Q7^2*Q9*(217390 - 147018*rr) + 
  Q0*Q5*Q9*(-214830 - 144770*rr) + Q1*Q5*Q6*(15235 - 144105*rr) + 
  Q1*Q3*Q6*(42420 - 138220*rr) + Q1*Q4*Q7*(552668 - 136676*rr) + 
  Q2*Q4*Q8*(228320 - 135888*rr) + Q0*Q1*Q4*(166800 - 131400*rr) + 
  Q3*Q8^2*(-139885 - 129753*rr) + Q6*Q8*Q9*(-47682 - 129178*rr) + 
  Q2*Q5^2*(151455 - 121485*rr) + Q8*Q9^2*(-71023 - 117715*rr) + 
  Q0*Q5*Q8*(37660 - 115360*rr) + Q6*Q7^2*(-74896 - 114992*rr) + 
  Q1*Q5*Q9*(-216754 - 110738*rr) + Q2*Q7*Q8*(-23504 - 109648*rr) + 
  Q1^2*Q6*(-38835 - 108785*rr) + Q0*Q1*Q6*(-9875 - 108100*rr) + 
  Q4^2*Q7*(63052 - 107462*rr) + Q6*Q8^2*(38322 - 107158*rr) + 
  Q4*Q6*Q9*(80295 - 105717*rr) + Q1*Q4*Q9*(446566 - 104178*rr) + 
  Q2^2*Q4*(-178580 - 103020*rr) + Q2*Q9^2*(-114400 - 101664*rr) + 
  Q1^2*Q7*(-126070 - 97454*rr) + Q3*Q5^2*(-37215 - 90605*rr) + 
  Q2*Q3*Q5*(148935 - 86855*rr) + Q4*Q8^2*(-196010 - 85026*rr) + 
  Q2*Q4*Q5*(132600 - 82960*rr) + Q0*Q1*Q7*(-321760 - 79710*rr) + 
  Q1^3*(-66470 - 78250*rr) + Q0*Q1*Q8*(110735 - 76185*rr) + 
  Q1^2*Q2*(-119800 - 76020*rr) + Q2*Q8^2*(-421794 - 73754*rr) + 
  Q1*Q6*Q8*(-50726 - 72974*rr) + Q4^2*Q8*(-299061 - 71279*rr) + 
  Q2*Q3*Q6*(-26970 - 69930*rr) + Q4*Q6*Q7*(-168066 - 69506*rr) + 
  Q2*Q4^2*(53700 - 69490*rr) + Q0*Q4*Q9*(214205 - 69335*rr) + 
  Q0*Q3*Q7*(48815 - 68285*rr) + Q1*Q2*Q7*(88267 - 67617*rr) + 
  Q4^3*(282135 - 64905*rr) + Q0*Q7*Q8*(110815 - 62813*rr) + 
  Q1^2*Q5*(137940 - 62770*rr) + Q3*Q5*Q6*(-87390 - 61800*rr) + 
  Q0*Q2*Q3*(125800 - 61200*rr) + Q0*Q3*Q9*(48700 - 60780*rr) + 
  Q1*Q2*Q6*(-17960 - 60170*rr) + Q1*Q4^2*(-132670 - 58690*rr) + 
  Q2*Q3*Q8*(71743 - 56701*rr) + Q1*Q2*Q4*(155900 - 55790*rr) + 
  Q0*Q4*Q8*(167130 - 51670*rr) + Q0*Q2^2*(216725 - 50425*rr) + 
  Q1*Q5^2*(-244885 - 49995*rr) + Q3^2*Q4*(12190 - 47890*rr) + 
  Q0*Q6*Q8*(-144745 - 45465*rr) + Q2^2*Q7*(-3399 - 45107*rr) + 
  Q5*Q6*Q9*(329709 - 42875*rr) + Q1*Q3^2*(-53570 - 41850*rr) + 
  Q0*Q6^2*(-150725 - 41275*rr) + Q0*Q8^2*(-39061 - 39621*rr) + 
  Q3*Q6*Q9*(-208626 - 37410*rr) + Q0^2*Q2*(7500 - 36875*rr) + 
  Q0*Q2*Q7*(32500 - 36360*rr) + Q3*Q7*Q9*(-27298 - 35514*rr) + 
  Q6^2*Q7*(143651 - 34337*rr) + Q4*Q6^2*(65380 - 32620*rr) + 
  Q0*Q4*Q5*(171150 - 32475*rr) + Q5*Q9^2*(72801 - 32371*rr) + 
  Q0^2*Q3*(56875 - 31250*rr) + Q2^2*Q3*(800 - 28640*rr) + 
  Q5*Q6*Q7*(-169010 - 28010*rr) + Q6*Q7*Q9*(-44353 - 27661*rr) + 
  Q0*Q2*Q4*(2175 - 24575*rr) + Q1^2*Q3*(262590 - 24370*rr) + 
  Q0^2*Q7*(3250 - 23500*rr) + Q3*Q4*Q8*(429979 - 22425*rr) + 
  Q2^2*Q5*(-314945 - 21225*rr) + Q3*Q5*Q8*(27960 - 21104*rr) + 
  Q0*Q1*Q2*(-10500 - 20475*rr) + Q1*Q6^2*(107380 - 20420*rr) + 
  Q0^2*Q8*(53875 - 19625*rr) + Q2*Q6*Q7*(-268339 - 17607*rr) + 
  Q5^2*Q9*(-48969 - 16709*rr) + Q5^2*Q6*(-65935 - 16265*rr) + 
  Q5^3*(247475 - 15355*rr) + Q2*Q7^2*(-396776 - 14728*rr) + 
  Q0*Q3*Q4*(37675 - 14100*rr) + Q0*Q1*Q3*(-183800 - 14075*rr) + 
  Q2*Q3*Q4*(-105485 - 12685*rr) + Q3*Q5*Q7*(76556 - 12652*rr) + 
  Q6^2*Q8*(260279 - 12259*rr) + Q4*Q5^2*(14210 - 11750*rr) + 
  Q0^2*Q4*(40000 - 9375*rr) + Q0*Q7^2*(206500 - 8848*rr) + 
  Q2*Q4*Q7*(20939 - 7857*rr) + Q0^2*Q9*(129125 - 5625*rr) + 
  Q0^2*Q1*(1250 - 625*rr) + Q5*Q8*Q9*(-188107 + 177*rr) + 
  Q0*Q2*Q9*(-155725 + 445*rr) + Q0*Q3*Q6*(200900 + 500*rr) + 
  Q3*Q6^2*(113320 + 850*rr) + Q0*Q5*Q7*(-53060 + 1850*rr) + 
  Q0*Q5^2*(161850 + 2100*rr) + Q2*Q4*Q6*(-67305 + 2485*rr) + 
  Q5^2*Q7*(-266133 + 3625*rr) + Q4^2*Q5*(113515 + 3825*rr) + 
  Q4*Q5*Q6*(102430 + 5520*rr) + Q2^3*(37120 + 6480*rr) + 
  Q3^3*(620 + 8420*rr) + Q0*Q2*Q6*(197925 + 9600*rr) + 
  Q3^2*Q6*(-73305 + 13035*rr) + Q0^2*Q5*(48750 + 13125*rr) + 
  Q6^3*(-201275 + 13455*rr) + Q1*Q6*Q9*(119219 + 14935*rr) + 
  Q5*Q7*Q8*(24873 + 15845*rr) + Q4*Q5*Q9*(52735 + 15947*rr) + 
  Q1^2*Q8*(-30318 + 16330*rr) + Q3*Q9^2*(-311234 + 16518*rr) + 
  Q0*Q1*Q9*(-220230 + 17130*rr) + Q0*Q3*Q8*(157805 + 18355*rr) + 
  Q0*Q9^2*(158426 + 23554*rr) + Q4*Q5*Q7*(-189384 + 24100*rr) + 
  Q5*Q6*Q8*(-69959 + 25237*rr) + Q3*Q4*Q5*(223650 + 25310*rr) + 
  Q0^2*Q6*(26875 + 27500*rr) + Q0*Q5*Q6*(10975 + 28275*rr) + 
  Q5*Q8^2*(-340624 + 30528*rr) + Q3*Q8*Q9*(105640 + 31944*rr) + 
  Q0*Q4*Q7*(193115 + 33415*rr) + Q0*Q4*Q6*(163000 + 36200*rr) + 
  Q1^2*Q9*(-178993 + 37371*rr) + Q0*Q1*Q5*(89525 + 38750*rr) + 
  Q8^3*(178678 + 38878*rr) + Q1*Q4*Q8*(130262 + 39834*rr) + 
  Q4*Q7*Q9*(185132 + 40476*rr) + Q0*Q3^2*(-148525 + 41425*rr) + 
  Q2^2*Q6*(22025 + 42425*rr) + Q0*Q4^2*(84625 + 44050*rr) + 
  Q1*Q5*Q8*(-263759 + 44333*rr) + Q1*Q4*Q6*(232755 + 44525*rr) + 
  Q3^2*Q5*(-157490 + 46290*rr) + Q4^2*Q9*(154302 + 48126*rr) + 
  Q1*Q3*Q4*(-263990 + 50150*rr) + Q2*Q6*Q9*(324888 + 52260*rr) + 
  Q1*Q2^2*(-123950 + 55910*rr) + Q2*Q3^2*(-50580 + 56660*rr) + 
  Q1^2*Q4*(146245 + 56945*rr) + Q1*Q2*Q5*(-404665 + 57095*rr) + 
  Q0*Q6*Q7*(121625 + 62865*rr) + Q0*Q1^2*(-187450 + 63000*rr) + 
  Q2^2*Q9*(137801 + 63525*rr) + Q0*Q3*Q5*(193575 + 63550*rr) + 
  Q1*Q3*Q8*(-83836 + 65836*rr) + Q0*Q8*Q9*(-619171 + 65969*rr) + 
  Q4*Q6*Q8*(-43726 + 66422*rr) + Q1*Q4*Q5*(-56875 + 66575*rr) + 
  Q9^3*(221211 + 70671*rr) + Q0*Q2*Q5*(-111575 + 71150*rr) + 
  Q4^2*Q6*(-305 + 71235*rr) + Q7*Q8^2*(-86518 + 73058*rr) + 
  Q2*Q4*Q9*(-333436 + 75180*rr) + Q2*Q6*Q8*(-187190 + 81442*rr) + 
  Q5*Q6^2*(80985 + 81565*rr) + Q3*Q4*Q6*(89740 + 81980*rr) + 
  Q3^2*Q8*(-321713 + 82299*rr) + Q4*Q5*Q8*(175893 + 83913*rr) + 
  Q0*Q7*Q9*(335056 + 87364*rr) + Q1*Q8^2*(-45402 + 89518*rr) + 
  Q2*Q6^2*(124965 + 92575*rr) + Q3*Q4^2*(-160110 + 99920*rr) + 
  Q1*Q2*Q9*(-109562 + 99934*rr) + Q3^2*Q7*(-53172 + 107676*rr) + 
  Q7*Q8*Q9*(-368969 + 108891*rr) + Q3*Q4*Q9*(-183262 + 110410*rr) + 
  Q1*Q3*Q9*(23506 + 111914*rr) + Q6*Q9^2*(276514 + 118202*rr) + 
  Q2*Q8*Q9*(49783 + 118619*rr) + Q3^2*Q9*(225229 + 132241*rr) + 
  Q2*Q5*Q6*(-14265 + 139685*rr) + Q8^2*Q9*(-92166 + 140178*rr) + 
  Q1*Q2*Q8*(-248528 + 140480*rr) + Q2*Q3*Q7*(-42249 + 140571*rr) + 
  Q2*Q5*Q7*(202235 + 147095*rr) + Q0*Q6*Q9*(-241600 + 150120*rr) + 
  Q0*Q2*Q8*(220285 + 159315*rr) + Q2*Q5*Q9*(113974 + 159334*rr) + 
  Q2^2*Q8*(-212438 + 170842*rr) + Q1*Q7*Q8*(286213 + 171617*rr) + 
  Q1*Q3*Q5*(-79285 + 172415*rr) + Q4*Q8*Q9*(-77700 + 181580*rr) + 
  Q3*Q5*Q9*(-216712 + 186248*rr) + Q6^2*Q9*(-188777 + 201721*rr) + 
  Q4*Q7*Q8*(-393112 + 226688*rr) + Q6*Q7*Q8*(295332 + 227236*rr) + 
  Q1*Q6*Q7*(42158 + 231810*rr) + Q3*Q4*Q7*(240766 + 251794*rr) + 
  Q1*Q5*Q7*(-11102 + 257762*rr) + Q2*Q7*Q9*(-102344 + 272072*rr) + 
  Q1*Q3*Q7*(280115 + 366191*rr), Q2*Q5*Q9*(-150303 - 235327*rr) + 
  Q4*Q5*Q8*(185536 - 203708*rr) + Q2*Q7*Q9*(213308 - 189460*rr) + 
  Q3*Q5*Q9*(104009 - 188615*rr) + Q1*Q7*Q8*(49304 - 167032*rr) + 
  Q2*Q4*Q7*(-184097 - 159017*rr) + Q1*Q5*Q7*(243006 - 156686*rr) + 
  Q0*Q7*Q8*(-235500 - 130344*rr) + Q1*Q6*Q7*(-157106 - 122522*rr) + 
  Q5*Q8*Q9*(-25425 - 120421*rr) + Q1^2*Q3*(-102220 - 118000*rr) + 
  Q2*Q4*Q9*(46451 - 116449*rr) + Q7^2*Q9*(-113427 - 106823*rr) + 
  Q1*Q5*Q8*(135376 - 99404*rr) + Q0*Q4*Q9*(-61585 - 96155*rr) + 
  Q6^2*Q9*(225099 - 93929*rr) + Q2*Q7*Q8*(172914 - 92710*rr) + 
  Q2*Q9^2*(-2148 - 86772*rr) + Q0*Q5*Q8*(-110245 - 85855*rr) + 
  Q0*Q7*Q9*(-132242 - 85278*rr) + Q4*Q8^2*(-327028 - 79508*rr) + 
  Q4^2*Q6*(-20820 - 78630*rr) + Q6*Q7^2*(136937 - 76011*rr) + 
  Q2*Q5*Q7*(201732 - 75964*rr) + Q3*Q7*Q8*(194648 - 74936*rr) + 
  Q1*Q4*Q5*(-40680 - 73640*rr) + Q3*Q4*Q7*(60454 - 73334*rr) + 
  Q2*Q8^2*(348251 - 68257*rr) + Q4*Q6*Q8*(-183759 - 68151*rr) + 
  Q0*Q6*Q7*(261225 - 67905*rr) + Q6*Q9^2*(-102326 - 67134*rr) + 
  Q1^2*Q4*(260405 - 64295*rr) + Q2*Q3^2*(201085 - 63425*rr) + 
  Q3^2*Q9*(-55927 - 61075*rr) + Q0*Q4*Q8*(-104485 - 60085*rr) + 
  Q1*Q4*Q8*(-129955 - 60071*rr) + Q8^2*Q9*(-161404 - 58444*rr) + 
  Q3*Q5*Q7*(243877 - 57011*rr) + Q0*Q2*Q3*(4025 - 56725*rr) + 
  Q5*Q6^2*(-93240 - 56430*rr) + Q0*Q7^2*(124040 - 55424*rr) + 
  Q5*Q6*Q8*(-116796 - 54720*rr) + Q0^2*Q9*(-17000 - 51250*rr) + 
  Q3*Q4*Q5*(-149430 - 48060*rr) + Q3*Q4*Q9*(-178742 - 47590*rr) + 
  Q0*Q2*Q5*(7150 - 47175*rr) + Q2^2*Q3*(123235 - 46855*rr) + 
  Q1*Q3*Q9*(39139 - 46625*rr) + Q0*Q5^2*(61925 - 45075*rr) + 
  Q0*Q3*Q8*(146065 - 42935*rr) + Q1^2*Q7*(-76782 - 40174*rr) + 
  Q0*Q6*Q9*(-2500 - 39490*rr) + Q0*Q3*Q7*(-137755 - 39455*rr) + 
  Q1*Q4*Q6*(19975 - 39305*rr) + Q2*Q4*Q6*(29415 - 39125*rr) + 
  Q8^3*(-66010 - 38002*rr) + Q0*Q3*Q5*(153850 - 37725*rr) + 
  Q3*Q7^2*(-115378 - 34426*rr) + Q9^3*(73144 - 33512*rr) + 
  Q0*Q4^2*(-260750 - 33225*rr) + Q0*Q5*Q7*(190870 - 32200*rr) + 
  Q0*Q2*Q8*(-47320 - 29930*rr) + Q0*Q3*Q4*(-149975 - 29675*rr) + 
  Q1*Q8^2*(-111225 - 28469*rr) + Q0*Q3*Q6*(146075 - 28000*rr) + 
  Q0*Q2*Q9*(287675 - 27115*rr) + Q0*Q4*Q5*(-133050 - 26300*rr) + 
  Q4*Q5^2*(111875 - 24505*rr) + Q5^2*Q7*(-41579 - 24143*rr) + 
  Q4*Q9^2*(6331 - 24081*rr) + Q1*Q8*Q9*(-23010 - 23690*rr) + 
  Q3*Q4*Q6*(-40660 - 23650*rr) + Q2*Q4^2*(102790 - 21790*rr) + 
  Q2^2*Q4*(11205 - 20725*rr) + Q0*Q1*Q2*(54000 - 20300*rr) + 
  Q3*Q6^2*(-35335 - 20115*rr) + Q5^2*Q8*(-174841 - 20097*rr) + 
  Q3*Q6*Q9*(-277130 - 19326*rr) + Q2^3*(106580 - 17080*rr) + 
  Q1*Q7^2*(146616 - 16488*rr) + Q2*Q6*Q9*(29892 - 16428*rr) + 
  Q5^3*(101175 - 15305*rr) + Q4^2*Q9*(-337331 - 14767*rr) + 
  Q2*Q6*Q7*(-88668 - 13776*rr) + Q1*Q2*Q4*(44685 - 12685*rr) + 
  Q0^2*Q3*(-57500 - 12500*rr) + Q1*Q3*Q7*(184163 - 12473*rr) + 
  Q4*Q6*Q7*(135515 - 10821*rr) + Q4*Q7*Q8*(474479 - 10333*rr) + 
  Q1*Q2^2*(70560 - 10060*rr) + Q0*Q1*Q6*(-75000 - 10050*rr) + 
  Q0*Q3^2*(-54325 - 9975*rr) + Q0^2*Q4*(-8125 - 9375*rr) + 
  Q3^2*Q6*(92250 - 9350*rr) + Q2*Q5^2*(-188455 - 9155*rr) + 
  Q4^3*(-184670 - 8200*rr) + Q0^2*Q6*(108750 - 8125*rr) + 
  Q2*Q8*Q9*(-194753 - 7373*rr) + Q3*Q4*Q8*(-197946 - 5842*rr) + 
  Q0*Q2*Q7*(112750 - 5480*rr) + Q1*Q3*Q5*(14320 - 5020*rr) + 
  Q1*Q2*Q7*(-59869 - 4289*rr) + Q3*Q5*Q8*(-108824 - 3744*rr) + 
  Q0*Q3*Q9*(450 - 3090*rr) + Q2*Q6^2*(-27770 - 2640*rr) + 
  Q6*Q8*Q9*(73760 - 960*rr) + Q2*Q5*Q6*(-66930 + 250*rr) + 
  Q3*Q7*Q9*(-156142 + 394*rr) + Q2^2*Q6*(105970 + 780*rr) + 
  Q1*Q6^2*(13360 + 1530*rr) + Q6*Q7*Q8*(-420577 + 2659*rr) + 
  Q3^2*Q4*(-69750 + 2900*rr) + Q7*Q9^2*(229125 + 3153*rr) + 
  Q5^2*Q9*(167711 + 4097*rr) + Q3*Q5*Q6*(41290 + 4490*rr) + 
  Q0*Q4*Q6*(230000 + 4725*rr) + Q4*Q5*Q7*(281184 + 5220*rr) + 
  Q0*Q8^2*(-249568 + 6172*rr) + Q4*Q6^2*(-37655 + 6315*rr) + 
  Q0^2*Q1*(-2500 + 7500*rr) + Q0^2*Q2*(63125 + 8125*rr) + 
  Q2^2*Q8*(74615 + 8435*rr) + Q6^2*Q7*(-60679 + 8823*rr) + 
  Q1*Q3*Q6*(-181405 + 10435*rr) + Q6^2*Q8*(-195220 + 12022*rr) + 
  Q2*Q3*Q7*(-215031 + 14885*rr) + Q1*Q3*Q8*(-81423 + 15301*rr) + 
  Q1^2*Q9*(162332 + 16220*rr) + Q1^2*Q2*(-111490 + 16510*rr) + 
  Q3^3*(-37590 + 16650*rr) + Q0*Q2^2*(-167200 + 16725*rr) + 
  Q0^2*Q7*(-12125 + 17625*rr) + Q6*Q7*Q9*(358871 + 18755*rr) + 
  Q5^2*Q6*(-68535 + 19255*rr) + Q6^3*(38660 + 19390*rr) + 
  Q0*Q1^2*(277150 + 20750*rr) + Q0*Q8*Q9*(66452 + 20932*rr) + 
  Q1^2*Q8*(43261 + 21185*rr) + Q3^2*Q7*(66180 + 21812*rr) + 
  Q4*Q6*Q9*(133376 + 21876*rr) + Q1*Q7*Q9*(-121770 + 23086*rr) + 
  Q1*Q4*Q9*(-119171 + 23209*rr) + Q1^3*(-140620 + 23300*rr) + 
  Q2^2*Q9*(-228462 + 23722*rr) + Q4^2*Q5*(77810 + 24650*rr) + 
  Q0^2*Q5*(-113125 + 26875*rr) + Q2*Q7^2*(-60907 + 27681*rr) + 
  Q2*Q4*Q5*(-56335 + 28935*rr) + Q1*Q2*Q3*(122225 + 32655*rr) + 
  Q1*Q6*Q9*(-63893 + 32671*rr) + Q1^2*Q6*(-40020 + 32780*rr) + 
  Q3*Q5^2*(107340 + 34520*rr) + Q0*Q1*Q9*(49860 + 35690*rr) + 
  Q8*Q9^2*(16604 + 37036*rr) + Q0*Q1*Q8*(-34795 + 37095*rr) + 
  Q3*Q8*Q9*(-581500 + 38180*rr) + Q1*Q2*Q6*(45190 + 39050*rr) + 
  Q1*Q3*Q4*(312115 + 41205*rr) + Q1*Q2*Q5*(-12005 + 42005*rr) + 
  Q5*Q6*Q7*(103473 + 43705*rr) + Q1*Q2*Q9*(69250 + 43786*rr) + 
  Q2*Q3*Q6*(136610 + 43790*rr) + Q2*Q3*Q8*(52084 + 43848*rr) + 
  Q0^2*Q8*(48500 + 44250*rr) + Q0*Q6*Q8*(176015 + 45155*rr) + 
  Q0*Q1*Q5*(-23925 + 45625*rr) + Q0*Q2*Q6*(125150 + 45800*rr) + 
  Q0*Q1*Q3*(-23525 + 47275*rr) + Q4*Q5*Q6*(-70545 + 47305*rr) + 
  Q0*Q6^2*(32450 + 47550*rr) + Q1*Q5*Q9*(175815 + 50755*rr) + 
  Q4^2*Q8*(182853 + 55029*rr) + Q0*Q9^2*(-166557 + 55047*rr) + 
  Q2^2*Q5*(-22530 + 55610*rr) + Q2^2*Q7*(-108250 + 56622*rr) + 
  Q5*Q8^2*(65512 + 59568*rr) + Q1^2*Q5*(-134185 + 62015*rr) + 
  Q3*Q9^2*(-24611 + 62921*rr) + Q1*Q5^2*(-14630 + 63200*rr) + 
  Q3*Q4^2*(1120 + 64650*rr) + Q3^2*Q5*(-186935 + 66435*rr) + 
  Q5*Q7^2*(-68707 + 68457*rr) + Q0*Q5*Q9*(300260 + 68640*rr) + 
  Q2*Q3*Q5*(-88815 + 71215*rr) + Q1*Q4^2*(-51860 + 73300*rr) + 
  Q1*Q6*Q8*(26166 + 74198*rr) + Q3*Q6*Q7*(-265388 + 74860*rr) + 
  Q1*Q4*Q7*(-44687 + 75201*rr) + Q5*Q6*Q9*(-243065 + 75223*rr) + 
  Q0*Q4*Q7*(-55580 + 79170*rr) + Q4*Q7*Q9*(138186 + 82130*rr) + 
  Q1*Q3^2*(6140 + 82780*rr) + Q3^2*Q8*(226386 + 84066*rr) + 
  Q7^2*Q8*(1521 + 85837*rr) + Q2*Q4*Q8*(-205785 + 86679*rr) + 
  Q4*Q7^2*(30958 + 88422*rr) + Q1*Q5*Q6*(-93940 + 89400*rr) + 
  Q6*Q8^2*(-278767 + 89485*rr) + Q2*Q3*Q9*(-39984 + 91248*rr) + 
  Q3*Q6*Q8*(-256172 + 93408*rr) + Q0*Q1*Q7*(-39455 + 98145*rr) + 
  Q4*Q5*Q9*(149243 + 102243*rr) + Q4*Q8*Q9*(163048 + 102680*rr) + 
  Q3*Q8^2*(88033 + 103421*rr) + Q2*Q6*Q8*(103765 + 103449*rr) + 
  Q4^2*Q7*(-186372 + 108192*rr) + Q1*Q2*Q8*(169829 + 108673*rr) + 
  Q1*Q9^2*(74392 + 112824*rr) + Q0*Q2*Q4*(47525 + 114400*rr) + 
  Q2*Q3*Q4*(5545 + 118675*rr) + Q7^3*(30978 + 122682*rr) + 
  Q5*Q9^2*(18752 + 137264*rr) + Q0*Q5*Q6*(-25700 + 138950*rr) + 
  Q0*Q1*Q4*(-222100 + 145925*rr) + Q5*Q7*Q8*(-292048 + 163872*rr) + 
  Q5*Q7*Q9*(145121 + 164237*rr) + Q2*Q5*Q8*(185959 + 173123*rr) + 
  Q7*Q8^2*(380533 + 202497*rr) + Q7*Q8*Q9*(351873 + 235773*rr), 
 -8320*Q5^3 + Q7*Q8^2*(-64018 - 231914*rr) + Q3*Q8*Q9*(383422 - 180586*rr) + 
  Q0*Q1*Q7*(-54110 - 160610*rr) + Q3*Q7*Q8*(-646346 - 158850*rr) + 
  Q0*Q1*Q4*(229675 - 154525*rr) + Q1*Q3*Q7*(-225276 - 152316*rr) + 
  Q1*Q7^2*(-179923 - 136343*rr) + Q3*Q5*Q7*(100238 - 127630*rr) + 
  Q1*Q4*Q7*(324251 - 122637*rr) + Q1^2*Q9*(-161459 - 122615*rr) + 
  Q1*Q2*Q8*(-120982 - 121846*rr) + Q2*Q5*Q8*(-126196 - 121196*rr) + 
  Q3*Q4*Q8*(-123192 - 119944*rr) + Q4^2*Q8*(-3234 - 116958*rr) + 
  Q1*Q6*Q8*(37055 - 108793*rr) + Q1^2*Q4*(24535 - 107395*rr) + 
  Q2*Q4*Q8*(-78157 - 105013*rr) + Q2^2*Q5*(-119295 - 102545*rr) + 
  Q4*Q7*Q8*(-510137 - 95957*rr) + Q0*Q5*Q6*(-18400 - 94475*rr) + 
  Q2*Q3*Q8*(39456 - 91840*rr) + Q7^3*(44319 - 91133*rr) + 
  Q7*Q9^2*(-178231 - 90619*rr) + Q5^2*Q8*(32892 - 89540*rr) + 
  Q3*Q4*Q9*(133789 - 89035*rr) + Q0*Q7*Q9*(-205234 - 87626*rr) + 
  Q1*Q4*Q9*(406533 - 84107*rr) + Q0*Q1*Q8*(-147315 - 80785*rr) + 
  Q1*Q7*Q9*(385724 - 78948*rr) + Q4*Q9^2*(93082 - 78142*rr) + 
  Q3*Q5*Q6*(-71935 - 72295*rr) + Q1*Q2*Q5*(224440 - 67480*rr) + 
  Q0*Q2^2*(131475 - 64675*rr) + Q4*Q8*Q9*(295101 - 64183*rr) + 
  Q4*Q6*Q9*(204420 - 63280*rr) + Q1^2*Q7*(-37853 - 61641*rr) + 
  Q0*Q1*Q5*(-4475 - 60250*rr) + Q3^2*Q8*(-207273 - 58861*rr) + 
  Q2*Q8*Q9*(325514 - 58254*rr) + Q1*Q3*Q4*(-246775 - 57875*rr) + 
  Q0*Q6*Q7*(22050 - 57860*rr) + Q2*Q4*Q5*(47405 - 57615*rr) + 
  Q0*Q2*Q4*(77925 - 57325*rr) + Q3^2*Q6*(-11055 - 55155*rr) + 
  Q7*Q8*Q9*(-446046 - 51846*rr) + Q3*Q5^2*(-116430 - 51550*rr) + 
  Q6*Q7*Q9*(-79894 - 51270*rr) + Q1*Q4*Q6*(87470 - 50430*rr) + 
  Q2*Q4*Q9*(5975 - 49385*rr) + Q3*Q4^2*(-170900 - 47680*rr) + 
  Q0*Q6*Q9*(137350 - 47630*rr) + Q3*Q7*Q9*(-121526 - 43358*rr) + 
  Q1*Q3^2*(123205 - 42485*rr) + Q3*Q6*Q8*(68336 - 42432*rr) + 
  Q8^3*(356393 - 41243*rr) + Q4*Q7*Q9*(30490 - 40462*rr) + 
  Q2*Q3*Q9*(-119254 - 40206*rr) + Q5^2*Q6*(12835 - 38475*rr) + 
  Q6*Q7*Q8*(498767 - 37853*rr) + Q0*Q9^2*(-27819 - 37631*rr) + 
  Q1*Q2^2*(-80495 - 37545*rr) + Q1*Q2*Q9*(-23843 - 37159*rr) + 
  Q3^2*Q9*(-11236 - 36508*rr) + Q1*Q2*Q6*(7185 - 36375*rr) + 
  Q3^2*Q5*(39745 - 35425*rr) + Q6*Q8^2*(278008 - 33960*rr) + 
  Q1*Q9^2*(79860 - 33884*rr) + Q3^2*Q4*(133990 - 33530*rr) + 
  Q4*Q6^2*(-52580 - 33450*rr) + Q1*Q5*Q7*(31841 - 33207*rr) + 
  Q0*Q3*Q9*(29550 - 31830*rr) + Q2*Q7^2*(84618 - 31038*rr) + 
  Q1^2*Q8*(18562 - 30214*rr) + Q0*Q6^2*(51900 - 29775*rr) + 
  Q4^2*Q5*(-147600 - 28880*rr) + Q1*Q4^2*(213090 - 26700*rr) + 
  Q3*Q5*Q9*(-97308 - 25488*rr) + Q0*Q1*Q2*(-117750 - 25350*rr) + 
  Q0*Q5*Q7*(-15110 - 23450*rr) + Q0*Q4*Q6*(-94750 - 23300*rr) + 
  Q1*Q5*Q6*(174735 - 21105*rr) + Q3*Q4*Q5*(102795 - 19915*rr) + 
  Q8^2*Q9*(107505 - 19571*rr) + Q4*Q5^2*(-60225 - 19315*rr) + 
  Q2*Q8^2*(-453719 - 18907*rr) + Q0^2*Q3*(35000 - 18750*rr) + 
  Q2*Q4*Q6*(69940 - 18750*rr) + Q0*Q2*Q7*(-28350 - 18460*rr) + 
  Q1*Q2*Q4*(-292545 - 15895*rr) + Q5*Q9^2*(-74973 - 14777*rr) + 
  Q3^2*Q7*(26454 - 14314*rr) + Q1*Q2*Q3*(-3430 - 13090*rr) + 
  Q2*Q5^2*(149530 - 12090*rr) + Q2^2*Q7*(309979 - 11169*rr) + 
  Q1^2*Q6*(-59750 - 10470*rr) + Q2*Q6*Q9*(132003 - 9377*rr) + 
  Q1*Q5*Q9*(-277809 - 8997*rr) + Q0^2*Q8*(8875 - 8375*rr) + 
  Q2*Q3*Q5*(78990 - 7230*rr) + Q5*Q8^2*(-16549 - 6737*rr) + 
  Q5^2*Q7*(-237873 - 6729*rr) + Q0^2*Q4*(-31875 - 6250*rr) + 
  Q0*Q2*Q6*(-141575 - 6150*rr) + Q5*Q7*Q8*(300510 - 5834*rr) + 
  Q2*Q9^2*(453465 - 5787*rr) + Q0^2*Q5*(39375 - 5625*rr) + 
  Q0*Q1*Q3*(172825 - 4825*rr) + Q6^3*(-46960 - 4350*rr) + 
  Q2^2*Q8*(-126954 - 4218*rr) + Q0^2*Q7*(-74875 - 4125*rr) + 
  Q0*Q3^2*(42350 - 3700*rr) + Q0*Q3*Q8*(345005 - 3295*rr) + 
  Q5*Q7*Q9*(-54646 - 1934*rr) + Q1^3*(-180060 - 1520*rr) + 
  Q0*Q4*Q9*(-90220 + 1240*rr) + Q2*Q6^2*(3265 + 1285*rr) + 
  Q0*Q2*Q3*(37300 + 5425*rr) + Q0*Q4*Q8*(110355 + 6205*rr) + 
  Q2*Q6*Q8*(137933 + 6253*rr) + Q4*Q5*Q6*(-87355 + 6305*rr) + 
  Q1*Q8^2*(260917 + 6417*rr) + Q0^2*Q2*(-30000 + 6875*rr) + 
  Q6^2*Q7*(-154808 + 6890*rr) + Q0*Q4*Q5*(104400 + 8525*rr) + 
  Q0^2*Q9*(111000 + 8750*rr) + Q1*Q6*Q9*(-70725 + 9959*rr) + 
  Q0*Q5*Q9*(-445530 + 10080*rr) + Q2*Q3*Q4*(-44605 + 10915*rr) + 
  Q1*Q6^2*(-22440 + 11440*rr) + Q0*Q7*Q8*(101055 + 12727*rr) + 
  Q0*Q3*Q6*(-90975 + 15875*rr) + Q0*Q5^2*(-68900 + 16100*rr) + 
  Q6^2*Q9*(-127326 + 17020*rr) + Q1*Q5^2*(9775 + 17945*rr) + 
  Q4^3*(102815 + 18615*rr) + Q1^2*Q2*(376885 + 18875*rr) + 
  Q3*Q7^2*(220517 + 18881*rr) + Q7^2*Q9*(-161313 + 20067*rr) + 
  Q6*Q7^2*(88654 + 20070*rr) + Q2*Q4*Q7*(178272 + 20492*rr) + 
  Q0*Q7^2*(98235 + 23287*rr) + Q0^2*Q1*(16875 + 24375*rr) + 
  Q0*Q1^2*(-296075 + 25875*rr) + Q6^2*Q8*(-45234 + 26054*rr) + 
  Q2*Q3^2*(-135 + 27075*rr) + Q4^2*Q6*(65670 + 27130*rr) + 
  Q2^2*Q3*(-63550 + 27390*rr) + Q1*Q6*Q7*(208251 + 27815*rr) + 
  Q0*Q8^2*(83184 + 29024*rr) + Q0*Q6*Q8*(-399895 + 29035*rr) + 
  Q1^2*Q5*(167595 + 29415*rr) + Q5*Q6^2*(-8005 + 30005*rr) + 
  Q0*Q3*Q7*(-1660 + 30490*rr) + Q2*Q6*Q7*(-53309 + 30639*rr) + 
  Q0*Q4^2*(76125 + 32175*rr) + Q2*Q3*Q7*(224558 + 33430*rr) + 
  Q2^2*Q9*(97344 + 34376*rr) + Q5*Q6*Q8*(-297010 + 34526*rr) + 
  Q1*Q4*Q8*(-8448 + 35188*rr) + Q4^2*Q7*(-68105 + 35209*rr) + 
  Q0^2*Q6*(5000 + 36875*rr) + Q4^2*Q9*(182688 + 37560*rr) + 
  Q5*Q6*Q9*(153513 + 38109*rr) + Q4*Q6*Q7*(10307 + 40131*rr) + 
  Q0*Q5*Q8*(-173065 + 40365*rr) + Q0*Q4*Q7*(134715 + 43215*rr) + 
  Q2^2*Q4*(-10495 + 43955*rr) + Q2*Q4^2*(2830 + 44190*rr) + 
  Q3*Q8^2*(-20566 + 45346*rr) + Q0*Q2*Q9*(61325 + 45545*rr) + 
  Q4*Q5*Q9*(13686 + 45642*rr) + Q3*Q6^2*(-90230 + 45730*rr) + 
  Q2^2*Q6*(-63535 + 46725*rr) + Q0*Q1*Q6*(-124875 + 50650*rr) + 
  Q1*Q3*Q5*(-24655 + 52005*rr) + Q2^3*(-182690 + 57990*rr) + 
  Q5^2*Q9*(-140510 + 58048*rr) + Q7^2*Q8*(-190196 + 58204*rr) + 
  Q3*Q6*Q7*(-17186 + 58370*rr) + Q3^3*(-91810 + 59330*rr) + 
  Q9^3*(-9957 + 63055*rr) + Q0*Q2*Q8*(116335 + 64715*rr) + 
  Q1*Q4*Q5*(108740 + 71540*rr) + Q2*Q5*Q6*(8645 + 75315*rr) + 
  Q5*Q7^2*(25301 + 76209*rr) + Q3*Q4*Q6*(-41300 + 77300*rr) + 
  Q0*Q3*Q5*(59825 + 77425*rr) + Q0*Q3*Q4*(53175 + 79775*rr) + 
  Q5*Q6*Q7*(-153987 + 81873*rr) + Q1*Q7*Q8*(-151538 + 82566*rr) + 
  Q0*Q1*Q9*(-2155 + 83555*rr) + Q4*Q8^2*(580428 + 90060*rr) + 
  Q0*Q2*Q5*(104425 + 91025*rr) + Q1*Q3*Q6*(-18890 + 93290*rr) + 
  Q4*Q7^2*(319948 + 95508*rr) + Q1*Q5*Q8*(113231 + 104343*rr) + 
  Q5*Q8*Q9*(50527 + 108043*rr) + Q3*Q5*Q8*(-127135 + 108433*rr) + 
  Q2*Q3*Q6*(-65325 + 113615*rr) + Q6*Q9^2*(-207668 + 115364*rr) + 
  Q3*Q9^2*(427487 + 120723*rr) + Q1*Q3*Q9*(-151644 + 121736*rr) + 
  Q4*Q5*Q7*(-313145 + 124607*rr) + Q1*Q2*Q7*(-412701 + 130699*rr) + 
  Q3*Q4*Q7*(8760 + 136072*rr) + Q1*Q3*Q8*(104852 + 145556*rr) + 
  Q3*Q6*Q9*(-69333 + 147651*rr) + Q1*Q8*Q9*(-166926 + 150506*rr) + 
  Q4*Q6*Q8*(179389 + 163405*rr) + Q1^2*Q3*(-111825 + 165465*rr) + 
  Q8*Q9^2*(275128 + 172792*rr) + Q2*Q5*Q9*(244085 + 178537*rr) + 
  Q2*Q7*Q9*(-200184 + 199352*rr) + Q2*Q5*Q7*(-304985 + 200551*rr) + 
  Q6*Q8*Q9*(48426 + 232978*rr) + Q0*Q8*Q9*(99939 + 237739*rr) + 
  Q4*Q5*Q8*(-107639 + 245213*rr) + Q2*Q7*Q8*(-104579 + 288569*rr), 
 Q3*Q6*Q9*(-385087 - 300751*rr) + Q6*Q7*Q9*(23826 - 247046*rr) + 
  Q2*Q8^2*(-390607 - 242307*rr) + Q3*Q8*Q9*(-297704 - 226760*rr) + 
  Q3*Q4*Q8*(-117161 - 225709*rr) + Q0*Q7*Q8*(-11880 - 204452*rr) + 
  Q1*Q6*Q7*(274033 - 177775*rr) + Q4*Q6*Q9*(150161 - 175191*rr) + 
  Q4*Q8^2*(172164 - 159692*rr) + Q1^2*Q9*(-120653 - 143025*rr) + 
  Q3^2*Q5*(123040 - 139560*rr) + Q1*Q2*Q4*(52615 - 135405*rr) + 
  Q1^2*Q7*(214691 - 134465*rr) + Q7*Q8^2*(245733 - 127887*rr) + 
  Q0*Q5*Q7*(201310 - 121350*rr) + Q5^2*Q8*(-16427 - 119419*rr) + 
  Q1*Q9^2*(390092 - 118468*rr) + Q0*Q2*Q5*(-210050 - 116900*rr) + 
  Q2*Q4*Q6*(-22490 - 116520*rr) + Q3*Q9^2*(-222129 - 115949*rr) + 
  Q4*Q7^2*(6276 - 114932*rr) + Q0*Q6*Q7*(214975 - 110165*rr) + 
  Q5*Q6*Q8*(-490984 - 110112*rr) + Q1*Q7*Q9*(181832 - 108920*rr) + 
  Q7^2*Q9*(-333581 - 106041*rr) + Q5*Q6*Q9*(99410 - 105738*rr) + 
  Q7*Q9^2*(-268276 - 101668*rr) + Q2*Q5*Q8*(449478 - 101486*rr) + 
  Q0*Q3*Q5*(-4950 - 92425*rr) + Q7^3*(-350632 - 91336*rr) + 
  Q1*Q2*Q7*(-248146 - 89190*rr) + Q2*Q4*Q5*(137580 - 87330*rr) + 
  Q1*Q3^2*(414630 - 85170*rr) + Q2*Q5*Q7*(-113068 - 83688*rr) + 
  Q4*Q5*Q7*(-101378 - 81478*rr) + Q2*Q9^2*(499461 - 80255*rr) + 
  Q1^2*Q5*(227780 - 79560*rr) + Q2*Q4*Q9*(-205854 - 78730*rr) + 
  Q5*Q7*Q9*(83945 - 77131*rr) + Q3*Q4*Q6*(11095 - 74915*rr) + 
  Q1*Q4*Q6*(18305 - 74255*rr) + Q0*Q3^2*(60400 - 73550*rr) + 
  Q3*Q4*Q9*(-216660 - 73488*rr) + Q0*Q3*Q7*(-207940 - 70690*rr) + 
  Q1*Q8^2*(-128267 - 68991*rr) + Q0*Q4*Q5*(-189525 - 67275*rr) + 
  Q1*Q4*Q9*(44863 - 66845*rr) + Q0*Q3*Q4*(186325 - 64025*rr) + 
  Q1*Q3*Q7*(-157325 - 63481*rr) + Q3^3*(84690 - 61970*rr) + 
  Q1^3*(-174460 - 59880*rr) + Q1^2*Q8*(-64622 - 55062*rr) + 
  Q8^3*(421847 - 54117*rr) + Q0*Q8^2*(97181 - 53439*rr) + 
  Q0^2*Q3*(-19375 - 53125*rr) + Q0^2*Q7*(-57000 - 52750*rr) + 
  Q6^2*Q7*(-150388 - 50854*rr) + Q4^2*Q5*(52360 - 50800*rr) + 
  Q2*Q3*Q4*(-136720 - 50170*rr) + Q3*Q8^2*(-237842 - 49674*rr) + 
  Q3*Q5^2*(90760 - 48620*rr) + Q0*Q4^2*(-360000 - 48050*rr) + 
  Q1*Q3*Q5*(-17735 - 47895*rr) + Q0^2*Q9*(44625 - 46875*rr) + 
  Q7^2*Q8*(328384 - 46656*rr) + Q4*Q6^2*(136525 - 46215*rr) + 
  Q6*Q8*Q9*(183798 - 44610*rr) + Q4*Q7*Q9*(501216 - 44352*rr) + 
  Q0*Q5^2*(124275 - 43225*rr) + Q5*Q6^2*(91025 - 41805*rr) + 
  Q1*Q4*Q7*(74930 - 39046*rr) + Q0*Q2*Q3*(-151675 - 37300*rr) + 
  Q0*Q1*Q6*(-155250 - 37275*rr) + Q0^2*Q4*(60000 - 34375*rr) + 
  Q2*Q5*Q6*(29155 - 33885*rr) + Q2^2*Q5*(-240915 - 31525*rr) + 
  Q3*Q7*Q8*(22146 - 30006*rr) + Q5*Q9^2*(-84785 - 29645*rr) + 
  Q2^2*Q3*(-130775 - 27965*rr) + Q0*Q5*Q8*(-49635 - 27765*rr) + 
  Q0*Q1*Q7*(238535 - 27215*rr) + Q0*Q2*Q7*(-98575 - 26065*rr) + 
  Q3*Q5*Q8*(20186 - 24994*rr) + Q0*Q5*Q6*(76150 - 24150*rr) + 
  Q3*Q4*Q5*(178650 - 22560*rr) + Q1*Q3*Q4*(136685 - 22185*rr) + 
  Q5*Q7^2*(-93625 - 21109*rr) + Q4*Q9^2*(-34373 - 21041*rr) + 
  Q3*Q4*Q7*(-108298 - 17366*rr) + Q1^2*Q4*(264185 - 15015*rr) + 
  Q5*Q8*Q9*(-392281 - 14989*rr) + Q2^2*Q9*(39763 - 14057*rr) + 
  Q0*Q2*Q9*(469600 - 13420*rr) + Q1*Q4^2*(152475 - 10655*rr) + 
  Q0*Q6*Q9*(-251000 - 8770*rr) + Q1*Q6^2*(-113780 - 8280*rr) + 
  Q1*Q5*Q9*(98234 - 8214*rr) + Q6^2*Q8*(-27796 - 7336*rr) + 
  Q6^3*(-159655 - 6075*rr) + Q1^2*Q6*(60595 - 5995*rr) + 
  Q4*Q5^2*(-21715 - 5675*rr) + Q0^2*Q1*(1875 - 5625*rr) + 
  Q5^3*(71195 - 4585*rr) + Q2*Q6*Q7*(-386026 - 4074*rr) + 
  Q4^2*Q8*(-78871 - 2447*rr) + Q0*Q2*Q8*(-364410 - 1490*rr) + 
  Q1*Q8*Q9*(122058 - 702*rr) + Q0*Q6*Q8*(-356805 - 485*rr) + 
  Q3*Q6^2*(38975 - 135*rr) + Q1*Q6*Q8*(-215079 - 59*rr) + 
  Q1*Q5*Q6*(9000 - 40*rr) + Q3*Q5*Q9*(-242197 + 1327*rr) + 
  Q4*Q6*Q8*(25948 + 2480*rr) + Q0*Q1*Q2*(46000 + 3725*rr) + 
  Q2*Q3*Q8*(353543 + 4039*rr) + Q1^2*Q3*(-36070 + 5750*rr) + 
  Q4^3*(670 + 5760*rr) + Q2*Q3*Q5*(-31330 + 8330*rr) + 
  Q2*Q3^2*(-208920 + 8740*rr) + Q0*Q1^2*(136950 + 9750*rr) + 
  Q2*Q5^2*(147165 + 10145*rr) + Q2^2*Q6*(-53800 + 10380*rr) + 
  Q0*Q7^2*(224000 + 10428*rr) + Q3*Q6*Q8*(86134 + 11434*rr) + 
  Q3^2*Q8*(-342781 + 11975*rr) + Q2^2*Q8*(-36708 + 13700*rr) + 
  Q3^2*Q7*(136268 + 13740*rr) + Q1*Q2*Q5*(46980 + 14670*rr) + 
  Q0^2*Q5*(-95625 + 15000*rr) + Q1*Q2*Q6*(-116655 + 15105*rr) + 
  Q0*Q4*Q9*(-113805 + 15285*rr) + Q4^2*Q9*(69323 + 15483*rr) + 
  Q1*Q2*Q8*(-195150 + 16338*rr) + Q3*Q5*Q6*(-159130 + 17160*rr) + 
  Q4^2*Q7*(-21597 + 20635*rr) + Q0^2*Q6*(110625 + 22500*rr) + 
  Q4*Q8*Q9*(365979 + 23807*rr) + Q2*Q6^2*(-78190 + 25000*rr) + 
  Q2^3*(52220 + 25880*rr) + Q0*Q7*Q9*(-326316 + 26176*rr) + 
  Q5^2*Q7*(11572 + 27726*rr) + Q0*Q2*Q6*(90700 + 29400*rr) + 
  Q1*Q3*Q8*(-271221 + 29583*rr) + Q7*Q8*Q9*(130108 + 30188*rr) + 
  Q4*Q5*Q6*(2695 + 33905*rr) + Q3*Q5*Q7*(33669 + 34249*rr) + 
  Q0*Q1*Q3*(-13450 + 34450*rr) + Q4*Q5*Q9*(343576 + 36740*rr) + 
  Q6*Q7^2*(4859 + 37935*rr) + Q5^2*Q6*(-32880 + 38560*rr) + 
  Q2*Q5*Q9*(217794 + 38810*rr) + Q1*Q5*Q8*(532863 + 41011*rr) + 
  Q5*Q6*Q7*(-81009 + 41127*rr) + Q1*Q4*Q8*(44452 + 42736*rr) + 
  Q5*Q8^2*(-9990 + 43530*rr) + Q8^2*Q9*(-169616 + 43568*rr) + 
  Q0^2*Q2*(51875 + 46250*rr) + Q0*Q6^2*(-24150 + 47150*rr) + 
  Q0*Q2*Q4*(125825 + 49325*rr) + Q2*Q7*Q8*(280443 + 49935*rr) + 
  Q2^2*Q4*(-435785 + 50645*rr) + Q0*Q1*Q8*(-265485 + 51285*rr) + 
  Q0^2*Q8*(25500 + 51500*rr) + Q0*Q4*Q8*(14770 + 52170*rr) + 
  Q3*Q7*Q9*(-912 + 52464*rr) + Q0*Q1*Q5*(-178900 + 54375*rr) + 
  Q0*Q1*Q9*(-62520 + 54770*rr) + Q2*Q3*Q9*(-104620 + 54892*rr) + 
  Q0*Q3*Q9*(325475 + 55655*rr) + Q0*Q4*Q6*(94625 + 57675*rr) + 
  Q1*Q2*Q3*(-43605 + 59725*rr) + Q2*Q3*Q7*(-15661 + 60231*rr) + 
  Q4^2*Q6*(1105 + 60795*rr) + Q2*Q7^2*(147749 + 64049*rr) + 
  Q1*Q2*Q9*(-169571 + 65321*rr) + Q2*Q4^2*(-75065 + 67895*rr) + 
  Q3^2*Q4*(-155530 + 68700*rr) + Q4*Q5*Q8*(-126008 + 70348*rr) + 
  Q5^2*Q9*(-68623 + 71003*rr) + Q2*Q3*Q6*(-13200 + 71650*rr) + 
  Q0*Q2^2*(-121475 + 72925*rr) + Q2*Q7*Q9*(-507722 + 74782*rr) + 
  Q0*Q3*Q6*(164725 + 75375*rr) + Q0*Q5*Q9*(-473595 + 75395*rr) + 
  Q1*Q7*Q8*(483522 + 76570*rr) + Q3*Q4^2*(62395 + 76645*rr) + 
  Q2*Q4*Q8*(193678 + 78738*rr) + Q0*Q3*Q8*(-75805 + 80595*rr) + 
  Q1*Q3*Q6*(-155800 + 82360*rr) + Q1*Q2^2*(379645 + 83235*rr) + 
  Q1*Q3*Q9*(119380 + 83668*rr) + Q1^2*Q2*(53385 + 84855*rr) + 
  Q6^2*Q9*(-26195 + 89913*rr) + Q3^2*Q6*(94050 + 97020*rr) + 
  Q6*Q7*Q8*(-108702 + 98522*rr) + Q2^2*Q7*(124397 + 99241*rr) + 
  Q2*Q4*Q7*(-67346 + 104558*rr) + Q8*Q9^2*(460755 + 109191*rr) + 
  Q6*Q8^2*(-441306 + 115278*rr) + Q1*Q5^2*(-230030 + 118730*rr) + 
  Q1*Q7^2*(-114902 + 121618*rr) + Q9^3*(149478 + 129422*rr) + 
  Q3*Q6*Q7*(-36651 + 130829*rr) + Q1*Q4*Q5*(-98205 + 133735*rr) + 
  Q6*Q9^2*(-5192 + 135080*rr) + Q2*Q6*Q9*(171487 + 139191*rr) + 
  Q0*Q1*Q4*(57825 + 143525*rr) + Q0*Q9^2*(-121626 + 146726*rr) + 
  Q4*Q7*Q8*(68876 + 157124*rr) + Q1*Q6*Q9*(-51870 + 167758*rr) + 
  Q4*Q6*Q7*(378239 + 170359*rr) + Q1*Q5*Q7*(180219 + 176839*rr) + 
  Q2*Q6*Q8*(-171352 + 182080*rr) + Q2*Q8*Q9*(56471 + 191387*rr) + 
  Q3*Q7^2*(-31372 + 204868*rr) + Q3^2*Q9*(-150185 + 243699*rr) + 
  Q0*Q4*Q7*(-153590 + 243910*rr) + Q5*Q7*Q8*(-68264 + 305896*rr) + 
  Q0*Q8*Q9*(-60679 + 332061*rr), Q1*Q7*Q8*(-89539 - 429319*rr) + 
  Q3*Q7*Q9*(-187075 - 263863*rr) + Q2*Q7*Q9*(304667 - 248689*rr) + 
  Q2*Q8*Q9*(-78474 - 222546*rr) + Q4*Q7*Q9*(-83975 - 182827*rr) + 
  Q1*Q3*Q7*(-5904 - 169336*rr) + Q1*Q8^2*(202982 - 163074*rr) + 
  Q1*Q3*Q5*(90680 - 157690*rr) + Q1*Q4*Q8*(28586 - 153890*rr) + 
  Q2*Q5*Q9*(14610 - 152030*rr) + Q3*Q8*Q9*(61969 - 139411*rr) + 
  Q3*Q5*Q9*(195824 - 128960*rr) + Q0*Q8*Q9*(366563 - 124797*rr) + 
  Q2*Q6*Q9*(-211888 - 122640*rr) + Q1*Q5*Q8*(159027 - 117729*rr) + 
  Q2*Q4*Q8*(-234456 - 104440*rr) + Q2*Q6*Q8*(36547 - 103197*rr) + 
  Q7^2*Q9*(-309361 - 102029*rr) + Q1^2*Q4*(-119900 - 101870*rr) + 
  Q1*Q2*Q7*(-206175 - 99875*rr) + Q0*Q7*Q9*(-15998 - 97862*rr) + 
  Q1*Q5*Q7*(460335 - 97549*rr) + Q0*Q2*Q8*(-119955 - 94545*rr) + 
  Q3*Q4*Q9*(386863 - 93809*rr) + Q5*Q7*Q8*(223053 - 90887*rr) + 
  Q8^2*Q9*(106838 - 89026*rr) + Q6*Q9^2*(-86304 - 85144*rr) + 
  Q4^2*Q7*(-254866 - 84302*rr) + Q0*Q6*Q9*(176275 - 80685*rr) + 
  Q6*Q7*Q8*(205564 - 79668*rr) + Q4^2*Q6*(70765 - 77485*rr) + 
  Q1*Q7^2*(17242 - 74382*rr) + Q4^2*Q9*(81233 - 71999*rr) + 
  Q2^2*Q7*(-85311 - 69963*rr) + Q2*Q5*Q6*(192285 - 68705*rr) + 
  Q6^2*Q9*(181722 - 68482*rr) + Q1*Q6*Q9*(-120591 - 68023*rr) + 
  Q2^2*Q8*(-94327 - 64795*rr) + Q1*Q6*Q7*(-16578 - 64418*rr) + 
  Q1*Q4*Q6*(-81310 - 63290*rr) + Q4^2*Q5*(67475 - 63015*rr) + 
  Q6*Q8^2*(122552 - 62760*rr) + Q1*Q4*Q5*(-65675 - 62645*rr) + 
  Q0*Q1*Q5*(-84950 - 62000*rr) + Q0*Q3*Q9*(-64300 - 56960*rr) + 
  Q3*Q5*Q7*(43292 - 56444*rr) + Q0*Q3*Q7*(-86195 - 55895*rr) + 
  Q3*Q9^2*(-53228 - 55532*rr) + Q0*Q1*Q9*(170665 - 55315*rr) + 
  Q0*Q3*Q6*(101425 - 55000*rr) + Q2*Q6^2*(103580 - 54770*rr) + 
  Q0*Q6*Q7*(85475 - 52145*rr) + Q0*Q5*Q6*(-77300 - 44950*rr) + 
  Q0*Q2*Q7*(-2600 - 44920*rr) + Q2*Q4*Q6*(-20130 - 43800*rr) + 
  Q3*Q4*Q6*(81980 - 41830*rr) + Q2*Q4*Q9*(238090 - 38106*rr) + 
  Q3^2*Q8*(189987 - 36785*rr) + Q4*Q5*Q9*(-370138 - 36330*rr) + 
  Q3^3*(-44030 - 35930*rr) + Q4^3*(-21505 - 33815*rr) + 
  Q2*Q3*Q5*(-207255 - 29115*rr) + Q5*Q6*Q8*(118105 - 28299*rr) + 
  Q1^2*Q9*(45961 - 28051*rr) + Q0*Q8^2*(2753 - 26527*rr) + 
  Q1*Q3*Q4*(-18875 - 26395*rr) + Q0*Q2*Q9*(24275 - 25885*rr) + 
  Q3*Q4*Q5*(-97210 - 24980*rr) + Q1*Q6^2*(-14610 - 24390*rr) + 
  Q2*Q4*Q5*(-111090 - 22620*rr) + Q0*Q4^2*(-77125 - 21900*rr) + 
  Q0*Q2*Q5*(104850 - 19075*rr) + Q4*Q7*Q8*(349036 - 18692*rr) + 
  Q0*Q1*Q3*(-38975 - 18400*rr) + Q1*Q2^2*(-121775 - 18245*rr) + 
  Q1*Q3*Q9*(-133856 - 17500*rr) + Q3^2*Q9*(167760 - 16424*rr) + 
  Q0*Q3*Q8*(-47015 - 15665*rr) + Q4*Q6*Q7*(-63180 - 15232*rr) + 
  Q2*Q7*Q8*(63263 - 15197*rr) + Q0^2*Q6*(-43125 - 13750*rr) + 
  Q5^2*Q9*(-3635 - 12983*rr) + Q0*Q1^2*(208600 - 12875*rr) + 
  Q0*Q3*Q4*(137475 - 12700*rr) + Q0*Q7*Q8*(233985 - 12331*rr) + 
  Q0*Q3^2*(-18175 - 11900*rr) + Q2*Q6*Q7*(29326 - 11122*rr) + 
  Q0*Q3*Q5*(3025 - 9275*rr) + Q0^2*Q1*(-10000 - 7500*rr) + 
  Q3^2*Q6*(179485 - 7155*rr) + Q7*Q8^2*(-64432 - 5904*rr) + 
  Q8^3*(212186 - 5582*rr) + Q4^2*Q8*(24669 - 4921*rr) + 
  Q0*Q1*Q8*(-240155 - 4495*rr) + Q5*Q6^2*(-134960 - 4310*rr) + 
  Q4*Q5^2*(-54755 - 4255*rr) + Q2*Q3^2*(18940 - 3520*rr) + 
  Q1*Q2*Q5*(218990 - 3320*rr) + Q2*Q3*Q7*(-52884 - 1948*rr) + 
  Q0*Q2^2*(-86175 - 475*rr) + Q1*Q2*Q6*(-41825 - 425*rr) + 
  Q0*Q5*Q7*(104080 - 200*rr) + Q0*Q4*Q7*(-325995 - 45*rr) + 
  Q2^2*Q6*(57150 + 140*rr) + Q6^3*(78805 + 635*rr) + 
  Q3*Q4^2*(-130325 + 1005*rr) + Q0^2*Q5*(-49375 + 1250*rr) + 
  Q0*Q4*Q6*(3250 + 1775*rr) + Q2^2*Q9*(-30218 + 1798*rr) + 
  Q0*Q5*Q8*(147870 + 2480*rr) + Q0^2*Q4*(-4375 + 3125*rr) + 
  Q0*Q5^2*(-300 + 4700*rr) + Q6*Q7^2*(145127 + 6315*rr) + 
  Q2*Q3*Q8*(-227685 + 6919*rr) + Q4*Q5*Q6*(28375 + 8265*rr) + 
  Q3^2*Q4*(-81725 + 8285*rr) + Q0^2*Q7*(-13500 + 9250*rr) + 
  Q0^2*Q9*(-81125 + 9375*rr) + Q0*Q4*Q5*(-34450 + 10175*rr) + 
  Q3*Q6*Q7*(-118480 + 11280*rr) + Q9^3*(-38745 + 11627*rr) + 
  Q3*Q5*Q6*(-13335 + 12425*rr) + Q0^2*Q8*(-7250 + 13250*rr) + 
  Q3^2*Q5*(-7290 + 13750*rr) + Q0*Q9^2*(-153048 + 14248*rr) + 
  Q2^2*Q5*(73625 + 14555*rr) + Q0*Q6*Q8*(-47140 + 14570*rr) + 
  Q0*Q2*Q3*(-31400 + 16475*rr) + Q7*Q8*Q9*(345396 + 16484*rr) + 
  Q0^2*Q2*(-19375 + 16875*rr) + Q0*Q2*Q4*(-5400 + 17725*rr) + 
  Q2*Q8^2*(441812 + 18148*rr) + Q1*Q3^2*(62615 + 20465*rr) + 
  Q5^2*Q6*(60825 + 21585*rr) + Q4*Q7^2*(-308189 + 21767*rr) + 
  Q5^3*(-197075 + 21945*rr) + Q0*Q2*Q6*(-116275 + 22700*rr) + 
  Q2*Q5*Q7*(264110 + 23446*rr) + Q2*Q9^2*(135507 + 24311*rr) + 
  Q0^2*Q3*(-58125 + 25000*rr) + Q0*Q4*Q8*(-59665 + 25085*rr) + 
  Q1*Q2*Q4*(-19725 + 25205*rr) + Q6^2*Q8*(-107603 + 27379*rr) + 
  Q2*Q3*Q4*(-115685 + 27515*rr) + Q5^2*Q7*(35149 + 28857*rr) + 
  Q1*Q2*Q8*(152775 + 29035*rr) + Q0*Q4*Q9*(-107190 + 30330*rr) + 
  Q2*Q4^2*(-195335 + 37035*rr) + Q1^2*Q2*(60010 + 37210*rr) + 
  Q1^2*Q6*(-157870 + 39190*rr) + Q0*Q6^2*(35425 + 39200*rr) + 
  Q4*Q8*Q9*(87493 + 39585*rr) + Q2^3*(4920 + 41140*rr) + 
  Q0*Q1*Q2*(-90250 + 41925*rr) + Q6^2*Q7*(91185 + 42097*rr) + 
  Q2*Q3*Q6*(-68345 + 43215*rr) + Q2^2*Q4*(-69780 + 44240*rr) + 
  Q1*Q3*Q8*(474876 + 44836*rr) + Q6*Q7*Q9*(340854 + 47246*rr) + 
  Q3*Q6^2*(-96740 + 48110*rr) + Q4*Q6*Q8*(-87564 + 48520*rr) + 
  Q2^2*Q3*(-47730 + 49690*rr) + Q1^2*Q5*(-117630 + 51600*rr) + 
  Q0*Q1*Q6*(100500 + 52175*rr) + Q2*Q3*Q9*(-45349 + 52823*rr) + 
  Q1*Q5^2*(197735 + 59575*rr) + Q3*Q6*Q9*(112280 + 60768*rr) + 
  Q2*Q7^2*(261543 + 62827*rr) + Q5*Q9^2*(242862 + 64006*rr) + 
  Q4*Q6*Q9*(135663 + 64527*rr) + Q1*Q4*Q9*(-243592 + 65092*rr) + 
  Q1*Q9^2*(5110 + 67582*rr) + Q1*Q4^2*(-165775 + 69345*rr) + 
  Q2*Q4*Q7*(43605 + 69781*rr) + Q1^3*(71230 + 70050*rr) + 
  Q5*Q8*Q9*(4921 + 70133*rr) + Q1*Q2*Q3*(-65645 + 72005*rr) + 
  Q3*Q4*Q7*(24964 + 72432*rr) + Q3^2*Q7*(86077 + 73641*rr) + 
  Q7^3*(-6614 + 74178*rr) + Q0*Q5*Q9*(216040 + 74410*rr) + 
  Q2*Q5^2*(-180060 + 75610*rr) + Q3*Q7^2*(-103073 + 76227*rr) + 
  Q3*Q5^2*(-9650 + 77360*rr) + Q4*Q6^2*(-33750 + 79380*rr) + 
  Q1*Q2*Q9*(-62634 + 80110*rr) + Q5*Q6*Q7*(162737 + 81033*rr) + 
  Q8*Q9^2*(337092 + 82004*rr) + Q5*Q7^2*(-125099 + 83041*rr) + 
  Q1*Q3*Q6*(-88835 + 84735*rr) + Q1*Q5*Q6*(34375 + 93335*rr) + 
  Q1^2*Q3*(-158435 + 94215*rr) + Q0*Q7^2*(-129620 + 94524*rr) + 
  Q4*Q5*Q7*(17602 + 97902*rr) + Q4*Q5*Q8*(184489 + 98205*rr) + 
  Q1^2*Q8*(-232926 + 100866*rr) + Q0*Q1*Q4*(-111275 + 104325*rr) + 
  Q1^2*Q7*(-308082 + 111910*rr) + Q1*Q6*Q8*(119158 + 114602*rr) + 
  Q6*Q8*Q9*(277126 + 116990*rr) + Q4*Q9^2*(-353589 + 121439*rr) + 
  Q3*Q5*Q8*(-57478 + 126382*rr) + Q5*Q6*Q9*(11862 + 130502*rr) + 
  Q3*Q6*Q8*(-167837 + 131951*rr) + Q5^2*Q8*(-224707 + 138677*rr) + 
  Q1*Q4*Q7*(-100377 + 140547*rr) + Q0*Q1*Q7*(247380 + 141480*rr) + 
  Q4*Q8^2*(286736 + 142416*rr) + Q1*Q5*Q9*(-41565 + 148899*rr) + 
  Q1*Q8*Q9*(-83992 + 154728*rr) + Q1*Q7*Q9*(117169 + 158909*rr) + 
  Q3*Q4*Q8*(-457249 + 163287*rr) + Q3*Q7*Q8*(-322871 + 175509*rr) + 
  Q5*Q8^2*(129212 + 177340*rr) + Q7^2*Q8*(-66684 + 186676*rr) + 
  Q3*Q8^2*(152383 + 190883*rr) + Q2*Q5*Q8*(249792 + 200304*rr) + 
  Q7*Q9^2*(431982 + 207926*rr) + Q5*Q7*Q9*(53289 + 237397*rr), 
 Q3*Q4*Q7*(-106469 - 304897*rr) + Q2*Q8*Q9*(81165 - 304599*rr) + 
  Q3*Q4*Q9*(99752 - 294540*rr) + Q1*Q7*Q8*(-249298 - 216426*rr) + 
  Q4*Q7*Q9*(-174740 - 189284*rr) + Q1*Q6*Q7*(10970 - 183670*rr) + 
  Q1*Q4*Q8*(-179113 - 180369*rr) + Q7*Q8^2*(-102356 - 152164*rr) + 
  Q8*Q9^2*(-33485 - 141529*rr) + Q5*Q7*Q8*(205559 - 138693*rr) + 
  Q1*Q2*Q8*(112492 - 136356*rr) + Q1*Q2*Q5*(562015 - 135295*rr) + 
  Q2*Q3^2*(231540 - 126600*rr) + Q1*Q4^2*(-10560 - 123890*rr) + 
  Q2*Q9^2*(-20554 - 122482*rr) + Q6*Q8^2*(49073 - 122051*rr) + 
  Q1*Q5*Q7*(-60831 - 116587*rr) + Q1*Q7^2*(16679 - 113701*rr) + 
  Q2*Q3*Q7*(169383 - 106181*rr) + Q4^2*Q9*(36687 - 105933*rr) + 
  Q3*Q7*Q9*(21597 - 105895*rr) + Q1*Q4*Q7*(-607200 - 103236*rr) + 
  Q6*Q7*Q8*(-576109 - 102505*rr) + Q5*Q7*Q9*(258355 - 96553*rr) + 
  Q1*Q6*Q8*(139168 - 96228*rr) + Q3*Q5*Q7*(-116545 - 88989*rr) + 
  Q1^2*Q3*(-160285 - 87735*rr) + Q0*Q1*Q2*(105875 - 86025*rr) + 
  Q3^2*Q8*(387086 - 82778*rr) + Q5*Q9^2*(-128769 - 74461*rr) + 
  Q0*Q4^2*(-79625 - 71300*rr) + Q0*Q1*Q8*(256415 - 71065*rr) + 
  Q0*Q4*Q6*(-133625 - 70700*rr) + Q1^2*Q9*(-79392 - 70160*rr) + 
  Q6^2*Q7*(-142247 - 69981*rr) + Q0*Q2*Q7*(84900 - 68690*rr) + 
  Q3^2*Q9*(-205603 - 67759*rr) + Q4*Q6^2*(62860 - 66230*rr) + 
  Q3*Q4*Q6*(-9025 - 65835*rr) + Q1*Q2*Q9*(269530 - 63270*rr) + 
  Q6^2*Q9*(-124671 - 59595*rr) + Q0*Q2*Q5*(109825 - 57150*rr) + 
  Q1*Q4*Q6*(-117925 - 52565*rr) + Q3^2*Q7*(112000 - 52312*rr) + 
  Q5*Q6*Q9*(-504683 - 52163*rr) + Q2^2*Q5*(-10645 - 51445*rr) + 
  Q6*Q9^2*(-234691 - 51231*rr) + Q1*Q8^2*(163377 - 50275*rr) + 
  Q2*Q3*Q4*(243915 - 49455*rr) + Q0*Q5*Q6*(39025 - 44275*rr) + 
  Q2*Q4^2*(116605 - 43245*rr) + Q1*Q4*Q5*(194500 - 41990*rr) + 
  Q1*Q6*Q9*(-295988 - 41324*rr) + Q6^3*(26880 - 40740*rr) + 
  Q1^2*Q2*(222215 - 40075*rr) + Q0*Q3*Q8*(42845 - 39155*rr) + 
  Q2*Q6*Q8*(107620 - 39032*rr) + Q0*Q2*Q8*(-145135 - 38015*rr) + 
  Q1*Q3^2*(112895 - 36815*rr) + Q2*Q5*Q6*(-57565 - 36515*rr) + 
  Q0*Q6*Q8*(-38005 - 35285*rr) + Q5*Q6^2*(-101945 - 31095*rr) + 
  Q4*Q5*Q8*(-290032 - 29528*rr) + Q2*Q5*Q9*(-170298 - 27106*rr) + 
  Q0*Q1*Q9*(154530 - 27030*rr) + Q5*Q6*Q7*(222064 - 26136*rr) + 
  Q1*Q2^2*(-112685 - 25155*rr) + Q1*Q6^2*(-161730 - 23930*rr) + 
  Q1*Q3*Q5*(229775 - 23115*rr) + Q0*Q5^2*(-104600 - 22600*rr) + 
  Q4^2*Q7*(-52072 - 22306*rr) + Q3*Q4^2*(214580 - 20290*rr) + 
  Q4*Q5*Q7*(-249657 - 20089*rr) + Q5*Q8^2*(313008 - 18712*rr) + 
  Q3*Q4*Q5*(-74620 - 16260*rr) + Q5*Q6*Q8*(247885 - 15819*rr) + 
  Q0*Q1^2*(110075 - 15375*rr) + Q1*Q3*Q8*(-79325 - 15129*rr) + 
  Q1*Q3*Q4*(72705 - 14775*rr) + Q1^3*(114660 - 14600*rr) + 
  Q3*Q6*Q8*(50567 - 14489*rr) + Q3*Q6^2*(-171260 - 13140*rr) + 
  Q0^2*Q1*(58125 - 11875*rr) + Q0*Q4*Q5*(-208400 - 11400*rr) + 
  Q1*Q2*Q4*(95870 - 10310*rr) + Q0*Q1*Q3*(98300 - 9425*rr) + 
  Q1*Q8*Q9*(-74202 - 9378*rr) + Q3*Q4*Q8*(-159298 - 7426*rr) + 
  Q3^2*Q6*(-56860 - 6820*rr) + Q1*Q2*Q3*(-176955 - 6685*rr) + 
  Q8^3*(131279 - 5837*rr) + Q0^2*Q6*(13750 - 5625*rr) + 
  Q0^2*Q5*(-23750 - 3750*rr) + Q0*Q3^2*(53650 - 2050*rr) + 
  Q2*Q3*Q8*(-173576 - 1820*rr) + Q4*Q5*Q6*(46050 - 1300*rr) + 
  Q4^2*Q6*(16945 + 1335*rr) + Q2*Q4*Q9*(-89175 + 2697*rr) + 
  Q7*Q9^2*(155276 + 3036*rr) + Q0^2*Q9*(-44125 + 3125*rr) + 
  Q4*Q5^2*(-72520 + 3300*rr) + Q6*Q7*Q9*(-116750 + 3778*rr) + 
  Q0*Q7*Q8*(109070 + 4078*rr) + Q9^3*(-399966 + 4122*rr) + 
  Q2*Q8^2*(266076 + 6556*rr) + Q1^2*Q6*(253950 + 6650*rr) + 
  Q0*Q2*Q6*(-142050 + 6900*rr) + Q0*Q3*Q5*(50175 + 7700*rr) + 
  Q2^2*Q4*(-144845 + 7885*rr) + Q0*Q3*Q7*(260160 + 8810*rr) + 
  Q4^2*Q5*(-75510 + 8890*rr) + Q0^2*Q4*(-61875 + 9375*rr) + 
  Q0^2*Q3*(-625 + 9375*rr) + Q0^2*Q8*(-26375 + 12125*rr) + 
  Q2*Q4*Q7*(-309835 + 12501*rr) + Q1*Q5*Q9*(98935 + 15083*rr) + 
  Q1*Q2*Q6*(66040 + 16160*rr) + Q0*Q2*Q3*(7450 + 16700*rr) + 
  Q2^2*Q8*(-71374 + 16810*rr) + Q0*Q3*Q6*(-10400 + 17250*rr) + 
  Q2^2*Q3*(276505 + 17635*rr) + Q2*Q4*Q6*(57305 + 18315*rr) + 
  Q2*Q4*Q5*(-140860 + 19100*rr) + Q0^2*Q2*(48750 + 21250*rr) + 
  Q2^2*Q6*(-85085 + 21665*rr) + Q3*Q7^2*(-436246 + 23202*rr) + 
  Q0*Q2*Q4*(272075 + 23825*rr) + Q0*Q2*Q9*(146750 + 24180*rr) + 
  Q3*Q5*Q6*(-32225 + 24525*rr) + Q0*Q4*Q9*(-272780 + 25760*rr) + 
  Q1*Q3*Q9*(-316318 + 28158*rr) + Q4*Q6*Q9*(103721 + 29933*rr) + 
  Q5^3*(-166605 + 29995*rr) + Q1*Q9^2*(-112280 + 31336*rr) + 
  Q0^2*Q7*(7375 + 31625*rr) + Q1*Q5*Q6*(-21445 + 32575*rr) + 
  Q0*Q6^2*(-69025 + 34525*rr) + Q2*Q5*Q7*(-227193 + 34815*rr) + 
  Q7*Q8*Q9*(-277789 + 35703*rr) + Q1*Q3*Q6*(93880 + 37640*rr) + 
  Q3*Q5^2*(-27010 + 38650*rr) + Q6*Q7^2*(118407 + 39179*rr) + 
  Q0*Q3*Q4*(-27175 + 39475*rr) + Q8^2*Q9*(304199 + 39563*rr) + 
  Q3^3*(-19800 + 41000*rr) + Q0*Q5*Q7*(-195490 + 41250*rr) + 
  Q1*Q5^2*(76875 + 41485*rr) + Q5^2*Q6*(-30990 + 43010*rr) + 
  Q5^2*Q7*(70410 + 43612*rr) + Q0*Q7^2*(145185 + 43633*rr) + 
  Q0*Q2^2*(-153225 + 44300*rr) + Q0*Q3*Q9*(114900 + 45680*rr) + 
  Q0*Q9^2*(223764 + 47476*rr) + Q4*Q9^2*(63337 + 51013*rr) + 
  Q3*Q8*Q9*(90697 + 51445*rr) + Q4^3*(84560 + 51490*rr) + 
  Q0*Q4*Q7*(-269665 + 54835*rr) + Q3*Q9^2*(281197 + 56489*rr) + 
  Q4*Q6*Q8*(-37503 + 57321*rr) + Q0*Q8^2*(136556 + 60996*rr) + 
  Q1*Q2*Q7*(-118560 + 61116*rr) + Q3*Q6*Q9*(-47815 + 61289*rr) + 
  Q0*Q6*Q7*(-315025 + 62435*rr) + Q2^3*(-860 + 62880*rr) + 
  Q2*Q6^2*(-223975 + 63075*rr) + Q2*Q7^2*(283768 + 63864*rr) + 
  Q1*Q4*Q9*(-207084 + 65840*rr) + Q1*Q7*Q9*(-5199 + 65901*rr) + 
  Q0*Q4*Q8*(111520 + 65970*rr) + Q2*Q7*Q8*(-58380 + 67332*rr) + 
  Q2^2*Q7*(-32726 + 68122*rr) + Q4*Q8*Q9*(364403 + 69143*rr) + 
  Q2*Q3*Q6*(87685 + 72965*rr) + Q0*Q5*Q9*(-169270 + 73020*rr) + 
  Q3^2*Q5*(347745 + 75495*rr) + Q0*Q1*Q6*(163250 + 79725*rr) + 
  Q2*Q5^2*(79365 + 80915*rr) + Q2*Q6*Q7*(250754 + 80950*rr) + 
  Q0*Q7*Q9*(22964 + 85016*rr) + Q1^2*Q4*(-270805 + 86665*rr) + 
  Q0*Q1*Q7*(187985 + 88135*rr) + Q2*Q5*Q8*(193266 + 89282*rr) + 
  Q0*Q5*Q8*(-270060 + 89610*rr) + Q0*Q8*Q9*(180661 + 94001*rr) + 
  Q5*Q7^2*(-286537 + 94187*rr) + Q2*Q4*Q8*(-9173 + 97915*rr) + 
  Q4*Q8^2*(-25480 + 98216*rr) + Q2*Q6*Q9*(220871 + 99687*rr) + 
  Q3*Q8^2*(263329 + 101373*rr) + Q6*Q8*Q9*(374334 + 102838*rr) + 
  Q0*Q1*Q4*(-187675 + 103150*rr) + Q7^3*(507728 + 103696*rr) + 
  Q3*Q5*Q8*(-44135 + 104145*rr) + Q5^2*Q9*(37317 + 104301*rr) + 
  Q2*Q7*Q9*(-206126 + 105978*rr) + Q1^2*Q5*(-261275 + 106345*rr) + 
  Q3*Q5*Q9*(-165043 + 106973*rr) + Q1*Q3*Q7*(-265691 + 107865*rr) + 
  Q0*Q6*Q9*(25075 + 108205*rr) + Q4^2*Q8*(52096 + 108832*rr) + 
  Q2*Q3*Q5*(21710 + 112590*rr) + Q6^2*Q8*(159691 + 112699*rr) + 
  Q3*Q6*Q7*(173180 + 118420*rr) + Q3^2*Q4*(-134050 + 131490*rr) + 
  Q2^2*Q9*(19758 + 134230*rr) + Q0*Q1*Q5*(134100 + 136750*rr) + 
  Q5^2*Q8*(98944 + 140178*rr) + Q4*Q5*Q9*(51723 + 145003*rr) + 
  Q1*Q5*Q8*(-17940 + 151692*rr) + Q2*Q3*Q9*(-216877 + 159383*rr) + 
  Q4*Q6*Q7*(387948 + 160168*rr) + Q7^2*Q9*(-262711 + 196997*rr) + 
  Q5*Q8*Q9*(429708 + 201348*rr) + Q4*Q7*Q8*(147314 + 203626*rr) + 
  Q3*Q7*Q8*(-513267 + 214057*rr) + Q1^2*Q8*(-174516 + 259156*rr) + 
  Q7^2*Q8*(215448 + 287288*rr) + Q1^2*Q7*(-36885 + 290847*rr) + 
  Q4*Q7^2*(-34628 + 312500*rr), Q3*Q7*Q8*(133691 - 301105*rr) + 
  Q5^2*Q8*(41721 - 240343*rr) + Q7*Q9^2*(222630 - 240242*rr) + 
  Q5*Q8*Q9*(-299524 - 229356*rr) + Q3*Q5*Q8*(-208182 - 220266*rr) + 
  Q1*Q2*Q9*(295445 - 215687*rr) + Q2*Q4*Q7*(81004 - 202348*rr) + 
  Q1^2*Q7*(370732 - 197324*rr) + Q3*Q6*Q9*(-322156 - 188200*rr) + 
  Q5*Q6*Q8*(-691363 - 174731*rr) + Q9^3*(185295 - 161357*rr) + 
  Q2*Q7^2*(-223172 - 156692*rr) + Q1*Q2*Q3*(-366420 - 155560*rr) + 
  Q2*Q5^2*(-85700 - 150120*rr) + Q5*Q8^2*(-301145 - 150093*rr) + 
  Q2*Q3*Q7*(6311 - 149749*rr) + Q0*Q6*Q9*(-178900 - 147460*rr) + 
  Q0*Q7*Q8*(-215480 - 132696*rr) + Q4*Q6*Q9*(-317047 - 129059*rr) + 
  Q2*Q5*Q8*(-308880 - 127660*rr) + Q4*Q5*Q8*(132139 - 127077*rr) + 
  Q4*Q8^2*(-241251 - 126759*rr) + Q1^2*Q8*(371680 - 115968*rr) + 
  Q3*Q8^2*(-315148 - 114908*rr) + Q3*Q4*Q8*(168649 - 113739*rr) + 
  Q4*Q5*Q7*(3909 - 113663*rr) + Q2^2*Q3*(207575 - 105975*rr) + 
  Q1*Q3*Q8*(-127133 - 105409*rr) + Q0*Q7^2*(-63455 - 104151*rr) + 
  Q1^2*Q2*(17900 - 100260*rr) + Q3*Q4*Q7*(82812 - 97580*rr) + 
  Q3*Q4*Q5*(-145480 - 96650*rr) + Q4*Q6*Q8*(63699 - 95641*rr) + 
  Q2*Q4*Q9*(112459 - 94285*rr) + Q0*Q4*Q9*(143235 - 92045*rr) + 
  Q1*Q2*Q8*(-308848 - 89896*rr) + Q2^2*Q9*(128579 - 88377*rr) + 
  Q3*Q5^2*(265520 - 87250*rr) + Q1*Q4*Q7*(-90411 - 83411*rr) + 
  Q3*Q5*Q9*(66986 - 82426*rr) + Q1*Q6*Q7*(-183608 - 81972*rr) + 
  Q3*Q7^2*(63450 - 81726*rr) + Q3*Q5*Q7*(123966 - 80174*rr) + 
  Q0*Q6*Q8*(245785 - 74705*rr) + Q3^2*Q5*(31175 - 71655*rr) + 
  Q2*Q8^2*(-310969 - 71141*rr) + Q6*Q7^2*(4369 - 68083*rr) + 
  Q0*Q1*Q7*(-97120 - 67970*rr) + Q0*Q3*Q4*(-96525 - 67575*rr) + 
  Q6^2*Q8*(-123994 - 67260*rr) + Q3^2*Q9*(83006 - 64770*rr) + 
  Q2*Q5*Q7*(29974 - 64114*rr) + Q1^3*(-316020 - 62900*rr) + 
  Q5*Q6*Q7*(15479 - 62625*rr) + Q3^2*Q7*(-10563 - 61871*rr) + 
  Q1*Q7*Q9*(-293281 - 61053*rr) + Q0*Q3*Q7*(-27020 - 59770*rr) + 
  Q1*Q4^2*(-162455 - 57785*rr) + Q8^2*Q9*(-246583 - 56571*rr) + 
  Q5^3*(328360 - 54770*rr) + Q1*Q3*Q6*(-239225 - 53835*rr) + 
  Q4^2*Q6*(38150 - 51650*rr) + Q3*Q6*Q8*(-116827 - 51331*rr) + 
  Q3*Q6^2*(32075 - 49575*rr) + Q1*Q5*Q7*(-300702 - 48722*rr) + 
  Q0*Q4*Q8*(26260 - 46290*rr) + Q7^2*Q8*(156503 - 44709*rr) + 
  Q0*Q4*Q7*(219680 - 44570*rr) + Q0*Q5*Q7*(284480 - 40700*rr) + 
  Q0*Q2*Q5*(-27275 - 39950*rr) + Q5^2*Q6*(103840 - 38720*rr) + 
  Q2*Q3^2*(285125 - 38665*rr) + Q4*Q6^2*(-158650 - 38370*rr) + 
  Q1*Q4*Q6*(-27780 - 36740*rr) + Q5*Q6^2*(17610 - 36170*rr) + 
  Q1*Q8*Q9*(-19091 - 35079*rr) + Q0*Q2*Q8*(-46880 - 35070*rr) + 
  Q0^2*Q9*(36375 - 34375*rr) + Q2^2*Q5*(-80070 - 34040*rr) + 
  Q4*Q6*Q7*(60119 - 33665*rr) + Q5*Q6*Q9*(-255078 - 32526*rr) + 
  Q0*Q5^2*(-45925 - 31925*rr) + Q4^2*Q9*(-444608 - 31338*rr) + 
  Q3^3*(-130480 - 31300*rr) + Q2^2*Q8*(-119539 - 31119*rr) + 
  Q7^2*Q9*(213171 - 30553*rr) + Q0*Q3*Q5*(-185100 - 29150*rr) + 
  Q1*Q3*Q9*(368974 - 27594*rr) + Q0*Q6^2*(143550 - 25800*rr) + 
  Q0*Q1*Q2*(240250 - 25325*rr) + Q0^2*Q3*(-20625 - 25000*rr) + 
  Q2*Q4^2*(334725 - 23635*rr) + Q4*Q7*Q8*(141652 - 22356*rr) + 
  Q2*Q5*Q6*(-236505 - 22075*rr) + Q1*Q3*Q7*(-158608 - 21648*rr) + 
  Q0^2*Q4*(-54375 - 18750*rr) + Q0*Q4^2*(-40375 - 16400*rr) + 
  Q0*Q3^2*(43200 - 15650*rr) + Q0^2*Q5*(-80625 - 14375*rr) + 
  Q5^2*Q9*(88448 - 13170*rr) + Q1*Q2*Q6*(353615 - 13015*rr) + 
  Q0^2*Q6*(66250 - 10625*rr) + Q0*Q1^2*(-19025 - 10000*rr) + 
  Q4*Q5^2*(98225 - 9235*rr) + Q0*Q2*Q9*(303000 - 9210*rr) + 
  Q0*Q2*Q6*(-35650 - 7800*rr) + Q2^2*Q7*(97168 - 7272*rr) + 
  Q1^2*Q6*(-84375 - 7005*rr) + Q2*Q6*Q7*(90780 - 6940*rr) + 
  Q0*Q2*Q3*(141975 - 4900*rr) + Q5^2*Q7*(-67119 - 3825*rr) + 
  Q4*Q8*Q9*(-72763 - 3455*rr) + Q0*Q4*Q5*(-29325 - 2450*rr) + 
  Q1^2*Q3*(-7495 - 685*rr) + Q0*Q7*Q9*(-168 + 588*rr) + 
  Q2^3*(-183680 + 2820*rr) + Q0^2*Q7*(-82250 + 6750*rr) + 
  Q0*Q6*Q7*(344275 + 7105*rr) + Q0*Q1*Q6*(-185500 + 7425*rr) + 
  Q1*Q5*Q9*(488234 + 7462*rr) + Q2*Q4*Q6*(222740 + 8280*rr) + 
  Q2*Q4*Q5*(785 + 8645*rr) + Q6^3*(-88140 + 8820*rr) + 
  Q4*Q9^2*(17053 + 8905*rr) + Q1*Q4*Q9*(-24063 + 9613*rr) + 
  Q0*Q5*Q8*(-249680 + 9680*rr) + Q0*Q1*Q4*(-47525 + 10825*rr) + 
  Q1*Q6*Q8*(47864 + 11396*rr) + Q1*Q2*Q4*(-26390 + 12080*rr) + 
  Q1*Q2*Q5*(-169800 + 16410*rr) + Q0*Q9^2*(-305653 + 17483*rr) + 
  Q0^2*Q1*(-50625 + 17500*rr) + Q4*Q7^2*(283453 + 18777*rr) + 
  Q0*Q1*Q3*(103650 + 19850*rr) + Q0^2*Q2*(30625 + 20000*rr) + 
  Q0*Q2^2*(-128050 + 20400*rr) + Q1^2*Q9*(7760 + 22248*rr) + 
  Q1*Q5^2*(-245255 + 23795*rr) + Q2*Q3*Q5*(-158385 + 25315*rr) + 
  Q6*Q7*Q9*(49941 + 25961*rr) + Q1^2*Q5*(231430 + 27560*rr) + 
  Q6*Q8*Q9*(-399859 + 29305*rr) + Q3*Q4^2*(-62020 + 29390*rr) + 
  Q4^3*(-71100 + 29920*rr) + Q0*Q3*Q6*(-183950 + 31750*rr) + 
  Q2*Q3*Q6*(76630 + 32030*rr) + Q2^2*Q4*(105765 + 32095*rr) + 
  Q1*Q6^2*(64070 + 35990*rr) + Q0*Q5*Q9*(76640 + 37110*rr) + 
  Q0^2*Q8*(-87875 + 37625*rr) + Q1*Q3*Q4*(192250 + 38990*rr) + 
  Q2*Q9^2*(226756 + 39044*rr) + Q2*Q7*Q8*(233879 + 39515*rr) + 
  Q2*Q4*Q8*(80887 + 40583*rr) + Q0*Q4*Q6*(252125 + 41025*rr) + 
  Q4^2*Q5*(-161930 + 41940*rr) + Q8^3*(-379053 + 45223*rr) + 
  Q3*Q4*Q6*(-298775 + 45695*rr) + Q6^2*Q9*(75479 + 48327*rr) + 
  Q0*Q1*Q5*(-71825 + 52875*rr) + Q6*Q9^2*(376051 + 53463*rr) + 
  Q2*Q6^2*(-174345 + 57425*rr) + Q2*Q5*Q9*(-109283 + 58181*rr) + 
  Q3*Q5*Q6*(234865 + 60255*rr) + Q7^3*(57577 + 60837*rr) + 
  Q0*Q2*Q7*(78775 + 61355*rr) + Q0*Q1*Q8*(60645 + 63555*rr) + 
  Q3^2*Q4*(6650 + 63670*rr) + Q0*Q8^2*(-84207 + 64113*rr) + 
  Q3*Q8*Q9*(-427836 + 65252*rr) + Q1*Q7^2*(69245 + 65961*rr) + 
  Q2*Q7*Q9*(184814 + 67622*rr) + Q5*Q9^2*(-386508 + 68100*rr) + 
  Q3^2*Q6*(99475 + 68865*rr) + Q4*Q5*Q6*(118290 + 69310*rr) + 
  Q6*Q7*Q8*(-276475 + 73073*rr) + Q0*Q3*Q8*(18085 + 74185*rr) + 
  Q7*Q8^2*(216066 + 74330*rr) + Q1*Q3^2*(-56170 + 78190*rr) + 
  Q1*Q5*Q6*(-88555 + 79025*rr) + Q1^2*Q4*(427760 + 81340*rr) + 
  Q6^2*Q7*(-290807 + 82805*rr) + Q1*Q3*Q5*(123575 + 84025*rr) + 
  Q2^2*Q6*(-8400 + 87630*rr) + Q0*Q2*Q4*(-95775 + 91975*rr) + 
  Q2*Q3*Q4*(290015 + 93845*rr) + Q5*Q7^2*(-79440 + 94000*rr) + 
  Q0*Q5*Q6*(197200 + 97175*rr) + Q3^2*Q8*(-215620 + 97604*rr) + 
  Q3*Q9^2*(-291398 + 99922*rr) + Q1*Q2^2*(209015 + 102605*rr) + 
  Q3*Q6*Q7*(133017 + 105461*rr) + Q1*Q9^2*(39562 + 106210*rr) + 
  Q1*Q4*Q5*(-37775 + 108755*rr) + Q2*Q6*Q9*(55810 + 110634*rr) + 
  Q2*Q3*Q8*(116919 + 113575*rr) + Q1*Q5*Q8*(-188698 + 114734*rr) + 
  Q7*Q8*Q9*(303900 + 116076*rr) + Q4*Q5*Q9*(208502 + 116854*rr) + 
  Q1*Q4*Q8*(97219 + 125331*rr) + Q0*Q8*Q9*(-103837 + 129343*rr) + 
  Q0*Q1*Q9*(49915 + 130785*rr) + Q0*Q3*Q9*(-50125 + 134465*rr) + 
  Q1*Q2*Q7*(243693 + 135297*rr) + Q2*Q3*Q9*(-125574 + 136466*rr) + 
  Q4^2*Q8*(32827 + 137603*rr) + Q2*Q6*Q8*(55168 + 144324*rr) + 
  Q5*Q7*Q9*(-26032 + 148384*rr) + Q8*Q9^2*(-94674 + 163350*rr) + 
  Q4^2*Q7*(404002 + 173194*rr) + Q1*Q6*Q9*(-153788 + 184844*rr) + 
  Q3*Q4*Q9*(-515469 + 190339*rr) + Q5*Q7*Q8*(-234053 + 193935*rr) + 
  Q1*Q8^2*(19189 + 236593*rr) + Q4*Q7*Q9*(-109462 + 249890*rr) + 
  Q3*Q7*Q9*(183610 + 265778*rr) + Q1*Q7*Q8*(45810 + 313354*rr) + 
  Q6*Q8^2*(-654221 + 315239*rr) + Q2*Q8*Q9*(12622 + 408102*rr), 
 Q5*Q7*Q9*(-114663 - 272971*rr) + Q0*Q4*Q7*(-132585 - 235055*rr) + 
  Q1*Q2*Q8*(101667 - 220385*rr) + Q6*Q8^2*(190332 - 215460*rr) + 
  Q7*Q8*Q9*(-2614 - 205502*rr) + Q0*Q8*Q9*(-33266 - 202838*rr) + 
  Q2*Q6*Q8*(-100072 - 194344*rr) + Q2*Q8*Q9*(5723 - 177489*rr) + 
  Q1*Q2*Q3*(-281210 - 161070*rr) + Q2*Q7^2*(-23895 - 150363*rr) + 
  Q1*Q6*Q8*(-17859 - 143743*rr) + Q3*Q6*Q9*(564215 - 136057*rr) + 
  Q3*Q4*Q7*(-203933 - 128741*rr) + Q3^2*Q7*(-78808 - 126296*rr) + 
  Q2*Q5*Q7*(-280810 - 122502*rr) + Q0*Q5*Q6*(-159050 - 120625*rr) + 
  Q3*Q9^2*(-194175 - 113923*rr) + Q2*Q8^2*(-458708 - 111332*rr) + 
  Q1*Q5^2*(124110 - 110590*rr) + Q3*Q5*Q9*(71215 - 108797*rr) + 
  Q5*Q8^2*(-116045 - 103881*rr) + Q1*Q3*Q5*(115925 - 102905*rr) + 
  Q2*Q5*Q6*(-93790 - 99890*rr) + Q2^2*Q5*(389130 - 97300*rr) + 
  Q5^2*Q9*(-376655 - 92255*rr) + Q9^3*(70025 - 91515*rr) + 
  Q5*Q6*Q7*(191834 - 89206*rr) + Q6*Q7*Q8*(84563 - 88249*rr) + 
  Q2*Q3*Q7*(322027 - 86833*rr) + Q2^2*Q3*(159610 - 86730*rr) + 
  Q3^2*Q8*(244800 - 85296*rr) + Q0*Q2*Q6*(-180225 - 83775*rr) + 
  Q4*Q6*Q7*(199760 - 82924*rr) + Q3*Q4^2*(32080 - 79730*rr) + 
  Q5*Q6*Q8*(607610 - 78238*rr) + Q1^2*Q5*(143995 - 77645*rr) + 
  Q3*Q8^2*(31073 - 74531*rr) + Q4*Q7*Q8*(-186400 - 73056*rr) + 
  Q0*Q1*Q4*(-61725 - 71275*rr) + Q1*Q6*Q9*(100684 - 67868*rr) + 
  Q2*Q6^2*(-130680 - 67680*rr) + Q4*Q5*Q7*(-87872 - 65776*rr) + 
  Q1*Q4^2*(6965 - 65425*rr) + Q0*Q6*Q8*(3990 - 64790*rr) + 
  Q2^2*Q6*(13960 - 64250*rr) + Q0*Q1*Q9*(134165 - 62175*rr) + 
  Q1*Q3*Q6*(206535 - 61665*rr) + Q4*Q5*Q9*(-106232 - 61664*rr) + 
  Q2*Q5*Q8*(-74261 - 56969*rr) + Q0*Q9^2*(150302 - 56310*rr) + 
  Q4^2*Q7*(172801 - 54801*rr) + Q0*Q1^2*(-98675 - 54300*rr) + 
  Q2^2*Q9*(201625 - 54051*rr) + Q5^2*Q6*(292305 - 53985*rr) + 
  Q4*Q6*Q8*(343696 - 51064*rr) + Q5*Q7*Q8*(-727425 - 50061*rr) + 
  Q1^3*(45290 - 49350*rr) + Q1^2*Q2*(-187465 - 47035*rr) + 
  Q4*Q8^2*(-50936 - 45032*rr) + Q0*Q7*Q9*(371867 - 43365*rr) + 
  Q1*Q2*Q7*(304215 - 41489*rr) + Q3^3*(80220 - 40300*rr) + 
  Q0*Q4^2*(372100 - 40300*rr) + Q0*Q3*Q9*(-93260 - 39170*rr) + 
  Q3*Q4*Q6*(-81405 - 36245*rr) + Q6^3*(-91360 - 33760*rr) + 
  Q3^2*Q9*(-26966 - 33110*rr) + Q6*Q7*Q9*(145713 - 32707*rr) + 
  Q2*Q3^2*(-104855 - 32685*rr) + Q0*Q3*Q4*(-38625 - 32450*rr) + 
  Q3*Q5*Q6*(27815 - 30045*rr) + Q3*Q4*Q9*(372964 - 27328*rr) + 
  Q5*Q7^2*(-121088 - 26416*rr) + Q0^2*Q6*(-34375 - 26250*rr) + 
  Q5*Q6^2*(-41225 - 25635*rr) + Q0^2*Q8*(-10625 - 24875*rr) + 
  Q2*Q4*Q8*(111580 - 24616*rr) + Q0^2*Q2*(-40625 - 23750*rr) + 
  Q7*Q9^2*(-84064 - 22432*rr) + Q3*Q4*Q5*(-95840 - 20940*rr) + 
  Q3^2*Q4*(-20070 - 19370*rr) + Q0*Q3*Q6*(-140775 - 18275*rr) + 
  Q2*Q3*Q4*(127340 - 18120*rr) + Q0*Q6^2*(-23575 - 17875*rr) + 
  Q1^2*Q8*(15865 - 15859*rr) + Q1*Q3*Q9*(-271375 - 12891*rr) + 
  Q2^3*(-208440 - 11760*rr) + Q4*Q7*Q9*(-673022 - 10246*rr) + 
  Q0*Q4*Q6*(-227475 - 9950*rr) + Q0^2*Q4*(-24375 - 8750*rr) + 
  Q1*Q2^2*(-97985 - 7455*rr) + Q4*Q8*Q9*(1324 - 6052*rr) + 
  Q2*Q4*Q6*(-82565 - 5575*rr) + Q0*Q1*Q2*(224175 - 4900*rr) + 
  Q0^2*Q1*(-80625 - 3750*rr) + Q3*Q4*Q8*(-249874 - 2746*rr) + 
  Q0^2*Q5*(74375 - 2500*rr) + Q4^2*Q9*(53127 - 1307*rr) + 
  Q3*Q6*Q8*(-21085 + 431*rr) + Q1*Q6*Q7*(-177657 + 603*rr) + 
  Q3^2*Q6*(-42635 + 1045*rr) + Q4*Q5*Q8*(112110 + 2138*rr) + 
  Q0*Q2*Q8*(353920 + 2400*rr) + Q0*Q5*Q9*(-96735 + 5075*rr) + 
  Q0*Q2^2*(181175 + 5200*rr) + Q0^2*Q7*(-20250 + 5250*rr) + 
  Q1*Q4*Q6*(-237275 + 6485*rr) + Q4^2*Q5*(-140745 + 6865*rr) + 
  Q4^2*Q8*(-65866 + 7004*rr) + Q1*Q8*Q9*(-224665 + 7275*rr) + 
  Q3^2*Q5*(206770 + 7830*rr) + Q2^2*Q4*(146955 + 8665*rr) + 
  Q1*Q5*Q6*(111585 + 8755*rr) + Q4*Q6^2*(28045 + 8795*rr) + 
  Q1*Q9^2*(79467 + 9439*rr) + Q1^2*Q7*(346497 + 12045*rr) + 
  Q0*Q5^2*(-155400 + 13175*rr) + Q6*Q7^2*(-299994 + 15102*rr) + 
  Q8^2*Q9*(489305 + 15317*rr) + Q2*Q4*Q5*(41125 + 16835*rr) + 
  Q4*Q5*Q6*(161315 + 17175*rr) + Q1*Q2*Q5*(154095 + 17425*rr) + 
  Q1*Q3^2*(-199820 + 17480*rr) + Q5^2*Q7*(116550 + 19950*rr) + 
  Q6^2*Q7*(37439 + 21489*rr) + Q2^2*Q7*(-139992 + 21616*rr) + 
  Q0^2*Q9*(-94750 + 22750*rr) + Q0*Q2*Q4*(-84950 + 22900*rr) + 
  Q1^2*Q9*(-171072 + 23488*rr) + Q4^2*Q6*(62880 + 23750*rr) + 
  Q1*Q2*Q4*(176360 + 23830*rr) + Q0*Q4*Q5*(-53600 + 24575*rr) + 
  Q0*Q1*Q5*(37850 + 24600*rr) + Q3*Q5*Q8*(42308 + 24876*rr) + 
  Q1*Q2*Q9*(726000 + 25200*rr) + Q1*Q2*Q6*(273000 + 25960*rr) + 
  Q0*Q5*Q7*(-255040 + 26160*rr) + Q1*Q7^2*(198694 + 26942*rr) + 
  Q0^2*Q3*(27500 + 27500*rr) + Q2*Q7*Q9*(-230318 + 28826*rr) + 
  Q0*Q3*Q7*(42790 + 29020*rr) + Q0*Q3*Q5*(-325475 + 29375*rr) + 
  Q0*Q3^2*(80250 + 29850*rr) + Q0*Q7^2*(-291261 + 30623*rr) + 
  Q1*Q4*Q9*(-8458 + 31398*rr) + Q1*Q6^2*(-7305 + 31815*rr) + 
  Q2*Q6*Q7*(199909 + 33925*rr) + Q0*Q1*Q3*(151650 + 35000*rr) + 
  Q2^2*Q8*(2833 + 35565*rr) + Q2*Q3*Q6*(-140180 + 35610*rr) + 
  Q7^3*(193277 + 35625*rr) + Q1^2*Q6*(-26700 + 37600*rr) + 
  Q6*Q8*Q9*(-65511 + 39701*rr) + Q4^3*(115110 + 40080*rr) + 
  Q0*Q1*Q7*(53565 + 41245*rr) + Q0*Q8^2*(363299 + 41527*rr) + 
  Q5^3*(-69495 + 42785*rr) + Q2*Q4^2*(-77540 + 46550*rr) + 
  Q3*Q6^2*(207700 + 46730*rr) + Q2*Q4*Q7*(246550 + 46906*rr) + 
  Q3*Q7^2*(58213 + 46913*rr) + Q0*Q2*Q9*(-402310 + 47830*rr) + 
  Q0*Q1*Q8*(104145 + 48125*rr) + Q3*Q7*Q9*(45693 + 49017*rr) + 
  Q3*Q6*Q7*(228061 + 49513*rr) + Q2*Q3*Q9*(120254 + 53574*rr) + 
  Q3*Q5^2*(-111690 + 54690*rr) + Q0*Q6*Q9*(129490 + 57030*rr) + 
  Q5^2*Q8*(422288 + 59662*rr) + Q5*Q9^2*(-3867 + 60097*rr) + 
  Q2*Q9^2*(122012 + 61788*rr) + Q1^2*Q3*(374620 + 64040*rr) + 
  Q2*Q4*Q9*(-93520 + 64100*rr) + Q5*Q6*Q9*(-123657 + 64755*rr) + 
  Q1*Q8^2*(346841 + 66325*rr) + Q1^2*Q4*(-83980 + 67530*rr) + 
  Q1*Q4*Q5*(84050 + 68200*rr) + Q2*Q6*Q9*(-241524 + 68532*rr) + 
  Q1*Q3*Q8*(-64006 + 70058*rr) + Q3*Q8*Q9*(182186 + 73618*rr) + 
  Q2*Q7*Q8*(-145919 + 76781*rr) + Q0*Q2*Q5*(-7000 + 77050*rr) + 
  Q4*Q7^2*(-86787 + 79857*rr) + Q2*Q5^2*(-106390 + 79870*rr) + 
  Q4*Q6*Q9*(-229217 + 80531*rr) + Q1*Q3*Q7*(-265035 + 85745*rr) + 
  Q2*Q3*Q5*(28235 + 86125*rr) + Q0*Q3*Q8*(-357420 + 88690*rr) + 
  Q0*Q4*Q8*(-271595 + 90365*rr) + Q6^2*Q9*(-329573 + 90591*rr) + 
  Q6^2*Q8*(6196 + 91852*rr) + Q1*Q4*Q7*(-160555 + 92633*rr) + 
  Q0*Q4*Q9*(308250 + 100130*rr) + Q0*Q1*Q6*(16925 + 109850*rr) + 
  Q7^2*Q8*(411999 + 111555*rr) + Q4*Q5^2*(19190 + 119530*rr) + 
  Q6*Q9^2*(225949 + 119993*rr) + Q0*Q2*Q3*(-145950 + 121275*rr) + 
  Q1*Q3*Q4*(-90390 + 122810*rr) + Q0*Q2*Q7*(19305 + 124835*rr) + 
  Q7*Q8^2*(-597073 + 128979*rr) + Q1*Q4*Q8*(-65975 + 129949*rr) + 
  Q0*Q6*Q7*(-229120 + 130510*rr) + Q8*Q9^2*(-202401 + 145763*rr) + 
  Q1*Q5*Q9*(-68436 + 152664*rr) + Q1*Q7*Q8*(-8308 + 152860*rr) + 
  Q1*Q7*Q9*(50043 + 160319*rr) + Q0*Q7*Q8*(-11686 + 170738*rr) + 
  Q2*Q3*Q8*(-62077 + 173183*rr) + Q5*Q8*Q9*(157873 + 189509*rr) + 
  Q1*Q5*Q7*(-309198 + 189718*rr) + Q1*Q5*Q8*(-7788 + 194964*rr) + 
  Q4*Q9^2*(-380506 + 196974*rr) + Q8^3*(138072 + 203064*rr) + 
  Q3*Q5*Q7*(-420859 + 210141*rr) + Q0*Q5*Q8*(-46530 + 211650*rr) + 
  Q2*Q5*Q9*(-66852 + 219980*rr) + Q3*Q7*Q8*(-89279 + 244813*rr) + 
  Q7^2*Q9*(-21980 + 307636*rr), Q4*Q7*Q9*(-358000 - 225552*rr) + 
  Q2*Q4*Q8*(425296 - 183664*rr) + Q3*Q7^2*(56764 - 171252*rr) + 
  Q6*Q8*Q9*(-329075 - 158103*rr) + Q7^2*Q8*(-83541 - 145825*rr) + 
  Q1*Q7^2*(11601 - 139923*rr) + Q4*Q7*Q8*(58555 - 134233*rr) + 
  Q2*Q7*Q8*(-14113 - 112877*rr) + Q2*Q3*Q7*(-155178 - 110778*rr) + 
  Q3*Q6*Q9*(-20509 - 99801*rr) + Q2^2*Q9*(-37167 - 97795*rr) + 
  Q0*Q6*Q8*(-103780 - 90280*rr) + Q0*Q7*Q8*(46979 - 86545*rr) + 
  Q2*Q8*Q9*(45310 - 85642*rr) + Q1*Q3*Q9*(-44985 - 82633*rr) + 
  Q5*Q8*Q9*(5592 - 82312*rr) + Q1^2*Q5*(183265 - 81745*rr) + 
  Q0*Q3*Q6*(7750 - 80525*rr) + Q5*Q6*Q7*(-6966 - 73382*rr) + 
  Q0*Q8*Q9*(-200917 - 72709*rr) + Q1*Q3*Q6*(56335 - 71215*rr) + 
  Q4^2*Q9*(430493 - 70929*rr) + Q4*Q7^2*(267377 - 69171*rr) + 
  Q5^2*Q8*(50286 - 69078*rr) + Q1^2*Q8*(-96468 - 67540*rr) + 
  Q3*Q9^2*(-183870 - 65270*rr) + Q5*Q7^2*(102259 - 64457*rr) + 
  Q3^3*(2670 - 63850*rr) + Q2^2*Q8*(39787 - 63193*rr) + 
  Q0*Q1*Q3*(90225 - 62825*rr) + Q2*Q3*Q5*(-67335 - 62575*rr) + 
  Q0*Q8^2*(-1922 - 61854*rr) + Q1*Q4*Q9*(-230817 - 61753*rr) + 
  Q7*Q8*Q9*(65288 - 61752*rr) + Q1*Q4^2*(-116350 - 61460*rr) + 
  Q1*Q4*Q6*(47820 - 60690*rr) + Q1*Q2*Q7*(158780 - 59788*rr) + 
  Q0*Q5*Q6*(-6950 - 57475*rr) + Q1*Q5^2*(-73650 - 56790*rr) + 
  Q0*Q5*Q8*(120530 - 55960*rr) + Q5*Q9^2*(-74101 - 55025*rr) + 
  Q2*Q5*Q7*(86382 - 54306*rr) + Q2*Q3*Q6*(-127065 - 54105*rr) + 
  Q0*Q1*Q7*(66355 - 53265*rr) + Q0*Q7*Q9*(239733 - 52591*rr) + 
  Q1*Q2*Q6*(-47960 - 51910*rr) + Q1*Q5*Q6*(37675 - 51515*rr) + 
  Q2*Q6*Q8*(61064 - 49436*rr) + Q1*Q4*Q7*(118375 - 49393*rr) + 
  Q4*Q6*Q9*(73161 - 47891*rr) + Q7^2*Q9*(-175706 - 47666*rr) + 
  Q0*Q3*Q7*(81430 - 46690*rr) + Q0*Q1*Q8*(-48670 - 46610*rr) + 
  Q5*Q7*Q9*(-204697 - 46517*rr) + Q4^2*Q8*(57666 - 45154*rr) + 
  Q1^3*(48050 - 44690*rr) + Q0*Q1*Q4*(157325 - 43675*rr) + 
  Q4*Q6*Q7*(-148075 - 43299*rr) + Q0*Q5*Q7*(143175 - 41615*rr) + 
  Q3*Q8^2*(-79930 - 38930*rr) + Q5*Q6*Q9*(305355 - 36077*rr) + 
  Q4^2*Q5*(82415 - 35735*rr) + Q0*Q3*Q9*(-204535 - 35425*rr) + 
  Q2*Q4*Q5*(249730 - 35380*rr) + Q8^2*Q9*(-94725 - 35025*rr) + 
  Q3*Q7*Q9*(87244 - 33732*rr) + Q5*Q7*Q8*(-34325 - 33009*rr) + 
  Q3*Q5^2*(-8755 - 32895*rr) + Q3^2*Q5*(46395 - 32595*rr) + 
  Q2*Q5^2*(-90065 - 32505*rr) + Q3^2*Q8*(-141615 - 32467*rr) + 
  Q0*Q1*Q2*(-21200 - 32000*rr) + Q0*Q9^2*(23873 - 31751*rr) + 
  Q2^2*Q5*(-5990 - 31460*rr) + Q0*Q1*Q5*(26625 - 28025*rr) + 
  Q3*Q7*Q8*(223781 - 27951*rr) + Q5*Q6*Q8*(97887 - 27265*rr) + 
  Q0*Q6*Q9*(185015 - 24675*rr) + Q6^2*Q8*(130848 - 24186*rr) + 
  Q0*Q1*Q9*(-11490 - 23620*rr) + Q2*Q4*Q6*(-39600 - 22260*rr) + 
  Q2*Q4*Q9*(83692 - 22044*rr) + Q6*Q7*Q9*(-49675 - 21079*rr) + 
  Q0*Q2*Q6*(-181800 - 20925*rr) + Q1*Q2*Q9*(-88291 - 20359*rr) + 
  Q0*Q5*Q9*(-26965 - 18945*rr) + Q6*Q8^2*(52815 - 16141*rr) + 
  Q0*Q4*Q9*(235805 - 15405*rr) + Q2*Q7^2*(19716 - 14508*rr) + 
  Q2*Q7*Q9*(-30848 - 14368*rr) + Q5^2*Q9*(14377 - 11585*rr) + 
  Q1*Q6*Q8*(-41965 - 11053*rr) + Q1*Q4*Q8*(138499 - 11001*rr) + 
  Q1*Q3*Q7*(-60136 - 9840*rr) + Q1^2*Q2*(-108480 - 9600*rr) + 
  Q2*Q5*Q8*(-296351 - 9599*rr) + Q5^3*(22315 - 8835*rr) + 
  Q2^2*Q6*(-22155 - 8675*rr) + Q0*Q2^2*(84275 - 7850*rr) + 
  Q1*Q6^2*(-3635 - 6465*rr) + Q6^3*(-74065 - 6265*rr) + 
  Q4*Q5*Q7*(-15384 - 6060*rr) + Q2*Q3*Q4*(-71995 - 4035*rr) + 
  Q6*Q7^2*(-43316 - 3924*rr) + Q9^3*(-22957 - 3545*rr) + 
  Q3*Q4*Q8*(139150 - 3406*rr) + Q3^2*Q4*(-168270 - 3140*rr) + 
  Q2^2*Q4*(-124920 - 3100*rr) + Q3*Q5*Q9*(-183785 - 2953*rr) + 
  Q1*Q9^2*(282162 - 2742*rr) + Q1*Q3*Q5*(-167535 - 2615*rr) + 
  Q0^2*Q4*(-56250 - 2500*rr) + Q0*Q5^2*(96575 - 2100*rr) + 
  Q1*Q2*Q5*(-285455 - 2025*rr) + Q0^2*Q2*(-8125 - 1250*rr) + 
  Q0^2*Q3*(40625 - 625*rr) + Q1*Q7*Q8*(-74240 - 464*rr) + 
  Q1*Q7*Q9*(99636 + 564*rr) + Q1^2*Q7*(118522 + 2434*rr) + 
  Q2*Q3*Q8*(-24730 + 3146*rr) + Q2*Q6*Q7*(139461 + 3509*rr) + 
  Q0*Q2*Q7*(-11220 + 4200*rr) + Q2^2*Q3*(-63895 + 4215*rr) + 
  Q0*Q3*Q4*(118675 + 4575*rr) + Q0*Q1^2*(-114875 + 5200*rr) + 
  Q0^2*Q6*(-57500 + 7500*rr) + Q4*Q5*Q9*(-78137 + 7547*rr) + 
  Q0*Q6^2*(52700 + 7600*rr) + Q6^2*Q7*(70031 + 7619*rr) + 
  Q1^2*Q6*(-281995 + 8055*rr) + Q0*Q2*Q4*(17225 + 8325*rr) + 
  Q5^2*Q6*(107590 + 8730*rr) + Q1*Q5*Q8*(53207 + 9119*rr) + 
  Q0^2*Q8*(38250 + 9250*rr) + Q3*Q6*Q7*(-40919 + 9309*rr) + 
  Q0^2*Q5*(4375 + 10625*rr) + Q2*Q5*Q6*(40855 + 12705*rr) + 
  Q1*Q2*Q3*(-25915 + 13515*rr) + Q1*Q2*Q8*(-317340 + 13876*rr) + 
  Q2*Q6*Q9*(-173746 + 14370*rr) + Q0^2*Q1*(-7500 + 14375*rr) + 
  Q2*Q3^2*(-30270 + 15350*rr) + Q7^3*(1857 + 15517*rr) + 
  Q1^2*Q3*(204895 + 15905*rr) + Q3*Q4*Q5*(-21585 + 17685*rr) + 
  Q2*Q4^2*(-239715 + 18545*rr) + Q0^2*Q7*(-20125 + 18625*rr) + 
  Q0*Q4^2*(9975 + 19875*rr) + Q0*Q2*Q9*(-99535 + 21625*rr) + 
  Q3*Q4*Q6*(54850 + 21710*rr) + Q3*Q5*Q8*(-25470 + 21850*rr) + 
  Q1*Q2^2*(-1690 + 22550*rr) + Q0*Q3*Q5*(-57275 + 22800*rr) + 
  Q0^2*Q9*(21250 + 24000*rr) + Q1*Q8^2*(179298 + 24458*rr) + 
  Q3*Q6*Q8*(242212 + 25064*rr) + Q4^3*(116480 + 25590*rr) + 
  Q0*Q2*Q5*(-163450 + 25700*rr) + Q0*Q3^2*(-104525 + 27150*rr) + 
  Q2*Q6^2*(40220 + 28760*rr) + Q3*Q8*Q9*(231415 + 30411*rr) + 
  Q0*Q1*Q6*(88175 + 30875*rr) + Q1*Q3*Q4*(84410 + 30910*rr) + 
  Q4^2*Q7*(363514 + 31376*rr) + Q0*Q4*Q5*(58300 + 32350*rr) + 
  Q1*Q2*Q4*(100170 + 32480*rr) + Q3*Q5*Q6*(63880 + 32520*rr) + 
  Q4*Q5*Q6*(118430 + 34790*rr) + Q4*Q9^2*(-50872 + 37688*rr) + 
  Q2*Q3*Q9*(26169 + 38389*rr) + Q2^3*(-97490 + 39050*rr) + 
  Q2^2*Q7*(-37445 + 39167*rr) + Q0*Q4*Q8*(159510 + 42420*rr) + 
  Q0*Q2*Q3*(39725 + 42450*rr) + Q3*Q6^2*(63000 + 43350*rr) + 
  Q0*Q4*Q6*(7150 + 43625*rr) + Q5^2*Q7*(139371 + 44915*rr) + 
  Q5*Q6^2*(-47095 + 45195*rr) + Q3^2*Q6*(146725 + 45675*rr) + 
  Q5*Q8^2*(-186265 + 47187*rr) + Q3*Q4*Q9*(252029 + 47569*rr) + 
  Q7*Q9^2*(65564 + 47724*rr) + Q4*Q6^2*(62130 + 48890*rr) + 
  Q0*Q7^2*(220489 + 49125*rr) + Q3*Q4^2*(-146265 + 49445*rr) + 
  Q2*Q8^2*(-188308 + 49452*rr) + Q1*Q4*Q5*(-167985 + 52515*rr) + 
  Q4*Q5^2*(-74330 + 52840*rr) + Q0*Q2*Q8*(13680 + 55390*rr) + 
  Q8^3*(250372 + 57972*rr) + Q1*Q3^2*(23005 + 58895*rr) + 
  Q6^2*Q9*(-115027 + 59627*rr) + Q4^2*Q6*(61680 + 60990*rr) + 
  Q6*Q9^2*(129465 + 62397*rr) + Q0*Q6*Q7*(110855 + 64475*rr) + 
  Q1*Q5*Q9*(39655 + 64607*rr) + Q2*Q5*Q9*(463503 + 66547*rr) + 
  Q1*Q8*Q9*(349261 + 67337*rr) + Q1*Q3*Q8*(127482 + 70466*rr) + 
  Q1*Q6*Q7*(126061 + 73685*rr) + Q4*Q8^2*(109828 + 74308*rr) + 
  Q0*Q3*Q8*(-130190 + 77870*rr) + Q0*Q4*Q7*(-30470 + 78060*rr) + 
  Q3*Q5*Q7*(178765 + 79449*rr) + Q8*Q9^2*(-263154 + 80662*rr) + 
  Q4*Q6*Q8*(85549 + 81285*rr) + Q1^2*Q9*(-194165 + 83703*rr) + 
  Q1*Q6*Q9*(-40640 + 85412*rr) + Q1^2*Q4*(63235 + 92785*rr) + 
  Q6*Q7*Q8*(123890 + 96458*rr) + Q3^2*Q7*(70417 + 98117*rr) + 
  Q3^2*Q9*(142832 + 103312*rr) + Q4*Q8*Q9*(-20145 + 103811*rr) + 
  Q2*Q9^2*(82148 + 117780*rr) + Q7*Q8^2*(-204518 + 128914*rr) + 
  Q2*Q4*Q7*(67726 + 136670*rr) + Q1*Q5*Q7*(21015 + 167107*rr) + 
  Q3*Q4*Q7*(412399 + 170587*rr) + Q4*Q5*Q8*(49290 + 220206*rr), 
 Q1*Q8*Q9*(264793 - 337659*rr) + Q8*Q9^2*(231342 - 279658*rr) + 
  Q2*Q5*Q8*(-71673 - 227649*rr) + Q3*Q9^2*(-367246 - 179142*rr) + 
  Q5*Q7*Q8*(124503 - 175525*rr) + Q1*Q7*Q8*(38077 - 160167*rr) + 
  Q4*Q7^2*(-14293 - 158825*rr) + Q2*Q9^2*(-298064 - 157184*rr) + 
  Q7^2*Q8*(107285 - 140767*rr) + Q7*Q9^2*(-37850 - 133874*rr) + 
  Q4*Q9^2*(328408 - 126648*rr) + Q1*Q5*Q9*(122184 - 120336*rr) + 
  Q1*Q2*Q3*(-33565 - 117735*rr) + Q1*Q3*Q6*(163045 - 117205*rr) + 
  Q6*Q8^2*(-74676 - 114900*rr) + Q2*Q7*Q8*(-35436 - 109500*rr) + 
  Q0*Q2*Q9*(-230320 - 104730*rr) + Q2*Q3*Q9*(180647 - 104069*rr) + 
  Q1*Q5*Q6*(-78955 - 97075*rr) + Q2*Q4*Q8*(13314 - 91634*rr) + 
  Q5*Q8^2*(-89416 - 87424*rr) + Q2*Q4^2*(14650 - 87080*rr) + 
  Q3*Q6*Q8*(-121782 - 83194*rr) + Q3*Q6*Q9*(18091 - 82805*rr) + 
  Q1^2*Q3*(-7250 - 78430*rr) + Q0*Q5*Q7*(-380685 - 78255*rr) + 
  Q0*Q3*Q9*(138255 - 76455*rr) + Q1^2*Q6*(253625 - 73385*rr) + 
  Q0*Q8^2*(-113900 - 73324*rr) + Q7^2*Q9*(166292 - 72604*rr) + 
  Q0*Q1*Q9*(-10260 - 71460*rr) + Q0*Q5*Q8*(215470 - 71380*rr) + 
  Q0*Q1*Q8*(234220 - 70080*rr) + Q1*Q5*Q8*(-459514 - 69850*rr) + 
  Q1*Q3^2*(-228095 - 68885*rr) + Q2*Q3*Q6*(29285 - 68845*rr) + 
  Q0*Q4*Q5*(87375 - 65275*rr) + Q1*Q7^2*(-121791 - 63347*rr) + 
  Q3*Q5*Q7*(53299 - 63197*rr) + Q0*Q3*Q7*(227800 - 61990*rr) + 
  Q2*Q3*Q5*(-127800 - 57900*rr) + Q6*Q7^2*(19505 - 56371*rr) + 
  Q0*Q1*Q6*(110475 - 55850*rr) + Q6*Q8*Q9*(-38257 - 53981*rr) + 
  Q2^3*(145940 - 53800*rr) + Q5*Q6*Q8*(11655 - 53221*rr) + 
  Q1^2*Q2*(-209725 - 51435*rr) + Q5^2*Q9*(63883 - 51193*rr) + 
  Q4^2*Q5*(49835 - 50595*rr) + Q1*Q3*Q8*(94742 - 48258*rr) + 
  Q4^2*Q7*(68549 - 47255*rr) + Q0*Q2^2*(76025 - 47000*rr) + 
  Q3^3*(77090 - 44590*rr) + Q2^2*Q7*(-130607 - 44555*rr) + 
  Q2*Q5*Q9*(-411623 - 43987*rr) + Q2*Q7^2*(-7848 - 41448*rr) + 
  Q2^2*Q4*(-30205 - 40235*rr) + Q4^3*(1005 - 37675*rr) + 
  Q4*Q5*Q7*(-338981 - 37497*rr) + Q4*Q8^2*(-174009 - 37109*rr) + 
  Q2*Q6*Q7*(-49140 - 34944*rr) + Q6^2*Q8*(155870 - 33766*rr) + 
  Q3*Q4*Q6*(133935 - 32215*rr) + Q1^2*Q9*(162771 - 31361*rr) + 
  Q1*Q4*Q7*(-192257 - 30917*rr) + Q1*Q9^2*(-209631 - 27907*rr) + 
  Q0^2*Q2*(38125 - 26875*rr) + Q2*Q4*Q5*(-190780 - 25650*rr) + 
  Q0^2*Q8*(8500 - 25500*rr) + Q0*Q5*Q9*(266090 - 24360*rr) + 
  Q4*Q6*Q8*(-360447 - 23763*rr) + Q0*Q6^2*(-129825 - 23700*rr) + 
  Q2*Q3*Q4*(31585 - 23575*rr) + Q1*Q3*Q9*(253980 - 22856*rr) + 
  Q1^2*Q5*(-148035 - 19955*rr) + Q3^2*Q5*(-147730 - 19230*rr) + 
  Q1*Q5^2*(-148855 - 18805*rr) + Q3*Q6*Q7*(-166909 - 18733*rr) + 
  Q0*Q3*Q5*(141275 - 18100*rr) + Q2*Q8^2*(13286 - 15362*rr) + 
  Q1*Q6^2*(75085 - 15165*rr) + Q1^2*Q8*(-273944 - 14984*rr) + 
  Q4*Q6*Q7*(-158549 - 14773*rr) + Q0^2*Q9*(-41500 - 14500*rr) + 
  Q0^2*Q6*(8750 - 13750*rr) + Q0^2*Q1*(-29375 - 12500*rr) + 
  Q2*Q3*Q8*(96392 - 12420*rr) + Q3^2*Q4*(23470 - 11340*rr) + 
  Q0^2*Q4*(27500 - 11250*rr) + Q0*Q8*Q9*(-88835 - 11219*rr) + 
  Q1^3*(154150 - 10230*rr) + Q0*Q2*Q3*(32875 - 9550*rr) + 
  Q3*Q4^2*(87405 - 8545*rr) + Q2*Q4*Q9*(-122936 - 8420*rr) + 
  Q2*Q4*Q6*(-32325 - 8025*rr) + Q3*Q5^2*(83310 - 7750*rr) + 
  Q0*Q1*Q3*(-138600 - 7600*rr) + Q1*Q4*Q5*(-85060 - 6950*rr) + 
  Q0^2*Q7*(-1375 - 6875*rr) + Q6*Q9^2*(91918 - 6578*rr) + 
  Q0*Q4*Q6*(-31325 - 6175*rr) + Q3*Q7^2*(-138526 - 5206*rr) + 
  Q1*Q6*Q9*(-55828 - 3428*rr) + Q2*Q7*Q9*(15088 - 3232*rr) + 
  Q3*Q6^2*(15060 - 3020*rr) + Q0*Q3^2*(-186950 - 2025*rr) + 
  Q0*Q3*Q6*(316025 - 1675*rr) + Q0*Q5^2*(58250 - 1350*rr) + 
  Q1*Q6*Q8*(129943 - 1317*rr) + Q0*Q1*Q2*(475 - 850*rr) + 
  Q5*Q6^2*(56520 - 490*rr) + Q5^2*Q7*(21896 + 118*rr) + 
  Q4^2*Q6*(3690 + 150*rr) + Q1*Q2*Q7*(210847 + 1919*rr) + 
  Q1*Q2*Q6*(-1605 + 2435*rr) + Q3*Q4*Q5*(176950 + 3320*rr) + 
  Q4*Q6^2*(14355 + 3475*rr) + Q4*Q5*Q9*(6213 + 3813*rr) + 
  Q6^2*Q7*(148620 + 4804*rr) + Q1*Q5*Q7*(292122 + 4998*rr) + 
  Q0^2*Q3*(-15000 + 5000*rr) + Q0*Q2*Q6*(254075 + 5375*rr) + 
  Q5^2*Q8*(342635 + 5481*rr) + Q0*Q2*Q7*(-31415 + 5565*rr) + 
  Q5*Q8*Q9*(-251018 + 6102*rr) + Q0^2*Q5*(1250 + 6250*rr) + 
  Q0*Q3*Q4*(-16975 + 6550*rr) + Q1*Q4*Q8*(169650 + 7250*rr) + 
  Q0*Q1^2*(129050 + 7400*rr) + Q6^3*(-121480 + 9250*rr) + 
  Q0*Q4*Q8*(-25425 + 9995*rr) + Q0*Q2*Q4*(2500 + 10450*rr) + 
  Q5*Q6*Q9*(-217795 + 11793*rr) + Q3*Q4*Q7*(-13157 + 12343*rr) + 
  Q1*Q3*Q4*(-267980 + 12980*rr) + Q1*Q4^2*(-143840 + 13530*rr) + 
  Q4^2*Q8*(-211978 + 14002*rr) + Q2*Q5*Q6*(67165 + 17835*rr) + 
  Q0*Q6*Q8*(-168730 + 18100*rr) + Q2*Q5^2*(99570 + 18170*rr) + 
  Q0*Q3*Q8*(31775 + 19095*rr) + Q1*Q2*Q4*(123585 + 19525*rr) + 
  Q5*Q7*Q9*(83984 + 19952*rr) + Q3^2*Q7*(181310 + 21406*rr) + 
  Q0*Q1*Q7*(65025 + 22535*rr) + Q3*Q5*Q8*(-109426 + 22602*rr) + 
  Q2^2*Q6*(-176530 + 22610*rr) + Q0*Q7^2*(306203 + 22747*rr) + 
  Q2*Q3*Q7*(94236 + 23868*rr) + Q4*Q5^2*(-65725 + 24125*rr) + 
  Q6*Q7*Q9*(378546 + 24842*rr) + Q0*Q4*Q9*(-83985 + 26055*rr) + 
  Q3*Q5*Q6*(-6850 + 26750*rr) + Q7^3*(-268762 + 27918*rr) + 
  Q2*Q6^2*(-89375 + 28925*rr) + Q0*Q1*Q5*(126775 + 29575*rr) + 
  Q5*Q6*Q7*(122646 + 30866*rr) + Q4*Q5*Q6*(232510 + 32140*rr) + 
  Q0*Q1*Q4*(53825 + 33000*rr) + Q1*Q2^2*(-59795 + 33015*rr) + 
  Q3*Q7*Q9*(173669 + 33297*rr) + Q0*Q2*Q5*(70900 + 35300*rr) + 
  Q0*Q2*Q8*(165020 + 37020*rr) + Q0*Q4^2*(-52800 + 37175*rr) + 
  Q3*Q8^2*(-2192 + 39696*rr) + Q2*Q4*Q7*(-319918 + 40678*rr) + 
  Q8^3*(-370509 + 40967*rr) + Q5^3*(15435 + 41375*rr) + 
  Q0*Q5*Q6*(-62925 + 41825*rr) + Q3^2*Q8*(-29529 + 43515*rr) + 
  Q1*Q4*Q6*(9440 + 47140*rr) + Q5*Q9^2*(318219 + 50319*rr) + 
  Q5^2*Q6*(-98820 + 52220*rr) + Q4*Q6*Q9*(-219992 + 54060*rr) + 
  Q2^2*Q5*(28665 + 62865*rr) + Q8^2*Q9*(-143279 + 64429*rr) + 
  Q3^2*Q6*(-25875 + 74265*rr) + Q4^2*Q9*(-184467 + 75027*rr) + 
  Q1^2*Q4*(-77585 + 76325*rr) + Q0*Q9^2*(-9078 + 76622*rr) + 
  Q2*Q6*Q9*(144819 + 76691*rr) + Q4*Q7*Q8*(134978 + 83602*rr) + 
  Q1*Q4*Q9*(159669 + 83829*rr) + Q3*Q7*Q8*(514635 + 84015*rr) + 
  Q0*Q6*Q9*(-352745 + 84595*rr) + Q2*Q5*Q7*(244243 + 89475*rr) + 
  Q1*Q7*Q9*(42245 + 90145*rr) + Q2*Q8*Q9*(-9021 + 92071*rr) + 
  Q1*Q8^2*(-185127 + 99285*rr) + Q0*Q7*Q8*(-85637 + 100067*rr) + 
  Q1*Q3*Q5*(45490 + 100360*rr) + Q2^2*Q3*(165905 + 101215*rr) + 
  Q1*Q2*Q5*(-239035 + 102875*rr) + Q5*Q7^2*(4769 + 105789*rr) + 
  Q0*Q4*Q7*(92350 + 106110*rr) + Q1*Q2*Q9*(-269288 + 110328*rr) + 
  Q4*Q5*Q8*(540984 + 111744*rr) + Q6^2*Q9*(-12345 + 111813*rr) + 
  Q2*Q3^2*(-78085 + 115905*rr) + Q2^2*Q8*(-312166 + 119866*rr) + 
  Q1*Q6*Q7*(-230185 + 122327*rr) + Q7*Q8*Q9*(-64268 + 127012*rr) + 
  Q9^3*(95057 + 132781*rr) + Q3*Q4*Q9*(-179017 + 137199*rr) + 
  Q3*Q4*Q8*(310730 + 144062*rr) + Q1^2*Q7*(-82495 + 154909*rr) + 
  Q4*Q7*Q9*(94096 + 158496*rr) + Q7*Q8^2*(-194619 + 161617*rr) + 
  Q2^2*Q9*(-8769 + 168323*rr) + Q2*Q6*Q8*(-204910 + 185898*rr) + 
  Q1*Q2*Q8*(253655 + 186483*rr) + Q3^2*Q9*(126907 + 186911*rr) + 
  Q0*Q6*Q7*(-196815 + 187315*rr) + Q4*Q8*Q9*(-86221 + 188231*rr) + 
  Q6*Q7*Q8*(-268854 + 193266*rr) + Q3*Q5*Q9*(-40143 + 215021*rr) + 
  Q0*Q7*Q9*(653317 + 215817*rr) + Q1*Q3*Q7*(216295 + 267203*rr) + 
  Q3*Q8*Q9*(-88961 + 298403*rr), Q7*Q8^2*(-8944 - 358000*rr) + 
  Q3*Q8*Q9*(215149 - 214807*rr) + Q3*Q5*Q7*(-121248 - 185888*rr) + 
  Q1*Q2*Q8*(-32910 - 185822*rr) + Q1*Q7*Q9*(46748 - 185716*rr) + 
  Q1*Q6*Q7*(61620 - 171864*rr) + Q3^2*Q9*(93659 - 163321*rr) + 
  Q7*Q9^2*(5910 - 149826*rr) + Q3*Q4*Q9*(-11283 - 149383*rr) + 
  Q0*Q4*Q7*(25755 - 148745*rr) + Q1*Q2*Q9*(319892 - 147276*rr) + 
  Q3*Q6*Q8*(109693 - 137227*rr) + Q1*Q4^2*(-92535 - 131625*rr) + 
  Q3*Q7*Q9*(-149987 - 123335*rr) + Q1*Q6*Q8*(47730 - 121518*rr) + 
  Q3*Q4*Q8*(-183227 - 115343*rr) + Q1*Q7^2*(66631 - 112629*rr) + 
  Q2^2*Q5*(18530 - 106050*rr) + Q2*Q5*Q8*(-60545 - 101921*rr) + 
  Q2*Q3^2*(178140 - 97660*rr) + Q2^2*Q7*(180475 - 91073*rr) + 
  Q6*Q8^2*(-262969 - 90213*rr) + Q0*Q2*Q3*(114350 - 88900*rr) + 
  Q1*Q2*Q5*(282880 - 88200*rr) + Q6*Q9^2*(-56005 - 86113*rr) + 
  Q4^2*Q7*(84456 - 77588*rr) + Q2*Q9^2*(84263 - 77365*rr) + 
  Q0*Q7*Q8*(4130 - 77346*rr) + Q5^2*Q8*(209214 - 75616*rr) + 
  Q5*Q8^2*(-206755 - 73311*rr) + Q3*Q4*Q5*(122100 - 73120*rr) + 
  Q4*Q6^2*(-90040 - 71010*rr) + Q1*Q2*Q4*(47110 - 70500*rr) + 
  Q0*Q6*Q8*(61785 - 68205*rr) + Q0*Q1*Q3*(75025 - 65400*rr) + 
  Q2*Q3*Q8*(101136 - 63252*rr) + Q1*Q2*Q3*(-434260 - 58360*rr) + 
  Q1^2*Q2*(207700 - 57020*rr) + Q2*Q8^2*(-43072 - 56912*rr) + 
  Q1*Q4*Q7*(4452 - 51532*rr) + Q1*Q5*Q7*(-175166 - 50414*rr) + 
  Q3^2*Q7*(64716 - 50020*rr) + Q7^3*(453125 - 49967*rr) + 
  Q4^2*Q9*(131433 - 49203*rr) + Q5*Q6*Q8*(-126440 - 43500*rr) + 
  Q5*Q7*Q9*(-151275 - 42159*rr) + Q0*Q4*Q6*(-83125 - 40350*rr) + 
  Q1*Q4*Q8*(282084 - 40192*rr) + Q6*Q7*Q8*(-68193 - 40077*rr) + 
  Q0*Q4^2*(96000 - 39025*rr) + Q1^2*Q9*(-162949 - 38769*rr) + 
  Q2^2*Q4*(-184725 - 37875*rr) + Q2*Q3*Q4*(9230 - 36560*rr) + 
  Q0*Q2*Q5*(-22900 - 36200*rr) + Q2*Q4*Q5*(-18635 - 35895*rr) + 
  Q0*Q7^2*(-405945 - 34681*rr) + Q1*Q3*Q5*(80475 - 34545*rr) + 
  Q4*Q7*Q9*(29532 - 33156*rr) + Q0*Q1^2*(-131275 - 33000*rr) + 
  Q3*Q5*Q6*(34800 - 32880*rr) + Q0*Q5*Q7*(-9620 - 32500*rr) + 
  Q5^2*Q7*(-281310 - 31688*rr) + Q9^3*(-319764 - 29252*rr) + 
  Q1*Q3^2*(72500 - 26900*rr) + Q3*Q6*Q7*(319578 - 25234*rr) + 
  Q1^2*Q7*(-95638 - 22902*rr) + Q1^2*Q4*(-183265 - 22585*rr) + 
  Q4^2*Q5*(-217285 - 21575*rr) + Q1*Q5*Q6*(25600 - 20720*rr) + 
  Q0^2*Q5*(13125 - 20625*rr) + Q0*Q5*Q6*(-16050 - 20325*rr) + 
  Q0*Q2*Q4*(113475 - 20150*rr) + Q1^2*Q6*(75895 - 19615*rr) + 
  Q5*Q7*Q8*(307568 - 19152*rr) + Q1*Q2*Q6*(187790 - 18840*rr) + 
  Q4*Q9^2*(153113 - 18603*rr) + Q1*Q4*Q6*(-83820 - 17650*rr) + 
  Q2*Q4^2*(69885 - 16915*rr) + Q0*Q3*Q8*(190035 - 16565*rr) + 
  Q0*Q2*Q8*(-153080 - 16520*rr) + Q7*Q8*Q9*(-376897 - 15773*rr) + 
  Q1*Q9^2*(-220552 - 14920*rr) + Q5^2*Q6*(65345 - 14305*rr) + 
  Q4*Q5^2*(59020 - 13560*rr) + Q3*Q6^2*(-114200 - 12820*rr) + 
  Q0*Q4*Q9*(-166515 - 12495*rr) + Q4*Q8^2*(92121 - 12059*rr) + 
  Q1*Q6*Q9*(-198530 - 11186*rr) + Q0*Q5^2*(-110175 - 10925*rr) + 
  Q0*Q1*Q7*(32955 - 10795*rr) + Q0^2*Q1*(5625 - 10625*rr) + 
  Q4*Q5*Q9*(-145574 - 10602*rr) + Q0^2*Q7*(62125 - 10125*rr) + 
  Q0^2*Q8*(-76625 - 9875*rr) + Q0*Q1*Q2*(150875 - 9825*rr) + 
  Q2*Q3*Q7*(175668 - 9772*rr) + Q6^3*(-89540 - 8500*rr) + 
  Q0*Q2*Q7*(-1675 - 8495*rr) + Q2*Q4*Q8*(61504 - 7724*rr) + 
  Q4^2*Q6*(-53190 - 7570*rr) + Q5*Q6*Q7*(23925 - 7395*rr) + 
  Q2*Q5*Q6*(-104100 - 7340*rr) + Q0*Q1*Q8*(137870 - 5970*rr) + 
  Q3*Q5^2*(19885 - 5705*rr) + Q0*Q3*Q7*(413230 - 4720*rr) + 
  Q0*Q1*Q4*(-3400 - 3175*rr) + Q3^2*Q6*(-44600 - 2780*rr) + 
  Q0*Q6^2*(5925 - 1800*rr) + Q5*Q6^2*(-136400 - 1650*rr) + 
  Q1*Q7*Q8*(-130427 - 1391*rr) + Q2*Q8*Q9*(-33187 - 1095*rr) + 
  Q1*Q4*Q9*(84323 - 1033*rr) + Q2*Q4*Q7*(-70449 - 625*rr) + 
  Q0*Q9^2*(124172 - 412*rr) + Q6*Q7*Q9*(112196 - 300*rr) + 
  Q0*Q3^2*(28575 + 475*rr) + Q4*Q5*Q6*(77660 + 1020*rr) + 
  Q4*Q6*Q9*(52333 + 1629*rr) + Q8*Q9^2*(131576 + 1688*rr) + 
  Q2*Q4*Q6*(129235 + 3105*rr) + Q1*Q6^2*(-172405 + 4545*rr) + 
  Q2*Q6*Q8*(26421 + 5601*rr) + Q1*Q2*Q7*(-117678 + 7722*rr) + 
  Q1*Q3*Q8*(-107112 + 8496*rr) + Q0^2*Q3*(26250 + 9375*rr) + 
  Q6^2*Q7*(-81236 + 10136*rr) + Q4^3*(253005 + 10505*rr) + 
  Q0*Q4*Q8*(179360 + 11660*rr) + Q0*Q2*Q9*(343800 + 14440*rr) + 
  Q2*Q3*Q5*(10620 + 14480*rr) + Q5*Q7^2*(-74771 + 15033*rr) + 
  Q3^2*Q8*(64149 + 15633*rr) + Q2^2*Q3*(181275 + 15785*rr) + 
  Q3*Q4^2*(-338230 + 16640*rr) + Q4*Q5*Q8*(-49591 + 16673*rr) + 
  Q0^2*Q6*(-27500 + 17500*rr) + Q0^2*Q4*(26875 + 18750*rr) + 
  Q0^2*Q2*(-10000 + 20000*rr) + Q4*Q8*Q9*(265326 + 20310*rr) + 
  Q0*Q3*Q6*(-76950 + 21250*rr) + Q0*Q1*Q9*(309890 + 21260*rr) + 
  Q5*Q9^2*(54186 + 21314*rr) + Q1^3*(-104150 + 21790*rr) + 
  Q0*Q4*Q5*(5425 + 22300*rr) + Q0^2*Q9*(84500 + 22500*rr) + 
  Q3*Q5*Q9*(123228 + 25476*rr) + Q0*Q6*Q9*(-26375 + 25765*rr) + 
  Q1*Q5*Q9*(-181661 + 26467*rr) + Q3*Q7^2*(214911 + 30115*rr) + 
  Q5^3*(9290 + 30890*rr) + Q3*Q4*Q7*(-55536 + 30912*rr) + 
  Q4^2*Q8*(-253535 + 32649*rr) + Q1*Q3*Q6*(-49160 + 33360*rr) + 
  Q1*Q5^2*(-32925 + 34205*rr) + Q2*Q7^2*(-24269 + 36519*rr) + 
  Q0*Q5*Q9*(-302035 + 36885*rr) + Q2*Q6*Q7*(132533 + 36981*rr) + 
  Q2*Q5^2*(151705 + 38015*rr) + Q0*Q3*Q9*(-20000 + 40240*rr) + 
  Q5^2*Q9*(-124172 + 43802*rr) + Q3*Q4*Q6*(-176960 + 44160*rr) + 
  Q6*Q7^2*(257444 + 48452*rr) + Q2^3*(-137750 + 48750*rr) + 
  Q0*Q3*Q4*(-16275 + 49300*rr) + Q4*Q5*Q7*(-181817 + 54691*rr) + 
  Q6^2*Q9*(26573 + 56481*rr) + Q2*Q4*Q9*(-4644 + 56484*rr) + 
  Q0*Q2^2*(-44175 + 57400*rr) + Q6^2*Q8*(143783 + 58611*rr) + 
  Q3*Q7*Q8*(-682616 + 59016*rr) + Q3^3*(-164450 + 59430*rr) + 
  Q2^2*Q8*(-274688 + 60552*rr) + Q1*Q2^2*(-222120 + 64660*rr) + 
  Q0*Q2*Q6*(10850 + 65825*rr) + Q8^2*Q9*(104494 + 67062*rr) + 
  Q8^3*(-44207 + 67693*rr) + Q2*Q3*Q9*(-16782 + 68922*rr) + 
  Q0*Q3*Q5*(112275 + 75600*rr) + Q3*Q5*Q8*(-94409 + 75923*rr) + 
  Q0*Q8^2*(367033 + 77253*rr) + Q3^2*Q5*(110680 + 77800*rr) + 
  Q2*Q3*Q6*(94025 + 81175*rr) + Q2*Q5*Q9*(-265641 + 85055*rr) + 
  Q1*Q4*Q5*(144490 + 86990*rr) + Q0*Q8*Q9*(-69792 + 87888*rr) + 
  Q0*Q1*Q6*(201125 + 89175*rr) + Q0*Q7*Q9*(-163723 + 90613*rr) + 
  Q1^2*Q3*(76250 + 92050*rr) + Q2*Q6*Q9*(282719 + 92535*rr) + 
  Q5*Q6*Q9*(-371706 + 95906*rr) + Q2*Q6^2*(-163325 + 98235*rr) + 
  Q1*Q8*Q9*(-64031 + 99037*rr) + Q3*Q6*Q9*(-63143 + 99537*rr) + 
  Q2^2*Q9*(354719 + 99539*rr) + Q0*Q6*Q7*(-169000 + 100380*rr) + 
  Q1*Q3*Q4*(-219590 + 102310*rr) + Q2^2*Q6*(-49390 + 102720*rr) + 
  Q1^2*Q5*(95170 + 104830*rr) + Q2*Q7*Q8*(107250 + 105402*rr) + 
  Q0*Q1*Q5*(-93575 + 106125*rr) + Q1^2*Q8*(-2360 + 106872*rr) + 
  Q0*Q5*Q8*(-209130 + 126630*rr) + Q3^2*Q4*(64755 + 127205*rr) + 
  Q7^2*Q8*(82947 + 130775*rr) + Q1*Q3*Q9*(-208972 + 132476*rr) + 
  Q4*Q6*Q8*(201823 + 140007*rr) + Q3*Q8^2*(16098 + 145818*rr) + 
  Q1*Q8^2*(173401 + 152821*rr) + Q6*Q8*Q9*(281193 + 157285*rr) + 
  Q4*Q7*Q8*(-267693 + 167023*rr) + Q4*Q7^2*(154609 + 175789*rr) + 
  Q1*Q3*Q7*(-423785 + 176739*rr) + Q4*Q6*Q7*(322275 + 185799*rr) + 
  Q1*Q5*Q8*(-220743 + 186625*rr) + Q5*Q8*Q9*(137942 + 209126*rr) + 
  Q7^2*Q9*(219276 + 210844*rr) + Q3*Q9^2*(194925 + 221273*rr) + 
  Q2*Q5*Q7*(-14675 + 250065*rr) + Q2*Q7*Q9*(1218 + 263146*rr), 
 Q7^2*Q8*(-620426 - 404898*rr) + Q2^2*Q9*(42643 - 333097*rr) + 
  Q4*Q7*Q8*(-215597 - 303681*rr) + Q5*Q8*Q9*(88964 - 276444*rr) + 
  Q4*Q6*Q9*(163977 - 272491*rr) + Q1^2*Q7*(41690 - 226630*rr) + 
  Q1^2*Q8*(17685 - 222759*rr) + Q7*Q8*Q9*(-109654 - 213566*rr) + 
  Q0*Q1*Q7*(-230105 - 187955*rr) + Q5^2*Q8*(150501 - 178281*rr) + 
  Q7^2*Q9*(-68310 - 169854*rr) + Q6*Q7*Q9*(-393130 - 167458*rr) + 
  Q1*Q2*Q4*(-265910 - 161240*rr) + Q1*Q7*Q9*(32959 - 160717*rr) + 
  Q8^3*(63600 - 154448*rr) + Q1*Q9^2*(213774 - 151466*rr) + 
  Q3*Q5*Q9*(-111794 - 148594*rr) + Q0*Q7*Q8*(121875 - 143829*rr) + 
  Q5*Q7^2*(97293 - 141031*rr) + Q0*Q7^2*(49225 - 130439*rr) + 
  Q1*Q4*Q7*(156826 - 129062*rr) + Q0*Q4*Q9*(-13585 - 127805*rr) + 
  Q1*Q3*Q7*(146066 - 125062*rr) + Q0*Q2*Q5*(-197100 - 124800*rr) + 
  Q3*Q8*Q9*(-390998 - 121550*rr) + Q1*Q5*Q8*(282077 - 120507*rr) + 
  Q3^2*Q5*(-264030 - 119710*rr) + Q3^2*Q4*(60875 - 118615*rr) + 
  Q4^2*Q8*(-14402 - 111628*rr) + Q1*Q4*Q9*(-93650 - 108014*rr) + 
  Q5*Q8^2*(48204 - 106940*rr) + Q0*Q1*Q4*(121275 - 106075*rr) + 
  Q3*Q6*Q8*(-102928 - 104124*rr) + Q1^2*Q5*(173395 - 100755*rr) + 
  Q2*Q8^2*(-415266 - 100138*rr) + Q6*Q7^2*(85221 - 98127*rr) + 
  Q3*Q5^2*(-77945 - 97935*rr) + Q0*Q9^2*(-117657 - 94553*rr) + 
  Q8^2*Q9*(-152042 - 94530*rr) + Q0*Q6*Q9*(279475 - 92515*rr) + 
  Q2^2*Q6*(177790 - 91580*rr) + Q4*Q5*Q7*(181382 - 91434*rr) + 
  Q0*Q3*Q4*(-10725 - 86925*rr) + Q3*Q8^2*(-20919 - 85019*rr) + 
  Q0*Q2*Q9*(277575 - 84615*rr) + Q2*Q5*Q8*(20362 - 81946*rr) + 
  Q5*Q6*Q9*(-137399 - 81223*rr) + Q0*Q2*Q3*(5025 - 81100*rr) + 
  Q0*Q5*Q8*(-41820 - 81080*rr) + Q1*Q2*Q7*(-288200 - 78760*rr) + 
  Q2*Q6*Q9*(81427 - 78165*rr) + Q4*Q8^2*(105286 - 69858*rr) + 
  Q1*Q5*Q9*(230037 - 66827*rr) + Q1*Q6*Q7*(199801 - 66167*rr) + 
  Q3*Q6*Q9*(-404527 - 65755*rr) + Q1*Q3*Q5*(-18105 - 62725*rr) + 
  Q0*Q6*Q8*(111965 - 49995*rr) + Q0*Q2*Q7*(-211050 - 47530*rr) + 
  Q3*Q4*Q8*(-99393 - 47261*rr) + Q0*Q5*Q7*(332420 - 47250*rr) + 
  Q0*Q2*Q4*(-36725 - 46975*rr) + Q2*Q3*Q4*(-201285 - 46845*rr) + 
  Q0*Q6*Q7*(186750 - 45130*rr) + Q0*Q3^2*(123675 - 44975*rr) + 
  Q1*Q2*Q6*(-177255 - 43155*rr) + Q7*Q8^2*(303328 - 42944*rr) + 
  Q5*Q6^2*(14765 - 42415*rr) + Q4*Q7^2*(75096 - 40280*rr) + 
  Q3*Q5*Q6*(65260 - 36940*rr) + Q2*Q4*Q9*(107459 - 35033*rr) + 
  Q5^2*Q6*(96335 - 34785*rr) + Q4*Q5^2*(72370 - 33940*rr) + 
  Q1*Q3*Q6*(-72285 - 32805*rr) + Q0*Q3*Q7*(-347705 - 30755*rr) + 
  Q3^2*Q6*(-123215 - 30565*rr) + Q1^2*Q4*(250475 - 30495*rr) + 
  Q4*Q6^2*(115535 - 30235*rr) + Q2*Q6*Q7*(-91598 - 30134*rr) + 
  Q6^2*Q8*(-93974 - 29782*rr) + Q0*Q2*Q6*(249900 - 28700*rr) + 
  Q5^2*Q7*(-77002 - 28492*rr) + Q0^2*Q3*(-32500 - 28125*rr) + 
  Q4*Q8*Q9*(119026 - 27414*rr) + Q2*Q5*Q7*(110254 - 26746*rr) + 
  Q1*Q4*Q6*(155110 - 26610*rr) + Q0*Q3*Q5*(-34775 - 25100*rr) + 
  Q4*Q6*Q8*(-30388 - 24932*rr) + Q2*Q5^2*(-89350 - 24840*rr) + 
  Q6*Q7*Q8*(213648 - 24176*rr) + Q0*Q7*Q9*(-380297 - 23873*rr) + 
  Q2^2*Q8*(57 - 23347*rr) + Q1*Q2*Q8*(-239797 - 23105*rr) + 
  Q6*Q8*Q9*(-459927 - 22971*rr) + Q2*Q4*Q6*(-44830 - 22710*rr) + 
  Q0*Q1*Q3*(-80900 - 21725*rr) + Q6^2*Q7*(-178531 - 21039*rr) + 
  Q2*Q7*Q8*(-24080 - 19856*rr) + Q0*Q4*Q5*(-175 - 19800*rr) + 
  Q1*Q2*Q9*(-177225 - 19181*rr) + Q1*Q4*Q5*(67290 - 18660*rr) + 
  Q5^3*(170985 - 18505*rr) + Q0*Q4*Q7*(542270 - 16880*rr) + 
  Q0^2*Q9*(29250 - 16250*rr) + Q3*Q5*Q8*(-97417 - 15469*rr) + 
  Q0*Q1*Q5*(-286300 - 15375*rr) + Q0*Q5^2*(208675 - 11075*rr) + 
  Q2*Q9^2*(-40443 - 10735*rr) + Q2*Q4*Q8*(170613 - 9239*rr) + 
  Q0^2*Q7*(4125 - 7375*rr) + Q1*Q3*Q9*(168056 - 7364*rr) + 
  Q3*Q6^2*(73930 - 7330*rr) + Q2*Q3*Q7*(-197417 - 6901*rr) + 
  Q4*Q5*Q9*(212327 - 6141*rr) + Q2*Q6^2*(193080 - 5630*rr) + 
  Q4^2*Q5*(100390 - 5020*rr) + Q3^2*Q7*(-253158 - 4558*rr) + 
  Q0^2*Q5*(-22500 - 4375*rr) + Q1*Q3*Q4*(178270 - 4100*rr) + 
  Q3*Q9^2*(-131208 - 3736*rr) + Q2*Q3*Q8*(330132 - 2328*rr) + 
  Q1^2*Q6*(-201395 - 2325*rr) + Q2^3*(134280 - 2000*rr) + 
  Q0*Q5*Q9*(-6165 - 1485*rr) + Q2^2*Q3*(-332385 - 435*rr) + 
  Q1*Q5*Q6*(156510 - 360*rr) + Q2*Q4*Q5*(-22590 + 1120*rr) + 
  Q0^2*Q6*(61875 + 1250*rr) + Q4*Q7*Q9*(305086 + 1462*rr) + 
  Q1*Q4^2*(107145 + 2195*rr) + Q0*Q1*Q6*(-41875 + 2950*rr) + 
  Q6^2*Q9*(118216 + 3794*rr) + Q2*Q5*Q6*(-36360 + 4380*rr) + 
  Q1*Q5^2*(9530 + 5220*rr) + Q0^2*Q4*(4375 + 6250*rr) + 
  Q1*Q3*Q8*(58070 + 6694*rr) + Q2*Q4*Q7*(181059 + 7303*rr) + 
  Q2*Q3*Q6*(-25330 + 8360*rr) + Q1*Q8*Q9*(-94573 + 10055*rr) + 
  Q4^2*Q6*(-180225 + 10635*rr) + Q1^3*(-201740 + 11940*rr) + 
  Q0*Q2*Q8*(-252870 + 14770*rr) + Q0^2*Q8*(-4000 + 15500*rr) + 
  Q0^2*Q1*(19375 + 16875*rr) + Q5*Q6*Q8*(-500265 + 17863*rr) + 
  Q0*Q1^2*(-180225 + 18000*rr) + Q0*Q3*Q8*(-71335 + 20115*rr) + 
  Q2*Q3*Q5*(-257660 + 21340*rr) + Q3*Q4*Q5*(50135 + 22645*rr) + 
  Q0^2*Q2*(-15000 + 23750*rr) + Q0*Q8^2*(-19473 + 24707*rr) + 
  Q5^2*Q9*(38050 + 27264*rr) + Q6^3*(-68085 + 27405*rr) + 
  Q1*Q3^2*(-46885 + 29045*rr) + Q0*Q3*Q6*(-550 + 29250*rr) + 
  Q5*Q7*Q9*(-279489 + 30099*rr) + Q0*Q4*Q8*(-27760 + 30490*rr) + 
  Q4^2*Q9*(131793 + 32427*rr) + Q4^3*(-124860 + 34220*rr) + 
  Q3^2*Q8*(-637683 + 35057*rr) + Q4*Q9^2*(38846 + 36918*rr) + 
  Q0*Q1*Q2*(-60625 + 37825*rr) + Q0*Q4*Q6*(158500 + 38350*rr) + 
  Q0*Q6^2*(101075 + 39300*rr) + Q1^2*Q9*(-115019 + 41721*rr) + 
  Q2*Q7*Q9*(-190782 + 43402*rr) + Q2^2*Q5*(-89430 + 43760*rr) + 
  Q0*Q4^2*(54000 + 43775*rr) + Q4*Q5*Q6*(-57960 + 43960*rr) + 
  Q0*Q3*Q9*(51625 + 45335*rr) + Q3^3*(53000 + 45480*rr) + 
  Q2^2*Q7*(145567 + 45939*rr) + Q4*Q5*Q8*(-32866 + 47194*rr) + 
  Q1^2*Q3*(-38155 + 48435*rr) + Q1*Q6^2*(74470 + 50440*rr) + 
  Q7^3*(-58917 + 52367*rr) + Q1*Q2*Q5*(-345685 + 53855*rr) + 
  Q0*Q8*Q9*(-282173 + 53967*rr) + Q3*Q4*Q6*(-30590 + 54190*rr) + 
  Q0*Q2^2*(-75825 + 57725*rr) + Q1*Q2^2*(390740 + 58600*rr) + 
  Q2*Q3*Q9*(-181400 + 63384*rr) + Q5*Q6*Q7*(-217814 + 64738*rr) + 
  Q2*Q3^2*(-86640 + 65080*rr) + Q1*Q4*Q8*(215758 + 66406*rr) + 
  Q7*Q9^2*(144316 + 66956*rr) + Q0*Q5*Q6*(215175 + 70825*rr) + 
  Q1*Q8^2*(-72531 + 71017*rr) + Q3*Q4*Q9*(-351705 + 71731*rr) + 
  Q2^2*Q4*(-23280 + 72240*rr) + Q3*Q7*Q8*(139047 + 73499*rr) + 
  Q4*Q6*Q7*(-22022 + 76422*rr) + Q5*Q9^2*(-169614 + 80634*rr) + 
  Q1*Q6*Q8*(-31823 + 81905*rr) + Q0*Q1*Q9*(-56390 + 81940*rr) + 
  Q6*Q9^2*(-210864 + 90296*rr) + Q3*Q6*Q7*(-56167 + 92841*rr) + 
  Q3*Q4^2*(-179305 + 101645*rr) + Q1*Q6*Q9*(143144 + 101732*rr) + 
  Q2*Q6*Q8*(93929 + 102337*rr) + Q2*Q7^2*(-285664 + 106112*rr) + 
  Q3*Q7*Q9*(-50973 + 110247*rr) + Q1*Q7^2*(-183546 + 112974*rr) + 
  Q3^2*Q9*(-97447 + 118741*rr) + Q2*Q4^2*(48480 + 119070*rr) + 
  Q0*Q1*Q8*(-112295 + 123695*rr) + Q1^2*Q2*(-193750 + 129950*rr) + 
  Q2*Q5*Q9*(495940 + 131044*rr) + Q3*Q7^2*(175237 + 135729*rr) + 
  Q1*Q5*Q7*(70913 + 136925*rr) + Q1*Q2*Q3*(-66595 + 139715*rr) + 
  Q4^2*Q7*(221826 + 149766*rr) + Q1*Q7*Q8*(350574 + 173638*rr) + 
  Q9^3*(330310 + 191342*rr) + Q3*Q5*Q7*(97776 + 193000*rr) + 
  Q5*Q7*Q8*(-70979 + 199865*rr) + Q8*Q9^2*(24178 + 207914*rr) + 
  Q3*Q4*Q7*(-35063 + 216713*rr) + Q2*Q8*Q9*(64719 + 231779*rr) + 
  Q6*Q8^2*(-81540 + 291292*rr), Q1*Q5*Q8*(-158070 - 266898*rr) + 
  Q5*Q8*Q9*(-38520 - 225288*rr) + Q2*Q7*Q9*(266624 - 211936*rr) + 
  Q4*Q7^2*(-138269 - 207489*rr) + Q0*Q8*Q9*(239678 - 194874*rr) + 
  Q1*Q3*Q9*(295916 - 192096*rr) + Q1^2*Q8*(63844 - 176348*rr) + 
  Q2*Q5*Q9*(-195927 - 175775*rr) + Q2*Q3*Q6*(68140 - 162710*rr) + 
  Q1*Q3*Q8*(183330 - 157718*rr) + Q1*Q4*Q5*(-287235 - 155695*rr) + 
  Q4*Q7*Q8*(332031 - 153941*rr) + Q4*Q5*Q9*(-75904 - 147168*rr) + 
  Q2*Q5*Q7*(326338 - 146042*rr) + Q3*Q5*Q8*(47440 - 142572*rr) + 
  Q3*Q6*Q7*(-41503 - 138599*rr) + Q6*Q8*Q9*(-475205 - 136641*rr) + 
  Q2*Q7*Q8*(-172115 - 136503*rr) + Q1*Q7*Q8*(110368 - 130976*rr) + 
  Q1*Q5*Q7*(208523 - 115133*rr) + Q0*Q2*Q5*(-44575 - 112050*rr) + 
  Q0*Q7^2*(-75086 - 111350*rr) + Q4*Q5*Q8*(242448 - 111112*rr) + 
  Q6*Q9^2*(-47747 - 109327*rr) + Q0*Q2*Q8*(-109295 - 108835*rr) + 
  Q4*Q6*Q8*(-161318 - 108674*rr) + Q4*Q6*Q7*(-206964 - 108036*rr) + 
  Q4*Q8*Q9*(-436250 - 104754*rr) + Q2^3*(292990 - 103790*rr) + 
  Q6^2*Q8*(-69197 - 100897*rr) + Q7^2*Q9*(304778 - 95550*rr) + 
  Q7^2*Q8*(-347623 - 93931*rr) + Q0*Q5*Q8*(371255 - 93485*rr) + 
  Q0*Q1*Q9*(-8990 - 86270*rr) + Q2^2*Q9*(-82674 - 85250*rr) + 
  Q0*Q2*Q9*(-124635 - 83675*rr) + Q1^2*Q3*(12120 - 78560*rr) + 
  Q2*Q6*Q7*(119566 - 76098*rr) + Q5*Q7*Q8*(78426 - 74974*rr) + 
  Q0*Q4*Q7*(310030 - 73040*rr) + Q1*Q2*Q9*(-359396 - 73020*rr) + 
  Q2*Q3*Q9*(14470 - 72154*rr) + Q8^2*Q9*(-338411 - 70751*rr) + 
  Q0*Q1*Q6*(228925 - 70750*rr) + Q1*Q3*Q6*(-45125 - 69835*rr) + 
  Q1^2*Q7*(-21001 - 69581*rr) + Q0*Q1*Q5*(70000 - 67650*rr) + 
  Q5^2*Q9*(256779 - 65949*rr) + Q1*Q7*Q9*(-425076 - 64484*rr) + 
  Q1*Q8*Q9*(159831 - 62645*rr) + Q6^2*Q9*(348103 - 61651*rr) + 
  Q3*Q7^2*(353445 - 58623*rr) + Q3*Q9^2*(-107747 - 51847*rr) + 
  Q0*Q3*Q5*(-31525 - 48075*rr) + Q0*Q3*Q6*(247875 - 47150*rr) + 
  Q0*Q8^2*(-136982 - 47134*rr) + Q0*Q3*Q9*(-96085 - 46375*rr) + 
  Q0^2*Q6*(-63750 - 45625*rr) + Q2*Q6^2*(110200 - 44370*rr) + 
  Q0*Q1*Q3*(-161025 - 41700*rr) + Q1*Q2*Q7*(271954 - 41602*rr) + 
  Q2*Q5*Q6*(125175 - 39205*rr) + Q5^2*Q7*(235511 - 38653*rr) + 
  Q2*Q6*Q9*(-296810 - 38502*rr) + Q5*Q6*Q9*(-16048 - 37432*rr) + 
  Q8^3*(-614194 - 36778*rr) + Q8*Q9^2*(-191141 - 36689*rr) + 
  Q2*Q5^2*(-85255 - 34775*rr) + Q0*Q9^2*(-8157 - 33861*rr) + 
  Q0*Q4*Q8*(-51340 - 33680*rr) + Q0*Q3*Q8*(-74165 - 32455*rr) + 
  Q3^2*Q4*(-16000 - 29500*rr) + Q2^2*Q6*(-13785 - 28455*rr) + 
  Q4^3*(-334895 - 28385*rr) + Q2*Q4^2*(-266365 - 26555*rr) + 
  Q0*Q3^2*(-149275 - 24225*rr) + Q4*Q5*Q7*(386745 - 23111*rr) + 
  Q2*Q3*Q5*(-141605 - 23025*rr) + Q3*Q4*Q6*(110195 - 22095*rr) + 
  Q1*Q4*Q8*(79749 - 21839*rr) + Q2*Q4*Q9*(155434 - 20602*rr) + 
  Q1*Q5*Q6*(-112370 - 19270*rr) + Q0*Q1^2*(189500 - 17550*rr) + 
  Q0*Q6*Q9*(105540 - 17500*rr) + Q3^2*Q6*(35700 - 16900*rr) + 
  Q1*Q5^2*(79625 - 15025*rr) + Q5^3*(18090 - 14800*rr) + 
  Q3*Q4^2*(58540 - 14490*rr) + Q0*Q2*Q3*(75225 - 14050*rr) + 
  Q1*Q2*Q6*(-226830 - 13890*rr) + Q4*Q8^2*(-305967 - 13635*rr) + 
  Q0*Q4*Q9*(-44395 - 13355*rr) + Q3*Q6^2*(118550 - 11700*rr) + 
  Q4^2*Q6*(-115700 - 9160*rr) + Q4*Q5*Q6*(-23435 - 9105*rr) + 
  Q1*Q3*Q7*(299458 - 8982*rr) + Q6*Q7^2*(-51382 - 8398*rr) + 
  Q3*Q7*Q9*(90130 - 8182*rr) + Q0^2*Q5*(-39375 - 8125*rr) + 
  Q0*Q2*Q4*(-179025 - 7675*rr) + Q0^2*Q1*(8125 - 7500*rr) + 
  Q3^3*(-3810 - 6370*rr) + Q0*Q3*Q7*(77530 - 5590*rr) + 
  Q0*Q4*Q5*(33800 - 4775*rr) + Q4*Q5^2*(77290 - 4550*rr) + 
  Q0*Q3*Q4*(-5575 - 2300*rr) + Q1*Q3*Q4*(55795 - 2245*rr) + 
  Q0^2*Q8*(-66125 - 1375*rr) + Q0^2*Q2*(16875 - 1250*rr) + 
  Q1^2*Q4*(-28140 - 380*rr) + Q1*Q6*Q7*(-138969 + 375*rr) + 
  Q0*Q2*Q6*(115450 + 575*rr) + Q2*Q3*Q8*(66267 + 671*rr) + 
  Q7*Q8*Q9*(246250 + 834*rr) + Q2^2*Q7*(12354 + 1682*rr) + 
  Q5*Q6^2*(46200 + 1710*rr) + Q1^2*Q5*(-79585 + 2865*rr) + 
  Q3^2*Q5*(-186785 + 3525*rr) + Q0*Q5*Q9*(586085 + 5455*rr) + 
  Q0*Q5^2*(164450 + 6275*rr) + Q0^2*Q9*(-116875 + 7125*rr) + 
  Q3*Q6*Q9*(12389 + 7697*rr) + Q4*Q9^2*(47967 + 8499*rr) + 
  Q1*Q2^2*(187105 + 8535*rr) + Q3*Q5*Q7*(32208 + 8620*rr) + 
  Q1*Q6^2*(62060 + 8860*rr) + Q1*Q6*Q9*(92569 + 10065*rr) + 
  Q0^2*Q7*(119250 + 10500*rr) + Q4^2*Q8*(189397 + 10523*rr) + 
  Q4^2*Q5*(182745 + 11165*rr) + Q1^2*Q2*(-248825 + 13005*rr) + 
  Q3*Q5^2*(108690 + 14700*rr) + Q3*Q5*Q9*(57704 + 18084*rr) + 
  Q0*Q1*Q8*(52255 + 18415*rr) + Q1^2*Q6*(-41525 + 19805*rr) + 
  Q3^2*Q9*(2419 + 20063*rr) + Q3*Q8^2*(-76731 + 21553*rr) + 
  Q1*Q5*Q9*(341287 + 22099*rr) + Q0*Q2^2*(-179350 + 22900*rr) + 
  Q5*Q7^2*(49669 + 24257*rr) + Q0*Q2*Q7*(-63120 + 24500*rr) + 
  Q2*Q4*Q6*(-35395 + 25075*rr) + Q5*Q6*Q7*(-48254 + 25582*rr) + 
  Q0*Q5*Q7*(-48050 + 25610*rr) + Q3*Q4*Q5*(-35175 + 27185*rr) + 
  Q1*Q3*Q5*(-132400 + 28200*rr) + Q2^2*Q3*(27490 + 30810*rr) + 
  Q2*Q3*Q7*(-261896 + 31152*rr) + Q5^2*Q6*(-54430 + 31700*rr) + 
  Q0^2*Q4*(37500 + 31875*rr) + Q5*Q9^2*(58676 + 36036*rr) + 
  Q4^2*Q9*(-96040 + 36382*rr) + Q0^2*Q3*(-46875 + 36875*rr) + 
  Q4*Q7*Q9*(83304 + 39240*rr) + Q2*Q5*Q8*(-11087 + 41945*rr) + 
  Q9^3*(133581 + 41977*rr) + Q2*Q4*Q8*(-72816 + 42288*rr) + 
  Q1*Q4*Q9*(-170833 + 42903*rr) + Q0*Q7*Q8*(-168466 + 42990*rr) + 
  Q0*Q6^2*(28325 + 44725*rr) + Q2^2*Q4*(239470 + 45870*rr) + 
  Q3^2*Q8*(-63480 + 45880*rr) + Q0*Q6*Q8*(257595 + 47795*rr) + 
  Q4*Q6*Q9*(-52251 + 49865*rr) + Q3*Q5*Q6*(78570 + 53310*rr) + 
  Q0*Q4^2*(-14650 + 54125*rr) + Q2*Q7^2*(98992 + 54608*rr) + 
  Q0*Q4*Q6*(-54725 + 55250*rr) + Q3*Q7*Q8*(556112 + 56160*rr) + 
  Q5*Q8^2*(39763 + 56935*rr) + Q6^2*Q7*(167244 + 57132*rr) + 
  Q1*Q2*Q5*(-435880 + 59060*rr) + Q2*Q6*Q8*(143445 + 59153*rr) + 
  Q2^2*Q8*(162301 + 59513*rr) + Q0*Q1*Q2*(-106325 + 62500*rr) + 
  Q3^2*Q7*(-130799 + 62941*rr) + Q0*Q7*Q9*(51658 + 63854*rr) + 
  Q0*Q1*Q4*(-117175 + 65450*rr) + Q2*Q4*Q7*(-114937 + 67579*rr) + 
  Q0*Q1*Q7*(-85670 + 67810*rr) + Q6^3*(75940 + 68730*rr) + 
  Q1*Q4*Q6*(56575 + 73805*rr) + Q6*Q7*Q8*(-148126 + 73962*rr) + 
  Q2*Q3^2*(-80165 + 75145*rr) + Q2*Q3*Q4*(-102790 + 75670*rr) + 
  Q2*Q4*Q5*(-79095 + 76265*rr) + Q4*Q6^2*(-35275 + 78785*rr) + 
  Q2*Q9^2*(-442801 + 80707*rr) + Q3*Q6*Q8*(-101364 + 83444*rr) + 
  Q0*Q5*Q6*(52050 + 86650*rr) + Q1^3*(137020 + 88760*rr) + 
  Q5*Q6*Q8*(-47960 + 89448*rr) + Q0*Q6*Q7*(120830 + 92700*rr) + 
  Q5^2*Q8*(-304943 + 97917*rr) + Q1*Q9^2*(-97759 + 103037*rr) + 
  Q7^3*(-218912 + 103200*rr) + Q2*Q8^2*(361945 + 103957*rr) + 
  Q3*Q4*Q7*(4981 + 104473*rr) + Q1*Q3^2*(-213755 + 105495*rr) + 
  Q1*Q2*Q3*(112350 + 112230*rr) + Q6*Q7*Q9*(106824 + 115744*rr) + 
  Q1*Q8^2*(-395568 + 116912*rr) + Q3*Q4*Q8*(278304 + 118592*rr) + 
  Q7*Q8^2*(45094 + 122958*rr) + Q1^2*Q9*(262084 + 127332*rr) + 
  Q1*Q4^2*(-76725 + 136925*rr) + Q4^2*Q7*(119251 + 137669*rr) + 
  Q1*Q4*Q7*(-56098 + 143874*rr) + Q1*Q6*Q8*(-97383 + 148797*rr) + 
  Q7*Q9^2*(353751 + 149339*rr) + Q1*Q2*Q4*(-14485 + 150385*rr) + 
  Q3*Q4*Q9*(-269511 + 160313*rr) + Q1*Q2*Q8*(150196 + 169892*rr) + 
  Q5*Q7*Q9*(-241928 + 170152*rr) + Q6*Q8^2*(-212695 + 186597*rr) + 
  Q3*Q8*Q9*(-158612 + 189580*rr) + Q2^2*Q5*(1810 + 200190*rr) + 
  Q2*Q8*Q9*(-172848 + 266320*rr) + Q1*Q7^2*(140787 + 268727*rr), 
 Q3*Q6*Q9*(-140383 - 224071*rr) + Q1*Q2*Q3*(138590 - 201790*rr) + 
  Q5*Q6*Q8*(-284384 - 155344*rr) + Q2*Q4*Q9*(-162259 - 147531*rr) + 
  Q6*Q7*Q9*(-242971 - 146439*rr) + Q5*Q8^2*(345562 - 143206*rr) + 
  Q1*Q8^2*(419944 - 141704*rr) + Q3*Q4*Q7*(-76544 - 138704*rr) + 
  Q2*Q8^2*(171741 - 134119*rr) + Q1*Q5*Q7*(-38304 - 134028*rr) + 
  Q2^2*Q8*(-145974 - 131230*rr) + Q4*Q6*Q9*(44324 - 128852*rr) + 
  Q2*Q5*Q9*(-230601 - 127557*rr) + Q3*Q4*Q5*(-6420 - 125100*rr) + 
  Q4^2*Q9*(-337759 - 118805*rr) + Q2^2*Q3*(321855 - 118635*rr) + 
  Q1*Q6*Q7*(-19996 - 117596*rr) + Q1^3*(-209570 - 116870*rr) + 
  Q3*Q4*Q8*(-264782 - 115038*rr) + Q1*Q6*Q8*(197998 - 112838*rr) + 
  Q1^2*Q9*(-73854 - 111806*rr) + Q7*Q9^2*(-176819 - 107399*rr) + 
  Q2*Q5*Q6*(-217005 - 106295*rr) + Q0*Q6*Q9*(-142775 - 101015*rr) + 
  Q1*Q8*Q9*(-20252 - 96300*rr) + Q9^3*(23925 - 87551*rr) + 
  Q1*Q3^2*(131825 - 82345*rr) + Q2^2*Q5*(84630 - 79980*rr) + 
  Q3*Q5*Q8*(-150419 - 79771*rr) + Q1*Q7*Q8*(28248 - 79688*rr) + 
  Q4*Q9^2*(-164252 - 79452*rr) + Q8^3*(-147919 - 79411*rr) + 
  Q3*Q6*Q8*(-89319 - 78559*rr) + Q0*Q3*Q5*(-132775 - 76475*rr) + 
  Q3*Q7*Q8*(215652 - 76428*rr) + Q3*Q5*Q9*(-52393 - 72857*rr) + 
  Q3*Q8*Q9*(-525279 - 70851*rr) + Q5*Q6*Q7*(-3656 - 67516*rr) + 
  Q4*Q5*Q7*(-64059 - 67131*rr) + Q1*Q2*Q8*(46562 - 64694*rr) + 
  Q3^2*Q7*(124219 - 63689*rr) + Q0*Q4^2*(-151625 - 63100*rr) + 
  Q3*Q4*Q9*(-253425 - 60801*rr) + Q5*Q6^2*(-27725 - 60775*rr) + 
  Q0^2*Q9*(8625 - 58125*rr) + Q7^3*(-82503 - 56459*rr) + 
  Q1*Q2*Q4*(348625 - 52645*rr) + Q1*Q3*Q6*(162200 - 52330*rr) + 
  Q3^3*(74370 - 51330*rr) + Q1*Q4*Q6*(-185895 - 49695*rr) + 
  Q1^2*Q2*(111335 - 48935*rr) + Q0*Q6*Q7*(-12825 - 48255*rr) + 
  Q2*Q9^2*(459049 - 47979*rr) + Q2^2*Q4*(-36435 - 47205*rr) + 
  Q0*Q4*Q5*(-254925 - 44050*rr) + Q2*Q5*Q7*(-258248 - 42868*rr) + 
  Q0*Q1*Q2*(196250 - 42675*rr) + Q2*Q7^2*(215721 - 42331*rr) + 
  Q0^2*Q3*(-23125 - 40625*rr) + Q4^2*Q7*(-237784 - 40452*rr) + 
  Q2*Q8*Q9*(45241 - 39003*rr) + Q3*Q5*Q7*(-78053 - 38917*rr) + 
  Q3^2*Q5*(132545 - 38325*rr) + Q1*Q4*Q8*(-294494 - 37698*rr) + 
  Q0*Q2*Q8*(74180 - 37580*rr) + Q4^2*Q6*(213825 - 37365*rr) + 
  Q0*Q3*Q4*(-103975 - 35675*rr) + Q2*Q4*Q7*(10713 - 34747*rr) + 
  Q0^2*Q4*(-8125 - 34375*rr) + Q0*Q3^2*(16050 - 34350*rr) + 
  Q3*Q8^2*(-176562 - 33834*rr) + Q3*Q9^2*(-190556 - 33692*rr) + 
  Q0*Q5^2*(-95450 - 33450*rr) + Q4*Q6^2*(-105310 - 33440*rr) + 
  Q6^2*Q7*(-141587 - 30033*rr) + Q1*Q9^2*(-120818 - 28138*rr) + 
  Q2^2*Q7*(23178 - 25158*rr) + Q6^3*(-214840 - 24350*rr) + 
  Q0*Q4*Q6*(55125 - 24150*rr) + Q4*Q8^2*(-10019 - 22967*rr) + 
  Q4^2*Q5*(-92695 - 22455*rr) + Q5^2*Q6*(120825 - 20105*rr) + 
  Q1*Q6*Q9*(11034 - 19982*rr) + Q2*Q3*Q7*(338812 - 19884*rr) + 
  Q5*Q7*Q9*(97896 - 19736*rr) + Q3*Q4*Q6*(-118870 - 18750*rr) + 
  Q0^2*Q7*(-79625 - 17375*rr) + Q1*Q2^2*(-16795 - 17205*rr) + 
  Q4^3*(12780 - 16550*rr) + Q3*Q4^2*(105290 - 15280*rr) + 
  Q0*Q5*Q7*(-78030 - 14900*rr) + Q0*Q8^2*(68692 - 14508*rr) + 
  Q0^2*Q1*(-2500 - 14375*rr) + Q0*Q6^2*(95700 - 14325*rr) + 
  Q1*Q2*Q5*(325430 - 13390*rr) + Q2*Q4*Q5*(56365 - 13195*rr) + 
  Q2*Q3^2*(104195 - 13175*rr) + Q1*Q3*Q4*(-18965 - 11075*rr) + 
  Q1*Q7^2*(43773 - 10503*rr) + Q0*Q5*Q6*(5175 - 10175*rr) + 
  Q5^2*Q8*(188041 - 10053*rr) + Q0*Q2*Q6*(-147975 - 7200*rr) + 
  Q3*Q5^2*(78865 - 7095*rr) + Q1*Q3*Q7*(-269457 - 2269*rr) + 
  Q2*Q4*Q6*(95020 - 1260*rr) + Q1^2*Q3*(-17175 - 985*rr) + 
  Q0*Q2^2*(-55825 - 900*rr) + Q2*Q5^2*(-52840 + 50*rr) + 
  Q0*Q4*Q8*(-115810 + 340*rr) + Q0*Q7*Q8*(-144345 + 1531*rr) + 
  Q0^2*Q6*(130625 + 4375*rr) + Q4*Q5*Q8*(-22256 + 4672*rr) + 
  Q5^2*Q9*(-11126 + 5182*rr) + Q0*Q2*Q9*(171650 + 5210*rr) + 
  Q3*Q5*Q6*(-25990 + 6420*rr) + Q0*Q3*Q7*(-87380 + 7320*rr) + 
  Q1^2*Q7*(238827 + 7767*rr) + Q7*Q8^2*(-49722 + 9422*rr) + 
  Q1*Q2*Q7*(-11919 + 10353*rr) + Q1^2*Q6*(172420 + 11080*rr) + 
  Q0^2*Q2*(56875 + 11250*rr) + Q3*Q6^2*(120090 + 11940*rr) + 
  Q5^3*(86495 + 12725*rr) + Q0^2*Q5*(-53750 + 14375*rr) + 
  Q5^2*Q7*(134107 + 14783*rr) + Q2^3*(-131680 + 15480*rr) + 
  Q1*Q3*Q8*(-133533 + 15887*rr) + Q4*Q6*Q8*(155124 + 17348*rr) + 
  Q2*Q6^2*(-257345 + 19425*rr) + Q0*Q1*Q8*(78155 + 20295*rr) + 
  Q0*Q7^2*(138265 + 20541*rr) + Q0*Q2*Q5*(87525 + 21450*rr) + 
  Q0*Q6*Q8*(-161110 + 21780*rr) + Q0*Q3*Q6*(-36925 + 24000*rr) + 
  Q0*Q2*Q7*(144125 + 26295*rr) + Q0^2*Q8*(17250 + 28000*rr) + 
  Q0*Q4*Q9*(-131210 + 29470*rr) + Q1*Q3*Q9*(-191074 + 32842*rr) + 
  Q0*Q1*Q6*(-198625 + 33325*rr) + Q1*Q5*Q9*(124674 + 33878*rr) + 
  Q1*Q4^2*(-201865 + 34495*rr) + Q0*Q3*Q9*(109875 + 35185*rr) + 
  Q1*Q7*Q9*(-92039 + 38149*rr) + Q1*Q4*Q5*(8215 + 42025*rr) + 
  Q0*Q1^2*(135400 + 42125*rr) + Q6*Q8^2*(-213750 + 44562*rr) + 
  Q0*Q1*Q7*(-55830 + 45270*rr) + Q2*Q4^2*(224215 + 46505*rr) + 
  Q1^2*Q4*(512345 + 46635*rr) + Q4*Q5^2*(23425 + 48195*rr) + 
  Q2^2*Q6*(-109035 + 49415*rr) + Q6*Q7^2*(-106912 + 49728*rr) + 
  Q5*Q7^2*(-19827 + 49753*rr) + Q4*Q6*Q7*(162612 + 50188*rr) + 
  Q0*Q7*Q9*(89538 + 51242*rr) + Q6^2*Q8*(-100216 + 51984*rr) + 
  Q5*Q6*Q9*(-223480 + 53000*rr) + Q1*Q2*Q6*(259515 + 56305*rr) + 
  Q7^2*Q9*(-282563 + 59273*rr) + Q3*Q7^2*(12408 + 61704*rr) + 
  Q1*Q5^2*(-72385 + 62005*rr) + Q0*Q9^2*(-247367 + 63137*rr) + 
  Q0*Q3*Q8*(-55810 + 64240*rr) + Q0*Q5*Q8*(-171295 + 64545*rr) + 
  Q5*Q7*Q8*(-109024 + 64992*rr) + Q0*Q1*Q4*(-111475 + 65925*rr) + 
  Q5*Q9^2*(-254694 + 67074*rr) + Q4*Q7*Q9*(-200799 + 70957*rr) + 
  Q0*Q2*Q3*(-113850 + 71525*rr) + Q2*Q3*Q4*(218745 + 71555*rr) + 
  Q0*Q5*Q9*(-115415 + 72515*rr) + Q1*Q6^2*(154805 + 73945*rr) + 
  Q1*Q4*Q7*(-192526 + 74134*rr) + Q4*Q7^2*(-16709 + 75767*rr) + 
  Q1*Q4*Q9*(47711 + 77007*rr) + Q3^2*Q6*(-13920 + 77360*rr) + 
  Q4*Q5*Q6*(38035 + 78415*rr) + Q0*Q1*Q9*(48885 + 81665*rr) + 
  Q2*Q6*Q8*(-214168 + 84732*rr) + Q3^2*Q8*(-42790 + 85114*rr) + 
  Q1^2*Q5*(-246725 + 87075*rr) + Q1*Q5*Q6*(-79450 + 89470*rr) + 
  Q0*Q4*Q7*(-191880 + 90870*rr) + Q1*Q3*Q5*(207440 + 90960*rr) + 
  Q2*Q3*Q6*(-45295 + 92345*rr) + Q0*Q1*Q3*(124725 + 93025*rr) + 
  Q2*Q6*Q9*(142727 + 101507*rr) + Q3^2*Q4*(-49740 + 107390*rr) + 
  Q8^2*Q9*(165229 + 108057*rr) + Q2*Q5*Q8*(379320 + 111360*rr) + 
  Q6*Q7*Q8*(-300297 + 111675*rr) + Q0*Q2*Q4*(71650 + 113275*rr) + 
  Q1*Q2*Q9*(301510 + 118430*rr) + Q4^2*Q8*(-90034 + 119444*rr) + 
  Q6*Q8*Q9*(302152 + 122440*rr) + Q3*Q7*Q9*(227137 + 123181*rr) + 
  Q4*Q8*Q9*(410589 + 125033*rr) + Q2*Q7*Q8*(385738 + 126690*rr) + 
  Q3^2*Q9*(-6693 + 126887*rr) + Q0*Q1*Q5*(41950 + 129250*rr) + 
  Q2*Q4*Q8*(171379 + 132363*rr) + Q8*Q9^2*(173568 + 132768*rr) + 
  Q5*Q8*Q9*(-349592 + 136016*rr) + Q2^2*Q9*(-210894 + 140058*rr) + 
  Q6^2*Q9*(-277694 + 145020*rr) + Q1*Q5*Q8*(291915 + 147003*rr) + 
  Q2*Q7*Q9*(-99661 + 148359*rr) + Q6*Q9^2*(313287 + 153091*rr) + 
  Q7^2*Q8*(530721 + 155453*rr) + Q2*Q3*Q9*(-291539 + 156161*rr) + 
  Q2*Q6*Q7*(-212364 + 160608*rr) + Q2*Q3*Q8*(121768 + 165700*rr) + 
  Q2*Q3*Q5*(23875 + 173715*rr) + Q0*Q8*Q9*(138057 + 183557*rr) + 
  Q1^2*Q8*(4825 + 203573*rr) + Q4*Q5*Q9*(260977 + 208841*rr) + 
  Q3*Q6*Q7*(56941 + 212337*rr) + Q7*Q8*Q9*(226686 + 248806*rr) + 
  Q4*Q7*Q8*(302339 + 298119*rr), Q5*Q6*Q8*(-503519 - 200751*rr) + 
  Q5*Q8*Q9*(-348060 - 199988*rr) + Q3*Q7*Q8*(-155102 - 182662*rr) + 
  Q9^3*(145919 - 170973*rr) + Q3^2*Q9*(42833 - 161443*rr) + 
  Q1*Q2*Q9*(91391 - 153821*rr) + Q3*Q5*Q7*(54194 - 150234*rr) + 
  Q0*Q6*Q9*(-254950 - 147820*rr) + Q3*Q7^2*(-53673 - 141653*rr) + 
  Q0*Q2*Q8*(-246810 - 138290*rr) + Q2*Q7*Q9*(346264 - 138264*rr) + 
  Q3*Q5*Q9*(396560 - 138244*rr) + Q3*Q4*Q7*(41213 - 136495*rr) + 
  Q2*Q5^2*(31940 - 135690*rr) + Q7^2*Q9*(184124 - 125332*rr) + 
  Q3*Q4*Q5*(-143665 - 124095*rr) + Q4*Q5*Q8*(199255 - 123577*rr) + 
  Q2^2*Q8*(-115281 - 111749*rr) + Q1^2*Q2*(56410 - 107490*rr) + 
  Q4*Q6*Q7*(27924 - 107364*rr) + Q6^2*Q8*(-150793 - 106909*rr) + 
  Q0*Q2*Q5*(94450 - 105400*rr) + Q3*Q5*Q8*(-78750 - 98862*rr) + 
  Q4^2*Q6*(140395 - 97875*rr) + Q1*Q5*Q7*(-10029 - 94733*rr) + 
  Q2*Q5*Q7*(40888 - 92920*rr) + Q2*Q4*Q9*(219169 - 91231*rr) + 
  Q4*Q5*Q7*(-62418 - 91022*rr) + Q5^2*Q8*(-74021 - 90245*rr) + 
  Q0*Q7*Q8*(825 - 90087*rr) + Q1*Q2*Q3*(-319010 - 83030*rr) + 
  Q0*Q4*Q8*(81970 - 82580*rr) + Q2^2*Q3*(201495 - 76895*rr) + 
  Q5*Q8^2*(-213218 - 73506*rr) + Q7*Q9^2*(425265 - 72627*rr) + 
  Q2*Q5*Q8*(-16578 - 66158*rr) + Q0*Q1*Q5*(-60025 - 65875*rr) + 
  Q0*Q3*Q7*(-62490 - 63540*rr) + Q0*Q5*Q8*(227465 - 63015*rr) + 
  Q8^2*Q9*(-209064 - 62472*rr) + Q1^2*Q9*(150350 - 62090*rr) + 
  Q2^2*Q5*(-127110 - 61440*rr) + Q2*Q7^2*(117954 - 60646*rr) + 
  Q2*Q5*Q6*(-84450 - 59500*rr) + Q6^2*Q9*(176748 - 58710*rr) + 
  Q1*Q3*Q7*(-89834 - 57346*rr) + Q1*Q6*Q7*(-274270 - 57338*rr) + 
  Q2^2*Q7*(-19218 - 56706*rr) + Q6*Q7*Q8*(-195433 - 55365*rr) + 
  Q2*Q3*Q7*(34443 - 54161*rr) + Q4*Q6*Q8*(-19643 - 51959*rr) + 
  Q0*Q8^2*(-190904 - 49104*rr) + Q1*Q4*Q6*(-8350 - 49050*rr) + 
  Q2*Q3^2*(185985 - 48585*rr) + Q3^3*(-185510 - 42870*rr) + 
  Q3*Q8^2*(-36650 - 42850*rr) + Q3*Q6*Q9*(11740 - 42408*rr) + 
  Q0*Q7^2*(-129530 - 42262*rr) + Q5^2*Q9*(165941 - 41319*rr) + 
  Q2*Q6*Q7*(54243 - 40545*rr) + Q0*Q3*Q4*(-15675 - 39150*rr) + 
  Q0*Q4^2*(-123375 - 37675*rr) + Q0^2*Q9*(46500 - 37500*rr) + 
  Q0*Q4*Q9*(17470 - 36740*rr) + Q0*Q7*Q9*(-59266 - 35514*rr) + 
  Q2*Q5*Q9*(-424389 - 35357*rr) + Q4*Q8^2*(-107627 - 34671*rr) + 
  Q5^3*(175825 - 33565*rr) + Q0*Q6^2*(91850 - 33350*rr) + 
  Q0*Q6*Q7*(269900 - 32990*rr) + Q1^2*Q8*(226270 - 32282*rr) + 
  Q3*Q4*Q8*(-70150 - 30042*rr) + Q4^2*Q9*(-384425 - 25551*rr) + 
  Q0*Q4*Q7*(-69640 - 25540*rr) + Q4*Q6^2*(-129510 - 24280*rr) + 
  Q5^2*Q6*(116735 - 23175*rr) + Q3*Q6^2*(-92430 - 20870*rr) + 
  Q0*Q3*Q5*(-87200 - 19925*rr) + Q2*Q4*Q7*(31993 - 19795*rr) + 
  Q1*Q3*Q9*(64262 - 19666*rr) + Q1*Q4*Q8*(16352 - 18684*rr) + 
  Q1*Q2*Q6*(322040 - 18180*rr) + Q3*Q4^2*(-51090 - 17400*rr) + 
  Q5*Q6^2*(5675 - 16615*rr) + Q6*Q7^2*(185517 - 16551*rr) + 
  Q0^2*Q5*(-117500 - 16250*rr) + Q6*Q9^2*(201426 - 16198*rr) + 
  Q1^2*Q6*(-100605 - 15675*rr) + Q0*Q3^2*(25025 - 14800*rr) + 
  Q3*Q5^2*(139495 - 14775*rr) + Q1*Q5*Q8*(-177322 - 13082*rr) + 
  Q3^2*Q5*(16425 - 12605*rr) + Q0^2*Q3*(-22500 - 12500*rr) + 
  Q4*Q5^2*(100955 - 11605*rr) + Q2*Q4*Q6*(235695 - 11155*rr) + 
  Q0^2*Q4*(625 - 9375*rr) + Q0*Q1^2*(134700 - 7875*rr) + 
  Q2*Q3*Q5*(-48715 - 6985*rr) + Q4*Q8*Q9*(-48555 - 6543*rr) + 
  Q0*Q1*Q6*(-167500 - 6025*rr) + Q0^2*Q7*(-63250 - 5250*rr) + 
  Q1*Q4*Q7*(-91764 - 4424*rr) + Q1*Q8*Q9*(-225530 - 4402*rr) + 
  Q0*Q1*Q2*(60875 - 3525*rr) + Q0^2*Q6*(54375 - 2500*rr) + 
  Q2*Q4*Q8*(-164439 - 2135*rr) + Q4^3*(-193550 - 1980*rr) + 
  Q2*Q4*Q5*(-6635 - 1365*rr) + Q1*Q3*Q8*(15414 - 1362*rr) + 
  Q1*Q7*Q8*(-82309 + 15*rr) + Q8^3*(-373777 + 211*rr) + 
  Q0*Q3*Q8*(82645 + 545*rr) + Q3*Q7*Q9*(86839 + 2491*rr) + 
  Q1*Q7^2*(160435 + 3175*rr) + Q0^2*Q1*(-45000 + 3750*rr) + 
  Q1*Q3*Q6*(-282125 + 3965*rr) + Q2*Q4^2*(106470 + 5650*rr) + 
  Q0*Q2*Q3*(216450 + 6075*rr) + Q5*Q6*Q7*(168373 + 6117*rr) + 
  Q1^2*Q4*(43720 + 6450*rr) + Q0*Q2^2*(-196100 + 8550*rr) + 
  Q2^3*(-244470 + 9270*rr) + Q6^3*(53425 + 11415*rr) + 
  Q1*Q2*Q8*(-116794 + 11462*rr) + Q5^2*Q7*(61160 + 11714*rr) + 
  Q0*Q2*Q7*(214800 + 12210*rr) + Q1*Q5^2*(-104800 + 12380*rr) + 
  Q0*Q5^2*(26525 + 12400*rr) + Q1^3*(-58800 + 14900*rr) + 
  Q3^2*Q6*(249490 + 14930*rr) + Q4^2*Q5*(-109090 + 15250*rr) + 
  Q0*Q6*Q8*(129220 + 15640*rr) + Q2*Q6^2*(-168380 + 17060*rr) + 
  Q1*Q6^2*(10050 + 17570*rr) + Q1*Q4*Q9*(46918 + 18262*rr) + 
  Q0*Q1*Q8*(-225085 + 18585*rr) + Q2^2*Q4*(155345 + 19035*rr) + 
  Q1*Q6*Q9*(-186853 + 19563*rr) + Q0*Q4*Q5*(-28900 + 19850*rr) + 
  Q2*Q6*Q9*(-168023 + 20277*rr) + Q1*Q6*Q8*(70696 + 20404*rr) + 
  Q0^2*Q2*(-1250 + 21250*rr) + Q2^2*Q9*(198804 + 21884*rr) + 
  Q3*Q9^2*(-68239 + 22413*rr) + Q1^2*Q7*(-21384 + 24048*rr) + 
  Q1*Q3*Q5*(16265 + 24075*rr) + Q1*Q4^2*(-58465 + 26225*rr) + 
  Q0*Q4*Q6*(154375 + 26300*rr) + Q0*Q3*Q6*(-101400 + 27250*rr) + 
  Q3*Q4*Q6*(-287575 + 28075*rr) + Q3*Q8*Q9*(-140030 + 28906*rr) + 
  Q1*Q2*Q7*(338777 + 29549*rr) + Q4*Q6*Q9*(-134786 + 30346*rr) + 
  Q3^2*Q7*(-93722 + 32318*rr) + Q2*Q8^2*(24235 + 33071*rr) + 
  Q1*Q2^2*(74555 + 35185*rr) + Q3*Q6*Q7*(46294 + 35342*rr) + 
  Q2*Q3*Q6*(195960 + 36720*rr) + Q0*Q1*Q7*(37260 + 37510*rr) + 
  Q1*Q3*Q4*(-455 + 38265*rr) + Q2*Q3*Q9*(-36681 + 39883*rr) + 
  Q4*Q5*Q6*(72400 + 40710*rr) + Q0^2*Q8*(-92625 + 40875*rr) + 
  Q0*Q5*Q7*(279835 + 41575*rr) + Q0*Q1*Q3*(30175 + 41950*rr) + 
  Q0*Q5*Q6*(48150 + 47350*rr) + Q3^2*Q8*(146280 + 49656*rr) + 
  Q6^2*Q7*(-229661 + 52441*rr) + Q1^2*Q3*(-120555 + 55135*rr) + 
  Q0*Q5*Q9*(68930 + 55220*rr) + Q1*Q2*Q5*(-82995 + 55245*rr) + 
  Q0*Q9^2*(-374881 + 56511*rr) + Q4*Q9^2*(22338 + 56682*rr) + 
  Q1^2*Q5*(180920 + 58120*rr) + Q3*Q5*Q6*(192735 + 59225*rr) + 
  Q2*Q7*Q8*(155869 + 60105*rr) + Q0*Q8*Q9*(184461 + 61981*rr) + 
  Q2*Q3*Q8*(-124390 + 64014*rr) + Q3^2*Q4*(-87540 + 64260*rr) + 
  Q1*Q2*Q4*(133455 + 72285*rr) + Q5*Q7*Q8*(-45620 + 72668*rr) + 
  Q2*Q6*Q8*(-65949 + 73219*rr) + Q1*Q5*Q9*(259965 + 73765*rr) + 
  Q4*Q5*Q9*(-118675 + 75821*rr) + Q1*Q4*Q5*(-35520 + 76050*rr) + 
  Q0*Q2*Q6*(-175175 + 76275*rr) + Q0*Q2*Q9*(349950 + 78330*rr) + 
  Q0*Q1*Q4*(-122300 + 80025*rr) + Q0*Q1*Q9*(1580 + 83820*rr) + 
  Q5*Q6*Q9*(-153603 + 84033*rr) + Q5*Q9^2*(-218917 + 84543*rr) + 
  Q1*Q8^2*(-26427 + 87361*rr) + Q3*Q4*Q9*(-108119 + 88697*rr) + 
  Q1*Q7*Q9*(-245605 + 91487*rr) + Q2*Q3*Q4*(122830 + 92210*rr) + 
  Q0*Q2*Q4*(-37300 + 94825*rr) + Q0*Q3*Q9*(-34000 + 100430*rr) + 
  Q6*Q8*Q9*(-237534 + 101162*rr) + Q7*Q8^2*(125500 + 102636*rr) + 
  Q1*Q5*Q6*(-102050 + 102910*rr) + Q4*Q7*Q8*(273087 + 104475*rr) + 
  Q5*Q7^2*(-294555 + 104657*rr) + Q2^2*Q6*(-67015 + 113495*rr) + 
  Q3*Q6*Q8*(-293847 + 114193*rr) + Q1*Q3^2*(58670 + 117550*rr) + 
  Q4^2*Q7*(-77540 + 121812*rr) + Q4*Q7^2*(-83198 + 122154*rr) + 
  Q4*Q7*Q9*(-53084 + 123860*rr) + Q2*Q9^2*(75377 + 128221*rr) + 
  Q6*Q7*Q9*(265020 + 128564*rr) + Q4^2*Q8*(20860 + 132316*rr) + 
  Q7^3*(103415 + 139579*rr) + Q8*Q9^2*(29956 + 141460*rr) + 
  Q1*Q9^2*(-129170 + 143542*rr) + Q7^2*Q8*(284917 + 144897*rr) + 
  Q7*Q8*Q9*(229307 + 160175*rr) + Q6*Q8^2*(-657819 + 227249*rr) + 
  Q5*Q7*Q9*(192985 + 275509*rr) + Q2*Q8*Q9*(-122709 + 375791*rr), 
 Q2*Q5*Q8*(-206890 - 268722*rr) + Q1*Q4*Q7*(59374 - 221074*rr) + 
  Q1*Q7*Q9*(36678 - 178306*rr) + Q2*Q4*Q7*(241782 - 169806*rr) + 
  Q4*Q7*Q8*(-182899 - 161319*rr) + Q3^2*Q9*(84428 - 148172*rr) + 
  Q0*Q7*Q8*(-199514 - 141418*rr) + Q3*Q7*Q8*(67658 - 139662*rr) + 
  Q6*Q7^2*(179568 - 138736*rr) + Q1^2*Q5*(273095 - 138455*rr) + 
  Q1^2*Q8*(129096 - 138296*rr) + Q1*Q4*Q9*(155343 - 131941*rr) + 
  Q9^3*(125264 - 126704*rr) + Q0*Q2*Q5*(-81625 - 121300*rr) + 
  Q3*Q8^2*(27105 - 116803*rr) + Q4*Q8^2*(-201782 - 109214*rr) + 
  Q4*Q8*Q9*(158064 - 105648*rr) + Q1*Q2*Q4*(-209385 - 104215*rr) + 
  Q6^2*Q9*(-4749 - 101631*rr) + Q5^2*Q8*(-7368 - 101446*rr) + 
  Q1*Q4^2*(236925 - 100525*rr) + Q5*Q8^2*(-172033 - 96957*rr) + 
  Q7*Q8*Q9*(-136050 - 96650*rr) + Q8^2*Q9*(111853 - 93351*rr) + 
  Q2*Q5^2*(185880 - 92350*rr) + Q7^2*Q8*(-265936 - 89680*rr) + 
  Q2*Q6*Q7*(-94262 - 89170*rr) + Q1*Q2*Q9*(332603 - 89113*rr) + 
  Q2*Q7*Q8*(70958 - 84458*rr) + Q4*Q5*Q8*(-232758 - 81846*rr) + 
  Q4*Q6^2*(-24875 - 78385*rr) + Q2*Q7^2*(-294575 - 77619*rr) + 
  Q3*Q4*Q8*(287785 - 74059*rr) + Q3*Q5*Q9*(-86940 - 69828*rr) + 
  Q2^2*Q5*(-227380 - 66910*rr) + Q2*Q5*Q7*(88636 - 66560*rr) + 
  Q6*Q7*Q8*(-173168 - 66544*rr) + Q7*Q9^2*(42201 - 65963*rr) + 
  Q0*Q3*Q4*(125375 - 64675*rr) + Q5*Q6*Q8*(-262320 - 62844*rr) + 
  Q0*Q6*Q8*(126060 - 61660*rr) + Q2^2*Q3*(136480 - 59960*rr) + 
  Q1*Q2*Q5*(-183080 - 59330*rr) + Q2*Q3*Q7*(15745 - 59251*rr) + 
  Q0*Q4*Q9*(301000 - 58880*rr) + Q1^2*Q7*(43557 - 57103*rr) + 
  Q7^2*Q9*(-17718 - 54750*rr) + Q2*Q3^2*(220320 - 54080*rr) + 
  Q8^3*(-134658 - 53498*rr) + Q5^2*Q6*(47070 - 53220*rr) + 
  Q5*Q7*Q9*(83857 - 52947*rr) + Q5*Q7^2*(-208915 - 52807*rr) + 
  Q2*Q4*Q5*(184450 - 51780*rr) + Q2^2*Q9*(199320 - 51208*rr) + 
  Q2*Q6^2*(-18945 - 51115*rr) + Q4^2*Q8*(-44954 - 50990*rr) + 
  Q4*Q5*Q7*(45062 - 48438*rr) + Q0*Q7^2*(207926 - 45998*rr) + 
  Q0*Q1*Q7*(35185 - 45045*rr) + Q6^2*Q8*(-15827 - 43051*rr) + 
  Q0*Q1*Q2*(47450 - 42225*rr) + Q2*Q3*Q8*(78980 - 41676*rr) + 
  Q5*Q6*Q9*(-43166 - 40918*rr) + Q3*Q8*Q9*(-129737 - 37189*rr) + 
  Q1*Q3*Q7*(15845 - 36663*rr) + Q2*Q9^2*(-141752 - 34568*rr) + 
  Q6^3*(92785 - 31135*rr) + Q5^3*(109450 - 30130*rr) + 
  Q5*Q8*Q9*(166205 - 29887*rr) + Q1*Q6^2*(-102580 - 29500*rr) + 
  Q0*Q6*Q7*(28995 - 28185*rr) + Q3^2*Q4*(-82465 - 27855*rr) + 
  Q0*Q2*Q3*(130075 - 27025*rr) + Q4*Q5^2*(6345 - 26115*rr) + 
  Q1*Q2*Q8*(-294373 - 25537*rr) + Q0*Q5*Q7*(208565 - 25435*rr) + 
  Q2*Q6*Q9*(-151121 - 24741*rr) + Q0*Q7*Q9*(-377327 - 23815*rr) + 
  Q0*Q3^2*(-9000 - 23600*rr) + Q4*Q6*Q7*(76293 - 23415*rr) + 
  Q1*Q9^2*(272182 - 22818*rr) + Q3^2*Q7*(85780 - 21580*rr) + 
  Q3*Q7^2*(6981 - 20751*rr) + Q0*Q1*Q3*(14850 - 19875*rr) + 
  Q3*Q4*Q9*(32185 - 19295*rr) + Q0*Q2*Q8*(-225995 - 19275*rr) + 
  Q2*Q4*Q6*(119805 - 18885*rr) + Q3*Q5*Q6*(37370 - 18760*rr) + 
  Q0*Q4*Q8*(154345 - 17665*rr) + Q3*Q6^2*(-87360 - 16770*rr) + 
  Q0*Q5*Q9*(-258665 - 15575*rr) + Q0^2*Q9*(46000 - 14000*rr) + 
  Q3^2*Q6*(64285 - 13045*rr) + Q4^2*Q6*(-75495 - 11665*rr) + 
  Q0*Q3*Q8*(-5355 - 8815*rr) + Q0*Q9^2*(57798 - 8750*rr) + 
  Q1*Q2*Q3*(-178170 - 8510*rr) + Q1*Q7^2*(-168354 - 8138*rr) + 
  Q0*Q1^2*(-44325 - 7450*rr) + Q0^2*Q3*(-2500 - 5625*rr) + 
  Q0*Q5*Q6*(115925 - 5500*rr) + Q3*Q5^2*(-182235 - 5385*rr) + 
  Q1^2*Q4*(-184485 - 4785*rr) + Q1^2*Q3*(134025 - 4765*rr) + 
  Q0^2*Q7*(9625 - 4625*rr) + Q0*Q4^2*(-78100 - 4325*rr) + 
  Q5*Q6*Q7*(32875 - 4285*rr) + Q0^2*Q5*(-55625 - 3750*rr) + 
  Q1*Q2*Q6*(122270 - 2820*rr) + Q6*Q9^2*(69686 - 2786*rr) + 
  Q0*Q1*Q5*(-56100 - 2475*rr) + Q1*Q3*Q5*(-124510 - 2100*rr) + 
  Q0*Q3*Q7*(-89790 - 1970*rr) + Q1*Q4*Q6*(36750 - 600*rr) + 
  Q1*Q6*Q8*(-76215 - 383*rr) + Q0*Q6^2*(44450 - 250*rr) + 
  Q1^2*Q2*(-82485 + 905*rr) + Q0^2*Q6*(56250 + 1250*rr) + 
  Q0^2*Q1*(2500 + 3750*rr) + Q0*Q1*Q4*(14600 + 3775*rr) + 
  Q0*Q1*Q6*(43200 + 4775*rr) + Q7*Q8^2*(172048 + 4912*rr) + 
  Q3*Q4*Q5*(35960 + 5080*rr) + Q1^2*Q9*(-77903 + 5173*rr) + 
  Q6*Q8*Q9*(-400823 + 6149*rr) + Q0*Q2*Q7*(49220 + 6890*rr) + 
  Q0*Q6*Q9*(-61465 + 8045*rr) + Q2*Q3*Q4*(-40590 + 8280*rr) + 
  Q2^2*Q4*(-165605 + 8325*rr) + Q1*Q5^2*(-85940 + 8550*rr) + 
  Q0*Q5*Q8*(53080 + 9850*rr) + Q0^2*Q4*(21250 + 11875*rr) + 
  Q1*Q3*Q8*(-55820 + 12596*rr) + Q4^2*Q5*(-113785 + 13905*rr) + 
  Q0*Q3*Q6*(63900 + 14400*rr) + Q3^2*Q5*(-81060 + 14540*rr) + 
  Q6^2*Q7*(-310013 + 14697*rr) + Q2^2*Q8*(-85451 + 14785*rr) + 
  Q5^2*Q7*(-169484 + 15702*rr) + Q0*Q3*Q9*(70260 + 16270*rr) + 
  Q3*Q6*Q8*(111812 + 16332*rr) + Q0*Q3*Q5*(-18400 + 16500*rr) + 
  Q3^3*(-114340 + 18380*rr) + Q0*Q1*Q9*(14210 + 18600*rr) + 
  Q1*Q6*Q7*(65241 + 19093*rr) + Q1^3*(-66300 + 20620*rr) + 
  Q0^2*Q2*(37500 + 20625*rr) + Q0*Q5^2*(94525 + 20950*rr) + 
  Q3^2*Q8*(-158475 + 21857*rr) + Q2*Q4*Q8*(38539 + 22123*rr) + 
  Q0*Q1*Q8*(-126795 + 22625*rr) + Q2^2*Q6*(125235 + 23625*rr) + 
  Q0^2*Q8*(-1250 + 24250*rr) + Q0*Q2*Q6*(-87025 + 25275*rr) + 
  Q1^2*Q6*(-31750 + 25770*rr) + Q2*Q8^2*(-648145 + 25907*rr) + 
  Q5^2*Q9*(-11803 + 26651*rr) + Q6*Q7*Q9*(247497 + 27717*rr) + 
  Q0*Q8^2*(118236 + 28788*rr) + Q5*Q6^2*(92695 + 28895*rr) + 
  Q5*Q9^2*(-55708 + 29060*rr) + Q6*Q8^2*(-235087 + 30685*rr) + 
  Q2*Q4^2*(265120 + 31760*rr) + Q1*Q3*Q4*(170620 + 31910*rr) + 
  Q1*Q5*Q6*(25235 + 32405*rr) + Q4*Q6*Q9*(-70915 + 32837*rr) + 
  Q0*Q2*Q4*(113075 + 33975*rr) + Q2^3*(-108210 + 34390*rr) + 
  Q0*Q4*Q5*(-48650 + 37175*rr) + Q2*Q4*Q9*(263 + 38023*rr) + 
  Q8*Q9^2*(21526 + 38238*rr) + Q3*Q5*Q8*(183312 + 39620*rr) + 
  Q0*Q2^2*(-94425 + 42050*rr) + Q4*Q5*Q6*(-182640 + 42400*rr) + 
  Q4^2*Q9*(-2530 + 44472*rr) + Q4*Q6*Q8*(87386 + 45722*rr) + 
  Q1*Q5*Q9*(-6512 + 45788*rr) + Q1*Q6*Q9*(-21680 + 48164*rr) + 
  Q4^3*(-25480 + 48890*rr) + Q4*Q7*Q9*(95685 + 51329*rr) + 
  Q0*Q8*Q9*(-246299 + 51693*rr) + Q2*Q5*Q6*(-140025 + 52075*rr) + 
  Q1*Q3*Q6*(-337390 + 52950*rr) + Q3*Q5*Q7*(145162 + 57802*rr) + 
  Q2*Q3*Q5*(93685 + 61055*rr) + Q1*Q2*Q7*(-105981 + 62523*rr) + 
  Q3*Q4*Q6*(-192070 + 64380*rr) + Q4*Q5*Q9*(140146 + 65402*rr) + 
  Q3*Q6*Q9*(-118285 + 67611*rr) + Q1*Q2^2*(31865 + 71175*rr) + 
  Q3*Q4^2*(-164105 + 72525*rr) + Q2*Q5*Q9*(198868 + 74676*rr) + 
  Q2*Q7*Q9*(-132829 + 75527*rr) + Q4*Q9^2*(108579 + 77639*rr) + 
  Q3*Q4*Q7*(109583 + 77675*rr) + Q7^3*(131537 + 79533*rr) + 
  Q1*Q4*Q8*(52288 + 79984*rr) + Q1*Q5*Q8*(74216 + 82196*rr) + 
  Q2*Q3*Q9*(75973 + 82201*rr) + Q0*Q4*Q7*(116210 + 82280*rr) + 
  Q4*Q7^2*(305675 + 85319*rr) + Q0*Q4*Q6*(135350 + 86200*rr) + 
  Q0*Q2*Q9*(231935 + 92945*rr) + Q1*Q8*Q9*(-167797 + 94911*rr) + 
  Q1*Q3*Q9*(30818 + 101714*rr) + Q2*Q3*Q6*(33025 + 102935*rr) + 
  Q1*Q3^2*(140350 + 104130*rr) + Q2*Q8*Q9*(150194 + 104522*rr) + 
  Q2^2*Q7*(-98417 + 105723*rr) + Q1*Q8^2*(-212426 + 119246*rr) + 
  Q3*Q9^2*(107837 + 132009*rr) + Q3*Q7*Q9*(-150469 + 134207*rr) + 
  Q1*Q5*Q7*(146885 + 137257*rr) + Q2*Q6*Q8*(66345 + 145305*rr) + 
  Q3*Q6*Q7*(-49917 + 146463*rr) + Q1*Q4*Q5*(153205 + 151595*rr) + 
  Q4^2*Q7*(265542 + 180242*rr) + Q5*Q7*Q8*(-139422 + 195770*rr) + 
  Q1*Q7*Q8*(-63728 + 204304*rr), Q7^2*Q8*(-100848 - 300528*rr) + 
  Q6*Q8*Q9*(-388758 - 294318*rr) + Q3*Q6*Q7*(-16600 - 267868*rr) + 
  Q4*Q7^2*(-229420 - 256188*rr) + Q5*Q6*Q9*(278200 - 224396*rr) + 
  Q2*Q3*Q6*(-208355 - 212205*rr) + Q4*Q5*Q9*(-68138 - 178790*rr) + 
  Q8*Q9^2*(-278304 - 177056*rr) + Q0*Q8*Q9*(-174164 - 173152*rr) + 
  Q2*Q7*Q8*(-142373 - 166513*rr) + Q5*Q7^2*(149044 - 163244*rr) + 
  Q5*Q8*Q9*(234285 - 159831*rr) + Q2*Q3*Q5*(20760 - 155580*rr) + 
  Q0*Q1*Q6*(162950 - 144725*rr) + Q2*Q3*Q9*(53986 - 143806*rr) + 
  Q0*Q2*Q4*(-285050 - 143275*rr) + Q2*Q6*Q7*(157849 - 142647*rr) + 
  Q1*Q8*Q9*(548912 - 140128*rr) + Q7*Q8*Q9*(23016 - 134232*rr) + 
  Q2^2*Q9*(-4644 - 129812*rr) + Q1^2*Q5*(35135 - 128815*rr) + 
  Q1^2*Q8*(54528 - 124336*rr) + Q1*Q5*Q8*(-179183 - 121871*rr) + 
  Q1*Q2*Q7*(-83043 - 121687*rr) + Q2^3*(373930 - 120450*rr) + 
  Q4*Q6*Q8*(-124961 - 120437*rr) + Q1*Q5*Q6*(24655 - 116915*rr) + 
  Q2*Q5*Q8*(-217625 - 115989*rr) + Q1*Q3*Q8*(196146 - 115614*rr) + 
  Q4*Q7*Q9*(5497 - 113851*rr) + Q0*Q1*Q9*(-275540 - 112900*rr) + 
  Q3*Q9^2*(-203804 - 107980*rr) + Q2^2*Q6*(53525 - 107835*rr) + 
  Q5*Q9^2*(41875 - 106345*rr) + Q4*Q6*Q7*(-186664 - 104904*rr) + 
  Q0*Q1*Q4*(91975 - 103975*rr) + Q7^2*Q9*(264826 - 96110*rr) + 
  Q3*Q5*Q8*(126912 - 88724*rr) + Q0*Q5*Q9*(188685 - 88575*rr) + 
  Q1*Q5^2*(-15835 - 87875*rr) + Q3^2*Q8*(-229030 - 87614*rr) + 
  Q1*Q3*Q6*(121960 - 85280*rr) + Q4^2*Q7*(194574 - 85060*rr) + 
  Q2*Q5*Q7*(224024 - 83696*rr) + Q2*Q3*Q4*(-176490 - 79290*rr) + 
  Q1*Q2*Q9*(-329010 - 79122*rr) + Q8^3*(-129011 - 78599*rr) + 
  Q4*Q8*Q9*(-466275 - 78471*rr) + Q0*Q2*Q9*(-340615 - 77155*rr) + 
  Q1*Q3*Q9*(250587 - 76825*rr) + Q3*Q6*Q9*(-27673 - 76429*rr) + 
  Q1*Q5*Q9*(237636 - 73408*rr) + Q8^2*Q9*(-197028 - 72852*rr) + 
  Q5*Q7*Q8*(240694 - 70482*rr) + Q6^2*Q8*(134995 - 69281*rr) + 
  Q0*Q4*Q7*(290335 - 67845*rr) + Q1*Q9^2*(-116116 - 67396*rr) + 
  Q4*Q5*Q7*(194770 - 65934*rr) + Q2*Q3*Q8*(-52627 - 65727*rr) + 
  Q3*Q8^2*(-85440 - 65088*rr) + Q0*Q5*Q8*(203830 - 65050*rr) + 
  Q4^2*Q8*(-67816 - 64408*rr) + Q0*Q1*Q3*(-279650 - 64125*rr) + 
  Q0*Q1*Q5*(27775 - 63475*rr) + Q1^2*Q3*(187670 - 62570*rr) + 
  Q5*Q7*Q9*(-286973 - 60617*rr) + Q4*Q5*Q6*(-35825 - 60005*rr) + 
  Q2*Q6*Q9*(-131044 - 58392*rr) + Q0*Q3*Q7*(105010 - 51120*rr) + 
  Q3^2*Q5*(-100485 - 48795*rr) + Q2*Q5^2*(-36730 - 48590*rr) + 
  Q1*Q2*Q6*(-287540 - 47080*rr) + Q4^3*(25705 - 46905*rr) + 
  Q0*Q4*Q8*(-42555 - 46515*rr) + Q0*Q1*Q7*(-171290 - 44970*rr) + 
  Q5^2*Q9*(82244 - 44312*rr) + Q1*Q4*Q5*(-117580 - 44200*rr) + 
  Q1*Q3*Q4*(-40775 - 43265*rr) + Q4*Q7*Q8*(-165472 - 43264*rr) + 
  Q0^2*Q8*(-43125 - 40125*rr) + Q1^2*Q6*(-41030 - 39810*rr) + 
  Q3*Q6*Q8*(294013 - 39215*rr) + Q1*Q6*Q9*(84064 - 38932*rr) + 
  Q2*Q6^2*(320680 - 38840*rr) + Q2*Q6*Q8*(-106666 - 36026*rr) + 
  Q2*Q7*Q9*(63251 - 35753*rr) + Q1*Q2*Q4*(-36675 - 35625*rr) + 
  Q3*Q7*Q9*(94880 - 32496*rr) + Q3*Q6^2*(225860 - 31840*rr) + 
  Q0*Q4*Q5*(259600 - 30825*rr) + Q3*Q4*Q6*(202205 - 29975*rr) + 
  Q0*Q2*Q6*(216850 - 29475*rr) + Q7^3*(-191717 - 27633*rr) + 
  Q0*Q3*Q4*(158500 - 27425*rr) + Q0*Q2*Q5*(-117125 - 27050*rr) + 
  Q0*Q9^2*(63518 - 26910*rr) + Q3*Q5^2*(-15820 - 26000*rr) + 
  Q1*Q6^2*(78835 - 25855*rr) + Q0*Q3*Q5*(-46650 - 25625*rr) + 
  Q3*Q7^2*(32135 - 24789*rr) + Q3^2*Q4*(67515 - 24765*rr) + 
  Q1^2*Q7*(48266 - 24398*rr) + Q0*Q6^2*(-83800 - 24375*rr) + 
  Q2^2*Q7*(-109002 - 23762*rr) + Q0^2*Q6*(-81250 - 23750*rr) + 
  Q0*Q7^2*(2781 - 22863*rr) + Q0^2*Q5*(60000 - 22500*rr) + 
  Q4*Q6*Q9*(-142391 - 21723*rr) + Q0^2*Q2*(-3125 - 20000*rr) + 
  Q1*Q7*Q9*(-83055 - 19747*rr) + Q6*Q7^2*(-241088 - 19104*rr) + 
  Q2*Q4^2*(-72880 - 18340*rr) + Q0^2*Q7*(64000 - 17750*rr) + 
  Q0*Q8^2*(-84114 - 17322*rr) + Q0*Q3*Q8*(-288855 - 15715*rr) + 
  Q1*Q3^2*(-149030 - 15430*rr) + Q4*Q9^2*(41673 - 15051*rr) + 
  Q0^2*Q1*(-6875 - 15000*rr) + Q3^3*(199810 - 12430*rr) + 
  Q1^3*(194030 - 10750*rr) + Q2*Q4*Q8*(191382 - 10650*rr) + 
  Q6*Q9^2*(58590 - 10362*rr) + Q0*Q1^2*(-107075 - 7200*rr) + 
  Q0*Q6*Q8*(99460 - 5410*rr) + Q1*Q3*Q5*(-178945 - 3635*rr) + 
  Q3*Q4^2*(237725 - 2455*rr) + Q5^3*(34070 + 560*rr) + 
  Q3*Q5*Q6*(34410 + 1920*rr) + Q2*Q9^2*(-441197 + 2599*rr) + 
  Q2*Q7^2*(-219317 + 4863*rr) + Q0*Q5*Q6*(4925 + 7875*rr) + 
  Q0*Q2*Q3*(-30050 + 9475*rr) + Q2*Q4*Q5*(13155 + 9525*rr) + 
  Q0*Q2^2*(73950 + 9675*rr) + Q5^2*Q6*(-71070 + 10400*rr) + 
  Q2^2*Q4*(11540 + 10420*rr) + Q0*Q3*Q6*(-12975 + 10775*rr) + 
  Q1*Q4*Q7*(92001 + 13801*rr) + Q0*Q5^2*(132525 + 14950*rr) + 
  Q0^2*Q4*(52500 + 15000*rr) + Q0*Q5*Q7*(-194335 + 15815*rr) + 
  Q0^2*Q3*(10000 + 19375*rr) + Q4^2*Q5*(169440 + 21870*rr) + 
  Q2*Q4*Q7*(77802 + 22494*rr) + Q0*Q2*Q7*(-308530 + 23340*rr) + 
  Q0*Q3^2*(-26250 + 24150*rr) + Q4*Q5^2*(-21950 + 24330*rr) + 
  Q0*Q2*Q8*(-42570 + 24850*rr) + Q4*Q8^2*(-254147 + 25161*rr) + 
  Q5^2*Q7*(214024 + 25296*rr) + Q2*Q4*Q6*(-185405 + 25475*rr) + 
  Q5^2*Q8*(-44690 + 26330*rr) + Q4^2*Q9*(249662 + 26740*rr) + 
  Q6*Q8^2*(286259 + 28391*rr) + Q3^2*Q6*(-215685 + 28545*rr) + 
  Q4*Q5*Q8*(-56128 + 29032*rr) + Q0*Q4*Q9*(131050 + 29470*rr) + 
  Q6^2*Q7*(348925 + 29951*rr) + Q0^2*Q9*(-60875 + 30375*rr) + 
  Q1^2*Q2*(-307210 + 33850*rr) + Q6*Q7*Q9*(-180463 + 35301*rr) + 
  Q7*Q8^2*(-123776 + 38272*rr) + Q1*Q2^2*(259520 + 38340*rr) + 
  Q6^3*(-5690 + 39910*rr) + Q0*Q1*Q8*(50080 + 40800*rr) + 
  Q1*Q4^2*(-138050 + 41260*rr) + Q0*Q4*Q6*(-44775 + 41950*rr) + 
  Q5*Q6^2*(184840 + 43790*rr) + Q0*Q6*Q9*(-187615 + 44745*rr) + 
  Q1*Q7*Q8*(411465 + 51269*rr) + Q2*Q5*Q6*(90585 + 52305*rr) + 
  Q0*Q3*Q9*(-47740 + 56670*rr) + Q4*Q6^2*(86245 + 57175*rr) + 
  Q6^2*Q9*(42801 + 57327*rr) + Q5*Q8^2*(17527 + 60603*rr) + 
  Q1*Q4*Q9*(-119928 + 64528*rr) + Q3^2*Q7*(-192748 + 72820*rr) + 
  Q5*Q6*Q7*(-228349 + 77627*rr) + Q0*Q4^2*(179400 + 81050*rr) + 
  Q2*Q5*Q9*(109744 + 81912*rr) + Q2*Q8^2*(-41885 + 82487*rr) + 
  Q0*Q1*Q2*(-131550 + 85650*rr) + Q3*Q4*Q7*(-30519 + 86717*rr) + 
  Q2^2*Q3*(-318030 + 87410*rr) + Q1*Q2*Q5*(-472115 + 91315*rr) + 
  Q1*Q2*Q8*(4977 + 91821*rr) + Q1*Q4*Q8*(145998 + 92998*rr) + 
  Q6*Q7*Q8*(328323 + 94423*rr) + Q1^2*Q4*(-38650 + 98560*rr) + 
  Q1*Q8^2*(-246891 + 102081*rr) + Q0*Q6*Q7*(-58430 + 102690*rr) + 
  Q1*Q2*Q3*(158755 + 109285*rr) + Q1*Q3*Q7*(384217 + 109293*rr) + 
  Q2*Q3*Q7*(-413490 + 110126*rr) + Q2*Q3^2*(-266890 + 113730*rr) + 
  Q4^2*Q6*(-117795 + 115555*rr) + Q9^3*(76075 + 119583*rr) + 
  Q3*Q7*Q8*(469484 + 122444*rr) + Q2^2*Q8*(284127 + 126787*rr) + 
  Q1*Q4*Q6*(125005 + 127305*rr) + Q3*Q5*Q7*(30589 + 132721*rr) + 
  Q0*Q7*Q8*(1756 + 134752*rr) + Q1^2*Q9*(110454 + 135822*rr) + 
  Q3*Q8*Q9*(219883 + 137151*rr) + Q1*Q7^2*(-126355 + 138297*rr) + 
  Q3*Q4*Q9*(-176226 + 140606*rr) + Q3*Q4*Q5*(94675 + 143315*rr) + 
  Q0*Q7*Q9*(258588 + 148840*rr) + Q1*Q6*Q8*(-238496 + 161008*rr) + 
  Q3*Q4*Q8*(259047 + 164091*rr) + Q5*Q6*Q8*(266706 + 167026*rr) + 
  Q2*Q4*Q9*(-96544 + 181128*rr) + Q2*Q8*Q9*(-91822 + 191210*rr) + 
  Q3*Q5*Q9*(-129193 + 192071*rr) + Q7*Q9^2*(-185593 + 195851*rr) + 
  Q3^2*Q9*(-46246 + 203250*rr) + Q1*Q5*Q7*(124368 + 215096*rr) + 
  Q1*Q6*Q7*(120182 + 216758*rr) + Q2^2*Q5*(-18220 + 247550*rr), 
 Q4*Q7*Q8*(229969 - 387819*rr) + Q2*Q3*Q7*(-285022 - 249710*rr) + 
  Q2*Q4*Q8*(239380 - 203668*rr) + Q1*Q3*Q9*(205372 - 190600*rr) + 
  Q1*Q7^2*(52497 - 163923*rr) + Q6*Q9^2*(-250913 - 153797*rr) + 
  Q0*Q7*Q8*(-117458 - 153666*rr) + Q2*Q3*Q5*(-251210 - 151530*rr) + 
  Q7^2*Q8*(-505461 - 146113*rr) + Q1*Q3*Q7*(-168119 - 144635*rr) + 
  Q3*Q5*Q7*(420606 - 142642*rr) + Q2*Q7*Q9*(123708 - 141300*rr) + 
  Q0*Q1*Q7*(419670 - 139790*rr) + Q1^2*Q8*(-174084 - 138556*rr) + 
  Q5*Q8*Q9*(-87060 - 135492*rr) + Q3*Q7*Q8*(-170690 - 134378*rr) + 
  Q7*Q9^2*(274708 - 129532*rr) + Q2*Q3*Q8*(150402 - 124510*rr) + 
  Q1*Q2*Q5*(-216135 - 123115*rr) + Q5*Q9^2*(77669 - 116943*rr) + 
  Q4*Q7*Q9*(-273940 - 115780*rr) + Q2*Q8*Q9*(155356 - 115588*rr) + 
  Q2^2*Q8*(-50008 - 111152*rr) + Q1*Q4*Q7*(-138684 - 106732*rr) + 
  Q1*Q4^2*(-45335 - 106245*rr) + Q2^2*Q9*(-64109 - 105569*rr) + 
  Q2*Q4*Q9*(328626 - 102374*rr) + Q5*Q7*Q8*(221144 - 101288*rr) + 
  Q0*Q3*Q6*(57050 - 99950*rr) + Q5^2*Q8*(70892 - 98394*rr) + 
  Q1*Q2*Q8*(-324131 - 95783*rr) + Q0*Q2*Q9*(-16955 - 95135*rr) + 
  Q0*Q1*Q2*(21900 - 94450*rr) + Q1*Q5*Q9*(145635 - 93821*rr) + 
  Q2^2*Q5*(102540 - 89570*rr) + Q8*Q9^2*(-66566 - 88878*rr) + 
  Q0*Q1*Q3*(256200 - 83875*rr) + Q0*Q6*Q8*(-68530 - 81670*rr) + 
  Q6^2*Q9*(180925 - 80603*rr) + Q4^2*Q9*(180506 - 77758*rr) + 
  Q1*Q2*Q9*(-329654 - 75654*rr) + Q0*Q5*Q7*(203680 - 75120*rr) + 
  Q0*Q1*Q8*(217360 - 70450*rr) + Q1*Q4*Q6*(70230 - 70040*rr) + 
  Q1*Q3*Q4*(199765 - 67555*rr) + Q5*Q8^2*(-385752 - 63208*rr) + 
  Q1*Q5*Q7*(-46637 - 61577*rr) + Q0*Q7*Q9*(277621 - 58995*rr) + 
  Q1*Q6*Q7*(-2657 - 58761*rr) + Q3^2*Q9*(343930 - 57382*rr) + 
  Q2*Q7*Q8*(-17260 - 57372*rr) + Q1*Q3*Q8*(138893 - 55743*rr) + 
  Q0*Q3*Q9*(-140655 - 54435*rr) + Q3^2*Q5*(68350 - 53890*rr) + 
  Q1*Q7*Q8*(-356761 - 50901*rr) + Q0*Q1^2*(-111525 - 50400*rr) + 
  Q7*Q8*Q9*(195285 - 50143*rr) + Q2*Q6*Q7*(421626 - 47802*rr) + 
  Q1*Q4*Q8*(252209 - 46843*rr) + Q6*Q8*Q9*(-224999 - 46811*rr) + 
  Q3*Q7^2*(72231 - 46677*rr) + Q5*Q6*Q9*(18960 - 46412*rr) + 
  Q4^2*Q8*(303815 - 45653*rr) + Q0*Q2*Q6*(46575 - 44075*rr) + 
  Q2*Q4^2*(-122080 - 43650*rr) + Q0*Q4*Q6*(59450 - 42975*rr) + 
  Q0*Q4*Q9*(-44950 - 42910*rr) + Q3*Q5^2*(119935 - 41615*rr) + 
  Q3^3*(-153200 - 39440*rr) + Q0*Q6*Q9*(272820 - 39010*rr) + 
  Q6*Q8^2*(-25088 - 37648*rr) + Q1*Q2*Q6*(-92175 - 35455*rr) + 
  Q0*Q5*Q8*(-168465 - 34675*rr) + Q4*Q8*Q9*(-76265 - 34645*rr) + 
  Q1*Q5^2*(-65725 - 33115*rr) + Q1*Q6^2*(-106695 - 31505*rr) + 
  Q2*Q3^2*(121790 - 31230*rr) + Q3*Q4*Q8*(182276 - 31124*rr) + 
  Q1*Q4*Q5*(-116420 - 29310*rr) + Q5*Q6*Q8*(30007 - 29161*rr) + 
  Q0*Q5^2*(-52075 - 28725*rr) + Q1*Q3*Q5*(10165 - 28035*rr) + 
  Q1^2*Q6*(-208155 - 27765*rr) + Q0*Q2*Q7*(3990 - 26420*rr) + 
  Q2*Q7^2*(66267 - 22993*rr) + Q2*Q4*Q5*(-76640 - 22920*rr) + 
  Q0*Q2*Q3*(42150 - 22425*rr) + Q1*Q3*Q6*(87035 - 21975*rr) + 
  Q1*Q5*Q6*(87505 - 19895*rr) + Q0*Q8^2*(-75498 - 19674*rr) + 
  Q4*Q5^2*(-68140 - 17740*rr) + Q0*Q9^2*(20006 - 15930*rr) + 
  Q2*Q3*Q6*(18330 - 15730*rr) + Q0*Q2^2*(65525 - 14650*rr) + 
  Q6^2*Q8*(90640 - 14412*rr) + Q6*Q7^2*(82839 - 13861*rr) + 
  Q4^2*Q6*(-111635 - 10905*rr) + Q1*Q5*Q8*(-268638 - 10810*rr) + 
  Q3*Q4*Q5*(-45010 - 8800*rr) + Q3^2*Q8*(115989 - 8751*rr) + 
  Q4^2*Q5*(-5100 - 6580*rr) + Q3^2*Q4*(-94890 - 6320*rr) + 
  Q2*Q5*Q9*(459479 - 5301*rr) + Q5^3*(-22895 - 4865*rr) + 
  Q6^3*(60000 - 2390*rr) + Q0*Q3*Q7*(230270 - 2390*rr) + 
  Q2*Q4*Q6*(6425 - 2185*rr) + Q7*Q8^2*(10197 - 1791*rr) + 
  Q0^2*Q4*(-129375 - 1250*rr) + Q3*Q6^2*(-156665 - 1225*rr) + 
  Q0*Q3^2*(-158375 - 575*rr) + Q6*Q7*Q9*(101291 - 273*rr) + 
  Q0*Q1*Q9*(255095 + 2675*rr) + Q5^2*Q7*(-81195 + 4273*rr) + 
  Q1^2*Q5*(155375 + 5215*rr) + Q5*Q6*Q7*(74637 + 7493*rr) + 
  Q0^2*Q2*(28125 + 10000*rr) + Q0^2*Q3*(20000 + 13750*rr) + 
  Q2*Q6*Q8*(255846 + 13762*rr) + Q2^2*Q6*(-102290 + 14220*rr) + 
  Q4*Q6*Q9*(-132868 + 14868*rr) + Q0^2*Q6*(-81250 + 15000*rr) + 
  Q2*Q4*Q7*(-60951 + 17617*rr) + Q0^2*Q8*(63125 + 17875*rr) + 
  Q4*Q6*Q8*(8310 + 18534*rr) + Q1^2*Q3*(-256655 + 18695*rr) + 
  Q6^2*Q7*(-73 + 18733*rr) + Q1*Q7*Q9*(89453 + 19609*rr) + 
  Q0^2*Q5*(-11250 + 20625*rr) + Q3*Q7*Q9*(-34032 + 21488*rr) + 
  Q1^3*(-28940 + 21780*rr) + Q5*Q6^2*(-109065 + 21995*rr) + 
  Q5^2*Q9*(172217 + 22041*rr) + Q7^2*Q9*(-47252 + 22076*rr) + 
  Q0*Q2*Q4*(119025 + 23200*rr) + Q1*Q2*Q3*(-131655 + 24735*rr) + 
  Q8^2*Q9*(-461334 + 25922*rr) + Q1*Q4*Q9*(-403490 + 26306*rr) + 
  Q0*Q5*Q6*(-18525 + 26750*rr) + Q1^2*Q7*(119039 + 32323*rr) + 
  Q2*Q6*Q9*(-60303 + 33761*rr) + Q4*Q6^2*(18190 + 34190*rr) + 
  Q0*Q8*Q9*(-121288 + 35616*rr) + Q0*Q1*Q5*(146925 + 35800*rr) + 
  Q3*Q6*Q7*(-34345 + 36899*rr) + Q0*Q1*Q4*(320700 + 37800*rr) + 
  Q9^3*(-260887 + 38245*rr) + Q1^2*Q4*(-30280 + 38870*rr) + 
  Q4*Q5*Q6*(190525 + 39185*rr) + Q3*Q4*Q6*(-36300 + 39940*rr) + 
  Q0^2*Q9*(52625 + 40125*rr) + Q1^2*Q2*(81860 + 40180*rr) + 
  Q0*Q6^2*(116025 + 41000*rr) + Q0^2*Q1*(-26250 + 41875*rr) + 
  Q2*Q9^2*(-28454 + 43026*rr) + Q1*Q6*Q8*(41919 + 44311*rr) + 
  Q4*Q7^2*(361133 + 45145*rr) + Q0*Q5*Q9*(176245 + 49025*rr) + 
  Q3^2*Q6*(240055 + 49345*rr) + Q2*Q5*Q6*(119360 + 49630*rr) + 
  Q0^2*Q7*(-47625 + 50125*rr) + Q0*Q4^2*(-144825 + 50225*rr) + 
  Q4*Q5*Q9*(54973 + 51453*rr) + Q5^2*Q6*(-315 + 55755*rr) + 
  Q0*Q7^2*(320447 + 58539*rr) + Q2^2*Q7*(204455 + 59779*rr) + 
  Q2*Q6^2*(-56125 + 59845*rr) + Q2*Q5^2*(-84385 + 60475*rr) + 
  Q0*Q4*Q5*(5075 + 60600*rr) + Q0*Q4*Q8*(203215 + 62245*rr) + 
  Q0*Q3*Q5*(71950 + 64000*rr) + Q2*Q3*Q4*(131455 + 66755*rr) + 
  Q3^2*Q7*(50568 + 67264*rr) + Q0*Q6*Q7*(92590 + 67630*rr) + 
  Q4*Q9^2*(143190 + 69054*rr) + Q2*Q3*Q9*(98788 + 69396*rr) + 
  Q3*Q9^2*(17183 + 76851*rr) + Q4*Q6*Q7*(-160329 + 77019*rr) + 
  Q3*Q4^2*(-213500 + 77280*rr) + Q1*Q2^2*(-102180 + 78700*rr) + 
  Q3*Q4*Q9*(201000 + 81608*rr) + Q4^3*(100825 + 82785*rr) + 
  Q1*Q2*Q4*(-364895 + 82985*rr) + Q1*Q3^2*(-153935 + 83455*rr) + 
  Q0*Q3*Q4*(-188375 + 84900*rr) + Q0*Q2*Q5*(-85875 + 85400*rr) + 
  Q0*Q3*Q8*(224865 + 88845*rr) + Q1^2*Q9*(-129835 + 89113*rr) + 
  Q5*Q7^2*(54601 + 89685*rr) + Q2^3*(-125510 + 89810*rr) + 
  Q3*Q6*Q9*(-155910 + 90642*rr) + Q0*Q1*Q6*(101400 + 91675*rr) + 
  Q3*Q6*Q8*(-39871 + 95853*rr) + Q3*Q5*Q6*(126705 + 95925*rr) + 
  Q4*Q5*Q7*(16433 + 96173*rr) + Q2^2*Q4*(-140530 + 98010*rr) + 
  Q6*Q7*Q8*(-24616 + 98088*rr) + Q0*Q2*Q8*(-43565 + 100575*rr) + 
  Q4^2*Q7*(590861 + 111767*rr) + Q2*Q5*Q8*(-263274 + 120674*rr) + 
  Q8^3*(27449 + 122613*rr) + Q7^3*(222287 + 124211*rr) + 
  Q3*Q5*Q9*(-154914 + 129638*rr) + Q3*Q5*Q8*(-237995 + 131241*rr) + 
  Q2*Q5*Q7*(181756 + 133020*rr) + Q1*Q2*Q7*(-55805 + 133063*rr) + 
  Q1*Q8^2*(19821 + 135081*rr) + Q1*Q8*Q9*(20081 + 149869*rr) + 
  Q2*Q8^2*(-15423 + 152637*rr) + Q3*Q8^2*(134719 + 154627*rr) + 
  Q3*Q4*Q7*(508700 + 156680*rr) + Q2^2*Q3*(-134480 + 159500*rr) + 
  Q0*Q4*Q7*(93020 + 159910*rr) + Q1*Q9^2*(282192 + 163024*rr) + 
  Q4*Q8^2*(282920 + 185592*rr) + Q3*Q8*Q9*(276954 + 185666*rr) + 
  Q5*Q7*Q9*(21697 + 199965*rr) + Q1*Q6*Q9*(-218744 + 213388*rr) + 
  Q4*Q5*Q8*(91370 + 233142*rr), 78125*Q0^3 + Q2*Q7*Q9*(353760 - 417216*rr) + 
  Q4*Q7*Q8*(178124 - 412252*rr) + Q4*Q8*Q9*(-208852 - 318292*rr) + 
  Q6*Q9^2*(-8154 - 303234*rr) + Q1*Q3*Q5*(-231800 - 249700*rr) + 
  Q3^2*Q9*(18009 - 248443*rr) + Q7*Q8*Q9*(350510 - 245482*rr) + 
  Q2*Q3*Q8*(70393 - 241927*rr) + Q6^2*Q9*(326784 - 208718*rr) + 
  Q2*Q5*Q7*(119884 - 204396*rr) + Q1*Q3*Q7*(15876 - 193172*rr) + 
  Q2*Q6*Q7*(165715 - 192745*rr) + Q2*Q3*Q5*(62920 - 188880*rr) + 
  Q4*Q5*Q8*(5815 - 183685*rr) + Q1^2*Q8*(46447 - 179213*rr) + 
  Q0*Q8^2*(110999 - 156217*rr) + Q0*Q1^2*(329250 - 149775*rr) + 
  Q9^3*(-113556 - 149508*rr) + Q0*Q8*Q9*(-192026 - 140062*rr) + 
  Q0*Q1*Q5*(-148875 - 138575*rr) + Q4*Q5*Q9*(-54926 - 138214*rr) + 
  Q4*Q6*Q7*(43903 - 134653*rr) + Q1^2*Q5*(188805 - 132635*rr) + 
  Q4*Q6*Q8*(76484 - 125316*rr) + Q6*Q7*Q8*(239413 - 121967*rr) + 
  Q0*Q7^2*(22852 - 119520*rr) + Q3*Q5*Q9*(341444 - 117976*rr) + 
  Q8^2*Q9*(-72026 - 116850*rr) + Q1^2*Q4*(-447445 - 114615*rr) + 
  Q1*Q5*Q8*(-188807 - 112467*rr) + Q2^2*Q6*(105710 - 108160*rr) + 
  Q0*Q1*Q9*(285555 - 106735*rr) + Q1^2*Q7*(-199292 - 105916*rr) + 
  Q2*Q4*Q7*(270720 - 103404*rr) + Q2*Q7^2*(-2888 - 102984*rr) + 
  Q2*Q6^2*(-40970 - 101610*rr) + Q1*Q2*Q7*(54978 - 100526*rr) + 
  Q3^2*Q4*(-34770 - 97750*rr) + Q2^2*Q9*(68537 - 97739*rr) + 
  Q4^2*Q8*(221182 - 97558*rr) + Q5*Q8*Q9*(210914 - 92110*rr) + 
  Q1*Q5^2*(37140 - 90890*rr) + Q0*Q3*Q8*(-23420 - 90440*rr) + 
  Q5^2*Q9*(-27273 - 87403*rr) + Q2^3*(85380 - 82800*rr) + 
  Q1*Q3*Q9*(163852 - 79340*rr) + Q1*Q2*Q9*(26367 - 78085*rr) + 
  Q0*Q6*Q9*(-151330 - 75750*rr) + Q4*Q7*Q9*(-70212 - 70708*rr) + 
  Q0*Q5*Q8*(371590 - 68080*rr) + Q6*Q8^2*(-87704 - 67992*rr) + 
  Q2*Q6*Q9*(-491717 - 67817*rr) + Q2*Q5*Q8*(200301 - 65051*rr) + 
  Q2*Q4*Q6*(18920 - 64080*rr) + Q0*Q9^2*(158329 - 63843*rr) + 
  Q6^2*Q8*(-284115 - 60701*rr) + Q8*Q9^2*(40102 - 58706*rr) + 
  Q0*Q4*Q8*(-238745 - 57915*rr) + Q0*Q6*Q7*(-210835 - 54075*rr) + 
  Q6*Q8*Q9*(-239983 - 53811*rr) + Q3*Q6*Q7*(-91111 - 52563*rr) + 
  Q1*Q6^2*(-118810 - 51600*rr) + Q3^2*Q6*(-15930 - 50910*rr) + 
  Q0*Q4*Q6*(-34675 - 50125*rr) + Q2*Q4*Q9*(7432 - 48820*rr) + 
  Q0^2*Q7*(-166000 - 47250*rr) + Q6*Q7^2*(-66567 - 46859*rr) + 
  Q0*Q4*Q7*(158240 - 44970*rr) + Q0*Q3^2*(303800 - 44800*rr) + 
  Q0^2*Q6*(-3750 - 40000*rr) + Q1*Q7*Q8*(19502 - 37962*rr) + 
  Q2*Q4*Q5*(44105 - 37865*rr) + Q6^3*(230720 - 37570*rr) + 
  Q2*Q3^2*(135280 - 36820*rr) + Q5*Q6*Q8*(299710 - 36202*rr) + 
  Q5^2*Q6*(136915 - 34495*rr) + Q0*Q5*Q9*(-645 - 34135*rr) + 
  Q0^2*Q5*(-30625 - 30625*rr) + Q0^2*Q4*(100000 - 29375*rr) + 
  Q3*Q5*Q7*(-158846 - 28678*rr) + Q0*Q2^2*(292325 - 27175*rr) + 
  Q2*Q7*Q8*(-1272 - 25976*rr) + Q1*Q4*Q9*(-209312 - 25848*rr) + 
  Q0*Q1*Q3*(72425 - 25475*rr) + Q0*Q5*Q6*(-238975 - 24800*rr) + 
  Q2*Q5*Q9*(39761 - 24095*rr) + Q1*Q6*Q9*(114113 - 23871*rr) + 
  Q5*Q6^2*(-34270 - 22950*rr) + Q4*Q5*Q7*(580764 - 22716*rr) + 
  Q1*Q2*Q8*(171907 - 18657*rr) + Q7^2*Q8*(-62110 - 18022*rr) + 
  Q0*Q6^2*(26725 - 16200*rr) + Q3*Q6^2*(-101805 - 15025*rr) + 
  Q4*Q8^2*(-288028 - 14268*rr) + Q4^2*Q6*(-194230 - 14030*rr) + 
  Q0^2*Q8*(-159625 - 12875*rr) + Q5*Q7*Q8*(-113632 - 10576*rr) + 
  Q5^3*(-20660 - 8120*rr) + Q0^2*Q9*(-178125 - 7375*rr) + 
  Q3*Q5*Q6*(101370 - 6860*rr) + Q0*Q2*Q3*(103050 - 5900*rr) + 
  Q3*Q4*Q5*(24480 - 5660*rr) + Q2^2*Q8*(310581 - 3759*rr) + 
  Q1*Q7*Q9*(147358 - 3578*rr) + Q1*Q2*Q4*(-334115 - 3395*rr) + 
  Q1*Q3*Q4*(134685 - 1265*rr) + Q5*Q9^2*(367223 + 1819*rr) + 
  Q0*Q2*Q4*(-162450 + 1850*rr) + Q0*Q3*Q4*(55275 + 2475*rr) + 
  Q2*Q8^2*(-237173 + 3023*rr) + Q3^2*Q7*(-180886 + 4730*rr) + 
  Q2*Q5^2*(-69790 + 4920*rr) + Q2*Q3*Q9*(431965 + 5617*rr) + 
  Q4*Q6^2*(3430 + 5870*rr) + Q5*Q8^2*(-147837 + 7231*rr) + 
  Q7*Q9^2*(147995 + 7759*rr) + Q1*Q4^2*(142355 + 8195*rr) + 
  Q3*Q4*Q6*(-203205 + 9405*rr) + Q5*Q7^2*(-360889 + 9515*rr) + 
  Q0*Q4*Q5*(-12975 + 12550*rr) + Q4^3*(-61220 + 18670*rr) + 
  Q0*Q5^2*(475 + 18825*rr) + Q0*Q2*Q6*(87475 + 21600*rr) + 
  Q1*Q3*Q8*(-56843 + 24209*rr) + Q0*Q1*Q6*(26650 + 24625*rr) + 
  Q2*Q3*Q7*(-206199 + 25125*rr) + Q4^2*Q9*(180055 + 27219*rr) + 
  Q5^2*Q7*(215480 + 27338*rr) + Q0^2*Q2*(-46250 + 27500*rr) + 
  Q0^2*Q1*(-131875 + 30625*rr) + Q2*Q4^2*(-44690 + 33060*rr) + 
  Q1*Q2*Q6*(151445 + 34775*rr) + Q0*Q4^2*(-149325 + 36250*rr) + 
  Q3*Q7^2*(397651 + 36807*rr) + Q1*Q2*Q3*(-145830 + 36910*rr) + 
  Q1*Q4*Q6*(53960 + 38350*rr) + Q0*Q3*Q5*(56300 + 39650*rr) + 
  Q1*Q8^2*(-334028 + 39892*rr) + Q0*Q2*Q7*(47765 + 39925*rr) + 
  Q3^3*(-55280 + 40280*rr) + Q3*Q7*Q8*(-7596 + 40372*rr) + 
  Q0*Q6*Q8*(105460 + 40910*rr) + Q1*Q4*Q8*(127415 + 43855*rr) + 
  Q4*Q5^2*(88365 + 44805*rr) + Q3^2*Q8*(409868 + 45668*rr) + 
  Q3^2*Q5*(-289485 + 45845*rr) + Q0*Q3*Q7*(-60385 + 46105*rr) + 
  Q2*Q6*Q8*(47430 + 46546*rr) + Q4^2*Q7*(69721 + 47077*rr) + 
  Q4*Q5*Q6*(-189995 + 50455*rr) + Q2*Q9^2*(-470005 + 51471*rr) + 
  Q3*Q8*Q9*(-145969 + 51683*rr) + Q3*Q8^2*(441343 + 52387*rr) + 
  Q3*Q5^2*(-181105 + 55785*rr) + Q0*Q5*Q7*(-300 + 58930*rr) + 
  Q0*Q7*Q8*(-228758 + 61090*rr) + Q1*Q4*Q5*(13325 + 61345*rr) + 
  Q2*Q5*Q6*(62570 + 61980*rr) + Q3*Q7*Q9*(-283926 + 62434*rr) + 
  Q0^2*Q3*(-68750 + 63750*rr) + Q1^2*Q3*(46845 + 65935*rr) + 
  Q4^2*Q5*(-10905 + 69245*rr) + Q3*Q4^2*(-237675 + 70095*rr) + 
  Q1^2*Q6*(-225175 + 70355*rr) + Q5*Q6*Q9*(-37082 + 70662*rr) + 
  Q7*Q8^2*(-206 + 70986*rr) + Q1*Q2^2*(173875 + 71425*rr) + 
  Q0*Q2*Q5*(-77475 + 72975*rr) + Q1*Q6*Q7*(-116872 + 73772*rr) + 
  Q2^2*Q4*(-84005 + 75965*rr) + Q0*Q2*Q8*(-396010 + 80020*rr) + 
  Q8^3*(-163599 + 80397*rr) + Q1*Q3*Q6*(-252335 + 82385*rr) + 
  Q6*Q7*Q9*(824250 + 82906*rr) + Q2*Q3*Q6*(36380 + 83670*rr) + 
  Q0*Q7*Q9*(-293596 + 84992*rr) + Q4*Q7^2*(-290778 + 85502*rr) + 
  Q2*Q3*Q4*(-97325 + 85845*rr) + Q6^2*Q7*(-36881 + 93539*rr) + 
  Q3*Q9^2*(-19878 + 93586*rr) + Q1*Q4*Q7*(114298 + 93630*rr) + 
  Q5^2*Q8*(-36319 + 93909*rr) + Q7^2*Q9*(195393 + 94493*rr) + 
  Q0*Q1*Q7*(219265 + 95555*rr) + Q0*Q2*Q9*(-177605 + 105775*rr) + 
  Q0*Q3*Q6*(-79500 + 106925*rr) + Q3*Q4*Q8*(-119510 + 108690*rr) + 
  Q2^2*Q5*(152565 + 109765*rr) + Q0*Q1*Q2*(45775 + 110500*rr) + 
  Q1*Q5*Q9*(142651 + 111331*rr) + Q0*Q4*Q9*(-173010 + 113460*rr) + 
  Q2*Q8*Q9*(-30535 + 114757*rr) + Q1*Q5*Q6*(162295 + 116125*rr) + 
  Q1*Q7^2*(187619 + 119255*rr) + Q1*Q9^2*(302528 + 120640*rr) + 
  Q3*Q6*Q9*(219274 + 121462*rr) + Q1*Q2*Q5*(-379950 + 122110*rr) + 
  Q0*Q3*Q9*(-158830 + 130650*rr) + Q2^2*Q7*(-59598 + 131770*rr) + 
  Q1*Q6*Q8*(-251166 + 132478*rr) + Q5*Q6*Q7*(176267 + 134251*rr) + 
  Q1^2*Q2*(-152970 + 135830*rr) + Q1*Q5*Q7*(400866 + 138618*rr) + 
  Q3*Q4*Q7*(92347 + 139483*rr) + Q3*Q4*Q9*(260886 + 143090*rr) + 
  Q1^3*(154130 + 146330*rr) + Q2^2*Q3*(-293345 + 148425*rr) + 
  Q2*Q4*Q8*(-247654 + 148550*rr) + Q1*Q8*Q9*(-215751 + 159141*rr) + 
  Q0*Q1*Q8*(-435835 + 167695*rr) + Q3*Q5*Q8*(227197 + 167729*rr) + 
  Q1^2*Q9*(230572 + 167780*rr) + Q1*Q3^2*(-115460 + 176840*rr) + 
  Q4*Q6*Q9*(-336651 + 190405*rr) + Q7^3*(222211 + 195863*rr) + 
  Q0*Q1*Q4*(147225 + 219100*rr) + Q5*Q7*Q9*(255636 + 248068*rr) + 
  Q3*Q6*Q8*(-283683 + 261077*rr) + Q4*Q9^2*(-331761 + 293507*rr)}


==> anc/Equations/W_equations.txt <==
{P0*P10 + P12*P5*(321/160 - (7*rr)/32) + P13*P6*(187/160 - (183*rr)/1120) + 
  P13*P9*(3/80 + rr/560) + P11*P7*(-1/8 + (9*rr)/280) + 
  P12*P8*(143/320 + (229*rr)/2240) + P11*P4*(-79/80 + (219*rr)/560) + 
  P19*P3*(49/8 + (5*rr)/8), P1*P14 + P11*P4*(-57/280 - (3*rr)/40) + 
  P11*P7*(13/560 - rr/80) + P13*P9*(17/560 + (13*rr)/560) + 
  P13*P6*(59/280 + (3*rr)/56) + P12*P8*(-5/28 + (11*rr)/140) + 
  P12*P5*(33/280 + (61*rr)/280) + P19*P3*(-1/2 + rr/2), 
 P1*P17 - P19*P3 + P11*P4*(15/56 - (33*rr)/280) + 
  P13*P6*(17/140 - (3*rr)/140) + P11*P7*(3/140 - rr/140) + 
  P12*P8*(-53/560 - rr/560) + P13*P9*(41/560 + rr/112) + 
  P12*P5*(-109/280 + (39*rr)/280), P15*P2 + P11*P4*(-19/280 - (39*rr)/280) + 
  P11*P7*(9/560 + rr/112) + P12*P8*(-17/560 + (19*rr)/560) + 
  P13*P9*(-31/280 + (13*rr)/280) + P13*P6*(29/280 + (41*rr)/280) + 
  P12*P5*(5/56 + (53*rr)/280) + P19*P3*(-1/2 + rr/2), 
 P18*P2 - P19*P3 + P11*P4*(109/280 - (39*rr)/280) + 
  P12*P8*(-41/560 - rr/112) + P11*P7*(53/560 + rr/560) + 
  P13*P9*(-3/140 + rr/140) + P12*P5*(-17/140 + (3*rr)/140) + 
  P13*P6*(-15/56 + (33*rr)/280), P16*P3 + P11*P4*(-7/40 - (13*rr)/280) + 
  P13*P9*(3/80 + rr/560) + P11*P7*(-1/8 + (9*rr)/280) + 
  P12*P8*(-3/80 + (31*rr)/560) + P13*P6*(3/40 + (33*rr)/280) + 
  P12*P5*(9/40 + rr/8) + P19*P3*(-1/2 + rr/2), 
 P0*P14 + P19*P6*(1/56 - (61*rr)/56) + P16*P6*(-141/28 - rr/4) + 
  P16*P9*(-117/112 - (15*rr)/112) + P19*P9*(19/28 - (3*rr)/28) + 
  P10*P4*(75/56 + rr/56) + P11*P8*(-11/28 + (3*rr)/28) + 
  P11*P5*(2/7 + rr/7) + P10*P7*(267/448 + (65*rr)/448), 
 P0*P17 + (16*P19*P6)/7 + P16*P6*(10/7 - (6*rr)/7) + 
  P16*P9*(-3/14 - (3*rr)/14) + P11*P8*(-9/56 - (5*rr)/56) + 
  P19*P9*(5/14 + rr/14) + P10*P7*(-19/56 + rr/8) + P11*P5*(-3/7 + rr/7) + 
  P10*P4*(-9/28 + (5*rr)/28), P1*P15 + P16*P9*(-75/112 - (3*rr)/16) + 
  P19*P6*(29/56 - (9*rr)/56) + P16*P6*(-57/28 - (3*rr)/28) + 
  P11*P5*(9/56 - (3*rr)/56) + P10*P7*(71/448 - (11*rr)/448) + 
  P11*P8*(-25/224 - (5*rr)/224) + P19*P9*(31/56 - rr/56) + 
  P10*P4*(33/56 + (3*rr)/56), P1*P18 + P16*P6*(5/28 - (9*rr)/28) + 
  P19*P6*(-5/56 - (15*rr)/56) + P16*P9*(39/112 - (15*rr)/112) + 
  P10*P7*(9/448 - (5*rr)/448) + P11*P8*(27/224 - rr/224) + 
  P19*P9*(-1/56 + rr/8) + P11*P5*(11/56 + rr/8) + P10*P4*(-25/56 + (3*rr)/8), 
 P13*P2 + P19*P6*(5/32 - (17*rr)/32) + P11*P5*(5/8 - rr/8) + 
  P16*P6*(-75/16 - rr/16) + P19*P9*(-11/16 - rr/16) + 
  P11*P8*(-5/16 + rr/16) + P16*P9*(39/64 + (21*rr)/64) + 
  P10*P4*(57/32 + (11*rr)/32) + P10*P7*(275/256 + (89*rr)/256), 
 P12*P3 + P16*P6*(7/16 - (75*rr)/16) + P16*P9*(-51/64 - (57*rr)/64) + 
  P11*P5*(-1/8 - (3*rr)/8) + P11*P8*(-7/16 - (5*rr)/16) + 
  P19*P6*(119/32 + (5*rr)/32) + P19*P9*(23/16 + (5*rr)/16) + 
  P10*P7*(-335/256 + (115*rr)/256) + P10*P4*(-5/32 + (17*rr)/32), 
 P0*P15 + P17*P4*(1/56 - (61*rr)/56) + P14*P4*(-141/28 - rr/4) + 
  P14*P7*(-117/112 - (15*rr)/112) + P17*P7*(19/28 - (3*rr)/28) + 
  P10*P5*(75/56 + rr/56) + P12*P9*(-11/28 + (3*rr)/28) + 
  P12*P6*(2/7 + rr/7) + P10*P8*(267/448 + (65*rr)/448), 
 P0*P18 + (16*P17*P4)/7 + P14*P4*(10/7 - (6*rr)/7) + 
  P14*P7*(-3/14 - (3*rr)/14) + P12*P9*(-9/56 - (5*rr)/56) + 
  P17*P7*(5/14 + rr/14) + P10*P8*(-19/56 + rr/8) + P12*P6*(-3/7 + rr/7) + 
  P10*P5*(-9/28 + (5*rr)/28), P1*P13 + P14*P4*(7/16 - (75*rr)/16) + 
  P14*P7*(-51/64 - (57*rr)/64) + P12*P6*(-1/8 - (3*rr)/8) + 
  P12*P9*(-7/16 - (5*rr)/16) + P17*P4*(119/32 + (5*rr)/32) + 
  P17*P7*(23/16 + (5*rr)/16) + P10*P8*(-335/256 + (115*rr)/256) + 
  P10*P5*(-5/32 + (17*rr)/32), P16*P2 + P14*P7*(-75/112 - (3*rr)/16) + 
  P17*P4*(29/56 - (9*rr)/56) + P14*P4*(-57/28 - (3*rr)/28) + 
  P12*P6*(9/56 - (3*rr)/56) + P10*P8*(71/448 - (11*rr)/448) + 
  P12*P9*(-25/224 - (5*rr)/224) + P17*P7*(31/56 - rr/56) + 
  P10*P5*(33/56 + (3*rr)/56), P19*P2 + P14*P4*(5/28 - (9*rr)/28) + 
  P17*P4*(-5/56 - (15*rr)/56) + P14*P7*(39/112 - (15*rr)/112) + 
  P10*P8*(9/448 - (5*rr)/448) + P12*P9*(27/224 - rr/224) + 
  P17*P7*(-1/56 + rr/8) + P12*P6*(11/56 + rr/8) + P10*P5*(-25/56 + (3*rr)/8), 
 P11*P3 + P17*P4*(5/32 - (17*rr)/32) + P12*P6*(5/8 - rr/8) + 
  P14*P4*(-75/16 - rr/16) + P17*P7*(-11/16 - rr/16) + 
  P12*P9*(-5/16 + rr/16) + P14*P7*(39/64 + (21*rr)/64) + 
  P10*P5*(57/32 + (11*rr)/32) + P10*P8*(275/256 + (89*rr)/256), 
 P0*P13 + P18*P7*(-19/32 - (25*rr)/32) + P15*P7*(73/32 - (5*rr)/32) + 
  P17*P8*(-203/32 - rr/32) + P11*P9*(-1/4 + rr/4) + 
  P14*P8*(35/32 + (9*rr)/32) + P11*P6*(1 + rr) + P17*P5*(-29/8 + (9*rr)/8) + 
  P14*P5*(79/8 + (13*rr)/8), P1*P16 + P14*P8*(-3/8 - (13*rr)/56) + 
  P15*P7*(-5/16 - (15*rr)/112) + P11*P6*(-1/16 - (11*rr)/112) + 
  P11*P9*(5/32 - (9*rr)/224) + P17*P5*(3/4 + rr/28) + 
  P17*P8*(5/8 + (3*rr)/56) + P18*P7*(-7/16 + (11*rr)/112) - (4*P14*P5*rr)/7, 
 P1*P19 + P18*P7*(-3/8 - (17*rr)/56) + P14*P5*(4 - rr/7) + 
  P15*P7*(1/8 - rr/56) + P14*P8*(3/4 + rr/28) + P11*P6*(9/8 + (3*rr)/56) + 
  P11*P9*(1/4 + (3*rr)/28) + P17*P8*(-5/4 + (17*rr)/28) + 
  P17*P5*(-1/2 + (15*rr)/14), P12*P2 - P11*P6 + 
  P17*P5*(-59/16 - (17*rr)/16) + P17*P8*(3/8 - (7*rr)/8) + 
  P15*P7*(-3/32 - (9*rr)/32) + P14*P8*(-3/4 - rr/4) + P11*P9*(-1/4 - rr/4) + 
  P18*P7*(3/8 + rr/8) + P14*P5*(-1/16 + (29*rr)/16), 
 P10*P3 + P14*P5*(7/2 - rr/2) + P15*P7*(-7/8 + rr/8) + 
  P11*P9*(9/32 + (5*rr)/32) + P11*P6*(31/16 + (3*rr)/16) + 
  P14*P8*(11/8 + (3*rr)/8) + 2*P17*P5*rr - (P18*P7*rr)/2 + 
  P17*P8*(-2 + (3*rr)/2), P15*P4 + P14*P5*(7/8 - (19*rr)/56) + 
  P18*P7*(-5/64 - (71*rr)/448) + P11*P6*(37/64 - (41*rr)/448) + 
  P14*P8*(13/32 - (9*rr)/224) + P15*P7*(1/64 - (5*rr)/448) + 
  P11*P9*(21/128 + (39*rr)/896) + P17*P8*(1/32 + (99*rr)/224) + 
  P17*P5*(7/16 + (61*rr)/112), P18*P4 + P14*P5*(-1/8 - (3*rr)/56) + 
  P15*P7*(-3/64 - (17*rr)/448) + P11*P9*(-7/128 - (13*rr)/896) + 
  P11*P6*(17/64 - (5*rr)/448) + P18*P7*(31/64 + (5*rr)/448) + 
  P14*P8*(1/32 + (3*rr)/224) + P17*P8*(-3/32 + (23*rr)/224) + 
  P17*P5*(-13/16 + (17*rr)/112), P0*P16 + P18*P5*(1/56 - (61*rr)/56) + 
  P15*P5*(-141/28 - rr/4) + P15*P8*(-117/112 - (15*rr)/112) + 
  P18*P8*(19/28 - (3*rr)/28) + P10*P6*(75/56 + rr/56) + 
  P13*P7*(-11/28 + (3*rr)/28) + P13*P4*(2/7 + rr/7) + 
  P10*P9*(267/448 + (65*rr)/448), P0*P19 + (16*P18*P5)/7 + 
  P15*P5*(10/7 - (6*rr)/7) + P15*P8*(-3/14 - (3*rr)/14) + 
  P13*P7*(-9/56 - (5*rr)/56) + P18*P8*(5/14 + rr/14) + 
  P10*P9*(-19/56 + rr/8) + P13*P4*(-3/7 + rr/7) + P10*P6*(-9/28 + (5*rr)/28), 
 P1*P12 + P18*P5*(5/32 - (17*rr)/32) + P13*P4*(5/8 - rr/8) + 
  P15*P5*(-75/16 - rr/16) + P18*P8*(-11/16 - rr/16) + 
  P13*P7*(-5/16 + rr/16) + P15*P8*(39/64 + (21*rr)/64) + 
  P10*P6*(57/32 + (11*rr)/32) + P10*P9*(275/256 + (89*rr)/256), 
 P11*P2 + P15*P5*(7/16 - (75*rr)/16) + P15*P8*(-51/64 - (57*rr)/64) + 
  P13*P4*(-1/8 - (3*rr)/8) + P13*P7*(-7/16 - (5*rr)/16) + 
  P18*P5*(119/32 + (5*rr)/32) + P18*P8*(23/16 + (5*rr)/16) + 
  P10*P9*(-335/256 + (115*rr)/256) + P10*P6*(-5/32 + (17*rr)/32), 
 P14*P3 + P15*P8*(-75/112 - (3*rr)/16) + P18*P5*(29/56 - (9*rr)/56) + 
  P15*P5*(-57/28 - (3*rr)/28) + P13*P4*(9/56 - (3*rr)/56) + 
  P10*P9*(71/448 - (11*rr)/448) + P13*P7*(-25/224 - (5*rr)/224) + 
  P18*P8*(31/56 - rr/56) + P10*P6*(33/56 + (3*rr)/56), 
 P17*P3 + P15*P5*(5/28 - (9*rr)/28) + P18*P5*(-5/56 - (15*rr)/56) + 
  P15*P8*(39/112 - (15*rr)/112) + P10*P9*(9/448 - (5*rr)/448) + 
  P13*P7*(27/224 - rr/224) + P18*P8*(-1/56 + rr/8) + P13*P4*(11/56 + rr/8) + 
  P10*P6*(-25/56 + (3*rr)/8), P0*P12 + P14*P6*(-23/8 - (21*rr)/8) + 
  P17*P6*(57/8 - (5*rr)/8) + P16*P7*(-17/32 - (19*rr)/32) + 
  P19*P7*(47/32 - (19*rr)/32) + P13*P5*(-1/2 - rr/2) + 
  P14*P9*(49/32 - (13*rr)/32) + P13*P8*(-3/8 - (3*rr)/8) + 
  P17*P9*(7/32 - (11*rr)/32), P1*P11 + P14*P6*(43/16 - (15*rr)/16) + 
  P13*P5*(1/4 - (3*rr)/4) + P16*P7*(3/32 - (23*rr)/32) + 
  P14*P9*(-1/8 - (3*rr)/8) + P13*P8*(7/16 - (5*rr)/16) + 
  P17*P9*(-3/8 - rr/8) + P17*P6*(17/16 + (3*rr)/16) + 
  P19*P7*(25/8 + (3*rr)/8), P10*P2 + P14*P6*(-91/32 - (15*rr)/32) + 
  P13*P8*(-5/256 - (17*rr)/256) + P14*P9*(-7/8 + rr/8) + 
  P17*P9*(-7/32 + (5*rr)/32) + P19*P7*(-29/32 + (7*rr)/32) + 
  P13*P5*(5/64 + (17*rr)/64) + P16*P7*(1/16 + (5*rr)/16) + 
  P17*P6*(7/32 + (11*rr)/32), P15*P3 + P17*P6*(-13/32 - (79*rr)/224) + 
  P19*P7*(-1/32 - (59*rr)/224) + P16*P7*(-9/16 - (11*rr)/112) + 
  P14*P9*(-3/8 - (5*rr)/56) + P13*P8*(-17/256 + (5*rr)/1792) + 
  P17*P9*(-7/32 + (3*rr)/224) + P13*P5*(-27/64 + (23*rr)/448) + 
  P14*P6*(-23/32 + (67*rr)/224), P18*P3 + P14*P6*(-75/32 - (153*rr)/224) + 
  P17*P6*(55/32 - (67*rr)/224) + P19*P7*(27/32 - (55*rr)/224) + 
  P13*P5*(-15/64 - (101*rr)/448) + P16*P7*(-5/16 - (15*rr)/112) + 
  P13*P8*(-13/256 - (207*rr)/1792) + P14*P9*(-1/8 - (3*rr)/56) + 
  P17*P9*(-3/32 - rr/224), P16*P4 + P14*P9*(1/8 + rr/56) + 
  P17*P9*(-9/32 + (5*rr)/224) + P16*P7*(3/16 + (5*rr)/112) + 
  P13*P8*(25/256 + (83*rr)/1792) + P19*P7*(-19/32 + (23*rr)/224) + 
  P13*P5*(11/64 + (57*rr)/448) + P14*P6*(15/32 + (37*rr)/224) + 
  P17*P6*(-27/32 + (55*rr)/224), P19*P4 + P17*P6*(-13/16 - (15*rr)/112) + 
  P17*P9*(-7/16 - (9*rr)/112) + P13*P5*(-7/32 - (13*rr)/224) + 
  P14*P6*(1/16 - (5*rr)/112) + P19*P7*(5/16 - (5*rr)/112) + 
  P13*P8*(7/128 + (13*rr)/896) - (P16*P7*rr)/28 + (P14*P9*rr)/28, 
 P0*P11 + P19*P5*(-21/8 - (31*rr)/8) + P19*P8*(-25/16 - (43*rr)/16) + 
  P18*P9*(-53/16 + rr/16) + P16*P8*(11/8 + rr/8) + P15*P9*(11/8 + rr/8) + 
  P12*P7*(-1/2 + rr/2) + P15*P6*(35/4 + (9*rr)/4) + 
  P18*P6*(21/8 + (31*rr)/8), P1*P10 + 4*P15*P6 + 
  P19*P8*(-53/16 - (17*rr)/16) + P19*P5*(-7 - rr) + P15*P9*(5/4 + rr/4) + 
  P12*P7*(9/16 + (5*rr)/16) + P16*P8*(-13/16 + (7*rr)/16) + 
  P18*P9*(-5/8 + (7*rr)/8) + P18*P6*(27/4 + (7*rr)/4), 
 P14*P2 + P15*P6*(1/8 - (5*rr)/8) + P18*P6*(1/4 - rr/4) + 
  P15*P9*(-13/32 - (7*rr)/32) + P16*P8*(-7/32 - (5*rr)/32) + 
  P12*P7*(3/16 - rr/16) + P18*P9*(11/32 + rr/32) + 
  P19*P8*(-13/32 + (9*rr)/32) + P19*P5*(1/8 + (3*rr)/8), 
 P17*P2 + P19*P8*(-75/32 - (17*rr)/32) + P19*P5*(-33/8 - (3*rr)/8) + 
  P15*P9*(21/32 - rr/32) + P15*P6*(35/8 + rr/8) + P16*P8*(7/32 + (5*rr)/32) + 
  P12*P7*(7/16 + (3*rr)/16) + P18*P9*(-19/32 + (7*rr)/32) + 
  P18*P6*(13/4 + (3*rr)/4), P13*P3 + P18*P6*(-55/8 - (5*rr)/8) + 
  P18*P9*(-11/128 - (65*rr)/128) + P16*P8*(-29/128 - (55*rr)/128) + 
  P12*P7*(-7/16 - (5*rr)/16) + P15*P9*(-83/128 - (25*rr)/128) + 
  P19*P5*(119/32 + (5*rr)/32) + P19*P8*(277/128 + (31*rr)/128) + 
  P15*P6*(-15/32 + (51*rr)/32), P12*P4 + P15*P6*(-13/32 - (7*rr)/32) + 
  P16*P8*(-17/128 - (19*rr)/128) + P12*P7*(-3/16 - rr/16) + 
  P15*P9*(13/128 + (7*rr)/128) + P19*P8*(229/128 + (15*rr)/128) + 
  P19*P5*(119/32 + (5*rr)/32) + P18*P9*(-59/128 + (47*rr)/128) + 
  P18*P6*(-51/16 + (7*rr)/16), P16*P5 + 2*P18*P6 + P15*P6*(5/4 - rr/4) + 
  P19*P8*(-19/16 - rr/16) + P15*P9*(5/16 - rr/16) + P16*P8*(3/16 + rr/16) + 
  P12*P7*(5/16 + rr/16) + P18*P9*(1/16 + (3*rr)/16) + P19*P5*(-9/4 + rr/4), 
 P0^2 + P10^2*(-289/322 - (213*rr)/2254) + P11*P17*(9/92 - (139*rr)/4508) + 
  P12*P18*(9/92 - (139*rr)/4508) + P13*P19*(9/92 - (139*rr)/4508) + 
  P11*P14*(871/644 + (1069*rr)/4508) + P12*P15*(871/644 + (1069*rr)/4508) + 
  P13*P16*(871/644 + (1069*rr)/4508), 
 P1*P4 + P11*P14*(17/5152 - (3589*rr)/36064) + 
  P13*P19*(335/1472 - (2557*rr)/72128) + P10^2*(-39/161 + (5*rr)/1127) + 
  P12*P18*(-555/1288 + (103*rr)/9016) + 
  P13*P16*(379/10304 + (1033*rr)/72128) + 
  P11*P17*(1943/5152 + (573*rr)/36064) + 
  P12*P15*(-351/5152 + (4139*rr)/36064), 
 P2*P5 + P12*P15*(17/5152 - (3589*rr)/36064) + 
  P11*P17*(335/1472 - (2557*rr)/72128) + P10^2*(-39/161 + (5*rr)/1127) + 
  P13*P19*(-555/1288 + (103*rr)/9016) + 
  P11*P14*(379/10304 + (1033*rr)/72128) + 
  P12*P18*(1943/5152 + (573*rr)/36064) + 
  P13*P16*(-351/5152 + (4139*rr)/36064), 
 P3*P6 + P13*P16*(17/5152 - (3589*rr)/36064) + 
  P12*P18*(335/1472 - (2557*rr)/72128) + P10^2*(-39/161 + (5*rr)/1127) + 
  P11*P17*(-555/1288 + (103*rr)/9016) + 
  P12*P15*(379/10304 + (1033*rr)/72128) + 
  P13*P19*(1943/5152 + (573*rr)/36064) + 
  P11*P14*(-351/5152 + (4139*rr)/36064), 
 P1*P7 + P13*P16*(2669/2576 - (10001*rr)/18032) + 
  P12*P15*(-79/161 - (293*rr)/1127) + P12*P18*(1059/1288 - (1215*rr)/9016) + 
  P11*P17*(-2643/2576 - (337*rr)/18032) + P10^2*(36/161 + (52*rr)/1127) + 
  P13*P19*(1037/2576 + (4815*rr)/18032) + 
  P11*P14*(1335/2576 + (7709*rr)/18032), 
 P2*P8 + P11*P14*(2669/2576 - (10001*rr)/18032) + 
  P13*P16*(-79/161 - (293*rr)/1127) + P13*P19*(1059/1288 - (1215*rr)/9016) + 
  P12*P18*(-2643/2576 - (337*rr)/18032) + P10^2*(36/161 + (52*rr)/1127) + 
  P11*P17*(1037/2576 + (4815*rr)/18032) + 
  P12*P15*(1335/2576 + (7709*rr)/18032), 
 P3*P9 + P12*P15*(2669/2576 - (10001*rr)/18032) + 
  P11*P14*(-79/161 - (293*rr)/1127) + P11*P17*(1059/1288 - (1215*rr)/9016) + 
  P13*P19*(-2643/2576 - (337*rr)/18032) + P10^2*(36/161 + (52*rr)/1127) + 
  P12*P18*(1037/2576 + (4815*rr)/18032) + 
  P13*P16*(1335/2576 + (7709*rr)/18032), P2*P3 + P16^2*(12/7 - (12*rr)/49) + 
  P19^2*(-45/28 - (47*rr)/196) + P10*P14*(-5/7 - (3*rr)/49) + 
  P12*P13*(-23/448 + (67*rr)/3136) + P10*P17*(3/7 + (5*rr)/49) + 
  P11*P15*(59/56 + (73*rr)/392) + P11*P18*(-9/56 + (93*rr)/392) + 
  P16*P19*(17/28 + (251*rr)/196), P0*P4 + P19^2*(9/14 - (29*rr)/98) + 
  P10*P17*(3/14 - (17*rr)/98) + P16*P19*(-1 - (5*rr)/49) + 
  P11*P15*(3/56 - (31*rr)/392) + P12*P13*(23/448 - (67*rr)/3136) + 
  P16^2*(-15/14 + (3*rr)/98) + P11*P18*(-1/7 + (5*rr)/49) + 
  P10*P14*(-1/14 + (27*rr)/98), P1*P5 + P16^2*(3/8 - (57*rr)/392) + 
  P16*P19*(13/28 - (17*rr)/196) + P11*P18*(-65/224 - (11*rr)/1568) + 
  P10*P17*(-2/7 + rr/49) + P12*P13*(43/896 + (409*rr)/6272) + 
  P11*P15*(13/28 + (15*rr)/196) + P19^2*(1/56 + (75*rr)/392) + 
  (5*P10*P14*rr)/49, P6^2 + P10*P17*(-13/28 - (23*rr)/196) + 
  P16^2*(3/7 - (3*rr)/49) + P19^2*(-45/112 - (47*rr)/784) + 
  P11*P15*(23/224 - (67*rr)/1568) + P10*P14*(-1/28 - (3*rr)/196) + 
  P12*P13*(13/256 - (87*rr)/12544) + P11*P18*(-5/28 + (9*rr)/196) + 
  P16*P19*(17/112 + (251*rr)/784), P0*P7 + P16*P19*(41/7 - (45*rr)/49) + 
  P10*P14*(5/7 - (15*rr)/49) + P11*P15*(47/28 - (59*rr)/196) + 
  P11*P18*(5/28 - (9*rr)/196) + P12*P13*(-3/28 + (31*rr)/196) + 
  P10*P17*(1 + (11*rr)/49) + (24*P16^2*rr)/49 + P19^2*(-17/7 + (69*rr)/49), 
 P1*P8 + P19^2*(23/7 - (67*rr)/49) + P16*P19*(-67/7 - (33*rr)/49) + 
  P10*P17*(-6/7 - (26*rr)/49) + P12*P13*(3/448 - (543*rr)/3136) + 
  P11*P15*(-103/56 - (45*rr)/392) + P11*P18*(-1/14 - (11*rr)/98) + 
  P10*P14*(-10/7 + (10*rr)/49) + (96*P16^2*rr)/49, 
 P6*P9 + P11*P18*(-19/112 - (145*rr)/784) + P19^2*(-29/28 + rr/196) + 
  P12*P13*(-23/112 + (67*rr)/784) + P16^2*(27/14 + (9*rr)/98) + 
  P10*P17*(2/7 + (20*rr)/49) + P11*P15*(-19/112 + (367*rr)/784) + 
  P16*P19*(3/28 + (129*rr)/196) + (2*P10*P14*rr)/49, 
 P9^2 + P16^2*(-21/2 - (241*rr)/98) + P16*P19*(74/7 - (114*rr)/49) + 
  P10*P17*(2 - (86*rr)/49) + P11*P15*(23/7 - (67*rr)/49) + 
  P11*P18*(79/56 + (37*rr)/392) + P12*P13*(89/224 + (275*rr)/1568) + 
  P10*P14*(-6/7 + (46*rr)/49) + P19^2*(-53/14 + (281*rr)/98), 
 P1*P3 + P14^2*(12/7 - (12*rr)/49) + P17^2*(-45/28 - (47*rr)/196) + 
  P10*P15*(-5/7 - (3*rr)/49) + P11*P13*(-23/448 + (67*rr)/3136) + 
  P10*P18*(3/7 + (5*rr)/49) + P12*P16*(59/56 + (73*rr)/392) + 
  P12*P19*(-9/56 + (93*rr)/392) + P14*P17*(17/28 + (251*rr)/196), 
 P4^2 + P10*P18*(-13/28 - (23*rr)/196) + P14^2*(3/7 - (3*rr)/49) + 
  P17^2*(-45/112 - (47*rr)/784) + P12*P16*(23/224 - (67*rr)/1568) + 
  P10*P15*(-1/28 - (3*rr)/196) + P11*P13*(13/256 - (87*rr)/12544) + 
  P12*P19*(-5/28 + (9*rr)/196) + P14*P17*(17/112 + (251*rr)/784), 
 P0*P5 + P17^2*(9/14 - (29*rr)/98) + P10*P18*(3/14 - (17*rr)/98) + 
  P14*P17*(-1 - (5*rr)/49) + P12*P16*(3/56 - (31*rr)/392) + 
  P11*P13*(23/448 - (67*rr)/3136) + P14^2*(-15/14 + (3*rr)/98) + 
  P12*P19*(-1/7 + (5*rr)/49) + P10*P15*(-1/14 + (27*rr)/98), 
 P2*P6 + P14^2*(3/8 - (57*rr)/392) + P14*P17*(13/28 - (17*rr)/196) + 
  P12*P19*(-65/224 - (11*rr)/1568) + P10*P18*(-2/7 + rr/49) + 
  P11*P13*(43/896 + (409*rr)/6272) + P12*P16*(13/28 + (15*rr)/196) + 
  P17^2*(1/56 + (75*rr)/392) + (5*P10*P15*rr)/49, 
 P4*P7 + P12*P19*(-19/112 - (145*rr)/784) + P17^2*(-29/28 + rr/196) + 
  P11*P13*(-23/112 + (67*rr)/784) + P14^2*(27/14 + (9*rr)/98) + 
  P10*P18*(2/7 + (20*rr)/49) + P12*P16*(-19/112 + (367*rr)/784) + 
  P14*P17*(3/28 + (129*rr)/196) + (2*P10*P15*rr)/49, 
 P7^2 + P14^2*(-21/2 - (241*rr)/98) + P14*P17*(74/7 - (114*rr)/49) + 
  P10*P18*(2 - (86*rr)/49) + P12*P16*(23/7 - (67*rr)/49) + 
  P12*P19*(79/56 + (37*rr)/392) + P11*P13*(89/224 + (275*rr)/1568) + 
  P10*P15*(-6/7 + (46*rr)/49) + P17^2*(-53/14 + (281*rr)/98), 
 P0*P8 + P14*P17*(41/7 - (45*rr)/49) + P10*P15*(5/7 - (15*rr)/49) + 
  P12*P16*(47/28 - (59*rr)/196) + P12*P19*(5/28 - (9*rr)/196) + 
  P11*P13*(-3/28 + (31*rr)/196) + P10*P18*(1 + (11*rr)/49) + 
  (24*P14^2*rr)/49 + P17^2*(-17/7 + (69*rr)/49), 
 P2*P9 + P17^2*(23/7 - (67*rr)/49) + P14*P17*(-67/7 - (33*rr)/49) + 
  P10*P18*(-6/7 - (26*rr)/49) + P11*P13*(3/448 - (543*rr)/3136) + 
  P12*P16*(-103/56 - (45*rr)/392) + P12*P19*(-1/14 - (11*rr)/98) + 
  P10*P15*(-10/7 + (10*rr)/49) + (96*P14^2*rr)/49, 
 P2^2 + P14*P18*(5/8 - (191*rr)/392) + P15*P17*(-53/88 - (1457*rr)/4312) + 
  P11*P16*(285/1232 - (2433*rr)/8624) + P11*P19*(29/308 - (129*rr)/2156) + 
  P12^2*(-127/4928 + (2507*rr)/34496) + P10*P13*(-29/154 + (129*rr)/1078) + 
  P17*P18*(139/616 + (2489*rr)/4312) + P14*P15*(-1249/616 + (2837*rr)/4312), 
 P0*P3 + P14*P18*(1/7 - (53*rr)/49) + P15*P17*(193/77 - (373*rr)/539) + 
  P11*P19*(5/44 - (447*rr)/2156) + P12^2*(95/2464 - (811*rr)/17248) + 
  P10*P13*(3/11 + (31*rr)/539) + P11*P16*(73/308 + (355*rr)/2156) + 
  P17*P18*(157/77 + (127*rr)/539) + P14*P15*(-19/11 + (361*rr)/539), 
 P4*P5 + P17*P18*(-45/1232 - (1839*rr)/8624) + 
  P15*P17*(-849/1232 - (1467*rr)/8624) + 
  P12^2*(119/2816 - (3317*rr)/137984) + P10*P13*(-51/1232 - (113*rr)/8624) + 
  P11*P19*(-327/4928 + (1843*rr)/34496) + 
  P11*P16*(247/4928 + (2397*rr)/34496) + P14*P18*(-81/112 + (69*rr)/784) + 
  P14*P15*(741/1232 + (855*rr)/8624), 
 P1*P6 + P15*P17*(43/616 - (871*rr)/4312) + 
  P11*P16*(-201/2464 - (2019*rr)/17248) + P14*P18*(37/56 - (41*rr)/392) + 
  P11*P19*(843/2464 - (1031*rr)/17248) + P10*P13*(67/308 - (31*rr)/2156) + 
  P14*P15*(-823/616 - (29*rr)/4312) + P12^2*(-95/9856 + (811*rr)/68992) + 
  P17*P18*(-37/88 + (1055*rr)/4312), 
 P5*P7 + P10*P13*(31/308 - (235*rr)/2156) + 
  P11*P16*(31/308 - (235*rr)/2156) + P14*P18*(1/8 + (13*rr)/392) + 
  P12^2*(3/176 + (295*rr)/8624) + P11*P19*(279/1232 + (701*rr)/8624) + 
  P14*P15*(-257/616 + (1653*rr)/4312) + 
  P17*P18*(-1341/616 + (2081*rr)/4312) + P15*P17*(71/88 + (2523*rr)/4312), 
 P4*P8 + P14*P18*(-2 - (50*rr)/49) + P15*P17*(12/11 - (228*rr)/539) + 
  P11*P19*(191/2464 - (5899*rr)/17248) + 
  P11*P16*(-1559/2464 - (445*rr)/17248) + P10*P13*(27/154 - (23*rr)/1078) + 
  P12^2*(95/9856 - (811*rr)/68992) + P17*P18*(185/77 + (51*rr)/539) + 
  P14*P15*(-124/77 + (148*rr)/539), 
 P7*P8 + P11*P16*(265/308 - (1373*rr)/2156) + 
  P14*P15*(237/154 - (241*rr)/1078) + P10*P13*(-41/77 + (61*rr)/539) + 
  P12^2*(-285/2464 + (2433*rr)/17248) + P17*P18*(-755/154 + (239*rr)/1078) + 
  P11*P19*(19/154 + (401*rr)/1078) + P15*P17*(-377/154 + (621*rr)/1078) + 
  P14*P18*(65/14 + (171*rr)/98), P1*P9 + P17*P18*(617/308 - (317*rr)/2156) + 
  P12^2*(201/4928 - (3613*rr)/34496) + P11*P19*(723/1232 - (303*rr)/8624) + 
  P10*P13*(51/308 + (113*rr)/2156) + P14*P18*(-51/28 + (15*rr)/196) + 
  P11*P16*(-423/1232 + (1299*rr)/8624) + P14*P15*(177/44 + (1917*rr)/2156) + 
  P15*P17*(-603/308 + (2391*rr)/2156), P1*P2 + P15^2*(12/7 - (12*rr)/49) + 
  P18^2*(-45/28 - (47*rr)/196) + P10*P16*(-5/7 - (3*rr)/49) + 
  P11*P12*(-23/448 + (67*rr)/3136) + P10*P19*(3/7 + (5*rr)/49) + 
  P13*P14*(59/56 + (73*rr)/392) + P13*P17*(-9/56 + (93*rr)/392) + 
  P15*P18*(17/28 + (251*rr)/196), P3*P4 + P15^2*(3/8 - (57*rr)/392) + 
  P15*P18*(13/28 - (17*rr)/196) + P13*P17*(-65/224 - (11*rr)/1568) + 
  P10*P19*(-2/7 + rr/49) + P11*P12*(43/896 + (409*rr)/6272) + 
  P13*P14*(13/28 + (15*rr)/196) + P18^2*(1/56 + (75*rr)/392) + 
  (5*P10*P16*rr)/49, P5^2 + P10*P19*(-13/28 - (23*rr)/196) + 
  P15^2*(3/7 - (3*rr)/49) + P18^2*(-45/112 - (47*rr)/784) + 
  P13*P14*(23/224 - (67*rr)/1568) + P10*P16*(-1/28 - (3*rr)/196) + 
  P11*P12*(13/256 - (87*rr)/12544) + P13*P17*(-5/28 + (9*rr)/196) + 
  P15*P18*(17/112 + (251*rr)/784), P0*P6 + P18^2*(9/14 - (29*rr)/98) + 
  P10*P19*(3/14 - (17*rr)/98) + P15*P18*(-1 - (5*rr)/49) + 
  P13*P14*(3/56 - (31*rr)/392) + P11*P12*(23/448 - (67*rr)/3136) + 
  P15^2*(-15/14 + (3*rr)/98) + P13*P17*(-1/7 + (5*rr)/49) + 
  P10*P16*(-1/14 + (27*rr)/98), P3*P7 + P18^2*(23/7 - (67*rr)/49) + 
  P15*P18*(-67/7 - (33*rr)/49) + P10*P19*(-6/7 - (26*rr)/49) + 
  P11*P12*(3/448 - (543*rr)/3136) + P13*P14*(-103/56 - (45*rr)/392) + 
  P13*P17*(-1/14 - (11*rr)/98) + P10*P16*(-10/7 + (10*rr)/49) + 
  (96*P15^2*rr)/49, P5*P8 + P13*P17*(-19/112 - (145*rr)/784) + 
  P18^2*(-29/28 + rr/196) + P11*P12*(-23/112 + (67*rr)/784) + 
  P15^2*(27/14 + (9*rr)/98) + P10*P19*(2/7 + (20*rr)/49) + 
  P13*P14*(-19/112 + (367*rr)/784) + P15*P18*(3/28 + (129*rr)/196) + 
  (2*P10*P16*rr)/49, P8^2 + P15^2*(-21/2 - (241*rr)/98) + 
  P15*P18*(74/7 - (114*rr)/49) + P10*P19*(2 - (86*rr)/49) + 
  P13*P14*(23/7 - (67*rr)/49) + P13*P17*(79/56 + (37*rr)/392) + 
  P11*P12*(89/224 + (275*rr)/1568) + P10*P16*(-6/7 + (46*rr)/49) + 
  P18^2*(-53/14 + (281*rr)/98), P0*P9 + P15*P18*(41/7 - (45*rr)/49) + 
  P10*P16*(5/7 - (15*rr)/49) + P13*P14*(47/28 - (59*rr)/196) + 
  P13*P17*(5/28 - (9*rr)/196) + P11*P12*(-3/28 + (31*rr)/196) + 
  P10*P19*(1 + (11*rr)/49) + (24*P15^2*rr)/49 + P18^2*(-17/7 + (69*rr)/49), 
 P1^2 + P16*P17*(5/8 - (191*rr)/392) + P14*P19*(-53/88 - (1457*rr)/4312) + 
  P13*P15*(285/1232 - (2433*rr)/8624) + P13*P18*(29/308 - (129*rr)/2156) + 
  P11^2*(-127/4928 + (2507*rr)/34496) + P10*P12*(-29/154 + (129*rr)/1078) + 
  P17*P19*(139/616 + (2489*rr)/4312) + P14*P16*(-1249/616 + (2837*rr)/4312), 
 P0*P2 + P16*P17*(1/7 - (53*rr)/49) + P14*P19*(193/77 - (373*rr)/539) + 
  P13*P18*(5/44 - (447*rr)/2156) + P11^2*(95/2464 - (811*rr)/17248) + 
  P10*P12*(3/11 + (31*rr)/539) + P13*P15*(73/308 + (355*rr)/2156) + 
  P17*P19*(157/77 + (127*rr)/539) + P14*P16*(-19/11 + (361*rr)/539), 
 P3*P5 + P14*P19*(43/616 - (871*rr)/4312) + 
  P13*P15*(-201/2464 - (2019*rr)/17248) + P16*P17*(37/56 - (41*rr)/392) + 
  P13*P18*(843/2464 - (1031*rr)/17248) + P10*P12*(67/308 - (31*rr)/2156) + 
  P14*P16*(-823/616 - (29*rr)/4312) + P11^2*(-95/9856 + (811*rr)/68992) + 
  P17*P19*(-37/88 + (1055*rr)/4312), 
 P4*P6 + P17*P19*(-45/1232 - (1839*rr)/8624) + 
  P14*P19*(-849/1232 - (1467*rr)/8624) + 
  P11^2*(119/2816 - (3317*rr)/137984) + P10*P12*(-51/1232 - (113*rr)/8624) + 
  P13*P18*(-327/4928 + (1843*rr)/34496) + 
  P13*P15*(247/4928 + (2397*rr)/34496) + P16*P17*(-81/112 + (69*rr)/784) + 
  P14*P16*(741/1232 + (855*rr)/8624), P6*P7 + P16*P17*(-2 - (50*rr)/49) + 
  P14*P19*(12/11 - (228*rr)/539) + P13*P18*(191/2464 - (5899*rr)/17248) + 
  P13*P15*(-1559/2464 - (445*rr)/17248) + P10*P12*(27/154 - (23*rr)/1078) + 
  P11^2*(95/9856 - (811*rr)/68992) + P17*P19*(185/77 + (51*rr)/539) + 
  P14*P16*(-124/77 + (148*rr)/539), 
 P3*P8 + P17*P19*(617/308 - (317*rr)/2156) + 
  P11^2*(201/4928 - (3613*rr)/34496) + P13*P18*(723/1232 - (303*rr)/8624) + 
  P10*P12*(51/308 + (113*rr)/2156) + P16*P17*(-51/28 + (15*rr)/196) + 
  P13*P15*(-423/1232 + (1299*rr)/8624) + P14*P16*(177/44 + (1917*rr)/2156) + 
  P14*P19*(-603/308 + (2391*rr)/2156), 
 P4*P9 + P10*P12*(31/308 - (235*rr)/2156) + 
  P13*P15*(31/308 - (235*rr)/2156) + P16*P17*(1/8 + (13*rr)/392) + 
  P11^2*(3/176 + (295*rr)/8624) + P13*P18*(279/1232 + (701*rr)/8624) + 
  P14*P16*(-257/616 + (1653*rr)/4312) + 
  P17*P19*(-1341/616 + (2081*rr)/4312) + P14*P19*(71/88 + (2523*rr)/4312), 
 P7*P9 + P13*P15*(265/308 - (1373*rr)/2156) + 
  P14*P16*(237/154 - (241*rr)/1078) + P10*P12*(-41/77 + (61*rr)/539) + 
  P11^2*(-285/2464 + (2433*rr)/17248) + P17*P19*(-755/154 + (239*rr)/1078) + 
  P13*P18*(19/154 + (401*rr)/1078) + P14*P19*(-377/154 + (621*rr)/1078) + 
  P16*P17*(65/14 + (171*rr)/98), P0*P1 + P15*P19*(1/7 - (53*rr)/49) + 
  P16*P18*(193/77 - (373*rr)/539) + P12*P17*(5/44 - (447*rr)/2156) + 
  P13^2*(95/2464 - (811*rr)/17248) + P10*P11*(3/11 + (31*rr)/539) + 
  P12*P14*(73/308 + (355*rr)/2156) + P18*P19*(157/77 + (127*rr)/539) + 
  P15*P16*(-19/11 + (361*rr)/539), P3^2 + P15*P19*(5/8 - (191*rr)/392) + 
  P16*P18*(-53/88 - (1457*rr)/4312) + P12*P14*(285/1232 - (2433*rr)/8624) + 
  P12*P17*(29/308 - (129*rr)/2156) + P13^2*(-127/4928 + (2507*rr)/34496) + 
  P10*P11*(-29/154 + (129*rr)/1078) + P18*P19*(139/616 + (2489*rr)/4312) + 
  P15*P16*(-1249/616 + (2837*rr)/4312), 
 P2*P4 + P16*P18*(43/616 - (871*rr)/4312) + 
  P12*P14*(-201/2464 - (2019*rr)/17248) + P15*P19*(37/56 - (41*rr)/392) + 
  P12*P17*(843/2464 - (1031*rr)/17248) + P10*P11*(67/308 - (31*rr)/2156) + 
  P15*P16*(-823/616 - (29*rr)/4312) + P13^2*(-95/9856 + (811*rr)/68992) + 
  P18*P19*(-37/88 + (1055*rr)/4312), 
 P5*P6 + P18*P19*(-45/1232 - (1839*rr)/8624) + 
  P16*P18*(-849/1232 - (1467*rr)/8624) + 
  P13^2*(119/2816 - (3317*rr)/137984) + P10*P11*(-51/1232 - (113*rr)/8624) + 
  P12*P17*(-327/4928 + (1843*rr)/34496) + 
  P12*P14*(247/4928 + (2397*rr)/34496) + P15*P19*(-81/112 + (69*rr)/784) + 
  P15*P16*(741/1232 + (855*rr)/8624), 
 P2*P7 + P18*P19*(617/308 - (317*rr)/2156) + 
  P13^2*(201/4928 - (3613*rr)/34496) + P12*P17*(723/1232 - (303*rr)/8624) + 
  P10*P11*(51/308 + (113*rr)/2156) + P15*P19*(-51/28 + (15*rr)/196) + 
  P12*P14*(-423/1232 + (1299*rr)/8624) + P15*P16*(177/44 + (1917*rr)/2156) + 
  P16*P18*(-603/308 + (2391*rr)/2156), 
 P6*P8 + P10*P11*(31/308 - (235*rr)/2156) + 
  P12*P14*(31/308 - (235*rr)/2156) + P15*P19*(1/8 + (13*rr)/392) + 
  P13^2*(3/176 + (295*rr)/8624) + P12*P17*(279/1232 + (701*rr)/8624) + 
  P15*P16*(-257/616 + (1653*rr)/4312) + 
  P18*P19*(-1341/616 + (2081*rr)/4312) + P16*P18*(71/88 + (2523*rr)/4312), 
 P5*P9 + P15*P19*(-2 - (50*rr)/49) + P16*P18*(12/11 - (228*rr)/539) + 
  P12*P17*(191/2464 - (5899*rr)/17248) + 
  P12*P14*(-1559/2464 - (445*rr)/17248) + P10*P11*(27/154 - (23*rr)/1078) + 
  P13^2*(95/9856 - (811*rr)/68992) + P18*P19*(185/77 + (51*rr)/539) + 
  P15*P16*(-124/77 + (148*rr)/539), 
 P8*P9 + P12*P14*(265/308 - (1373*rr)/2156) + 
  P15*P16*(237/154 - (241*rr)/1078) + P10*P11*(-41/77 + (61*rr)/539) + 
  P13^2*(-285/2464 + (2433*rr)/17248) + P18*P19*(-755/154 + (239*rr)/1078) + 
  P12*P17*(19/154 + (401*rr)/1078) + P16*P18*(-377/154 + (621*rr)/1078) + 
  P15*P19*(65/14 + (171*rr)/98)}


==> anc/Equations/Z_singular_equations.txt <==
{(-49625/390224 + (66625*rr)/390224)*Z0^3 - Z1^2*Z12 + 
  (-43/16 - rr/16)*Z10*Z11*Z12 - Z10*Z2^2 - Z11*Z3^2 + Z5^2*Z7 + Z6^2*Z8 + 
  Z4^2*Z9 + (43/16 + rr/16)*Z7*Z8*Z9, 
 (162375/780448 + (12375*rr)/780448)*Z0^3 + (1/4 + rr/4)*Z1^2*Z12 + 
  (3/4 + (3*rr)/4)*Z10*Z11*Z12 + (1/4 + rr/4)*Z10*Z2^2 + 
  (1/4 + rr/4)*Z11*Z3^2 + Z4*Z5*Z6 + (1/16 - (5*rr)/16)*Z7*Z8*Z9, 
 (95625/780448 - (20875*rr)/780448)*Z0^3 + (1/4 + rr/4)*Z1^2*Z12 + 
  (5/8 + (3*rr)/8)*Z10*Z11*Z12 + (1/4 + rr/4)*Z10*Z2^2 + Z1*Z2*Z3 + 
  (1/4 + rr/4)*Z11*Z3^2 + (3/16 + rr/16)*Z7*Z8*Z9, 
 (-55/464 - (35*rr)/464)*Z0*Z11*Z2 + (-315/464 - (95*rr)/464)*Z0*Z3*Z6 + 
  (-1/8 - rr/8)*Z11^2*Z7 + Z1*Z6*Z7 + (-55/232 - (35*rr)/232)*Z0*Z5*Z8 + 
  (3/8 - rr/8)*Z10*Z8^2 + (1/8 - (3*rr)/8)*Z1*Z2*Z9 + (Z11*Z3*Z9)/2, 
 (15/464 + (115*rr)/464)*Z0*Z11*Z2 + (1/2 + rr/2)*Z10*Z3*Z4 + 
  (-585/464 + (155*rr)/464)*Z0*Z3*Z6 + (-1/8 + (3*rr)/8)*Z11^2*Z7 + 
  (55/232 + (35*rr)/232)*Z0*Z5*Z8 + Z12*Z6*Z8 + (9/8 - (3*rr)/8)*Z10*Z8^2 + 
  (11/8 - rr/8)*Z1*Z2*Z9 + (-3/4 + rr/4)*Z11*Z3*Z9, 
 (-5/116 + (5*rr)/58)*Z0*Z11*Z2 + (3/4 + rr/4)*Z10*Z3*Z4 + Z12*Z4*Z5 + 
  (15/232 + (115*rr)/232)*Z0*Z3*Z6 + (7/8 + rr/8)*Z11^2*Z7 + 
  (-1/4 - rr/4)*Z10*Z8^2 + (-1/4 - rr/4)*Z1*Z2*Z9 + (3/8 + rr/8)*Z11*Z3*Z9, 
 (-55/464 - (35*rr)/464)*Z0*Z12*Z3 + (-315/464 - (95*rr)/464)*Z0*Z1*Z4 + 
  (Z1*Z12*Z7)/2 + (1/8 - (3*rr)/8)*Z2*Z3*Z7 + (-1/8 - rr/8)*Z12^2*Z8 + 
  Z2*Z4*Z8 + (-55/232 - (35*rr)/232)*Z0*Z6*Z9 + (3/8 - rr/8)*Z11*Z9^2, 
 (15/464 + (115*rr)/464)*Z0*Z12*Z3 + (-585/464 + (155*rr)/464)*Z0*Z1*Z4 + 
  (1/2 + rr/2)*Z1*Z11*Z5 + (-3/4 + rr/4)*Z1*Z12*Z7 + (11/8 - rr/8)*Z2*Z3*Z7 + 
  (-1/8 + (3*rr)/8)*Z12^2*Z8 + Z10*Z4*Z9 + (55/232 + (35*rr)/232)*Z0*Z6*Z9 + 
  (9/8 - (3*rr)/8)*Z11*Z9^2, (-5/116 + (5*rr)/58)*Z0*Z12*Z3 + 
  (15/232 + (115*rr)/232)*Z0*Z1*Z4 + (3/4 + rr/4)*Z1*Z11*Z5 + Z10*Z5*Z6 + 
  (3/8 + rr/8)*Z1*Z12*Z7 + (-1/4 - rr/4)*Z2*Z3*Z7 + (7/8 + rr/8)*Z12^2*Z8 + 
  (-1/4 - rr/4)*Z11*Z9^2, (-55/464 - (35*rr)/464)*Z0*Z1*Z10 + 
  (-315/464 - (95*rr)/464)*Z0*Z2*Z5 + (-55/232 - (35*rr)/232)*Z0*Z4*Z7 + 
  (3/8 - rr/8)*Z12*Z7^2 + (Z10*Z2*Z8)/2 + (1/8 - (3*rr)/8)*Z1*Z3*Z8 + 
  (-1/8 - rr/8)*Z10^2*Z9 + Z3*Z5*Z9, (15/464 + (115*rr)/464)*Z0*Z1*Z10 + 
  (-585/464 + (155*rr)/464)*Z0*Z2*Z5 + (1/2 + rr/2)*Z12*Z2*Z6 + 
  (55/232 + (35*rr)/232)*Z0*Z4*Z7 + Z11*Z5*Z7 + (9/8 - (3*rr)/8)*Z12*Z7^2 + 
  (-3/4 + rr/4)*Z10*Z2*Z8 + (11/8 - rr/8)*Z1*Z3*Z8 + 
  (-1/8 + (3*rr)/8)*Z10^2*Z9, (-5/116 + (5*rr)/58)*Z0*Z1*Z10 + 
  (15/232 + (115*rr)/232)*Z0*Z2*Z5 + (3/4 + rr/4)*Z12*Z2*Z6 + Z11*Z4*Z6 + 
  (-1/4 - rr/4)*Z12*Z7^2 + (3/8 + rr/8)*Z10*Z2*Z8 + (-1/4 - rr/4)*Z1*Z3*Z8 + 
  (7/8 + rr/8)*Z10^2*Z9, (5/29 - (10*rr)/29)*Z0*Z10*Z3 + 
  (-85/232 + (25*rr)/232)*Z0*Z12*Z5 + (-15/8 + (3*rr)/8)*Z12^2*Z6 + 
  (-5/2 - rr/2)*Z2*Z4*Z6 + Z1*Z10*Z7 + (3 - rr)*Z2*Z5*Z7 + Z4*Z7^2 + 
  (1/8 + (3*rr)/8)*Z10*Z12*Z8 - Z3^2*Z8, (5/29 - (10*rr)/29)*Z0*Z1*Z11 + 
  (-15/8 + (3*rr)/8)*Z10^2*Z4 + (-5/2 - rr/2)*Z3*Z4*Z5 + 
  (-85/232 + (25*rr)/232)*Z0*Z10*Z6 + Z11*Z2*Z8 + (3 - rr)*Z3*Z6*Z8 + 
  Z5*Z8^2 - Z1^2*Z9 + (1/8 + (3*rr)/8)*Z10*Z11*Z9, 
 (5/29 - (10*rr)/29)*Z0*Z12*Z2 + (-85/232 + (25*rr)/232)*Z0*Z11*Z4 + 
  (-15/8 + (3*rr)/8)*Z11^2*Z5 + (-5/2 - rr/2)*Z1*Z5*Z6 + 
  (1/8 + (3*rr)/8)*Z11*Z12*Z7 - Z2^2*Z7 + Z12*Z3*Z9 + (3 - rr)*Z1*Z4*Z9 + 
  Z6*Z9^2, (-1/16 - (3*rr)/16)*Z10^2*Z5 + Z3*Z5^2 + 
  (-215/928 - (5*rr)/928)*Z0*Z2*Z8 + (9/32 - (5*rr)/32)*Z11*Z7*Z8 + 
  (45/464 + (55*rr)/464)*Z0*Z10*Z9 + (33/32 + (3*rr)/32)*Z3*Z8*Z9, 
 (-25/6728 + (775*rr)/6728)*Z0^2*Z1 + Z12*Z2*Z4 + (-1/2 - rr/2)*Z11*Z4^2 + 
  (5/58 - (5*rr)/29)*Z0*Z2*Z8 + (-3/4 - rr/4)*Z11*Z7*Z8 + 
  (-65/116 - (15*rr)/116)*Z0*Z10*Z9, (-1/16 - (3*rr)/16)*Z11^2*Z6 + Z1*Z6^2 + 
  (45/464 + (55*rr)/464)*Z0*Z11*Z7 + (-215/928 - (5*rr)/928)*Z0*Z3*Z9 + 
  (33/32 + (3*rr)/32)*Z1*Z7*Z9 + (9/32 - (5*rr)/32)*Z12*Z8*Z9, 
 (-25/6728 + (775*rr)/6728)*Z0^2*Z2 + Z10*Z3*Z5 + (-1/2 - rr/2)*Z12*Z5^2 + 
  (-65/116 - (15*rr)/116)*Z0*Z11*Z7 + (5/58 - (5*rr)/29)*Z0*Z3*Z9 + 
  (-3/4 - rr/4)*Z12*Z8*Z9, (-1/16 - (3*rr)/16)*Z12^2*Z4 + Z2*Z4^2 + 
  (-215/928 - (5*rr)/928)*Z0*Z1*Z7 + (45/464 + (55*rr)/464)*Z0*Z12*Z8 + 
  (33/32 + (3*rr)/32)*Z2*Z7*Z8 + (9/32 - (5*rr)/32)*Z10*Z7*Z9, 
 (-25/6728 + (775*rr)/6728)*Z0^2*Z3 + Z1*Z11*Z6 + (-1/2 - rr/2)*Z10*Z6^2 + 
  (5/58 - (5*rr)/29)*Z0*Z1*Z7 + (-65/116 - (15*rr)/116)*Z0*Z12*Z8 + 
  (-3/4 - rr/4)*Z10*Z7*Z9, (3/4 + rr/4)*Z10*Z12*Z2 + Z1*Z12*Z3 + Z2*Z3^2 + 
  2*Z1^2*Z4 + (11/16 + rr/16)*Z10*Z11*Z4 + (45/464 + (55*rr)/464)*Z0*Z11*Z6 + 
  (11/16 + rr/16)*Z11^2*Z9 + Z1*Z6*Z9, Z1*Z10*Z2 + Z1^2*Z3 + 
  (3/4 + rr/4)*Z10*Z11*Z3 + (45/464 + (55*rr)/464)*Z0*Z12*Z4 + 
  (11/16 + rr/16)*Z11*Z12*Z5 + 2*Z2^2*Z5 + (11/16 + rr/16)*Z12^2*Z7 + 
  Z2*Z4*Z7, (3/4 + rr/4)*Z1*Z11*Z12 + Z1*Z2^2 + Z11*Z2*Z3 + 
  (45/464 + (55*rr)/464)*Z0*Z10*Z5 + (11/16 + rr/16)*Z10*Z12*Z6 + 2*Z3^2*Z6 + 
  (11/16 + rr/16)*Z10^2*Z8 + Z3*Z5*Z8, (-35/928 + (215*rr)/928)*Z0*Z11*Z12 + 
  (-5/58 + (5*rr)/29)*Z0*Z2^2 + (-1/4 + rr/4)*Z4^2*Z5 + Z11*Z2*Z7 + 
  (11/8 + rr/8)*Z3*Z6*Z7 + (-3/4 - rr/4)*Z4*Z6*Z8 + Z5*Z7*Z8, 
 (-35/928 + (215*rr)/928)*Z0*Z10*Z12 + (-5/58 + (5*rr)/29)*Z0*Z3^2 + 
  (-1/4 + rr/4)*Z5^2*Z6 + Z12*Z3*Z8 + (11/8 + rr/8)*Z1*Z4*Z8 + 
  (-3/4 - rr/4)*Z4*Z5*Z9 + Z6*Z8*Z9, (-5/58 + (5*rr)/29)*Z0*Z1^2 + 
  (-35/928 + (215*rr)/928)*Z0*Z10*Z11 + (-1/4 + rr/4)*Z4*Z6^2 + 
  (-3/4 - rr/4)*Z5*Z6*Z7 + Z1*Z10*Z9 + (11/8 + rr/8)*Z2*Z5*Z9 + Z4*Z7*Z9, 
 (-11/8 + rr/8)*Z1^2*Z10 + (-13/16 + rr/16)*Z10^2*Z11 + 
  (835/464 + (215*rr)/464)*Z0*Z3*Z4 + Z6^3 + (11/4 + (3*rr)/4)*Z12*Z3*Z7 + 
  (-3/2 + rr)*Z12*Z4*Z8 + (245/232 - (55*rr)/232)*Z0*Z8^2 + 2*Z6*Z7*Z9 + 
  (-1/4 - (3*rr)/4)*Z2*Z9^2, (-1/8 + (3*rr)/8)*Z1^2*Z10 + 
  (1/4 + rr/4)*Z10^2*Z11 + (395/464 - (65*rr)/464)*Z0*Z3*Z4 + 
  (1/4 + rr/4)*Z11*Z3*Z5 + (7/4 - rr/4)*Z12*Z3*Z7 + Z1*Z4*Z7 + 
  (1/4 + rr/4)*Z12*Z4*Z8 + (-55/232 - (35*rr)/232)*Z0*Z8^2 + 
  (1/4 - rr/4)*Z6*Z7*Z9 - Z2*Z9^2, (3/4 - rr/4)*Z1^2*Z10 + 
  (1/4 - rr/4)*Z10^2*Z11 + (-85/116 + (25*rr)/116)*Z0*Z3*Z4 + Z1*Z2*Z5 + 
  (Z11*Z3*Z5)/2 + (-5/4 + rr/4)*Z12*Z3*Z7 + (-3/4 - rr/4)*Z12*Z4*Z8 + 
  (45/232 + (55*rr)/232)*Z0*Z8^2 + (-1/4 + rr/4)*Z6*Z7*Z9 + Z2*Z9^2, 
 (-13/16 + rr/16)*Z11^2*Z12 + (-11/8 + rr/8)*Z11*Z2^2 + Z4^3 + 
  (835/464 + (215*rr)/464)*Z0*Z1*Z5 + (-1/4 - (3*rr)/4)*Z3*Z7^2 + 
  (11/4 + (3*rr)/4)*Z1*Z10*Z8 + 2*Z4*Z7*Z8 + (-3/2 + rr)*Z10*Z5*Z9 + 
  (245/232 - (55*rr)/232)*Z0*Z9^2, (1/4 + rr/4)*Z11^2*Z12 + 
  (-1/8 + (3*rr)/8)*Z11*Z2^2 + (395/464 - (65*rr)/464)*Z0*Z1*Z5 + 
  (1/4 + rr/4)*Z1*Z12*Z6 - Z3*Z7^2 + (7/4 - rr/4)*Z1*Z10*Z8 + Z2*Z5*Z8 + 
  (1/4 - rr/4)*Z4*Z7*Z8 + (1/4 + rr/4)*Z10*Z5*Z9 + 
  (-55/232 - (35*rr)/232)*Z0*Z9^2, (1/4 - rr/4)*Z11^2*Z12 + 
  (3/4 - rr/4)*Z11*Z2^2 + (-85/116 + (25*rr)/116)*Z0*Z1*Z5 + (Z1*Z12*Z6)/2 + 
  Z2*Z3*Z6 + Z3*Z7^2 + (-5/4 + rr/4)*Z1*Z10*Z8 + (-1/4 + rr/4)*Z4*Z7*Z8 + 
  (-3/4 - rr/4)*Z10*Z5*Z9 + (45/232 + (55*rr)/232)*Z0*Z9^2, 
 (-13/16 + rr/16)*Z10*Z12^2 + (-11/8 + rr/8)*Z12*Z3^2 + Z5^3 + 
  (835/464 + (215*rr)/464)*Z0*Z2*Z6 + (-3/2 + rr)*Z11*Z6*Z7 + 
  (245/232 - (55*rr)/232)*Z0*Z7^2 + (-1/4 - (3*rr)/4)*Z1*Z8^2 + 
  (11/4 + (3*rr)/4)*Z11*Z2*Z9 + 2*Z5*Z8*Z9, (1/4 + rr/4)*Z10*Z12^2 + 
  (-1/8 + (3*rr)/8)*Z12*Z3^2 + (1/4 + rr/4)*Z10*Z2*Z4 + 
  (395/464 - (65*rr)/464)*Z0*Z2*Z6 + (1/4 + rr/4)*Z11*Z6*Z7 + 
  (-55/232 - (35*rr)/232)*Z0*Z7^2 - Z1*Z8^2 + (7/4 - rr/4)*Z11*Z2*Z9 + 
  Z3*Z6*Z9 + (1/4 - rr/4)*Z5*Z8*Z9, (1/4 - rr/4)*Z10*Z12^2 + 
  (3/4 - rr/4)*Z12*Z3^2 + (Z10*Z2*Z4)/2 + Z1*Z3*Z4 + 
  (-85/116 + (25*rr)/116)*Z0*Z2*Z6 + (-3/4 - rr/4)*Z11*Z6*Z7 + 
  (45/232 + (55*rr)/232)*Z0*Z7^2 + Z1*Z8^2 + (-5/4 + rr/4)*Z11*Z2*Z9 + 
  (-1/4 + rr/4)*Z5*Z8*Z9, (-1/2 - rr/2)*Z10*Z4*Z5 + 
  (-5/29 + (10*rr)/29)*Z0*Z5*Z6 + Z12*Z6^2 + (-1/2 + rr/2)*Z1*Z11*Z8 + 
  (3/2 + rr/2)*Z10*Z6*Z8 + (-5/29 + (10*rr)/29)*Z0*Z4*Z9 + 
  (-1/2 + rr/2)*Z11*Z5*Z9 + 2*Z12*Z7*Z9, 
 Z10*Z4^2 + (-5/29 + (10*rr)/29)*Z0*Z4*Z6 + (-1/2 - rr/2)*Z11*Z5*Z6 + 
  (-5/29 + (10*rr)/29)*Z0*Z5*Z7 + (-1/2 + rr/2)*Z12*Z6*Z7 + 2*Z10*Z7*Z8 + 
  (-1/2 + rr/2)*Z12*Z2*Z9 + (3/2 + rr/2)*Z11*Z4*Z9, 
 (-5/29 + (10*rr)/29)*Z0*Z4*Z5 + Z11*Z5^2 + (-1/2 - rr/2)*Z12*Z4*Z6 + 
  (-1/2 + rr/2)*Z10*Z3*Z7 + (3/2 + rr/2)*Z12*Z5*Z7 + 
  (-1/2 + rr/2)*Z10*Z4*Z8 + (-5/29 + (10*rr)/29)*Z0*Z6*Z8 + 2*Z11*Z8*Z9, 
 (-5/12 - rr/12)*Z11^2*Z2 + (5/12 + rr/12)*Z12*Z4^2 + 
  (3/4 + (5*rr)/12)*Z1*Z2*Z6 + (-11/6 + rr/6)*Z11*Z3*Z6 + 
  (-25/116 + (5*rr)/348)*Z0*Z3*Z7 + Z1*Z7^2 + (95/348 - (15*rr)/116)*Z0*Z4*
   Z8 + (-5/12 - rr/12)*Z11*Z5*Z8 + (1/6 - rr/6)*Z12*Z7*Z8, 
 (-5/12 - rr/12)*Z12^2*Z3 + (-11/6 + rr/6)*Z1*Z12*Z4 + 
  (3/4 + (5*rr)/12)*Z2*Z3*Z4 + (5/12 + rr/12)*Z10*Z5^2 + 
  (-25/116 + (5*rr)/348)*Z0*Z1*Z8 + Z2*Z8^2 + (95/348 - (15*rr)/116)*Z0*Z5*
   Z9 + (-5/12 - rr/12)*Z12*Z6*Z9 + (1/6 - rr/6)*Z10*Z8*Z9, 
 (-5/12 - rr/12)*Z1*Z10^2 + (-11/6 + rr/6)*Z10*Z2*Z5 + 
  (3/4 + (5*rr)/12)*Z1*Z3*Z5 + (5/12 + rr/12)*Z11*Z6^2 + 
  (-5/12 - rr/12)*Z10*Z4*Z7 + (95/348 - (15*rr)/116)*Z0*Z6*Z7 + 
  (-25/116 + (5*rr)/348)*Z0*Z2*Z9 + (1/6 - rr/6)*Z11*Z7*Z9 + Z3*Z9^2, 
 (-1/2 + rr/2)*Z1*Z12*Z2 + (-1/2 - rr/2)*Z11*Z12*Z3 + Z2^2*Z3 + 
  (-1/4 - (3*rr)/4)*Z1*Z11*Z4 + (-75/116 + (5*rr)/116)*Z0*Z6^2 + 
  (-1/2 - rr/2)*Z11*Z6*Z9 + (-385/464 + (45*rr)/464)*Z0*Z7*Z9, 
 (-1/2 - rr/2)*Z1*Z10*Z12 + (-1/2 + rr/2)*Z10*Z2*Z3 + Z1*Z3^2 + 
  (-75/116 + (5*rr)/116)*Z0*Z4^2 + (-1/4 - (3*rr)/4)*Z12*Z2*Z5 + 
  (-1/2 - rr/2)*Z12*Z4*Z7 + (-385/464 + (45*rr)/464)*Z0*Z7*Z8, 
 Z1^2*Z2 + (-1/2 - rr/2)*Z10*Z11*Z2 + (-1/2 + rr/2)*Z1*Z11*Z3 + 
  (-75/116 + (5*rr)/116)*Z0*Z5^2 + (-1/4 - (3*rr)/4)*Z10*Z3*Z6 + 
  (-1/2 - rr/2)*Z10*Z5*Z8 + (-385/464 + (45*rr)/464)*Z0*Z8*Z9, 
 (-3/4 + (3*rr)/4)*Z10*Z12*Z4 + (-1/4 + (3*rr)/4)*Z3^2*Z4 + 
  (-5/58 + (5*rr)/29)*Z0*Z12*Z6 + (75/116 - (5*rr)/116)*Z0*Z10*Z8 + Z3*Z8^2 + 
  (3/4 + rr/4)*Z11*Z12*Z9, (-25/6728 + (775*rr)/6728)*Z0^2*Z5 + 
  (-5/58 + (5*rr)/29)*Z0*Z12*Z6 + Z2*Z6*Z7 + (65/116 + (15*rr)/116)*Z0*Z10*
   Z8 + (-3/4 - rr/4)*Z11*Z12*Z9 + (-1/2 - rr/2)*Z2^2*Z9, 
 (-5/58 + (5*rr)/29)*Z0*Z10*Z4 + (-1/4 + (3*rr)/4)*Z1^2*Z5 + 
  (-3/4 + (3*rr)/4)*Z10*Z11*Z5 + (3/4 + rr/4)*Z10*Z12*Z7 + 
  (75/116 - (5*rr)/116)*Z0*Z11*Z9 + Z1*Z9^2, (-5/58 + (5*rr)/29)*Z0*Z10*Z4 + 
  (-25/6728 + (775*rr)/6728)*Z0^2*Z6 + (-3/4 - rr/4)*Z10*Z12*Z7 + 
  (-1/2 - rr/2)*Z3^2*Z7 + Z3*Z4*Z8 + (65/116 + (15*rr)/116)*Z0*Z11*Z9, 
 (-5/58 + (5*rr)/29)*Z0*Z11*Z5 + (-3/4 + (3*rr)/4)*Z11*Z12*Z6 + 
  (-1/4 + (3*rr)/4)*Z2^2*Z6 + (75/116 - (5*rr)/116)*Z0*Z12*Z7 + Z2*Z7^2 + 
  (3/4 + rr/4)*Z10*Z11*Z8, (-25/6728 + (775*rr)/6728)*Z0^2*Z4 + 
  (-5/58 + (5*rr)/29)*Z0*Z11*Z5 + (65/116 + (15*rr)/116)*Z0*Z12*Z7 + 
  (-1/2 - rr/2)*Z1^2*Z8 + (-3/4 - rr/4)*Z10*Z11*Z8 + Z1*Z5*Z9, 
 (-11/16 - rr/16)*Z1*Z10*Z11 + (85/232 - (25*rr)/232)*Z0*Z12^2 + 
  (55/116 + (35*rr)/116)*Z0*Z2*Z4 + (-1/8 - (3*rr)/8)*Z11*Z2*Z5 + 
  (1/8 + (3*rr)/8)*Z10^2*Z6 + (5/8 - rr/8)*Z12*Z2*Z7 + 
  (-7/8 - (5*rr)/8)*Z11*Z4*Z7 + Z5^2*Z8 + (5/8 - rr/8)*Z3*Z4*Z9 + 
  (5/8 - rr/8)*Z8^2*Z9, (3/8 + rr/8)*Z1*Z10*Z11 + 
  (-65/232 - (15*rr)/232)*Z0*Z12^2 + (-35/232 - (75*rr)/232)*Z0*Z2*Z4 + 
  (3/4 + rr/4)*Z11*Z2*Z5 + (1/4 - rr/4)*Z10^2*Z6 + Z3*Z5*Z6 - Z12*Z2*Z7 + 
  (1/2 + rr/2)*Z11*Z4*Z7 + (1/4 + rr/4)*Z3*Z4*Z9, 
 Z1^3 + Z1*Z10*Z11 + (-75/116 + (5*rr)/116)*Z0*Z12^2 + 
  (-205/232 - (25*rr)/232)*Z0*Z2*Z4 + (-1/2 - rr/2)*Z11*Z2*Z5 + 
  (1/4 - rr/4)*Z10^2*Z6 + (-3/4 + (3*rr)/4)*Z12*Z2*Z7 + Z11*Z4*Z7 + 
  (3/4 - rr/4)*Z3*Z4*Z9 + (-1/16 - (3*rr)/16)*Z8^2*Z9, 
 (85/232 - (25*rr)/232)*Z0*Z10^2 + (-11/16 - rr/16)*Z11*Z12*Z2 + 
  (1/8 + (3*rr)/8)*Z11^2*Z4 + (55/116 + (35*rr)/116)*Z0*Z3*Z5 + 
  (-1/8 - (3*rr)/8)*Z12*Z3*Z6 + (5/8 - rr/8)*Z1*Z5*Z7 + 
  (5/8 - rr/8)*Z10*Z3*Z8 + (-7/8 - (5*rr)/8)*Z12*Z5*Z8 + Z6^2*Z9 + 
  (5/8 - rr/8)*Z7*Z9^2, (-65/232 - (15*rr)/232)*Z0*Z10^2 + 
  (3/8 + rr/8)*Z11*Z12*Z2 + (1/4 - rr/4)*Z11^2*Z4 + 
  (-35/232 - (75*rr)/232)*Z0*Z3*Z5 + (3/4 + rr/4)*Z12*Z3*Z6 + Z1*Z4*Z6 + 
  (1/4 + rr/4)*Z1*Z5*Z7 - Z10*Z3*Z8 + (1/2 + rr/2)*Z12*Z5*Z8, 
 (-75/116 + (5*rr)/116)*Z0*Z10^2 + Z11*Z12*Z2 + Z2^3 + 
  (1/4 - rr/4)*Z11^2*Z4 + (-205/232 - (25*rr)/232)*Z0*Z3*Z5 + 
  (-1/2 - rr/2)*Z12*Z3*Z6 + (3/4 - rr/4)*Z1*Z5*Z7 + 
  (-3/4 + (3*rr)/4)*Z10*Z3*Z8 + Z12*Z5*Z8 + (-1/16 - (3*rr)/16)*Z7*Z9^2, 
 (85/232 - (25*rr)/232)*Z0*Z11^2 + (-11/16 - rr/16)*Z10*Z12*Z3 + 
  (-1/8 - (3*rr)/8)*Z1*Z10*Z4 + (1/8 + (3*rr)/8)*Z12^2*Z5 + 
  (55/116 + (35*rr)/116)*Z0*Z1*Z6 + Z4^2*Z7 + (5/8 - rr/8)*Z2*Z6*Z8 + 
  (5/8 - rr/8)*Z7^2*Z8 + (5/8 - rr/8)*Z1*Z11*Z9 + 
  (-7/8 - (5*rr)/8)*Z10*Z6*Z9, (-65/232 - (15*rr)/232)*Z0*Z11^2 + 
  (3/8 + rr/8)*Z10*Z12*Z3 + (3/4 + rr/4)*Z1*Z10*Z4 + (1/4 - rr/4)*Z12^2*Z5 + 
  Z2*Z4*Z5 + (-35/232 - (75*rr)/232)*Z0*Z1*Z6 + (1/4 + rr/4)*Z2*Z6*Z8 - 
  Z1*Z11*Z9 + (1/2 + rr/2)*Z10*Z6*Z9, (-75/116 + (5*rr)/116)*Z0*Z11^2 + 
  Z10*Z12*Z3 + Z3^3 + (-1/2 - rr/2)*Z1*Z10*Z4 + (1/4 - rr/4)*Z12^2*Z5 + 
  (-205/232 - (25*rr)/232)*Z0*Z1*Z6 + (3/4 - rr/4)*Z2*Z6*Z8 + 
  (-1/16 - (3*rr)/16)*Z7^2*Z8 + (-3/4 + (3*rr)/4)*Z1*Z11*Z9 + Z10*Z6*Z9, 
 (65/116 + (15*rr)/116)*Z0*Z10*Z2 + (65/116 + (15*rr)/116)*Z0*Z1*Z3 + 
  (-1/4 + rr/4)*Z1^2*Z7 + (-1/2 + rr/2)*Z10*Z11*Z7 + 
  (-5/4 + rr/4)*Z1*Z12*Z8 + Z2*Z3*Z8 + (-3/4 - rr/4)*Z10*Z3*Z9 + 
  (-3/4 - rr/4)*Z12*Z5*Z9, (65/116 + (15*rr)/116)*Z0*Z1*Z2 + 
  (65/116 + (15*rr)/116)*Z0*Z11*Z3 + (-3/4 - rr/4)*Z1*Z11*Z7 + 
  (-3/4 - rr/4)*Z10*Z6*Z7 + (-1/2 + rr/2)*Z11*Z12*Z8 + 
  (-1/4 + rr/4)*Z2^2*Z8 + (-5/4 + rr/4)*Z10*Z2*Z9 + Z1*Z3*Z9, 
 (65/116 + (15*rr)/116)*Z0*Z1*Z12 + (65/116 + (15*rr)/116)*Z0*Z2*Z3 + 
  Z1*Z2*Z7 + (-5/4 + rr/4)*Z11*Z3*Z7 + (-3/4 - rr/4)*Z12*Z2*Z8 + 
  (-3/4 - rr/4)*Z11*Z4*Z8 + (-1/2 + rr/2)*Z10*Z12*Z9 + (-1/4 + rr/4)*Z3^2*Z9, 
 (3/4 - rr/4)*Z1*Z10*Z5 + (3/2 - rr/2)*Z2*Z5^2 + (3/4 - rr/4)*Z4^2*Z6 + 
  (3/4 - rr/4)*Z4*Z5*Z7 + Z6*Z7*Z8 + (-65/232 - (15*rr)/232)*Z0*Z1*Z9 + 
  (5/8 - rr/8)*Z2*Z8*Z9 + (5/8 - rr/8)*Z10*Z9^2, 
 (3/4 - rr/4)*Z4*Z5^2 + (3/4 - rr/4)*Z11*Z2*Z6 + (3/2 - rr/2)*Z3*Z6^2 + 
  (-65/232 - (15*rr)/232)*Z0*Z2*Z7 + (5/8 - rr/8)*Z11*Z7^2 + 
  (3/4 - rr/4)*Z5*Z6*Z8 + (5/8 - rr/8)*Z3*Z7*Z9 + Z4*Z8*Z9, 
 (3/4 - rr/4)*Z12*Z3*Z4 + (3/2 - rr/2)*Z1*Z4^2 + (3/4 - rr/4)*Z5*Z6^2 + 
  (-65/232 - (15*rr)/232)*Z0*Z3*Z8 + (5/8 - rr/8)*Z1*Z7*Z8 + 
  (5/8 - rr/8)*Z12*Z8^2 + (3/4 - rr/4)*Z4*Z6*Z9 + Z5*Z7*Z9}


==> anc/Equations/ginvariant_section_c3.txt <==
{((49 + 13*rr)*((-17/64 - (7*rr)/64)*U0^2 + U1*U4 + U2*U5 + U3*U6 + 
    (-1/8 + rr/8)*U1*U7 + (-1/8 + rr/8)*U2*U8 + (-1/8 + rr/8)*U3*U9))/56, 
 (1/16 + (3*rr)/16)*U0*U1 + (-1/2 + rr/2)*U3^2 - 2*U2*U4 + 
  (3/2 + rr/2)*U5*U6 + (3/8 + rr/8)*U2*U7 + 2*U5*U9 + U8*U9, 
 (-1/2 + rr/2)*U1^2 + (1/16 + (3*rr)/16)*U0*U2 - 2*U3*U5 + 
  (3/2 + rr/2)*U4*U6 + 2*U6*U7 + (3/8 + rr/8)*U3*U8 + U7*U9, 
 (-1/2 + rr/2)*U2^2 + (1/16 + (3*rr)/16)*U0*U3 + (3/2 + rr/2)*U4*U5 - 
  2*U1*U6 + 2*U4*U8 + U7*U8 + (3/8 + rr/8)*U1*U9, 
 (3/8 - rr/8)*U2*U3 + (1/8 + rr/8)*U0*U4 + U6^2 + (-3/32 + rr/32)*U0*U7 + 
  (1/8 + rr/8)*U1*U8 + (5/8 + rr/8)*U6*U9, (3/8 - rr/8)*U1*U3 + U4^2 + 
  (1/8 + rr/8)*U0*U5 + (5/8 + rr/8)*U4*U7 + (-3/32 + rr/32)*U0*U8 + 
  (1/8 + rr/8)*U2*U9, (3/8 - rr/8)*U1*U2 + U5^2 + (1/8 + rr/8)*U0*U6 + 
  (1/8 + rr/8)*U3*U7 + (5/8 + rr/8)*U5*U8 + (-3/32 + rr/32)*U0*U9, 
 -1/2*(U0*U4) + U1*U5 + (-3/32 + rr/32)*U0*U7 + (-3/8 + rr/8)*U6*U9, 
 -1/2*(U0*U5) + U2*U6 + (-3/8 + rr/8)*U4*U7 + (-3/32 + rr/32)*U0*U8, 
 U3*U4 - (U0*U6)/2 + (-3/8 + rr/8)*U5*U8 + (-3/32 + rr/32)*U0*U9}


==> anc/Equations/r-11_equations.txt <==
{P3*P6 + P13*P16*(17/128 - (147*rr)/128) + P1*P17*(-101/32 - (151*rr)/224) + 
  P16*P3*(-13/8 - (31*rr)/56) + P1*P14*(17/32 - (5*rr)/224) + 
  P13*P19*(449/128 + (93*rr)/128) + P13*P6*(27/16 + (15*rr)/16) + 
  P15*P2*(9/8 + (99*rr)/56), P2*P8 + P15*P2*(-4 - (13*rr)/7) + 
  P13*P6*(-15/4 - (3*rr)/4) + P1*P14*(3/8 - (31*rr)/56) + 
  P13*P19*(-181/32 - rr/32) + P16*P3*(3/2 + rr/14) + 
  P1*P17*(49/8 + (27*rr)/56) + P13*P16*(59/32 + (47*rr)/32), P2*P5, 
 P16*P3 + P19*P3 + P15*P2*(-1 - rr) + P13*P6*(-9/8 - (5*rr)/8) + 
  P13*P19*(-5/2 - rr/2) + P1*P17*(5/2 + rr/2) + P13*P16*(-1/4 + (3*rr)/4), 
 P1*P7 + P13*P16*(-27/16 - (15*rr)/16) + P13*P19*(57/16 - (11*rr)/16) + 
  P15*P2*(4 - (2*rr)/7) + P13*P6*(11/4 - rr/4) + P16*P3*(-3/2 + (5*rr)/14) + 
  P1*P17*(-19/4 + (15*rr)/28) + P1*P14*(3/4 + (17*rr)/28), 
 P1*P4 + P15*P2*(-9/4 - (15*rr)/28) + P1*P14*(-5/16 - (23*rr)/112) + 
  P13*P6*(-31/16 - (3*rr)/16) + P16*P3*(3/2 - rr/7) + 
  P13*P19*(-181/64 - rr/64) + P1*P17*(53/16 + (39*rr)/112) + 
  P13*P16*(59/64 + (47*rr)/64), -(P1*P17) + P18*P2 + P15*P2*(-3/8 - rr/8) + 
  P13*P6*(-3/8 + rr/8) + P16*P3*(3/8 + rr/8), 
 P6^2 + P16^2*(124605/765248 - (467991*rr)/765248) + 
  P12*P13*(55107/6121984 - (3371615*rr)/42853888) + 
  P12*P3*(623499/3060992 - (158913*rr)/3060992) + 
  P19*P9*(103229/139136 - (4759*rr)/139136) + 
  P1*P15*(98091/382624 - (9249*rr)/382624) + 
  P11*P8*(-72447/1530496 + (99915*rr)/10713472) + 
  P13*P2*(-155841/556544 + (456821*rr)/3895808) + 
  P16*P19*(320307/95656 + (55879*rr)/95656), 
 P2*P3 + P12*P3*(13591/765248 - (58341*rr)/765248) + 
  P12*P13*(104627/1530496 - (99129*rr)/1530496) + 
  P11*P8*(-1043/382624 - (13991*rr)/382624) + 
  P13*P2*(-95685/139136 + (303*rr)/139136) + 
  P16^2*(106497/191312 + (19869*rr)/191312) + 
  P1*P15*(-9457/95656 + (16947*rr)/95656) + 
  P19*P9*(14161/34784 + (10669*rr)/34784) + 
  P16*P19*(-1151/23914 + (31517*rr)/23914), 
 P19*P6 + P13*P2*(49/34784 - (2611*rr)/34784) + 
  P11*P8*(-1911/95656 - (2523*rr)/95656) + 
  P12*P3*(-16667/191312 + (1121*rr)/191312) + 
  P16^2*(21789/47828 + (1737*rr)/47828) + 
  P12*P13*(-2575/191312 + (8013*rr)/191312) + 
  P19*P9*(-775/4348 + (301*rr)/4348) + P1*P15*(735/47828 + (6489*rr)/47828) + 
  P16*P19*(-54347/47828 + (10089*rr)/47828), 
 P19^2 + P16*P19*(21195/23914 - (11023*rr)/23914) + 
  P1*P15*(-735/47828 - (6489*rr)/47828) + P19*P9*(931/2174 - (301*rr)/4348) + 
  P12*P13*(2575/191312 - (8013*rr)/191312) + 
  P16^2*(-21789/47828 - (1737*rr)/47828) + 
  P12*P3*(16667/191312 - (1121*rr)/191312) + 
  P11*P8*(1911/95656 + (2523*rr)/95656) + 
  P13*P2*(-49/34784 + (2611*rr)/34784), 
 P1*P8 + P1*P15*(-15155/23914 - (14227*rr)/23914) + 
  P12*P3*(117365/191312 - (67295*rr)/191312) + 
  P16^2*(8487/47828 - (5013*rr)/47828) + 
  P12*P13*(-197581/765248 - (392207*rr)/5356736) + 
  P13*P2*(-2383/34784 - (15525*rr)/243488) + 
  P19*P9*(3927/8696 - (549*rr)/8696) + 
  P11*P8*(-52721/95656 + (46757*rr)/669592) + 
  P16*P19*(21942/11957 + (1038*rr)/11957), P1*P5, 
 P1*P18 + P16*P19*(2422/11957 - (7314*rr)/11957) + 
  P1*P15*(-25225/23914 - (10891*rr)/23914) + 
  P19*P9*(-1281/8696 - (1309*rr)/8696) + 
  P13*P2*(12217/34784 - (5003*rr)/34784) + 
  P12*P3*(50233/191312 - (23179*rr)/191312) + 
  P16^2*(-11697/47828 - (2829*rr)/47828) + 
  P12*P13*(-18833/95656 - (237*rr)/95656) + 
  P11*P8*(-357/95656 + (1631*rr)/95656), 
 P16*P6 + P16^2*(-152667/191312 - (79023*rr)/191312) + 
  P16*P19*(89121/47828 - (13283*rr)/47828) + 
  P19*P9*(5489/34784 - (4275*rr)/34784) + 
  P12*P3*(-52061/765248 - (28489*rr)/765248) + 
  P1*P15*(16457/95656 - (2975*rr)/95656) + 
  P12*P13*(-12105/382624 - (965*rr)/382624) + 
  P11*P8*(-11443/382624 + (3513*rr)/382624) + 
  P13*P2*(-7009/139136 + (5763*rr)/139136), 
 P7^2 + P16*P2*(789149/312064 - (636087*rr)/312064) + 
  P14*P4*(-120393/9752 - (9157*rr)/9752) + 
  P17^2*(-63749/39008 - (33553*rr)/39008) + 
  P12*P16*(-1436657/2496512 - (1937357*rr)/2496512) + 
  P1*P13*(978407/2496512 - (949845*rr)/2496512) + 
  P12*P6*(2277813/624128 - (176895*rr)/624128) + 
  P14*P7*(-331565/78016 + (5479*rr)/78016) + 
  P12*P19*(40225/9752 + (5693*rr)/9752), 
 P4*P7 + P14*P7*(-675/19504 - (4023*rr)/19504) + 
  P16*P2*(74155/78016 - (10529*rr)/78016) + 
  P12*P16*(-274775/624128 + (677*rr)/624128) + 
  P12*P19*(-2495/19504 + (733*rr)/19504) + 
  P1*P13*(146353/624128 + (39053*rr)/624128) + 
  P14*P4*(4683/2438 + (215*rr)/2438) + P17^2*(8085/9752 + (1377*rr)/9752) + 
  P12*P6*(-50077/156032 + (22967*rr)/156032), 
 P4^2 + P17^2*(-248311/624128 - (141179*rr)/624128) + 
  P12*P6*(3230087/9986048 - (1010997*rr)/9986048) + 
  P12*P16*(4220901/39944192 - (2426767*rr)/39944192) + 
  P16*P2*(56447/4993024 - (78621*rr)/4993024) + 
  P14*P4*(-213731/156032 + (2505*rr)/156032) + 
  P12*P19*(-12475/156032 + (3665*rr)/156032) + 
  P1*P13*(-1295315/39944192 + (970905*rr)/39944192) + 
  P14*P7*(-257391/1248256 + (179181*rr)/1248256), 
 P2*P6 + P17^2*(12383/78016 - (41661*rr)/78016) + 
  P16*P2*(43961/624128 - (296587*rr)/624128) + 
  P12*P6*(801649/1248256 - (249523*rr)/1248256) + 
  P12*P16*(-1951741/4993024 - (401193*rr)/4993024) + 
  P1*P13*(646395/4993024 - (219921*rr)/4993024) + 
  P12*P19*(13275/19504 + (1103*rr)/19504) + 
  P14*P7*(-124137/156032 + (18459*rr)/156032) + 
  P14*P4*(-28245/19504 + (3295*rr)/19504), 
 P19*P2 + P14*P4*(17815/19504 - (3045*rr)/19504) + 
  P14*P7*(77427/156032 - (15993*rr)/156032) + 
  P16*P2*(-120003/624128 - (38039*rr)/624128) + 
  P1*P13*(131015/4993024 - (108533*rr)/4993024) + 
  P12*P19*(-8953/19504 - (309*rr)/19504) + 
  P12*P16*(3311/4993024 + (553363*rr)/4993024) + 
  P12*P6*(-666539/1248256 + (149793*rr)/1248256) + 
  P17^2*(987/78016 + (27727*rr)/78016), 
 P1*P3 + P12*P16*(16082641/9986048 + (52013*rr)/9986048) + 
  P14*P7*(188109/312064 + (25785*rr)/312064) + 
  P14*P4*(40425/39008 + (6885*rr)/39008) + 
  P12*P6*(-2141973/2496512 + (487199*rr)/2496512) + 
  P1*P13*(-719367/9986048 + (1994421*rr)/9986048) + 
  P17^2*(-123291/156032 + (42225*rr)/156032) + 
  P12*P19*(-43733/39008 + (10847*rr)/39008) + 
  P16*P2*(1083395/1248256 + (512215*rr)/1248256), 
 P17*P7 + P12*P16*(977573/4993024 - (1185743*rr)/4993024) + 
  P14*P7*(-107055/156032 - (29523*rr)/156032) + 
  P14*P4*(-38899/19504 - (2471*rr)/19504) + 
  P16*P2*(672959/624128 - (49117*rr)/624128) + 
  P12*P6*(820935/1248256 + (8971*rr)/1248256) + 
  P1*P13*(729325/4993024 + (55897*rr)/4993024) + 
  P17^2*(-82999/78016 + (7749*rr)/78016) + 
  P12*P19*(11639/19504 + (3835*rr)/19504), 
 P17*P4 + P14*P4*(465/19504 - (8931*rr)/19504) + 
  P14*P7*(-23499/156032 - (27711*rr)/156032) + 
  P12*P16*(638009/4993024 - (101387*rr)/4993024) + 
  P1*P13*(-18783/4993024 + (3517*rr)/4993024) + 
  P17^2*(63021/78016 + (4249*rr)/78016) + 
  P16*P2*(174139/624128 + (36143*rr)/624128) + 
  P12*P19*(3295/39008 + (4035*rr)/39008) + 
  P12*P6*(208483/1248256 + (190903*rr)/1248256), 
 P7*P8 + P15*P17*(-2 - 4*rr) + P17*P18*(1 - 3*rr) + 
  P18*P4*(-7/2 - (3*rr)/2) + P15*P4*(-8 - rr) + P18*P7*(-7/4 - (3*rr)/4) + 
  P15*P7*(-3 - rr/2) + P17*P8*(-1/2 - rr/2) + P1*P16*(5/2 + rr/2), P5*P7, 
 P4*P8 + P15*P4*(33/8 - (7*rr)/8) + P1*P16*(1/8 - (3*rr)/8) + 
  P15*P7*(-3/16 - (3*rr)/16) + P18*P7*(27/16 - rr/16) + 
  P17*P8*(1/8 + (5*rr)/8) + P18*P4*(25/8 + (5*rr)/8) + 
  P15*P17*(13/4 + (5*rr)/4) + P17*P18*(-3/4 + (9*rr)/4), P4*P5, 
 P2^2 + 3*P15*P4 + P18*P7 - P17*P8 + P15*P7*(1 - rr) + 
  P17*P18*(-5/2 - rr/2) + P18*P4*(-1/2 - rr/2) + P1*P16*(1/2 + rr/2) + 
  P15*P17*(3/2 + (3*rr)/2), P1*P6 + P15*P17*(-3/4 - (3*rr)/4) + 
  P1*P16*(1/8 - (3*rr)/8) + P18*P7*(5/16 + rr/16) + P15*P4*(1/8 + rr/8) + 
  P18*P4*(5/8 + rr/8) + P17*P8*(5/8 + rr/8) + P15*P7*(-5/16 + (3*rr)/16) + 
  P17*P18*(5/4 + rr/4), P1*P19 + P15*P4*(-7/4 - rr/4) + P18*P4*(1/4 - rr/4) + 
  P18*P7*(-3/8 - rr/8) + P17*P8*(-3/8 - rr/8), P17*P5, 
 P8^2 + P14*P3*(-379/36 - (745*rr)/252) + P17*P3*(239/36 - (443*rr)/252) + 
  P18*P8*(-27/4 - (305*rr)/252) + P13*P17*(-103/72 - (43*rr)/72) + 
  P13*P4*(-71/24 + (17*rr)/56) + P13*P7*(5/16 + (815*rr)/1008) + 
  P18^2*(-14/3 + (14*rr)/9) + P15*P8*(53/12 + (109*rr)/28), P5*P8, P5^2, 
 P3*P7 + P15*P8*(3/4 - (9*rr)/4) + P13*P17*(-9/8 - (5*rr)/8) + 
  P13*P4*(-9/8 - (5*rr)/8) + P13*P7*(-9/16 - (5*rr)/16) + 
  P17*P3*(-15/4 + (5*rr)/4) + P18*P8*(9/4 + (5*rr)/4) + 
  P14*P3*(23/4 + (11*rr)/4), P3*P4 + P17*P3*(-1/16 - (27*rr)/112) + 
  P13*P17*(13/32 - (7*rr)/32) + P13*P4*(3/32 - (31*rr)/224) + 
  P13*P7*(17/64 - (5*rr)/448) + P18*P8*(-27/16 + (23*rr)/112) + 
  P15*P8*(39/16 + (45*rr)/112) + P14*P3*(-51/16 + (47*rr)/112), 
 P1*P2 + P14*P3*(3/2 - (9*rr)/14) + P13*P4*(1/2 - (5*rr)/14) + 
  P18*P8*(1/2 - (5*rr)/14) + P13*P17*(11/8 - rr/8) + 
  P13*P7*(-9/16 - (3*rr)/112) + P15*P8*(-3/2 + (3*rr)/14) + (4*P17*P3*rr)/7, 
 P18*P5, P15*P5, P6*P7 + P14*P6*(-7/4 - (3*rr)/4) + P16*P7*(1/4 - rr/4) + 
  P15*P3*(-9/4 + rr/4) + P16*P4*(3/2 + rr/2) + P16*P17*(31/4 + (3*rr)/4) + 
  P14*P19*(-3 + rr) + P17*P19*(-13/4 + (7*rr)/4) + P17*P6*(-15/4 + (9*rr)/4), 
 P4*P6 - (P16*P7)/4 + P17*P19*(-5/16 - (17*rr)/16) + 
  P17*P6*(3/16 - (17*rr)/16) + P16*P4*(-1 - rr/2) + 
  P14*P19*(1/8 - (3*rr)/8) + P15*P3*(1 - rr/4) + 
  P16*P17*(-55/16 + (5*rr)/16) + P14*P6*(13/16 + (9*rr)/16), 
 P3*P8 + P16*P4*(-5 - 2*rr) + P17*P6*(1/4 - (7*rr)/4) + 
  P17*P19*(1/2 - (3*rr)/2) + P16*P17*(-25/4 - (5*rr)/4) + 
  P15*P3*(17/4 - (5*rr)/4) + P16*P7*(-9/4 + rr/4) + P14*P19*(21/4 + rr/4) + 
  P14*P6*(33/4 + (5*rr)/4), P3*P5, P19*P7 + P16*P17*(-6 - 2*rr) + 
  P17*P6*(21/4 - (5*rr)/4) + P16*P4*(-5/4 - (3*rr)/4) + 
  P17*P19*(17/4 - (3*rr)/4) + P14*P19*(11/4 - rr/4) + P16*P7*(-3/8 - rr/8) + 
  P15*P3*(19/8 + rr/8) + P14*P6*rr, 6*P16*P17 + P19*P4 + 
  P14*P6*(-5/4 - (3*rr)/4) + P16*P7*(5/16 - rr/16) + 
  P15*P3*(-25/16 + (5*rr)/16) + P16*P4*(9/8 + (3*rr)/8) + 
  P14*P19*(-3/2 + rr/2) + P17*P19*(-1/2 + (3*rr)/2) + 
  P17*P6*(-9/8 + (13*rr)/8), P1^2 + 6*P16*P4 + P16*P17*(9/2 - (3*rr)/2) + 
  P16*P7*(-1/4 - (3*rr)/4) + P14*P6*(-2 + rr) + P15*P3*(1 + rr) + 
  P17*P6*(4 + rr) + P17*P19*(5 + rr) + P14*P19*(-1/2 + (3*rr)/2), 
 P18*P3 + P16*P17*(3/2 - (7*rr)/2) + P16*P4*(23/8 - (3*rr)/8) + 
  P16*P7*(-1/16 - (3*rr)/16) + P14*P6*(-17/4 + rr/4) + 
  P14*P19*(7/4 + (3*rr)/4) + P15*P3*(15/16 + (13*rr)/16) + 
  P17*P6*(59/8 + (9*rr)/8) + P17*P19*(25/4 + (5*rr)/4), 
 P6*P8 + P16*P8*(-269/736 - (249*rr)/736) + P14*P2*(861/736 + (9*rr)/736) + 
  P18*P19*(-145/184 + (19*rr)/184) + P17*P2*(707/736 + (151*rr)/736) + 
  P15*P6*(355/184 + (55*rr)/184) + P16*P18*(-32/23 + (8*rr)/23) + 
  P15*P19*(-231/368 + (213*rr)/368), P5*P6, 
 P3^2 + P18*P19*(89/184 - (235*rr)/184) + P16*P18*(-149/46 - (49*rr)/46) + 
  P17*P2*(-1399/736 - (507*rr)/736) + P16*P8*(-871/736 - (363*rr)/736) + 
  P15*P6*(461/184 + (17*rr)/184) + P14*P2*(2071/736 + (155*rr)/736) + 
  P15*P19*(-53/368 + (479*rr)/368), P2*P7 + P15*P6*(131/46 - (73*rr)/46) + 
  P14*P2*(177/184 - (211*rr)/184) + P15*P19*(509/92 - (87*rr)/92) + 
  P18*P19*(-71/46 - (11*rr)/46) + P17*P2*(-97/184 + (99*rr)/184) + 
  P16*P8*(-205/184 + (103*rr)/184) + P16*P18*(-30/23 + (42*rr)/23), 
 P2*P4 + P16*P18*(-61/46 - (25*rr)/46) + P16*P8*(117/736 - (127*rr)/736) + 
  P18*P19*(-71/184 - (11*rr)/184) + P14*P2*(315/736 + (111*rr)/736) + 
  P17*P2*(133/736 + (145*rr)/736) + P15*P6*(85/184 + (65*rr)/184) + 
  P15*P19*(-89/368 + (235*rr)/368), P19*P8 + P15*P19*(4/23 - (24*rr)/23) + 
  P16*P18*(70/23 - (6*rr)/23) + P15*P6*(-57/23 - (3*rr)/23) + 
  P17*P2*(-11/23 - (3*rr)/23) + P16*P8*(41/46 + (7*rr)/46) + 
  P14*P2*(-43/23 + (5*rr)/23) + P18*P19*(33/23 + (9*rr)/23), P19*P5, 
 P18*P6 + P16*P18*(5/23 - (7*rr)/23) + P15*P19*(-3/23 - (5*rr)/23) + 
  P17*P2*(5/46 - (7*rr)/46) + P15*P6*(5/46 - (7*rr)/46) + 
  P18*P19*(27/23 - rr/23) + P16*P8*(19/92 + rr/92) + 
  P14*P2*(-8/23 + (2*rr)/23), P16*P5}


==> anc/Equations/r00_equations.txt <==
{P1*P4 + P3*P6 + P13*P19*(47/128 - (45*rr)/128) + 
  P13*P16*(-47/128 + (45*rr)/128), P2*P8 + P13*P16*(39/32 - (21*rr)/32) + 
  P1*P4*(-5/4 + rr/4) + P13*P19*(5/32 + (17*rr)/32), 
 P2*P5 + P13*P16*(-31/32 - (3*rr)/32), P1*P17 + P19*P3 + 
  P13*P6*(3/8 - rr/8) + P1*P14*(3/8 + rr/8), P1*P7 + P1*P4*(5/4 - rr/4) + 
  P13*P16*(11/8 - rr/8), P18*P2 + P1*P14*(-9/8 - (3*rr)/8) + 
  P13*P6*(-3/8 + rr/8), -(P1*P14) + P16*P3, -(P1*P14) + P15*P2, 
 P6^2 + P16^2*(3/8 - (9*rr)/8) + P12*P13*(101/2048 - (271*rr)/2048) + 
  P1*P5*(-11/8 + rr/8) + P16*P19*(9/8 + (5*rr)/8), 
 P2*P3 + P12*P13*(-87/512 - (91*rr)/512) + P1*P5*(-3/2 + rr/2), 
 P19*P6 + P11*P8*(-5/56 - rr/56) + P13*P2*(33/224 - (3*rr)/224), 
 P19^2 + P16^2*(-3/8 - (9*rr)/8) + P12*P13*(13/128 - (7*rr)/128) + 
  P16*P19*(3/8 + rr/8), P1*P8 + P16*P19*(-11/2 + rr/2) + 
  P16^2*(15/2 + (3*rr)/2), P1*P18 + (P13*P2)/7 + 
  P11*P8*(33/224 - (3*rr)/224) + P12*P3*(-1/32 + (3*rr)/32), 
 P16*P6 + P13*P2*(13/224 - rr/32) + P11*P8*(11/224 - rr/224), 
 P1*P15 + P11*P8*(13/224 - rr/32) + P13*P2*(-3/56 + rr/56) + 
  P12*P3*(-1/32 + (3*rr)/32), P7^2 + P12*P16*(1163/288 + (7*rr)/32) + 
  P12*P19*(-133/96 + (77*rr)/288) + P1*P3*(17/6 + (5*rr)/6) + 
  P17^2*(-14/3 + (14*rr)/9), P1*P3 + P4*P7, 
 P4^2 + P12*P16*(57/128 - (11*rr)/128) + P12*P19*(-57/128 + (11*rr)/128), 
 P2*P6 + P12*P16*(171/128 - (33*rr)/128) + P1*P3*(11/8 - rr/8) + 
  P12*P19*(-47/128 + (45*rr)/128), P19*P2 - 3*P14*P4 + 
  P12*P6*(-9/32 - (5*rr)/32), P17*P7 + P14*P7*(-9/8 - (3*rr)/8) + 
  P1*P13*(3/8 - rr/8), P17*P4 + P1*P13*(-11/32 + rr/32) + 
  P12*P6*(-13/32 + (7*rr)/32) + P14*P4*(3/2 + rr/2), 
 P16*P2 + P12*P6*(-9/32 - (5*rr)/32) + P14*P4*(-3/2 + rr/2), 
 P7*P8 + P1*P6*(1 - rr), (-4*P17*P18)/3 + P5*P7 + P2^2*(5/12 - rr/12) + 
  P1*P6*(-1/4 + rr/4) + P15*P17*(23/6 + rr/2), 
 -P2^2 + P4*P8 + P1*P6*(-3/2 + rr/2), P2^2/4 + P4*P5 + (3*P1*P6)/4 + 
  P15*P17*(-1/2 - rr/2) + P17*P18*(-5/8 - rr/8), 
 -(P1*P16) + P1*P19 + P15*P4*(-3/2 - rr/2), 
 4*P15*P4 + P18*P7 + P1*P16*(-3/2 - rr/2) + P15*P7*(3/2 + rr/2), 
 -(P15*P4) + P18*P4 + P17*P8*(1/4 - rr/4) + P1*P16*(5/4 - rr/4), 
 P15*P4 + P17*P5 + P1*P16*(-1/2 - rr/2) + P15*P7*(3/8 + (3*rr)/8), 
 P8^2 + P3*P4*(-20/9 - (16*rr)/27) + P13*P17*(8/9 - (8*rr)/27) + 
  P1*P2*(-20/27 + (8*rr)/27) + P18^2*(-14/3 + (14*rr)/9), P1*P2 + P5*P8, 
 -1/3*(P3*P4) + P5^2 + P13*P17*(-31/96 - rr/32) + P1*P2*(-11/24 + rr/24), 
 (-4*P1*P2)/3 + P3*P7 + P3*P4*(1/3 - rr/3) + P13*P17*(13/24 - (7*rr)/24), 
 (P13*P7)/4 + P18*P8 + P15*P8*(-9/8 - (3*rr)/8) + P13*P4*(5/16 - rr/16) + 
  P14*P3*(91/64 + (49*rr)/64), P18*P5 + P14*P3*(-3/32 - (9*rr)/32) + 
  P13*P7*(-5/32 - rr/32) + P13*P4*(-9/32 + (3*rr)/32), 
 P17*P3 + P14*P3*(-9/8 - (3*rr)/8) + P13*P4*(-3/8 + rr/8), 
 P15*P5 + P14*P3*(-3/8 - rr/8) + P13*P4*(-1/32 + (3*rr)/32), 
 P6*P7 + P16*P17*(-9/2 - (5*rr)/2) + P14*P19*(-10/3 - (2*rr)/3) + 
  P1^2*(1/6 + rr/2) + P17*P19*(10/3 + (2*rr)/3), 
 P4*P6 + P17*P19*(-9/8 - (5*rr)/8) + P1^2*(1/4 - rr/4) + 
  P16*P17*(-3/8 + (9*rr)/8), P3*P8 + P1^2*(-3/2 - rr/2) + 
  P17*P19*(-11/2 + rr/2) + P16*P17*(15/2 + (3*rr)/2), 
 P3*P5 + P16*P17*(1/2 - (3*rr)/2) + P14*P19*(-2/3 - (2*rr)/3) + 
  P17*P19*(2/3 + (2*rr)/3) + (P1^2*rr)/3, -(P16*P7) + P19*P7 + 
  P15*P3*(3/2 + rr/2), P19*P4 + P15*P3*(-1/2 - rr/2) + 
  P16*P4*(-9/8 - (3*rr)/8) + P14*P6*(-1/8 - (3*rr)/8), 
 -(P15*P3) + P18*P3 + P14*P6*(-3/2 - rr/2), 
 -(P14*P6) + P17*P6 + P16*P7*(1/4 - rr/4), P6*P8 + P15*P19*(2 - (2*rr)/7) + 
  P16*P18*(9/2 + (3*rr)/14) + P18*P19*(-2 + (2*rr)/7) + (3*P2*P4*rr)/7, 
 P5*P6 + P18*P19*(-9/8 - (3*rr)/56) + P15*P19*(9/8 + (3*rr)/56) + 
  P2*P4*(3/4 + (3*rr)/28) - (4*P16*P18*rr)/7, P3^2 + P18*P19*(2 - (2*rr)/7) + 
  P15*P19*(-9/2 - (3*rr)/14) + P16*P18*(-2 + (2*rr)/7) - (3*P2*P4*rr)/7, 
 P2*P7 + P15*P19*(3/2 - (15*rr)/14) + P2*P4*(3/2 - (9*rr)/14) + 
  P16*P18*(-4 - (4*rr)/7) + P18*P19*(-3/2 + (15*rr)/14), 
 P19*P8 + P14*P2*(-3/2 - rr/2) + P15*P6*(-11/4 - rr/4) + P16*P5*(5/4 - rr/4), 
 P18*P6 + P14*P2*(-1/2 - rr/2) + P15*P6*(-9/8 - (3*rr)/8) + 
  P16*P5*(-1/8 - (3*rr)/8), -(P14*P2) + P17*P2 + P16*P5*(-3/2 - rr/2), 
 P16*P8 + P16*P5*(5/4 - rr/4) + P15*P6*(5/4 - rr/4)}


==> anc/Equations/r11_equations.txt <==
{P3*P6 + P15*P2*(-9/8 - (99*rr)/56) + P13*P16*(17/128 - (147*rr)/128) + 
  P13*P6*(-27/16 - (15*rr)/16) + P1*P14*(-17/32 + (5*rr)/224) + 
  P16*P3*(13/8 + (31*rr)/56) + P1*P17*(101/32 + (151*rr)/224) + 
  P13*P19*(449/128 + (93*rr)/128), P2*P8 + P1*P17*(-49/8 - (27*rr)/56) + 
  P16*P3*(-3/2 - rr/14) + P13*P19*(-181/32 - rr/32) + 
  P1*P14*(-3/8 + (31*rr)/56) + P13*P6*(15/4 + (3*rr)/4) + 
  P13*P16*(59/32 + (47*rr)/32) + P15*P2*(4 + (13*rr)/7), P2*P5, 
 P16*P3 + P19*P3 + P15*P2*(-1 - rr) + P13*P16*(1/4 - (3*rr)/4) + 
  P13*P6*(-9/8 - (5*rr)/8) + P1*P17*(5/2 + rr/2) + P13*P19*(5/2 + rr/2), 
 P1*P7 + P13*P16*(-27/16 - (15*rr)/16) + P13*P19*(57/16 - (11*rr)/16) + 
  P1*P14*(-3/4 - (17*rr)/28) + P1*P17*(19/4 - (15*rr)/28) + 
  P16*P3*(3/2 - (5*rr)/14) + P13*P6*(-11/4 + rr/4) + P15*P2*(-4 + (2*rr)/7), 
 P1*P4 + P1*P17*(-53/16 - (39*rr)/112) + P13*P19*(-181/64 - rr/64) + 
  P16*P3*(-3/2 + rr/7) + P13*P6*(31/16 + (3*rr)/16) + 
  P1*P14*(5/16 + (23*rr)/112) + P15*P2*(9/4 + (15*rr)/28) + 
  P13*P16*(59/64 + (47*rr)/64), -(P1*P17) + P18*P2 + P15*P2*(-3/8 - rr/8) + 
  P13*P6*(-3/8 + rr/8) + P16*P3*(3/8 + rr/8), 
 P6^2 + P16^2*(124605/765248 - (467991*rr)/765248) + 
  P13*P2*(155841/556544 - (456821*rr)/3895808) + 
  P12*P13*(55107/6121984 - (3371615*rr)/42853888) + 
  P11*P8*(72447/1530496 - (99915*rr)/10713472) + 
  P1*P15*(-98091/382624 + (9249*rr)/382624) + 
  P19*P9*(-103229/139136 + (4759*rr)/139136) + 
  P12*P3*(-623499/3060992 + (158913*rr)/3060992) + 
  P16*P19*(320307/95656 + (55879*rr)/95656), 
 P2*P3 + P19*P9*(-14161/34784 - (10669*rr)/34784) + 
  P1*P15*(9457/95656 - (16947*rr)/95656) + 
  P12*P13*(104627/1530496 - (99129*rr)/1530496) + 
  P13*P2*(95685/139136 - (303*rr)/139136) + 
  P11*P8*(1043/382624 + (13991*rr)/382624) + 
  P12*P3*(-13591/765248 + (58341*rr)/765248) + 
  P16^2*(106497/191312 + (19869*rr)/191312) + 
  P16*P19*(-1151/23914 + (31517*rr)/23914), 
 P19*P6 + P16*P19*(54347/47828 - (10089*rr)/47828) + 
  P13*P2*(49/34784 - (2611*rr)/34784) + 
  P12*P13*(2575/191312 - (8013*rr)/191312) + 
  P16^2*(-21789/47828 - (1737*rr)/47828) + 
  P11*P8*(-1911/95656 - (2523*rr)/95656) + 
  P12*P3*(-16667/191312 + (1121*rr)/191312) + 
  P19*P9*(-775/4348 + (301*rr)/4348) + P1*P15*(735/47828 + (6489*rr)/47828), 
 P19^2 + P16*P19*(21195/23914 - (11023*rr)/23914) + 
  P13*P2*(49/34784 - (2611*rr)/34784) + 
  P12*P13*(2575/191312 - (8013*rr)/191312) + 
  P16^2*(-21789/47828 - (1737*rr)/47828) + 
  P11*P8*(-1911/95656 - (2523*rr)/95656) + 
  P12*P3*(-16667/191312 + (1121*rr)/191312) + 
  P19*P9*(-931/2174 + (301*rr)/4348) + P1*P15*(735/47828 + (6489*rr)/47828), 
 P1*P8 + P16^2*(8487/47828 - (5013*rr)/47828) + 
  P12*P13*(-197581/765248 - (392207*rr)/5356736) + 
  P11*P8*(52721/95656 - (46757*rr)/669592) + 
  P19*P9*(-3927/8696 + (549*rr)/8696) + 
  P13*P2*(2383/34784 + (15525*rr)/243488) + 
  P16*P19*(21942/11957 + (1038*rr)/11957) + 
  P12*P3*(-117365/191312 + (67295*rr)/191312) + 
  P1*P15*(15155/23914 + (14227*rr)/23914), P1*P5, 
 P1*P18 + P1*P15*(-25225/23914 - (10891*rr)/23914) + 
  P19*P9*(-1281/8696 - (1309*rr)/8696) + 
  P13*P2*(12217/34784 - (5003*rr)/34784) + 
  P12*P3*(50233/191312 - (23179*rr)/191312) + 
  P12*P13*(18833/95656 + (237*rr)/95656) + 
  P11*P8*(-357/95656 + (1631*rr)/95656) + 
  P16^2*(11697/47828 + (2829*rr)/47828) + 
  P16*P19*(-2422/11957 + (7314*rr)/11957), 
 P16*P6 + P19*P9*(5489/34784 - (4275*rr)/34784) + 
  P12*P3*(-52061/765248 - (28489*rr)/765248) + 
  P1*P15*(16457/95656 - (2975*rr)/95656) + 
  P12*P13*(12105/382624 + (965*rr)/382624) + 
  P11*P8*(-11443/382624 + (3513*rr)/382624) + 
  P13*P2*(-7009/139136 + (5763*rr)/139136) + 
  P16*P19*(-89121/47828 + (13283*rr)/47828) + 
  P16^2*(152667/191312 + (79023*rr)/191312), 
 P7^2 + P17^2*(-63749/39008 - (33553*rr)/39008) + 
  P12*P16*(-1436657/2496512 - (1937357*rr)/2496512) + 
  P14*P7*(331565/78016 - (5479*rr)/78016) + 
  P12*P6*(-2277813/624128 + (176895*rr)/624128) + 
  P1*P13*(-978407/2496512 + (949845*rr)/2496512) + 
  P12*P19*(40225/9752 + (5693*rr)/9752) + 
  P14*P4*(120393/9752 + (9157*rr)/9752) + 
  P16*P2*(-789149/312064 + (636087*rr)/312064), 
 P4*P7 + P12*P6*(50077/156032 - (22967*rr)/156032) + 
  P14*P4*(-4683/2438 - (215*rr)/2438) + 
  P1*P13*(-146353/624128 - (39053*rr)/624128) + 
  P12*P16*(-274775/624128 + (677*rr)/624128) + 
  P12*P19*(-2495/19504 + (733*rr)/19504) + 
  P16*P2*(-74155/78016 + (10529*rr)/78016) + 
  P17^2*(8085/9752 + (1377*rr)/9752) + P14*P7*(675/19504 + (4023*rr)/19504), 
 P4^2 + P17^2*(-248311/624128 - (141179*rr)/624128) + 
  P14*P7*(257391/1248256 - (179181*rr)/1248256) + 
  P12*P16*(4220901/39944192 - (2426767*rr)/39944192) + 
  P1*P13*(1295315/39944192 - (970905*rr)/39944192) + 
  P14*P4*(213731/156032 - (2505*rr)/156032) + 
  P16*P2*(-56447/4993024 + (78621*rr)/4993024) + 
  P12*P19*(-12475/156032 + (3665*rr)/156032) + 
  P12*P6*(-3230087/9986048 + (1010997*rr)/9986048), 
 P2*P6 + P17^2*(12383/78016 - (41661*rr)/78016) + 
  P14*P4*(28245/19504 - (3295*rr)/19504) + 
  P14*P7*(124137/156032 - (18459*rr)/156032) + 
  P12*P16*(-1951741/4993024 - (401193*rr)/4993024) + 
  P1*P13*(-646395/4993024 + (219921*rr)/4993024) + 
  P12*P19*(13275/19504 + (1103*rr)/19504) + 
  P12*P6*(-801649/1248256 + (249523*rr)/1248256) + 
  P16*P2*(-43961/624128 + (296587*rr)/624128), 
 P19*P2 + P17^2*(-987/78016 - (27727*rr)/78016) + 
  P14*P4*(17815/19504 - (3045*rr)/19504) + 
  P12*P16*(-3311/4993024 - (553363*rr)/4993024) + 
  P14*P7*(77427/156032 - (15993*rr)/156032) + 
  P16*P2*(-120003/624128 - (38039*rr)/624128) + 
  P1*P13*(131015/4993024 - (108533*rr)/4993024) + 
  P12*P19*(8953/19504 + (309*rr)/19504) + 
  P12*P6*(-666539/1248256 + (149793*rr)/1248256), 
 P1*P3 + P16*P2*(-1083395/1248256 - (512215*rr)/1248256) + 
  P1*P13*(719367/9986048 - (1994421*rr)/9986048) + 
  P12*P6*(2141973/2496512 - (487199*rr)/2496512) + 
  P14*P4*(-40425/39008 - (6885*rr)/39008) + 
  P14*P7*(-188109/312064 - (25785*rr)/312064) + 
  P12*P16*(16082641/9986048 + (52013*rr)/9986048) + 
  P17^2*(-123291/156032 + (42225*rr)/156032) + 
  P12*P19*(-43733/39008 + (10847*rr)/39008), 
 P17*P7 + P12*P19*(-11639/19504 - (3835*rr)/19504) + 
  P14*P7*(-107055/156032 - (29523*rr)/156032) + 
  P14*P4*(-38899/19504 - (2471*rr)/19504) + 
  P17^2*(82999/78016 - (7749*rr)/78016) + 
  P16*P2*(672959/624128 - (49117*rr)/624128) + 
  P12*P6*(820935/1248256 + (8971*rr)/1248256) + 
  P1*P13*(729325/4993024 + (55897*rr)/4993024) + 
  P12*P16*(-977573/4993024 + (1185743*rr)/4993024), 
 P17*P4 + P14*P4*(465/19504 - (8931*rr)/19504) + 
  P14*P7*(-23499/156032 - (27711*rr)/156032) + 
  P12*P19*(-3295/39008 - (4035*rr)/39008) + 
  P17^2*(-63021/78016 - (4249*rr)/78016) + 
  P1*P13*(-18783/4993024 + (3517*rr)/4993024) + 
  P12*P16*(-638009/4993024 + (101387*rr)/4993024) + 
  P16*P2*(174139/624128 + (36143*rr)/624128) + 
  P12*P6*(208483/1248256 + (190903*rr)/1248256), 
 P7*P8 + P15*P17*(-2 - 4*rr) + P17*P18*(1 - 3*rr) + P1*P16*(-5/2 - rr/2) + 
  P17*P8*(1/2 + rr/2) + P15*P7*(3 + rr/2) + P18*P7*(7/4 + (3*rr)/4) + 
  P15*P4*(8 + rr) + P18*P4*(7/2 + (3*rr)/2), P5*P7, 
 P4*P8 + P18*P4*(-25/8 - (5*rr)/8) + P17*P8*(-1/8 - (5*rr)/8) + 
  P18*P7*(-27/16 + rr/16) + P15*P7*(3/16 + (3*rr)/16) + 
  P1*P16*(-1/8 + (3*rr)/8) + P15*P4*(-33/8 + (7*rr)/8) + 
  P15*P17*(13/4 + (5*rr)/4) + P17*P18*(-3/4 + (9*rr)/4), P4*P5, 
 P2^2 - 3*P15*P4 - P18*P7 + P17*P8 + P17*P18*(-5/2 - rr/2) + 
  P1*P16*(-1/2 - rr/2) + P18*P4*(1/2 + rr/2) + P15*P7*(-1 + rr) + 
  P15*P17*(3/2 + (3*rr)/2), P1*P6 + P15*P17*(-3/4 - (3*rr)/4) + 
  P15*P7*(5/16 - (3*rr)/16) + P18*P4*(-5/8 - rr/8) + P17*P8*(-5/8 - rr/8) + 
  P15*P4*(-1/8 - rr/8) + P18*P7*(-5/16 - rr/16) + P17*P18*(5/4 + rr/4) + 
  P1*P16*(-1/8 + (3*rr)/8), P1*P19 + P15*P4*(-7/4 - rr/4) + 
  P18*P4*(1/4 - rr/4) + P18*P7*(-3/8 - rr/8) + P17*P8*(-3/8 - rr/8), P17*P5, 
 P8^2 + P15*P8*(-53/12 - (109*rr)/28) + P13*P7*(-5/16 - (815*rr)/1008) + 
  P13*P17*(-103/72 - (43*rr)/72) + P13*P4*(71/24 - (17*rr)/56) + 
  P18*P8*(27/4 + (305*rr)/252) + P18^2*(-14/3 + (14*rr)/9) + 
  P17*P3*(-239/36 + (443*rr)/252) + P14*P3*(379/36 + (745*rr)/252), P5*P8, 
 P5^2, P3*P7 + P14*P3*(-23/4 - (11*rr)/4) + P18*P8*(-9/4 - (5*rr)/4) + 
  P17*P3*(15/4 - (5*rr)/4) + P13*P17*(-9/8 - (5*rr)/8) + 
  P13*P7*(9/16 + (5*rr)/16) + P13*P4*(9/8 + (5*rr)/8) + 
  P15*P8*(-3/4 + (9*rr)/4), P3*P4 + P14*P3*(51/16 - (47*rr)/112) + 
  P15*P8*(-39/16 - (45*rr)/112) + P13*P17*(13/32 - (7*rr)/32) + 
  P18*P8*(27/16 - (23*rr)/112) + P13*P7*(-17/64 + (5*rr)/448) + 
  P13*P4*(-3/32 + (31*rr)/224) + P17*P3*(1/16 + (27*rr)/112), 
 P1*P2 + P15*P8*(3/2 - (3*rr)/14) + P13*P17*(11/8 - rr/8) + 
  P13*P7*(9/16 + (3*rr)/112) + P13*P4*(-1/2 + (5*rr)/14) + 
  P18*P8*(-1/2 + (5*rr)/14) + P14*P3*(-3/2 + (9*rr)/14) - (4*P17*P3*rr)/7, 
 P18*P5, P15*P5, P6*P7 + P17*P6*(15/4 - (9*rr)/4) + P16*P4*(-3/2 - rr/2) + 
  P15*P3*(9/4 - rr/4) + P16*P7*(-1/4 + rr/4) + P14*P6*(7/4 + (3*rr)/4) + 
  P16*P17*(31/4 + (3*rr)/4) + P14*P19*(-3 + rr) + P17*P19*(-13/4 + (7*rr)/4), 
 P4*P6 + (P16*P7)/4 + P17*P19*(-5/16 - (17*rr)/16) + 
  P14*P6*(-13/16 - (9*rr)/16) + P14*P19*(1/8 - (3*rr)/8) + 
  P15*P3*(-1 + rr/4) + P16*P17*(-55/16 + (5*rr)/16) + P16*P4*(1 + rr/2) + 
  P17*P6*(-3/16 + (17*rr)/16), P3*P8 + P17*P19*(1/2 - (3*rr)/2) + 
  P14*P6*(-33/4 - (5*rr)/4) + P16*P17*(-25/4 - (5*rr)/4) + 
  P16*P7*(9/4 - rr/4) + P14*P19*(21/4 + rr/4) + P15*P3*(-17/4 + (5*rr)/4) + 
  P17*P6*(-1/4 + (7*rr)/4) + P16*P4*(5 + 2*rr), P3*P5, 
 P19*P7 + P17*P6*(21/4 - (5*rr)/4) + P16*P4*(-5/4 - (3*rr)/4) + 
  P16*P7*(-3/8 - rr/8) + P15*P3*(19/8 + rr/8) + P14*P19*(-11/4 + rr/4) + 
  P17*P19*(-17/4 + (3*rr)/4) + P14*P6*rr + P16*P17*(6 + 2*rr), 
 -6*P16*P17 + P19*P4 + P17*P19*(1/2 - (3*rr)/2) + P14*P6*(-5/4 - (3*rr)/4) + 
  P14*P19*(3/2 - rr/2) + P16*P7*(5/16 - rr/16) + 
  P15*P3*(-25/16 + (5*rr)/16) + P16*P4*(9/8 + (3*rr)/8) + 
  P17*P6*(-9/8 + (13*rr)/8), P1^2 - 6*P16*P4 + P16*P17*(9/2 - (3*rr)/2) + 
  P17*P6*(-4 - rr) + P15*P3*(-1 - rr) + P14*P6*(2 - rr) + 
  P16*P7*(1/4 + (3*rr)/4) + P17*P19*(5 + rr) + P14*P19*(-1/2 + (3*rr)/2), 
 P18*P3 + P17*P19*(-25/4 - (5*rr)/4) + P14*P19*(-7/4 - (3*rr)/4) + 
  P16*P4*(23/8 - (3*rr)/8) + P16*P7*(-1/16 - (3*rr)/16) + 
  P14*P6*(-17/4 + rr/4) + P15*P3*(15/16 + (13*rr)/16) + 
  P17*P6*(59/8 + (9*rr)/8) + P16*P17*(-3/2 + (7*rr)/2), 
 P6*P8 + P15*P6*(-355/184 - (55*rr)/184) + P17*P2*(-707/736 - (151*rr)/736) + 
  P14*P2*(-861/736 - (9*rr)/736) + P18*P19*(-145/184 + (19*rr)/184) + 
  P16*P8*(269/736 + (249*rr)/736) + P16*P18*(-32/23 + (8*rr)/23) + 
  P15*P19*(-231/368 + (213*rr)/368), P5*P6, 
 P3^2 + P18*P19*(89/184 - (235*rr)/184) + P16*P18*(-149/46 - (49*rr)/46) + 
  P14*P2*(-2071/736 - (155*rr)/736) + P15*P6*(-461/184 - (17*rr)/184) + 
  P16*P8*(871/736 + (363*rr)/736) + P17*P2*(1399/736 + (507*rr)/736) + 
  P15*P19*(-53/368 + (479*rr)/368), P2*P7 + P15*P19*(509/92 - (87*rr)/92) + 
  P16*P8*(205/184 - (103*rr)/184) + P17*P2*(97/184 - (99*rr)/184) + 
  P18*P19*(-71/46 - (11*rr)/46) + P14*P2*(-177/184 + (211*rr)/184) + 
  P15*P6*(-131/46 + (73*rr)/46) + P16*P18*(-30/23 + (42*rr)/23), 
 P2*P4 + P16*P18*(-61/46 - (25*rr)/46) + P15*P6*(-85/184 - (65*rr)/184) + 
  P17*P2*(-133/736 - (145*rr)/736) + P14*P2*(-315/736 - (111*rr)/736) + 
  P18*P19*(-71/184 - (11*rr)/184) + P16*P8*(-117/736 + (127*rr)/736) + 
  P15*P19*(-89/368 + (235*rr)/368), P19*P8 + P18*P19*(-33/23 - (9*rr)/23) + 
  P15*P6*(-57/23 - (3*rr)/23) + P17*P2*(-11/23 - (3*rr)/23) + 
  P16*P8*(41/46 + (7*rr)/46) + P14*P2*(-43/23 + (5*rr)/23) + 
  P16*P18*(-70/23 + (6*rr)/23) + P15*P19*(-4/23 + (24*rr)/23), P19*P5, 
 P18*P6 + P17*P2*(5/46 - (7*rr)/46) + P15*P6*(5/46 - (7*rr)/46) + 
  P16*P8*(19/92 + rr/92) + P18*P19*(-27/23 + rr/23) + 
  P14*P2*(-8/23 + (2*rr)/23) + P15*P19*(3/23 + (5*rr)/23) + 
  P16*P18*(-5/23 + (7*rr)/23), P16*P5}


==> anc/Equations/reduced_equations_37.txt <==
{28*T0^2*T1 + 16*T0*T1^2 + 16*T1^3 + 20*T2^3 + 25*T0*T2*T3 + T1*T2*T3 + 
  24*T3^3 + 20*T0^2*T4 + 27*T0*T1*T4 + 20*T1^2*T4 + 31*T2*T3*T4 + 
  36*T0*T4^2 + 29*T1*T4^2 + 14*T4^3 + 21*T2^2*T5 + 26*T0*T3*T5 + 8*T1*T3*T5 + 
  14*T3*T4*T5 + 15*T2*T5^2 + 8*T5^3 + 2*T0*T2*T6 + 12*T1*T2*T6 + 5*T3^2*T6 + 
  4*T2*T4*T6 + 35*T0*T5*T6 + 6*T1*T5*T6 + 25*T4*T5*T6 + 32*T3*T6^2 + 5*T6^3 + 
  13*T0^2*T7 + 15*T0*T1*T7 + 18*T1^2*T7 + 26*T2*T3*T7 + 11*T0*T4*T7 + 
  35*T1*T4*T7 + 24*T4^2*T7 + 34*T3*T5*T7 + 15*T2*T6*T7 + 17*T5*T6*T7 + 
  15*T0*T7^2 + 4*T4*T7^2 + 14*T7^3 + T2^2*T8 + 34*T0*T3*T8 + 22*T1*T3*T8 + 
  8*T3*T4*T8 + 17*T2*T5*T8 + 32*T5^2*T8 + 8*T0*T6*T8 + 33*T1*T6*T8 + 
  4*T4*T6*T8 + 32*T3*T7*T8 + 27*T6*T7*T8 + 15*T2*T8^2 + 26*T5*T8^2 + 
  26*T0*T2*T9 + 14*T1*T2*T9 + 14*T3^2*T9 + 35*T2*T4*T9 + 6*T0*T5*T9 + 
  10*T1*T5*T9 + 33*T3*T6*T9 + 22*T6^2*T9 + 7*T2*T7*T9 + T5*T7*T9 + 
  8*T0*T8*T9 + 25*T1*T8*T9 + 6*T4*T8*T9 + 28*T7*T8*T9 + 5*T3*T9^2 + 
  8*T6*T9^2 + 6*T9^3, 25*T0^2*T2 + 5*T0*T1*T2 + 30*T1^2*T2 + 12*T2^2*T3 + 
  30*T0*T3^2 + 21*T1*T3^2 + 31*T0*T2*T4 + 16*T1*T2*T4 + 9*T3^2*T4 + 
  15*T2*T4^2 + 24*T0^2*T5 + 16*T0*T1*T5 + 14*T1^2*T5 + 32*T0*T4*T5 + 
  19*T1*T4*T5 + 23*T4^2*T5 + 13*T3*T5^2 + 14*T2^2*T6 + 17*T0*T3*T6 + 
  7*T1*T3*T6 + 9*T3*T4*T6 + 4*T2*T5*T6 + 17*T5^2*T6 + 18*T0*T6^2 + 
  3*T1*T6^2 + 11*T4*T6^2 + 21*T0*T2*T7 + 8*T1*T2*T7 + 9*T3^2*T7 + 
  5*T2*T4*T7 + 32*T0*T5*T7 + 23*T1*T5*T7 + 4*T4*T5*T7 + 6*T3*T6*T7 + 
  8*T6^2*T7 + 34*T5*T7^2 + 33*T0^2*T8 + 18*T0*T1*T8 + 29*T1^2*T8 + 
  20*T2*T3*T8 + 14*T0*T4*T8 + 17*T1*T4*T8 + 23*T4^2*T8 + 3*T3*T5*T8 + 
  7*T2*T6*T8 + T5*T6*T8 + 12*T0*T7*T8 + 6*T1*T7*T8 + T4*T7*T8 + 21*T7^2*T8 + 
  29*T3*T8^2 + 9*T6*T8^2 + 8*T2^2*T9 + 25*T0*T3*T9 + 10*T1*T3*T9 + 
  31*T3*T4*T9 + 11*T2*T5*T9 + 13*T5^2*T9 + 24*T0*T6*T9 + 18*T1*T6*T9 + 
  14*T4*T6*T9 + 33*T3*T7*T9 + 23*T6*T7*T9 + 7*T2*T8*T9 + 15*T5*T8*T9 + 
  13*T8^2*T9 + 18*T0*T9^2 + 14*T1*T9^2 + 30*T4*T9^2 + 10*T7*T9^2, 
 14*T0*T2^2 + 21*T1*T2^2 + 7*T0^2*T3 + 8*T0*T1*T3 + 22*T1^2*T3 + 5*T2*T3^2 + 
  11*T2^2*T4 + 30*T0*T3*T4 + 19*T1*T3*T4 + 9*T3*T4^2 + 22*T0*T2*T5 + 
  4*T1*T2*T5 + 32*T3^2*T5 + 18*T2*T4*T5 + 34*T0*T5^2 + 26*T1*T5^2 + 
  11*T4*T5^2 + 25*T0^2*T6 + 17*T0*T1*T6 + 17*T1^2*T6 + 29*T2*T3*T6 + 
  7*T0*T4*T6 + 16*T1*T4*T6 + 23*T4^2*T6 + 2*T3*T5*T6 + 30*T2*T6^2 + 
  6*T5*T6^2 + 9*T2^2*T7 + 20*T0*T3*T7 + 29*T1*T3*T7 + 26*T2*T5*T7 + 
  9*T5^2*T7 + 25*T0*T6*T7 + 13*T1*T6*T7 + 13*T4*T6*T7 + 3*T3*T7^2 + 
  34*T6*T7^2 + 25*T0*T2*T8 + 20*T1*T2*T8 + 30*T3^2*T8 + 21*T2*T4*T8 + 
  6*T0*T5*T8 + 13*T1*T5*T8 + 36*T4*T5*T8 + 31*T3*T6*T8 + 11*T6^2*T8 + 
  29*T2*T7*T8 + 16*T5*T7*T8 + 24*T0*T8^2 + 8*T1*T8^2 + 22*T4*T8^2 + 
  35*T7*T8^2 + 11*T0^2*T9 + 12*T0*T1*T9 + 35*T1^2*T9 + 26*T2*T3*T9 + 
  27*T0*T4*T9 + 29*T1*T4*T9 + 25*T4^2*T9 + 9*T3*T5*T9 + 6*T2*T6*T9 + 
  33*T0*T7*T9 + 28*T1*T7*T9 + 25*T4*T7*T9 + 30*T7^2*T9 + 6*T3*T8*T9 + 
  36*T6*T8*T9 + 21*T2*T9^2 + 7*T5*T9^2 + 9*T8*T9^2, 
 T0^2*T1 + 34*T0*T1^2 + 27*T1^3 + 31*T2^3 + 5*T0*T2*T3 + 33*T1*T2*T3 + 
  26*T3^3 + 7*T0^2*T4 + 18*T0*T1*T4 + 33*T1^2*T4 + 13*T2*T3*T4 + 12*T0*T4^2 + 
  23*T1*T4^2 + 5*T4^3 + 10*T2^2*T5 + 12*T0*T3*T5 + 12*T1*T3*T5 + 
  16*T3*T4*T5 + T2*T5^2 + 3*T5^3 + T0*T2*T6 + 33*T1*T2*T6 + 36*T3^2*T6 + 
  11*T2*T4*T6 + 8*T0*T5*T6 + 27*T1*T5*T6 + 24*T4*T5*T6 + 30*T6^3 + 
  15*T0^2*T7 + 33*T1^2*T7 + 18*T2*T3*T7 + 35*T0*T4*T7 + 19*T1*T4*T7 + 
  27*T4^2*T7 + 23*T3*T5*T7 + 29*T2*T6*T7 + 18*T5*T6*T7 + 30*T0*T7^2 + 
  7*T1*T7^2 + 13*T4*T7^2 + T7^3 + 10*T2^2*T8 + 31*T0*T3*T8 + 36*T1*T3*T8 + 
  T3*T4*T8 + 7*T2*T5*T8 + 9*T5^2*T8 + 22*T0*T6*T8 + 30*T1*T6*T8 + 
  36*T4*T6*T8 + 22*T3*T7*T8 + 19*T6*T7*T8 + 28*T2*T8^2 + 13*T5*T8^2 + 
  3*T8^3 + 19*T0*T2*T9 + 7*T1*T2*T9 + 8*T3^2*T9 + 36*T2*T4*T9 + 32*T0*T5*T9 + 
  17*T1*T5*T9 + 16*T4*T5*T9 + 20*T3*T6*T9 + 29*T6^2*T9 + 15*T2*T7*T9 + 
  29*T5*T7*T9 + 12*T0*T8*T9 + 35*T1*T8*T9 + 8*T4*T8*T9 + 14*T7*T8*T9 + 
  2*T3*T9^2 + 7*T6*T9^2 + 2*T9^3, 10*T0^2*T2 + 7*T0*T1*T2 + 36*T1^2*T2 + 
  12*T2^2*T3 + 27*T0*T3^2 + 29*T1*T3^2 + 32*T0*T2*T4 + 8*T1*T2*T4 + 
  34*T3^2*T4 + 35*T2*T4^2 + 2*T0*T1*T5 + 29*T2*T3*T5 + 3*T0*T4*T5 + 
  20*T1*T4*T5 + 26*T4^2*T5 + 31*T2^2*T6 + 13*T0*T3*T6 + 2*T1*T3*T6 + 
  33*T3*T4*T6 + 14*T2*T5*T6 + 32*T5^2*T6 + 6*T0*T6^2 + 33*T1*T6^2 + 
  15*T4*T6^2 + 25*T0*T2*T7 + 13*T3^2*T7 + 32*T2*T4*T7 + 2*T0*T5*T7 + 
  35*T1*T5*T7 + T4*T5*T7 + 30*T3*T6*T7 + 29*T6^2*T7 + 27*T2*T7^2 + 
  23*T5*T7^2 + 14*T0^2*T8 + 15*T0*T1*T8 + 11*T1^2*T8 + 24*T2*T3*T8 + 
  4*T0*T4*T8 + 14*T1*T4*T8 + 12*T4^2*T8 + 29*T3*T5*T8 + 7*T2*T6*T8 + 
  28*T5*T6*T8 + 5*T0*T7*T8 + 30*T1*T7*T8 + 24*T4*T7*T8 + 3*T7^2*T8 + 
  25*T3*T8^2 + 24*T6*T8^2 + 13*T2^2*T9 + 4*T0*T3*T9 + 29*T1*T3*T9 + 
  24*T3*T4*T9 + 14*T2*T5*T9 + 35*T5^2*T9 + T0*T6*T9 + 2*T1*T6*T9 + 
  17*T4*T6*T9 + 14*T3*T7*T9 + 18*T6*T7*T9 + 17*T2*T8*T9 + 6*T5*T8*T9 + 
  11*T8^2*T9 + 29*T0*T9^2 + 16*T1*T9^2 + 35*T4*T9^2 + 36*T7*T9^2, 
 9*T0*T2^2 + 35*T1*T2^2 + 26*T0^2*T3 + 25*T0*T1*T3 + 18*T1^2*T3 + 
  11*T2*T3^2 + 26*T2^2*T4 + 30*T0*T3*T4 + 23*T1*T3*T4 + 3*T3*T4^2 + 
  33*T0*T2*T5 + 17*T1*T2*T5 + 29*T3^2*T5 + 26*T2*T4*T5 + 35*T0*T5^2 + 
  17*T1*T5^2 + 22*T4*T5^2 + 27*T0*T1*T6 + 8*T1^2*T6 + 3*T2*T3*T6 + 
  16*T0*T4*T6 + 21*T1*T4*T6 + 17*T4^2*T6 + 14*T3*T5*T6 + 34*T2*T6^2 + 
  16*T5*T6^2 + 4*T2^2*T7 + 8*T0*T3*T7 + 31*T1*T3*T7 + 3*T3*T4*T7 + 
  17*T2*T5*T7 + 15*T5^2*T7 + 2*T0*T6*T7 + 30*T1*T6*T7 + 7*T4*T6*T7 + 
  35*T3*T7^2 + 34*T6*T7^2 + 29*T1*T2*T8 + 4*T3^2*T8 + 33*T2*T4*T8 + 
  24*T0*T5*T8 + 14*T1*T5*T8 + 25*T4*T5*T8 + 2*T3*T6*T8 + 30*T6^2*T8 + 
  27*T2*T7*T8 + 30*T5*T7*T8 + 14*T0*T8^2 + 9*T1*T8^2 + 31*T4*T8^2 + 
  4*T7*T8^2 + T0^2*T9 + 35*T0*T1*T9 + 35*T1^2*T9 + 34*T2*T3*T9 + 
  16*T0*T4*T9 + 31*T1*T4*T9 + 15*T4^2*T9 + 32*T2*T6*T9 + 7*T5*T6*T9 + 
  9*T0*T7*T9 + 20*T1*T7*T9 + 7*T4*T7*T9 + 25*T7^2*T9 + 16*T3*T8*T9 + 
  29*T6*T8*T9 + 17*T2*T9^2 + 4*T5*T9^2 + 25*T8*T9^2, 
 11*T0^2*T1 + 7*T0*T1^2 + 22*T1^3 + 21*T2^3 + 34*T0*T2*T3 + 26*T1*T2*T3 + 
  13*T3^3 + 36*T0*T1*T4 + 6*T1^2*T4 + 24*T2*T3*T4 + 26*T0*T4^2 + 23*T4^3 + 
  12*T2^2*T5 + T0*T3*T5 + 13*T1*T3*T5 + 16*T3*T4*T5 + 25*T2*T5^2 + 6*T5^3 + 
  3*T0*T2*T6 + 18*T1*T2*T6 + 2*T3^2*T6 + 6*T2*T4*T6 + 19*T0*T5*T6 + 
  11*T1*T5*T6 + 5*T4*T5*T6 + 16*T3*T6^2 + 22*T6^3 + 2*T0^2*T7 + 26*T0*T1*T7 + 
  35*T1^2*T7 + 15*T2*T3*T7 + 9*T0*T4*T7 + 10*T1*T4*T7 + T4^2*T7 + 
  13*T3*T5*T7 + 15*T2*T6*T7 + 33*T5*T6*T7 + 25*T0*T7^2 + 31*T1*T7^2 + 
  6*T4*T7^2 + 11*T7^3 + 14*T2^2*T8 + 15*T1*T3*T8 + 18*T3*T4*T8 + 8*T2*T5*T8 + 
  33*T5^2*T8 + 21*T0*T6*T8 + 28*T1*T6*T8 + 2*T4*T6*T8 + 6*T3*T7*T8 + 
  14*T6*T7*T8 + 23*T2*T8^2 + 33*T5*T8^2 + 29*T8^3 + 15*T0*T2*T9 + 
  15*T3^2*T9 + 18*T2*T4*T9 + 12*T0*T5*T9 + 35*T1*T5*T9 + 15*T4*T5*T9 + 
  8*T3*T6*T9 + 19*T6^2*T9 + 24*T2*T7*T9 + 20*T5*T7*T9 + 26*T0*T8*T9 + 
  15*T1*T8*T9 + 28*T4*T8*T9 + 34*T7*T8*T9 + 5*T3*T9^2 + 24*T6*T9^2 + 25*T9^3, 
 28*T0^2*T2 + 32*T0*T1*T2 + 30*T1^2*T2 + 12*T2^2*T3 + 30*T0*T3^2 + 
  12*T1*T3^2 + 5*T0*T2*T4 + 20*T3^2*T4 + 19*T2*T4^2 + 20*T0^2*T5 + T0*T1*T5 + 
  15*T1^2*T5 + 36*T2*T3*T5 + 29*T0*T4*T5 + 10*T1*T4*T5 + 12*T4^2*T5 + 
  29*T3*T5^2 + 26*T2^2*T6 + 26*T0*T3*T6 + 15*T1*T3*T6 + 31*T3*T4*T6 + 
  30*T2*T5*T6 + 20*T5^2*T6 + 18*T1*T6^2 + T0*T2*T7 + 16*T1*T2*T7 + 
  32*T3^2*T7 + 30*T2*T4*T7 + 19*T0*T5*T7 + 26*T1*T5*T7 + 18*T4*T5*T7 + 
  19*T3*T6*T7 + 11*T6^2*T7 + 24*T2*T7^2 + 15*T5*T7^2 + 14*T0^2*T8 + 
  15*T0*T1*T8 + 23*T1^2*T8 + 15*T2*T3*T8 + 23*T0*T4*T8 + 9*T1*T4*T8 + 
  31*T4^2*T8 + 11*T3*T5*T8 + 27*T2*T6*T8 + 12*T5*T6*T8 + 33*T0*T7*T8 + 
  T1*T7*T8 + 11*T4*T7*T8 + 14*T7^2*T8 + 25*T3*T8^2 + 16*T6*T8^2 + 
  10*T2^2*T9 + 15*T0*T3*T9 + 22*T1*T3*T9 + 10*T3*T4*T9 + 13*T2*T5*T9 + 
  4*T5^2*T9 + 17*T0*T6*T9 + 6*T1*T6*T9 + 29*T4*T6*T9 + 22*T3*T7*T9 + 
  33*T6*T7*T9 + 17*T2*T8*T9 + 13*T5*T8*T9 + 19*T8^2*T9 + 4*T0*T9^2 + 
  36*T1*T9^2 + 9*T4*T9^2 + 3*T7*T9^2, 32*T0*T2^2 + 25*T1*T2^2 + 5*T0^2*T3 + 
  5*T0*T1*T3 + 8*T1^2*T3 + 18*T2*T3^2 + 20*T2^2*T4 + 5*T0*T3*T4 + 
  10*T1*T3*T4 + 34*T3*T4^2 + 20*T0*T2*T5 + 30*T1*T2*T5 + 28*T3^2*T5 + 
  31*T2*T4*T5 + 2*T0*T5^2 + 15*T1*T5^2 + 5*T0^2*T6 + 25*T0*T1*T6 + 
  32*T1^2*T6 + 34*T2*T3*T6 + 29*T0*T4*T6 + 25*T1*T4*T6 + 3*T4^2*T6 + 
  27*T3*T5*T6 + 26*T2*T6^2 + 15*T5*T6^2 + 17*T2^2*T7 + T0*T3*T7 + 
  4*T1*T3*T7 + 24*T3*T4*T7 + 23*T2*T5*T7 + 31*T5^2*T7 + 10*T0*T6*T7 + 
  6*T1*T6*T7 + 29*T3*T7^2 + 17*T6*T7^2 + 13*T0*T2*T8 + 21*T1*T2*T8 + 
  26*T3^2*T8 + 10*T2*T4*T8 + 18*T0*T5*T8 + 2*T1*T5*T8 + 35*T4*T5*T8 + 
  25*T3*T6*T8 + 14*T6^2*T8 + 29*T2*T7*T8 + 23*T5*T7*T8 + 29*T0*T8^2 + 
  36*T1*T8^2 + 27*T4*T8^2 + 36*T7*T8^2 + 15*T0^2*T9 + 22*T0*T1*T9 + 
  11*T1^2*T9 + 8*T2*T3*T9 + 34*T0*T4*T9 + 4*T1*T4*T9 + 20*T4^2*T9 + 
  5*T3*T5*T9 + 29*T2*T6*T9 + 34*T5*T6*T9 + 14*T0*T7*T9 + 9*T1*T7*T9 + 
  9*T4*T7*T9 + 25*T7^2*T9 + 27*T3*T8*T9 + 4*T6*T8*T9 + 5*T2*T9^2 + 
  21*T8*T9^2, 17*T0^2*T1 + 32*T0*T1^2 + 30*T1^3 + 29*T2^3 + 35*T0*T2*T3 + 
  29*T1*T2*T3 + 20*T3^3 + 21*T0^2*T4 + 29*T1^2*T4 + 29*T2*T3*T4 + 
  11*T0*T4^2 + 27*T1*T4^2 + 12*T4^3 + 26*T2^2*T5 + 15*T0*T3*T5 + 
  21*T1*T3*T5 + 28*T3*T4*T5 + 4*T2*T5^2 + T5^3 + 20*T0*T2*T6 + 20*T1*T2*T6 + 
  33*T3^2*T6 + 33*T2*T4*T6 + 28*T0*T5*T6 + 23*T1*T5*T6 + 25*T4*T5*T6 + 
  33*T3*T6^2 + 17*T6^3 + 16*T0^2*T7 + 33*T0*T1*T7 + 22*T1^2*T7 + 4*T2*T3*T7 + 
  26*T0*T4*T7 + 18*T1*T4*T7 + 32*T4^2*T7 + 6*T3*T5*T7 + 27*T2*T6*T7 + 
  22*T5*T6*T7 + 10*T0*T7^2 + 5*T1*T7^2 + 6*T4*T7^2 + 31*T7^3 + 6*T2^2*T8 + 
  11*T0*T3*T8 + 23*T1*T3*T8 + 5*T3*T4*T8 + 24*T2*T5*T8 + 5*T5^2*T8 + 
  10*T0*T6*T8 + 17*T1*T6*T8 + 18*T4*T6*T8 + 4*T3*T7*T8 + 31*T6*T7*T8 + 
  28*T2*T8^2 + 5*T5*T8^2 + 10*T8^3 + 30*T0*T2*T9 + 23*T1*T2*T9 + 26*T3^2*T9 + 
  26*T2*T4*T9 + 3*T0*T5*T9 + 13*T1*T5*T9 + 13*T4*T5*T9 + 21*T3*T6*T9 + 
  20*T6^2*T9 + 33*T2*T7*T9 + 2*T5*T7*T9 + 29*T0*T8*T9 + 34*T1*T8*T9 + 
  28*T4*T8*T9 + 21*T7*T8*T9 + 14*T3*T9^2 + 9*T6*T9^2 + 18*T9^3, 
 12*T0^2*T2 + 8*T0*T1*T2 + 27*T1^2*T2 + 16*T2^2*T3 + 5*T0*T3^2 + 35*T1*T3^2 + 
  5*T0*T2*T4 + 30*T1*T2*T4 + 2*T3^2*T4 + 36*T2*T4^2 + 15*T0^2*T5 + 
  18*T0*T1*T5 + 13*T1^2*T5 + 6*T2*T3*T5 + T0*T4*T5 + 34*T1*T4*T5 + 
  2*T4^2*T5 + 16*T3*T5^2 + 5*T2^2*T6 + 14*T0*T3*T6 + 8*T1*T3*T6 + 
  28*T3*T4*T6 + 10*T2*T5*T6 + 18*T5^2*T6 + 30*T0*T6^2 + 13*T1*T6^2 + 
  18*T4*T6^2 + 27*T0*T2*T7 + 28*T1*T2*T7 + 8*T3^2*T7 + 12*T2*T4*T7 + 
  35*T0*T5*T7 + 33*T1*T5*T7 + 27*T4*T5*T7 + 8*T3*T6*T7 + 6*T6^2*T7 + 
  29*T2*T7^2 + 2*T5*T7^2 + 34*T0^2*T8 + 2*T0*T1*T8 + 10*T1^2*T8 + 
  18*T2*T3*T8 + 15*T0*T4*T8 + 13*T1*T4*T8 + 25*T4^2*T8 + 4*T3*T5*T8 + 
  28*T2*T6*T8 + 32*T5*T6*T8 + 26*T0*T7*T8 + 14*T1*T7*T8 + 4*T4*T7*T8 + 
  32*T7^2*T8 + 19*T3*T8^2 + 30*T6*T8^2 + 34*T2^2*T9 + 14*T0*T3*T9 + 
  18*T1*T3*T9 + 22*T3*T4*T9 + 26*T2*T5*T9 + 18*T0*T6*T9 + 17*T1*T6*T9 + 
  9*T4*T6*T9 + 7*T3*T7*T9 + 7*T6*T7*T9 + 27*T2*T8*T9 + 17*T5*T8*T9 + 
  26*T8^2*T9 + 30*T0*T9^2 + 6*T1*T9^2 + 7*T4*T9^2 + 18*T7*T9^2, 
 2*T0*T2^2 + 13*T1*T2^2 + 33*T0^2*T3 + 8*T0*T1*T3 + 20*T1^2*T3 + 7*T2*T3^2 + 
  6*T2^2*T4 + 29*T0*T3*T4 + 13*T1*T3*T4 + 21*T3*T4^2 + 8*T0*T2*T5 + 
  8*T1*T2*T5 + 29*T3^2*T5 + 13*T2*T4*T5 + 34*T0*T5^2 + 17*T1*T5^2 + 
  25*T4*T5^2 + 4*T0^2*T6 + 5*T0*T1*T6 + 18*T1^2*T6 + 20*T2*T3*T6 + 
  3*T0*T4*T6 + 26*T1*T4*T6 + 23*T4^2*T6 + 10*T2*T6^2 + 21*T5*T6^2 + 
  36*T2^2*T7 + 11*T0*T3*T7 + 14*T1*T3*T7 + 6*T3*T4*T7 + 34*T2*T5*T7 + 
  16*T5^2*T7 + 23*T0*T6*T7 + 12*T1*T6*T7 + 36*T4*T6*T7 + 34*T3*T7^2 + 
  23*T6*T7^2 + 10*T0*T2*T8 + 27*T1*T2*T8 + 32*T3^2*T8 + 26*T2*T4*T8 + 
  26*T0*T5*T8 + 33*T1*T5*T8 + 27*T4*T5*T8 + 25*T3*T6*T8 + 22*T6^2*T8 + 
  13*T2*T7*T8 + 13*T5*T7*T8 + 3*T0*T8^2 + 2*T1*T8^2 + 21*T4*T8^2 + 
  9*T7*T8^2 + 6*T0^2*T9 + 10*T0*T1*T9 + 8*T2*T3*T9 + 16*T0*T4*T9 + 
  9*T1*T4*T9 + 31*T4^2*T9 + 24*T3*T5*T9 + T2*T6*T9 + 19*T5*T6*T9 + 
  4*T0*T7*T9 + 12*T1*T7*T9 + 8*T4*T7*T9 + 16*T7^2*T9 + 22*T3*T8*T9 + 
  13*T6*T8*T9 + 8*T2*T9^2 + 27*T5*T9^2 + 2*T8*T9^2, 
 18*T0^2*T1 + 4*T0*T1^2 + 4*T1^3 + 21*T2^3 + 5*T0*T2*T3 + 33*T1*T2*T3 + 
  13*T3^3 + 3*T0^2*T4 + T0*T1*T4 + 7*T1^2*T4 + 27*T2*T3*T4 + 8*T0*T4^2 + 
  3*T1*T4^2 + 12*T4^3 + 24*T2^2*T5 + 15*T0*T3*T5 + 11*T1*T3*T5 + 
  20*T3*T4*T5 + 5*T2*T5^2 + 2*T5^3 + 9*T0*T2*T6 + 9*T1*T2*T6 + 14*T3^2*T6 + 
  6*T2*T4*T6 + 25*T0*T5*T6 + 9*T1*T5*T6 + 7*T4*T5*T6 + 10*T3*T6^2 + 18*T6^3 + 
  16*T0^2*T7 + 26*T0*T1*T7 + 3*T1^2*T7 + 5*T2*T3*T7 + 36*T0*T4*T7 + 
  26*T1*T4*T7 + 15*T4^2*T7 + 29*T2*T6*T7 + 13*T5*T6*T7 + 12*T0*T7^2 + 
  9*T1*T7^2 + 21*T4*T7^2 + 6*T7^3 + 29*T2^2*T8 + 35*T0*T3*T8 + 25*T1*T3*T8 + 
  33*T3*T4*T8 + 25*T2*T5*T8 + 29*T5^2*T8 + 4*T0*T6*T8 + 25*T1*T6*T8 + 
  2*T4*T6*T8 + 17*T3*T7*T8 + 36*T6*T7*T8 + 7*T2*T8^2 + 9*T5*T8^2 + 11*T8^3 + 
  17*T0*T2*T9 + 28*T1*T2*T9 + 20*T3^2*T9 + 2*T2*T4*T9 + 5*T0*T5*T9 + 
  13*T1*T5*T9 + 15*T4*T5*T9 + 16*T3*T6*T9 + 22*T6^2*T9 + 20*T2*T7*T9 + 
  25*T5*T7*T9 + 3*T0*T8*T9 + 19*T1*T8*T9 + 12*T4*T8*T9 + 8*T7*T8*T9 + 
  19*T3*T9^2 + 28*T6*T9^2 + 5*T9^3, 8*T0^2*T2 + 20*T0*T1*T2 + 12*T1^2*T2 + 
  15*T2^2*T3 + 14*T0*T3^2 + 3*T1*T3^2 + 5*T0*T2*T4 + 29*T1*T2*T4 + 
  11*T3^2*T4 + 20*T2*T4^2 + 19*T0^2*T5 + 5*T0*T1*T5 + 35*T1^2*T5 + 
  14*T2*T3*T5 + 21*T0*T4*T5 + 2*T1*T4*T5 + 27*T4^2*T5 + 14*T3*T5^2 + 
  25*T2^2*T6 + 11*T0*T3*T6 + 35*T1*T3*T6 + 28*T3*T4*T6 + 3*T2*T5*T6 + 
  15*T5^2*T6 + 17*T0*T6^2 + 11*T1*T6^2 + 12*T4*T6^2 + 10*T0*T2*T7 + 
  31*T1*T2*T7 + 31*T3^2*T7 + 31*T2*T4*T7 + 5*T0*T5*T7 + 24*T1*T5*T7 + 
  3*T4*T5*T7 + 3*T3*T6*T7 + 3*T6^2*T7 + 13*T2*T7^2 + 36*T5*T7^2 + 
  17*T0^2*T8 + 12*T0*T1*T8 + 30*T1^2*T8 + 27*T2*T3*T8 + 6*T0*T4*T8 + 
  29*T1*T4*T8 + 15*T4^2*T8 + 34*T3*T5*T8 + 30*T2*T6*T8 + 14*T5*T6*T8 + 
  23*T0*T7*T8 + 30*T1*T7*T8 + 16*T4*T7*T8 + 9*T7^2*T8 + 11*T3*T8^2 + 
  T6*T8^2 + 29*T2^2*T9 + 30*T0*T3*T9 + 21*T1*T3*T9 + 7*T3*T4*T9 + 
  5*T2*T5*T9 + 19*T5^2*T9 + 32*T0*T6*T9 + 4*T1*T6*T9 + 2*T4*T6*T9 + 
  32*T3*T7*T9 + 34*T6*T7*T9 + 7*T2*T8*T9 + 26*T5*T8*T9 + 31*T8^2*T9 + 
  16*T0*T9^2 + 36*T1*T9^2 + 11*T4*T9^2 + 2*T7*T9^2, 
 23*T0*T2^2 + 26*T1*T2^2 + 9*T0^2*T3 + 29*T0*T1*T3 + 29*T1^2*T3 + 
  17*T2*T3^2 + 31*T2^2*T4 + 4*T0*T3*T4 + 20*T1*T3*T4 + 9*T3*T4^2 + 
  18*T0*T2*T5 + 18*T1*T2*T5 + 2*T3^2*T5 + 23*T2*T4*T5 + 28*T0*T5^2 + 
  3*T1*T5^2 + 3*T4*T5^2 + 14*T0^2*T6 + T0*T1*T6 + 13*T1^2*T6 + 14*T2*T3*T6 + 
  22*T0*T4*T6 + 23*T1*T4*T6 + T4^2*T6 + 17*T3*T5*T6 + 33*T2*T6^2 + 
  20*T5*T6^2 + 19*T2^2*T7 + 28*T0*T3*T7 + 4*T1*T3*T7 + 32*T3*T4*T7 + 
  T2*T5*T7 + 13*T5^2*T7 + 34*T0*T6*T7 + 24*T1*T6*T7 + 15*T4*T6*T7 + 
  32*T3*T7^2 + 6*T6*T7^2 + 15*T0*T2*T8 + 18*T1*T2*T8 + 18*T3^2*T8 + 
  22*T2*T4*T8 + 28*T0*T5*T8 + 12*T1*T5*T8 + 17*T4*T5*T8 + 5*T3*T6*T8 + 
  21*T6^2*T8 + 26*T2*T7*T8 + 31*T5*T7*T8 + 20*T0*T8^2 + 16*T1*T8^2 + 
  30*T4*T8^2 + 5*T7*T8^2 + 15*T0^2*T9 + 10*T0*T1*T9 + 3*T1^2*T9 + 
  28*T2*T3*T9 + 14*T0*T4*T9 + 26*T1*T4*T9 + 22*T4^2*T9 + 22*T3*T5*T9 + 
  22*T2*T6*T9 + 24*T5*T6*T9 + 3*T0*T7*T9 + 25*T1*T7*T9 + 15*T4*T7*T9 + 
  29*T7^2*T9 + 6*T3*T8*T9 + 33*T6*T8*T9 + 6*T5*T9^2 + 8*T8*T9^2, 
 27*T0^2*T1 + 13*T0*T1^2 + 2*T1^3 + 11*T2^3 + 26*T0*T2*T3 + 27*T1*T2*T3 + 
  28*T3^3 + 3*T0^2*T4 + 24*T0*T1*T4 + 9*T1^2*T4 + 20*T2*T3*T4 + 2*T0*T4^2 + 
  19*T1*T4^2 + 10*T4^3 + 15*T2^2*T5 + 31*T0*T3*T5 + 24*T1*T3*T5 + 
  35*T3*T4*T5 + 3*T5^3 + 24*T0*T2*T6 + 12*T1*T2*T6 + 25*T3^2*T6 + 
  30*T2*T4*T6 + 32*T0*T5*T6 + 19*T1*T5*T6 + 9*T3*T6^2 + 4*T0^2*T7 + 
  4*T0*T1*T7 + 24*T1^2*T7 + 31*T2*T3*T7 + T0*T4*T7 + 34*T1*T4*T7 + 
  17*T4^2*T7 + 16*T3*T5*T7 + 6*T2*T6*T7 + 2*T5*T6*T7 + 23*T0*T7^2 + 
  22*T1*T7^2 + 8*T4*T7^2 + 36*T7^3 + 36*T2^2*T8 + 12*T1*T3*T8 + 8*T3*T4*T8 + 
  36*T2*T5*T8 + 30*T5^2*T8 + 5*T0*T6*T8 + 34*T1*T6*T8 + 34*T4*T6*T8 + 
  13*T3*T7*T8 + 10*T6*T7*T8 + 15*T2*T8^2 + 15*T5*T8^2 + 35*T8^3 + T0*T2*T9 + 
  10*T1*T2*T9 + 26*T3^2*T9 + 31*T2*T4*T9 + 11*T0*T5*T9 + 23*T1*T5*T9 + 
  11*T4*T5*T9 + 6*T3*T6*T9 + 26*T6^2*T9 + 8*T2*T7*T9 + 16*T5*T7*T9 + 
  4*T0*T8*T9 + 28*T1*T8*T9 + 18*T4*T8*T9 + 3*T7*T8*T9 + 27*T3*T9^2 + 
  25*T6*T9^2 + T9^3, 18*T0*T1*T2 + 35*T1^2*T2 + 26*T2^2*T3 + 3*T0*T3^2 + 
  5*T1*T3^2 + 17*T0*T2*T4 + 13*T1*T2*T4 + 24*T3^2*T4 + 34*T2*T4^2 + 
  29*T0^2*T5 + 32*T0*T1*T5 + 34*T1^2*T5 + 25*T2*T3*T5 + 23*T0*T4*T5 + 
  7*T1*T4*T5 + 4*T4^2*T5 + 2*T3*T5^2 + 28*T2^2*T6 + 28*T0*T3*T6 + 
  24*T1*T3*T6 + 8*T3*T4*T6 + 21*T2*T5*T6 + 36*T5^2*T6 + 5*T0*T6^2 + 
  32*T1*T6^2 + 31*T4*T6^2 + 25*T0*T2*T7 + 15*T1*T2*T7 + 10*T3^2*T7 + 
  2*T2*T4*T7 + 23*T0*T5*T7 + 23*T1*T5*T7 + 19*T4*T5*T7 + 6*T3*T6*T7 + 
  16*T6^2*T7 + 19*T2*T7^2 + 6*T5*T7^2 + 14*T0^2*T8 + 3*T0*T1*T8 + 7*T1^2*T8 + 
  33*T2*T3*T8 + 7*T0*T4*T8 + 25*T1*T4*T8 + 17*T4^2*T8 + 8*T3*T5*T8 + 
  2*T2*T6*T8 + 15*T5*T6*T8 + 30*T0*T7*T8 + 33*T1*T7*T8 + 34*T4*T7*T8 + 
  29*T7^2*T8 + 7*T3*T8^2 + 7*T6*T8^2 + 29*T2^2*T9 + 3*T0*T3*T9 + 5*T1*T3*T9 + 
  22*T3*T4*T9 + 17*T2*T5*T9 + 9*T5^2*T9 + 34*T0*T6*T9 + 18*T1*T6*T9 + 
  7*T4*T6*T9 + 12*T3*T7*T9 + 4*T6*T7*T9 + 32*T2*T8*T9 + 12*T5*T8*T9 + 
  13*T8^2*T9 + 31*T1*T9^2 + 22*T4*T9^2 + 31*T7*T9^2, 
 25*T0*T2^2 + 15*T1*T2^2 + 36*T0^2*T3 + 20*T0*T1*T3 + 7*T1^2*T3 + 9*T2*T3^2 + 
  6*T2^2*T4 + 23*T0*T3*T4 + 25*T1*T3*T4 + 14*T3*T4^2 + 21*T0*T2*T5 + 
  18*T1*T2*T5 + 6*T2*T4*T5 + 10*T0*T5^2 + 24*T1*T5^2 + 11*T4*T5^2 + 
  17*T0^2*T6 + 20*T0*T1*T6 + 36*T1^2*T6 + 29*T0*T4*T6 + 32*T1*T4*T6 + 
  2*T4^2*T6 + 10*T2*T6^2 + 11*T5*T6^2 + 36*T2^2*T7 + 26*T0*T3*T7 + 
  19*T1*T3*T7 + 19*T3*T4*T7 + 17*T2*T5*T7 + 32*T5^2*T7 + 4*T0*T6*T7 + 
  14*T1*T6*T7 + 16*T4*T6*T7 + 11*T3*T7^2 + 26*T6*T7^2 + 19*T0*T2*T8 + 
  22*T1*T2*T8 + 12*T3^2*T8 + 18*T2*T4*T8 + 33*T0*T5*T8 + 3*T1*T5*T8 + 
  13*T4*T5*T8 + 36*T3*T6*T8 + 17*T6^2*T8 + 15*T2*T7*T8 + 25*T5*T7*T8 + 
  32*T0*T8^2 + 4*T1*T8^2 + 24*T4*T8^2 + 11*T7*T8^2 + 17*T0^2*T9 + 
  14*T0*T1*T9 + 15*T1^2*T9 + 33*T2*T3*T9 + 14*T0*T4*T9 + 20*T1*T4*T9 + 
  6*T4^2*T9 + 36*T3*T5*T9 + 23*T2*T6*T9 + 27*T5*T6*T9 + 34*T0*T7*T9 + 
  27*T1*T7*T9 + 18*T4*T7*T9 + 27*T7^2*T9 + 3*T3*T8*T9 + 6*T6*T8*T9 + 
  9*T2*T9^2 + 35*T5*T9^2 + 29*T8*T9^2, 27*T0^2*T1 + 36*T0*T1^2 + 33*T1^3 + 
  28*T2^3 + 13*T0*T2*T3 + 3*T3^3 + 7*T0^2*T4 + 18*T0*T1*T4 + 12*T1^2*T4 + 
  9*T2*T3*T4 + 29*T0*T4^2 + 21*T1*T4^2 + 3*T4^3 + 14*T2^2*T5 + 10*T1*T3*T5 + 
  5*T3*T4*T5 + 19*T2*T5^2 + 16*T5^3 + 13*T0*T2*T6 + 8*T1*T2*T6 + 4*T3^2*T6 + 
  35*T2*T4*T6 + 17*T0*T5*T6 + 30*T1*T5*T6 + T4*T5*T6 + 4*T3*T6^2 + 29*T6^3 + 
  17*T0^2*T7 + 11*T0*T1*T7 + 10*T1^2*T7 + 30*T2*T3*T7 + 8*T0*T4*T7 + 
  22*T1*T4*T7 + 22*T4^2*T7 + 36*T3*T5*T7 + 6*T2*T6*T7 + 26*T5*T6*T7 + 
  16*T0*T7^2 + 4*T1*T7^2 + T4*T7^2 + 18*T7^3 + 30*T2^2*T8 + 6*T0*T3*T8 + 
  34*T1*T3*T8 + 34*T2*T5*T8 + 35*T5^2*T8 + 35*T0*T6*T8 + 24*T1*T6*T8 + 
  25*T4*T6*T8 + 12*T3*T7*T8 + 22*T6*T7*T8 + 4*T2*T8^2 + 7*T5*T8^2 + 8*T8^3 + 
  12*T0*T2*T9 + 8*T1*T2*T9 + 27*T3^2*T9 + 12*T2*T4*T9 + 6*T0*T5*T9 + 
  21*T1*T5*T9 + 8*T3*T6*T9 + 14*T6^2*T9 + 14*T2*T7*T9 + 24*T5*T7*T9 + 
  25*T0*T8*T9 + 20*T1*T8*T9 + 22*T4*T8*T9 + 8*T7*T8*T9 + 20*T3*T9^2 + 
  27*T6*T9^2 + 12*T9^3, 34*T0^2*T2 + 3*T0*T1*T2 + T1^2*T2 + 34*T2^2*T3 + 
  14*T0*T3^2 + 36*T1*T3^2 + 2*T0*T2*T4 + 18*T1*T2*T4 + 20*T3^2*T4 + 
  2*T2*T4^2 + 30*T0^2*T5 + 8*T0*T1*T5 + 20*T2*T3*T5 + 19*T0*T4*T5 + 
  9*T1*T4*T5 + 20*T4^2*T5 + 18*T3*T5^2 + 21*T2^2*T6 + 21*T0*T3*T6 + 
  28*T1*T3*T6 + 27*T3*T4*T6 + 18*T2*T5*T6 + 20*T5^2*T6 + 24*T0*T6^2 + 
  34*T1*T6^2 + 26*T4*T6^2 + 24*T0*T2*T7 + 27*T1*T2*T7 + 12*T3^2*T7 + 
  34*T2*T4*T7 + 8*T0*T5*T7 + 17*T1*T5*T7 + 35*T4*T5*T7 + 26*T3*T6*T7 + 
  28*T6^2*T7 + 5*T2*T7^2 + 4*T5*T7^2 + 32*T0^2*T8 + 12*T0*T1*T8 + 
  36*T1^2*T8 + 9*T2*T3*T8 + 24*T0*T4*T8 + 23*T1*T4*T8 + 4*T4^2*T8 + 
  26*T3*T5*T8 + 18*T2*T6*T8 + 11*T5*T6*T8 + 19*T0*T7*T8 + 19*T1*T7*T8 + 
  30*T4*T7*T8 + 25*T7^2*T8 + 19*T3*T8^2 + 24*T6*T8^2 + 12*T2^2*T9 + 
  2*T0*T3*T9 + 27*T1*T3*T9 + 9*T3*T4*T9 + 16*T2*T5*T9 + 27*T5^2*T9 + 
  13*T0*T6*T9 + 18*T1*T6*T9 + 3*T4*T6*T9 + 23*T3*T7*T9 + 31*T6*T7*T9 + 
  27*T2*T8*T9 + 30*T5*T8*T9 + 2*T8^2*T9 + 30*T0*T9^2 + 15*T1*T9^2 + 
  6*T4*T9^2 + 34*T7*T9^2, 12*T0*T2^2 + 25*T1*T2^2 + 29*T0^2*T3 + 
  20*T0*T1*T3 + 36*T1^2*T3 + 24*T2*T3^2 + 10*T2^2*T4 + 35*T0*T3*T4 + 
  13*T1*T3*T4 + 16*T3*T4^2 + 12*T0*T2*T5 + 12*T1*T2*T5 + 5*T3^2*T5 + 
  13*T2*T4*T5 + 21*T0*T5^2 + 4*T1*T5^2 + 28*T4*T5^2 + 12*T0^2*T6 + 
  8*T0*T1*T6 + 8*T1^2*T6 + 18*T2*T3*T6 + 33*T1*T4*T6 + 17*T4^2*T6 + 
  2*T3*T5*T6 + 19*T2*T6^2 + 23*T5*T6^2 + 13*T2^2*T7 + 10*T0*T3*T7 + 
  14*T3*T4*T7 + 20*T2*T5*T7 + 21*T5^2*T7 + 14*T0*T6*T7 + 4*T1*T6*T7 + 
  36*T4*T6*T7 + 32*T3*T7^2 + 33*T6*T7^2 + 26*T0*T2*T8 + 31*T1*T2*T8 + 
  22*T3^2*T8 + 32*T2*T4*T8 + 24*T0*T5*T8 + 17*T1*T5*T8 + 22*T4*T5*T8 + 
  16*T3*T6*T8 + 2*T6^2*T8 + 27*T2*T7*T8 + 9*T5*T7*T8 + 20*T0*T8^2 + 
  30*T1*T8^2 + 25*T4*T8^2 + 7*T7*T8^2 + 14*T0^2*T9 + 6*T0*T1*T9 + 6*T1^2*T9 + 
  33*T2*T3*T9 + 27*T0*T4*T9 + 23*T1*T4*T9 + 34*T4^2*T9 + 19*T3*T5*T9 + 
  33*T2*T6*T9 + 23*T5*T6*T9 + 32*T0*T7*T9 + 32*T1*T7*T9 + 17*T4*T7*T9 + 
  28*T7^2*T9 + 33*T3*T8*T9 + T6*T8*T9 + 9*T2*T9^2 + 21*T5*T9^2 + 32*T8*T9^2, 
 35*T0^2*T1 + T0*T1^2 + 7*T1^3 + 22*T2^3 + 9*T0*T2*T3 + 9*T1*T2*T3 + 
  32*T3^3 + 6*T0^2*T4 + 29*T0*T1*T4 + 18*T1^2*T4 + 13*T2*T3*T4 + 36*T0*T4^2 + 
  32*T1*T4^2 + 19*T2^2*T5 + 31*T0*T3*T5 + 19*T1*T3*T5 + 8*T3*T4*T5 + 
  14*T2*T5^2 + 36*T5^3 + 26*T0*T2*T6 + 23*T1*T2*T6 + 36*T3^2*T6 + 
  24*T0*T5*T6 + 5*T1*T5*T6 + 24*T4*T5*T6 + T3*T6^2 + 34*T6^3 + 30*T0^2*T7 + 
  23*T0*T1*T7 + 11*T1^2*T7 + 27*T2*T3*T7 + 11*T0*T4*T7 + 6*T1*T4*T7 + 
  3*T4^2*T7 + 30*T3*T5*T7 + 8*T2*T6*T7 + 16*T5*T6*T7 + 34*T0*T7^2 + 
  13*T1*T7^2 + 11*T4*T7^2 + 20*T7^3 + 25*T2^2*T8 + 33*T0*T3*T8 + 5*T1*T3*T8 + 
  26*T3*T4*T8 + 7*T2*T5*T8 + 36*T5^2*T8 + 9*T0*T6*T8 + 31*T1*T6*T8 + 
  21*T4*T6*T8 + 33*T3*T7*T8 + 29*T6*T7*T8 + 31*T2*T8^2 + 31*T5*T8^2 + 
  26*T8^3 + 6*T0*T2*T9 + 4*T1*T2*T9 + 31*T3^2*T9 + 21*T2*T4*T9 + 5*T0*T5*T9 + 
  29*T1*T5*T9 + 19*T4*T5*T9 + 33*T3*T6*T9 + 32*T6^2*T9 + 3*T2*T7*T9 + 
  15*T5*T7*T9 + 21*T0*T8*T9 + 19*T1*T8*T9 + 19*T4*T8*T9 + 32*T7*T8*T9 + 
  20*T3*T9^2 + 25*T6*T9^2 + 22*T9^3, 29*T0^2*T2 + 18*T0*T1*T2 + 13*T1^2*T2 + 
  26*T2^2*T3 + 6*T0*T3^2 + 13*T1*T3^2 + 28*T0*T2*T4 + 17*T1*T2*T4 + 
  5*T3^2*T4 + 5*T2*T4^2 + T0*T1*T5 + 16*T1^2*T5 + 31*T2*T3*T5 + 32*T0*T4*T5 + 
  34*T1*T4*T5 + 6*T3*T5^2 + 27*T2^2*T6 + 33*T0*T3*T6 + 5*T1*T3*T6 + 
  8*T3*T4*T6 + 34*T2*T5*T6 + T5^2*T6 + 17*T0*T6^2 + 23*T1*T6^2 + 15*T4*T6^2 + 
  25*T0*T2*T7 + 9*T1*T2*T7 + 2*T3^2*T7 + T2*T4*T7 + 25*T0*T5*T7 + 
  24*T1*T5*T7 + 33*T4*T5*T7 + 22*T3*T6*T7 + 17*T6^2*T7 + 25*T2*T7^2 + 
  4*T5*T7^2 + 3*T0^2*T8 + 24*T0*T1*T8 + 6*T1^2*T8 + 16*T2*T3*T8 + 
  14*T0*T4*T8 + 20*T1*T4*T8 + 6*T4^2*T8 + 35*T3*T5*T8 + 25*T2*T6*T8 + 
  14*T5*T6*T8 + 31*T0*T7*T8 + 25*T1*T7*T8 + 16*T4*T7*T8 + 31*T7^2*T8 + 
  3*T3*T8^2 + 31*T6*T8^2 + 2*T2^2*T9 + 12*T0*T3*T9 + 2*T1*T3*T9 + 
  25*T3*T4*T9 + 8*T2*T5*T9 + 18*T5^2*T9 + 33*T0*T6*T9 + 12*T1*T6*T9 + 
  27*T4*T6*T9 + 14*T3*T7*T9 + 34*T6*T7*T9 + 4*T2*T8*T9 + 24*T5*T8*T9 + 
  12*T8^2*T9 + 16*T0*T9^2 + 19*T1*T9^2 + 35*T7*T9^2, 
 27*T0*T2^2 + 15*T1*T2^2 + 15*T0^2*T3 + 12*T0*T1*T3 + 34*T1^2*T3 + 
  16*T2*T3^2 + 22*T2^2*T4 + 6*T0*T3*T4 + 19*T1*T3*T4 + 31*T3*T4^2 + 
  23*T0*T2*T5 + 16*T1*T2*T5 + 8*T3^2*T5 + 30*T2*T4*T5 + 8*T0*T5^2 + 
  3*T1*T5^2 + 11*T4*T5^2 + 19*T0^2*T6 + 33*T0*T1*T6 + 23*T1^2*T6 + 
  36*T2*T3*T6 + 17*T0*T4*T6 + 13*T1*T4*T6 + 8*T4^2*T6 + 13*T3*T5*T6 + 
  30*T2*T6^2 + 4*T5*T6^2 + 33*T2^2*T7 + 2*T0*T3*T7 + 17*T1*T3*T7 + 
  15*T3*T4*T7 + 25*T2*T5*T7 + 3*T5^2*T7 + 4*T0*T6*T7 + 7*T1*T6*T7 + 
  20*T4*T6*T7 + 4*T3*T7^2 + 21*T6*T7^2 + 9*T0*T2*T8 + 33*T1*T2*T8 + 
  14*T3^2*T8 + 23*T2*T4*T8 + 14*T0*T5*T8 + 15*T1*T5*T8 + 19*T4*T5*T8 + 
  24*T3*T6*T8 + 17*T6^2*T8 + 32*T2*T7*T8 + 6*T5*T7*T8 + 18*T0*T8^2 + 
  33*T1*T8^2 + 21*T7*T8^2 + 34*T0*T1*T9 + 31*T1^2*T9 + 7*T2*T3*T9 + 
  9*T1*T4*T9 + 21*T4^2*T9 + 2*T3*T5*T9 + 30*T2*T6*T9 + 13*T5*T6*T9 + 
  33*T0*T7*T9 + 14*T1*T7*T9 + 35*T4*T7*T9 + 32*T7^2*T9 + 28*T3*T8*T9 + 
  15*T6*T8*T9 + 11*T2*T9^2 + 22*T5*T9^2 + 32*T8*T9^2, 
 23*T0^2*T1 + 35*T0*T1^2 + 24*T1^3 + 11*T2^3 + 27*T0*T2*T3 + 28*T1*T2*T3 + 
  14*T3^3 + 31*T0^2*T4 + 6*T0*T1*T4 + 32*T1^2*T4 + 20*T2*T3*T4 + 19*T0*T4^2 + 
  27*T1*T4^2 + 2*T4^3 + 17*T2^2*T5 + 4*T0*T3*T5 + 2*T1*T3*T5 + 20*T3*T4*T5 + 
  23*T5^3 + 18*T0*T2*T6 + 3*T1*T2*T6 + 9*T3^2*T6 + 15*T2*T4*T6 + 
  31*T0*T5*T6 + 12*T1*T5*T6 + 12*T4*T5*T6 + 24*T3*T6^2 + 12*T6^3 + 
  7*T0^2*T7 + 19*T0*T1*T7 + 3*T1^2*T7 + 35*T2*T3*T7 + 5*T0*T4*T7 + 
  31*T1*T4*T7 + 5*T4^2*T7 + 23*T3*T5*T7 + 24*T2*T6*T7 + 29*T5*T6*T7 + 
  20*T0*T7^2 + 23*T1*T7^2 + 16*T4*T7^2 + 23*T7^3 + 17*T2^2*T8 + 29*T0*T3*T8 + 
  4*T1*T3*T8 + 2*T3*T4*T8 + 19*T2*T5*T8 + 31*T5^2*T8 + 10*T0*T6*T8 + 
  19*T1*T6*T8 + 21*T4*T6*T8 + 32*T3*T7*T8 + 23*T6*T7*T8 + 5*T2*T8^2 + 
  22*T5*T8^2 + 26*T8^3 + 23*T0*T2*T9 + 32*T1*T2*T9 + 33*T3^2*T9 + 
  22*T2*T4*T9 + 35*T0*T5*T9 + 29*T1*T5*T9 + 11*T4*T5*T9 + 17*T3*T6*T9 + 
  26*T6^2*T9 + 19*T2*T7*T9 + 17*T5*T7*T9 + 14*T0*T8*T9 + 17*T1*T8*T9 + 
  5*T4*T8*T9 + T7*T8*T9 + 25*T3*T9^2 + 30*T9^3, 
 5*T0^2*T2 + 13*T0*T1*T2 + 10*T1^2*T2 + 31*T2^2*T3 + 27*T0*T3^2 + 
  23*T1*T3^2 + 2*T0*T2*T4 + 30*T1*T2*T4 + 11*T3^2*T4 + 25*T2*T4^2 + 
  8*T0^2*T5 + 12*T0*T1*T5 + 18*T1^2*T5 + 4*T2*T3*T5 + 33*T0*T4*T5 + 
  17*T1*T4*T5 + 11*T4^2*T5 + 16*T3*T5^2 + 3*T2^2*T6 + 23*T0*T3*T6 + 
  17*T1*T3*T6 + 15*T3*T4*T6 + 28*T2*T5*T6 + 14*T5^2*T6 + 21*T0*T6^2 + 
  2*T1*T6^2 + 11*T4*T6^2 + 16*T0*T2*T7 + 14*T1*T2*T7 + 27*T3^2*T7 + 
  12*T2*T4*T7 + 26*T0*T5*T7 + 6*T1*T5*T7 + 5*T4*T5*T7 + 35*T3*T6*T7 + 
  11*T6^2*T7 + 32*T2*T7^2 + 33*T5*T7^2 + 5*T0^2*T8 + 17*T0*T1*T8 + 
  5*T1^2*T8 + 23*T2*T3*T8 + 21*T0*T4*T8 + 32*T1*T4*T8 + 22*T4^2*T8 + 
  36*T3*T5*T8 + 26*T2*T6*T8 + 11*T5*T6*T8 + 21*T0*T7*T8 + 34*T1*T7*T8 + 
  10*T4*T7*T8 + 29*T7^2*T8 + 14*T3*T8^2 + 30*T6*T8^2 + 12*T2^2*T9 + 
  5*T0*T3*T9 + 10*T1*T3*T9 + 32*T3*T4*T9 + 4*T2*T5*T9 + 4*T5^2*T9 + 
  34*T0*T6*T9 + 27*T1*T6*T9 + 25*T4*T6*T9 + 15*T3*T7*T9 + 13*T6*T7*T9 + 
  33*T2*T8*T9 + 26*T5*T8*T9 + 13*T8^2*T9 + 8*T0*T9^2 + 20*T1*T9^2 + 
  22*T4*T9^2 + 19*T7*T9^2, 3*T0*T2^2 + 4*T1*T2^2 + 26*T0^2*T3 + 27*T0*T1*T3 + 
  2*T1^2*T3 + 26*T2*T3^2 + 31*T2^2*T4 + 36*T0*T3*T4 + 16*T1*T3*T4 + 
  27*T3*T4^2 + 31*T0*T2*T5 + 13*T1*T2*T5 + 13*T3^2*T5 + 36*T2*T4*T5 + 
  19*T0*T5^2 + 4*T1*T5^2 + 19*T4*T5^2 + 22*T0^2*T6 + 8*T0*T1*T6 + 9*T1^2*T6 + 
  16*T2*T3*T6 + 26*T0*T4*T6 + 7*T4^2*T6 + 24*T3*T5*T6 + 27*T2*T6^2 + 
  13*T5*T6^2 + 9*T2^2*T7 + 2*T0*T3*T7 + 33*T1*T3*T7 + 33*T3*T4*T7 + 
  9*T2*T5*T7 + 3*T5^2*T7 + 10*T0*T6*T7 + 23*T1*T6*T7 + 29*T4*T6*T7 + 
  3*T3*T7^2 + 23*T6*T7^2 + 36*T0*T2*T8 + 21*T1*T2*T8 + 5*T3^2*T8 + 
  24*T2*T4*T8 + 17*T0*T5*T8 + 11*T1*T5*T8 + 7*T4*T5*T8 + 8*T3*T6*T8 + 
  28*T6^2*T8 + 31*T2*T7*T8 + 32*T5*T7*T8 + 15*T0*T8^2 + 12*T1*T8^2 + 
  17*T4*T8^2 + 10*T7*T8^2 + 13*T0^2*T9 + 11*T0*T1*T9 + 28*T1^2*T9 + 
  24*T2*T3*T9 + 10*T0*T4*T9 + 16*T1*T4*T9 + 2*T4^2*T9 + 20*T2*T6*T9 + 
  29*T5*T6*T9 + 34*T0*T7*T9 + 16*T1*T7*T9 + 19*T4*T7*T9 + T7^2*T9 + 
  28*T3*T8*T9 + 36*T6*T8*T9 + 12*T2*T9^2 + 3*T5*T9^2 + 7*T8*T9^2, 
 25*T0^2*T1 + 31*T0*T1^2 + 24*T1^3 + 29*T2^3 + 21*T0*T2*T3 + 26*T1*T2*T3 + 
  17*T3^3 + 14*T0*T1*T4 + 34*T1^2*T4 + 5*T2*T3*T4 + 26*T0*T4^2 + 19*T1*T4^2 + 
  T4^3 + 16*T2^2*T5 + 8*T0*T3*T5 + 18*T1*T3*T5 + T3*T4*T5 + 3*T2*T5^2 + 
  34*T5^3 + 4*T0*T2*T6 + 26*T1*T2*T6 + 12*T3^2*T6 + 19*T2*T4*T6 + 
  33*T0*T5*T6 + 11*T1*T5*T6 + 22*T4*T5*T6 + 33*T3*T6^2 + 2*T6^3 + 
  26*T0^2*T7 + 32*T0*T1*T7 + 9*T1^2*T7 + 6*T2*T3*T7 + 24*T0*T4*T7 + 
  21*T1*T4*T7 + 3*T4^2*T7 + 34*T3*T5*T7 + 11*T2*T6*T7 + 4*T5*T6*T7 + 
  19*T0*T7^2 + 3*T1*T7^2 + 18*T4*T7^2 + 26*T7^3 + 10*T2^2*T8 + 8*T0*T3*T8 + 
  6*T1*T3*T8 + 12*T3*T4*T8 + 3*T2*T5*T8 + 22*T5^2*T8 + 10*T0*T6*T8 + 
  6*T1*T6*T8 + 12*T4*T6*T8 + 5*T3*T7*T8 + 31*T6*T7*T8 + 9*T2*T8^2 + 
  2*T5*T8^2 + 19*T8^3 + 31*T0*T2*T9 + 32*T1*T2*T9 + 27*T3^2*T9 + 8*T2*T4*T9 + 
  31*T0*T5*T9 + 32*T1*T5*T9 + 14*T4*T5*T9 + 21*T3*T6*T9 + 14*T6^2*T9 + 
  29*T2*T7*T9 + 10*T5*T7*T9 + 23*T0*T8*T9 + 4*T1*T8*T9 + 20*T4*T8*T9 + 
  6*T7*T8*T9 + 31*T3*T9^2 + 5*T6*T9^2 + 30*T9^3, 
 30*T0^2*T2 + 2*T0*T1*T2 + 12*T1^2*T2 + 25*T2^2*T3 + 29*T0*T3^2 + 8*T1*T3^2 + 
  18*T0*T2*T4 + 3*T1*T2*T4 + T3^2*T4 + 2*T2*T4^2 + 35*T0^2*T5 + 4*T0*T1*T5 + 
  35*T1^2*T5 + 29*T2*T3*T5 + 33*T0*T4*T5 + 35*T1*T4*T5 + 35*T4^2*T5 + 
  9*T3*T5^2 + 9*T2^2*T6 + 33*T0*T3*T6 + 7*T1*T3*T6 + 19*T3*T4*T6 + 
  7*T2*T5*T6 + 34*T5^2*T6 + T0*T6^2 + 30*T1*T6^2 + 10*T4*T6^2 + 34*T0*T2*T7 + 
  4*T3^2*T7 + 24*T2*T4*T7 + 19*T0*T5*T7 + 17*T1*T5*T7 + 16*T4*T5*T7 + 
  16*T3*T6*T7 + 4*T6^2*T7 + T2*T7^2 + 17*T5*T7^2 + 36*T0^2*T8 + 4*T0*T1*T8 + 
  16*T1^2*T8 + 24*T2*T3*T8 + 28*T0*T4*T8 + 32*T1*T4*T8 + 9*T4^2*T8 + 
  25*T3*T5*T8 + 36*T2*T6*T8 + 33*T0*T7*T8 + 23*T1*T7*T8 + 23*T4*T7*T8 + 
  6*T7^2*T8 + 24*T3*T8^2 + 16*T6*T8^2 + 17*T2^2*T9 + 7*T0*T3*T9 + 
  5*T1*T3*T9 + 15*T3*T4*T9 + 33*T2*T5*T9 + 33*T5^2*T9 + 28*T0*T6*T9 + 
  14*T1*T6*T9 + 30*T4*T6*T9 + 34*T3*T7*T9 + 17*T6*T7*T9 + 34*T2*T8*T9 + 
  16*T5*T8*T9 + 14*T8^2*T9 + 30*T0*T9^2 + 4*T1*T9^2 + 4*T4*T9^2 + 24*T7*T9^2, 
 4*T0*T2^2 + 17*T1*T2^2 + 33*T0^2*T3 + 9*T0*T1*T3 + 15*T1^2*T3 + 4*T2*T3^2 + 
  2*T2^2*T4 + 3*T0*T3*T4 + 32*T1*T3*T4 + 18*T3*T4^2 + 13*T0*T2*T5 + 
  18*T1*T2*T5 + 15*T3^2*T5 + 26*T2*T4*T5 + 18*T0*T5^2 + 2*T1*T5^2 + 
  9*T4*T5^2 + 16*T0^2*T6 + 29*T0*T1*T6 + 35*T2*T3*T6 + 8*T0*T4*T6 + 
  27*T1*T4*T6 + 15*T4^2*T6 + 20*T3*T5*T6 + 12*T2*T6^2 + 26*T5*T6^2 + 
  5*T2^2*T7 + 24*T0*T3*T7 + 24*T1*T3*T7 + 6*T3*T4*T7 + 24*T2*T5*T7 + 
  20*T5^2*T7 + 29*T0*T6*T7 + 35*T1*T6*T7 + 28*T4*T6*T7 + 7*T3*T7^2 + 
  19*T6*T7^2 + 24*T0*T2*T8 + 28*T1*T2*T8 + 32*T3^2*T8 + 25*T2*T4*T8 + 
  16*T0*T5*T8 + 5*T1*T5*T8 + 29*T4*T5*T8 + 21*T3*T6*T8 + 9*T6^2*T8 + 
  32*T2*T7*T8 + 9*T5*T7*T8 + 3*T0*T8^2 + 22*T1*T8^2 + 13*T4*T8^2 + 
  22*T7*T8^2 + 21*T0^2*T9 + 4*T0*T1*T9 + 13*T1^2*T9 + 16*T2*T3*T9 + 
  25*T0*T4*T9 + 29*T1*T4*T9 + 28*T4^2*T9 + 13*T3*T5*T9 + 28*T5*T6*T9 + 
  4*T0*T7*T9 + 33*T1*T7*T9 + T4*T7*T9 + 7*T7^2*T9 + 17*T3*T8*T9 + 
  26*T2*T9^2 + 32*T5*T9^2 + 8*T8*T9^2, 17*T0^2*T1 + 25*T0*T1^2 + 31*T1^3 + 
  18*T2^3 + 26*T0*T2*T3 + 5*T1*T2*T3 + 18*T3^3 + 17*T0^2*T4 + 26*T0*T1*T4 + 
  15*T1^2*T4 + 32*T2*T3*T4 + 35*T0*T4^2 + 9*T1*T4^2 + 10*T4^3 + 36*T2^2*T5 + 
  36*T0*T3*T5 + 20*T1*T3*T5 + 3*T3*T4*T5 + 14*T2*T5^2 + 16*T5^3 + 
  8*T0*T2*T6 + 30*T1*T2*T6 + 24*T2*T4*T6 + 8*T0*T5*T6 + 36*T1*T5*T6 + 
  19*T4*T5*T6 + 32*T3*T6^2 + 19*T6^3 + 12*T0^2*T7 + 16*T0*T1*T7 + 4*T1^2*T7 + 
  36*T2*T3*T7 + 28*T0*T4*T7 + 12*T1*T4*T7 + 22*T4^2*T7 + 9*T3*T5*T7 + 
  3*T2*T6*T7 + 31*T5*T6*T7 + 5*T0*T7^2 + 13*T1*T7^2 + 8*T4*T7^2 + 7*T7^3 + 
  25*T2^2*T8 + 15*T0*T3*T8 + 34*T1*T3*T8 + 33*T5^2*T8 + 10*T0*T6*T8 + 
  T1*T6*T8 + T4*T6*T8 + 33*T3*T7*T8 + 2*T6*T7*T8 + 10*T2*T8^2 + 14*T5*T8^2 + 
  30*T8^3 + 17*T0*T2*T9 + 36*T1*T2*T9 + 8*T3^2*T9 + 5*T2*T4*T9 + 2*T0*T5*T9 + 
  30*T1*T5*T9 + 32*T4*T5*T9 + 29*T3*T6*T9 + 33*T6^2*T9 + 3*T2*T7*T9 + 
  4*T5*T7*T9 + 21*T0*T8*T9 + 36*T1*T8*T9 + 8*T4*T8*T9 + 25*T7*T8*T9 + 
  3*T3*T9^2 + 22*T6*T9^2 + 21*T9^3, 11*T0^2*T2 + 24*T0*T1*T2 + 21*T1^2*T2 + 
  12*T2^2*T3 + 25*T0*T3^2 + 11*T1*T3^2 + 32*T0*T2*T4 + 9*T1*T2*T4 + T3^2*T4 + 
  23*T2*T4^2 + 32*T0^2*T5 + 16*T0*T1*T5 + 10*T1^2*T5 + 36*T2*T3*T5 + 
  35*T0*T4*T5 + 9*T1*T4*T5 + 9*T4^2*T5 + 18*T3*T5^2 + 7*T2^2*T6 + 
  23*T0*T3*T6 + 10*T1*T3*T6 + 26*T2*T5*T6 + 32*T5^2*T6 + 11*T1*T6^2 + 
  23*T4*T6^2 + 3*T0*T2*T7 + 24*T1*T2*T7 + 7*T3^2*T7 + 26*T2*T4*T7 + 
  23*T0*T5*T7 + 26*T1*T5*T7 + 10*T4*T5*T7 + 34*T3*T6*T7 + 11*T6^2*T7 + 
  23*T2*T7^2 + 8*T5*T7^2 + 24*T0^2*T8 + 31*T0*T1*T8 + 24*T1^2*T8 + 
  7*T2*T3*T8 + 13*T0*T4*T8 + 14*T1*T4*T8 + 2*T4^2*T8 + 2*T3*T5*T8 + 
  36*T5*T6*T8 + 4*T0*T7*T8 + 27*T1*T7*T8 + 9*T4*T7*T8 + 32*T7^2*T8 + 
  13*T3*T8^2 + 31*T6*T8^2 + 36*T2^2*T9 + 33*T0*T3*T9 + 5*T1*T3*T9 + 
  22*T3*T4*T9 + 17*T2*T5*T9 + 27*T5^2*T9 + 5*T0*T6*T9 + 4*T1*T6*T9 + 
  18*T4*T6*T9 + T3*T7*T9 + 21*T6*T7*T9 + 4*T2*T8*T9 + 18*T5*T8*T9 + 
  9*T8^2*T9 + 31*T0*T9^2 + 10*T1*T9^2 + 13*T4*T9^2 + 35*T7*T9^2, 
 29*T0*T2^2 + 28*T1*T2^2 + 29*T0^2*T3 + 36*T0*T1*T3 + 23*T1^2*T3 + 
  23*T2*T3^2 + 32*T2^2*T4 + 10*T0*T3*T4 + 24*T1*T3*T4 + 20*T3*T4^2 + 
  35*T0*T2*T5 + 12*T1*T2*T5 + 8*T3^2*T5 + 32*T2*T4*T5 + 29*T0*T5^2 + 
  2*T1*T5^2 + 11*T4*T5^2 + 28*T0*T1*T6 + 17*T1^2*T6 + 13*T2*T3*T6 + 
  23*T0*T4*T6 + 19*T1*T4*T6 + 15*T4^2*T6 + 17*T3*T5*T6 + 14*T2*T6^2 + 
  12*T2^2*T7 + 29*T0*T3*T7 + 23*T1*T3*T7 + 22*T3*T4*T7 + 15*T2*T5*T7 + 
  36*T0*T6*T7 + 28*T1*T6*T7 + T4*T6*T7 + 24*T3*T7^2 + 2*T6*T7^2 + 
  22*T0*T2*T8 + 6*T1*T2*T8 + 13*T3^2*T8 + 32*T2*T4*T8 + 5*T0*T5*T8 + 
  13*T1*T5*T8 + 14*T4*T5*T8 + 20*T3*T6*T8 + 17*T6^2*T8 + 35*T2*T7*T8 + 
  18*T5*T7*T8 + 17*T0*T8^2 + 3*T1*T8^2 + 30*T4*T8^2 + 7*T7*T8^2 + 6*T0^2*T9 + 
  30*T0*T1*T9 + 20*T1^2*T9 + 27*T2*T3*T9 + 34*T0*T4*T9 + 8*T1*T4*T9 + 
  8*T4^2*T9 + 6*T3*T5*T9 + 9*T2*T6*T9 + 12*T5*T6*T9 + 29*T0*T7*T9 + 
  3*T1*T7*T9 + 23*T4*T7*T9 + 27*T7^2*T9 + 19*T2*T9^2 + 27*T5*T9^2 + 
  2*T8*T9^2, 35*T0^2*T1 + 33*T0*T1^2 + 11*T1^3 + 12*T2^3 + 10*T0*T2*T3 + 
  25*T1*T2*T3 + 36*T3^3 + 35*T0^2*T4 + 9*T0*T1*T4 + 31*T1^2*T4 + 
  29*T2*T3*T4 + 29*T0*T4^2 + 21*T1*T4^2 + 36*T4^3 + 16*T2^2*T5 + 
  33*T0*T3*T5 + 36*T1*T3*T5 + 14*T3*T4*T5 + 11*T2*T5^2 + 20*T5^3 + 
  13*T0*T2*T6 + 27*T1*T2*T6 + 14*T3^2*T6 + 14*T2*T4*T6 + 16*T0*T5*T6 + 
  28*T1*T5*T6 + 26*T4*T5*T6 + 25*T3*T6^2 + 26*T6^3 + 20*T0^2*T7 + T0*T1*T7 + 
  T1^2*T7 + T2*T3*T7 + 26*T0*T4*T7 + 20*T1*T4*T7 + 13*T4^2*T7 + 29*T3*T5*T7 + 
  9*T2*T6*T7 + 30*T5*T6*T7 + 2*T0*T7^2 + 30*T1*T7^2 + 17*T4*T7^2 + 4*T7^3 + 
  13*T2^2*T8 + 15*T0*T3*T8 + 14*T1*T3*T8 + 23*T3*T4*T8 + 24*T2*T5*T8 + 
  5*T5^2*T8 + 26*T0*T6*T8 + 33*T1*T6*T8 + 13*T4*T6*T8 + 25*T3*T7*T8 + 
  31*T6*T7*T8 + 18*T5*T8^2 + 28*T8^3 + 27*T0*T2*T9 + 36*T1*T2*T9 + 
  15*T3^2*T9 + 15*T2*T4*T9 + 24*T1*T5*T9 + 9*T4*T5*T9 + 31*T3*T6*T9 + 
  6*T6^2*T9 + 16*T2*T7*T9 + 25*T5*T7*T9 + 23*T0*T8*T9 + 15*T4*T8*T9 + 
  36*T7*T8*T9 + 12*T3*T9^2 + 15*T6*T9^2 + 30*T9^3, 
 7*T0^2*T2 + 16*T0*T1*T2 + 23*T1^2*T2 + 21*T2^2*T3 + 29*T0*T3^2 + 9*T1*T3^2 + 
  13*T0*T2*T4 + 24*T1*T2*T4 + 3*T3^2*T4 + 19*T2*T4^2 + 18*T0^2*T5 + 
  22*T0*T1*T5 + 19*T1^2*T5 + 4*T2*T3*T5 + 10*T0*T4*T5 + 22*T1*T4*T5 + 
  T4^2*T5 + 23*T3*T5^2 + 25*T2^2*T6 + 10*T0*T3*T6 + T1*T3*T6 + 21*T3*T4*T6 + 
  29*T2*T5*T6 + 25*T5^2*T6 + 21*T0*T6^2 + T1*T6^2 + 36*T4*T6^2 + 
  29*T0*T2*T7 + 27*T1*T2*T7 + 16*T3^2*T7 + 24*T2*T4*T7 + 14*T0*T5*T7 + 
  16*T1*T5*T7 + 26*T4*T5*T7 + 15*T3*T6*T7 + 8*T6^2*T7 + 15*T2*T7^2 + 
  16*T5*T7^2 + 32*T0^2*T8 + 10*T0*T1*T8 + 3*T1^2*T8 + 14*T2*T3*T8 + 
  19*T0*T4*T8 + 9*T1*T4*T8 + 36*T4^2*T8 + 31*T3*T5*T8 + 13*T2*T6*T8 + 
  25*T5*T6*T8 + 14*T0*T7*T8 + 29*T1*T7*T8 + 24*T4*T7*T8 + 23*T7^2*T8 + 
  22*T3*T8^2 + 6*T6*T8^2 + 26*T2^2*T9 + 23*T0*T3*T9 + 26*T1*T3*T9 + 
  36*T3*T4*T9 + 6*T2*T5*T9 + 33*T5^2*T9 + T0*T6*T9 + 3*T1*T6*T9 + 
  15*T3*T7*T9 + 22*T6*T7*T9 + 28*T2*T8*T9 + 36*T5*T8*T9 + 23*T8^2*T9 + 
  25*T0*T9^2 + 12*T1*T9^2 + 2*T4*T9^2 + 3*T7*T9^2, 
 16*T0*T2^2 + 10*T1*T2^2 + 27*T0^2*T3 + 14*T0*T1*T3 + 32*T1^2*T3 + 
  25*T2*T3^2 + 16*T2^2*T4 + 33*T0*T3*T4 + 16*T1*T3*T4 + 33*T3*T4^2 + 
  13*T0*T2*T5 + 16*T1*T2*T5 + 5*T3^2*T5 + T2*T4*T5 + 21*T0*T5^2 + 
  24*T1*T5^2 + 32*T4*T5^2 + 27*T0^2*T6 + 27*T0*T1*T6 + 9*T1^2*T6 + 
  15*T2*T3*T6 + 25*T0*T4*T6 + 30*T1*T4*T6 + 11*T4^2*T6 + 4*T3*T5*T6 + 
  6*T2*T6^2 + 10*T5*T6^2 + 27*T2^2*T7 + 23*T0*T3*T7 + 17*T1*T3*T7 + 
  35*T3*T4*T7 + 29*T2*T5*T7 + 21*T5^2*T7 + 28*T0*T6*T7 + 33*T4*T6*T7 + 
  23*T3*T7^2 + 5*T6*T7^2 + 35*T0*T2*T8 + 12*T1*T2*T8 + 24*T3^2*T8 + 
  6*T2*T4*T8 + 28*T0*T5*T8 + 2*T1*T5*T8 + 16*T4*T5*T8 + 8*T3*T6*T8 + 
  19*T6^2*T8 + 36*T2*T7*T8 + 15*T5*T7*T8 + 8*T0*T8^2 + 7*T4*T8^2 + 
  25*T7*T8^2 + 14*T0^2*T9 + 20*T0*T1*T9 + 36*T1^2*T9 + 23*T2*T3*T9 + 
  5*T0*T4*T9 + 17*T1*T4*T9 + 22*T4^2*T9 + 18*T3*T5*T9 + 31*T2*T6*T9 + 
  21*T5*T6*T9 + 23*T0*T7*T9 + 16*T1*T7*T9 + 24*T4*T7*T9 + 26*T7^2*T9 + 
  2*T3*T8*T9 + 31*T6*T8*T9 + 22*T2*T9^2 + 5*T5*T9^2 + 35*T8*T9^2, 
 21*T0^2*T1 + 5*T0*T1^2 + 32*T1^3 + 14*T2^3 + 13*T0*T2*T3 + 34*T1*T2*T3 + 
  36*T3^3 + 35*T0^2*T4 + 19*T0*T1*T4 + 36*T1^2*T4 + 11*T2*T3*T4 + 
  27*T0*T4^2 + 24*T4^3 + 3*T2^2*T5 + 22*T0*T3*T5 + 35*T1*T3*T5 + 7*T3*T4*T5 + 
  29*T2*T5^2 + 13*T0*T2*T6 + 5*T1*T2*T6 + 32*T3^2*T6 + 9*T2*T4*T6 + 
  4*T0*T5*T6 + 14*T1*T5*T6 + 16*T4*T5*T6 + 18*T3*T6^2 + 22*T6^3 + T0^2*T7 + 
  30*T0*T1*T7 + 18*T1^2*T7 + 14*T2*T3*T7 + 17*T0*T4*T7 + 20*T1*T4*T7 + 
  13*T4^2*T7 + 36*T3*T5*T7 + 35*T2*T6*T7 + 19*T5*T6*T7 + 18*T0*T7^2 + 
  16*T1*T7^2 + 20*T4*T7^2 + 14*T7^3 + 17*T2^2*T8 + 18*T0*T3*T8 + 
  29*T1*T3*T8 + 18*T3*T4*T8 + 8*T2*T5*T8 + 26*T5^2*T8 + 12*T0*T6*T8 + 
  12*T1*T6*T8 + 10*T4*T6*T8 + 18*T6*T7*T8 + 24*T2*T8^2 + 2*T5*T8^2 + 
  19*T8^3 + 20*T0*T2*T9 + 36*T1*T2*T9 + 35*T3^2*T9 + 31*T2*T4*T9 + 
  24*T0*T5*T9 + 6*T1*T5*T9 + 3*T4*T5*T9 + 32*T3*T6*T9 + 17*T6^2*T9 + 
  15*T2*T7*T9 + 28*T5*T7*T9 + 24*T0*T8*T9 + 18*T1*T8*T9 + 22*T4*T8*T9 + 
  12*T7*T8*T9 + 14*T3*T9^2 + 26*T6*T9^2 + 13*T9^3, 
 21*T0^2*T2 + T0*T1*T2 + 9*T1^2*T2 + 18*T2^2*T3 + 5*T0*T3^2 + 26*T1*T3^2 + 
  3*T0*T2*T4 + 20*T1*T2*T4 + 2*T3^2*T4 + 15*T2*T4^2 + 13*T0^2*T5 + 
  21*T0*T1*T5 + 10*T1^2*T5 + 2*T2*T3*T5 + 29*T0*T4*T5 + 22*T1*T4*T5 + 
  24*T4^2*T5 + 5*T3*T5^2 + 18*T2^2*T6 + 30*T0*T3*T6 + 18*T1*T3*T6 + 
  15*T3*T4*T6 + 9*T5^2*T6 + T0*T6^2 + 30*T1*T6^2 + 10*T4*T6^2 + 12*T0*T2*T7 + 
  13*T1*T2*T7 + 29*T3^2*T7 + 35*T2*T4*T7 + 6*T0*T5*T7 + 4*T1*T5*T7 + 
  19*T4*T5*T7 + 9*T3*T6*T7 + 26*T6^2*T7 + 3*T2*T7^2 + 17*T0^2*T8 + 
  11*T0*T1*T8 + 12*T1^2*T8 + 22*T2*T3*T8 + 17*T0*T4*T8 + 3*T1*T4*T8 + 
  13*T4^2*T8 + 24*T3*T5*T8 + 3*T2*T6*T8 + 7*T5*T6*T8 + 31*T0*T7*T8 + 
  29*T1*T7*T8 + 29*T4*T7*T8 + 33*T7^2*T8 + 13*T3*T8^2 + 23*T6*T8^2 + 
  20*T2^2*T9 + 35*T0*T3*T9 + 10*T1*T3*T9 + 24*T3*T4*T9 + 5*T2*T5*T9 + 
  32*T5^2*T9 + 30*T0*T6*T9 + 19*T1*T6*T9 + 33*T4*T6*T9 + 18*T3*T7*T9 + 
  28*T6*T7*T9 + 16*T2*T8*T9 + 26*T8^2*T9 + 34*T0*T9^2 + 5*T1*T9^2 + T4*T9^2 + 
  20*T7*T9^2, 34*T0*T2^2 + 4*T1*T2^2 + 11*T0^2*T3 + 23*T0*T1*T3 + 2*T1^2*T3 + 
  26*T2^2*T4 + 18*T0*T3*T4 + 2*T1*T3*T4 + 22*T3*T4^2 + 11*T0*T2*T5 + 
  28*T1*T2*T5 + 30*T3^2*T5 + 9*T2*T4*T5 + 20*T0*T5^2 + 11*T1*T5^2 + 
  29*T4*T5^2 + 18*T0^2*T6 + 22*T0*T1*T6 + 33*T1^2*T6 + 28*T2*T3*T6 + 
  18*T0*T4*T6 + 10*T1*T4*T6 + 2*T4^2*T6 + 29*T3*T5*T6 + 9*T2*T6^2 + 
  3*T5*T6^2 + 6*T2^2*T7 + 28*T0*T3*T7 + 13*T1*T3*T7 + 29*T3*T4*T7 + 
  24*T2*T5*T7 + 36*T5^2*T7 + 30*T0*T6*T7 + 21*T1*T6*T7 + 29*T4*T6*T7 + 
  26*T3*T7^2 + 36*T6*T7^2 + 32*T0*T2*T8 + 36*T1*T2*T8 + 16*T3^2*T8 + 
  8*T2*T4*T8 + 12*T0*T5*T8 + 16*T1*T5*T8 + 9*T4*T5*T8 + 6*T3*T6*T8 + 
  22*T6^2*T8 + 18*T2*T7*T8 + 20*T5*T7*T8 + 5*T0*T8^2 + 21*T1*T8^2 + 
  15*T4*T8^2 + 15*T7*T8^2 + 26*T0^2*T9 + 13*T0*T1*T9 + 32*T1^2*T9 + 
  5*T2*T3*T9 + 10*T0*T4*T9 + 14*T1*T4*T9 + 28*T4^2*T9 + 32*T2*T6*T9 + 
  36*T5*T6*T9 + 11*T0*T7*T9 + 22*T1*T7*T9 + 7*T4*T7*T9 + 5*T7^2*T9 + 
  26*T3*T8*T9 + 11*T6*T8*T9 + 31*T2*T9^2 + 12*T5*T9^2 + 32*T8*T9^2, 
 27*T0^2*T1 + 5*T0*T1^2 + 26*T1^3 + 21*T2^3 + 4*T0*T2*T3 + 24*T1*T2*T3 + 
  29*T3^3 + 24*T0^2*T4 + 34*T0*T1*T4 + 35*T1^2*T4 + 14*T2*T3*T4 + 
  23*T0*T4^2 + 5*T1*T4^2 + 12*T4^3 + 3*T2^2*T5 + 10*T0*T3*T5 + 34*T1*T3*T5 + 
  33*T3*T4*T5 + 2*T2*T5^2 + 26*T5^3 + 35*T0*T2*T6 + 28*T1*T2*T6 + 
  17*T3^2*T6 + 30*T2*T4*T6 + 32*T0*T5*T6 + 3*T1*T5*T6 + 18*T4*T5*T6 + 
  30*T3*T6^2 + T6^3 + T0^2*T7 + 18*T0*T1*T7 + 22*T1^2*T7 + 19*T2*T3*T7 + 
  21*T0*T4*T7 + 34*T1*T4*T7 + 20*T4^2*T7 + 14*T3*T5*T7 + 9*T2*T6*T7 + 
  21*T5*T6*T7 + 33*T0*T7^2 + 36*T1*T7^2 + 21*T4*T7^2 + 26*T7^3 + 11*T2^2*T8 + 
  9*T0*T3*T8 + 33*T1*T3*T8 + T3*T4*T8 + 5*T2*T5*T8 + 5*T5^2*T8 + 5*T0*T6*T8 + 
  17*T1*T6*T8 + 28*T3*T7*T8 + 30*T6*T7*T8 + 30*T2*T8^2 + 9*T5*T8^2 + 
  24*T8^3 + 7*T0*T2*T9 + T1*T2*T9 + 2*T3^2*T9 + 10*T2*T4*T9 + 20*T0*T5*T9 + 
  5*T1*T5*T9 + 5*T4*T5*T9 + 28*T3*T6*T9 + 4*T6^2*T9 + 36*T2*T7*T9 + 
  23*T5*T7*T9 + 33*T0*T8*T9 + 26*T1*T8*T9 + 12*T4*T8*T9 + 2*T7*T8*T9 + 
  26*T3*T9^2 + 3*T6*T9^2 + 7*T9^3, 13*T0^2*T2 + 23*T0*T1*T2 + 22*T1^2*T2 + 
  16*T2^2*T3 + 8*T0*T3^2 + 7*T1*T3^2 + 30*T0*T2*T4 + 21*T1*T2*T4 + 
  6*T3^2*T4 + 24*T2*T4^2 + 3*T0^2*T5 + T0*T1*T5 + 28*T1^2*T5 + 32*T2*T3*T5 + 
  24*T0*T4*T5 + 34*T1*T4*T5 + 26*T4^2*T5 + 6*T3*T5^2 + 10*T2^2*T6 + 
  36*T0*T3*T6 + 6*T1*T3*T6 + 34*T3*T4*T6 + 24*T2*T5*T6 + T5^2*T6 + 
  18*T0*T6^2 + 5*T1*T6^2 + 15*T4*T6^2 + 33*T0*T2*T7 + 12*T1*T2*T7 + 
  18*T3^2*T7 + 34*T2*T4*T7 + 26*T0*T5*T7 + 15*T1*T5*T7 + 9*T4*T5*T7 + 
  19*T3*T6*T7 + 23*T6^2*T7 + 18*T2*T7^2 + 28*T5*T7^2 + 9*T0^2*T8 + 
  36*T0*T1*T8 + 11*T1^2*T8 + 23*T2*T3*T8 + 23*T0*T4*T8 + 21*T1*T4*T8 + 
  26*T4^2*T8 + 34*T3*T5*T8 + 27*T2*T6*T8 + 35*T5*T6*T8 + 34*T0*T7*T8 + 
  22*T1*T7*T8 + 4*T4*T7*T8 + 29*T7^2*T8 + 12*T3*T8^2 + 5*T6*T8^2 + 
  8*T2^2*T9 + 13*T0*T3*T9 + 10*T1*T3*T9 + 5*T3*T4*T9 + 8*T2*T5*T9 + 
  6*T5^2*T9 + 17*T0*T6*T9 + 5*T1*T6*T9 + 15*T4*T6*T9 + 2*T3*T7*T9 + 
  13*T6*T7*T9 + 10*T2*T8*T9 + 14*T5*T8*T9 + 16*T8^2*T9 + 36*T0*T9^2 + 
  21*T1*T9^2 + 19*T4*T9^2 + 18*T7*T9^2, 2*T0*T2^2 + 18*T1*T2^2 + 18*T0^2*T3 + 
  11*T0*T1*T3 + 5*T1^2*T3 + 36*T2*T3^2 + 17*T2^2*T4 + 6*T0*T3*T4 + 
  13*T1*T3*T4 + 5*T3*T4^2 + 12*T0*T2*T5 + 34*T1*T2*T5 + 24*T3^2*T5 + 
  18*T2*T4*T5 + 30*T0*T5^2 + 5*T1*T5^2 + 14*T4*T5^2 + 5*T0^2*T6 + 
  12*T0*T1*T6 + 29*T1^2*T6 + 17*T2*T3*T6 + 32*T0*T4*T6 + 12*T1*T4*T6 + 
  20*T4^2*T6 + 9*T3*T5*T6 + 25*T2*T6^2 + 35*T5*T6^2 + 15*T2^2*T7 + 
  12*T0*T3*T7 + 13*T1*T3*T7 + 19*T3*T4*T7 + 16*T2*T5*T7 + 7*T5^2*T7 + 
  19*T0*T6*T7 + 10*T1*T6*T7 + 31*T4*T6*T7 + 20*T3*T7^2 + 6*T0*T2*T8 + 
  11*T1*T2*T8 + 32*T3^2*T8 + 30*T2*T4*T8 + 27*T0*T5*T8 + T1*T5*T8 + 
  18*T4*T5*T8 + 4*T3*T6*T8 + 2*T6^2*T8 + 15*T2*T7*T8 + 33*T5*T7*T8 + 
  2*T0*T8^2 + 20*T1*T8^2 + 10*T4*T8^2 + 24*T7*T8^2 + 13*T0^2*T9 + 
  10*T0*T1*T9 + 10*T1^2*T9 + 22*T2*T3*T9 + 34*T0*T4*T9 + 6*T1*T4*T9 + 
  13*T4^2*T9 + 21*T3*T5*T9 + 12*T2*T6*T9 + T5*T6*T9 + 19*T0*T7*T9 + 
  19*T1*T7*T9 + 13*T4*T7*T9 + 30*T7^2*T9 + 36*T3*T8*T9 + 12*T6*T8*T9 + 
  24*T2*T9^2 + 26*T5*T9^2 + 28*T8*T9^2, 27*T0^2*T1 + 13*T0*T1^2 + 33*T1^3 + 
  28*T2^3 + 4*T0*T2*T3 + 2*T1*T2*T3 + 11*T3^3 + 32*T0^2*T4 + 9*T0*T1*T4 + 
  12*T1^2*T4 + 33*T2*T3*T4 + 15*T0*T4^2 + 21*T1*T4^2 + T4^3 + 18*T2^2*T5 + 
  17*T0*T3*T5 + 20*T1*T3*T5 + 27*T3*T4*T5 + 30*T2*T5^2 + 8*T5^3 + 
  5*T0*T2*T6 + 21*T1*T2*T6 + T3^2*T6 + 11*T2*T4*T6 + T0*T5*T6 + 5*T1*T5*T6 + 
  23*T4*T5*T6 + 32*T3*T6^2 + 16*T6^3 + 26*T0^2*T7 + 19*T0*T1*T7 + 
  36*T1^2*T7 + 10*T2*T3*T7 + 20*T0*T4*T7 + 24*T1*T4*T7 + 25*T4^2*T7 + 
  23*T3*T5*T7 + 29*T2*T6*T7 + 29*T5*T6*T7 + 25*T0*T7^2 + 18*T1*T7^2 + 
  25*T4*T7^2 + 9*T7^3 + 6*T2^2*T8 + 24*T0*T3*T8 + 26*T1*T3*T8 + 36*T3*T4*T8 + 
  34*T2*T5*T8 + 28*T5^2*T8 + 15*T0*T6*T8 + 35*T1*T6*T8 + 25*T4*T6*T8 + 
  19*T6*T7*T8 + 20*T2*T8^2 + 5*T5*T8^2 + 2*T8^3 + 5*T0*T2*T9 + 13*T1*T2*T9 + 
  32*T3^2*T9 + 28*T2*T4*T9 + 16*T0*T5*T9 + 30*T1*T5*T9 + 15*T4*T5*T9 + 
  8*T3*T6*T9 + 12*T6^2*T9 + 6*T2*T7*T9 + 10*T5*T7*T9 + 31*T0*T8*T9 + 
  36*T1*T8*T9 + 12*T4*T8*T9 + 4*T7*T8*T9 + 29*T3*T9^2 + 34*T6*T9^2 + 23*T9^3, 
 3*T0^2*T2 + 14*T0*T1*T2 + 35*T1^2*T2 + 33*T2^2*T3 + 27*T0*T3^2 + 
  30*T0*T2*T4 + 36*T1*T2*T4 + 8*T2*T4^2 + 12*T0^2*T5 + 6*T0*T1*T5 + 
  9*T1^2*T5 + 4*T2*T3*T5 + 4*T0*T4*T5 + 3*T1*T4*T5 + 36*T4^2*T5 + 
  32*T3*T5^2 + 6*T2^2*T6 + 19*T0*T3*T6 + 36*T1*T3*T6 + 19*T3*T4*T6 + 
  3*T2*T5*T6 + 28*T5^2*T6 + 13*T0*T6^2 + 8*T1*T6^2 + 3*T4*T6^2 + 
  24*T0*T2*T7 + 23*T1*T2*T7 + 35*T3^2*T7 + 7*T2*T4*T7 + 25*T0*T5*T7 + 
  2*T1*T5*T7 + 16*T3*T6*T7 + 8*T6^2*T7 + 3*T2*T7^2 + 36*T5*T7^2 + 
  36*T0^2*T8 + 8*T0*T1*T8 + 28*T1^2*T8 + 22*T2*T3*T8 + 26*T0*T4*T8 + 
  30*T1*T4*T8 + 31*T4^2*T8 + 4*T3*T5*T8 + 17*T2*T6*T8 + 13*T5*T6*T8 + 
  36*T0*T7*T8 + 12*T1*T7*T8 + 13*T4*T7*T8 + 5*T7^2*T8 + 23*T3*T8^2 + 
  18*T6*T8^2 + 11*T2^2*T9 + 3*T0*T3*T9 + 7*T1*T3*T9 + 15*T3*T4*T9 + 
  29*T2*T5*T9 + 11*T5^2*T9 + 15*T0*T6*T9 + 23*T1*T6*T9 + 28*T4*T6*T9 + 
  5*T3*T7*T9 + 26*T6*T7*T9 + 13*T2*T8*T9 + 10*T5*T8*T9 + 13*T8^2*T9 + 
  22*T0*T9^2 + 21*T1*T9^2 + 23*T4*T9^2 + 4*T7*T9^2, 
 22*T0*T2^2 + 29*T1*T2^2 + 12*T0^2*T3 + 29*T0*T1*T3 + 16*T1^2*T3 + 
  19*T2*T3^2 + 34*T2^2*T4 + 32*T0*T3*T4 + 22*T1*T3*T4 + 23*T3*T4^2 + 
  15*T0*T2*T5 + 14*T1*T2*T5 + 3*T3^2*T5 + 28*T2*T4*T5 + 21*T0*T5^2 + 
  30*T1*T5^2 + 29*T4*T5^2 + 36*T0^2*T6 + 36*T0*T1*T6 + 6*T1^2*T6 + 
  21*T2*T3*T6 + 31*T0*T4*T6 + 7*T1*T4*T6 + 21*T4^2*T6 + 5*T3*T5*T6 + 
  26*T2*T6^2 + 3*T5*T6^2 + 4*T2^2*T7 + 12*T0*T3*T7 + 18*T1*T3*T7 + 
  34*T3*T4*T7 + 18*T2*T5*T7 + 34*T5^2*T7 + 28*T0*T6*T7 + 31*T1*T6*T7 + 
  27*T4*T6*T7 + 23*T3*T7^2 + 20*T6*T7^2 + T0*T2*T8 + 8*T1*T2*T8 + 
  15*T3^2*T8 + 12*T2*T4*T8 + 26*T0*T5*T8 + 2*T1*T5*T8 + 34*T4*T5*T8 + 
  34*T3*T6*T8 + 27*T6^2*T8 + 23*T2*T7*T8 + 6*T5*T7*T8 + 9*T0*T8^2 + 
  5*T1*T8^2 + 28*T4*T8^2 + 30*T7*T8^2 + 30*T0^2*T9 + 29*T0*T1*T9 + 
  20*T1^2*T9 + 6*T2*T3*T9 + 27*T0*T4*T9 + 28*T1*T4*T9 + 22*T4^2*T9 + 
  22*T3*T5*T9 + 8*T5*T6*T9 + 11*T0*T7*T9 + 32*T1*T7*T9 + 8*T4*T7*T9 + 
  36*T7^2*T9 + 5*T3*T8*T9 + 19*T6*T8*T9 + 2*T2*T9^2 + 27*T5*T9^2 + 
  10*T8*T9^2, 24*T0^2*T1 + 30*T0*T1^2 + 19*T1^3 + 21*T2^3 + 24*T0*T2*T3 + 
  35*T1*T2*T3 + 23*T3^3 + 2*T0^2*T4 + 20*T0*T1*T4 + 29*T1^2*T4 + 
  30*T2*T3*T4 + 28*T0*T4^2 + 36*T1*T4^2 + 24*T4^3 + 4*T2^2*T5 + 31*T0*T3*T5 + 
  18*T1*T3*T5 + 17*T3*T4*T5 + 15*T2*T5^2 + 24*T5^3 + 8*T0*T2*T6 + 
  36*T1*T2*T6 + 18*T3^2*T6 + 34*T2*T4*T6 + 34*T0*T5*T6 + 17*T1*T5*T6 + 
  6*T4*T5*T6 + 34*T3*T6^2 + 5*T6^3 + 26*T0^2*T7 + 13*T0*T1*T7 + 31*T1^2*T7 + 
  5*T2*T3*T7 + 25*T0*T4*T7 + 2*T1*T4*T7 + 15*T4^2*T7 + 4*T3*T5*T7 + 
  10*T2*T6*T7 + 29*T5*T6*T7 + 26*T0*T7^2 + 4*T1*T7^2 + 32*T4*T7^2 + 16*T7^3 + 
  T2^2*T8 + 9*T0*T3*T8 + 36*T1*T3*T8 + 12*T3*T4*T8 + 21*T2*T5*T8 + 
  6*T5^2*T8 + 28*T0*T6*T8 + 35*T1*T6*T8 + 35*T4*T6*T8 + 24*T3*T7*T8 + 
  34*T6*T7*T8 + 17*T2*T8^2 + 3*T5*T8^2 + 17*T8^3 + 12*T0*T2*T9 + 
  32*T1*T2*T9 + 2*T3^2*T9 + 17*T2*T4*T9 + 34*T0*T5*T9 + 18*T1*T5*T9 + 
  29*T4*T5*T9 + 35*T3*T6*T9 + 30*T6^2*T9 + 10*T2*T7*T9 + 22*T5*T7*T9 + 
  19*T0*T8*T9 + 29*T4*T8*T9 + 30*T7*T8*T9 + 29*T3*T9^2 + 18*T6*T9^2 + 
  21*T9^3, 9*T0^2*T2 + 28*T0*T1*T2 + 23*T1^2*T2 + 22*T2^2*T3 + 17*T0*T3^2 + 
  28*T1*T3^2 + 25*T0*T2*T4 + 25*T1*T2*T4 + 2*T3^2*T4 + 34*T2*T4^2 + 
  28*T0^2*T5 + 28*T0*T1*T5 + 15*T1^2*T5 + 17*T2*T3*T5 + 8*T0*T4*T5 + 
  23*T1*T4*T5 + 13*T4^2*T5 + 14*T3*T5^2 + 2*T2^2*T6 + 26*T0*T3*T6 + 
  30*T1*T3*T6 + 29*T3*T4*T6 + 5*T2*T5*T6 + 12*T5^2*T6 + 21*T0*T6^2 + 
  28*T4*T6^2 + 25*T0*T2*T7 + 7*T1*T2*T7 + 27*T3^2*T7 + 17*T2*T4*T7 + 
  22*T0*T5*T7 + 19*T1*T5*T7 + 11*T4*T5*T7 + 18*T3*T6*T7 + 19*T6^2*T7 + 
  27*T2*T7^2 + 30*T5*T7^2 + 27*T0^2*T8 + 35*T0*T1*T8 + 35*T1^2*T8 + 
  15*T2*T3*T8 + 28*T0*T4*T8 + 27*T1*T4*T8 + 35*T4^2*T8 + 7*T3*T5*T8 + 
  30*T2*T6*T8 + 3*T5*T6*T8 + 28*T0*T7*T8 + T1*T7*T8 + 13*T4*T7*T8 + 
  12*T7^2*T8 + 6*T3*T8^2 + 13*T6*T8^2 + 30*T2^2*T9 + 30*T0*T3*T9 + 
  36*T1*T3*T9 + 34*T3*T4*T9 + 21*T2*T5*T9 + 5*T5^2*T9 + 12*T0*T6*T9 + 
  32*T1*T6*T9 + 17*T4*T6*T9 + 5*T3*T7*T9 + 34*T6*T7*T9 + 14*T2*T8*T9 + 
  5*T5*T8*T9 + 12*T8^2*T9 + 13*T0*T9^2 + T1*T9^2 + 20*T4*T9^2 + 22*T7*T9^2, 
 17*T0*T2^2 + 19*T1*T2^2 + 5*T0^2*T3 + 32*T0*T1*T3 + 24*T1^2*T3 + 
  18*T2*T3^2 + 12*T2^2*T4 + 17*T0*T3*T4 + 10*T1*T3*T4 + 25*T3*T4^2 + 
  5*T0*T2*T5 + 16*T1*T2*T5 + 31*T3^2*T5 + 30*T2*T4*T5 + 19*T0*T5^2 + 
  35*T1*T5^2 + 10*T4*T5^2 + 11*T0^2*T6 + 27*T0*T1*T6 + 24*T1^2*T6 + 
  4*T2*T3*T6 + 33*T0*T4*T6 + 29*T1*T4*T6 + 9*T4^2*T6 + 28*T3*T5*T6 + 
  29*T2*T6^2 + 17*T5*T6^2 + 19*T2^2*T7 + 22*T0*T3*T7 + 21*T1*T3*T7 + 
  16*T3*T4*T7 + 34*T2*T5*T7 + 19*T5^2*T7 + 2*T0*T6*T7 + 2*T1*T6*T7 + 
  21*T4*T6*T7 + 24*T3*T7^2 + 3*T6*T7^2 + 17*T0*T2*T8 + 4*T1*T2*T8 + 
  13*T3^2*T8 + 32*T2*T4*T8 + 31*T0*T5*T8 + 35*T1*T5*T8 + 28*T4*T5*T8 + 
  6*T3*T6*T8 + 23*T6^2*T8 + 2*T2*T7*T8 + 4*T5*T7*T8 + 24*T0*T8^2 + 
  13*T1*T8^2 + 36*T4*T8^2 + 34*T7*T8^2 + T0^2*T9 + 13*T0*T1*T9 + 2*T1^2*T9 + 
  36*T2*T3*T9 + 7*T0*T4*T9 + 18*T1*T4*T9 + 10*T4^2*T9 + 31*T3*T5*T9 + 
  7*T2*T6*T9 + 26*T5*T6*T9 + 6*T0*T7*T9 + 36*T1*T7*T9 + 31*T4*T7*T9 + 
  16*T7^2*T9 + 3*T3*T8*T9 + 25*T6*T8*T9 + 15*T2*T9^2 + 14*T5*T9^2 + 
  9*T8*T9^2, 22*T0^2*T1 + 25*T0*T1^2 + 27*T1^3 + 35*T2^3 + 10*T0*T2*T3 + 
  34*T1*T2*T3 + 11*T3^3 + 28*T0^2*T4 + 23*T0*T1*T4 + 6*T1^2*T4 + 
  26*T2*T3*T4 + 26*T0*T4^2 + 21*T1*T4^2 + 34*T2^2*T5 + 11*T0*T3*T5 + 
  33*T1*T3*T5 + T3*T4*T5 + 29*T2*T5^2 + 29*T5^3 + 14*T0*T2*T6 + 14*T1*T2*T6 + 
  11*T3^2*T6 + 10*T2*T4*T6 + 25*T0*T5*T6 + 35*T1*T5*T6 + 14*T4*T5*T6 + 
  4*T3*T6^2 + T6^3 + 13*T0^2*T7 + 33*T0*T1*T7 + 6*T1^2*T7 + 18*T2*T3*T7 + 
  26*T0*T4*T7 + 22*T1*T4*T7 + 9*T4^2*T7 + 19*T3*T5*T7 + 21*T2*T6*T7 + 
  9*T5*T6*T7 + 5*T0*T7^2 + 2*T1*T7^2 + 29*T4*T7^2 + 30*T7^3 + 22*T2^2*T8 + 
  17*T0*T3*T8 + 34*T1*T3*T8 + 13*T3*T4*T8 + 21*T2*T5*T8 + 24*T5^2*T8 + 
  30*T0*T6*T8 + 10*T1*T6*T8 + 3*T4*T6*T8 + 21*T3*T7*T8 + 34*T6*T7*T8 + 
  17*T2*T8^2 + 15*T5*T8^2 + 17*T8^3 + 31*T0*T2*T9 + 8*T1*T2*T9 + 28*T3^2*T9 + 
  23*T2*T4*T9 + 7*T0*T5*T9 + 15*T1*T5*T9 + 27*T4*T5*T9 + 8*T3*T6*T9 + 
  T6^2*T9 + 32*T2*T7*T9 + 18*T5*T7*T9 + 31*T0*T8*T9 + 4*T1*T8*T9 + 
  7*T4*T8*T9 + 19*T7*T8*T9 + 36*T3*T9^2 + 7*T6*T9^2 + 18*T9^3, 
 12*T0^2*T2 + 11*T0*T1*T2 + 9*T1^2*T2 + 11*T2^2*T3 + 6*T0*T3^2 + 13*T1*T3^2 + 
  15*T0*T2*T4 + 16*T1*T2*T4 + 31*T3^2*T4 + 15*T2*T4^2 + 7*T0^2*T5 + 
  5*T0*T1*T5 + 8*T1^2*T5 + 9*T2*T3*T5 + 12*T0*T4*T5 + 3*T1*T4*T5 + 
  7*T4^2*T5 + 26*T3*T5^2 + 8*T2^2*T6 + 33*T0*T3*T6 + 5*T1*T3*T6 + 
  6*T3*T4*T6 + 20*T2*T5*T6 + 21*T5^2*T6 + 33*T0*T6^2 + 8*T1*T6^2 + 
  27*T0*T2*T7 + 4*T1*T2*T7 + 36*T3^2*T7 + 9*T2*T4*T7 + 16*T0*T5*T7 + 
  31*T1*T5*T7 + 23*T4*T5*T7 + 9*T3*T6*T7 + 30*T6^2*T7 + 31*T2*T7^2 + 
  20*T5*T7^2 + 6*T0^2*T8 + 11*T0*T1*T8 + 4*T1^2*T8 + 15*T2*T3*T8 + 
  3*T0*T4*T8 + 7*T1*T4*T8 + 18*T4^2*T8 + T3*T5*T8 + 8*T2*T6*T8 + 
  16*T5*T6*T8 + 31*T0*T7*T8 + 2*T1*T7*T8 + 18*T4*T7*T8 + 17*T7^2*T8 + 
  29*T3*T8^2 + 23*T6*T8^2 + 16*T2^2*T9 + 26*T0*T3*T9 + 17*T1*T3*T9 + 
  34*T3*T4*T9 + 5*T2*T5*T9 + 30*T5^2*T9 + 9*T0*T6*T9 + 8*T1*T6*T9 + 
  27*T4*T6*T9 + 23*T3*T7*T9 + 13*T6*T7*T9 + 14*T2*T8*T9 + 2*T5*T8*T9 + 
  25*T8^2*T9 + 14*T0*T9^2 + 19*T1*T9^2 + 8*T4*T9^2 + 9*T7*T9^2, 
 18*T0*T2^2 + 17*T1*T2^2 + 19*T0^2*T3 + 8*T0*T1*T3 + 5*T1^2*T3 + 36*T2*T3^2 + 
  22*T2^2*T4 + 7*T0*T3*T4 + 27*T1*T3*T4 + 3*T3*T4^2 + 33*T0*T2*T5 + 
  14*T1*T2*T5 + 15*T3^2*T5 + 32*T2*T4*T5 + 29*T0*T5^2 + 32*T1*T5^2 + 
  12*T4*T5^2 + 4*T0^2*T6 + 7*T0*T1*T6 + 19*T1^2*T6 + 4*T2*T3*T6 + 
  12*T0*T4*T6 + 8*T1*T4*T6 + 29*T4^2*T6 + 26*T3*T5*T6 + 10*T2*T6^2 + 
  23*T5*T6^2 + 6*T2^2*T7 + 30*T0*T3*T7 + 29*T1*T3*T7 + 14*T3*T4*T7 + 
  22*T2*T5*T7 + 21*T5^2*T7 + 28*T0*T6*T7 + 26*T1*T6*T7 + 19*T4*T6*T7 + 
  25*T3*T7^2 + 25*T6*T7^2 + 8*T0*T2*T8 + 11*T1*T2*T8 + 6*T3^2*T8 + 
  36*T2*T4*T8 + 11*T0*T5*T8 + 18*T1*T5*T8 + 5*T4*T5*T8 + 11*T3*T6*T8 + 
  7*T6^2*T8 + 20*T2*T7*T8 + 21*T5*T7*T8 + 19*T0*T8^2 + 7*T1*T8^2 + 
  3*T4*T8^2 + 24*T7*T8^2 + 29*T0^2*T9 + 23*T0*T1*T9 + 4*T1^2*T9 + 
  9*T2*T3*T9 + 12*T0*T4*T9 + 16*T1*T4*T9 + 32*T4^2*T9 + 35*T3*T5*T9 + 
  36*T2*T6*T9 + 21*T5*T6*T9 + 24*T0*T7*T9 + 35*T1*T7*T9 + 16*T4*T7*T9 + 
  13*T7^2*T9 + 28*T3*T8*T9 + 12*T6*T8*T9 + 21*T2*T9^2 + 17*T8*T9^2, 
 35*T0^2*T1 + 5*T0*T1^2 + 29*T1^3 + 3*T2^3 + 7*T0*T2*T3 + 33*T1*T2*T3 + 
  22*T3^3 + 17*T0^2*T4 + 22*T0*T1*T4 + 28*T1^2*T4 + 21*T2*T3*T4 + 
  16*T0*T4^2 + 34*T1*T4^2 + 18*T4^3 + 36*T2^2*T5 + 25*T0*T3*T5 + 
  36*T1*T3*T5 + 21*T3*T4*T5 + 31*T2*T5^2 + 32*T5^3 + 29*T0*T2*T6 + 
  11*T1*T2*T6 + 26*T3^2*T6 + 14*T2*T4*T6 + 6*T0*T5*T6 + 33*T1*T5*T6 + 
  6*T4*T5*T6 + 8*T3*T6^2 + 34*T6^3 + 8*T0^2*T7 + 24*T0*T1*T7 + 28*T1^2*T7 + 
  22*T2*T3*T7 + 3*T0*T4*T7 + 21*T1*T4*T7 + 33*T4^2*T7 + 33*T3*T5*T7 + 
  24*T2*T6*T7 + 26*T5*T6*T7 + T0*T7^2 + 2*T1*T7^2 + 18*T7^3 + 5*T2^2*T8 + 
  9*T0*T3*T8 + 35*T1*T3*T8 + 14*T3*T4*T8 + 18*T2*T5*T8 + 23*T5^2*T8 + 
  30*T0*T6*T8 + 36*T1*T6*T8 + 5*T4*T6*T8 + 33*T3*T7*T8 + 14*T6*T7*T8 + 
  13*T2*T8^2 + 25*T5*T8^2 + 30*T8^3 + 21*T0*T2*T9 + 19*T1*T2*T9 + 
  30*T3^2*T9 + 10*T2*T4*T9 + 23*T0*T5*T9 + 28*T1*T5*T9 + 20*T4*T5*T9 + 
  17*T3*T6*T9 + 35*T6^2*T9 + 32*T2*T7*T9 + 9*T5*T7*T9 + 8*T0*T8*T9 + 
  33*T1*T8*T9 + 17*T4*T8*T9 + 8*T7*T8*T9 + 18*T3*T9^2 + 27*T6*T9^2 + 11*T9^3, 
 27*T0^2*T2 + 33*T0*T1*T2 + 11*T1^2*T2 + 31*T2^2*T3 + 9*T0*T3^2 + 
  30*T1*T3^2 + 30*T0*T2*T4 + 31*T1*T2*T4 + 9*T3^2*T4 + 4*T2*T4^2 + 
  36*T0^2*T5 + 13*T0*T1*T5 + 22*T1^2*T5 + 24*T2*T3*T5 + 23*T0*T4*T5 + 
  8*T4^2*T5 + 22*T3*T5^2 + 3*T2^2*T6 + 29*T0*T3*T6 + T1*T3*T6 + 2*T3*T4*T6 + 
  25*T2*T5*T6 + 36*T5^2*T6 + 23*T0*T6^2 + 9*T1*T6^2 + 36*T4*T6^2 + 
  34*T0*T2*T7 + 33*T1*T2*T7 + 33*T3^2*T7 + 7*T2*T4*T7 + 8*T0*T5*T7 + 
  35*T1*T5*T7 + 25*T4*T5*T7 + 28*T3*T6*T7 + 22*T6^2*T7 + 23*T2*T7^2 + 
  6*T5*T7^2 + 26*T0^2*T8 + 11*T0*T1*T8 + 29*T1^2*T8 + 24*T2*T3*T8 + 
  6*T0*T4*T8 + 34*T1*T4*T8 + 32*T4^2*T8 + 8*T3*T5*T8 + 8*T2*T6*T8 + 
  12*T5*T6*T8 + 11*T0*T7*T8 + 35*T1*T7*T8 + 32*T4*T7*T8 + 21*T7^2*T8 + 
  19*T3*T8^2 + 20*T6*T8^2 + 24*T2^2*T9 + 13*T0*T3*T9 + 26*T1*T3*T9 + 
  32*T3*T4*T9 + 30*T2*T5*T9 + 9*T5^2*T9 + 36*T0*T6*T9 + 23*T1*T6*T9 + 
  35*T4*T6*T9 + 17*T3*T7*T9 + 10*T6*T7*T9 + 6*T2*T8*T9 + 19*T5*T8*T9 + 
  13*T8^2*T9 + 35*T0*T9^2 + 26*T1*T9^2 + 27*T4*T9^2 + 6*T7*T9^2, 
 2*T0*T2^2 + 28*T1*T2^2 + 27*T0^2*T3 + 14*T0*T1*T3 + 28*T1^2*T3 + 
  33*T2*T3^2 + 20*T2^2*T4 + 22*T0*T3*T4 + T1*T3*T4 + 30*T3*T4^2 + 
  13*T0*T2*T5 + 3*T1*T2*T5 + 32*T3^2*T5 + 21*T2*T4*T5 + 22*T0*T5^2 + 
  T1*T5^2 + 23*T4*T5^2 + 30*T0^2*T6 + 35*T0*T1*T6 + 7*T1^2*T6 + 5*T2*T3*T6 + 
  26*T0*T4*T6 + 8*T1*T4*T6 + 4*T4^2*T6 + 26*T3*T5*T6 + 11*T2*T6^2 + 
  17*T5*T6^2 + 4*T2^2*T7 + 7*T0*T3*T7 + 12*T1*T3*T7 + 16*T3*T4*T7 + 
  15*T2*T5*T7 + 22*T5^2*T7 + 8*T0*T6*T7 + 32*T1*T6*T7 + 12*T4*T6*T7 + 
  8*T3*T7^2 + 5*T6*T7^2 + 24*T0*T2*T8 + 7*T1*T2*T8 + 22*T3^2*T8 + 
  14*T2*T4*T8 + 16*T0*T5*T8 + 13*T1*T5*T8 + 28*T4*T5*T8 + 7*T3*T6*T8 + 
  36*T6^2*T8 + 9*T2*T7*T8 + 29*T5*T7*T8 + 21*T0*T8^2 + 9*T1*T8^2 + 
  27*T4*T8^2 + 29*T7*T8^2 + 18*T0^2*T9 + 33*T0*T1*T9 + 11*T1^2*T9 + 
  35*T2*T3*T9 + 23*T0*T4*T9 + 5*T1*T4*T9 + 19*T4^2*T9 + 35*T3*T5*T9 + 
  7*T2*T6*T9 + 36*T5*T6*T9 + 25*T0*T7*T9 + 18*T1*T7*T9 + 24*T4*T7*T9 + 
  6*T7^2*T9 + 27*T3*T8*T9 + 15*T6*T8*T9 + 3*T2*T9^2 + 17*T5*T9^2 + 
  35*T8*T9^2, 24*T0^2*T1 + 20*T0*T1^2 + 17*T1^3 + 34*T0*T2*T3 + 22*T1*T2*T3 + 
  9*T3^3 + 3*T0^2*T4 + 33*T0*T1*T4 + 14*T1^2*T4 + 4*T2*T3*T4 + T0*T4^2 + 
  18*T1*T4^2 + 20*T4^3 + 8*T2^2*T5 + 25*T0*T3*T5 + 23*T1*T3*T5 + 
  17*T3*T4*T5 + 34*T2*T5^2 + 6*T5^3 + 36*T0*T2*T6 + 22*T1*T2*T6 + 
  14*T3^2*T6 + 13*T2*T4*T6 + 25*T0*T5*T6 + 14*T1*T5*T6 + 32*T4*T5*T6 + 
  29*T3*T6^2 + 20*T6^3 + 3*T0^2*T7 + 20*T0*T1*T7 + 11*T1^2*T7 + 8*T2*T3*T7 + 
  24*T0*T4*T7 + 6*T1*T4*T7 + 14*T4^2*T7 + 13*T3*T5*T7 + 35*T2*T6*T7 + 
  15*T5*T6*T7 + 25*T0*T7^2 + 4*T1*T7^2 + 3*T4*T7^2 + 28*T7^3 + 13*T2^2*T8 + 
  17*T0*T3*T8 + 23*T1*T3*T8 + 3*T3*T4*T8 + 29*T2*T5*T8 + 15*T5^2*T8 + 
  36*T0*T6*T8 + 20*T1*T6*T8 + 13*T4*T6*T8 + 33*T3*T7*T8 + 36*T6*T7*T8 + 
  18*T2*T8^2 + 20*T0*T2*T9 + 17*T3^2*T9 + 20*T2*T4*T9 + 13*T0*T5*T9 + 
  3*T1*T5*T9 + 34*T4*T5*T9 + 7*T3*T6*T9 + T6^2*T9 + 17*T2*T7*T9 + 
  6*T5*T7*T9 + 31*T0*T8*T9 + 30*T1*T8*T9 + 20*T4*T8*T9 + 35*T7*T8*T9 + 
  2*T3*T9^2 + 32*T9^3, 25*T0^2*T2 + 14*T0*T1*T2 + 22*T1^2*T2 + 27*T2^2*T3 + 
  23*T0*T3^2 + 10*T1*T3^2 + 26*T0*T2*T4 + 20*T1*T2*T4 + 23*T3^2*T4 + 
  5*T2*T4^2 + 20*T0^2*T5 + 28*T0*T1*T5 + 21*T1^2*T5 + 4*T2*T3*T5 + 
  7*T0*T4*T5 + 4*T1*T4*T5 + 20*T4^2*T5 + 3*T3*T5^2 + 4*T2^2*T6 + 
  18*T0*T3*T6 + 36*T1*T3*T6 + 8*T3*T4*T6 + 8*T2*T5*T6 + 29*T5^2*T6 + 
  2*T0*T6^2 + 6*T1*T6^2 + 3*T4*T6^2 + 35*T0*T2*T7 + 23*T1*T2*T7 + 
  20*T3^2*T7 + 32*T0*T5*T7 + 16*T1*T5*T7 + 15*T3*T6*T7 + 30*T6^2*T7 + 
  16*T2*T7^2 + 19*T5*T7^2 + 33*T0^2*T8 + 13*T0*T1*T8 + 3*T1^2*T8 + 
  24*T2*T3*T8 + 11*T0*T4*T8 + 34*T1*T4*T8 + 17*T4^2*T8 + 4*T3*T5*T8 + 
  36*T2*T6*T8 + 13*T5*T6*T8 + 6*T0*T7*T8 + 27*T1*T7*T8 + 4*T4*T7*T8 + 
  5*T7^2*T8 + 4*T3*T8^2 + 28*T6*T8^2 + 10*T2^2*T9 + 13*T0*T3*T9 + 
  20*T1*T3*T9 + 30*T3*T4*T9 + 17*T2*T5*T9 + 30*T5^2*T9 + 19*T0*T6*T9 + 
  26*T1*T6*T9 + 32*T4*T6*T9 + 7*T3*T7*T9 + 27*T6*T7*T9 + 36*T2*T8*T9 + 
  16*T5*T8*T9 + 28*T8^2*T9 + 17*T0*T9^2 + 27*T1*T9^2 + 26*T4*T9^2 + 
  10*T7*T9^2, 15*T0*T2^2 + 20*T1*T2^2 + 2*T0^2*T3 + 13*T0*T1*T3 + T1^2*T3 + 
  16*T2*T3^2 + 17*T2^2*T4 + 14*T0*T3*T4 + 22*T1*T3*T4 + 2*T3*T4^2 + 
  12*T0*T2*T5 + 19*T1*T2*T5 + 21*T3^2*T5 + 15*T2*T4*T5 + 17*T0*T5^2 + 
  25*T1*T5^2 + 27*T4*T5^2 + 22*T0^2*T6 + 19*T0*T1*T6 + 11*T1^2*T6 + 
  T2*T3*T6 + 5*T0*T4*T6 + 18*T1*T4*T6 + 31*T4^2*T6 + 20*T3*T5*T6 + 
  19*T2*T6^2 + 23*T5*T6^2 + 5*T2^2*T7 + 18*T0*T3*T7 + 32*T1*T3*T7 + 
  15*T3*T4*T7 + 31*T2*T5*T7 + 12*T5^2*T7 + 11*T0*T6*T7 + 25*T1*T6*T7 + 
  T3*T7^2 + 25*T6*T7^2 + 9*T0*T2*T8 + T1*T2*T8 + 35*T3^2*T8 + 23*T2*T4*T8 + 
  22*T0*T5*T8 + 19*T1*T5*T8 + 20*T4*T5*T8 + 30*T3*T6*T8 + 13*T6^2*T8 + 
  13*T2*T7*T8 + 20*T5*T7*T8 + 15*T0*T8^2 + 20*T1*T8^2 + 15*T4*T8^2 + 
  23*T7*T8^2 + 23*T0^2*T9 + 3*T0*T1*T9 + 25*T1^2*T9 + 36*T2*T3*T9 + 
  25*T0*T4*T9 + 18*T1*T4*T9 + 15*T4^2*T9 + 33*T3*T5*T9 + 5*T2*T6*T9 + 
  7*T5*T6*T9 + 27*T1*T7*T9 + 27*T4*T7*T9 + 8*T7^2*T9 + 21*T3*T8*T9 + 
  5*T6*T8*T9 + 28*T2*T9^2 + 28*T5*T9^2 + 5*T8*T9^2, 
 2*T0^2*T1 + 11*T0*T1^2 + 2*T1^3 + 15*T2^3 + 11*T0*T2*T3 + 33*T3^3 + 
  15*T0^2*T4 + 14*T0*T1*T4 + 34*T1^2*T4 + 6*T2*T3*T4 + 23*T0*T4^2 + 
  3*T1*T4^2 + 10*T4^3 + 22*T2^2*T5 + 12*T1*T3*T5 + 22*T3*T4*T5 + 8*T2*T5^2 + 
  28*T5^3 + 28*T0*T2*T6 + 26*T1*T2*T6 + 32*T2*T4*T6 + 2*T0*T5*T6 + 
  35*T1*T5*T6 + 17*T4*T5*T6 + 28*T3*T6^2 + 8*T6^3 + 26*T0^2*T7 + 
  23*T0*T1*T7 + 20*T1^2*T7 + 12*T2*T3*T7 + 23*T0*T4*T7 + 16*T1*T4*T7 + 
  14*T4^2*T7 + 16*T3*T5*T7 + 21*T2*T6*T7 + 30*T5*T6*T7 + 24*T0*T7^2 + 
  20*T1*T7^2 + 34*T4*T7^2 + 20*T7^3 + 2*T2^2*T8 + 8*T0*T3*T8 + 4*T1*T3*T8 + 
  24*T3*T4*T8 + 30*T2*T5*T8 + 21*T5^2*T8 + 15*T0*T6*T8 + 25*T1*T6*T8 + 
  30*T4*T6*T8 + 20*T3*T7*T8 + 5*T6*T7*T8 + 14*T2*T8^2 + 6*T5*T8^2 + 18*T8^3 + 
  30*T0*T2*T9 + 35*T1*T2*T9 + 28*T3^2*T9 + 32*T2*T4*T9 + 32*T0*T5*T9 + 
  9*T1*T5*T9 + 18*T4*T5*T9 + 7*T3*T6*T9 + 6*T6^2*T9 + 26*T5*T7*T9 + 
  28*T0*T8*T9 + 20*T1*T8*T9 + 9*T4*T8*T9 + 9*T7*T8*T9 + 28*T3*T9^2 + 
  35*T6*T9^2 + 6*T9^3, 10*T0^2*T2 + 25*T0*T1*T2 + 11*T1^2*T2 + 25*T2^2*T3 + 
  35*T0*T3^2 + 29*T1*T3^2 + T0*T2*T4 + 28*T1*T2*T4 + 8*T3^2*T4 + 21*T2*T4^2 + 
  25*T0^2*T5 + 3*T0*T1*T5 + 31*T1^2*T5 + 23*T2*T3*T5 + 36*T0*T4*T5 + 
  5*T1*T4*T5 + 28*T4^2*T5 + 9*T3*T5^2 + 9*T2^2*T6 + 7*T0*T3*T6 + 5*T1*T3*T6 + 
  35*T3*T4*T6 + 21*T2*T5*T6 + 36*T5^2*T6 + 27*T0*T6^2 + 26*T1*T6^2 + 
  8*T4*T6^2 + 16*T0*T2*T7 + 35*T1*T2*T7 + 2*T3^2*T7 + 19*T2*T4*T7 + 
  24*T0*T5*T7 + 31*T1*T5*T7 + T4*T5*T7 + T3*T6*T7 + 36*T6^2*T7 + 8*T2*T7^2 + 
  15*T5*T7^2 + 36*T0^2*T8 + 22*T0*T1*T8 + 20*T1^2*T8 + 5*T2*T3*T8 + 
  33*T0*T4*T8 + 33*T1*T4*T8 + 11*T4^2*T8 + 24*T3*T5*T8 + 6*T2*T6*T8 + 
  33*T5*T6*T8 + 3*T0*T7*T8 + 30*T1*T7*T8 + 4*T4*T7*T8 + 7*T7^2*T8 + 
  9*T3*T8^2 + 36*T6*T8^2 + 14*T2^2*T9 + 15*T0*T3*T9 + 34*T1*T3*T9 + 
  15*T3*T4*T9 + 3*T2*T5*T9 + 11*T5^2*T9 + 19*T0*T6*T9 + 3*T1*T6*T9 + 
  30*T4*T6*T9 + 16*T3*T7*T9 + 12*T6*T7*T9 + 32*T2*T8*T9 + 2*T5*T8*T9 + 
  22*T8^2*T9 + 18*T0*T9^2 + 22*T1*T9^2 + 31*T4*T9^2 + 12*T7*T9^2, 
 5*T0*T2^2 + 25*T1*T2^2 + 25*T0^2*T3 + 12*T0*T1*T3 + 10*T1^2*T3 + 
  11*T2*T3^2 + 13*T2^2*T4 + 24*T0*T3*T4 + 5*T1*T3*T4 + 32*T3*T4^2 + 
  35*T0*T2*T5 + 12*T1*T2*T5 + 23*T3^2*T5 + 36*T2*T4*T5 + 35*T0*T5^2 + 
  11*T1*T5^2 + T4*T5^2 + 26*T0^2*T6 + 14*T0*T1*T6 + 13*T1^2*T6 + 
  25*T2*T3*T6 + 32*T0*T4*T6 + 29*T1*T4*T6 + T4^2*T6 + 3*T3*T5*T6 + 
  26*T2*T6^2 + 16*T5*T6^2 + 2*T2^2*T7 + 20*T0*T3*T7 + 5*T1*T3*T7 + T3*T4*T7 + 
  25*T2*T5*T7 + 19*T5^2*T7 + 21*T0*T6*T7 + 23*T1*T6*T7 + 23*T4*T6*T7 + 
  17*T3*T7^2 + 3*T6*T7^2 + 32*T0*T2*T8 + 29*T1*T2*T8 + 21*T3^2*T8 + 
  18*T2*T4*T8 + 35*T0*T5*T8 + 16*T1*T5*T8 + 26*T4*T5*T8 + 17*T3*T6*T8 + 
  26*T6^2*T8 + 27*T2*T7*T8 + 35*T5*T7*T8 + 12*T0*T8^2 + 18*T1*T8^2 + 
  15*T4*T8^2 + 23*T7*T8^2 + 9*T0^2*T9 + 25*T0*T1*T9 + 33*T1^2*T9 + 
  2*T2*T3*T9 + 35*T1*T4*T9 + 36*T4^2*T9 + 23*T3*T5*T9 + 13*T2*T6*T9 + 
  5*T5*T6*T9 + 7*T0*T7*T9 + 5*T1*T7*T9 + 30*T4*T7*T9 + T7^2*T9 + 9*T3*T8*T9 + 
  11*T6*T8*T9 + 12*T2*T9^2 + 22*T5*T9^2 + 32*T8*T9^2, 
 14*T0^2*T1 + 32*T0*T1^2 + 24*T1^3 + 4*T2^3 + 3*T0*T2*T3 + 15*T1*T2*T3 + 
  13*T3^3 + 10*T0^2*T4 + 8*T0*T1*T4 + 21*T1^2*T4 + 32*T2*T3*T4 + 18*T0*T4^2 + 
  25*T1*T4^2 + 15*T4^3 + 31*T2^2*T5 + 16*T0*T3*T5 + 7*T1*T3*T5 + 
  36*T3*T4*T5 + 35*T2*T5^2 + 6*T5^3 + 21*T0*T2*T6 + 33*T1*T2*T6 + 
  35*T3^2*T6 + 2*T2*T4*T6 + 7*T0*T5*T6 + 28*T4*T5*T6 + 17*T3*T6^2 + 2*T6^3 + 
  31*T0^2*T7 + 20*T0*T1*T7 + 27*T1^2*T7 + 33*T2*T3*T7 + 31*T0*T4*T7 + 
  26*T1*T4*T7 + 10*T4^2*T7 + 14*T3*T5*T7 + 16*T2*T6*T7 + 23*T5*T6*T7 + 
  26*T0*T7^2 + 5*T1*T7^2 + 8*T4*T7^2 + 16*T7^3 + 25*T2^2*T8 + 13*T0*T3*T8 + 
  10*T1*T3*T8 + 32*T3*T4*T8 + 24*T2*T5*T8 + 2*T5^2*T8 + 7*T0*T6*T8 + 
  11*T1*T6*T8 + 9*T3*T7*T8 + 14*T6*T7*T8 + 29*T2*T8^2 + 17*T5*T8^2 + 3*T8^3 + 
  21*T0*T2*T9 + 22*T1*T2*T9 + 25*T3^2*T9 + 29*T2*T4*T9 + 34*T0*T5*T9 + 
  14*T1*T5*T9 + 7*T4*T5*T9 + 23*T3*T6*T9 + 5*T6^2*T9 + 5*T2*T7*T9 + 
  7*T5*T7*T9 + 11*T0*T8*T9 + 21*T1*T8*T9 + 19*T4*T8*T9 + 28*T7*T8*T9 + 
  11*T3*T9^2 + 32*T6*T9^2 + 10*T9^3, 23*T0^2*T2 + 29*T0*T1*T2 + 12*T1^2*T2 + 
  22*T2^2*T3 + 34*T0*T3^2 + 32*T1*T3^2 + 5*T0*T2*T4 + 29*T3^2*T4 + 
  17*T2*T4^2 + 35*T0*T1*T5 + 30*T1^2*T5 + 26*T2*T3*T5 + 2*T0*T4*T5 + 
  31*T4^2*T5 + 35*T3*T5^2 + 23*T2^2*T6 + 4*T0*T3*T6 + 19*T1*T3*T6 + 
  T3*T4*T6 + 10*T2*T5*T6 + 16*T5^2*T6 + 27*T0*T6^2 + 22*T1*T6^2 + 
  30*T4*T6^2 + 15*T0*T2*T7 + 22*T1*T2*T7 + 19*T3^2*T7 + 27*T2*T4*T7 + 
  24*T0*T5*T7 + 14*T1*T5*T7 + 26*T4*T5*T7 + 7*T2*T7^2 + 4*T5*T7^2 + 
  32*T0^2*T8 + 28*T0*T1*T8 + 4*T1^2*T8 + 20*T2*T3*T8 + 10*T0*T4*T8 + 
  12*T1*T4*T8 + 32*T4^2*T8 + 28*T3*T5*T8 + 35*T2*T6*T8 + 28*T5*T6*T8 + 
  26*T0*T7*T8 + 2*T1*T7*T8 + 32*T4*T7*T8 + 14*T7^2*T8 + 33*T3*T8^2 + 
  7*T6*T8^2 + 29*T2^2*T9 + 4*T0*T3*T9 + 10*T1*T3*T9 + 12*T3*T4*T9 + 
  8*T2*T5*T9 + 11*T5^2*T9 + 24*T0*T6*T9 + 5*T1*T6*T9 + 30*T4*T6*T9 + 
  34*T3*T7*T9 + 33*T6*T7*T9 + 19*T2*T8*T9 + 5*T5*T8*T9 + 20*T8^2*T9 + 
  13*T0*T9^2 + 17*T4*T9^2 + 17*T7*T9^2, 18*T0*T2^2 + 21*T1*T2^2 + 
  34*T0^2*T3 + 36*T0*T1*T3 + 20*T1^2*T3 + 16*T2*T3^2 + 4*T2^2*T4 + 
  12*T0*T3*T4 + 7*T1*T3*T4 + 36*T3*T4^2 + 25*T0*T2*T5 + 21*T1*T2*T5 + 
  T3^2*T5 + 4*T2*T4*T5 + 10*T0*T5^2 + 2*T1*T5^2 + 5*T4*T5^2 + 15*T0^2*T6 + 
  35*T0*T1*T6 + 29*T1^2*T6 + 2*T2*T3*T6 + 21*T0*T4*T6 + 30*T1*T4*T6 + 
  28*T4^2*T6 + 18*T3*T5*T6 + 2*T2*T6^2 + 35*T5*T6^2 + 4*T2^2*T7 + 
  30*T0*T3*T7 + 5*T1*T3*T7 + 19*T3*T4*T7 + 21*T2*T5*T7 + 13*T5^2*T7 + 
  18*T0*T6*T7 + 24*T1*T6*T7 + 19*T4*T6*T7 + 24*T3*T7^2 + 12*T6*T7^2 + 
  34*T0*T2*T8 + 4*T1*T2*T8 + 16*T3^2*T8 + 13*T2*T4*T8 + 18*T0*T5*T8 + 
  9*T1*T5*T8 + 5*T4*T5*T8 + 15*T3*T6*T8 + 4*T6^2*T8 + 10*T2*T7*T8 + 
  17*T5*T7*T8 + 19*T0*T8^2 + 11*T1*T8^2 + 29*T4*T8^2 + 13*T7*T8^2 + 
  5*T0^2*T9 + 17*T0*T1*T9 + 22*T1^2*T9 + 30*T2*T3*T9 + 32*T0*T4*T9 + 
  20*T1*T4*T9 + 3*T4^2*T9 + 32*T3*T5*T9 + 5*T2*T6*T9 + 27*T5*T6*T9 + 
  36*T0*T7*T9 + 36*T1*T7*T9 + 31*T4*T7*T9 + 9*T7^2*T9 + 7*T3*T8*T9 + 
  3*T6*T8*T9 + 34*T2*T9^2 + 25*T5*T9^2 + 8*T8*T9^2, 
 28*T0^2*T1 + 26*T0*T1^2 + 22*T1^3 + 22*T2^3 + 18*T0*T2*T3 + 20*T1*T2*T3 + 
  19*T3^3 + 22*T0^2*T4 + 4*T0*T1*T4 + 13*T1^2*T4 + 10*T2*T3*T4 + 33*T0*T4^2 + 
  35*T4^3 + 3*T2^2*T5 + 11*T0*T3*T5 + 30*T1*T3*T5 + 12*T3*T4*T5 + 9*T2*T5^2 + 
  5*T5^3 + 4*T0*T2*T6 + 13*T1*T2*T6 + 33*T3^2*T6 + 25*T2*T4*T6 + 
  27*T0*T5*T6 + 4*T1*T5*T6 + 21*T4*T5*T6 + 7*T3*T6^2 + 12*T6^3 + 30*T0^2*T7 + 
  16*T0*T1*T7 + 22*T1^2*T7 + 28*T2*T3*T7 + 33*T0*T4*T7 + T1*T4*T7 + 
  31*T4^2*T7 + 35*T3*T5*T7 + 7*T2*T6*T7 + 29*T5*T6*T7 + T0*T7^2 + 
  32*T1*T7^2 + 12*T4*T7^2 + 35*T7^3 + 35*T2^2*T8 + 18*T0*T3*T8 + 
  15*T1*T3*T8 + 22*T3*T4*T8 + 12*T2*T5*T8 + 36*T5^2*T8 + 19*T0*T6*T8 + 
  11*T1*T6*T8 + 28*T4*T6*T8 + 9*T3*T7*T8 + 9*T6*T7*T8 + 34*T2*T8^2 + 
  28*T5*T8^2 + 11*T8^3 + 6*T0*T2*T9 + 3*T1*T2*T9 + 8*T3^2*T9 + 12*T2*T4*T9 + 
  25*T0*T5*T9 + T1*T5*T9 + 8*T4*T5*T9 + 19*T3*T6*T9 + 32*T6^2*T9 + 
  22*T2*T7*T9 + 6*T5*T7*T9 + 18*T0*T8*T9 + 11*T1*T8*T9 + 8*T4*T8*T9 + 
  20*T7*T8*T9 + 16*T3*T9^2 + 13*T6*T9^2 + 24*T9^3, 
 25*T0^2*T2 + 6*T0*T1*T2 + 27*T1^2*T2 + 6*T2^2*T3 + 24*T0*T3^2 + 25*T1*T3^2 + 
  14*T0*T2*T4 + 19*T3^2*T4 + 19*T2*T4^2 + 13*T0^2*T5 + 3*T0*T1*T5 + 
  6*T2*T3*T5 + 11*T0*T4*T5 + 3*T1*T4*T5 + 29*T4^2*T5 + 9*T3*T5^2 + 
  3*T2^2*T6 + 17*T0*T3*T6 + 9*T1*T3*T6 + 32*T3*T4*T6 + 12*T2*T5*T6 + 
  8*T0*T6^2 + 5*T1*T6^2 + 14*T4*T6^2 + 17*T0*T2*T7 + 20*T1*T2*T7 + 
  22*T3^2*T7 + 23*T2*T4*T7 + 30*T0*T5*T7 + 32*T1*T5*T7 + 14*T4*T5*T7 + 
  32*T3*T6*T7 + 4*T6^2*T7 + 12*T2*T7^2 + 24*T5*T7^2 + 28*T0^2*T8 + 
  29*T0*T1*T8 + 16*T1^2*T8 + 5*T2*T3*T8 + 4*T0*T4*T8 + T1*T4*T8 + 
  26*T4^2*T8 + 30*T3*T5*T8 + 32*T2*T6*T8 + 12*T5*T6*T8 + 21*T0*T7*T8 + 
  3*T1*T7*T8 + 32*T4*T7*T8 + 7*T7^2*T8 + 20*T3*T8^2 + 25*T6*T8^2 + 
  17*T2^2*T9 + 12*T0*T3*T9 + 13*T1*T3*T9 + 14*T3*T4*T9 + 21*T2*T5*T9 + 
  8*T5^2*T9 + 32*T0*T6*T9 + 11*T1*T6*T9 + 8*T4*T6*T9 + 7*T3*T7*T9 + 
  T6*T7*T9 + 30*T2*T8*T9 + 31*T5*T8*T9 + 33*T8^2*T9 + 11*T0*T9^2 + 
  29*T1*T9^2 + 3*T4*T9^2 + 33*T7*T9^2, 13*T0*T2^2 + 12*T1*T2^2 + 14*T0^2*T3 + 
  31*T0*T1*T3 + 6*T1^2*T3 + 27*T2*T3^2 + 22*T2^2*T4 + 12*T0*T3*T4 + 
  21*T1*T3*T4 + 21*T3*T4^2 + 4*T0*T2*T5 + 26*T1*T2*T5 + 10*T3^2*T5 + 
  26*T0*T5^2 + 32*T1*T5^2 + 15*T4*T5^2 + 4*T0^2*T6 + 35*T0*T1*T6 + 
  4*T1^2*T6 + 26*T2*T3*T6 + 29*T0*T4*T6 + 35*T1*T4*T6 + 12*T4^2*T6 + 
  9*T3*T5*T6 + 35*T2*T6^2 + 30*T5*T6^2 + 18*T2^2*T7 + 21*T0*T3*T7 + 
  27*T1*T3*T7 + 17*T3*T4*T7 + 34*T2*T5*T7 + 33*T5^2*T7 + 7*T0*T6*T7 + 
  8*T1*T6*T7 + 12*T4*T6*T7 + 14*T3*T7^2 + 7*T6*T7^2 + 6*T0*T2*T8 + 
  30*T1*T2*T8 + 17*T3^2*T8 + 17*T2*T4*T8 + 17*T0*T5*T8 + T4*T5*T8 + 
  5*T3*T6*T8 + 6*T6^2*T8 + 25*T2*T7*T8 + 31*T5*T7*T8 + 18*T0*T8^2 + 
  29*T1*T8^2 + 32*T4*T8^2 + 6*T7*T8^2 + 19*T0^2*T9 + 28*T0*T1*T9 + 
  21*T1^2*T9 + 13*T2*T3*T9 + 10*T0*T4*T9 + 20*T1*T4*T9 + 33*T4^2*T9 + 
  7*T3*T5*T9 + T2*T6*T9 + 12*T5*T6*T9 + 29*T1*T7*T9 + 3*T4*T7*T9 + 
  11*T7^2*T9 + 11*T6*T8*T9 + 26*T2*T9^2 + 4*T5*T9^2 + 24*T8*T9^2, 
 30*T0^2*T1 + 18*T0*T1^2 + 34*T1^3 + 3*T2^3 + 20*T0*T2*T3 + 18*T1*T2*T3 + 
  10*T3^3 + 30*T0^2*T4 + 17*T0*T1*T4 + 33*T1^2*T4 + 23*T2*T3*T4 + 
  15*T0*T4^2 + 30*T1*T4^2 + 20*T4^3 + 22*T2^2*T5 + 4*T0*T3*T5 + 6*T1*T3*T5 + 
  3*T3*T4*T5 + T2*T5^2 + 31*T5^3 + 6*T0*T2*T6 + T1*T2*T6 + 13*T3^2*T6 + 
  6*T2*T4*T6 + 26*T0*T5*T6 + 35*T1*T5*T6 + 7*T4*T5*T6 + 11*T3*T6^2 + 
  19*T6^3 + 19*T0*T1*T7 + 32*T1^2*T7 + 30*T2*T3*T7 + 36*T0*T4*T7 + 
  32*T1*T4*T7 + T4^2*T7 + 31*T3*T5*T7 + 22*T2*T6*T7 + 31*T5*T6*T7 + 
  12*T0*T7^2 + 18*T1*T7^2 + 15*T4*T7^2 + 28*T7^3 + 21*T2^2*T8 + 15*T0*T3*T8 + 
  12*T1*T3*T8 + 14*T3*T4*T8 + 21*T2*T5*T8 + 34*T5^2*T8 + 4*T0*T6*T8 + 
  18*T1*T6*T8 + 29*T4*T6*T8 + 30*T3*T7*T8 + 36*T6*T7*T8 + 18*T2*T8^2 + 
  30*T5*T8^2 + 14*T8^3 + 32*T0*T2*T9 + 28*T1*T2*T9 + 22*T3^2*T9 + 
  28*T2*T4*T9 + T0*T5*T9 + 36*T1*T5*T9 + 10*T4*T5*T9 + 15*T3*T6*T9 + 
  26*T6^2*T9 + 15*T2*T7*T9 + 8*T5*T7*T9 + 12*T0*T8*T9 + 14*T1*T8*T9 + 
  24*T4*T8*T9 + 26*T7*T8*T9 + 2*T3*T9^2 + 17*T9^3, 
 29*T0^2*T2 + 24*T0*T1*T2 + 26*T1^2*T2 + 6*T2^2*T3 + 23*T0*T3^2 + 4*T1*T3^2 + 
  34*T0*T2*T4 + 12*T1*T2*T4 + 17*T3^2*T4 + 19*T2*T4^2 + 35*T0^2*T5 + 
  T0*T1*T5 + 14*T1^2*T5 + 9*T2*T3*T5 + 6*T0*T4*T5 + 36*T1*T4*T5 + 6*T4^2*T5 + 
  30*T3*T5^2 + 10*T0*T3*T6 + 25*T1*T3*T6 + 32*T3*T4*T6 + 7*T2*T5*T6 + 
  28*T5^2*T6 + 26*T0*T6^2 + 3*T1*T6^2 + 36*T4*T6^2 + 3*T0*T2*T7 + 
  28*T1*T2*T7 + 3*T3^2*T7 + 15*T2*T4*T7 + 33*T0*T5*T7 + 19*T1*T5*T7 + 
  19*T4*T5*T7 + 5*T3*T6*T7 + 21*T6^2*T7 + 34*T2*T7^2 + 5*T5*T7^2 + 
  10*T0^2*T8 + 34*T0*T1*T8 + 22*T2*T3*T8 + 16*T0*T4*T8 + 21*T1*T4*T8 + 
  13*T4^2*T8 + T3*T5*T8 + 12*T2*T6*T8 + 6*T5*T6*T8 + 26*T0*T7*T8 + 
  2*T1*T7*T8 + 7*T4*T7*T8 + 9*T7^2*T8 + 29*T3*T8^2 + 28*T6*T8^2 + 8*T2^2*T9 + 
  13*T0*T3*T9 + 12*T1*T3*T9 + 25*T3*T4*T9 + 4*T2*T5*T9 + 9*T5^2*T9 + 
  18*T0*T6*T9 + 2*T1*T6*T9 + 35*T4*T6*T9 + 8*T3*T7*T9 + 7*T6*T7*T9 + 
  32*T2*T8*T9 + 4*T5*T8*T9 + 33*T8^2*T9 + 31*T0*T9^2 + 21*T1*T9^2 + 
  19*T4*T9^2 + 26*T7*T9^2, 17*T0*T2^2 + 20*T1*T2^2 + 6*T0^2*T3 + 
  14*T0*T1*T3 + 32*T1^2*T3 + 25*T2*T3^2 + 25*T2^2*T4 + 7*T0*T3*T4 + 
  7*T1*T3*T4 + 15*T3*T4^2 + 28*T0*T2*T5 + 12*T1*T2*T5 + 20*T3^2*T5 + 
  20*T2*T4*T5 + 8*T0*T5^2 + 11*T1*T5^2 + 11*T4*T5^2 + 13*T0^2*T6 + 
  4*T0*T1*T6 + 21*T1^2*T6 + 6*T2*T3*T6 + 5*T0*T4*T6 + 33*T1*T4*T6 + 
  11*T4^2*T6 + 13*T3*T5*T6 + 3*T2*T6^2 + 13*T5*T6^2 + 7*T2^2*T7 + 
  36*T0*T3*T7 + 13*T1*T3*T7 + 16*T3*T4*T7 + 36*T2*T5*T7 + 9*T5^2*T7 + 
  8*T0*T6*T7 + 29*T1*T6*T7 + 20*T4*T6*T7 + 2*T3*T7^2 + 13*T6*T7^2 + 
  2*T0*T2*T8 + 2*T1*T2*T8 + 7*T3^2*T8 + 13*T2*T4*T8 + 22*T0*T5*T8 + 
  18*T1*T5*T8 + 24*T4*T5*T8 + 5*T3*T6*T8 + 32*T6^2*T8 + T5*T7*T8 + 
  20*T0*T8^2 + 31*T1*T8^2 + 10*T4*T8^2 + 9*T7*T8^2 + 15*T0^2*T9 + 
  20*T0*T1*T9 + 31*T1^2*T9 + 32*T2*T3*T9 + 6*T0*T4*T9 + 13*T1*T4*T9 + 
  3*T4^2*T9 + 11*T3*T5*T9 + 16*T2*T6*T9 + 17*T5*T6*T9 + 36*T0*T7*T9 + 
  13*T1*T7*T9 + 20*T4*T7*T9 + 22*T7^2*T9 + 10*T3*T8*T9 + 28*T6*T8*T9 + 
  T2*T9^2 + 11*T5*T9^2 + 14*T8*T9^2, 14*T0*T1^2 + 24*T1^3 + 21*T2^3 + 
  19*T0*T2*T3 + 31*T1*T2*T3 + 7*T0^2*T4 + 36*T0*T1*T4 + 26*T1^2*T4 + 
  7*T2*T3*T4 + 2*T0*T4^2 + 11*T1*T4^2 + 20*T4^3 + 33*T2^2*T5 + 10*T0*T3*T5 + 
  14*T1*T3*T5 + 3*T3*T4*T5 + 17*T2*T5^2 + 12*T5^3 + 14*T0*T2*T6 + 
  24*T1*T2*T6 + 9*T3^2*T6 + 18*T2*T4*T6 + 20*T0*T5*T6 + 7*T1*T5*T6 + 
  5*T4*T5*T6 + 28*T6^3 + 4*T0^2*T7 + 11*T0*T1*T7 + 7*T1^2*T7 + 3*T2*T3*T7 + 
  10*T0*T4*T7 + 28*T1*T4*T7 + 35*T4^2*T7 + 15*T3*T5*T7 + 27*T2*T6*T7 + 
  6*T5*T6*T7 + 9*T0*T7^2 + 5*T1*T7^2 + 30*T4*T7^2 + 25*T7^3 + 6*T2^2*T8 + 
  33*T0*T3*T8 + 29*T1*T3*T8 + 24*T3*T4*T8 + 30*T2*T5*T8 + 9*T5^2*T8 + 
  T0*T6*T8 + 2*T1*T6*T8 + 11*T4*T6*T8 + 33*T3*T7*T8 + 35*T6*T7*T8 + 
  28*T2*T8^2 + 11*T5*T8^2 + 27*T8^3 + 7*T0*T2*T9 + 28*T1*T2*T9 + 7*T3^2*T9 + 
  T2*T4*T9 + 20*T0*T5*T9 + 23*T4*T5*T9 + 12*T3*T6*T9 + 16*T6^2*T9 + 
  25*T5*T7*T9 + 16*T0*T8*T9 + 31*T1*T8*T9 + 34*T4*T8*T9 + 13*T7*T8*T9 + 
  2*T3*T9^2 + 8*T6*T9^2 + T9^3, 22*T0^2*T2 + 6*T1^2*T2 + 23*T2^2*T3 + 
  10*T0*T3^2 + 9*T1*T3^2 + 6*T0*T2*T4 + 15*T1*T2*T4 + 9*T3^2*T4 + 9*T2*T4^2 + 
  24*T0^2*T5 + 16*T0*T1*T5 + 24*T1^2*T5 + 12*T2*T3*T5 + 19*T0*T4*T5 + 
  25*T1*T4*T5 + 32*T4^2*T5 + 18*T3*T5^2 + 13*T2^2*T6 + 14*T0*T3*T6 + 
  35*T1*T3*T6 + 32*T3*T4*T6 + 36*T2*T5*T6 + 5*T5^2*T6 + 20*T0*T6^2 + 
  5*T1*T6^2 + 19*T4*T6^2 + T0*T2*T7 + 15*T1*T2*T7 + 23*T3^2*T7 + 
  20*T2*T4*T7 + 30*T0*T5*T7 + 8*T1*T5*T7 + 6*T4*T5*T7 + 33*T3*T6*T7 + 
  22*T6^2*T7 + 22*T2*T7^2 + 11*T5*T7^2 + 12*T0^2*T8 + 26*T0*T1*T8 + 
  6*T1^2*T8 + 21*T2*T3*T8 + 34*T0*T4*T8 + 5*T1*T4*T8 + 3*T4^2*T8 + 
  32*T3*T5*T8 + 5*T2*T6*T8 + 30*T5*T6*T8 + 31*T0*T7*T8 + 35*T1*T7*T8 + 
  34*T4*T7*T8 + 28*T7^2*T8 + 27*T3*T8^2 + 17*T6*T8^2 + 29*T0*T3*T9 + 
  7*T1*T3*T9 + 15*T3*T4*T9 + 27*T2*T5*T9 + 11*T5^2*T9 + 26*T0*T6*T9 + 
  12*T1*T6*T9 + 36*T4*T6*T9 + 10*T3*T7*T9 + 26*T6*T7*T9 + 16*T2*T8*T9 + 
  8*T5*T8*T9 + 31*T8^2*T9 + 23*T0*T9^2 + 14*T1*T9^2 + 31*T4*T9^2 + 
  24*T7*T9^2, 16*T0*T2^2 + 16*T1*T2^2 + 34*T0^2*T3 + 28*T0*T1*T3 + 
  7*T1^2*T3 + 22*T2*T3^2 + 22*T2^2*T4 + 8*T0*T3*T4 + 35*T1*T3*T4 + 
  28*T3*T4^2 + 12*T0*T2*T5 + 14*T1*T2*T5 + 3*T3^2*T5 + 25*T2*T4*T5 + 
  14*T0*T5^2 + 17*T1*T5^2 + 23*T4*T5^2 + 11*T0^2*T6 + 6*T0*T1*T6 + 
  34*T1^2*T6 + 15*T2*T3*T6 + 33*T0*T4*T6 + 6*T4^2*T6 + 25*T3*T5*T6 + 
  2*T2*T6^2 + 24*T5*T6^2 + 34*T2^2*T7 + 28*T0*T3*T7 + 6*T1*T3*T7 + 
  21*T3*T4*T7 + 14*T2*T5*T7 + 20*T5^2*T7 + 15*T0*T6*T7 + 20*T1*T6*T7 + 
  11*T4*T6*T7 + 6*T3*T7^2 + 14*T6*T7^2 + T0*T2*T8 + 12*T1*T2*T8 + 
  16*T3^2*T8 + 25*T2*T4*T8 + 36*T0*T5*T8 + 2*T1*T5*T8 + 2*T4*T5*T8 + 
  17*T3*T6*T8 + 21*T6^2*T8 + 13*T2*T7*T8 + 19*T5*T7*T8 + T0*T8^2 + 
  26*T1*T8^2 + 5*T4*T8^2 + 13*T7*T8^2 + 8*T0^2*T9 + 27*T0*T1*T9 + 
  29*T1^2*T9 + 20*T2*T3*T9 + 22*T0*T4*T9 + 14*T1*T4*T9 + 30*T4^2*T9 + 
  21*T3*T5*T9 + 14*T2*T6*T9 + 36*T5*T6*T9 + 11*T0*T7*T9 + 30*T1*T7*T9 + 
  35*T4*T7*T9 + 12*T7^2*T9 + 8*T3*T8*T9 + 26*T6*T8*T9 + 19*T2*T9^2 + 
  20*T5*T9^2 + T8*T9^2, 9*T0^2*T1 + 10*T0*T1^2 + 14*T1^3 + 22*T2^3 + 
  12*T0*T2*T3 + 7*T1*T2*T3 + 30*T3^3 + 16*T0^2*T4 + 30*T0*T1*T4 + 7*T1^2*T4 + 
  33*T2*T3*T4 + 11*T0*T4^2 + 34*T1*T4^2 + 21*T4^3 + 12*T2^2*T5 + 
  31*T1*T3*T5 + 16*T3*T4*T5 + 14*T2*T5^2 + 35*T5^3 + 17*T0*T2*T6 + 
  27*T1*T2*T6 + 7*T3^2*T6 + 36*T2*T4*T6 + 23*T0*T5*T6 + 10*T1*T5*T6 + 
  9*T4*T5*T6 + 4*T3*T6^2 + 15*T6^3 + 21*T0^2*T7 + 33*T0*T1*T7 + 23*T1^2*T7 + 
  6*T2*T3*T7 + 25*T0*T4*T7 + 33*T1*T4*T7 + 25*T4^2*T7 + 9*T3*T5*T7 + 
  T2*T6*T7 + 20*T5*T6*T7 + 17*T0*T7^2 + T1*T7^2 + 13*T4*T7^2 + 28*T7^3 + 
  T2^2*T8 + 26*T0*T3*T8 + 11*T1*T3*T8 + 28*T3*T4*T8 + 9*T2*T5*T8 + 
  33*T0*T6*T8 + 4*T1*T6*T8 + 13*T4*T6*T8 + 3*T3*T7*T8 + 15*T6*T7*T8 + 
  5*T2*T8^2 + 18*T5*T8^2 + 21*T8^3 + 31*T0*T2*T9 + 10*T1*T2*T9 + 8*T3^2*T9 + 
  18*T2*T4*T9 + 31*T0*T5*T9 + 28*T1*T5*T9 + 28*T4*T5*T9 + T3*T6*T9 + 
  33*T6^2*T9 + 31*T2*T7*T9 + 14*T5*T7*T9 + 30*T0*T8*T9 + 7*T4*T8*T9 + 
  4*T7*T8*T9 + 19*T3*T9^2 + 19*T6*T9^2 + 12*T9^3, 
 29*T0^2*T2 + 34*T0*T1*T2 + 22*T1^2*T2 + 26*T2^2*T3 + 26*T0*T3^2 + 
  18*T0*T2*T4 + 30*T1*T2*T4 + 18*T3^2*T4 + 25*T2*T4^2 + 30*T0^2*T5 + 
  34*T0*T1*T5 + 31*T1^2*T5 + 14*T2*T3*T5 + 21*T0*T4*T5 + 7*T1*T4*T5 + 
  15*T4^2*T5 + 35*T3*T5^2 + 29*T2^2*T6 + 31*T0*T3*T6 + 19*T1*T3*T6 + 
  15*T3*T4*T6 + 32*T2*T5*T6 + 28*T5^2*T6 + 3*T1*T6^2 + 14*T4*T6^2 + 
  25*T0*T2*T7 + 19*T1*T2*T7 + 12*T3^2*T7 + 16*T0*T5*T7 + 25*T1*T5*T7 + 
  19*T4*T5*T7 + 35*T3*T6*T7 + 20*T6^2*T7 + 18*T2*T7^2 + 14*T5*T7^2 + 
  23*T0^2*T8 + 36*T0*T1*T8 + 19*T1^2*T8 + 13*T2*T3*T8 + 32*T0*T4*T8 + 
  6*T1*T4*T8 + 29*T4^2*T8 + 14*T3*T5*T8 + 6*T2*T6*T8 + 5*T5*T6*T8 + 
  36*T0*T7*T8 + 22*T1*T7*T8 + 23*T4*T7*T8 + 23*T7^2*T8 + 36*T3*T8^2 + 
  17*T6*T8^2 + 17*T2^2*T9 + 15*T0*T3*T9 + 22*T1*T3*T9 + 14*T3*T4*T9 + 
  20*T2*T5*T9 + 22*T5^2*T9 + 9*T0*T6*T9 + 28*T1*T6*T9 + 6*T4*T6*T9 + 
  33*T3*T7*T9 + 32*T6*T7*T9 + 3*T2*T8*T9 + 6*T5*T8*T9 + 10*T8^2*T9 + 
  11*T0*T9^2 + 33*T1*T9^2 + 16*T4*T9^2 + 15*T7*T9^2, 
 29*T0*T2^2 + 29*T0^2*T3 + 24*T0*T1*T3 + 16*T1^2*T3 + 6*T2*T3^2 + 
  19*T2^2*T4 + 7*T1*T3*T4 + 3*T3*T4^2 + 19*T0*T2*T5 + 25*T1*T2*T5 + 
  27*T3^2*T5 + 8*T2*T4*T5 + 35*T0*T5^2 + 15*T1*T5^2 + 28*T4*T5^2 + 
  7*T0^2*T6 + 4*T0*T1*T6 + 24*T1^2*T6 + 35*T2*T3*T6 + 29*T0*T4*T6 + 
  19*T1*T4*T6 + 24*T4^2*T6 + 25*T3*T5*T6 + 20*T2*T6^2 + 22*T2^2*T7 + 
  18*T0*T3*T7 + 28*T1*T3*T7 + 7*T3*T4*T7 + 17*T2*T5*T7 + 24*T0*T6*T7 + 
  13*T1*T6*T7 + 10*T4*T6*T7 + 35*T3*T7^2 + 18*T6*T7^2 + 29*T0*T2*T8 + 
  22*T1*T2*T8 + 30*T3^2*T8 + 12*T2*T4*T8 + 24*T0*T5*T8 + 7*T1*T5*T8 + 
  14*T4*T5*T8 + 13*T3*T6*T8 + 32*T6^2*T8 + 29*T2*T7*T8 + 33*T5*T7*T8 + 
  17*T0*T8^2 + 13*T1*T8^2 + 6*T4*T8^2 + 3*T7*T8^2 + 12*T0*T1*T9 + 
  25*T1^2*T9 + 36*T2*T3*T9 + 12*T0*T4*T9 + 21*T1*T4*T9 + 4*T4^2*T9 + 
  5*T3*T5*T9 + 31*T2*T6*T9 + 5*T5*T6*T9 + 30*T0*T7*T9 + 5*T4*T7*T9 + 
  30*T7^2*T9 + 25*T3*T8*T9 + 35*T6*T8*T9 + 27*T2*T9^2 + 9*T5*T9^2 + 
  6*T8*T9^2, 16*T0^2*T1 + 29*T0*T1^2 + 7*T1^3 + 21*T2^3 + 8*T0*T2*T3 + 
  9*T1*T2*T3 + 26*T3^3 + 5*T0^2*T4 + 28*T0*T1*T4 + 19*T1^2*T4 + 10*T2*T3*T4 + 
  17*T0*T4^2 + 7*T1*T4^2 + 12*T4^3 + 16*T2^2*T5 + 15*T0*T3*T5 + 12*T1*T3*T5 + 
  8*T3*T4*T5 + 17*T2*T5^2 + 9*T5^3 + 11*T0*T2*T6 + 7*T1*T2*T6 + 27*T3^2*T6 + 
  27*T2*T4*T6 + 23*T0*T5*T6 + 34*T1*T5*T6 + 24*T3*T6^2 + 29*T6^3 + 
  33*T0^2*T7 + 10*T0*T1*T7 + 4*T1^2*T7 + 19*T0*T4*T7 + 17*T4^2*T7 + 
  21*T3*T5*T7 + 33*T2*T6*T7 + 5*T5*T6*T7 + 18*T0*T7^2 + 18*T4*T7^2 + 
  8*T2^2*T8 + 11*T1*T3*T8 + 11*T3*T4*T8 + 28*T2*T5*T8 + 23*T5^2*T8 + 
  13*T0*T6*T8 + 28*T1*T6*T8 + 7*T4*T6*T8 + 26*T3*T7*T8 + 20*T6*T7*T8 + 
  27*T2*T8^2 + 14*T5*T8^2 + 18*T8^3 + 15*T0*T2*T9 + 6*T1*T2*T9 + 30*T3^2*T9 + 
  15*T2*T4*T9 + 23*T0*T5*T9 + 22*T1*T5*T9 + 18*T4*T5*T9 + 32*T3*T6*T9 + 
  28*T6^2*T9 + 30*T2*T7*T9 + 29*T5*T7*T9 + 18*T0*T8*T9 + 28*T1*T8*T9 + 
  8*T4*T8*T9 + 20*T7*T8*T9 + 30*T3*T9^2 + 3*T6*T9^2 + 30*T9^3, 
 24*T0^2*T2 + 16*T0*T1*T2 + 18*T1^2*T2 + 28*T2^2*T3 + 32*T0*T3^2 + 
  11*T1*T3^2 + 20*T0*T2*T4 + 30*T1*T2*T4 + 34*T3^2*T4 + 11*T2*T4^2 + 
  7*T0^2*T5 + 33*T0*T1*T5 + 25*T1^2*T5 + 35*T2*T3*T5 + T0*T4*T5 + 
  26*T1*T4*T5 + 32*T4^2*T5 + 30*T3*T5^2 + 35*T2^2*T6 + 3*T0*T3*T6 + 
  12*T1*T3*T6 + T3*T4*T6 + 31*T2*T5*T6 + 22*T5^2*T6 + 29*T0*T6^2 + 
  36*T1*T6^2 + 16*T4*T6^2 + 18*T0*T2*T7 + 2*T1*T2*T7 + 12*T3^2*T7 + 
  30*T2*T4*T7 + 16*T0*T5*T7 + 32*T1*T5*T7 + 11*T4*T5*T7 + 25*T3*T6*T7 + 
  10*T6^2*T7 + 36*T2*T7^2 + 26*T5*T7^2 + 26*T0^2*T8 + 17*T0*T1*T8 + 
  15*T1^2*T8 + 25*T2*T3*T8 + 19*T0*T4*T8 + 24*T1*T4*T8 + 30*T4^2*T8 + 
  16*T3*T5*T8 + 8*T2*T6*T8 + 31*T5*T6*T8 + 19*T0*T7*T8 + 16*T1*T7*T8 + 
  26*T4*T7*T8 + 25*T7^2*T8 + 4*T3*T8^2 + 7*T6*T8^2 + 14*T2^2*T9 + 
  22*T0*T3*T9 + T1*T3*T9 + 24*T3*T4*T9 + 4*T2*T5*T9 + 28*T5^2*T9 + 
  33*T0*T6*T9 + 5*T1*T6*T9 + T4*T6*T9 + 26*T6*T7*T9 + 4*T2*T8*T9 + 
  13*T5*T8*T9 + 35*T8^2*T9 + 36*T0*T9^2 + 30*T1*T9^2 + 26*T4*T9^2 + 
  18*T7*T9^2, 12*T0*T2^2 + 32*T1*T2^2 + 16*T0^2*T3 + 29*T0*T1*T3 + 
  35*T1^2*T3 + 32*T2*T3^2 + 22*T2^2*T4 + T0*T3*T4 + 20*T1*T3*T4 + 
  20*T3*T4^2 + 34*T0*T2*T5 + 32*T1*T2*T5 + T3^2*T5 + 15*T2*T4*T5 + 
  25*T0*T5^2 + 34*T1*T5^2 + 17*T4*T5^2 + 27*T0^2*T6 + 25*T0*T1*T6 + 
  14*T1^2*T6 + 20*T2*T3*T6 + 22*T0*T4*T6 + 13*T1*T4*T6 + 15*T4^2*T6 + 
  22*T3*T5*T6 + 20*T2*T6^2 + 27*T5*T6^2 + 19*T2^2*T7 + 22*T0*T3*T7 + 
  3*T3*T4*T7 + 35*T2*T5*T7 + 31*T5^2*T7 + 16*T0*T6*T7 + 34*T4*T6*T7 + 
  36*T3*T7^2 + 19*T6*T7^2 + 30*T0*T2*T8 + 18*T1*T2*T8 + 8*T3^2*T8 + 
  19*T2*T4*T8 + 11*T0*T5*T8 + 10*T1*T5*T8 + 31*T4*T5*T8 + 36*T3*T6*T8 + 
  16*T6^2*T8 + 17*T2*T7*T8 + 28*T5*T7*T8 + 34*T0*T8^2 + 20*T1*T8^2 + 
  27*T4*T8^2 + 36*T7*T8^2 + 5*T0^2*T9 + 28*T0*T1*T9 + 7*T1^2*T9 + 
  33*T2*T3*T9 + 2*T0*T4*T9 + 26*T1*T4*T9 + 34*T4^2*T9 + 28*T3*T5*T9 + 
  26*T2*T6*T9 + 18*T5*T6*T9 + 18*T0*T7*T9 + 30*T1*T7*T9 + 9*T4*T7*T9 + 
  19*T7^2*T9 + 11*T3*T8*T9 + 12*T6*T8*T9 + 19*T2*T9^2 + 34*T8*T9^2, 
 15*T0^2*T1 + T0*T1^2 + 15*T1^3 + 25*T2^3 + 3*T0*T2*T3 + 36*T1*T2*T3 + 
  34*T3^3 + 16*T0^2*T4 + 16*T0*T1*T4 + 30*T1^2*T4 + 21*T2*T3*T4 + 
  35*T0*T4^2 + 7*T1*T4^2 + 36*T4^3 + T2^2*T5 + 4*T0*T3*T5 + 8*T1*T3*T5 + 
  17*T3*T4*T5 + 16*T2*T5^2 + 13*T5^3 + 32*T0*T2*T6 + 25*T1*T2*T6 + 
  6*T3^2*T6 + 18*T2*T4*T6 + 13*T0*T5*T6 + 9*T1*T5*T6 + 21*T4*T5*T6 + 
  28*T3*T6^2 + 8*T6^3 + 2*T0^2*T7 + 27*T0*T1*T7 + 23*T1^2*T7 + 30*T2*T3*T7 + 
  6*T0*T4*T7 + 5*T1*T4*T7 + 19*T4^2*T7 + 4*T3*T5*T7 + 5*T2*T6*T7 + 
  12*T5*T6*T7 + 17*T0*T7^2 + 19*T1*T7^2 + 34*T4*T7^2 + 4*T7^3 + 22*T2^2*T8 + 
  31*T0*T3*T8 + 24*T1*T3*T8 + 21*T3*T4*T8 + 33*T2*T5*T8 + 36*T5^2*T8 + 
  27*T0*T6*T8 + 36*T1*T6*T8 + 20*T4*T6*T8 + 12*T3*T7*T8 + 23*T6*T7*T8 + 
  26*T2*T8^2 + 8*T5*T8^2 + 8*T8^3 + 30*T0*T2*T9 + 3*T1*T2*T9 + T3^2*T9 + 
  33*T2*T4*T9 + 26*T0*T5*T9 + 20*T1*T5*T9 + 16*T4*T5*T9 + 9*T3*T6*T9 + 
  18*T6^2*T9 + T2*T7*T9 + 28*T5*T7*T9 + 12*T0*T8*T9 + 27*T1*T8*T9 + 
  26*T4*T8*T9 + 19*T7*T8*T9 + 31*T3*T9^2 + 33*T6*T9^2 + 19*T9^3, 
 3*T0^2*T2 + 27*T0*T1*T2 + 12*T1^2*T2 + 26*T2^2*T3 + 10*T0*T3^2 + T1*T3^2 + 
  35*T0*T2*T4 + 5*T1*T2*T4 + 6*T3^2*T4 + 21*T2*T4^2 + 9*T0^2*T5 + 
  30*T0*T1*T5 + 9*T1^2*T5 + 32*T2*T3*T5 + 2*T0*T4*T5 + 32*T1*T4*T5 + 
  3*T4^2*T5 + 26*T3*T5^2 + 2*T2^2*T6 + 5*T0*T3*T6 + 35*T1*T3*T6 + 
  15*T3*T4*T6 + 32*T2*T5*T6 + 8*T5^2*T6 + 28*T0*T6^2 + 13*T1*T6^2 + 
  33*T4*T6^2 + 4*T0*T2*T7 + 25*T1*T2*T7 + 24*T3^2*T7 + 4*T2*T4*T7 + 
  36*T0*T5*T7 + 36*T1*T5*T7 + 23*T4*T5*T7 + 12*T3*T6*T7 + 20*T6^2*T7 + 
  14*T2*T7^2 + 32*T5*T7^2 + 35*T0^2*T8 + 15*T0*T1*T8 + 9*T1^2*T8 + 
  18*T2*T3*T8 + 30*T0*T4*T8 + 29*T1*T4*T8 + 12*T4^2*T8 + 28*T3*T5*T8 + 
  35*T2*T6*T8 + 18*T5*T6*T8 + 28*T0*T7*T8 + 33*T1*T7*T8 + 6*T4*T7*T8 + 
  12*T7^2*T8 + 19*T3*T8^2 + 25*T6*T8^2 + 24*T2^2*T9 + 21*T0*T3*T9 + 
  16*T1*T3*T9 + 33*T3*T4*T9 + 3*T2*T5*T9 + 7*T5^2*T9 + 7*T0*T6*T9 + 
  29*T1*T6*T9 + 24*T4*T6*T9 + 35*T3*T7*T9 + 28*T6*T7*T9 + T2*T8*T9 + 
  20*T5*T8*T9 + 36*T8^2*T9 + 14*T0*T9^2 + 28*T1*T9^2 + 4*T4*T9^2 + 
  28*T7*T9^2, 19*T0*T2^2 + 35*T1*T2^2 + 8*T0^2*T3 + 28*T0*T1*T3 + 9*T1^2*T3 + 
  33*T2*T3^2 + 26*T2^2*T4 + 7*T0*T3*T4 + 15*T1*T3*T4 + 20*T3*T4^2 + 
  3*T0*T2*T5 + 14*T1*T2*T5 + 10*T3^2*T5 + 10*T2*T4*T5 + 28*T0*T5^2 + 
  21*T1*T5^2 + 25*T4*T5^2 + 6*T0^2*T6 + 35*T0*T1*T6 + 31*T1^2*T6 + 
  36*T2*T3*T6 + 20*T0*T4*T6 + 33*T1*T4*T6 + 6*T4^2*T6 + 34*T3*T5*T6 + 
  7*T2*T6^2 + 35*T5*T6^2 + 10*T2^2*T7 + 14*T0*T3*T7 + 20*T1*T3*T7 + 
  29*T3*T4*T7 + 2*T2*T5*T7 + 17*T5^2*T7 + 24*T0*T6*T7 + 22*T1*T6*T7 + 
  18*T3*T7^2 + 26*T6*T7^2 + 23*T0*T2*T8 + 19*T1*T2*T8 + 12*T3^2*T8 + 
  5*T2*T4*T8 + 10*T0*T5*T8 + 6*T1*T5*T8 + 28*T4*T5*T8 + 32*T3*T6*T8 + 
  15*T6^2*T8 + 36*T2*T7*T8 + 5*T5*T7*T8 + 27*T0*T8^2 + 5*T1*T8^2 + 
  31*T4*T8^2 + 35*T7*T8^2 + 14*T0^2*T9 + 17*T0*T1*T9 + 36*T1^2*T9 + 
  32*T2*T3*T9 + 15*T0*T4*T9 + 5*T1*T4*T9 + 26*T4^2*T9 + 8*T3*T5*T9 + 
  11*T2*T6*T9 + 35*T5*T6*T9 + 7*T0*T7*T9 + 27*T1*T7*T9 + 18*T4*T7*T9 + 
  27*T3*T8*T9 + 35*T6*T8*T9 + 34*T2*T9^2 + T5*T9^2 + 17*T8*T9^2, 
 T0^2*T1 + 8*T0*T1^2 + 34*T1^3 + 14*T2^3 + 21*T0*T2*T3 + 25*T1*T2*T3 + 
  33*T3^3 + 32*T0^2*T4 + 22*T0*T1*T4 + 14*T1^2*T4 + 6*T2*T3*T4 + 24*T0*T4^2 + 
  17*T1*T4^2 + 17*T4^3 + 35*T2^2*T5 + 5*T1*T3*T5 + 11*T3*T4*T5 + 34*T2*T5^2 + 
  34*T5^3 + 12*T0*T2*T6 + 31*T1*T2*T6 + 24*T3^2*T6 + 20*T2*T4*T6 + 
  20*T0*T5*T6 + 10*T1*T5*T6 + 7*T4*T5*T6 + 35*T3*T6^2 + 16*T6^3 + 
  11*T0^2*T7 + 29*T0*T1*T7 + 21*T1^2*T7 + 26*T2*T3*T7 + 11*T0*T4*T7 + 
  11*T1*T4*T7 + 15*T4^2*T7 + 28*T3*T5*T7 + 31*T2*T6*T7 + 34*T5*T6*T7 + 
  T0*T7^2 + 36*T1*T7^2 + T4*T7^2 + 32*T7^3 + 27*T2^2*T8 + 27*T0*T3*T8 + 
  12*T1*T3*T8 + 34*T3*T4*T8 + 32*T2*T5*T8 + 34*T5^2*T8 + 6*T0*T6*T8 + 
  34*T1*T6*T8 + 17*T4*T6*T8 + 10*T3*T7*T8 + 7*T6*T7*T8 + 19*T2*T8^2 + 
  24*T5*T8^2 + 17*T8^3 + 32*T0*T2*T9 + 26*T1*T2*T9 + 7*T3^2*T9 + 
  22*T2*T4*T9 + 34*T0*T5*T9 + 23*T1*T5*T9 + 9*T4*T5*T9 + 17*T3*T6*T9 + 
  22*T6^2*T9 + 11*T2*T7*T9 + 33*T5*T7*T9 + 2*T0*T8*T9 + 24*T1*T8*T9 + 
  8*T4*T8*T9 + 33*T7*T8*T9 + 20*T3*T9^2 + 6*T6*T9^2 + 29*T9^3, 
 35*T0^2*T1 + 22*T0*T1^2 + 23*T1^3 + 9*T2^3 + 17*T0*T2*T3 + 22*T1*T2*T3 + 
  29*T3^3 + 22*T0^2*T4 + 21*T0*T1*T4 + 32*T1^2*T4 + 21*T2*T3*T4 + 
  29*T0*T4^2 + 22*T1*T4^2 + 27*T4^3 + 23*T2^2*T5 + 19*T0*T3*T5 + 
  35*T1*T3*T5 + 25*T3*T4*T5 + 12*T2*T5^2 + 34*T5^3 + 23*T0*T2*T6 + 
  32*T1*T2*T6 + 12*T3^2*T6 + 32*T2*T4*T6 + 28*T0*T5*T6 + 19*T1*T5*T6 + 
  12*T3*T6^2 + 23*T6^3 + 29*T0^2*T7 + 17*T0*T1*T7 + 25*T1^2*T7 + 
  17*T2*T3*T7 + 2*T0*T4*T7 + 5*T1*T4*T7 + 36*T4^2*T7 + 19*T3*T5*T7 + 
  13*T2*T6*T7 + 20*T5*T6*T7 + 4*T0*T7^2 + 10*T1*T7^2 + 16*T4*T7^2 + 8*T7^3 + 
  32*T2^2*T8 + T0*T3*T8 + T1*T3*T8 + 31*T3*T4*T8 + 22*T2*T5*T8 + T5^2*T8 + 
  13*T0*T6*T8 + 11*T1*T6*T8 + 20*T4*T6*T8 + 33*T3*T7*T8 + 15*T6*T7*T8 + 
  34*T2*T8^2 + 31*T5*T8^2 + 17*T8^3 + 34*T0*T2*T9 + 16*T1*T2*T9 + 
  19*T3^2*T9 + 22*T2*T4*T9 + T0*T5*T9 + 2*T1*T5*T9 + 6*T4*T5*T9 + 
  16*T3*T6*T9 + 21*T6^2*T9 + 31*T2*T7*T9 + 27*T5*T7*T9 + 19*T0*T8*T9 + 
  21*T1*T8*T9 + 29*T4*T8*T9 + 9*T7*T8*T9 + 2*T3*T9^2 + 5*T6*T9^2 + 17*T9^3, 
 18*T0^3 + 12*T0^2*T1 + 17*T0*T1^2 + 2*T2^3 + 20*T0*T2*T3 + 6*T1*T2*T3 + 
  32*T3^3 + 26*T0^2*T4 + 10*T0*T1*T4 + 28*T1^2*T4 + T2*T3*T4 + 15*T0*T4^2 + 
  17*T1*T4^2 + 22*T4^3 + 3*T2^2*T5 + 5*T0*T3*T5 + 10*T1*T3*T5 + 25*T3*T4*T5 + 
  19*T2*T5^2 + 5*T5^3 + T0*T2*T6 + 33*T1*T2*T6 + 15*T3^2*T6 + 13*T2*T4*T6 + 
  T0*T5*T6 + 33*T1*T5*T6 + 21*T4*T5*T6 + 21*T3*T6^2 + 25*T6^3 + 23*T0^2*T7 + 
  12*T0*T1*T7 + 9*T1^2*T7 + 10*T2*T3*T7 + 35*T0*T4*T7 + 36*T1*T4*T7 + 
  31*T4^2*T7 + 4*T3*T5*T7 + 36*T2*T6*T7 + 11*T5*T6*T7 + 33*T0*T7^2 + 
  2*T1*T7^2 + 19*T4*T7^2 + 36*T7^3 + 28*T2^2*T8 + 24*T0*T3*T8 + 35*T1*T3*T8 + 
  11*T3*T4*T8 + 18*T2*T5*T8 + 34*T5^2*T8 + 4*T0*T6*T8 + 3*T1*T6*T8 + 
  25*T4*T6*T8 + 6*T3*T7*T8 + 17*T6*T7*T8 + 16*T2*T8^2 + 18*T5*T8^2 + 
  12*T8^3 + 6*T0*T2*T9 + 16*T1*T2*T9 + 33*T3^2*T9 + 8*T2*T4*T9 + 
  11*T0*T5*T9 + 35*T1*T5*T9 + 16*T4*T5*T9 + 27*T3*T6*T9 + 25*T6^2*T9 + 
  11*T2*T7*T9 + 34*T5*T7*T9 + 24*T0*T8*T9 + 34*T1*T8*T9 + 11*T4*T8*T9 + 
  35*T7*T8*T9 + 3*T3*T9^2 + 26*T6*T9^2 + 24*T9^3}


==> anc/Equations/ten_cubics.txt <==
{Z0^3, Z0*Z12*Z5 + Z0*Z2*Z9, Z0*Z10*Z6 + Z0*Z3*Z7, Z0*Z11*Z4 + Z0*Z1*Z8, 
 Z0*Z10*Z3 + Z0*Z6*Z7, Z0*Z1*Z11 + Z0*Z4*Z8, Z0*Z12*Z2 + Z0*Z5*Z9, 
 Z1*Z10^2 - (-7/4 + (3*rr)/4)*Z10*Z2*Z5 - 2*Z1*Z3*Z5 + 
  (1/2 - rr/2)*Z12^2*Z6 + 2*Z2*Z4*Z6 - Z11*Z6^2 - Z1*Z10*Z7 + Z10*Z4*Z7 + 
  (-7/4 + (3*rr)/4)*Z2*Z5*Z7 - Z4*Z7^2 + Z3^2*Z8 - (1/2 - rr/2)*Z3*Z9^2, 
 Z11^2*Z2 + (1/2 - rr/2)*Z10^2*Z4 - Z12*Z4^2 + 2*Z3*Z4*Z5 - 2*Z1*Z2*Z6 - 
  (-7/4 + (3*rr)/4)*Z11*Z3*Z6 - (1/2 - rr/2)*Z1*Z7^2 - Z11*Z2*Z8 + 
  Z11*Z5*Z8 + (-7/4 + (3*rr)/4)*Z3*Z6*Z8 - Z5*Z8^2 + Z1^2*Z9, 
 Z12^2*Z3 - (-7/4 + (3*rr)/4)*Z1*Z12*Z4 - 2*Z2*Z3*Z4 + 
  (1/2 - rr/2)*Z11^2*Z5 - Z10*Z5^2 + 2*Z1*Z5*Z6 + Z2^2*Z7 - 
  (1/2 - rr/2)*Z2*Z8^2 - Z12*Z3*Z9 + (-7/4 + (3*rr)/4)*Z1*Z4*Z9 + Z12*Z6*Z9 - 
  Z6*Z9^2}


==> anc/README.md <==
# Explicit Equations for Fake Projective Plane (a = 7, p = 2, \emptyset, D_3 X_7)
This repository contains supplementary code for the paper *Explicit Equations for Fake Projective Plane (a = 7, p = 2, \emptyset, D_3 X_7)* by Borisov, Ji, and Li.

## Main Files

The main files are laid out in the current directory as follows. Unless specified otherwise, files with suffix **.txt** are Magma files.

### Magma Files
- [Section2.txt](Section2.txt) provides relevant verification codes that occur in Section 2 of the manuscript.

### Mathematica Files
- [Section3.nb](Section3.nb) calculates the equations of W and the birational model of Z.
- [Section4.nb](Section4.nb) computes the equations of the fake projective plane **(a = 7, p = 2, \emptyset, D_3 X_7)** in the number field and reduction modulo prime.

While all files can be executed independently on their own, the recommended order to run them are:
1. [Section2.txt](Section2.txt)
2. [Section3.nb](Section3.nb)
3. [Section4.nb](Section4.nb)

The Mathematica files are written in Mathematica 12.0, but they should be compatible with Mathematica 13.0.

## Other Directories
The folders for this repository are as follows:
1. [Dependency](Dependency) : Contains pre-computed points and other dependencies for the main Mathematica files. 
    - The file **EqsFPP.txt** contains equations of the fake projective plane **(a = 7, p = 2, \emptyset, D_3 2_7)** produced in the [paper](https://arxiv.org/abs/1802.06333) *Explicit equations of a fake projective plane* by Borisov and Keum.

    - The file **4HD_one_section.txt** contains equations of one section of 4H + D from the FPP **(a=7, p=2, \emptyset, D_3 2_7)**. This is from the paper *On the Geometry of a Fake Projective Plane with 21 Automorphisms* and its accompanied [repository](https://github.com/mattie-ji/FPP-21-Geometry) by Borisov, Ji, Li, and Mondal.
    
    - The other files are all computed as part of this project.

2. [Equations](Equations): Contains relevant equations produced by the main Mathematica files:
    - **ginvariant_section_c3.txt** contains the 10 quadratics vanishing on the unique weight 0 section of 6H + D from the FPP **(a=7, p=2, \emptyset, D_3 2_7)**. These 10 quadratics are used in the definition of the coordinates U10, U11, ..., U19 in the calculation of W.
    - **minors_37.txt** contains three **7 x 7** minors of the Jacobian of the equations of **(a = 7, p = 2, \emptyset, D_3 X_7)** modulo 37.
    - **r-11_equations.txt** contains the 56 quadratics vanishing on **r_{-1,1}=0**.
    - **r00_equations.txt** contains the 56 quadratics vanishing on **r_{0,0}=0**.
    - **r11_equations.txt** contains the 56 quadratics vanishing on **r_{1,1}=0**.
    - **reduced_equations_37.txt** contains the equations of the FPP **(a = 7, p = 2, \emptyset, D_3 X_7)** reduced modulo 37. The coefficients here also include a cubic root of unity (See [Section4.nb](Section4.nb) for more details).
    - **Target_FPP_simple.txt** contains the 84 cubic equations defining the FPP **(a = 7, p = 2, \emptyset, D_3 X_7)** with coefficients in **Q(\sqrt{-7})**.
    - **ten_cubics.txt** contains the 10 cubic equations that defines the 10 sections of **X = (a = 7, p = 2, \emptyset, D_3 X_7)** in **2 K_X**.
    - **W_equations.txt** contains the 100 equations of the double cover W. The first 45 equations are the odd equations, and the second 55 equations are the even equations.
    - **Z_singular_equations.txt** contains the 66 cubic equations defining a birational model of Z.


3. [Verification](Verification): Contains code verifying the results produced by the main Mathematica files:
    - **FPP_Hilbert.txt** checks the Hilbert polynomial of the FPP **(a = 7, p = 2, \emptyset, D_3 X_7)**. 
    - **FPP_M2.txt** is a Macaulay2 file checking that the embedding of the FPP **X = (a = 7, p = 2, \emptyset, D_3 X_7)** is in **2 K_X**.
    - **FPP_smoothness_Hodge.txt** checks that the equations of the FPP **(a = 7, p = 2, \emptyset, D_3 X_7)** is smooth and computes its Hodge numbers modulo prime.
    - **r_11_check_Hilbert.txt** checks the Hilbert polynomial of **r_{1, 1}=0**.
    - **W_check_Hilbert.txt** checks the Hilbert polynomial of W.
    - **Z_singular_Hilbert.txt** shows the Hilbert polynomial of the birational model of Z.

==> anc/README.txt <==
# Explicit Equations for Fake Projective Plane (a = 7, p = 2, \emptyset, D_3 X_7)
This repository contains supplementary code for the paper *Explicit Equations for Fake Projective Plane (a = 7, p = 2, \emptyset, D_3 X_7)* by Borisov, Ji, and Li.

## Main Files

The main files are laid out in the current directory as follows. Unless specified otherwise, files with suffix **.txt** are Magma files.

### Magma Files
- [Section2.txt](Section2.txt) provides relevant verification codes that occur in Section 2 of the manuscript.

### Mathematica Files
- [Section3.nb](Section3.nb) calculates the equations of W and the birational model of Z.
- [Section4.nb](Section4.nb) computes the equations of the fake projective plane **(a = 7, p = 2, \emptyset, D_3 X_7)** in the number field and reduction modulo prime.

While all files can be executed independently on their own, the recommended order to run them are:
1. [Section2.txt](Section2.txt)
2. [Section3.nb](Section3.nb)
3. [Section4.nb](Section4.nb)

The Mathematica files are written in Mathematica 12.0, but they should be compatible with Mathematica 13.0.

## Other Directories
The folders for this repository are as follows:
1. [Dependency](Dependency) : Contains pre-computed points and other dependencies for the main Mathematica files. 
    - The file **EqsFPP.txt** contains equations of the fake projective plane **(a = 7, p = 2, \emptyset, D_3 2_7)** produced in the [paper](https://arxiv.org/abs/1802.06333) *Explicit equations of a fake projective plane* by Borisov and Keum.

    - The file **4HD_one_section.txt** contains equations of one section of 4H + D from the FPP **(a=7, p=2, \emptyset, D_3 2_7)**. This is from the paper *On the Geometry of a Fake Projective Plane with 21 Automorphisms* and its accompanied [repository](https://github.com/mattie-ji/FPP-21-Geometry) by Borisov, Ji, Li, and Mondal.
    
    - The other files are all computed as part of this project.

2. [Equations](Equations): Contains relevant equations produced by the main Mathematica files:
    - **ginvariant_section_c3.txt** contains the 10 quadratics vanishing on the unique weight 0 section of 6H + D from the FPP **(a=7, p=2, \emptyset, D_3 2_7)**. These 10 quadratics are used in the definition of the coordinates U10, U11, ..., U19 in the calculation of W.
    - **minors_37.txt** contains three **7 x 7** minors of the Jacobian of the equations of **(a = 7, p = 2, \emptyset, D_3 X_7)** modulo 37.
    - **r-11_equations.txt** contains the 56 quadratics vanishing on **r_{-1,1}=0**.
    - **r00_equations.txt** contains the 56 quadratics vanishing on **r_{0,0}=0**.
    - **r11_equations.txt** contains the 56 quadratics vanishing on **r_{1,1}=0**.
    - **reduced_equations_37.txt** contains the equations of the FPP **(a = 7, p = 2, \emptyset, D_3 X_7)** reduced modulo 37. The coefficients here also include a cubic root of unity (See [Section4.nb](Section4.nb) for more details).
    - **Target_FPP_simple.txt** contains the 84 cubic equations defining the FPP **(a = 7, p = 2, \emptyset, D_3 X_7)** with coefficients in **Q(\sqrt{-7})**.
    - **ten_cubics.txt** contains the 10 cubic equations that defines the 10 sections of **X = (a = 7, p = 2, \emptyset, D_3 X_7)** in **2 K_X**.
    - **W_equations.txt** contains the 100 equations of the double cover W. The first 45 equations are the odd equations, and the second 55 equations are the even equations.
    - **Z_singular_equations.txt** contains the 66 cubic equations defining a birational model of Z.


3. [Verification](Verification): Contains code verifying the results produced by the main Mathematica files:
    - **FPP_Hilbert.txt** checks the Hilbert polynomial of the FPP **(a = 7, p = 2, \emptyset, D_3 X_7)**. 
    - **FPP_M2.txt** is a Macaulay2 file checking that the embedding of the FPP **X = (a = 7, p = 2, \emptyset, D_3 X_7)** is in **2 K_X**.
    - **FPP_smoothness_Hodge.txt** checks that the equations of the FPP **(a = 7, p = 2, \emptyset, D_3 X_7)** is smooth and computes its Hodge numbers modulo prime.
    - **r_11_check_Hilbert.txt** checks the Hilbert polynomial of **r_{1, 1}=0**.
    - **W_check_Hilbert.txt** checks the Hilbert polynomial of W.
    - **Z_singular_Hilbert.txt** shows the Hilbert polynomial of the birational model of Z.

==> anc/Section2.txt <==
// Generators and relations of the group is from https://www.maths.usyd.edu.au/u/donaldc/fakeprojectiveplanes/bargammapresentations.txt

print "\nFor the class (a=7,p=2,\emptyset)";
print "********************************";

// The group $\bar\Gamma$:

F<xz,xb>:=FreeGroup(2);
relnlist:={
xz^7,
(xb^-2*xz^1)^3,
(xb^2*xz^-2*xb^2*xz^2)^3,
(xb^2*xz^-2*xb^2*xz^4)^3,
xb^3*xz^-2*xb^-1*xz^2*xb^-2*xz^1,
xb^3*xz^1*xb^3*xz^3*xb*xz^2*xb^-1*xz^-1,
xb^3*xz^2*xb^2*xz^-2*xb^-1*xz^-1*xb^-3*xz^1*xb^-1*xz^-1};

G,psi:=quo<F|relnlist>;
z:=psi(xz);
b:=psi(xb);

print "\nFor the fpp (a=7,p=2,\emptyset,D_3 2_7)";
print "**************************************";

// generators of the fundamental group:
s1:=b^3;
s2:=(z*b*z^-1)^3;
s3:=b*z*b^2*z^-2;
s4:=z*b*z^3*b^-1;

// Here is the fundamental group:
GY:=sub< G | s1,s2,s3,s4>;
print "Index of GY in G is",Index(G,GY);
print "AbelianQuotientInvariants(GY) =",AbelianQuotientInvariants(GY);

print "\nFor the fpp (a=7,p=2,\emptyset,D_3 X_7)";
print "**************************************";

// generators of the fundamental group

s5:=b^3;
s6:=z*b^3*z;
s7:=b*z^2*b^-1*z;

// Here is the fundamental group:
GX:=sub< G | s5,s6,s7>;
print "Index of GX in G is",Index(G,GX);
print "AbelianQuotientInvariants(GX) =",AbelianQuotientInvariants(GX);


// Defining GZ:
GZ:=CommutatorSubgroup(GX);
// The next command also verifies that GZ is a subgroup of GY
Index(GY,GZ);

// Checking that GZ is a normal subgroup of G
IsNormal(G,GZ);
H:=G/GZ;
#(H);


t1:=b^3;
t2:=b*z*b^2*z^(-2)*b^3;
t3:=b*z^2*b^(-1)*z;
t4:=b^4;

// We see that the following four elements generate the quotient subgroup and satisfy 
// the relations of the semidirect product
Index(G,sub<G | GZ, t1, t2, t3, t4>);  // output = 1


Index(sub<G | GZ, t1^2,t2^7,t1*t2*t1*t2,t3^7,t1*t3*t1^(-1)*t3^(-1),t2*t3*t2^(-1)*t3^(-1)>,GZ); 
// output = 1
Index(sub<G | GZ, t4^3,t1*t4*t1^(-1)*t4^(-1), t4*t2*t4^(-1)*t2^3, t4*t3*t4^(-1)*t3^5>,GZ); 
//output = 1


// We verify that t1 and t2 generate GY/GZ and t1 and t3 generate GX/GZ
Index(sub<G | GZ, t1, t2>, GY);
Index(sub<G | GZ, t1, t3>, GX);


// Checking finiteness of abelianization
Index(GZ,CommutatorSubgroup(GZ));



==> anc/Section3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    411022,      10485]
NotebookOptionsPosition[    391419,      10217]
NotebookOutlinePosition[    391821,      10233]
CellTagsIndexPosition[    391778,      10230]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Import", " ", "file", " ", "of", " ", "equations", " ", "for", " ", 
    "FPP"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
   RowBox[{"FileNames", "[", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"filename", " ", "=", " ", "\"\<Dependency/EqsFPP.txt\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"EqsFPP", "=", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"Import", "[", "filename", "]"}], "]"}], "/.", 
      RowBox[{"rr", "\[Rule]", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "have", " ", "precomputed", " ", "100", " ", "points", " ", 
     "on", " ", "FPP", " ", "with", " ", "high", " ", "accuracy", " ", 
     "using", " ", "NSolve", " ", "Mathematica", " ", 
     RowBox[{"command", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Upoints", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "\"\<Dependency/PointsOnFPP.txt\>\"", "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "Upoints", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Accuracy", "[", "Upoints", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "Changes", " ", "a", " ", "floating", " ", "point", " ", "number", " ", 
       "to", " ", "the", " ", "exact", " ", "form", " ", "a"}], " ", "+", " ", 
      RowBox[{"b", "*", "rr"}]}], ",", " ", 
     RowBox[{
      RowBox[{"where", " ", "rr"}], " ", "=", " ", 
      RowBox[{"sqrt", 
       RowBox[{"{", 
        RowBox[{"-", "7"}], "}"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
     RowBox[{"Ret", "=", 
      RowBox[{
       RowBox[{"Rationalize", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{"Re", "[", "x", "]"}], ",", "1900"}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "600"}], ")"}]}]}], "]"}], "]"}], "+", 
       RowBox[{"rr", " ", 
        RowBox[{"Rationalize", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Im", "[", "x", "]"}], "/", 
              SqrtBox["7"]}], ",", "1900"}], "]"}], ",", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "600"}], ")"}]}]}], "]"}], "]"}]}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.8993869897729855`*^9, 3.8993870081905217`*^9}, 
   3.8999305470991335`*^9, 3.8999312478110247`*^9, {3.9007183755740523`*^9, 
   3.900718434461049*^9}, {3.9013645350028143`*^9, 3.901364561192794*^9}, 
   3.9019287168421917`*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"1f7f4251-c678-44a5-8ec1-7191e9008497"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Dependency\"\>", ",", "\<\"Equations\"\>", ",", "\<\".git\"\>",
    ",", "\<\"README.md\"\>", ",", "\<\"README.txt\"\>", 
   ",", "\<\"Section2.txt\"\>", ",", "\<\"Section3.nb\"\>", 
   ",", "\<\"Section4.nb\"\>", ",", "\<\"Verification\"\>"}], "}"}]], "Output",
 CellChangeTimes->{
  3.899390291662077*^9, 3.899392638295162*^9, 3.8993926992141724`*^9, 
   3.899393098274674*^9, 3.899394538113961*^9, 3.899394718858881*^9, 
   3.8993951298944645`*^9, 3.899489402685788*^9, 3.8999312953117094`*^9, {
   3.8999313393606644`*^9, 3.8999313403816643`*^9}, 3.8999317462438717`*^9, 
   3.8999319827681985`*^9, 3.89993209339552*^9, 3.899932192276125*^9, 
   3.9007184436160583`*^9, 3.9007185005777164`*^9, 3.900718769583356*^9, 
   3.9007191672823944`*^9, 3.901364504142808*^9, 3.9013700492884893`*^9, 
   3.901378471956555*^9, 3.901379065559299*^9, 3.901379139468152*^9, 
   3.9013886787666893`*^9, 3.9013948553264847`*^9, 3.90142126068224*^9, 
   3.9015731579408016`*^9, 3.9019287341581926`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"7fb22a65-3b08-4062-b0a3-7b2a2c8dfb83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100", ",", "10"}], "}"}]], "Output",
 CellChangeTimes->{
  3.899390291662077*^9, 3.899392638295162*^9, 3.8993926992141724`*^9, 
   3.899393098274674*^9, 3.899394538113961*^9, 3.899394718858881*^9, 
   3.8993951298944645`*^9, 3.899489402685788*^9, 3.8999312953117094`*^9, {
   3.8999313393606644`*^9, 3.8999313403816643`*^9}, 3.8999317462438717`*^9, 
   3.8999319827681985`*^9, 3.89993209339552*^9, 3.899932192276125*^9, 
   3.9007184436160583`*^9, 3.9007185005777164`*^9, 3.900718769583356*^9, 
   3.9007191672823944`*^9, 3.901364504142808*^9, 3.9013700492884893`*^9, 
   3.901378471956555*^9, 3.901379065559299*^9, 3.901379139468152*^9, 
   3.9013886787666893`*^9, 3.9013948553264847`*^9, 3.90142126068224*^9, 
   3.9015731579408016`*^9, 3.901928734788189*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"4df820b7-c9e9-4bc4-a2eb-f89899bb9aab"],

Cell[BoxData["900.3787615814751`"], "Output",
 CellChangeTimes->{
  3.899390291662077*^9, 3.899392638295162*^9, 3.8993926992141724`*^9, 
   3.899393098274674*^9, 3.899394538113961*^9, 3.899394718858881*^9, 
   3.8993951298944645`*^9, 3.899489402685788*^9, 3.8999312953117094`*^9, {
   3.8999313393606644`*^9, 3.8999313403816643`*^9}, 3.8999317462438717`*^9, 
   3.8999319827681985`*^9, 3.89993209339552*^9, 3.899932192276125*^9, 
   3.9007184436160583`*^9, 3.9007185005777164`*^9, 3.900718769583356*^9, 
   3.9007191672823944`*^9, 3.901364504142808*^9, 3.9013700492884893`*^9, 
   3.901378471956555*^9, 3.901379065559299*^9, 3.901379139468152*^9, 
   3.9013886787666893`*^9, 3.9013948553264847`*^9, 3.90142126068224*^9, 
   3.9015731579408016`*^9, 3.9019287348011904`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"5e6d8b18-5ce1-4445-adb7-6fa177a0f5b4"]
}, Open  ]],

Cell[TextData[{
 StyleBox["In this section, we will try to construct equations of W and then \
Z.\[LineSeparator]",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["The overall idea going from our base FPP to W is as follows:\n\n1. \
There is an unique G-invariant section (up to scaling) of 6H + D which \
contains dim 10 spaces of quadratic relations. \n\[LineSeparator]2. Let\
\[CloseCurlyQuote]s call U10, ..., U19 for the 10 new quadratics here, then \
define P0, ..., P19 such that \[LineSeparator]P0 = U0, ..., P9 = U9  and  P10 \
= U10/sqrt{U10}, ..., P19 = U19/sqrt{U10}\[LineSeparator]\[LineSeparator]3.  \
We can compute the surface W as quadratics in Pi\[CloseCurlyQuote]s \
satisfying the following \[OpenCurlyDoubleQuote]odd\[CloseCurlyDoubleQuote] \
and \[OpenCurlyDoubleQuote]even\[CloseCurlyDoubleQuote] relations:\n\nOdd \
relation - $sum_{ i \\in [0,9], j\\in [10,19]} c_{ij} P_i P_j = 0$\nwhich is \
equivalent to $\\sum_{ i \\in [0,9], j\\in [10,19]} c_{ij} U_i U_j = 0$ \n\n\
Even relation - $\\sum_{ i<=j \\in [0,9] ]} c_{ij} P_i P_j + \\sum_{ i<=j \
\\in [10,19] ]} c_{ij} P_i P_j  = 0$\nwhich is equivalent to $U * \\sum_{ \
i<=j \\in [0,9] ]} c_{ij} U_i U_j + \\sum_{ i<=j \\in [10,19] ]} c_{ij} U_i \
U_j  = 0$",
  FontSize->14,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.8993870319787397`*^9, 3.89938709705499*^9}, {
  3.899388580502022*^9, 3.899388702104105*^9}, {3.89938909548543*^9, 
  3.89938924784112*^9}, {3.8999305720492196`*^9, 3.899930575034587*^9}, {
  3.8999312116398582`*^9, 3.899931212206853*^9}, {3.901379386812677*^9, 
  3.901379390923196*^9}},ExpressionUUID->"e250d13d-8a9a-40cc-bc19-\
7f5f460a52a6"],

Cell[TextData[{
 StyleBox["Step 1 - Computing the G-invariant Section\n",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["The G-invariant section is the unique weight 0 section of 6H + D. \
Observe that\[LineSeparator]6H + D + (4H + D) + (4H + D) + (4H + D) = 18H\nSo \
we can realize this section as a cubic function with the 3 different sections \
of 4H + D and then find 10 quadratics vanishing on this section.",
  FontSize->14,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.8993892633768377`*^9, 3.8993892856981425`*^9}, {
  3.899389330912198*^9, 3.8993893570766106`*^9}, {3.899389404630018*^9, 
  3.8993894497687087`*^9}, {3.899389697658245*^9, 
  3.899389775020896*^9}},ExpressionUUID->"a6bb62d5-8631-43b5-8b29-\
c0959a56d403"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Us", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", "U4", ",",
      " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", "U8", ",", " ", 
     "U9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order3Aut", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U1", "\[Rule]", "U2"}], ",", 
      RowBox[{"U2", "\[Rule]", "U3"}], ",", 
      RowBox[{"U3", "\[Rule]", "U1"}], ",", 
      RowBox[{"U4", "\[Rule]", "U5"}], ",", 
      RowBox[{"U5", "\[Rule]", "U6"}], ",", 
      RowBox[{"U6", "\[Rule]", "U4"}], ",", 
      RowBox[{"U7", "\[Rule]", "U8"}], ",", 
      RowBox[{"U8", "\[Rule]", "U9"}], ",", 
      RowBox[{"U9", "\[Rule]", "U7"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Precomputed", " ", "random", " ", "points", " ", "on", " ", "the", " ", 
     "three", " ", "sections", " ", "of", " ", "4", "H"}], " ", "+", " ", 
    "D"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "fname", " ", "=", " ", "\"\<Dependency/points_on_4HD_first.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PointsOn4HD", "=", 
    RowBox[{"ToExpression", "[", 
     RowBox[{"Import", "[", "fname", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "fname1", " ", "=", " ", "\"\<Dependency/points_on_4HD_second.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PointsOn4HD", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"PointsOn4HD", ",", " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"Import", "[", "fname1", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "fname2", " ", "=", " ", "\"\<Dependency/points_on_4HD_third.txt\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PointsOn4HD", "=", 
    RowBox[{"Join", "[", 
     RowBox[{"PointsOn4HD", ",", " ", 
      RowBox[{"ToExpression", "[", 
       RowBox[{"Import", "[", "fname2", "]"}], "]"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "PointsOn4HD", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Accuracy", "[", "PointsOn4HD", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", " ", "TODO", " ", "*)"}]}]}], "Input",
 CellChangeTimes->{
  3.899390112626578*^9, {3.8993901451356783`*^9, 3.899390148670291*^9}, {
   3.8993902576424413`*^9, 3.8993903136567287`*^9}, {3.899390385713214*^9, 
   3.8993903923849*^9}, {3.899390488633548*^9, 3.899390488968812*^9}, {
   3.899392683240489*^9, 3.899392683573138*^9}, {3.9007185221417823`*^9, 
   3.9007185570206003`*^9}, {3.9013689771783133`*^9, 3.901368989448399*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"9baef95b-8e52-4268-a412-2d815717128b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"150", ",", "10"}], "}"}]], "Output",
 CellChangeTimes->{{3.8993903012856836`*^9, 3.8993903159441843`*^9}, 
   3.899392641300209*^9, 3.899392699774459*^9, 3.8993930989109526`*^9, 
   3.899394538684166*^9, 3.8993947202905235`*^9, 3.8993951304685125`*^9, 
   3.8994894031417866`*^9, 3.8999317493308725`*^9, 3.899931984064198*^9, 
   3.899932094607521*^9, 3.899932193312126*^9, 3.900718566240369*^9, 
   3.9007189351067123`*^9, 3.9007191760184774`*^9, 3.901364592915079*^9, 
   3.901370053945478*^9, 3.9013784798584213`*^9, 3.901379068125387*^9, 
   3.901379145946916*^9, 3.901388681226296*^9, 3.901394857705867*^9, 
   3.9014212625192366`*^9, 3.901573161084797*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"c61a490d-cfeb-4a15-92f8-0058481084d4"],

Cell[BoxData["358.01008250168724`"], "Output",
 CellChangeTimes->{{3.8993903012856836`*^9, 3.8993903159441843`*^9}, 
   3.899392641300209*^9, 3.899392699774459*^9, 3.8993930989109526`*^9, 
   3.899394538684166*^9, 3.8993947202905235`*^9, 3.8993951304685125`*^9, 
   3.8994894031417866`*^9, 3.8999317493308725`*^9, 3.899931984064198*^9, 
   3.899932094607521*^9, 3.899932193312126*^9, 3.900718566240369*^9, 
   3.9007189351067123`*^9, 3.9007191760184774`*^9, 3.901364592915079*^9, 
   3.901370053945478*^9, 3.9013784798584213`*^9, 3.901379068125387*^9, 
   3.901379145946916*^9, 3.901388681226296*^9, 3.901394857705867*^9, 
   3.9014212625192366`*^9, 3.901573161102795*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"7fc255bd-584a-40d1-9ca2-10ccf19e076e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"deg", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllPowers", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Powers", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
         "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mod7Weights", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "6", ",", "5", ",", "3", ",", "1", " ", ",", "2", ",", "4", 
      ",", "1", ",", "2", ",", "4"}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "This", " ", "is", " ", "a", " ", "subset", " ", "of", " ", "monomials", 
     " ", "which", " ", "span", " ", "the", " ", "space", " ", "of", " ", 
     "sections", " ", "of", " ", "18", "H", " ", "on", " ", "Y"}], ",", " ", 
    RowBox[{"sorted", " ", "by", " ", "mod7", " ", "weight"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UsefulMonomials", " ", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"U6", " ", "U7", " ", "U8"}], ",", 
        RowBox[{"U5", " ", "U6", " ", "U7"}], ",", 
        RowBox[{"U4", " ", "U6", " ", "U8"}], ",", 
        RowBox[{"U4", " ", "U5", " ", "U6"}], ",", 
        RowBox[{"U3", " ", 
         SuperscriptBox["U8", "2"]}], ",", 
        RowBox[{"U3", " ", "U5", " ", "U8"}], ",", 
        RowBox[{"U3", " ", 
         SuperscriptBox["U5", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["U3", "2"], " ", "U7"}], ",", 
        RowBox[{
         SuperscriptBox["U3", "2"], " ", "U4"}], ",", 
        RowBox[{"U2", " ", 
         SuperscriptBox["U7", "2"]}], ",", 
        RowBox[{"U2", " ", "U4", " ", "U7"}], ",", 
        RowBox[{"U2", " ", 
         SuperscriptBox["U4", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["U2", "2"], " ", "U6"}], ",", 
        RowBox[{"U1", " ", 
         SuperscriptBox["U6", "2"]}], ",", 
        RowBox[{"U1", " ", "U2", " ", "U3"}], ",", 
        RowBox[{
         SuperscriptBox["U1", "2"], " ", "U8"}], ",", 
        RowBox[{"U7", " ", "U8", " ", "U9"}], ",", 
        RowBox[{"U4", " ", "U8", " ", "U9"}], ",", 
        RowBox[{"U4", " ", "U5", " ", "U9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"U6", " ", 
         SuperscriptBox["U8", "2"]}], ",", 
        RowBox[{"U5", " ", "U6", " ", "U8"}], ",", 
        RowBox[{
         SuperscriptBox["U5", "2"], " ", "U6"}], ",", 
        RowBox[{"U3", " ", "U6", " ", "U7"}], ",", 
        RowBox[{"U3", " ", "U4", " ", "U6"}], ",", 
        RowBox[{
         SuperscriptBox["U3", "2"], " ", "U8"}], ",", 
        RowBox[{
         SuperscriptBox["U3", "2"], " ", "U5"}], ",", 
        RowBox[{"U2", " ", "U7", " ", "U8"}], ",", 
        RowBox[{"U2", " ", "U5", " ", "U7"}], ",", 
        RowBox[{"U2", " ", "U4", " ", "U8"}], ",", 
        RowBox[{"U2", " ", "U4", " ", "U5"}], ",", 
        SuperscriptBox["U2", "3"], ",", 
        RowBox[{"U1", " ", 
         SuperscriptBox["U7", "2"]}], ",", 
        RowBox[{"U1", " ", "U4", " ", "U7"}], ",", 
        RowBox[{"U1", " ", 
         SuperscriptBox["U4", "2"]}], ",", 
        RowBox[{"U1", " ", "U2", " ", "U6"}], ",", 
        RowBox[{
         SuperscriptBox["U1", "2"], " ", "U3"}], ",", 
        RowBox[{
         SuperscriptBox["U8", "2"], " ", "U9"}], ",", 
        RowBox[{"U5", " ", "U8", " ", "U9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U6", "2"], " ", "U7"}], ",", 
        RowBox[{"U4", " ", 
         SuperscriptBox["U6", "2"]}], ",", 
        RowBox[{"U3", " ", "U6", " ", "U8"}], ",", 
        RowBox[{"U3", " ", "U5", " ", "U6"}], ",", 
        SuperscriptBox["U3", "3"], ",", 
        RowBox[{"U2", " ", 
         SuperscriptBox["U8", "2"]}], ",", 
        RowBox[{"U2", " ", "U5", " ", "U8"}], ",", 
        RowBox[{"U2", " ", 
         SuperscriptBox["U5", "2"]}], ",", 
        RowBox[{"U2", " ", "U3", " ", "U7"}], ",", 
        RowBox[{"U2", " ", "U3", " ", "U4"}], ",", 
        RowBox[{"U1", " ", "U7", " ", "U8"}], ",", 
        RowBox[{"U1", " ", "U5", " ", "U7"}], ",", 
        RowBox[{"U1", " ", "U4", " ", "U8"}], ",", 
        RowBox[{"U1", " ", "U4", " ", "U5"}], ",", 
        RowBox[{"U1", " ", 
         SuperscriptBox["U2", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["U1", "2"], " ", "U6"}], ",", 
        RowBox[{"U6", " ", "U7", " ", "U9"}], ",", 
        RowBox[{"U3", " ", "U8", " ", "U9"}], ",", 
        RowBox[{"U4", " ", 
         SuperscriptBox["U9", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["U7", "3"], ",", 
        RowBox[{
         SuperscriptBox["U6", "2"], " ", "U8"}], ",", 
        RowBox[{"U5", " ", 
         SuperscriptBox["U6", "2"]}], ",", 
        RowBox[{"U4", " ", 
         SuperscriptBox["U7", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["U4", "2"], " ", "U7"}], ",", 
        SuperscriptBox["U4", "3"], ",", 
        RowBox[{
         SuperscriptBox["U3", "2"], " ", "U6"}], ",", 
        RowBox[{"U2", " ", "U6", " ", "U7"}], ",", 
        RowBox[{"U2", " ", "U4", " ", "U6"}], ",", 
        RowBox[{"U2", " ", "U3", " ", "U8"}], ",", 
        RowBox[{"U2", " ", "U3", " ", "U5"}], ",", 
        RowBox[{"U1", " ", 
         SuperscriptBox["U8", "2"]}], ",", 
        RowBox[{"U1", " ", "U5", " ", "U8"}], ",", 
        RowBox[{"U1", " ", 
         SuperscriptBox["U5", "2"]}], ",", 
        RowBox[{"U1", " ", "U3", " ", "U7"}], ",", 
        RowBox[{"U1", " ", "U3", " ", "U4"}], ",", 
        RowBox[{
         SuperscriptBox["U1", "2"], " ", "U2"}], ",", 
        RowBox[{"U6", " ", "U8", " ", "U9"}], ",", 
        RowBox[{"U2", " ", "U4", " ", "U9"}], ",", 
        RowBox[{"U8", " ", 
         SuperscriptBox["U9", "2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["U7", "2"], " ", "U8"}], ",", 
        RowBox[{"U5", " ", 
         SuperscriptBox["U7", "2"]}], ",", 
        RowBox[{"U4", " ", "U7", " ", "U8"}], ",", 
        RowBox[{"U4", " ", "U5", " ", "U7"}], ",", 
        RowBox[{
         SuperscriptBox["U4", "2"], " ", "U8"}], ",", 
        RowBox[{
         SuperscriptBox["U4", "2"], " ", "U5"}], ",", 
        RowBox[{"U3", " ", 
         SuperscriptBox["U6", "2"]}], ",", 
        RowBox[{"U2", " ", "U6", " ", "U8"}], ",", 
        RowBox[{"U2", " ", "U5", " ", "U6"}], ",", 
        RowBox[{"U2", " ", 
         SuperscriptBox["U3", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["U2", "2"], " ", "U7"}], ",", 
        RowBox[{
         SuperscriptBox["U2", "2"], " ", "U4"}], ",", 
        RowBox[{"U1", " ", "U6", " ", "U7"}], ",", 
        RowBox[{"U1", " ", "U4", " ", "U6"}], ",", 
        RowBox[{"U1", " ", "U3", " ", "U8"}], ",", 
        RowBox[{"U1", " ", "U3", " ", "U5"}], ",", 
        SuperscriptBox["U1", "3"], ",", 
        RowBox[{"U3", " ", "U6", " ", "U9"}], ",", 
        RowBox[{"U2", " ", "U8", " ", "U9"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"U7", " ", 
         SuperscriptBox["U8", "2"]}], ",", 
        SuperscriptBox["U6", "3"], ",", 
        RowBox[{"U5", " ", "U7", " ", "U8"}], ",", 
        RowBox[{
         SuperscriptBox["U5", "2"], " ", "U7"}], ",", 
        RowBox[{"U4", " ", 
         SuperscriptBox["U8", "2"]}], ",", 
        RowBox[{"U4", " ", "U5", " ", "U8"}], ",", 
        RowBox[{"U4", " ", 
         SuperscriptBox["U5", "2"]}], ",", 
        RowBox[{"U3", " ", 
         SuperscriptBox["U7", "2"]}], ",", 
        RowBox[{"U3", " ", "U4", " ", "U7"}], ",", 
        RowBox[{"U3", " ", 
         SuperscriptBox["U4", "2"]}], ",", 
        RowBox[{"U2", " ", "U3", " ", "U6"}], ",", 
        RowBox[{
         SuperscriptBox["U2", "2"], " ", "U8"}], ",", 
        RowBox[{
         SuperscriptBox["U2", "2"], " ", "U5"}], ",", 
        RowBox[{"U1", " ", "U6", " ", "U8"}], ",", 
        RowBox[{"U1", " ", "U5", " ", "U6"}], ",", 
        RowBox[{"U1", " ", 
         SuperscriptBox["U3", "2"]}], ",", 
        RowBox[{"U1", " ", "U2", " ", "U7"}], ",", 
        RowBox[{"U1", " ", "U2", " ", "U4"}], ",", 
        RowBox[{
         SuperscriptBox["U6", "2"], " ", "U9"}], ",", 
        SuperscriptBox["U9", "3"]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        SuperscriptBox["U8", "3"], ",", 
        RowBox[{"U6", " ", 
         SuperscriptBox["U7", "2"]}], ",", 
        RowBox[{"U5", " ", 
         SuperscriptBox["U8", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["U5", "2"], " ", "U8"}], ",", 
        SuperscriptBox["U5", "3"], ",", 
        RowBox[{"U4", " ", "U6", " ", "U7"}], ",", 
        RowBox[{
         SuperscriptBox["U4", "2"], " ", "U6"}], ",", 
        RowBox[{"U3", " ", "U7", " ", "U8"}], ",", 
        RowBox[{"U3", " ", "U5", " ", "U7"}], ",", 
        RowBox[{"U3", " ", "U4", " ", "U8"}], ",", 
        RowBox[{"U3", " ", "U4", " ", "U5"}], ",", 
        RowBox[{"U2", " ", 
         SuperscriptBox["U6", "2"]}], ",", 
        RowBox[{
         SuperscriptBox["U2", "2"], " ", "U3"}], ",", 
        RowBox[{"U1", " ", "U3", " ", "U6"}], ",", 
        RowBox[{"U1", " ", "U2", " ", "U8"}], ",", 
        RowBox[{"U1", " ", "U2", " ", "U5"}], ",", 
        RowBox[{
         SuperscriptBox["U1", "2"], " ", "U7"}], ",", 
        RowBox[{
         SuperscriptBox["U1", "2"], " ", "U4"}], ",", 
        RowBox[{
         SuperscriptBox["U4", "2"], " ", "U9"}], ",", 
        RowBox[{"U2", " ", 
         SuperscriptBox["U9", "2"]}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Compute", " ", "the", " ", "weight", " ", "0", " ", "section", " ", "of",
      " ", "6", "H"}], " ", "+", " ", "D"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equations", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Equationsrr", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Monomials", " ", "=", " ", 
    RowBox[{"UsefulMonomials", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TableOfValues", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Monomials", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "/.", 
       RowBox[{"PointsOn4HD", "[", 
        RowBox[{"[", "l", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "PointsOn4HD", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", " ", "=", " ", 
    RowBox[{"NullSpace", "[", 
     RowBox[{"TableOfValues", ",", " ", 
      RowBox[{"Tolerance", "\[Rule]", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "270"}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"\"\<Dimension \>\"", ",", 
     RowBox[{"Length", "[", "result", "]"}], ",", 
     "\"\< solution space.\>\""}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Print", "[", 
     RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"rowResult", " ", "=", " ", 
    RowBox[{"RowReduce", "[", 
     RowBox[{"result", ",", " ", 
      RowBox[{"Tolerance", "\[Rule]", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "270"}], ")"}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"exactResult", " ", "=", " ", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{"Chop", "[", 
      RowBox[{"rowResult", ",", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResultrr", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToRR", "[", 
      RowBox[{"exactResult", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newEquationsrr", " ", "=", " ", 
   RowBox[{"rowResultrr", ".", "Monomials"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newEquations", " ", "=", " ", 
   RowBox[{"exactResult", ".", "Monomials"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", "newEquations", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"weight0section", " ", "=", " ", 
    RowBox[{"newEquationsrr", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "calculate", " ", "points", " ", "on", " ", "the", " ", 
     "weight", " ", "0", " ", "section", " ", "of", " ", "6", "H"}], " ", "+",
     " ", 
    RowBox[{
     RowBox[{"D", ".", " ", "This"}], " ", "was", " ", "already", " ", 
     RowBox[{"precomputed", ".", " ", "Feel"}], " ", "free", " ", "to", " ", 
     "uncomment", " ", "the", " ", "following", " ", "code", " ", "block", 
     " ", "to", " ", "run", " ", "it", " ", "yourself"}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filename", " ", "=", " ", "\"\<Dependency/points_on_6HD.txt\>\""}],
   ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PointsOn6HD", "=", 
    RowBox[{"ToExpression", "[", 
     RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "PointsOn6HD", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Accuracy", "[", "PointsOn6HD", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "filename", " ", "=", " ", "\"\<Dependency/4HD_one_section.txt\>\""}], 
    ";", "\n", 
    RowBox[{"OpenRead", "[", "filename", "]"}], ";", "\n", 
    RowBox[{"OneSection4HD", "=", 
     RowBox[{
      RowBox[{"Read", "[", "filename", "]"}], "/.", 
      RowBox[{"rr", "\[Rule]", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"Close", "[", "filename", "]"}], ";", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"sectionsOn4HD", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"OneSection4HD", ",", " ", 
       RowBox[{"OneSection4HD", "/.", "Order3Aut"}], ",", " ", 
       RowBox[{
        RowBox[{"OneSection4HD", "/.", "Order3Aut"}], "/.", "Order3Aut"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
    RowBox[{"(*", " ", 
     RowBox[{
     "Sanity", " ", "check", " ", "that", " ", "this", " ", "is", " ", "C3", 
      " ", "invariant"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{
      RowBox[{"Sort", "[", "sectionsOn4HD", "]"}], " ", "===", " ", 
      RowBox[{"Sort", "[", 
       RowBox[{"sectionsOn4HD", "/.", "Order3Aut"}], "]"}]}], "]"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Print", "[", 
     RowBox[{"Length", "[", "sectionsOn4HD", "]"}], "]"}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"iter", " ", "=", " ", "4"}], ";", "\[IndentingNewLine]", 
    RowBox[{"OtherCurves", " ", "=", " ", "sectionsOn4HD"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"PointsOn6HD", "=", " ", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Iteration: \>\"", ",", " ", "i"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"RandomCoeff", " ", "=", " ", 
        RowBox[{"RandomSample", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Range", "[", "100", "]"}]}], ",", 
            RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", "10"}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"RandomCut", " ", "=", " ", 
        RowBox[{"RandomCoeff", ".", "Us"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "RandomCut", "]"}], ";", "\[IndentingNewLine]", 
       "\t", "\n", 
       RowBox[{"InputEquations", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"EqsFPP", ",", " ", 
          RowBox[{"{", 
           RowBox[{"weight0section", ",", " ", 
            RowBox[{"U2", " ", "-", " ", "1"}], ",", "RandomCut"}], "}"}]}], 
         "]"}]}], ";", "\n", 
       RowBox[{"Print", "[", 
        RowBox[{"Dimensions", "[", "InputEquations", "]"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"current", " ", "=", " ", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"InputEquations", "\[Equal]", "0"}], ",", " ", 
          RowBox[{"{", 
           RowBox[{
           "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", 
            "U4", ",", " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", 
            "U8", ",", " ", "U9"}], "}"}], ",", "500"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Solve done\>\"", "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"sortedPoints", " ", "=", " ", 
        RowBox[{"Sort", "[", 
         RowBox[{"current", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Min", "[", 
             RowBox[{
              RowBox[{"Map", "[", "Norm", "]"}], "[", 
              RowBox[{"OtherCurves", "/.", "#1"}], "]"}], "]"}], " ", ">", 
            " ", 
            RowBox[{"Min", "[", 
             RowBox[{
              RowBox[{"Map", "[", "Norm", "]"}], "[", 
              RowBox[{"OtherCurves", "/.", "#2"}], "]"}], "]"}]}], "&"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"PointsOn6HD", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"PointsOn6HD", ",", " ", 
          RowBox[{"sortedPoints", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Length", "[", "PointsOn6HD", "]"}], "]"}], ";"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", "iter"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.89939030654282*^9, 3.8993903072082663`*^9}, {
  3.899390414376384*^9, 3.8993904916415052`*^9}, {3.901364625620829*^9, 
  3.9013647101965427`*^9}, {3.901369024764174*^9, 3.901369025703422*^9}, {
  3.9013690771616373`*^9, 3.9013691273981457`*^9}, {3.9013691679867363`*^9, 
  3.901369268037269*^9}, {3.901378910872343*^9, 3.901378938113256*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"ddd15850-2fee-4877-b07e-f8fba62af482"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Dimension \"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\" solution space.\"\>"}],
  SequenceForm["Dimension ", 1, " solution space."],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8993905683144712`*^9, 3.8993926415032377`*^9, 3.899392699981927*^9, 
   3.899393099122928*^9, 3.8993945389061728`*^9, 3.8993947219611683`*^9, 
   3.899395130684513*^9, 3.8994894032538023`*^9, 3.899931749749871*^9, 
   3.899931984582198*^9, 3.899932095063518*^9, 3.899932193666128*^9, 
   3.9007185762143707`*^9, 3.900718945153367*^9, 3.9007192047141*^9, 
   3.9013647132046556`*^9, 3.901369036835454*^9, {3.901369088885427*^9, 
   3.901369134237152*^9}, {3.901369184301126*^9, 3.9013692166910048`*^9}, 
   3.901369269373849*^9, 3.901370057373143*^9, 3.901378484685657*^9, 
   3.901378941471354*^9, 3.901379072540576*^9, 3.901379149345159*^9, 
   3.901388685227043*^9, 3.901394861064158*^9, 3.901421263872239*^9, 
   3.9015731643567996`*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"b0a09bc0-2b73-46a0-8984-566de6d14cc6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U2", " ", "U3"}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    SuperscriptBox["U3", "2"], " ", "U4"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U2", " ", 
    SuperscriptBox["U4", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U3", " ", 
    SuperscriptBox["U5", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "5"}], "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    SuperscriptBox["U2", "2"], " ", "U6"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"9", "+", 
      RowBox[{"5", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U4", " ", "U5", " ", "U6"}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "9"}], "-", 
      RowBox[{"5", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U1", " ", 
    SuperscriptBox["U6", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    SuperscriptBox["U3", "2"], " ", "U7"}], "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"3", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U4", " ", "U7"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U5", " ", "U6", " ", "U7"}], "+", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U2", " ", 
    SuperscriptBox["U7", "2"]}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", 
    SuperscriptBox["U1", "2"], " ", "U8"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U5", " ", "U8"}], "+", 
   RowBox[{
    FractionBox["1", "4"], " ", 
    RowBox[{"(", 
     RowBox[{"7", "+", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U4", " ", "U6", " ", "U8"}], "+", 
   RowBox[{"U6", " ", "U7", " ", "U8"}], "+", 
   RowBox[{
    FractionBox["1", "32"], " ", 
    RowBox[{"(", 
     RowBox[{"11", "-", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U3", " ", 
    SuperscriptBox["U8", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U4", " ", "U5", " ", "U9"}], "+", 
   RowBox[{
    FractionBox["1", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U4", " ", "U8", " ", "U9"}], "+", 
   RowBox[{
    FractionBox["1", "16"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"3", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "U7", " ", "U8", " ", "U9"}]}], 
  "}"}]], "Print",
 CellChangeTimes->{
  3.8993905683144712`*^9, 3.8993926415032377`*^9, 3.899392699981927*^9, 
   3.899393099122928*^9, 3.8993945389061728`*^9, 3.8993947219611683`*^9, 
   3.899395130684513*^9, 3.8994894032538023`*^9, 3.899931749749871*^9, 
   3.899931984582198*^9, 3.899932095063518*^9, 3.899932193666128*^9, 
   3.9007185762143707`*^9, 3.900718945153367*^9, 3.9007192047141*^9, 
   3.9013647132046556`*^9, 3.901369036835454*^9, {3.901369088885427*^9, 
   3.901369134237152*^9}, {3.901369184301126*^9, 3.9013692166910048`*^9}, 
   3.901369269373849*^9, 3.901370057373143*^9, 3.901378484685657*^9, 
   3.901378941471354*^9, 3.901379072540576*^9, 3.901379149345159*^9, 
   3.901388685227043*^9, 3.901394861064158*^9, 3.901421263872239*^9, 
   3.901573164753796*^9},
 CellLabel->
  "During evaluation of \
In[19]:=",ExpressionUUID->"6a327192-7bbb-4b7f-9ade-b131afeeb98c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"50", ",", "10"}], "}"}]], "Output",
 CellChangeTimes->{3.90137894163019*^9, 3.90137907268612*^9, 
  3.901379149493876*^9, 3.9013886854055223`*^9, 3.901394861232066*^9, 
  3.901421264274236*^9, 3.901573164996791*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"e0104903-37a7-4245-ace8-aede4b90c171"],

Cell[BoxData["336.12905939904795`"], "Output",
 CellChangeTimes->{3.90137894163019*^9, 3.90137907268612*^9, 
  3.901379149493876*^9, 3.9013886854055223`*^9, 3.901394861232066*^9, 
  3.901421264274236*^9, 3.9015731650437913`*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"d0ededaa-89f2-4715-9c15-49cb8dae68ea"]
}, Open  ]],

Cell[TextData[StyleBox["We are computing the quadratics vanishing on the \
invariant section of 6H+D.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.901378981403584*^9, 
  3.9013790024416437`*^9}},ExpressionUUID->"d3a6702c-c39f-4c53-86f2-\
5d8005099276"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"deg", "=", "2"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
     ",", "a8", ",", "a9", ",", "a10"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllPowers", "=", 
   RowBox[{"Solve", "[", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Powers", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "\[Equal]", 
         "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mod7Weights", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "6", ",", "5", ",", "3", ",", "1", " ", ",", "2", ",", "4", 
      ",", "1", ",", "2", ",", "4"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equations", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Equationsrr", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"mod7", "=", "0"}], ",", 
     RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
     RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"CorrectPowers", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"Mod7Weights", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], " ", 
                  RowBox[{"Powers", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
            "\[Equal]", "mod7"}], ",", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"CorrectPowers", ",", 
              RowBox[{"AllPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Length", "[", "CorrectPowers", "]"}], "]"}], ";"}], " ", 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Monomials", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Us", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Powers", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "/.", 
              RowBox[{"CorrectPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", "Monomials", "]"}], ";"}], " ", "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"TableOfValues", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Monomials", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"PointsOn6HD", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "PointsOn6HD", "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"NullSpace", "[", 
        RowBox[{"TableOfValues", ",", " ", 
         RowBox[{"Tolerance", "\[Rule]", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "270"}], ")"}]}]}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<Nullspace done\>\"", ",", 
           RowBox[{"Dimensions", "[", "result", "]"}], ",", 
           RowBox[{"Accuracy", "[", "result", "]"}]}], "}"}], "]"}], ";"}], 
       " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"rowResult", " ", "=", " ", 
       RowBox[{"RowReduce", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"result", ",", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"{", 
          RowBox[{"\"\<RowReduce done\>\"", ",", 
           RowBox[{"Dimensions", "[", "rowResult", "]"}], ",", 
           RowBox[{"Accuracy", "[", "rowResult", "]"}]}], "}"}], "]"}], ";"}],
        "*)"}], "\[IndentingNewLine]", 
      RowBox[{"exactResult", " ", "=", " ", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"rowResult", ",", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rowResultrr", " ", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToRR", "[", 
          RowBox[{"exactResult", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"newEquationsrr", " ", "=", " ", 
       RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newEquations", " ", "=", " ", 
       RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "newEquations", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Equations", ",", " ", "newEquations"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Equationsrr", ",", " ", "newEquationsrr"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"aux", "=", 
    RowBox[{"Flatten", "[", "Equationsrr", "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "ensure", " ", "that", " ", "the", " ", "10", " ", 
    "sections", " ", "are", " ", "generated", " ", "by", " ", "the", " ", 
    "C3", " ", "action"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"result", " ", "=", " ", 
   RowBox[{"Range", "[", 
    RowBox[{"1", ",", " ", "10"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", "[", 
    RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
   RowBox[{"aux", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "=", " ", 
   RowBox[{"aux", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", " ", 
   RowBox[{"aux", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"aux", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "/.", "Order3Aut"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", "[", 
    RowBox[{"[", "5", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"aux", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "/.", "Order3Aut"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", "[", 
    RowBox[{"[", "6", "]"}], "]"}], " ", "=", " ", 
   RowBox[{"aux", "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", "[", 
    RowBox[{"[", "7", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"result", "[", 
     RowBox[{"[", "4", "]"}], "]"}], "/.", "Order3Aut"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", "[", 
    RowBox[{"[", "8", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"result", "[", 
     RowBox[{"[", "5", "]"}], "]"}], "/.", "Order3Aut"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"result", "[", 
    RowBox[{"[", "10", "]"}], "]"}], " ", "=", " ", 
   RowBox[{
    RowBox[{"result", "[", 
     RowBox[{"[", "6", "]"}], "]"}], "/.", "Order3Aut"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"result", "[", 
     RowBox[{"[", "9", "]"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"result", "[", 
      RowBox[{"[", "10", "]"}], "]"}], "/.", "Order3Aut"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "rearrange", " ", "the", " ", "order", " ", "of", 
    " ", "the", " ", "quadratics", " ", "so", " ", "that", " ", "their", " ", 
    "weights", " ", "are", " ", "0", " ", "6", " ", "5", " ", "3", " ", "1", 
    " ", "2", " ", "4", " ", "1", " ", "2", " ", "4", " ", "in", " ", "that", 
    " ", 
    RowBox[{"order", "."}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ginvariant", " ", "=", " ", 
   RowBox[{"Range", "[", 
    RowBox[{"1", ",", " ", "10"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ginvariant", "[", 
    RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
   RowBox[{"result", "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ginvariant", "[", 
    RowBox[{"[", "2", "]"}], "]"}], " ", "=", 
   RowBox[{"result", "[", 
    RowBox[{"[", "10", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ginvariant", "[", 
    RowBox[{"[", "3", "]"}], "]"}], " ", "=", 
   RowBox[{"result", "[", 
    RowBox[{"[", "9", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ginvariant", "[", 
    RowBox[{"[", "4", "]"}], "]"}], " ", "=", 
   RowBox[{"result", "[", 
    RowBox[{"[", "6", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ginvariant", "[", 
    RowBox[{"[", "5", "]"}], "]"}], " ", "=", 
   RowBox[{"result", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ginvariant", "[", 
    RowBox[{"[", "6", "]"}], "]"}], " ", "=", 
   RowBox[{"result", "[", 
    RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ginvariant", "[", 
    RowBox[{"[", "7", "]"}], "]"}], " ", "=", 
   RowBox[{"result", "[", 
    RowBox[{"[", "7", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ginvariant", "[", 
    RowBox[{"[", "8", "]"}], "]"}], " ", "=", 
   RowBox[{"result", "[", 
    RowBox[{"[", "3", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ginvariant", "[", 
    RowBox[{"[", "9", "]"}], "]"}], " ", "=", 
   RowBox[{"result", "[", 
    RowBox[{"[", "5", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ginvariant", "[", 
     RowBox[{"[", "10", "]"}], "]"}], " ", "=", 
    RowBox[{"result", "[", 
     RowBox[{"[", "8", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "scale", " ", "the", " ", "first", " ", "section", 
    " ", "U10", " ", "by", " ", "this", " ", 
    RowBox[{"constant", ".", " ", "This"}], " ", "will", " ", "be", " ", 
    "important", " ", "in", " ", "the", " ", "construction", " ", "of", " ", 
    RowBox[{
     RowBox[{"B", "^", "2"}], "/", "G4"}], " ", "later", " ", "as", " ", "it",
     " ", "would", " ", "ensure", " ", "that", " ", "the", " ", 
    "coefficients", " ", "of", " ", "equations", " ", "generated", " ", "lie",
     " ", "in", " ", "the", " ", "number", " ", "field", " ", "Q", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"sqrt", 
       RowBox[{"{", 
        RowBox[{"-", "7"}], "}"}]}], ")"}], "."}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ginvariant", "[", 
     RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      FractionBox[
       RowBox[{"49", "+", 
        RowBox[{"13", "*", "rr"}]}], "56"], ")"}], "*", 
     RowBox[{"ginvariant", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<The U_{10}:\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"RootReduce", "[", 
     RowBox[{
      RowBox[{"ginvariant", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "/.", 
      RowBox[{"rr", "\[Rule]", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}], "]"}], "]"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Record", " ", "the", " ", 
    RowBox[{"output", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{
   "OpenWrite", "[", "\"\<Equations/ginvariant_section_c3.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", 
    RowBox[{"Flatten", "[", "ginvariant", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Close", "[", "fname", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ginvariant", " ", "=", " ", 
   RowBox[{"ginvariant", "/.", 
    RowBox[{"rr", "\[Rule]", 
     SqrtBox[
      RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.899391750308467*^9, 3.8993917742195377`*^9}, {
  3.899391807202261*^9, 3.899391940070036*^9}, {3.899392151769104*^9, 
  3.899392190792802*^9}, {3.899392523779075*^9, 3.899392524403432*^9}, {
  3.899392615127626*^9, 3.8993926238448443`*^9}, {3.8993929948395133`*^9, 
  3.89939299557753*^9}, {3.9007186632359147`*^9, 3.9007186652999067`*^9}, {
  3.901364770337407*^9, 3.9013649204291363`*^9}, {3.901364963091906*^9, 
  3.901365047371189*^9}, {3.901365083703121*^9, 3.901365161295145*^9}, {
  3.901365191984872*^9, 3.9013652180799913`*^9}, {3.901365257708519*^9, 
  3.9013652726929283`*^9}, {3.9013654748749247`*^9, 3.901365505112007*^9}, {
  3.901365601874954*^9, 3.901365603998561*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"8def6b6c-280e-44fa-a699-d35ce8305dc1"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899391896255562*^9, {3.899391927611244*^9, 3.899391942988638*^9}, 
   3.899392203233635*^9, 3.8993926426605177`*^9, 3.8993927025470095`*^9, 
   3.899393101756054*^9, 3.8993945412966394`*^9, 3.89939472325907*^9, 
   3.899395132142457*^9, 3.8994894042421713`*^9, 3.8999317528868723`*^9, 
   3.899931986775196*^9, 3.899932097452405*^9, 3.8999321955181255`*^9, 
   3.9007186153333716`*^9, 3.9007186682089043`*^9, 3.9007189656896186`*^9, 
   3.9007192256710987`*^9, {3.90136490042557*^9, 3.901364921745379*^9}, 
   3.901364973952795*^9, 3.9013651282232237`*^9, {3.90136517006679*^9, 
   3.901365197643605*^9}, 3.9013652331894417`*^9, 3.901365276733274*^9, {
   3.901365491653632*^9, 3.901365506885515*^9}, 3.9013656056050997`*^9, 
   3.901369308981925*^9, 3.90137006333701*^9, 3.901378501974526*^9, 
   3.9013790054645977`*^9, 3.901379076877409*^9, 3.9013791519301167`*^9, 
   3.9013886880599127`*^9, 3.90139486345786*^9, 3.901421264668239*^9, 
   3.9015731654187975`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"5f17b008-df3b-4571-8681-57c10cd9608b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899391896255562*^9, {3.899391927611244*^9, 3.899391942988638*^9}, 
   3.899392203233635*^9, 3.8993926426605177`*^9, 3.8993927025470095`*^9, 
   3.899393101756054*^9, 3.8993945412966394`*^9, 3.89939472325907*^9, 
   3.899395132142457*^9, 3.8994894042421713`*^9, 3.8999317528868723`*^9, 
   3.899931986775196*^9, 3.899932097452405*^9, 3.8999321955181255`*^9, 
   3.9007186153333716`*^9, 3.9007186682089043`*^9, 3.9007189656896186`*^9, 
   3.9007192256710987`*^9, {3.90136490042557*^9, 3.901364921745379*^9}, 
   3.901364973952795*^9, 3.9013651282232237`*^9, {3.90136517006679*^9, 
   3.901365197643605*^9}, 3.9013652331894417`*^9, 3.901365276733274*^9, {
   3.901365491653632*^9, 3.901365506885515*^9}, 3.9013656056050997`*^9, 
   3.901369308981925*^9, 3.90137006333701*^9, 3.901378501974526*^9, 
   3.9013790054645977`*^9, 3.901379076877409*^9, 3.9013791519301167`*^9, 
   3.9013886880599127`*^9, 3.90139486345786*^9, 3.901421264668239*^9, 
   3.9015731655127954`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"1c577d36-bd0d-4c58-a183-9aa2c70158bb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899391896255562*^9, {3.899391927611244*^9, 3.899391942988638*^9}, 
   3.899392203233635*^9, 3.8993926426605177`*^9, 3.8993927025470095`*^9, 
   3.899393101756054*^9, 3.8993945412966394`*^9, 3.89939472325907*^9, 
   3.899395132142457*^9, 3.8994894042421713`*^9, 3.8999317528868723`*^9, 
   3.899931986775196*^9, 3.899932097452405*^9, 3.8999321955181255`*^9, 
   3.9007186153333716`*^9, 3.9007186682089043`*^9, 3.9007189656896186`*^9, 
   3.9007192256710987`*^9, {3.90136490042557*^9, 3.901364921745379*^9}, 
   3.901364973952795*^9, 3.9013651282232237`*^9, {3.90136517006679*^9, 
   3.901365197643605*^9}, 3.9013652331894417`*^9, 3.901365276733274*^9, {
   3.901365491653632*^9, 3.901365506885515*^9}, 3.9013656056050997`*^9, 
   3.901369308981925*^9, 3.90137006333701*^9, 3.901378501974526*^9, 
   3.9013790054645977`*^9, 3.901379076877409*^9, 3.9013791519301167`*^9, 
   3.9013886880599127`*^9, 3.90139486345786*^9, 3.901421264668239*^9, 
   3.901573165707794*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"c13dc661-cfd1-45ec-a580-a4151edfdd62"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899391896255562*^9, {3.899391927611244*^9, 3.899391942988638*^9}, 
   3.899392203233635*^9, 3.8993926426605177`*^9, 3.8993927025470095`*^9, 
   3.899393101756054*^9, 3.8993945412966394`*^9, 3.89939472325907*^9, 
   3.899395132142457*^9, 3.8994894042421713`*^9, 3.8999317528868723`*^9, 
   3.899931986775196*^9, 3.899932097452405*^9, 3.8999321955181255`*^9, 
   3.9007186153333716`*^9, 3.9007186682089043`*^9, 3.9007189656896186`*^9, 
   3.9007192256710987`*^9, {3.90136490042557*^9, 3.901364921745379*^9}, 
   3.901364973952795*^9, 3.9013651282232237`*^9, {3.90136517006679*^9, 
   3.901365197643605*^9}, 3.9013652331894417`*^9, 3.901365276733274*^9, {
   3.901365491653632*^9, 3.901365506885515*^9}, 3.9013656056050997`*^9, 
   3.901369308981925*^9, 3.90137006333701*^9, 3.901378501974526*^9, 
   3.9013790054645977`*^9, 3.901379076877409*^9, 3.9013791519301167`*^9, 
   3.9013886880599127`*^9, 3.90139486345786*^9, 3.901421264668239*^9, 
   3.9015731657467937`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"d8767d97-f8b5-4a86-95aa-7d728f44594f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899391896255562*^9, {3.899391927611244*^9, 3.899391942988638*^9}, 
   3.899392203233635*^9, 3.8993926426605177`*^9, 3.8993927025470095`*^9, 
   3.899393101756054*^9, 3.8993945412966394`*^9, 3.89939472325907*^9, 
   3.899395132142457*^9, 3.8994894042421713`*^9, 3.8999317528868723`*^9, 
   3.899931986775196*^9, 3.899932097452405*^9, 3.8999321955181255`*^9, 
   3.9007186153333716`*^9, 3.9007186682089043`*^9, 3.9007189656896186`*^9, 
   3.9007192256710987`*^9, {3.90136490042557*^9, 3.901364921745379*^9}, 
   3.901364973952795*^9, 3.9013651282232237`*^9, {3.90136517006679*^9, 
   3.901365197643605*^9}, 3.9013652331894417`*^9, 3.901365276733274*^9, {
   3.901365491653632*^9, 3.901365506885515*^9}, 3.9013656056050997`*^9, 
   3.901369308981925*^9, 3.90137006333701*^9, 3.901378501974526*^9, 
   3.9013790054645977`*^9, 3.901379076877409*^9, 3.9013791519301167`*^9, 
   3.9013886880599127`*^9, 3.90139486345786*^9, 3.901421264668239*^9, 
   3.9015731658257914`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"34da421b-1f28-478b-8c31-5f56ec2d93cc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899391896255562*^9, {3.899391927611244*^9, 3.899391942988638*^9}, 
   3.899392203233635*^9, 3.8993926426605177`*^9, 3.8993927025470095`*^9, 
   3.899393101756054*^9, 3.8993945412966394`*^9, 3.89939472325907*^9, 
   3.899395132142457*^9, 3.8994894042421713`*^9, 3.8999317528868723`*^9, 
   3.899931986775196*^9, 3.899932097452405*^9, 3.8999321955181255`*^9, 
   3.9007186153333716`*^9, 3.9007186682089043`*^9, 3.9007189656896186`*^9, 
   3.9007192256710987`*^9, {3.90136490042557*^9, 3.901364921745379*^9}, 
   3.901364973952795*^9, 3.9013651282232237`*^9, {3.90136517006679*^9, 
   3.901365197643605*^9}, 3.9013652331894417`*^9, 3.901365276733274*^9, {
   3.901365491653632*^9, 3.901365506885515*^9}, 3.9013656056050997`*^9, 
   3.901369308981925*^9, 3.90137006333701*^9, 3.901378501974526*^9, 
   3.9013790054645977`*^9, 3.901379076877409*^9, 3.9013791519301167`*^9, 
   3.9013886880599127`*^9, 3.90139486345786*^9, 3.901421264668239*^9, 
   3.9015731659487934`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"fd42f8f3-2560-4b31-9725-23ef4c065d6f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899391896255562*^9, {3.899391927611244*^9, 3.899391942988638*^9}, 
   3.899392203233635*^9, 3.8993926426605177`*^9, 3.8993927025470095`*^9, 
   3.899393101756054*^9, 3.8993945412966394`*^9, 3.89939472325907*^9, 
   3.899395132142457*^9, 3.8994894042421713`*^9, 3.8999317528868723`*^9, 
   3.899931986775196*^9, 3.899932097452405*^9, 3.8999321955181255`*^9, 
   3.9007186153333716`*^9, 3.9007186682089043`*^9, 3.9007189656896186`*^9, 
   3.9007192256710987`*^9, {3.90136490042557*^9, 3.901364921745379*^9}, 
   3.901364973952795*^9, 3.9013651282232237`*^9, {3.90136517006679*^9, 
   3.901365197643605*^9}, 3.9013652331894417`*^9, 3.901365276733274*^9, {
   3.901365491653632*^9, 3.901365506885515*^9}, 3.9013656056050997`*^9, 
   3.901369308981925*^9, 3.90137006333701*^9, 3.901378501974526*^9, 
   3.9013790054645977`*^9, 3.901379076877409*^9, 3.9013791519301167`*^9, 
   3.9013886880599127`*^9, 3.90139486345786*^9, 3.901421264668239*^9, 
   3.901573166056793*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"b72abdac-3707-4d50-ad98-1e09e60ebc6f"],

Cell[BoxData["\<\"The U_{10}:\"\>"], "Print",
 CellChangeTimes->{
  3.899391896255562*^9, {3.899391927611244*^9, 3.899391942988638*^9}, 
   3.899392203233635*^9, 3.8993926426605177`*^9, 3.8993927025470095`*^9, 
   3.899393101756054*^9, 3.8993945412966394`*^9, 3.89939472325907*^9, 
   3.899395132142457*^9, 3.8994894042421713`*^9, 3.8999317528868723`*^9, 
   3.899931986775196*^9, 3.899932097452405*^9, 3.8999321955181255`*^9, 
   3.9007186153333716`*^9, 3.9007186682089043`*^9, 3.9007189656896186`*^9, 
   3.9007192256710987`*^9, {3.90136490042557*^9, 3.901364921745379*^9}, 
   3.901364973952795*^9, 3.9013651282232237`*^9, {3.90136517006679*^9, 
   3.901365197643605*^9}, 3.9013652331894417`*^9, 3.901365276733274*^9, {
   3.901365491653632*^9, 3.901365506885515*^9}, 3.9013656056050997`*^9, 
   3.901369308981925*^9, 3.90137006333701*^9, 3.901378501974526*^9, 
   3.9013790054645977`*^9, 3.901379076877409*^9, 3.9013791519301167`*^9, 
   3.9013886880599127`*^9, 3.90139486345786*^9, 3.901421264668239*^9, 
   3.9015731661777983`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"624920bc-84ba-4a43-b67e-715322fd460d"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "56"], " ", 
  RowBox[{"(", 
   RowBox[{"49", "+", 
    RowBox[{"13", " ", "\[ImaginaryI]", " ", 
     SqrtBox["7"]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "-", 
       RowBox[{"7", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["U0", "2"]}], "+", 
    RowBox[{"U1", " ", "U4"}], "+", 
    RowBox[{"U2", " ", "U5"}], "+", 
    RowBox[{"U3", " ", "U6"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U1", " ", "U7"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U2", " ", "U8"}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "U3", " ", "U9"}]}], ")"}]}]], "Print",
 CellChangeTimes->{
  3.899391896255562*^9, {3.899391927611244*^9, 3.899391942988638*^9}, 
   3.899392203233635*^9, 3.8993926426605177`*^9, 3.8993927025470095`*^9, 
   3.899393101756054*^9, 3.8993945412966394`*^9, 3.89939472325907*^9, 
   3.899395132142457*^9, 3.8994894042421713`*^9, 3.8999317528868723`*^9, 
   3.899931986775196*^9, 3.899932097452405*^9, 3.8999321955181255`*^9, 
   3.9007186153333716`*^9, 3.9007186682089043`*^9, 3.9007189656896186`*^9, 
   3.9007192256710987`*^9, {3.90136490042557*^9, 3.901364921745379*^9}, 
   3.901364973952795*^9, 3.9013651282232237`*^9, {3.90136517006679*^9, 
   3.901365197643605*^9}, 3.9013652331894417`*^9, 3.901365276733274*^9, {
   3.901365491653632*^9, 3.901365506885515*^9}, 3.9013656056050997`*^9, 
   3.901369308981925*^9, 3.90137006333701*^9, 3.901378501974526*^9, 
   3.9013790054645977`*^9, 3.901379076877409*^9, 3.9013791519301167`*^9, 
   3.9013886880599127`*^9, 3.90139486345786*^9, 3.901421264668239*^9, 
   3.9015731662587953`*^9},
 CellLabel->
  "During evaluation of \
In[41]:=",ExpressionUUID->"72a2c2cb-c5ed-42da-97aa-8958fcfdddb7"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.899391791125375*^9, 3.899391805924811*^9}, {
   3.8993920253979936`*^9, 3.8993920295558877`*^9}, 3.8993921973205814`*^9, {
   3.8993924338226824`*^9, 3.899392517506074*^9}, {3.8993930065228424`*^9, 
   3.8993930173529854`*^9}, 3.901365251639687*^9},
 CellLabel->"In[78]:=",ExpressionUUID->"dd7a0bc0-46c3-47f2-b1d0-4ffa78de4d0a"],

Cell[TextData[StyleBox["Step 2: Now we construct the surface W.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.899392363676654*^9, 3.899392372540352*^9}, 
   3.8999316926467896`*^9, {3.901379156000525*^9, 
   3.9013791572039423`*^9}},ExpressionUUID->"3991b06b-2669-429b-9b7a-\
cdae761d81f7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Us", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", "U4", ",",
      " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", "U8", ",", " ", 
     "U9", ",", " ", "U10", ",", " ", "U11", ",", " ", "U12", ",", " ", "U13",
      ",", " ", "U14", ",", " ", "U15", ",", " ", "U16", ",", " ", "U17", ",",
      " ", "U18", ",", " ", "U19"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Ps", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "P0", ",", " ", "P1", ",", " ", "P2", ",", " ", "P3", ",", " ", "P4", 
      ",", " ", "P5", ",", " ", "P6", ",", " ", "P7", ",", " ", "P8", ",", 
      " ", "P9", ",", " ", "P10", ",", " ", "P11", ",", " ", "P12", ",", " ", 
      "P13", ",", " ", "P14", ",", " ", "P15", ",", " ", "P16", ",", " ", 
      "P17", ",", " ", "P18", ",", " ", "P19"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mod7Weights", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "6", ",", "5", ",", "3", ",", "1", ",", "2", ",", "4", ",", 
      "1", ",", "2", ",", "4", ",", "0", ",", "6", ",", "5", ",", "3", ",", 
      "1", ",", "2", ",", "4", ",", "1", ",", "2", ",", "4"}], "}"}]}], ";"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ToMod7Weights", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"U0", "->", "0"}], ",", 
      RowBox[{"U1", "->", "6"}], ",", 
      RowBox[{"U2", "->", "5"}], ",", 
      RowBox[{"U3", "->", "3"}], ",", 
      RowBox[{"U4", "->", "1"}], " ", ",", 
      RowBox[{"U5", "->", "2"}], ",", 
      RowBox[{"U6", "->", "4"}], ",", 
      RowBox[{"U7", "->", "1"}], ",", 
      RowBox[{"U8", "->", "2"}], ",", 
      RowBox[{"U9", "->", "4"}], ",", "\[IndentingNewLine]", 
      RowBox[{"U10", "->", " ", "0"}], ",", 
      RowBox[{"U11", "->", " ", "6"}], ",", 
      RowBox[{"U12", "->", " ", "5"}], ",", 
      RowBox[{"U13", "->", " ", "3"}], ",", 
      RowBox[{"U14", "\[Rule]", "1"}], ",", 
      RowBox[{"U15", "\[Rule]", "2"}], ",", " ", 
      RowBox[{"U16", "->", "4"}], ",", 
      RowBox[{"U17", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"U18", "\[Rule]", "2"}], ",", " ", 
      RowBox[{"U19", "\[Rule]", "4"}]}], "}"}]}], ";"}], " ", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order3Aut", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", "P2"}], ",", 
      RowBox[{"P2", "\[Rule]", "P3"}], ",", 
      RowBox[{"P3", "\[Rule]", "P1"}], ",", 
      RowBox[{"P4", "\[Rule]", "P5"}], ",", 
      RowBox[{"P5", "\[Rule]", "P6"}], ",", 
      RowBox[{"P6", "\[Rule]", "P4"}], ",", 
      RowBox[{"P7", "\[Rule]", "P8"}], ",", 
      RowBox[{"P8", "\[Rule]", "P9"}], ",", 
      RowBox[{"P9", "\[Rule]", "P7"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"P11", "\[Rule]", "P12"}], ",", " ", 
      RowBox[{"P12", "\[Rule]", "P13"}], ",", " ", 
      RowBox[{"P13", "\[Rule]", "P11"}], ",", " ", 
      RowBox[{"P14", "\[Rule]", "P15"}], ",", " ", 
      RowBox[{"P15", "\[Rule]", "P16"}], ",", " ", 
      RowBox[{"P16", "\[Rule]", "P14"}], ",", " ", 
      RowBox[{"P17", "\[Rule]", "P18"}], ",", " ", 
      RowBox[{"P18", "\[Rule]", "P19"}], ",", " ", 
      RowBox[{"P19", "\[Rule]", "P17"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "define", " ", "the", " ", "rules", " ", "of", 
      " ", "how", " ", "U10"}], " ", "..."}], " ", "U19", " ", "translate", 
    " ", "to", " ", "quadratics"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conversion", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"conversion", ",", " ", 
        RowBox[{
         RowBox[{"Us", "[", 
          RowBox[{"[", 
           RowBox[{"i", "+", "1"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{"ginvariant", "[", 
          RowBox[{"[", 
           RowBox[{"i", "-", "9"}], "]"}], "]"}]}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "10", ",", " ", "19"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Print", "[", "term", "]"}], ";"}], "\[IndentingNewLine]", ",", 
     " ", 
     RowBox[{"{", 
      RowBox[{"term", ",", " ", "conversion"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ListCoeffs", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<c\>\"", ",", 
         RowBox[{"ToString", "[", "i", "]"}], ",", " ", 
         RowBox[{"ToString", "[", "j", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "0", ",", "19"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"j", ",", " ", "0", ",", " ", "19"}], "}"}]}], "]"}]}], ";"}], 
  " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Formal", " ", "symbols", " ", "of", " ", "coefficients", " ", "cij"}], 
   " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"Dimensions", "[", "ListCoeffs", "]"}]}], "Input",
 CellChangeTimes->{
  3.8993923773242283`*^9, {3.8993928414491024`*^9, 3.8993928566663113`*^9}, 
   3.899392887831339*^9, {3.899393226410093*^9, 3.8993932493099985`*^9}, {
   3.8993944090883503`*^9, 3.8993944097484245`*^9}, {3.901365314122562*^9, 
   3.901365339867819*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"2d9b2883-ed7c-4ccf-bbe0-20f8a26d3c70"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"U10", "\[Rule]", 
  RowBox[{
   FractionBox["1", "56"], " ", 
   RowBox[{"(", 
    RowBox[{"49", "+", 
     RowBox[{"13", " ", "\[ImaginaryI]", " ", 
      SqrtBox["7"]}]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["17", "64"]}], "-", 
        FractionBox[
         RowBox[{"7", " ", "\[ImaginaryI]", " ", 
          SqrtBox["7"]}], "64"]}], ")"}], " ", 
      SuperscriptBox["U0", "2"]}], "+", 
     RowBox[{"U1", " ", "U4"}], "+", 
     RowBox[{"U2", " ", "U5"}], "+", 
     RowBox[{"U3", " ", "U6"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "8"]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}], "8"]}], ")"}], " ", "U1", " ", "U7"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "8"]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}], "8"]}], ")"}], " ", "U2", " ", "U8"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "8"]}], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SqrtBox["7"]}], "8"]}], ")"}], " ", "U3", " ", "U9"}]}], 
    ")"}]}]}]], "Print",
 CellChangeTimes->{3.8993932664930058`*^9, 3.899394541999697*^9, 
  3.8993947240956492`*^9, 3.8993951328465757`*^9, 3.899489404938204*^9, 
  3.8999317550248737`*^9, 3.8999319889727573`*^9, 3.899932099438404*^9, 
  3.89993219770331*^9, 3.900718985765621*^9, 3.9007192606140957`*^9, 
  3.901369331112496*^9, 3.9013700684130898`*^9, 3.9013785154284067`*^9, 
  3.901379031922749*^9, 3.901379080968318*^9, 3.901379160266614*^9, 
  3.901388691388412*^9, 3.9013948666101513`*^9, 3.9014212657672396`*^9, 
  3.901573166460796*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"47b0a663-fb5f-4564-a44e-e141371545da"],

Cell[BoxData[
 RowBox[{"U11", "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "16"], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "16"]}], ")"}], " ", "U0", " ", "U1"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "2"]}], ")"}], " ", 
    SuperscriptBox["U3", "2"]}], "-", 
   RowBox[{"2", " ", "U2", " ", "U4"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "2"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "2"]}], ")"}], " ", "U5", " ", "U6"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U2", " ", "U7"}], "+", 
   RowBox[{"2", " ", "U5", " ", "U9"}], "+", 
   RowBox[{"U8", " ", "U9"}]}]}]], "Print",
 CellChangeTimes->{3.8993932664930058`*^9, 3.899394541999697*^9, 
  3.8993947240956492`*^9, 3.8993951328465757`*^9, 3.899489404938204*^9, 
  3.8999317550248737`*^9, 3.8999319889727573`*^9, 3.899932099438404*^9, 
  3.89993219770331*^9, 3.900718985765621*^9, 3.9007192606140957`*^9, 
  3.901369331112496*^9, 3.9013700684130898`*^9, 3.9013785154284067`*^9, 
  3.901379031922749*^9, 3.901379080968318*^9, 3.901379160266614*^9, 
  3.901388691388412*^9, 3.9013948666101513`*^9, 3.9014212657672396`*^9, 
  3.901573166482794*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"7d06bdc8-495f-4c1d-b7c8-15cb97273492"],

Cell[BoxData[
 RowBox[{"U12", "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "2"]}], ")"}], " ", 
    SuperscriptBox["U1", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "16"], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "16"]}], ")"}], " ", "U0", " ", "U2"}], "-", 
   RowBox[{"2", " ", "U3", " ", "U5"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "2"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "2"]}], ")"}], " ", "U4", " ", "U6"}], "+", 
   RowBox[{"2", " ", "U6", " ", "U7"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U3", " ", "U8"}], "+", 
   RowBox[{"U7", " ", "U9"}]}]}]], "Print",
 CellChangeTimes->{3.8993932664930058`*^9, 3.899394541999697*^9, 
  3.8993947240956492`*^9, 3.8993951328465757`*^9, 3.899489404938204*^9, 
  3.8999317550248737`*^9, 3.8999319889727573`*^9, 3.899932099438404*^9, 
  3.89993219770331*^9, 3.900718985765621*^9, 3.9007192606140957`*^9, 
  3.901369331112496*^9, 3.9013700684130898`*^9, 3.9013785154284067`*^9, 
  3.901379031922749*^9, 3.901379080968318*^9, 3.901379160266614*^9, 
  3.901388691388412*^9, 3.9013948666101513`*^9, 3.9014212657672396`*^9, 
  3.9015731665258026`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"ed998ccd-704a-4c75-a8d2-41de4d9b4a1b"],

Cell[BoxData[
 RowBox[{"U13", "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "2"]}], ")"}], " ", 
    SuperscriptBox["U2", "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "16"], "+", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "16"]}], ")"}], " ", "U0", " ", "U3"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "2"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "2"]}], ")"}], " ", "U4", " ", "U5"}], "-", 
   RowBox[{"2", " ", "U1", " ", "U6"}], "+", 
   RowBox[{"2", " ", "U4", " ", "U8"}], "+", 
   RowBox[{"U7", " ", "U8"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U1", " ", "U9"}]}]}]], "Print",
 CellChangeTimes->{3.8993932664930058`*^9, 3.899394541999697*^9, 
  3.8993947240956492`*^9, 3.8993951328465757`*^9, 3.899489404938204*^9, 
  3.8999317550248737`*^9, 3.8999319889727573`*^9, 3.899932099438404*^9, 
  3.89993219770331*^9, 3.900718985765621*^9, 3.9007192606140957`*^9, 
  3.901369331112496*^9, 3.9013700684130898`*^9, 3.9013785154284067`*^9, 
  3.901379031922749*^9, 3.901379080968318*^9, 3.901379160266614*^9, 
  3.901388691388412*^9, 3.9013948666101513`*^9, 3.9014212657672396`*^9, 
  3.9015731665437946`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"89666974-78a5-4a3f-ba3d-c666d72a4988"],

Cell[BoxData[
 RowBox[{"U14", "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "8"], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U2", " ", "U3"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U0", " ", "U4"}], "+", 
   SuperscriptBox["U6", "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "32"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "32"]}], ")"}], " ", "U0", " ", "U7"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U1", " ", "U8"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["5", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U6", " ", "U9"}]}]}]], "Print",
 CellChangeTimes->{3.8993932664930058`*^9, 3.899394541999697*^9, 
  3.8993947240956492`*^9, 3.8993951328465757`*^9, 3.899489404938204*^9, 
  3.8999317550248737`*^9, 3.8999319889727573`*^9, 3.899932099438404*^9, 
  3.89993219770331*^9, 3.900718985765621*^9, 3.9007192606140957`*^9, 
  3.901369331112496*^9, 3.9013700684130898`*^9, 3.9013785154284067`*^9, 
  3.901379031922749*^9, 3.901379080968318*^9, 3.901379160266614*^9, 
  3.901388691388412*^9, 3.9013948666101513`*^9, 3.9014212657672396`*^9, 
  3.9015731665827937`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"96d04c7b-5b8b-4f30-95be-928a9a39e76d"],

Cell[BoxData[
 RowBox[{"U15", "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "8"], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U1", " ", "U3"}], "+", 
   SuperscriptBox["U4", "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U0", " ", "U5"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["5", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U4", " ", "U7"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "32"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "32"]}], ")"}], " ", "U0", " ", "U8"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U2", " ", "U9"}]}]}]], "Print",
 CellChangeTimes->{3.8993932664930058`*^9, 3.899394541999697*^9, 
  3.8993947240956492`*^9, 3.8993951328465757`*^9, 3.899489404938204*^9, 
  3.8999317550248737`*^9, 3.8999319889727573`*^9, 3.899932099438404*^9, 
  3.89993219770331*^9, 3.900718985765621*^9, 3.9007192606140957`*^9, 
  3.901369331112496*^9, 3.9013700684130898`*^9, 3.9013785154284067`*^9, 
  3.901379031922749*^9, 3.901379080968318*^9, 3.901379160266614*^9, 
  3.901388691388412*^9, 3.9013948666101513`*^9, 3.9014212657672396`*^9, 
  3.9015731665977955`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"c2f621e2-7718-47a7-84e7-3cce9422801a"],

Cell[BoxData[
 RowBox[{"U16", "\[Rule]", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["3", "8"], "-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U1", " ", "U2"}], "+", 
   SuperscriptBox["U5", "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U0", " ", "U6"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["1", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U3", " ", "U7"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox["5", "8"], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U5", " ", "U8"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "32"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "32"]}], ")"}], " ", "U0", " ", "U9"}]}]}]], "Print",
 CellChangeTimes->{3.8993932664930058`*^9, 3.899394541999697*^9, 
  3.8993947240956492`*^9, 3.8993951328465757`*^9, 3.899489404938204*^9, 
  3.8999317550248737`*^9, 3.8999319889727573`*^9, 3.899932099438404*^9, 
  3.89993219770331*^9, 3.900718985765621*^9, 3.9007192606140957`*^9, 
  3.901369331112496*^9, 3.9013700684130898`*^9, 3.9013785154284067`*^9, 
  3.901379031922749*^9, 3.901379080968318*^9, 3.901379160266614*^9, 
  3.901388691388412*^9, 3.9013948666101513`*^9, 3.9014212657672396`*^9, 
  3.9015731666128016`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"8df03e2b-992d-443f-9760-19b438f877ec"],

Cell[BoxData[
 RowBox[{"U17", "\[Rule]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"U0", " ", "U4"}], "2"]}], "+", 
   RowBox[{"U1", " ", "U5"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "32"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "32"]}], ")"}], " ", "U0", " ", "U7"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "8"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U6", " ", "U9"}]}]}]], "Print",
 CellChangeTimes->{3.8993932664930058`*^9, 3.899394541999697*^9, 
  3.8993947240956492`*^9, 3.8993951328465757`*^9, 3.899489404938204*^9, 
  3.8999317550248737`*^9, 3.8999319889727573`*^9, 3.899932099438404*^9, 
  3.89993219770331*^9, 3.900718985765621*^9, 3.9007192606140957`*^9, 
  3.901369331112496*^9, 3.9013700684130898`*^9, 3.9013785154284067`*^9, 
  3.901379031922749*^9, 3.901379080968318*^9, 3.901379160266614*^9, 
  3.901388691388412*^9, 3.9013948666101513`*^9, 3.9014212657672396`*^9, 
  3.901573166627802*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"d9cd0b8b-c4bd-414d-bfc5-407469da957e"],

Cell[BoxData[
 RowBox[{"U18", "\[Rule]", 
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"U0", " ", "U5"}], "2"]}], "+", 
   RowBox[{"U2", " ", "U6"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "8"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U4", " ", "U7"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "32"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "32"]}], ")"}], " ", "U0", " ", "U8"}]}]}]], "Print",
 CellChangeTimes->{3.8993932664930058`*^9, 3.899394541999697*^9, 
  3.8993947240956492`*^9, 3.8993951328465757`*^9, 3.899489404938204*^9, 
  3.8999317550248737`*^9, 3.8999319889727573`*^9, 3.899932099438404*^9, 
  3.89993219770331*^9, 3.900718985765621*^9, 3.9007192606140957`*^9, 
  3.901369331112496*^9, 3.9013700684130898`*^9, 3.9013785154284067`*^9, 
  3.901379031922749*^9, 3.901379080968318*^9, 3.901379160266614*^9, 
  3.901388691388412*^9, 3.9013948666101513`*^9, 3.9014212657672396`*^9, 
  3.901573166643794*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"5c3b8a54-4af5-46b0-abc7-82c9a8f6fb57"],

Cell[BoxData[
 RowBox[{"U19", "\[Rule]", 
  RowBox[{
   RowBox[{"U3", " ", "U4"}], "-", 
   FractionBox[
    RowBox[{"U0", " ", "U6"}], "2"], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "8"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "8"]}], ")"}], " ", "U5", " ", "U8"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["3", "32"]}], "+", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}], "32"]}], ")"}], " ", "U0", " ", "U9"}]}]}]], "Print",
 CellChangeTimes->{3.8993932664930058`*^9, 3.899394541999697*^9, 
  3.8993947240956492`*^9, 3.8993951328465757`*^9, 3.899489404938204*^9, 
  3.8999317550248737`*^9, 3.8999319889727573`*^9, 3.899932099438404*^9, 
  3.89993219770331*^9, 3.900718985765621*^9, 3.9007192606140957`*^9, 
  3.901369331112496*^9, 3.9013700684130898`*^9, 3.9013785154284067`*^9, 
  3.901379031922749*^9, 3.901379080968318*^9, 3.901379160266614*^9, 
  3.901388691388412*^9, 3.9013948666101513`*^9, 3.9014212657672396`*^9, 
  3.9015731666687956`*^9},
 CellLabel->
  "During evaluation of \
In[79]:=",ExpressionUUID->"096abad6-bda7-429d-946d-9582e00c70b2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.899394542093303*^9, 3.899394724209305*^9, 
  3.899395132968096*^9, 3.899489405014207*^9, 3.899931755244874*^9, 
  3.8999319892357545`*^9, 3.8999320997034063`*^9, 3.899932197939515*^9, 
  3.9007189859356256`*^9, 3.900719260781106*^9, 3.901369331143683*^9, 
  3.901370068434649*^9, 3.901378515449986*^9, 3.901379031942897*^9, 
  3.901379080991119*^9, 3.901379160290699*^9, 3.901388691418354*^9, 
  3.901394866630145*^9, 3.901421265954241*^9, 3.9015731666837945`*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"84dbd15f-9f91-4e0f-aa7c-6b4637765e9f"]
}, Open  ]],

Cell[TextData[StyleBox["We are now computing odd equations.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8993944162070656`*^9, 3.8993944181881104`*^9}, {
  3.901369378689476*^9, 3.9013693880097723`*^9}, {3.9013790422088213`*^9, 
  3.901379043151432*^9}},ExpressionUUID->"0f85751e-83d1-4bf5-ac02-\
96d25edbee6c"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"AllMonomials", " ", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Us", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"Us", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"j", ",", " ", "11", ",", " ", "20"}], "}"}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllMonomialsinPs", " ", "=", " ", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Ps", "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", 
        RowBox[{"Ps", "[", 
         RowBox[{"[", "j", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "11", ",", " ", "20"}], "}"}]}], "]"}], 
     "]"}]}], ";", 
   RowBox[{"MonomialWeights", " ", "=", " ", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Mod7Weights", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "+", 
          RowBox[{"Mod7Weights", "[", 
           RowBox[{"[", "j", "]"}], "]"}]}], ",", "7"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "11", ",", " ", "20"}], "}"}]}], "]"}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equations", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equationsrr", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EquationsinPs", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"mod7", "=", "0"}], ",", 
     RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
     RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Monomials", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"MonomialsinPs", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"MonomialWeights", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "\[Equal]", " ", "mod7"}], ",", 
           "  ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"Monomials", ",", " ", 
              RowBox[{"AllMonomials", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"MonomialsinPs", ",", " ", 
              RowBox[{"AllMonomialsinPs", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", 
          RowBox[{"Length", "[", "AllMonomials", "]"}]}], "}"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "Monomials", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Length", "[", "Monomials", "]"}], "]"}], ";"}], 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"TableOfValues", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Monomials", "/.", "conversion"}], ")"}], "/.", 
          RowBox[{"Upoints", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "Upoints", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"NullSpace", "[", "TableOfValues", "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rowResult", " ", "=", " ", 
       RowBox[{"RowReduce", "[", 
        RowBox[{"result", ",", " ", 
         RowBox[{"Tolerance", "\[Rule]", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Round", "[", 
               RowBox[{"Accuracy", "[", "result", "]"}], " ", "]"}]}], "+", 
             "10"}], ")"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"exactResult", " ", "=", " ", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"rowResult", ",", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "400"}], ")"}]}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rowResultrr", " ", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToRR", "[", 
          RowBox[{"exactResult", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"newEquationsrr", " ", "=", " ", 
       RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newEquations", " ", "=", " ", 
       RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newEquationsPs", " ", "=", " ", 
       RowBox[{"rowResultrr", ".", "MonomialsinPs"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "newEquations", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Equations", ",", " ", "newEquations"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Equationsrr", ",", " ", "newEquationsrr"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EquationsinPs", ",", " ", "newEquationsPs"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"oddResult", "=", " ", 
   RowBox[{"Flatten", "[", "EquationsinPs", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", 
  RowBox[{"Flatten", "[", "oddResult", "]"}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.8993932890335493`*^9, {3.899394406959139*^9, 3.899394436453313*^9}, {
   3.8993947008280687`*^9, 3.899394701540163*^9}, {3.899395062038877*^9, 
   3.8993950626841373`*^9}, {3.899931903786132*^9, 3.89993191835213*^9}, 
   3.8999320524112787`*^9, {3.901369419485276*^9, 3.901369431723455*^9}, {
   3.901369467183136*^9, 3.901369626642898*^9}, {3.901369842339295*^9, 
   3.901369876170759*^9}, {3.901369908001114*^9, 3.901370019510412*^9}, {
   3.9013701254846582`*^9, 3.9013701933095512`*^9}, {3.901370234298975*^9, 
   3.901370253651375*^9}, 3.901370299031671*^9, {3.901370378533162*^9, 
   3.901370381813108*^9}, {3.901370444437714*^9, 3.90137050457863*^9}, {
   3.901370538841805*^9, 3.901370549052968*^9}, {3.9013706102926817`*^9, 
   3.901370663697434*^9}, {3.901370748557472*^9, 3.901370748830216*^9}, {
   3.9013708502784977`*^9, 3.901370918327506*^9}, {3.901370990673163*^9, 
   3.901371013388454*^9}, {3.901373488962175*^9, 3.901373601656111*^9}, {
   3.9013736601825438`*^9, 3.901373681852844*^9}, {3.901379100735846*^9, 
   3.901379101123208*^9}, {3.901573047570075*^9, 3.901573048437075*^9}},
 CellLabel->"In[89]:=",ExpressionUUID->"ffd8eea0-5b02-417d-b533-a97654a4d9a3"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8993945422179914`*^9, 3.899394724343275*^9, 3.899395133094609*^9, 
   3.899489405126172*^9, 3.8999317557138767`*^9, 3.8999319895367556`*^9, 
   3.899932099987403*^9, 3.899932198252514*^9, 3.9007189943236156`*^9, 
   3.9007192699040985`*^9, 3.901369345141067*^9, 3.901369887092988*^9, {
   3.901370000034072*^9, 3.901370021080803*^9}, 3.901370075086203*^9, 
   3.901370198641284*^9, 3.901370239848279*^9, 3.901370383709463*^9, 
   3.901370465937561*^9, 3.9013705053626747`*^9, 3.901370549562963*^9, {
   3.901370642153235*^9, 3.901370664169311*^9}, 3.901370749500049*^9, {
   3.901370884570961*^9, 3.901370918918783*^9}, {3.901370992167653*^9, 
   3.90137101355276*^9}, 3.901373640397303*^9, {3.901373671172717*^9, 
   3.9013736823633738`*^9}, 3.9013785200712843`*^9, 3.901379044710291*^9, {
   3.901379085931197*^9, 3.901379101771134*^9}, 3.9013791652355757`*^9, 
   3.901388696569891*^9, 3.9013948700416594`*^9, 3.901421266174241*^9, 
   3.9015731667627935`*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"a0a7dec7-e08d-494b-9813-f19e5b5217b5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8993945422179914`*^9, 3.899394724343275*^9, 3.899395133094609*^9, 
   3.899489405126172*^9, 3.8999317557138767`*^9, 3.8999319895367556`*^9, 
   3.899932099987403*^9, 3.899932198252514*^9, 3.9007189943236156`*^9, 
   3.9007192699040985`*^9, 3.901369345141067*^9, 3.901369887092988*^9, {
   3.901370000034072*^9, 3.901370021080803*^9}, 3.901370075086203*^9, 
   3.901370198641284*^9, 3.901370239848279*^9, 3.901370383709463*^9, 
   3.901370465937561*^9, 3.9013705053626747`*^9, 3.901370549562963*^9, {
   3.901370642153235*^9, 3.901370664169311*^9}, 3.901370749500049*^9, {
   3.901370884570961*^9, 3.901370918918783*^9}, {3.901370992167653*^9, 
   3.90137101355276*^9}, 3.901373640397303*^9, {3.901373671172717*^9, 
   3.9013736823633738`*^9}, 3.9013785200712843`*^9, 3.901379044710291*^9, {
   3.901379085931197*^9, 3.901379101771134*^9}, 3.9013791652355757`*^9, 
   3.901388696569891*^9, 3.9013948700416594`*^9, 3.901421266174241*^9, 
   3.9015731691057906`*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"78e02255-4951-4f55-8cbd-44e1a3077fe8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8993945422179914`*^9, 3.899394724343275*^9, 3.899395133094609*^9, 
   3.899489405126172*^9, 3.8999317557138767`*^9, 3.8999319895367556`*^9, 
   3.899932099987403*^9, 3.899932198252514*^9, 3.9007189943236156`*^9, 
   3.9007192699040985`*^9, 3.901369345141067*^9, 3.901369887092988*^9, {
   3.901370000034072*^9, 3.901370021080803*^9}, 3.901370075086203*^9, 
   3.901370198641284*^9, 3.901370239848279*^9, 3.901370383709463*^9, 
   3.901370465937561*^9, 3.9013705053626747`*^9, 3.901370549562963*^9, {
   3.901370642153235*^9, 3.901370664169311*^9}, 3.901370749500049*^9, {
   3.901370884570961*^9, 3.901370918918783*^9}, {3.901370992167653*^9, 
   3.90137101355276*^9}, 3.901373640397303*^9, {3.901373671172717*^9, 
   3.9013736823633738`*^9}, 3.9013785200712843`*^9, 3.901379044710291*^9, {
   3.901379085931197*^9, 3.901379101771134*^9}, 3.9013791652355757`*^9, 
   3.901388696569891*^9, 3.9013948700416594`*^9, 3.901421266174241*^9, 
   3.9015731714148397`*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"cb8928b3-7509-494d-991c-b252f3b7e46f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8993945422179914`*^9, 3.899394724343275*^9, 3.899395133094609*^9, 
   3.899489405126172*^9, 3.8999317557138767`*^9, 3.8999319895367556`*^9, 
   3.899932099987403*^9, 3.899932198252514*^9, 3.9007189943236156`*^9, 
   3.9007192699040985`*^9, 3.901369345141067*^9, 3.901369887092988*^9, {
   3.901370000034072*^9, 3.901370021080803*^9}, 3.901370075086203*^9, 
   3.901370198641284*^9, 3.901370239848279*^9, 3.901370383709463*^9, 
   3.901370465937561*^9, 3.9013705053626747`*^9, 3.901370549562963*^9, {
   3.901370642153235*^9, 3.901370664169311*^9}, 3.901370749500049*^9, {
   3.901370884570961*^9, 3.901370918918783*^9}, {3.901370992167653*^9, 
   3.90137101355276*^9}, 3.901373640397303*^9, {3.901373671172717*^9, 
   3.9013736823633738`*^9}, 3.9013785200712843`*^9, 3.901379044710291*^9, {
   3.901379085931197*^9, 3.901379101771134*^9}, 3.9013791652355757`*^9, 
   3.901388696569891*^9, 3.9013948700416594`*^9, 3.901421266174241*^9, 
   3.9015731736114597`*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"195694f4-54b1-491c-9790-eb398011b7cf"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8993945422179914`*^9, 3.899394724343275*^9, 3.899395133094609*^9, 
   3.899489405126172*^9, 3.8999317557138767`*^9, 3.8999319895367556`*^9, 
   3.899932099987403*^9, 3.899932198252514*^9, 3.9007189943236156`*^9, 
   3.9007192699040985`*^9, 3.901369345141067*^9, 3.901369887092988*^9, {
   3.901370000034072*^9, 3.901370021080803*^9}, 3.901370075086203*^9, 
   3.901370198641284*^9, 3.901370239848279*^9, 3.901370383709463*^9, 
   3.901370465937561*^9, 3.9013705053626747`*^9, 3.901370549562963*^9, {
   3.901370642153235*^9, 3.901370664169311*^9}, 3.901370749500049*^9, {
   3.901370884570961*^9, 3.901370918918783*^9}, {3.901370992167653*^9, 
   3.90137101355276*^9}, 3.901373640397303*^9, {3.901373671172717*^9, 
   3.9013736823633738`*^9}, 3.9013785200712843`*^9, 3.901379044710291*^9, {
   3.901379085931197*^9, 3.901379101771134*^9}, 3.9013791652355757`*^9, 
   3.901388696569891*^9, 3.9013948700416594`*^9, 3.901421266174241*^9, 
   3.901573176781777*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"7ea168ce-452a-44d0-b827-911fe2641d93"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8993945422179914`*^9, 3.899394724343275*^9, 3.899395133094609*^9, 
   3.899489405126172*^9, 3.8999317557138767`*^9, 3.8999319895367556`*^9, 
   3.899932099987403*^9, 3.899932198252514*^9, 3.9007189943236156`*^9, 
   3.9007192699040985`*^9, 3.901369345141067*^9, 3.901369887092988*^9, {
   3.901370000034072*^9, 3.901370021080803*^9}, 3.901370075086203*^9, 
   3.901370198641284*^9, 3.901370239848279*^9, 3.901370383709463*^9, 
   3.901370465937561*^9, 3.9013705053626747`*^9, 3.901370549562963*^9, {
   3.901370642153235*^9, 3.901370664169311*^9}, 3.901370749500049*^9, {
   3.901370884570961*^9, 3.901370918918783*^9}, {3.901370992167653*^9, 
   3.90137101355276*^9}, 3.901373640397303*^9, {3.901373671172717*^9, 
   3.9013736823633738`*^9}, 3.9013785200712843`*^9, 3.901379044710291*^9, {
   3.901379085931197*^9, 3.901379101771134*^9}, 3.9013791652355757`*^9, 
   3.901388696569891*^9, 3.9013948700416594`*^9, 3.901421266174241*^9, 
   3.9015731792298717`*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"6f64325f-5564-46ff-a970-76fd3f640b9f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.8993945422179914`*^9, 3.899394724343275*^9, 3.899395133094609*^9, 
   3.899489405126172*^9, 3.8999317557138767`*^9, 3.8999319895367556`*^9, 
   3.899932099987403*^9, 3.899932198252514*^9, 3.9007189943236156`*^9, 
   3.9007192699040985`*^9, 3.901369345141067*^9, 3.901369887092988*^9, {
   3.901370000034072*^9, 3.901370021080803*^9}, 3.901370075086203*^9, 
   3.901370198641284*^9, 3.901370239848279*^9, 3.901370383709463*^9, 
   3.901370465937561*^9, 3.9013705053626747`*^9, 3.901370549562963*^9, {
   3.901370642153235*^9, 3.901370664169311*^9}, 3.901370749500049*^9, {
   3.901370884570961*^9, 3.901370918918783*^9}, {3.901370992167653*^9, 
   3.90137101355276*^9}, 3.901373640397303*^9, {3.901373671172717*^9, 
   3.9013736823633738`*^9}, 3.9013785200712843`*^9, 3.901379044710291*^9, {
   3.901379085931197*^9, 3.901379101771134*^9}, 3.9013791652355757`*^9, 
   3.901388696569891*^9, 3.9013948700416594`*^9, 3.901421266174241*^9, 
   3.9015731819212713`*^9},
 CellLabel->
  "During evaluation of \
In[89]:=",ExpressionUUID->"7f02463e-f412-475f-b457-a6e0c630a01a"]
}, Open  ]],

Cell[BoxData["45"], "Output",
 CellChangeTimes->{
  3.899394542183467*^9, 3.8993947242992764`*^9, 3.8993951330561066`*^9, 
   3.8994894051022034`*^9, 3.8999317556258736`*^9, 3.8999319893947544`*^9, 
   3.8999320998894043`*^9, 3.899932198162517*^9, 3.900718994191619*^9, 
   3.900719269839097*^9, 3.9013693451283417`*^9, 3.901369894741869*^9, {
   3.901370003443986*^9, 3.901370024509458*^9}, 3.9013700791698847`*^9, 
   3.901370202180626*^9, 3.901370243585351*^9, 3.901370423857437*^9, 
   3.9013704756470327`*^9, 3.901370512116351*^9, 3.901370552652367*^9, {
   3.901370651907761*^9, 3.901370669832115*^9}, 3.901370750279245*^9, {
   3.901370885372253*^9, 3.901370919705874*^9}, {3.901370993091031*^9, 
   3.901371021055346*^9}, {3.901373647961726*^9, 3.9013736877552967`*^9}, 
   3.90137852553934*^9, 3.901379048572157*^9, {3.901379093292595*^9, 
   3.901379107349581*^9}, 3.901379170861897*^9, 3.90138870408245*^9, 
   3.901394875796191*^9, 3.9014212794682393`*^9, 3.9015731848853836`*^9},
 CellLabel->"Out[96]=",ExpressionUUID->"a83e93d9-f4a3-494d-abe8-b39d781050e1"]
}, Open  ]],

Cell[TextData[StyleBox["We are now computing even equations.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8993946917034802`*^9, 3.899394693527032*^9}, {
  3.901373756155795*^9, 
  3.901373760546694*^9}},ExpressionUUID->"0559f483-c6d5-48c6-aaa5-\
b3a83fdff62f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"U", " ", "=", " ", "U10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllMonomials", " ", "=", 
   RowBox[{"Join", "[", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Us", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"Us", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "1", ",", " ", "i"}], "}"}]}], "]"}], "]"}], 
     ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"U", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], 
         RowBox[{"Us", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"Us", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "11", ",", "20"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "11", ",", " ", "i"}], "}"}]}], "]"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AllMonomialsinPs", " ", "=", 
   RowBox[{"Join", "[", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ps", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"Ps", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "1", ",", " ", "i"}], "}"}]}], "]"}], "]"}], 
     ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ps", "[", 
          RowBox[{"[", "i", "]"}], "]"}], 
         RowBox[{"Ps", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "11", ",", "20"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "11", ",", " ", "i"}], "}"}]}], "]"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MonomialWeights", " ", "=", 
   RowBox[{"Join", "[", " ", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod7Weights", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "+", 
         RowBox[{"Mod7Weights", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "1", ",", " ", "i"}], "}"}]}], "]"}], "]"}], 
     ",", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Mod7Weights", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "+", 
         RowBox[{"Mod7Weights", "[", 
          RowBox[{"[", "j", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "11", ",", "20"}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "11", ",", " ", "i"}], "}"}]}], "]"}], 
      "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equations", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equationsrr", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"EquationsinPs", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"mod7", "=", "0"}], ",", 
     RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
     RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Monomials", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"MonomialsinPs", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"MonomialWeights", "[", 
               RowBox[{"[", "i", "]"}], "]"}], ",", "7"}], "]"}], "\[Equal]", 
            " ", "mod7"}], ",", "  ", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"Monomials", ",", " ", 
              RowBox[{"AllMonomials", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"MonomialsinPs", ",", " ", 
              RowBox[{"AllMonomialsinPs", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
        " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", 
          RowBox[{"Length", "[", "AllMonomials", "]"}]}], "}"}]}], "]"}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "Monomials", "]"}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Length", "[", "Monomials", "]"}], "]"}], ";"}], 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"TableOfValues", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Monomials", "/.", "conversion"}], ")"}], "/.", 
          RowBox[{"Upoints", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", 
           RowBox[{"Length", "[", "Upoints", "]"}]}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"NullSpace", "[", "TableOfValues", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"rowResult", " ", "=", " ", 
       RowBox[{"RowReduce", "[", 
        RowBox[{"result", ",", " ", 
         RowBox[{"Tolerance", "\[Rule]", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Round", "[", 
               RowBox[{"Accuracy", "[", "result", "]"}], " ", "]"}]}], "+", 
             "10"}], ")"}]}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], 
       "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"exactResult", " ", "=", " ", 
       RowBox[{"RootApproximant", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{"rowResult", ",", " ", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "400"}], ")"}]}]}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"rowResultrr", " ", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"ToRR", "[", 
          RowBox[{"exactResult", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"newEquationsrr", " ", "=", " ", 
       RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newEquations", " ", "=", " ", 
       RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"newEquationsPs", " ", "=", " ", 
       RowBox[{"rowResultrr", ".", "MonomialsinPs"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "newEquations", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Equations", ",", " ", "newEquations"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"Equationsrr", ",", " ", "newEquationsrr"}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"AppendTo", "[", 
       RowBox[{"EquationsinPs", ",", " ", "newEquationsPs"}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"evenResult", "=", " ", 
   RowBox[{"Flatten", "[", "EquationsinPs", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", 
   RowBox[{"Flatten", "[", "evenResult", "]"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"result", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{"oddResult", ",", " ", "evenResult"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "result", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{"OpenWrite", "[", "\"\<Equations/W_equations.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "result"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.8993946656121054`*^9, 3.899394688088714*^9}, {
   3.899395002567767*^9, 3.8993950496460266`*^9}, {3.8999319309701366`*^9, 
   3.8999319458511286`*^9}, 3.899932138745124*^9, {3.9013737902960787`*^9, 
   3.9013739512353907`*^9}, {3.901373990948566*^9, 3.9013740547672157`*^9}, {
   3.901374141834928*^9, 3.9013741422573757`*^9}, {3.901374178100436*^9, 
   3.901374197625535*^9}, {3.9013742657187557`*^9, 3.901374323375544*^9}, {
   3.9013744256774797`*^9, 3.901374425967453*^9}, {3.901375303208906*^9, 
   3.901375306423135*^9}, 3.901375427389563*^9, {3.9013755327160997`*^9, 
   3.901375584672052*^9}, {3.901378543211812*^9, 3.901378544115542*^9}, {
   3.901573040542074*^9, 3.9015730416470737`*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"7c1bfee1-3352-419f-9bce-89d956d7e6d2"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899395141202734*^9, 3.899489411677956*^9, 3.8999317591394753`*^9, 
   3.8999319930772867`*^9, 3.899932120512045*^9, 3.89993221848818*^9, 
   3.900719308050106*^9, 3.90137407006957*^9, {3.9013744123117*^9, 
   3.90137442745686*^9}, {3.901375308290506*^9, 3.901375334150605*^9}, {
   3.901375555427182*^9, 3.9013755858842154`*^9}, {3.9013785271515837`*^9, 
   3.9013785461373367`*^9}, 3.901379109215637*^9, 3.901379175147073*^9, 
   3.9013887041758547`*^9, 3.901394875889744*^9, 3.9014212797162423`*^9, 
   3.90157318506238*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"8fc849a1-969f-49b7-89bb-c55eecc3aeb8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899395141202734*^9, 3.899489411677956*^9, 3.8999317591394753`*^9, 
   3.8999319930772867`*^9, 3.899932120512045*^9, 3.89993221848818*^9, 
   3.900719308050106*^9, 3.90137407006957*^9, {3.9013744123117*^9, 
   3.90137442745686*^9}, {3.901375308290506*^9, 3.901375334150605*^9}, {
   3.901375555427182*^9, 3.9013755858842154`*^9}, {3.9013785271515837`*^9, 
   3.9013785461373367`*^9}, 3.901379109215637*^9, 3.901379175147073*^9, 
   3.9013887041758547`*^9, 3.901394875889744*^9, 3.9014212797162423`*^9, 
   3.9015731872489133`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"79bd1f41-029b-4fcc-a123-2d1a5d6d9de0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899395141202734*^9, 3.899489411677956*^9, 3.8999317591394753`*^9, 
   3.8999319930772867`*^9, 3.899932120512045*^9, 3.89993221848818*^9, 
   3.900719308050106*^9, 3.90137407006957*^9, {3.9013744123117*^9, 
   3.90137442745686*^9}, {3.901375308290506*^9, 3.901375334150605*^9}, {
   3.901375555427182*^9, 3.9013755858842154`*^9}, {3.9013785271515837`*^9, 
   3.9013785461373367`*^9}, 3.901379109215637*^9, 3.901379175147073*^9, 
   3.9013887041758547`*^9, 3.901394875889744*^9, 3.9014212797162423`*^9, 
   3.901573189690439*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"bd4da718-d22e-48d8-a7c1-81512afa6cce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899395141202734*^9, 3.899489411677956*^9, 3.8999317591394753`*^9, 
   3.8999319930772867`*^9, 3.899932120512045*^9, 3.89993221848818*^9, 
   3.900719308050106*^9, 3.90137407006957*^9, {3.9013744123117*^9, 
   3.90137442745686*^9}, {3.901375308290506*^9, 3.901375334150605*^9}, {
   3.901375555427182*^9, 3.9013755858842154`*^9}, {3.9013785271515837`*^9, 
   3.9013785461373367`*^9}, 3.901379109215637*^9, 3.901379175147073*^9, 
   3.9013887041758547`*^9, 3.901394875889744*^9, 3.9014212797162423`*^9, 
   3.9015731921485033`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"1241515d-a099-4e2c-bba6-fc2fe4b4cef6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899395141202734*^9, 3.899489411677956*^9, 3.8999317591394753`*^9, 
   3.8999319930772867`*^9, 3.899932120512045*^9, 3.89993221848818*^9, 
   3.900719308050106*^9, 3.90137407006957*^9, {3.9013744123117*^9, 
   3.90137442745686*^9}, {3.901375308290506*^9, 3.901375334150605*^9}, {
   3.901375555427182*^9, 3.9013755858842154`*^9}, {3.9013785271515837`*^9, 
   3.9013785461373367`*^9}, 3.901379109215637*^9, 3.901379175147073*^9, 
   3.9013887041758547`*^9, 3.901394875889744*^9, 3.9014212797162423`*^9, 
   3.9015731946395006`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"585a4be6-7f54-4e62-82e2-22bad2652438"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899395141202734*^9, 3.899489411677956*^9, 3.8999317591394753`*^9, 
   3.8999319930772867`*^9, 3.899932120512045*^9, 3.89993221848818*^9, 
   3.900719308050106*^9, 3.90137407006957*^9, {3.9013744123117*^9, 
   3.90137442745686*^9}, {3.901375308290506*^9, 3.901375334150605*^9}, {
   3.901375555427182*^9, 3.9013755858842154`*^9}, {3.9013785271515837`*^9, 
   3.9013785461373367`*^9}, 3.901379109215637*^9, 3.901379175147073*^9, 
   3.9013887041758547`*^9, 3.901394875889744*^9, 3.9014212797162423`*^9, 
   3.9015731972305207`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"aa7f6ec2-047c-49a0-a8ec-f4262a58f805"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.899395141202734*^9, 3.899489411677956*^9, 3.8999317591394753`*^9, 
   3.8999319930772867`*^9, 3.899932120512045*^9, 3.89993221848818*^9, 
   3.900719308050106*^9, 3.90137407006957*^9, {3.9013744123117*^9, 
   3.90137442745686*^9}, {3.901375308290506*^9, 3.901375334150605*^9}, {
   3.901375555427182*^9, 3.9013755858842154`*^9}, {3.9013785271515837`*^9, 
   3.9013785461373367`*^9}, 3.901379109215637*^9, 3.901379175147073*^9, 
   3.9013887041758547`*^9, 3.901394875889744*^9, 3.9014212797162423`*^9, 
   3.9015731996505156`*^9},
 CellLabel->
  "During evaluation of \
In[97]:=",ExpressionUUID->"a856a1c6-265a-48e6-9e6a-f79279757243"]
}, Open  ]],

Cell[BoxData["55"], "Output",
 CellChangeTimes->{
  3.8993951411277003`*^9, 3.8994894116259565`*^9, 3.8999317588156295`*^9, 
   3.899931992907284*^9, 3.899932120359048*^9, 3.899932218289179*^9, 
   3.9007193078660975`*^9, 3.901374072670095*^9, {3.901374414537582*^9, 
   3.90137442757552*^9}, {3.9013753088143997`*^9, 3.9013753346633*^9}, {
   3.901375556217993*^9, 3.901375592658252*^9}, {3.901378534173264*^9, 
   3.9013785529431887`*^9}, 3.901379116074214*^9, 3.9013791819181232`*^9, 
   3.901388713489822*^9, 3.901394883118265*^9, 3.901421295410246*^9, 
   3.9015732021745214`*^9},
 CellLabel->
  "Out[106]=",ExpressionUUID->"b6b49911-ea58-4a8e-a0f8-6cdbdc71b81f"],

Cell[BoxData["100"], "Output",
 CellChangeTimes->{
  3.8993951411277003`*^9, 3.8994894116259565`*^9, 3.8999317588156295`*^9, 
   3.899931992907284*^9, 3.899932120359048*^9, 3.899932218289179*^9, 
   3.9007193078660975`*^9, 3.901374072670095*^9, {3.901374414537582*^9, 
   3.90137442757552*^9}, {3.9013753088143997`*^9, 3.9013753346633*^9}, {
   3.901375556217993*^9, 3.901375592658252*^9}, {3.901378534173264*^9, 
   3.9013785529431887`*^9}, 3.901379116074214*^9, 3.9013791819181232`*^9, 
   3.901388713489822*^9, 3.901394883118265*^9, 3.901421295410246*^9, 
   3.9015732022235208`*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"049d4d55-5324-48ad-a76b-c86879c181c6"]
}, Open  ]],

Cell[TextData[StyleBox["Now we will try to construct equations of Z.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.9013793815867653`*^9, {3.90137942615539*^9, 
   3.901379428883369*^9}},ExpressionUUID->"a287f33c-514d-480f-ace2-\
d0b70c6b9f15"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Order3Ps", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", "P2"}], ",", 
      RowBox[{"P2", "\[Rule]", "P3"}], ",", 
      RowBox[{"P3", "\[Rule]", "P1"}], ",", 
      RowBox[{"P4", "\[Rule]", "P5"}], ",", 
      RowBox[{"P5", "\[Rule]", "P6"}], ",", 
      RowBox[{"P6", "\[Rule]", "P4"}], ",", 
      RowBox[{"P7", "\[Rule]", "P8"}], ",", 
      RowBox[{"P8", "\[Rule]", "P9"}], ",", 
      RowBox[{"P9", "\[Rule]", "P7"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"P11", "\[Rule]", "P12"}], ",", " ", 
      RowBox[{"P12", "\[Rule]", "P13"}], ",", " ", 
      RowBox[{"P13", "\[Rule]", "P11"}], ",", " ", 
      RowBox[{"P14", "\[Rule]", "P15"}], ",", " ", 
      RowBox[{"P15", "\[Rule]", "P16"}], ",", " ", 
      RowBox[{"P16", "\[Rule]", "P14"}], ",", " ", 
      RowBox[{"P17", "\[Rule]", "P18"}], ",", " ", 
      RowBox[{"P18", "\[Rule]", "P19"}], ",", " ", 
      RowBox[{"P19", "\[Rule]", "P17"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"PsToUs", " ", "=", 
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ps", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
         RowBox[{"Us", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Ps", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", " ", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/", 
          RowBox[{
           RowBox[{"(", "U10", ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "11", ",", "20"}], "}"}]}], "]"}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Import", " ", "file", " ", "of", " ", "equations", " ", "for", " ", 
    "FPP"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filename", " ", "=", " ", "\"\<Dependency/EqsFPP.txt\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsFPP", "=", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}], "/.", 
     RowBox[{"rr", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Import", " ", "file", " ", "of", " ", "equations", " ", "for", " ", "W"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filename", " ", "=", " ", "\"\<Equations/W_equations.txt\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"EqsW", "=", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}], "/.", 
     RowBox[{"rr", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", "7"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.901379469740672*^9, 3.901379571939168*^9}, {
  3.901379622249174*^9, 3.9013796345760403`*^9}, {3.901379679949276*^9, 
  3.901379680298472*^9}, {3.901379745781389*^9, 3.9013797461285133`*^9}},
 CellLabel->
  "In[112]:=",ExpressionUUID->"11e7371d-ed8f-4949-a5b0-5f10204212ff"],

Cell[TextData[StyleBox["Step 1: We compute s1, s2, s3, and s4",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.901379701790958*^9, 
  3.9013797079529037`*^9}},ExpressionUUID->"e7ea584f-3998-42b0-9a43-\
f4b267f48fa4"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ListCoeffs", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"ToExpression", "[", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<c\>\"", ",", 
         RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "20"}], "}"}]}], "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Formal", " ", "symbols", " ", "of", " ", "coefficients", " ", "ci"}], " ",
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Weight", " ", 
    RowBox[{"(", 
     RowBox[{"1", ",", " ", "3"}], ")"}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a1", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"a2", " ", "=", " ", "3"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "set", " ", "up", " ", "the", " ", "general", " ",
      "forms", " ", "of", " ", "s3"}], ",", " ", "s4", ",", " ", "s5", ",", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{"and", " ", "s6", " ", "where", " ", 
       RowBox[{"s5", "^", "2"}]}], " ", "-", " ", 
      RowBox[{"s6", "^", "2"}]}], " ", "=", " ", "s1s2"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "can", " ", "recover", " ", "s1"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"s5", " ", "+", " ", 
       RowBox[{"s6", " ", "and", " ", "s2"}]}], " ", "=", " ", 
      RowBox[{"s5", " ", "-", " ", "s6"}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"count", " ", "=", " ", "1"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3Weight", " ", "=", " ", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"2", "*", "a1"}], ",", " ", "7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3Index", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"Mod7Weights", ",", " ", "s3Weight"}], "]"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"#", " ", "\[LessEqual]", "10"}], " ", "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3Var", " ", "=", " ", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"x", ",", " ", 
      RowBox[{"Ps", "[", 
       RowBox[{"[", "x", "]"}], "]"}]}], "]"}], "/@", "s3Index"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s3", " ", "=", " ", 
    RowBox[{
     RowBox[{"ListCoeffs", "[", 
      RowBox[{"[", 
       RowBox[{"count", ";;", 
        RowBox[{"count", "+", 
         RowBox[{"Length", "[", "s3Var", "]"}], "-", "1"}]}], "]"}], "]"}], 
     ".", "s3Var"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"count", " ", "+=", " ", 
    RowBox[{"Length", "[", "s3Var", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4Weight", " ", "=", " ", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"2", "*", "a2"}], ",", " ", "7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4Index", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"Mod7Weights", ",", " ", "s4Weight"}], "]"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"#", " ", "\[LessEqual]", "10"}], " ", "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s4Var", " ", "=", " ", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"x", ",", " ", 
      RowBox[{"Ps", "[", 
       RowBox[{"[", "x", "]"}], "]"}]}], "]"}], "/@", "s4Index"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s4", " ", "=", " ", 
    RowBox[{
     RowBox[{"ListCoeffs", "[", 
      RowBox[{"[", 
       RowBox[{"count", ";;", 
        RowBox[{"count", "+", 
         RowBox[{"Length", "[", "s4Var", "]"}], "-", "1"}]}], "]"}], "]"}], 
     ".", "s4Var"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"count", " ", "+=", " ", 
    RowBox[{"Length", "[", "s4Var", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5Weight", " ", "=", " ", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"a1", "+", "a2"}], ",", " ", "7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5Index", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"Mod7Weights", ",", " ", "s5Weight"}], "]"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"#", " ", "\[LessEqual]", "10"}], " ", "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s5Var", " ", "=", " ", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"x", ",", " ", 
      RowBox[{"Ps", "[", 
       RowBox[{"[", "x", "]"}], "]"}]}], "]"}], "/@", "s5Index"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s5", " ", "=", " ", 
    RowBox[{
     RowBox[{"ListCoeffs", "[", 
      RowBox[{"[", 
       RowBox[{"count", ";;", 
        RowBox[{"count", "+", 
         RowBox[{"Length", "[", "s5Var", "]"}], "-", "1"}]}], "]"}], "]"}], 
     ".", "s5Var"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"count", " ", "+=", " ", 
    RowBox[{"Length", "[", "s5Var", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6Weight", " ", "=", " ", 
   RowBox[{"Mod", "[", 
    RowBox[{
     RowBox[{"a1", "+", "a2"}], ",", " ", "7"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6Index", " ", "=", " ", 
   RowBox[{"Select", "[", 
    RowBox[{
     RowBox[{"Flatten", "[", 
      RowBox[{"Position", "[", 
       RowBox[{"Mod7Weights", ",", " ", "s6Weight"}], "]"}], "]"}], ",", " ", 
     RowBox[{
      RowBox[{"#", " ", ">", " ", "10"}], " ", "&"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s6Var", " ", "=", " ", 
   RowBox[{
    RowBox[{"Function", "[", 
     RowBox[{"x", ",", " ", 
      RowBox[{"Ps", "[", 
       RowBox[{"[", "x", "]"}], "]"}]}], "]"}], "/@", "s6Index"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s6", " ", "=", " ", 
    RowBox[{
     RowBox[{"ListCoeffs", "[", 
      RowBox[{"[", 
       RowBox[{"count", ";;", 
        RowBox[{"count", "+", 
         RowBox[{"Length", "[", "s6Var", "]"}], "-", "1"}]}], "]"}], "]"}], 
     ".", "s6Var"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", " ", "+=", " ", 
   RowBox[{
    RowBox[{"Length", "[", "s6Var", "]"}], " ", "-", " ", "1"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"cS", " ", "=", " ", 
    RowBox[{"ListCoeffs", "[", 
     RowBox[{"[", 
      RowBox[{"1", ";;", "count"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"quadric", " ", "=", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"s5", "^", "2"}], " ", "-", " ", 
      RowBox[{"s6", "^", "2"}]}], ")"}], " ", "-", " ", 
    RowBox[{"s3", "*", "s4"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"current", " ", "=", "  ", 
  RowBox[{"quadric", "/.", "PsToUs"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"current", " ", "=", " ", 
    RowBox[{"current", "/.", "conversion"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "add", " ", "relations", " ", "on", " ", "the", 
     " ", "s3"}], ",", " ", "s4", ",", " ", "s5", ",", " ", 
    RowBox[{"and", " ", "s6"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"relations", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"relations", ",", " ", 
        RowBox[{"current", "/.", "points"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"points", ",", " ", "Upoints"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"From", " ", 
     RowBox[{"https", ":"}]}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"mathematica", ".", "stackexchange", ".", "com"}], "/", 
        "questions"}], "/", "88762"}], "/", "how"}], "-", "to", "-", "get", 
     "-", "a", "-", "list", "-", "of", "-", "monomials", "-", "of", "-", "a", 
     "-", "polynomial", "-", "without", "-", "coefficients"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fn2", "[", 
   RowBox[{"x_", ",", "var_"}], "]"}], ":=", 
  RowBox[{"Collect", "[", 
   RowBox[{
    RowBox[{"List", "@@", 
     RowBox[{"Expand", "@", "x"}]}], ",", "var", ",", 
    RowBox[{"1", "&"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Monomials", " ", "=", " ", 
    RowBox[{"fn2", "[", 
     RowBox[{
      RowBox[{"relations", "[", 
       RowBox[{"[", "3", "]"}], "]"}], ",", " ", "cS"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"a1", ",", " ", "a2"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coeffMatrix", " ", "=", " ", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"relations", "[", 
         RowBox[{"[", "k", "]"}], "]"}], ",", "Monomials"}], "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"k", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "Upoints", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Dimensions", "[", "coeffMatrix", "]"}], ",", 
    RowBox[{"MatrixRank", "[", "coeffMatrix", "]"}], ",", 
    RowBox[{"Accuracy", "[", "coeffMatrix", "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"reducedCoeff", " ", "=", 
    RowBox[{"RowReduce", "[", 
     RowBox[{"Chop", "[", 
      RowBox[{"coeffMatrix", ",", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "800"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Accuracy", "[", "reducedCoeff", "]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"exactCoeff", "=", 
    RowBox[{"RootApproximant", "[", 
     RowBox[{
      RowBox[{"Chop", "[", 
       RowBox[{"reducedCoeff", ",", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "800"}], ")"}]}]}], "]"}], ",", " ", "2"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"sol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"exactCoeff", ".", "Monomials"}], " ", "\[Equal]", " ", "0"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"output", "=", 
    RowBox[{"quadric", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "can", " ", "find", " ", "s1", " ", "and", " ", 
    "s2"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "have", " ", "two", " ", "free", " ", "variables", " ", "c1", 
    " ", "and", " ", "c7", " ", "and", " ", "we", " ", "will", " ", "set", 
    " ", "them", " ", "to", " ", "1"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s1", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s5", "+", "s6"}], ")"}], "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c1", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"c7", "\[Rule]", "1"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s2", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"s5", "-", "s6"}], ")"}], "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c1", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"c7", "\[Rule]", "1"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s3", "=", 
   RowBox[{
    RowBox[{"s3", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c1", "\[Rule]", "1"}], ",", " ", 
      RowBox[{"c7", "\[Rule]", "1"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s4", "=", 
    RowBox[{
     RowBox[{"s4", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"c1", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"c7", "\[Rule]", "1"}]}], "}"}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sections", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"s1", ",", " ", "s2", ",", " ", "s3", ",", " ", "s4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RootReduce", "[", 
   RowBox[{"Collect", "[", 
    RowBox[{"sections", ",", "Ps"}], "]"}], " ", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sectionsUs", " ", "=", " ", 
   RowBox[{
    RowBox[{"sections", "/.", "PsToUs"}], "/.", "conversion"}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.901379722357814*^9, {3.9013797738558693`*^9, 3.9013797748587503`*^9}, {
   3.901379806686739*^9, 3.901379866570609*^9}, {3.9013799241644173`*^9, 
   3.901380076830464*^9}},
 CellLabel->
  "In[118]:=",ExpressionUUID->"6723d932-8f6f-467b-b929-bac6fa28faef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"c6", " ", "U16"}], 
       SqrtBox["U10"]], "+", 
      FractionBox[
       RowBox[{"c7", " ", "U19"}], 
       SqrtBox["U10"]]}], ")"}], "2"]}], "-", 
  RowBox[{"c3", " ", "U1", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"c1", " ", "U5"}], "+", 
     RowBox[{"c2", " ", "U8"}]}], ")"}]}], "+", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{"c4", " ", "U6"}], "+", 
     RowBox[{"c5", " ", "U9"}]}], ")"}], "2"]}]], "Output",
 CellChangeTimes->{{3.901379724521282*^9, 3.9013797487242002`*^9}, 
   3.901379782099186*^9, {3.901379814496666*^9, 3.901379866977165*^9}, {
   3.901380008105576*^9, 3.9013800775046577`*^9}, 3.901388713755221*^9, 
   3.901394888257423*^9, 3.9014212959502416`*^9, 3.9015732027355194`*^9},
 CellLabel->
  "Out[144]=",ExpressionUUID->"df7e3800-dfbd-4ead-8f1a-7a53f9c26c1f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100", ",", "8"}], "}"}], ",", "7", ",", "885.3489305810793`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.901379724521282*^9, 3.9013797487242002`*^9}, 
   3.901379782099186*^9, {3.901379814496666*^9, 3.901379866977165*^9}, {
   3.901380008105576*^9, 3.9013800775046577`*^9}, 3.901388713755221*^9, 
   3.901394888257423*^9, 3.9014212959502416`*^9, 3.901573203411042*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"e04cef55-9b0c-4765-a353-31121344c7ee"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c2", "\[Rule]", "0"}], ",", 
     RowBox[{"c3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["c7", "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"], " ", 
         SuperscriptBox["c7", "2"]}]}], 
       RowBox[{"8", " ", "c1"}]]}], ",", 
     RowBox[{"c4", "\[Rule]", 
      RowBox[{"-", "c7"}]}], ",", 
     RowBox[{"c5", "\[Rule]", 
      RowBox[{"-", 
       FractionBox["c7", "4"]}]}], ",", 
     RowBox[{"c6", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "c7"}], "+", 
         RowBox[{
          SqrtBox["7"], " ", "c7"}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c2", "\[Rule]", "0"}], ",", 
     RowBox[{"c3", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"5", " ", 
         SuperscriptBox["c7", "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SqrtBox["7"], " ", 
         SuperscriptBox["c7", "2"]}]}], 
       RowBox[{"8", " ", "c1"}]]}], ",", 
     RowBox[{"c4", "\[Rule]", "c7"}], ",", 
     RowBox[{"c5", "\[Rule]", 
      FractionBox["c7", "4"]}], ",", 
     RowBox[{"c6", "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "c7"}], "+", 
         RowBox[{
          SqrtBox["7"], " ", "c7"}]}], ")"}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c3", "\[Rule]", "0"}], ",", 
     RowBox[{"c4", "\[Rule]", "0"}], ",", 
     RowBox[{"c5", "\[Rule]", "0"}], ",", 
     RowBox[{"c6", "\[Rule]", "0"}], ",", 
     RowBox[{"c7", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c1", "\[Rule]", "0"}], ",", 
     RowBox[{"c2", "\[Rule]", "0"}], ",", 
     RowBox[{"c4", "\[Rule]", "0"}], ",", 
     RowBox[{"c5", "\[Rule]", "0"}], ",", 
     RowBox[{"c6", "\[Rule]", "0"}], ",", 
     RowBox[{"c7", "\[Rule]", "0"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"c2", "\[Rule]", "0"}], ",", 
     RowBox[{"c3", "\[Rule]", "0"}], ",", 
     RowBox[{"c4", "\[Rule]", "0"}], ",", 
     RowBox[{"c5", "\[Rule]", "0"}], ",", 
     RowBox[{"c6", "\[Rule]", "0"}], ",", 
     RowBox[{"c7", "\[Rule]", "0"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.901379724521282*^9, 3.9013797487242002`*^9}, 
   3.901379782099186*^9, {3.901379814496666*^9, 3.901379866977165*^9}, {
   3.901380008105576*^9, 3.9013800775046577`*^9}, 3.901388713755221*^9, 
   3.901394888257423*^9, 3.9014212959502416`*^9, 3.9015732051220417`*^9},
 CellLabel->
  "Out[155]=",ExpressionUUID->"5cd702d5-e382-4c3b-87cc-58e4aac8a782"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16"}], "+", "P19", "-", "P6", "-", 
    FractionBox["P9", "4"]}], ",", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16"}], "-", "P19", "-", "P6", "-", 
    FractionBox["P9", "4"]}], ",", "P5", ",", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{"5", "+", 
      RowBox[{"\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], ")"}], " ", "P1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.901379724521282*^9, 3.9013797487242002`*^9}, 
   3.901379782099186*^9, {3.901379814496666*^9, 3.901379866977165*^9}, {
   3.901380008105576*^9, 3.9013800775046577`*^9}, 3.901388713755221*^9, 
   3.901394888257423*^9, 3.9014212959502416`*^9, 3.901573205177046*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"7305c2fd-1249-410e-9e21-1eaa79f89b39"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Step 2: Here we construct r_{1, 1}, r_{-1, 1}, and r_{0, 0}\n",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["Recall that s1 = r_{1,1} r_{-1,3}; s2 = r_{-1,1} r_{1,3}; s3 = \
r_{1,1} r_{-1,1}; s4 = r_{1,3} r_{-1,3}",
  FontSize->14,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{
  3.901380109129506*^9},ExpressionUUID->"30c3774b-ab42-47d7-a2b9-\
78621c29eba2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Here", " ", "we", " ", "compute", " ", "r_", "1"}], ",", " ", 
    "1"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Random", " ", "points", " ", "on", " ", "r_", "1"}], ",", " ", 
    RowBox[{
    "1.", " ", "We", " ", "already", " ", "precomputed", " ", "it", " ", 
     "but", " ", "feel", " ", "free", " ", "to", " ", "use", " ", "the", " ", 
     "code", " ", "block", " ", "below"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<Dependency/r11_points.txt\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsCommon", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "fname", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dimensions", "[", "PointsCommon", "]"}], ",", 
     RowBox[{"Accuracy", "[", "PointsCommon", "]"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"iter", " ", "=", " ", "30"}], ";", "\[IndentingNewLine]", 
     RowBox[{"PointsCommon", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "iter"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Iteration \>\"", ",", " ", "k"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"current", " ", "=", " ", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"0", "\[Equal]", "s1"}], ",", 
               RowBox[{"0", "\[Equal]", "s3"}], ",", 
               RowBox[{"1", "\[Equal]", "P2"}], ",", " ", 
               RowBox[{
                RowBox[{"RandomInteger", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "300"}], ",", " ", "300"}], "}"}], "]"}], 
                "\[Equal]", "P3"}]}], "}"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "\[Equal]", 
                RowBox[{"EqsW", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", "EqsW", "]"}]}], "}"}]}], "]"}]}], 
            "]"}], ",", "500"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"If", " ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "current", "]"}], " ", "\[NotEqual]", " ", 
           "0"}], ",", "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"PointsCommon", ",", 
             RowBox[{"current", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "TBD", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UsefulMonomials", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P3", " ", "P6"}], ",", 
         RowBox[{"P2", " ", "P8"}], ",", 
         RowBox[{"P2", " ", "P5"}], ",", 
         RowBox[{"P19", " ", "P3"}], ",", 
         RowBox[{"P1", " ", "P7"}], ",", 
         RowBox[{"P1", " ", "P4"}], ",", 
         RowBox[{"P18", " ", "P2"}], ",", 
         RowBox[{"P1", " ", "P17"}], ",", 
         RowBox[{"P16", " ", "P3"}], ",", 
         RowBox[{"P15", " ", "P2"}], ",", 
         RowBox[{"P1", " ", "P14"}], ",", 
         RowBox[{"P13", " ", "P6"}], ",", 
         RowBox[{"P13", " ", "P19"}], ",", 
         RowBox[{"P13", " ", "P16"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["P6", "2"], ",", 
         RowBox[{"P2", " ", "P3"}], ",", 
         RowBox[{"P19", " ", "P6"}], ",", 
         SuperscriptBox["P19", "2"], ",", 
         RowBox[{"P1", " ", "P8"}], ",", 
         RowBox[{"P1", " ", "P5"}], ",", 
         RowBox[{"P1", " ", "P18"}], ",", 
         RowBox[{"P16", " ", "P6"}], ",", 
         RowBox[{"P16", " ", "P19"}], ",", 
         SuperscriptBox["P16", "2"], ",", 
         RowBox[{"P1", " ", "P15"}], ",", 
         RowBox[{"P13", " ", "P2"}], ",", 
         RowBox[{"P12", " ", "P3"}], ",", 
         RowBox[{"P12", " ", "P13"}], ",", 
         RowBox[{"P11", " ", "P8"}], ",", 
         RowBox[{"P19", " ", "P9"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["P7", "2"], ",", 
         RowBox[{"P4", " ", "P7"}], ",", 
         SuperscriptBox["P4", "2"], ",", 
         RowBox[{"P2", " ", "P6"}], ",", 
         RowBox[{"P19", " ", "P2"}], ",", 
         RowBox[{"P1", " ", "P3"}], ",", 
         RowBox[{"P17", " ", "P7"}], ",", 
         RowBox[{"P17", " ", "P4"}], ",", 
         SuperscriptBox["P17", "2"], ",", 
         RowBox[{"P16", " ", "P2"}], ",", 
         RowBox[{"P14", " ", "P7"}], ",", 
         RowBox[{"P14", " ", "P4"}], ",", 
         RowBox[{"P1", " ", "P13"}], ",", 
         RowBox[{"P12", " ", "P6"}], ",", 
         RowBox[{"P12", " ", "P19"}], ",", 
         RowBox[{"P12", " ", "P16"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P7", " ", "P8"}], ",", 
         RowBox[{"P5", " ", "P7"}], ",", 
         RowBox[{"P4", " ", "P8"}], ",", 
         RowBox[{"P4", " ", "P5"}], ",", 
         SuperscriptBox["P2", "2"], ",", 
         RowBox[{"P1", " ", "P6"}], ",", 
         RowBox[{"P1", " ", "P19"}], ",", 
         RowBox[{"P18", " ", "P7"}], ",", 
         RowBox[{"P18", " ", "P4"}], ",", 
         RowBox[{"P17", " ", "P8"}], ",", 
         RowBox[{"P17", " ", "P5"}], ",", 
         RowBox[{"P17", " ", "P18"}], ",", 
         RowBox[{"P1", " ", "P16"}], ",", 
         RowBox[{"P15", " ", "P7"}], ",", 
         RowBox[{"P15", " ", "P4"}], ",", 
         RowBox[{"P15", " ", "P17"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         SuperscriptBox["P8", "2"], ",", 
         RowBox[{"P5", " ", "P8"}], ",", 
         SuperscriptBox["P5", "2"], ",", 
         RowBox[{"P3", " ", "P7"}], ",", 
         RowBox[{"P3", " ", "P4"}], ",", 
         RowBox[{"P1", " ", "P2"}], ",", 
         RowBox[{"P18", " ", "P8"}], ",", 
         RowBox[{"P18", " ", "P5"}], ",", 
         SuperscriptBox["P18", "2"], ",", 
         RowBox[{"P17", " ", "P3"}], ",", 
         RowBox[{"P15", " ", "P8"}], ",", 
         RowBox[{"P15", " ", "P5"}], ",", 
         RowBox[{"P14", " ", "P3"}], ",", 
         RowBox[{"P13", " ", "P7"}], ",", 
         RowBox[{"P13", " ", "P4"}], ",", 
         RowBox[{"P13", " ", "P17"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P6", " ", "P7"}], ",", 
         RowBox[{"P4", " ", "P6"}], ",", 
         RowBox[{"P3", " ", "P8"}], ",", 
         RowBox[{"P3", " ", "P5"}], ",", 
         RowBox[{"P19", " ", "P7"}], ",", 
         RowBox[{"P19", " ", "P4"}], ",", 
         SuperscriptBox["P1", "2"], ",", 
         RowBox[{"P18", " ", "P3"}], ",", 
         RowBox[{"P17", " ", "P6"}], ",", 
         RowBox[{"P17", " ", "P19"}], ",", 
         RowBox[{"P16", " ", "P7"}], ",", 
         RowBox[{"P16", " ", "P4"}], ",", 
         RowBox[{"P16", " ", "P17"}], ",", 
         RowBox[{"P15", " ", "P3"}], ",", 
         RowBox[{"P14", " ", "P6"}], ",", 
         RowBox[{"P14", " ", "P19"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P6", " ", "P8"}], ",", 
         RowBox[{"P5", " ", "P6"}], ",", 
         SuperscriptBox["P3", "2"], ",", 
         RowBox[{"P2", " ", "P7"}], ",", 
         RowBox[{"P2", " ", "P4"}], ",", 
         RowBox[{"P19", " ", "P8"}], ",", 
         RowBox[{"P19", " ", "P5"}], ",", 
         RowBox[{"P18", " ", "P6"}], ",", 
         RowBox[{"P18", " ", "P19"}], ",", 
         RowBox[{"P17", " ", "P2"}], ",", 
         RowBox[{"P16", " ", "P8"}], ",", 
         RowBox[{"P16", " ", "P5"}], ",", 
         RowBox[{"P16", " ", "P18"}], ",", 
         RowBox[{"P15", " ", "P6"}], ",", 
         RowBox[{"P15", " ", "P19"}], ",", 
         RowBox[{"P14", " ", "P2"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "2"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Powers", "=", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", "a6", ",", "a7", 
       ",", "a8", ",", "a9", ",", "a10", ",", " ", "a11", ",", " ", "a12", 
       ",", " ", "a13", ",", " ", "a14", ",", " ", "a15", ",", " ", "a16", 
       ",", " ", "a17", ",", " ", "a18", ",", " ", "a19", ",", " ", "a20"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPowers", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", "20"}], "}"}]}], "]"}], "\[Equal]", 
           "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equationsrr", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Monomials", " ", "=", " ", 
        RowBox[{"UsefulMonomials", "[", 
         RowBox[{"[", 
          RowBox[{"mod7", " ", "+", " ", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "Monomials", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"PointsCommon", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "PointsCommon", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", " ", "=", " ", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"TableOfValues", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResult", " ", "=", " ", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"result", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"exactResult", " ", "=", " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"rowResult", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResultrr", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToRR", "[", 
           RowBox[{"exactResult", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"newEquationsrr", " ", "=", " ", 
        RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newEquations", " ", "=", " ", 
        RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "newEquations", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Equations", ",", " ", "newEquations"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Equationsrr", ",", " ", "newEquationsrr"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<Equations/r11_equations.txt\>\"", "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", 
      RowBox[{"Flatten", "[", "Equationsrr", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", 
    RowBox[{"Flatten", "[", "Equationsrr", "]"}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{"56", " ", "equations"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{
  3.901380129055131*^9, {3.901380707113833*^9, 3.901380734302538*^9}, 
   3.901380778792494*^9, {3.901380818212369*^9, 3.901380851858018*^9}, {
   3.901381029806754*^9, 3.901381037608676*^9}},
 CellLabel->
  "In[164]:=",ExpressionUUID->"31b21132-6d22-4afc-9bbb-10540e6072db"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"60", ",", "20"}], "}"}], ",", "416.84306454986694`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.901380160914865*^9, 3.901380784834343*^9, {3.901380820958878*^9, 
   3.901380853260201*^9}, 3.901381038908188*^9, 3.901388716490239*^9, 
   3.901394894051289*^9, 3.90142129883924*^9, 3.901573205778589*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"839d478e-776f-44a6-ae3a-35fc65d80a3b"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901380161174382*^9, 3.901380785099986*^9, {3.901380821212327*^9, 
   3.9013808535118217`*^9}, 3.901381039159593*^9, 3.901388716864242*^9, 
   3.901394894333479*^9, 3.9014212996282463`*^9, 3.9015732066335897`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"47148098-0fad-4029-9e8f-93e0aa5632e2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901380161174382*^9, 3.901380785099986*^9, {3.901380821212327*^9, 
   3.9013808535118217`*^9}, 3.901381039159593*^9, 3.901388716864242*^9, 
   3.901394894333479*^9, 3.9014212996282463`*^9, 3.9015732071845913`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"ec565490-a51e-47f2-acf9-5fa190b5c3a5"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901380161174382*^9, 3.901380785099986*^9, {3.901380821212327*^9, 
   3.9013808535118217`*^9}, 3.901381039159593*^9, 3.901388716864242*^9, 
   3.901394894333479*^9, 3.9014212996282463`*^9, 3.9015732080581284`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"d7e205f6-b1ab-43b6-ac27-9206260f4760"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901380161174382*^9, 3.901380785099986*^9, {3.901380821212327*^9, 
   3.9013808535118217`*^9}, 3.901381039159593*^9, 3.901388716864242*^9, 
   3.901394894333479*^9, 3.9014212996282463`*^9, 3.9015732090206556`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"3a42ca4b-de38-4c72-b5d6-8f38acec96e4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901380161174382*^9, 3.901380785099986*^9, {3.901380821212327*^9, 
   3.9013808535118217`*^9}, 3.901381039159593*^9, 3.901388716864242*^9, 
   3.901394894333479*^9, 3.9014212996282463`*^9, 3.9015732096386604`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"5a7f7224-c6af-483c-9082-c92c45284f6c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901380161174382*^9, 3.901380785099986*^9, {3.901380821212327*^9, 
   3.9013808535118217`*^9}, 3.901381039159593*^9, 3.901388716864242*^9, 
   3.901394894333479*^9, 3.9014212996282463`*^9, 3.9015732101506557`*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"7f1980fa-6235-4756-a75a-bb8522f6b6ce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901380161174382*^9, 3.901380785099986*^9, {3.901380821212327*^9, 
   3.9013808535118217`*^9}, 3.901381039159593*^9, 3.901388716864242*^9, 
   3.901394894333479*^9, 3.9014212996282463`*^9, 3.901573210966667*^9},
 CellLabel->
  "During evaluation of \
In[164]:=",ExpressionUUID->"a847ea92-cefc-4468-9f86-2a339bf0bf56"]
}, Open  ]],

Cell[BoxData["56"], "Output",
 CellChangeTimes->{
  3.901380160914865*^9, 3.901380784834343*^9, {3.901380820958878*^9, 
   3.901380853260201*^9}, 3.901381038908188*^9, 3.901388716490239*^9, 
   3.901394894051289*^9, 3.90142129883924*^9, 3.9015732116616597`*^9},
 CellLabel->
  "Out[177]=",ExpressionUUID->"659af8cf-f4b4-49da-ba2f-992bf6cb181c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Here", " ", "we", " ", "compute", " ", "r_"}], "-", "1"}], ",", 
    " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Random", " ", "points", " ", "on", " ", "r_"}], "-", "1"}], ",",
     " ", 
    RowBox[{
    "1.", " ", "We", " ", "already", " ", "precomputed", " ", "it", " ", 
     "but", " ", "feel", " ", "free", " ", "to", " ", "use", " ", "the", " ", 
     "code", " ", "block", " ", "below"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<Dependency/r-11_points.txt\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsCommon", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "fname", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dimensions", "[", "PointsCommon", "]"}], ",", 
     RowBox[{"Accuracy", "[", "PointsCommon", "]"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"iter", " ", "=", " ", "30"}], ";", "\[IndentingNewLine]", 
     RowBox[{"PointsCommon", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "iter"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Iteration \>\"", ",", " ", "k"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"current", " ", "=", " ", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"0", "\[Equal]", "s2"}], ",", 
               RowBox[{"0", "\[Equal]", "s3"}], ",", 
               RowBox[{"1", "\[Equal]", "P2"}], ",", " ", 
               RowBox[{
                RowBox[{"RandomInteger", "[", 
                 RowBox[{"{", 
                  RowBox[{
                   RowBox[{"-", "300"}], ",", " ", "300"}], "}"}], "]"}], 
                "\[Equal]", "P3"}]}], "}"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "\[Equal]", 
                RowBox[{"EqsW", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", "EqsW", "]"}]}], "}"}]}], "]"}]}], 
            "]"}], ",", "500"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"If", " ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "current", "]"}], " ", "\[NotEqual]", " ", 
           "0"}], ",", "\[IndentingNewLine]", " ", 
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"PointsCommon", ",", 
             RowBox[{"current", "[", 
              RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "TBD", " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equationsrr", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Monomials", " ", "=", " ", 
        RowBox[{"UsefulMonomials", "[", 
         RowBox[{"[", 
          RowBox[{"mod7", " ", "+", " ", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "Monomials", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"PointsCommon", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "PointsCommon", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", " ", "=", " ", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"TableOfValues", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResult", " ", "=", " ", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"result", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"exactResult", " ", "=", " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"rowResult", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResultrr", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToRR", "[", 
           RowBox[{"exactResult", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"newEquationsrr", " ", "=", " ", 
        RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newEquations", " ", "=", " ", 
        RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "newEquations", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Equations", ",", " ", "newEquations"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Equationsrr", ",", " ", "newEquationsrr"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     "]"}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{
     "OpenWrite", "[", "\"\<Equations/r-11_equations.txt\>\"", "]"}]}], ";"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", 
      RowBox[{"Flatten", "[", "Equationsrr", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", 
    RowBox[{"Flatten", "[", "Equationsrr", "]"}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{"56", " ", "equations"}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.901380877107543*^9, 3.901380913512998*^9}, {
  3.9013809474702797`*^9, 3.901380948419174*^9}, {3.9013809858861303`*^9, 
  3.901381016210129*^9}},
 CellLabel->
  "In[178]:=",ExpressionUUID->"8abe9e13-114e-4e1b-a726-1794763ce3bd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"40", ",", "20"}], "}"}], ",", "409.18944752692664`"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.901380998049409*^9, 3.9013810443417883`*^9}, 
   3.9013887203137503`*^9, 3.901394899088956*^9, 3.9014213048182364`*^9, 
   3.9015732122046576`*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"5f76a8f2-fed1-4d53-af85-e797505673b5"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901380998057131*^9, 3.901381044346221*^9}, 
   3.901388720317334*^9, 3.901394899091876*^9, 3.90142130483924*^9, 
   3.9015732122396584`*^9},
 CellLabel->
  "During evaluation of \
In[178]:=",ExpressionUUID->"dcd9aed3-7d6f-4a91-9a43-9a9e10cdaec1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901380998057131*^9, 3.901381044346221*^9}, 
   3.901388720317334*^9, 3.901394899091876*^9, 3.90142130483924*^9, 
   3.9015732130927706`*^9},
 CellLabel->
  "During evaluation of \
In[178]:=",ExpressionUUID->"801fba83-5c45-4a03-9826-9898ada4e9ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901380998057131*^9, 3.901381044346221*^9}, 
   3.901388720317334*^9, 3.901394899091876*^9, 3.90142130483924*^9, 
   3.9015732141367683`*^9},
 CellLabel->
  "During evaluation of \
In[178]:=",ExpressionUUID->"5976c290-017a-46b6-9b16-df281b4a4224"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901380998057131*^9, 3.901381044346221*^9}, 
   3.901388720317334*^9, 3.901394899091876*^9, 3.90142130483924*^9, 
   3.901573214947842*^9},
 CellLabel->
  "During evaluation of \
In[178]:=",ExpressionUUID->"27e36984-ed8a-4927-a6af-1d60a005661b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901380998057131*^9, 3.901381044346221*^9}, 
   3.901388720317334*^9, 3.901394899091876*^9, 3.90142130483924*^9, 
   3.901573215472776*^9},
 CellLabel->
  "During evaluation of \
In[178]:=",ExpressionUUID->"2776250d-662d-47f6-9637-6cc4777588ba"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901380998057131*^9, 3.901381044346221*^9}, 
   3.901388720317334*^9, 3.901394899091876*^9, 3.90142130483924*^9, 
   3.9015732159017735`*^9},
 CellLabel->
  "During evaluation of \
In[178]:=",ExpressionUUID->"ffb9f7dd-75e0-4782-813a-eb930fdf3a28"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901380998057131*^9, 3.901381044346221*^9}, 
   3.901388720317334*^9, 3.901394899091876*^9, 3.90142130483924*^9, 
   3.901573216556766*^9},
 CellLabel->
  "During evaluation of \
In[178]:=",ExpressionUUID->"de58deff-b0aa-4c08-87c9-05d1ac390400"]
}, Open  ]],

Cell[BoxData["56"], "Output",
 CellChangeTimes->{{3.901380998049409*^9, 3.9013810443417883`*^9}, 
   3.9013887203137503`*^9, 3.901394899088956*^9, 3.9014213048182364`*^9, 
   3.901573217101766*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"7b8d48e3-9ccc-44cc-8f76-13eb5173cbb4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Here", " ", "we", " ", "compute", " ", "r_", "0"}], ",", " ", 
    RowBox[{
     RowBox[{
     "0.", " ", "This", " ", "is", " ", "given", " ", "by", " ", "U0"}], " ", 
     "=", " ", "0"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"fname", "=", "\"\<Dependency/r00_points.txt\>\""}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"PointsCommon", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "fname", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "PointsCommon", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Accuracy", "[", "PointsCommon", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Points", " ", "on", " ", "r_", "0"}], ",", " ", "0"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"iter", " ", "=", " ", "20"}], ";", "\[IndentingNewLine]", 
     RowBox[{"PointsR00", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"PointsR00Us", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "iter"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Iteration \>\"", ",", " ", "k"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"RandomCoeff", " ", "=", " ", 
         RowBox[{"RandomSample", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"Range", "[", "100", "]"}]}], ",", 
             RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", "10"}], 
          "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "RandomCoeff", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"RandomCut", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]",
         "\[IndentingNewLine]", 
        RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"RandomCut", " ", "=", " ", 
           RowBox[{"RandomCut", " ", "+", " ", 
            RowBox[{
             RowBox[{"RandomCoeff", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "*", 
             RowBox[{"Us", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}]}], ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "1", ",", " ", "10"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", "RandomCut", "]"}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"current", " ", "=", " ", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"0", "\[Equal]", "U0"}], ",", " ", 
               RowBox[{"U3", "==", "1"}], ",", " ", 
               RowBox[{"RandomCut", " ", "==", " ", "0"}]}], "}"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "\[Equal]", 
                RowBox[{"EqsFPP", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", "EqsFPP", "]"}]}], "}"}]}], "]"}]}], 
            "]"}], ",", "500"}], "]"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"(*", 
         RowBox[{
          RowBox[{"Print", "[", "current", "]"}], ";"}], "*)"}], 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"PointsR00Us", ",", 
          RowBox[{"current", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], 
      "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"currentPoint", "  ", "=", " ", 
         RowBox[{"PointsR00Us", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", 
        RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"currentPoint", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Us", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
              RowBox[{"ginvariant", "[", 
               RowBox[{"[", 
                RowBox[{"j", "-", "10"}], "]"}], "]"}]}], "/.", 
             "currentPoint"}]}], "]"}], "\[IndentingNewLine]", ",", " ", 
          RowBox[{"{", 
           RowBox[{"j", ",", " ", "11", ",", " ", "20"}], "}"}]}], "]"}], ";",
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"newPoint", " ", "=", " ", 
         RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
        RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"newPoint", ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Ps", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
               RowBox[{"Us", "[", 
                RowBox[{"[", "j", "]"}], "]"}]}], "/.", "currentPoint"}]}], 
            "]"}], ";"}], "\[IndentingNewLine]", ",", " ", 
          RowBox[{"{", 
           RowBox[{"j", ",", " ", "1", ",", " ", "10"}], "}"}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
           RowBox[{"AppendTo", "[", 
            RowBox[{"newPoint", ",", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Ps", "[", 
                RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Us", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "/", 
                 RowBox[{
                  RowBox[{"(", "U10", ")"}], "^", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], "/.", 
              "currentPoint"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
          " ", 
          RowBox[{"{", 
           RowBox[{"j", ",", " ", "11", ",", " ", "20"}], "}"}]}], "]"}], ";",
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"PointsR00", ",", " ", "newPoint"}], "]"}], ";"}], 
       "\[IndentingNewLine]", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "PointsR00Us", "]"}]}], "}"}]}], "]"}], ";"}],
     "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equationsrr", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"mod7", "=", "0"}], ",", 
      RowBox[{"mod7", "\[LessEqual]", "6"}], ",", 
      RowBox[{"mod7", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<mod7=\>\"", ",", "mod7"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Monomials", " ", "=", " ", 
        RowBox[{"UsefulMonomials", "[", 
         RowBox[{"[", 
          RowBox[{"mod7", " ", "+", " ", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "Monomials", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"TableOfValues", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Monomials", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "/.", 
           RowBox[{"PointsCommon", "[", 
            RowBox[{"[", "l", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"l", ",", "1", ",", 
            RowBox[{"Length", "[", "PointsCommon", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], 
        "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"result", " ", "=", " ", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"TableOfValues", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResult", " ", "=", " ", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"result", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"exactResult", " ", "=", " ", 
        RowBox[{"RootApproximant", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"rowResult", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "270"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"rowResultrr", " ", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"ToRR", "[", 
           RowBox[{"exactResult", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"newEquationsrr", " ", "=", " ", 
        RowBox[{"rowResultrr", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"newEquations", " ", "=", " ", 
        RowBox[{"exactResult", ".", "Monomials"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "newEquations", "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Equations", ",", " ", "newEquations"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Equationsrr", ",", " ", "newEquationsrr"}], "]"}], ";"}]}], 
     "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<Equations/r00_equations.txt\>\"", "]"}]}],
     ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", 
      RowBox[{"Flatten", "[", "Equationsrr", "]"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", 
    RowBox[{"Flatten", "[", "Equationsrr", "]"}], "]"}], 
   RowBox[{"(*", " ", 
    RowBox[{"56", " ", "equations"}], " ", "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.9013810921980753`*^9, 3.901381133410212*^9}, {
  3.901381181954554*^9, 3.901381195786457*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"32748eaa-28eb-4bd6-8ca0-31312c1d041f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.901381137137228*^9, 3.901381186347638*^9, 
  3.901388723923625*^9, 3.901394903451747*^9, 3.901421309500239*^9, 
  3.901573217432769*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"70586ae6-0364-4315-b854-a9880c281faf"],

Cell[BoxData["408.3272519846926`"], "Output",
 CellChangeTimes->{3.901381137137228*^9, 3.901381186347638*^9, 
  3.901388723923625*^9, 3.901394903451747*^9, 3.901421309500239*^9, 
  3.901573217470765*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"b5ccce64-a504-4f4b-adc3-23cbc9f44230"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["mod7=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.901381137149827*^9, 3.901381186359065*^9, 
  3.901388723928576*^9, 3.9013949034577217`*^9, 3.90142130953624*^9, 
  3.9015732175017653`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"d0f63c72-fadf-4cf5-bad1-e143456aebfe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "1"}],
  SequenceForm["mod7=", 1],
  Editable->False]], "Print",
 CellChangeTimes->{3.901381137149827*^9, 3.901381186359065*^9, 
  3.901388723928576*^9, 3.9013949034577217`*^9, 3.90142130953624*^9, 
  3.9015732177678766`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"6686da1c-20fb-4b9d-b948-b26fd9404669"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "2"}],
  SequenceForm["mod7=", 2],
  Editable->False]], "Print",
 CellChangeTimes->{3.901381137149827*^9, 3.901381186359065*^9, 
  3.901388723928576*^9, 3.9013949034577217`*^9, 3.90142130953624*^9, 
  3.901573218059766*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"c3529600-3cc8-4a8d-b086-97a3ebed5456"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "3"}],
  SequenceForm["mod7=", 3],
  Editable->False]], "Print",
 CellChangeTimes->{3.901381137149827*^9, 3.901381186359065*^9, 
  3.901388723928576*^9, 3.9013949034577217`*^9, 3.90142130953624*^9, 
  3.9015732184087667`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"61daa847-85ae-42fc-813b-93329dfc9aa7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "4"}],
  SequenceForm["mod7=", 4],
  Editable->False]], "Print",
 CellChangeTimes->{3.901381137149827*^9, 3.901381186359065*^9, 
  3.901388723928576*^9, 3.9013949034577217`*^9, 3.90142130953624*^9, 
  3.9015732187277718`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"32eae75e-fad4-4df8-9d16-d12faf68c9ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "5"}],
  SequenceForm["mod7=", 5],
  Editable->False]], "Print",
 CellChangeTimes->{3.901381137149827*^9, 3.901381186359065*^9, 
  3.901388723928576*^9, 3.9013949034577217`*^9, 3.90142130953624*^9, 
  3.9015732190327654`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"40291de1-61ec-495d-a518-20d204b15162"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"mod7=\"\>", "\[InvisibleSpace]", "6"}],
  SequenceForm["mod7=", 6],
  Editable->False]], "Print",
 CellChangeTimes->{3.901381137149827*^9, 3.901381186359065*^9, 
  3.901388723928576*^9, 3.9013949034577217`*^9, 3.90142130953624*^9, 
  3.9015732193467674`*^9},
 CellLabel->
  "During evaluation of \
In[188]:=",ExpressionUUID->"f9513119-4416-4179-b0d1-018223f3d947"]
}, Open  ]],

Cell[BoxData["56"], "Output",
 CellChangeTimes->{3.901381137137228*^9, 3.901381186347638*^9, 
  3.901388723923625*^9, 3.901394903451747*^9, 3.901421309500239*^9, 
  3.90157321970977*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"dc9b12da-bbbd-495b-8751-68ab656547b2"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Note that z0 = r_0,0, z1 = r_1, 1 and z4 = r_-1, 1.\nWe can obtain \
z2 and z3 as C3 translates of z1. And we can obtain z5 and z6 as C3 \
translates of z4. \[LineSeparator]\[LineSeparator]For our computations in \
Step 3 later, we also need random points on z2, z3, z5, and z6. We can \
collect points on them by computing random cuts with C3 translates of the \
equations we computed above.\[LineSeparator]\[LineSeparator]We already \
precomputed points on them in the folder ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["Dependency/ZPoints ",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["(including z0, z1, z4 we already computed). Here we show an \
example of how we would compute points on z2.",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{
  3.901381235869707*^9},ExpressionUUID->"4fee06b9-eb47-4b0f-baad-\
de9f63bf1ceb"],

Cell[BoxData[
 RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"filename", " ", "=", " ", "\"\<Equations/r11_equations.txt\>\""}],
    ";", "\n", 
   RowBox[{"OpenRead", "[", "filename", "]"}], ";", "\n", 
   RowBox[{"Z1Equations", "=", 
    RowBox[{
     RowBox[{"Read", "[", "filename", "]"}], "/.", 
     RowBox[{"rr", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", "7"}]]}]}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"Close", "[", "filename", "]"}], ";", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Z2Equations", " ", "=", " ", 
    RowBox[{"Z1Equations", "/.", "Order3Ps"}]}], ";", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"iter", " ", "=", " ", "20"}], ";", "\[IndentingNewLine]", 
   RowBox[{"PointsZ2", "=", " ", 
    RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"k", "=", "1"}], ",", 
     RowBox[{"k", "\[LessEqual]", "iter"}], ",", 
     RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Iteration \>\"", ",", " ", "k"}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"RandomCoeff", " ", "=", " ", 
       RowBox[{"RandomSample", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"Range", "[", "100", "]"}]}], ",", 
           RowBox[{"Range", "[", "100", "]"}]}], "]"}], ",", " ", "20"}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "RandomCoeff", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"RandomCut", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"RandomCut", " ", "=", " ", 
         RowBox[{"RandomCut", " ", "+", " ", 
          RowBox[{
           RowBox[{"RandomCoeff", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "*", 
           RowBox[{"Ps", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "20"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "RandomCut", "]"}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"current", " ", "=", " ", 
       RowBox[{"NSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"Z2Equations", ",", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"1", "\[Equal]", "P2"}], ",", " ", 
             RowBox[{"RandomCut", "\[Equal]", "0"}]}], "}"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"0", "\[Equal]", 
              RowBox[{"EqsW", "[", 
               RowBox[{"[", "i", "]"}], "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", "1", ",", 
               RowBox[{"Length", "[", "EqsW", "]"}]}], "}"}]}], "]"}]}], 
          "]"}], ",", "500"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "current", "]"}], " ", "\[NotEqual]", " ", 
         "0"}], ",", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"PointsZ2", ",", 
           RowBox[{"current", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "]"}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
   ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.901381258037039*^9, 3.901381262518807*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"e9b38d97-e75b-46c5-95c4-1595a10ae0bb"],

Cell[TextData[StyleBox["Step 3: Here we compute the rational functions r_1, \
..., r_7 ",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.9013812767840776`*^9},ExpressionUUID->"584eeb81-0e82-481d-87c2-\
7174a771f8da"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "set", " ", "up", " ", "some", " ", "preliminary", 
    " ", "data"}], " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Points", " ", "on", " ", "zi"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"filename", " ", "=", " ", "\"\<Dependency/ZPoints/z0.txt\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"PointsZ0", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "PointsZ0", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"filename", " ", "=", " ", "\"\<Dependency/ZPoints/z1.txt\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"PointsZ1", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "PointsZ1", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"filename", " ", "=", " ", "\"\<Dependency/ZPoints/z2.txt\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"PointsZ2", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "PointsZ2", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"filename", " ", "=", " ", "\"\<Dependency/ZPoints/z3.txt\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"PointsZ3", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "PointsZ3", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"filename", " ", "=", " ", "\"\<Dependency/ZPoints/z4.txt\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"PointsZ4", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "PointsZ4", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"filename", " ", "=", " ", "\"\<Dependency/ZPoints/z5.txt\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"PointsZ5", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "PointsZ5", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"filename", " ", "=", " ", "\"\<Dependency/ZPoints/z6.txt\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"PointsZ6", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "PointsZ6", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "also", " ", "want", " ", "the", " ", "Jacobian", " ", "of", 
     " ", "the", " ", "equations", " ", "of", " ", 
     RowBox[{"W", ".", " ", "This"}], " ", "is", " ", "to", " ", "add", " ", 
     "relations", " ", "for", " ", 
     RowBox[{"zi", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobianW", "=", 
     RowBox[{"Factor", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"EqsW", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"Ps", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "EqsW", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "Ps", "]"}]}], "}"}]}], "]"}], "]"}]}], 
    ";"}], "\n", 
   RowBox[{"Dimensions", "[", "JacobianW", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"C3", " ", "Useful", " ", "Monomials"}], " ", "-", " ", 
     RowBox[{"explanation", " ", "TBD"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"C3", " ", "invariant", " ", "useful", " ", "monomials"}], " ", 
     "-", " ", 
     RowBox[{
     "to", " ", "keep", " ", "the", " ", "action", " ", "nice", " ", 
      "later"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"UsefulMonomialsC3", " ", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P1", "*", "P4"}], ",", 
         RowBox[{"P2", "*", "P5"}], ",", 
         RowBox[{"P3", "*", "P6"}], ",", 
         RowBox[{"P1", "*", "P7"}], ",", 
         RowBox[{"P2", "*", "P8"}], ",", 
         RowBox[{"P3", "*", "P9"}], ",", 
         RowBox[{"P1", "*", "P17"}], ",", 
         RowBox[{"P18", "*", "P2"}], ",", 
         RowBox[{"P19", "*", "P3"}], ",", 
         RowBox[{"P1", "*", "P14"}], ",", 
         RowBox[{"P15", "*", "P2"}], ",", 
         RowBox[{"P16", "*", "P3"}], ",", 
         RowBox[{"P0", "^", "2"}], ",", 
         RowBox[{"P0", "*", "P10"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P6", "^", "2"}], ",", 
         RowBox[{"P2", "*", "P3"}], ",", 
         RowBox[{"P19", "*", "P6"}], ",", 
         RowBox[{"P19", "^", "2"}], ",", 
         RowBox[{"P1", "*", "P8"}], ",", 
         RowBox[{"P1", "*", "P5"}], ",", 
         RowBox[{"P1", "*", "P18"}], ",", 
         RowBox[{"P16", "*", "P6"}], ",", 
         RowBox[{"P16", "*", "P19"}], ",", 
         RowBox[{"P16", "^", "2"}], ",", 
         RowBox[{"P1", "*", "P15"}], ",", 
         RowBox[{"P13", "*", "P2"}], ",", 
         RowBox[{"P12", "*", "P3"}], ",", 
         RowBox[{"P12", "*", "P13"}], ",", 
         RowBox[{"P11", "*", "P8"}], ",", 
         RowBox[{"P19", "*", "P9"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P4", "^", "2"}], ",", 
         RowBox[{"P1", "*", "P3"}], ",", 
         RowBox[{"P17", "*", "P4"}], ",", 
         RowBox[{"P17", "^", "2"}], ",", 
         RowBox[{"P2", "*", "P9"}], ",", 
         RowBox[{"P2", "*", "P6"}], ",", 
         RowBox[{"P19", "*", "P2"}], ",", 
         RowBox[{"P14", "*", "P4"}], ",", 
         RowBox[{"P14", "*", "P17"}], ",", 
         RowBox[{"P14", "^", "2"}], ",", 
         RowBox[{"P16", "*", "P2"}], ",", 
         RowBox[{"P11", "*", "P3"}], ",", 
         RowBox[{"P1", "*", "P13"}], ",", 
         RowBox[{"P11", "*", "P13"}], ",", 
         RowBox[{"P12", "*", "P9"}], ",", 
         RowBox[{"P17", "*", "P7"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P5", "*", "P7"}], ",", 
         RowBox[{"P4", "*", "P5"}], ",", 
         RowBox[{"P2", "^", "2"}], ",", 
         RowBox[{"P1", "*", "P9"}], ",", 
         RowBox[{"P1", "*", "P6"}], ",", 
         RowBox[{"P18", "*", "P7"}], ",", 
         RowBox[{"P18", "*", "P4"}], ",", 
         RowBox[{"P17", "*", "P5"}], ",", 
         RowBox[{"P17", "*", "P18"}], ",", 
         RowBox[{"P1", "*", "P19"}], ",", 
         RowBox[{"P15", "*", "P7"}], ",", 
         RowBox[{"P15", "*", "P4"}], ",", 
         RowBox[{"P15", "*", "P17"}], ",", 
         RowBox[{"P14", "*", "P5"}], ",", 
         RowBox[{"P14", "*", "P18"}], ",", 
         RowBox[{"P1", "*", "P16"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P5", "^", "2"}], ",", 
         RowBox[{"P1", "*", "P2"}], ",", 
         RowBox[{"P18", "*", "P5"}], ",", 
         RowBox[{"P18", "^", "2"}], ",", 
         RowBox[{"P3", "*", "P7"}], ",", 
         RowBox[{"P3", "*", "P4"}], ",", 
         RowBox[{"P17", "*", "P3"}], ",", 
         RowBox[{"P15", "*", "P5"}], ",", 
         RowBox[{"P15", "*", "P18"}], ",", 
         RowBox[{"P15", "^", "2"}], ",", 
         RowBox[{"P14", "*", "P3"}], ",", 
         RowBox[{"P1", "*", "P12"}], ",", 
         RowBox[{"P11", "*", "P2"}], ",", 
         RowBox[{"P11", "*", "P12"}], ",", 
         RowBox[{"P13", "*", "P7"}], ",", 
         RowBox[{"P18", "*", "P8"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P4", "*", "P9"}], ",", 
         RowBox[{"P4", "*", "P6"}], ",", 
         RowBox[{"P1", "^", "2"}], ",", 
         RowBox[{"P3", "*", "P8"}], ",", 
         RowBox[{"P3", "*", "P5"}], ",", 
         RowBox[{"P17", "*", "P9"}], ",", 
         RowBox[{"P17", "*", "P6"}], ",", 
         RowBox[{"P19", "*", "P4"}], ",", 
         RowBox[{"P17", "*", "P19"}], ",", 
         RowBox[{"P18", "*", "P3"}], ",", 
         RowBox[{"P14", "*", "P9"}], ",", 
         RowBox[{"P14", "*", "P6"}], ",", 
         RowBox[{"P14", "*", "P19"}], ",", 
         RowBox[{"P16", "*", "P4"}], ",", 
         RowBox[{"P16", "*", "P17"}], ",", 
         RowBox[{"P15", "*", "P3"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"P6", "*", "P8"}], ",", 
         RowBox[{"P5", "*", "P6"}], ",", 
         RowBox[{"P3", "^", "2"}], ",", 
         RowBox[{"P2", "*", "P7"}], ",", 
         RowBox[{"P2", "*", "P4"}], ",", 
         RowBox[{"P19", "*", "P8"}], ",", 
         RowBox[{"P19", "*", "P5"}], ",", 
         RowBox[{"P18", "*", "P6"}], ",", 
         RowBox[{"P18", "*", "P19"}], ",", 
         RowBox[{"P17", "*", "P2"}], ",", 
         RowBox[{"P16", "*", "P8"}], ",", 
         RowBox[{"P16", "*", "P5"}], ",", 
         RowBox[{"P16", "*", "P18"}], ",", 
         RowBox[{"P15", "*", "P6"}], ",", 
         RowBox[{"P15", "*", "P19"}], ",", 
         RowBox[{"P14", "*", "P2"}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WeightZeroMonomials", " ", "=", " ", 
     RowBox[{"UsefulMonomialsC3", "[", 
      RowBox[{"[", 
       RowBox[{"0", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WeightFiveMonomials", " ", "=", " ", 
     RowBox[{"UsefulMonomialsC3", "[", 
      RowBox[{"[", 
       RowBox[{"5", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WeightSixMonomials", " ", "=", " ", 
     RowBox[{"UsefulMonomialsC3", "[", 
      RowBox[{"[", 
       RowBox[{"6", "+", "1"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"C3", " ", "translates", " ", "of", " ", "s3"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"s3a", "=", 
    RowBox[{"s3", "/.", "Order3Ps"}]}], "\[IndentingNewLine]", 
   RowBox[{"s3b", "=", 
    RowBox[{"s3a", "/.", "Order3Ps"}]}]}]}]], "Input",
 CellChangeTimes->{3.901381311832156*^9},
 CellLabel->
  "In[200]:=",ExpressionUUID->"3727f387-9085-44bf-a15c-c46faae9cfac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.901381314615273*^9, 3.901388731295239*^9, 
  3.9013949124430017`*^9, 3.901421312287241*^9, 3.9015732200777693`*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"1cc49154-4d54-4539-90aa-efbbf27deb2d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"120", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.901381314615273*^9, 3.901388731295239*^9, 
  3.9013949124430017`*^9, 3.901421312287241*^9, 3.9015732208177633`*^9},
 CellLabel->
  "Out[205]=",ExpressionUUID->"4f442d87-f074-4348-be19-70a3cac108cb"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.901381314615273*^9, 3.901388731295239*^9, 
  3.9013949124430017`*^9, 3.901421312287241*^9, 3.9015732210927687`*^9},
 CellLabel->
  "Out[208]=",ExpressionUUID->"a3b9ce72-8214-4cc8-a43e-f86ac8eef660"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"31", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.901381314615273*^9, 3.901388731295239*^9, 
  3.9013949124430017`*^9, 3.901421312287241*^9, 3.901573221423767*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"687e4832-dfdc-42dc-9a65-ce3962e63c14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.901381314615273*^9, 3.901388731295239*^9, 
  3.9013949124430017`*^9, 3.901421312287241*^9, 3.9015732217317667`*^9},
 CellLabel->
  "Out[214]=",ExpressionUUID->"dfedc3d8-14fa-48e7-b0c4-36ea1613a426"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"40", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.901381314615273*^9, 3.901388731295239*^9, 
  3.9013949124430017`*^9, 3.901421312287241*^9, 3.9015732220347624`*^9},
 CellLabel->
  "Out[217]=",ExpressionUUID->"a8da543d-b67c-4214-836c-e87586aac845"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"20", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.901381314615273*^9, 3.901388731295239*^9, 
  3.9013949124430017`*^9, 3.901421312287241*^9, 3.901573222207839*^9},
 CellLabel->
  "Out[220]=",ExpressionUUID->"a9dc0606-24ba-482b-b79b-1e30edd19bf3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"100", ",", "20"}], "}"}]], "Output",
 CellChangeTimes->{3.901381314615273*^9, 3.901388731295239*^9, 
  3.9013949124430017`*^9, 3.901421312287241*^9, 3.9015732233297663`*^9},
 CellLabel->
  "Out[222]=",ExpressionUUID->"ede09fa3-8232-4c5d-b22a-3a1b5aeb6448"],

Cell[BoxData["P6"], "Output",
 CellChangeTimes->{3.901381314615273*^9, 3.901388731295239*^9, 
  3.9013949124430017`*^9, 3.901421312287241*^9, 3.9015732233527627`*^9},
 CellLabel->
  "Out[227]=",ExpressionUUID->"7f4e4d4d-272b-401e-a4f2-b12fdec90a1b"],

Cell[BoxData["P4"], "Output",
 CellChangeTimes->{3.901381314615273*^9, 3.901388731295239*^9, 
  3.9013949124430017`*^9, 3.901421312287241*^9, 3.901573223372771*^9},
 CellLabel->
  "Out[228]=",ExpressionUUID->"cfa9748d-4e81-479b-8ef2-c65fb8a53474"]
}, Open  ]],

Cell[TextData[{
 StyleBox["3.1 - We can compute r1 =",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" z6 z1^2 z0 / s3\[CloseCurlyQuote]\[CloseCurlyQuote] P0 ",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{
  3.9013813318431587`*^9},ExpressionUUID->"a644362c-56de-46c7-82f7-\
54191d09c447"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "solve", " ", "the", " ", "coefficients", " ", 
    "from", " ", "the", " ", "relations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<c\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadratic", " ", "=", " ", 
     RowBox[{
      RowBox[{"ListCoeffs", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"Length", "[", "WeightSixMonomials", "]"}]}], "]"}], "]"}], 
      ".", "WeightSixMonomials"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Singular", " ", "relations", " ", "for", " ", 
     RowBox[{"z1", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobianQuad", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Quadratic", ",", " ", 
         RowBox[{"Ps", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "Ps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingularRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"input", " ", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"JacobianW", "/.", "pt"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TanSpace", "=", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"input", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "400"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TanSpace", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"CurrentJacob", " ", "=", " ", 
        RowBox[{"JacobianQuad", "/.", "pt"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"SingularRelations", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"SingularRelations", ",", " ", 
          RowBox[{"TanSpace", ".", "CurrentJacob"}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "PointsZ1"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "SingularRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Relations", " ", "to", " ", "vanish", " ", "on", " ", "z0"}], 
     ",", " ", "z1", ",", " ", 
     RowBox[{"and", " ", "z6"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VanishRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPoints", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"PointsZ0", ",", "PointsZ1", ",", " ", "PointsZ6"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "AllPoints", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"VanishRelations", ",", " ", 
         RowBox[{"Quadratic", "/.", "pt"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "AllPoints"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "VanishRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Here", " ", "we", " ", "solve", " ", "for", " ", "the", " ", 
     "quadratic"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Relations", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"VanishRelations", ",", " ", "SingularRelations"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffMatrix", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Relations", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"ListCoeffs", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", 
            RowBox[{"Length", "[", "WeightSixMonomials", "]"}]}], "]"}], 
          "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "Relations", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Dimensions", "[", "coeffMatrix", "]"}], "\[IndentingNewLine]", 
     RowBox[{"MatrixRank", "[", "coeffMatrix", "]"}], "\[IndentingNewLine]", 
     RowBox[{"Accuracy", "[", "coeffMatrix", "]"}]}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reducedCoeff", " ", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"coeffMatrix", ",", 
       RowBox[{"Tolerance", "\[Rule]", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "300"}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "reducedCoeff", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactCoeff", "=", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"reducedCoeff", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "300"}], ")"}]}]}], "]"}], ",", " ", "2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"We", " ", "can", " ", "normalize", " ", "c15"}], " ", "=", " ", 
     "1"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"exactCoeff", ".", 
          RowBox[{"ListCoeffs", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", 
             RowBox[{"Length", "[", "WeightSixMonomials", "]"}]}], "]"}], 
           "]"}]}], ",", 
         RowBox[{"c15", "-", "1"}]}], "]"}], " ", "\[Equal]", " ", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"r1", " ", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Quadratic", "/.", " ", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"s3b", "*", "P0"}], ")"}]}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.901381347679551*^9, {3.901381426624321*^9, 3.90138148198244*^9}, {
   3.901381570137094*^9, 3.901381583357692*^9}, {3.901381625729465*^9, 
   3.9013816363123426`*^9}, {3.901381713718629*^9, 3.9013817147211123`*^9}, {
   3.901382081614834*^9, 3.901382111584929*^9}, {3.90138257294382*^9, 
   3.901382596851022*^9}, 3.9013829294373417`*^9},
 CellLabel->
  "In[229]:=",ExpressionUUID->"e6e6b31d-f0e9-4e31-8bac-35cbce7826f3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"P0", " ", "P4"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "29"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "36"}], "+", 
       RowBox[{"14", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16", " ", "P18"}], "+", 
    RowBox[{"P15", " ", "P19"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "85"}], "+", 
       RowBox[{"25", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P14", " ", "P2"}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "65"}], "-", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P17", " ", "P2"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["P3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "39"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P2", " ", "P4"}], "+", 
    RowBox[{
     FractionBox["1", "58"], " ", 
     RowBox[{"(", 
      RowBox[{"65", "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16", " ", "P5"}], "+", 
    RowBox[{
     FractionBox["1", "464"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "645"}], "-", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P15", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "464"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "215"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P18", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "215"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P5", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P2", " ", "P7"}], "+", 
    RowBox[{
     FractionBox["1", "928"], " ", 
     RowBox[{"(", 
      RowBox[{"125", "-", 
       RowBox[{"105", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16", " ", "P8"}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{"75", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P19", " ", "P8"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "59"}], "+", 
       RowBox[{"31", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P6", " ", "P8"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.901382981150419*^9, 3.90138879466486*^9, 
  3.9013949663755627`*^9, 3.901421409883239*^9, 3.90157333850037*^9},
 CellLabel->
  "Out[246]=",ExpressionUUID->"74ff8bc7-816b-45e9-aecb-8994c589d1c8"]
}, Open  ]],

Cell[TextData[{
 StyleBox["3.2 - We can compute r2 =",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" z0 z1 z2 z3 / s3\[CloseCurlyQuote]\[CloseCurlyQuote] P0 ",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{
  3.901382813391191*^9},ExpressionUUID->"a675da95-e9ff-47cc-9904-\
450674a4efba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "solve", " ", "the", " ", "coefficients", " ", 
    "from", " ", "the", " ", "relations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<c\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadratic", " ", "=", " ", 
     RowBox[{
      RowBox[{"ListCoeffs", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"Length", "[", "WeightZeroMonomials", "]"}]}], "]"}], "]"}], 
      ".", "WeightZeroMonomials"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingularRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Relations", " ", "to", " ", "vanish", " ", "on", " ", "z0"}], 
     ",", " ", "z1", ",", " ", 
     RowBox[{"z2", " ", "and", " ", "z3"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VanishRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPoints", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
      "PointsZ0", ",", "PointsZ1", ",", " ", "PointsZ2", ",", " ", 
       "PointsZ3"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "AllPoints", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"VanishRelations", ",", " ", 
         RowBox[{"Quadratic", "/.", "pt"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "AllPoints"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "VanishRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Here", " ", "we", " ", "solve", " ", "for", " ", "the", " ", 
     "quadratic"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Relations", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"VanishRelations", ",", " ", "SingularRelations"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffMatrix", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Relations", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"ListCoeffs", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", 
            RowBox[{"Length", "[", "WeightZeroMonomials", "]"}]}], "]"}], 
          "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "Relations", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixRank", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reducedCoeff", " ", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"coeffMatrix", ",", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "reducedCoeff", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactCoeff", "=", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"reducedCoeff", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "300"}], ")"}]}]}], "]"}], ",", " ", "2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"We", " ", "set", " ", "c1"}], " ", "=", " ", "1"}], " ", "*)"}],
    "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"exactCoeff", ".", 
          RowBox[{"ListCoeffs", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", 
             RowBox[{"Length", "[", "WeightZeroMonomials", "]"}]}], "]"}], 
           "]"}]}], ",", 
         RowBox[{"c1", "-", "1"}]}], "]"}], " ", "\[Equal]", " ", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"r2", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Quadratic", "/.", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"s3b", "*", "P0"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.901382826300878*^9, 3.9013829252560863`*^9}, 
   3.9013830009499807`*^9},
 CellLabel->
  "In[247]:=",ExpressionUUID->"e41c91ad-7822-4079-9175-75501f357e08"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"P0", " ", "P4"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["P0", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "44"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P0", " ", "P10"}], "+", 
    RowBox[{
     FractionBox["1", "44"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P1", " ", "P14"}], "+", 
    RowBox[{
     FractionBox["1", "88"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "57"}], "-", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P1", " ", "P17"}], "+", 
    RowBox[{
     FractionBox["1", "44"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P15", " ", "P2"}], "+", 
    RowBox[{
     FractionBox["1", "88"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "57"}], "-", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P18", " ", "P2"}], "+", 
    RowBox[{
     FractionBox["1", "44"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16", " ", "P3"}], "+", 
    RowBox[{
     FractionBox["1", "88"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "57"}], "-", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P19", " ", "P3"}], "+", 
    RowBox[{"P1", " ", "P4"}], "+", 
    RowBox[{"P2", " ", "P5"}], "+", 
    RowBox[{"P3", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P1", " ", "P7"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P2", " ", "P8"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P3", " ", "P9"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.901382981219442*^9, 3.9013887959397287`*^9, 
  3.901394967003117*^9, 3.9014214114822407`*^9, 3.901573340179372*^9},
 CellLabel->
  "Out[264]=",ExpressionUUID->"df89f36f-dba2-41cf-9c8c-e15977bd9504"]
}, Open  ]],

Cell[TextData[{
 StyleBox["3.3 - We can compute r3 =",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox[" s3/P0",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{
  3.901382951590228*^9},ExpressionUUID->"1a375b7a-c2cc-4c54-a415-\
69d0294c03e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"r3", " ", "=", " ", 
   RowBox[{"s3", "/", "P0"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.901382958062839*^9, 3.9013829644851503`*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"e9272c1e-b7b3-409a-894e-b9262898a937"],

Cell[TextData[{
 StyleBox["3.4 - We can compute ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["r4 = z2^2 z4 z0 / s3\[CloseCurlyQuote] P0",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{
  3.901382979499399*^9},ExpressionUUID->"048761d0-f9e6-40d0-bc99-\
d8fd16870efa"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "solve", " ", "the", " ", "coefficients", " ", 
    "from", " ", "the", " ", "relations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<c\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadratic", " ", "=", " ", 
     RowBox[{
      RowBox[{"ListCoeffs", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"Length", "[", "WeightFiveMonomials", "]"}]}], "]"}], "]"}], 
      ".", "WeightFiveMonomials"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Singular", " ", "relations", " ", "for", " ", 
     RowBox[{"z2", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobianQuad", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Quadratic", ",", " ", 
         RowBox[{"Ps", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "Ps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingularRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"input", " ", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"JacobianW", "/.", "pt"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TanSpace", "=", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"input", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "400"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TanSpace", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"CurrentJacob", " ", "=", " ", 
        RowBox[{"JacobianQuad", "/.", "pt"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"SingularRelations", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"SingularRelations", ",", " ", 
          RowBox[{"TanSpace", ".", "CurrentJacob"}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "PointsZ2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "SingularRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Relations", " ", "to", " ", "vanish", " ", "on", " ", "z0"}], 
     ",", " ", "z2", ",", " ", 
     RowBox[{"and", " ", "z4"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VanishRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPoints", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"PointsZ0", ",", "PointsZ2", ",", " ", "PointsZ4"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "AllPoints", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"VanishRelations", ",", " ", 
         RowBox[{"Quadratic", "/.", "pt"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "AllPoints"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "VanishRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Here", " ", "we", " ", "solve", " ", "for", " ", "the", " ", 
     "quadratic"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Relations", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"VanishRelations", ",", " ", "SingularRelations"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffMatrix", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Relations", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"ListCoeffs", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", 
            RowBox[{"Length", "[", "WeightFiveMonomials", "]"}]}], "]"}], 
          "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "Relations", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixRank", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reducedCoeff", " ", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"coeffMatrix", ",", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "reducedCoeff", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactCoeff", "=", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"reducedCoeff", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "300"}], ")"}]}]}], "]"}], ",", " ", "2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"add", " ", "c15"}], " ", "=", " ", "1"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"exactCoeff", ".", 
          RowBox[{"ListCoeffs", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", 
             RowBox[{"Length", "[", "WeightFiveMonomials", "]"}]}], "]"}], 
           "]"}]}], ",", 
         RowBox[{"c15", "-", "1"}]}], "]"}], " ", "\[Equal]", " ", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"r4", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Quadratic", "/.", " ", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"s3a", "*", "P0"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9013830224161787`*^9, 3.901383124316462*^9}, {
  3.901383190283543*^9, 3.9013832100464897`*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"449b9871-4342-43a0-9d5f-a6e8cc028de1"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"P0", " ", "P6"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["P1", "2"]}], "+", 
    RowBox[{"P16", " ", "P17"}], "+", 
    RowBox[{
     FractionBox["1", "29"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "36"}], "+", 
       RowBox[{"14", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P14", " ", "P19"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "85"}], "+", 
       RowBox[{"25", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P15", " ", "P3"}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "65"}], "-", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P18", " ", "P3"}], "+", 
    RowBox[{
     FractionBox["1", "464"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "645"}], "-", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16", " ", "P4"}], "+", 
    RowBox[{
     FractionBox["1", "464"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "215"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P19", " ", "P4"}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "39"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P3", " ", "P5"}], "+", 
    RowBox[{
     FractionBox["1", "58"], " ", 
     RowBox[{"(", 
      RowBox[{"65", "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P14", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "215"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P4", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P3", " ", "P8"}], "+", 
    RowBox[{
     FractionBox["1", "928"], " ", 
     RowBox[{"(", 
      RowBox[{"125", "-", 
       RowBox[{"105", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P14", " ", "P9"}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{"75", "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P17", " ", "P9"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "59"}], "+", 
       RowBox[{"31", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P4", " ", "P9"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.901383137975677*^9, {3.901383204852235*^9, 3.901383224480753*^9}, 
   3.901387702190534*^9, 3.901388816944249*^9, 3.901394982955257*^9, 
   3.901421440235237*^9, 3.9015733745567336`*^9},
 CellLabel->
  "Out[286]=",ExpressionUUID->"c3cb731b-a759-4435-bc68-58310a6a9023"]
}, Open  ]],

Cell[TextData[{
 StyleBox["3.5 - We can compute ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["r5 = z1 z5^2 z0 / s3\[CloseCurlyQuote] P0",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{
  3.9013832488332787`*^9},ExpressionUUID->"9866873b-9508-4f20-8bba-\
9d6bed41efe2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "solve", " ", "the", " ", "coefficients", " ", 
    "from", " ", "the", " ", "relations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<c\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadratic", " ", "=", " ", 
     RowBox[{
      RowBox[{"ListCoeffs", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"Length", "[", "WeightFiveMonomials", "]"}]}], "]"}], "]"}], 
      ".", "WeightFiveMonomials"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Singular", " ", "relations", " ", "for", " ", 
     RowBox[{"z5", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobianQuad", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Quadratic", ",", " ", 
         RowBox[{"Ps", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "Ps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingularRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"input", " ", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"JacobianW", "/.", "pt"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TanSpace", "=", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"input", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "400"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TanSpace", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"CurrentJacob", " ", "=", " ", 
        RowBox[{"JacobianQuad", "/.", "pt"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"SingularRelations", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"SingularRelations", ",", " ", 
          RowBox[{"TanSpace", ".", "CurrentJacob"}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "PointsZ5"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "SingularRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Relations", " ", "to", " ", "vanish", " ", "on", " ", "z0"}], 
     ",", " ", "z1", ",", " ", 
     RowBox[{"and", " ", "z5"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VanishRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPoints", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"PointsZ0", ",", "PointsZ1", ",", " ", "PointsZ5"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "AllPoints", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"VanishRelations", ",", " ", 
         RowBox[{"Quadratic", "/.", "pt"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "AllPoints"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "VanishRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Here", " ", "we", " ", "solve", " ", "for", " ", "the", " ", 
     "quadratic"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Relations", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"VanishRelations", ",", " ", "SingularRelations"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffMatrix", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Relations", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"ListCoeffs", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", 
            RowBox[{"Length", "[", "WeightFiveMonomials", "]"}]}], "]"}], 
          "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "Relations", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixRank", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reducedCoeff", " ", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"coeffMatrix", ",", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "reducedCoeff", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactCoeff", "=", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"reducedCoeff", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "300"}], ")"}]}]}], "]"}], ",", " ", "2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"c15", " ", "=", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"exactCoeff", ".", 
          RowBox[{"ListCoeffs", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", 
             RowBox[{"Length", "[", "WeightFiveMonomials", "]"}]}], "]"}], 
           "]"}]}], ",", 
         RowBox[{"c15", "-", "1"}]}], "]"}], " ", "\[Equal]", " ", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"r5", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Quadratic", "/.", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"s3a", "*", "P0"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.901383266900631*^9, 3.901383362054284*^9}},
 CellLabel->
  "In[287]:=",ExpressionUUID->"3a28bdfd-eabc-4e65-b8cc-fc80ca5b9ec3"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"P0", " ", "P6"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["P1", "2"]}], "+", 
    RowBox[{"P16", " ", "P17"}], "+", 
    RowBox[{
     FractionBox["1", "29"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "36"}], "+", 
       RowBox[{"14", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P14", " ", "P19"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{"85", "-", 
       RowBox[{"25", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P15", " ", "P3"}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{"65", "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P18", " ", "P3"}], "+", 
    RowBox[{
     FractionBox["1", "464"], " ", 
     RowBox[{"(", 
      RowBox[{"645", "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16", " ", "P4"}], "+", 
    RowBox[{
     FractionBox["1", "464"], " ", 
     RowBox[{"(", 
      RowBox[{"215", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P19", " ", "P4"}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "39"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P3", " ", "P5"}], "+", 
    RowBox[{
     FractionBox["1", "58"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "65"}], "-", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P14", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "215"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P4", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P3", " ", "P8"}], "+", 
    RowBox[{
     FractionBox["1", "928"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "125"}], "+", 
       RowBox[{"105", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P14", " ", "P9"}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "75"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P17", " ", "P9"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "59"}], "+", 
       RowBox[{"31", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P4", " ", "P9"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.901383376208211*^9, 3.901387716713583*^9, 
  3.9013888380141277`*^9, 3.9013949973820267`*^9, 3.9014214695822463`*^9, 
  3.9015734097837043`*^9},
 CellLabel->
  "Out[307]=",ExpressionUUID->"62428c11-6d67-49ad-b382-7471c711c6f2"]
}, Open  ]],

Cell[TextData[{
 StyleBox["3.6 - We can compute ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["r6 = z4^2 z3 z0 / s3\[CloseCurlyQuote]\[CloseCurlyQuote] P0",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.901383398658462*^9, 
  3.9013834108172293`*^9}},ExpressionUUID->"94d60787-5065-4adb-b4de-\
751240911c6f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "solve", " ", "the", " ", "coefficients", " ", 
    "from", " ", "the", " ", "relations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<c\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadratic", " ", "=", " ", 
     RowBox[{
      RowBox[{"ListCoeffs", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"Length", "[", "WeightSixMonomials", "]"}]}], "]"}], "]"}], 
      ".", "WeightSixMonomials"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Singular", " ", "relations", " ", "for", " ", 
     RowBox[{"z4", "^", "2"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobianQuad", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"Quadratic", ",", " ", 
         RowBox[{"Ps", "[", 
          RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "Ps", "]"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingularRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"input", " ", "=", 
        RowBox[{"NullSpace", "[", 
         RowBox[{"JacobianW", "/.", "pt"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"TanSpace", "=", 
        RowBox[{"RowReduce", "[", 
         RowBox[{"Chop", "[", 
          RowBox[{"input", ",", " ", 
           RowBox[{"10", "^", 
            RowBox[{"(", 
             RowBox[{"-", "400"}], ")"}]}]}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", 
          RowBox[{"Dimensions", "[", "TanSpace", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"CurrentJacob", " ", "=", " ", 
        RowBox[{"JacobianQuad", "/.", "pt"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"SingularRelations", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"SingularRelations", ",", " ", 
          RowBox[{"TanSpace", ".", "CurrentJacob"}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "PointsZ4"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "SingularRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Relations", " ", "to", " ", "vanish", " ", "on", " ", "z0"}], 
     ",", " ", "z3", ",", " ", 
     RowBox[{"and", " ", "z4"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VanishRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPoints", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"PointsZ0", ",", "PointsZ3", ",", " ", "PointsZ4"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "AllPoints", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"VanishRelations", ",", " ", 
         RowBox[{"Quadratic", "/.", "pt"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "AllPoints"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "VanishRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Here", " ", "we", " ", "solve", " ", "for", " ", "the", " ", 
     "quadratic"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Relations", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"VanishRelations", ",", " ", "SingularRelations"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffMatrix", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Relations", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"ListCoeffs", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", 
            RowBox[{"Length", "[", "WeightSixMonomials", "]"}]}], "]"}], 
          "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "Relations", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixRank", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reducedCoeff", " ", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"coeffMatrix", ",", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "reducedCoeff", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactCoeff", "=", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"reducedCoeff", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "300"}], ")"}]}]}], "]"}], ",", " ", "2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"c15", " ", "=", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"exactCoeff", ".", 
          RowBox[{"ListCoeffs", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", 
             RowBox[{"Length", "[", "WeightSixMonomials", "]"}]}], "]"}], 
           "]"}]}], ",", 
         RowBox[{"c15", "-", "1"}]}], "]"}], " ", "\[Equal]", " ", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"r6", "=", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Quadratic", "/.", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"s3b", "*", "P0"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.901383413383398*^9, 3.901383490204472*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"fb397312-2ed9-4c05-aebb-73d89d224541"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"P0", " ", "P4"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "29"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "36"}], "+", 
       RowBox[{"14", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16", " ", "P18"}], "+", 
    RowBox[{"P15", " ", "P19"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{"85", "-", 
       RowBox[{"25", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P14", " ", "P2"}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{"65", "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P17", " ", "P2"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "5"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["P3", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "39"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P2", " ", "P4"}], "+", 
    RowBox[{
     FractionBox["1", "58"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "65"}], "-", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16", " ", "P5"}], "+", 
    RowBox[{
     FractionBox["1", "464"], " ", 
     RowBox[{"(", 
      RowBox[{"645", "+", 
       RowBox[{"15", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P15", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "464"], " ", 
     RowBox[{"(", 
      RowBox[{"215", "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P18", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "215"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P5", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{"35", "+", 
       RowBox[{"17", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P2", " ", "P7"}], "+", 
    RowBox[{
     FractionBox["1", "928"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "125"}], "+", 
       RowBox[{"105", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16", " ", "P8"}], "+", 
    RowBox[{
     FractionBox["1", "116"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "75"}], "+", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P19", " ", "P8"}], "+", 
    RowBox[{
     FractionBox["1", "232"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "59"}], "+", 
       RowBox[{"31", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P6", " ", "P8"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.901383506807469*^9, 3.901387732819724*^9, 
  3.90138885726904*^9, 3.9013950137385893`*^9, 3.9014215016622396`*^9, 
  3.901573448359939*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"51c15483-83d1-4265-b168-fe273a1f29c0"]
}, Open  ]],

Cell[TextData[{
 StyleBox["3.7 - We can compute ",
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["r7 = z0 z4 z5 z6 / s3\[CloseCurlyQuote]\[CloseCurlyQuote] P0",
  FontWeight->"Bold",
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{
  3.901383516613306*^9},ExpressionUUID->"9ac4fdf3-e30f-48f3-b1c6-\
556890d13d73"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Now", " ", "we", " ", "solve", " ", "the", " ", "coefficients", " ", 
    "from", " ", "the", " ", "relations"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<c\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "100"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Quadratic", " ", "=", " ", 
     RowBox[{
      RowBox[{"ListCoeffs", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"Length", "[", "WeightZeroMonomials", "]"}]}], "]"}], "]"}], 
      ".", "WeightZeroMonomials"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"SingularRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"Relations", " ", "to", " ", "vanish", " ", "on", " ", "z0"}], 
     ",", " ", "z4", ",", " ", 
     RowBox[{"z5", " ", "and", " ", "z6"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"VanishRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPoints", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
      "PointsZ0", ",", "PointsZ4", ",", " ", "PointsZ5", ",", " ", 
       "PointsZ6"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "AllPoints", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"VanishRelations", ",", " ", 
         RowBox[{"Quadratic", "/.", "pt"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "AllPoints"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "VanishRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Here", " ", "we", " ", "solve", " ", "for", " ", "the", " ", 
     "quadratic"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Relations", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{"VanishRelations", ",", " ", "SingularRelations"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffMatrix", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"Relations", "[", 
          RowBox[{"[", "k", "]"}], "]"}], ",", 
         RowBox[{"ListCoeffs", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", 
            RowBox[{"Length", "[", "WeightZeroMonomials", "]"}]}], "]"}], 
          "]"}]}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "Relations", "]"}]}], "}"}]}], "]"}]}], ";"}],
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MatrixRank", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "coeffMatrix", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reducedCoeff", " ", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"Chop", "[", 
       RowBox[{"coeffMatrix", ",", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "300"}], ")"}]}]}], "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "reducedCoeff", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactCoeff", "=", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"reducedCoeff", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "300"}], ")"}]}]}], "]"}], ",", " ", "2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"c1", " ", "=", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"sol", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Append", "[", 
        RowBox[{
         RowBox[{"exactCoeff", ".", 
          RowBox[{"ListCoeffs", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", 
             RowBox[{"Length", "[", "WeightZeroMonomials", "]"}]}], "]"}], 
           "]"}]}], ",", 
         RowBox[{"c1", "-", "1"}]}], "]"}], " ", "\[Equal]", " ", "0"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"r7", "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Quadratic", "/.", 
       RowBox[{"RootReduce", "[", 
        RowBox[{"sol", "[", 
         RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"s3b", "*", "P0"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.9013835286806307`*^9, 3.9013835936754427`*^9}},
 CellLabel->
  "In[329]:=",ExpressionUUID->"1286f77c-2cdd-4c3f-b672-8f62c8a0b352"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"P0", " ", "P4"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "64"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "17"}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", 
     SuperscriptBox["P0", "2"]}], "+", 
    RowBox[{
     FractionBox["1", "44"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "2"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P0", " ", "P10"}], "+", 
    RowBox[{
     FractionBox["1", "44"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P1", " ", "P14"}], "+", 
    RowBox[{
     FractionBox["1", "88"], " ", 
     RowBox[{"(", 
      RowBox[{"57", "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P1", " ", "P17"}], "+", 
    RowBox[{
     FractionBox["1", "44"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P15", " ", "P2"}], "+", 
    RowBox[{
     FractionBox["1", "88"], " ", 
     RowBox[{"(", 
      RowBox[{"57", "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P18", " ", "P2"}], "+", 
    RowBox[{
     FractionBox["1", "44"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       RowBox[{"5", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P16", " ", "P3"}], "+", 
    RowBox[{
     FractionBox["1", "88"], " ", 
     RowBox[{"(", 
      RowBox[{"57", "+", 
       RowBox[{"21", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P19", " ", "P3"}], "+", 
    RowBox[{"P1", " ", "P4"}], "+", 
    RowBox[{"P2", " ", "P5"}], "+", 
    RowBox[{"P3", " ", "P6"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P1", " ", "P7"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P2", " ", "P8"}], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", 
     RowBox[{"(", 
      RowBox[{"5", "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}], " ", "P3", " ", "P9"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.901383594422861*^9, 3.901387733281547*^9, 
  3.901388857813689*^9, 3.90139501416607*^9, 3.901421502608239*^9, 
  3.901573449561944*^9},
 CellLabel->
  "Out[346]=",ExpressionUUID->"6f19e6a4-7bef-44a3-9963-cccabe2e4c90"]
}, Open  ]],

Cell[TextData[{
 StyleBox["Step 4: Here we compute the multiplication table",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 "."
}], "Text",
 CellChangeTimes->{{3.901383620063669*^9, 
  3.901383622483389*^9}},ExpressionUUID->"3f417e12-f205-4989-818f-\
e93e8e1b74ba"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Here", " ", "we", " ", "build", " ", "the", " ", "multiplication", " ", 
     "table", " ", "between", " ", "Z0"}], ",", " ", "...", ",", " ", 
    RowBox[{
     RowBox[{"Z6", ".", " ", "Note"}], " ", "there", " ", "are", " ", "Z7"}], 
    ",", " ", "...", ",", " ", "Z12", ",", " ", 
    RowBox[{
    "but", " ", "we", " ", "can", " ", "compute", " ", "that", " ", "later", 
     " ", "using", " ", "a", " ", "C2", " ", 
     RowBox[{"action", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Zs", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "Z0", ",", " ", "Z1", ",", " ", "Z2", ",", " ", "Z3", ",", " ", "Z4", 
       ",", " ", "Z5", ",", " ", "Z6"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Order3Zs", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Z1", " ", "\[Rule]", " ", "Z2"}], ",", " ", 
       RowBox[{"Z2", "\[Rule]", "Z3"}], ",", " ", 
       RowBox[{"Z3", "\[Rule]", "Z1"}], ",", " ", 
       RowBox[{"Z4", "\[Rule]", "Z5"}], ",", " ", 
       RowBox[{"Z5", "\[Rule]", "Z6"}], ",", " ", 
       RowBox[{"Z6", "\[Rule]", "Z4"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "also", " ", "want", " ", "random", " ", "points", " ", "on", 
      " ", "W"}], ",", " ", 
     RowBox[{
     "which", " ", "can", " ", "get", " ", "from", " ", "random", " ", 
      "points", " ", "of", " ", "the", " ", "FPP"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"WPoints", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"currentPoint", "  ", "=", " ", 
        RowBox[{"Upoints", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"currentPoint", ",", 
            RowBox[{
             RowBox[{
              RowBox[{"Us", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", " ", 
              RowBox[{"(", " ", 
               RowBox[{
                RowBox[{"Us", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "/.", "conversion"}], 
               ")"}]}], "/.", "currentPoint"}]}], "]"}], ";"}], 
         "\[IndentingNewLine]", ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", "11", ",", " ", "20"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"newPoint", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"newPoint", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Ps", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
              RowBox[{"Us", "[", 
               RowBox[{"[", "j", "]"}], "]"}]}], "/.", "currentPoint"}]}], 
           "]"}], ";"}], "\[IndentingNewLine]", ",", " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", "1", ",", " ", "10"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"newPoint", ",", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Ps", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "\[Rule]", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Us", "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "/", 
                RowBox[{
                 RowBox[{"(", "U10", ")"}], "^", 
                 RowBox[{"(", 
                  RowBox[{"1", "/", "2"}], ")"}]}]}], ")"}]}], "/.", 
             "currentPoint"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", 
         " ", 
         RowBox[{"{", 
          RowBox[{"j", ",", " ", "11", ",", " ", "20"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"WPoints", ",", " ", "newPoint"}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "Upoints", "]"}]}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Dimensions", "[", "WPoints", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "WPoints", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "need", " ", "translates", " ", "of", " ", "the", " ", "4", 
      " ", "sections", " ", "s1"}], ",", " ", "s2", ",", " ", "s3", ",", " ", 
     RowBox[{"and", " ", "s4"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1a", "=", 
     RowBox[{"s1", "/.", "Order3Ps"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1b", "=", 
     RowBox[{"s1a", "/.", "Order3Ps"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s2a", "=", 
     RowBox[{"s2", "/.", "Order3Ps"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s2b", "=", 
     RowBox[{"s2a", "/.", "Order3Ps"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s3a", "=", 
     RowBox[{"s3", "/.", "Order3Ps"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s3b", "=", 
     RowBox[{"s3a", "/.", "Order3Ps"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s4a", " ", "=", " ", 
     RowBox[{"s4", "/.", "Order3Ps"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s4b", "=", 
     RowBox[{"s4a", "/.", "Order3Ps"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Here", " ", "we", " ", "set", " ", "up", " ", "the", " ", "rational", 
     " ", "functions"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RFunctions", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "R1", ",", " ", "R2", ",", " ", "R3", ",", " ", "R4", ",", " ", "R5", 
       ",", " ", "R6", ",", " ", "R7"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"As", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "a1", ",", " ", "a2", ",", " ", "a3", ",", " ", "a4", ",", " ", "a5", 
       ",", " ", "a6", ",", " ", "a7"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RatToPs", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R1", " ", "\[Rule]", " ", "r1"}], ",", " ", 
       RowBox[{"R2", " ", "\[Rule]", " ", "r2"}], ",", " ", 
       RowBox[{"R3", "\[Rule]", " ", "r3"}], ",", " ", 
       RowBox[{"R4", "\[Rule]", "r4"}], ",", " ", 
       RowBox[{"R5", "\[Rule]", "r5"}], ",", " ", 
       RowBox[{"R6", "\[Rule]", "r6"}], ",", " ", 
       RowBox[{"R7", "\[Rule]", "r7"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "begin", " ", "to", " ", "construct", " ", "the",
       " ", "multiplication", " ", "table"}], ",", " ", 
     RowBox[{
     "we", " ", "enter", " ", "the", " ", "7", " ", "manual", " ", "entries", 
      " ", "correspondent", " ", "to", " ", "r1"}], ",", " ", "...", ",", " ", 
     RowBox[{
     "r7", " ", "and", " ", "the", " ", "trivial", " ", "multiplications", 
      " ", 
      RowBox[{"first", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "The", " ", "rest", " ", "can", " ", "be", " ", "populated", " ", "using",
      " ", "a", " ", "C3", " ", "action"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"The", " ", 
      RowBox[{"(", 
       RowBox[{"i", ",", " ", "j"}], ")"}]}], "-", 
     RowBox[{
     "entry", " ", "of", " ", "the", " ", "matrix", " ", "will", " ", 
      "represent", " ", 
      RowBox[{"z_i", "/", "z_"}], "0", " ", "*", " ", 
      RowBox[{"z_j", "/", "z_"}], "0"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"MultiplicationTable", " ", "=", " ", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", " ", 
       RowBox[{"{", 
        RowBox[{"7", ",", " ", "7"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"MultiplicationTable", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "[", 
         RowBox[{"[", "i", "]"}], "]"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"Zs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "/", "Z0"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"MultiplicationTable", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], " ", "=", " ", 
        RowBox[{
         RowBox[{"Zs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "/", "Z0"}]}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", "7"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Populate", " ", "Calculated", " ", "Entries"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"index", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "2"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "4"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "4"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"1", ",", " ", "5"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "4"}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"4", ",", " ", "5"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FilledIndex", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"FilledIndex", ",", " ", "i"}], "]"}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"FilledIndex", ",", " ", 
         RowBox[{"Reverse", "[", "i", "]"}]}], "]"}], ";"}], " ", 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "index"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "FilledIndex", " ", 
   RowBox[{"(*", " ", 
    RowBox[{"see", " ", "which", " ", "entries", " ", "are", " ", "filled"}], 
    " ", "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"1", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a1", "*", "R1", "*", 
      RowBox[{"Z3", "/", "Z0"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"1", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a2", "*", "R2", "*", 
      RowBox[{"Z6", "/", "Z0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"2", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a2", "*", "R2", "*", 
      RowBox[{"Z6", "/", "Z0"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"1", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a3", "*", "R3"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"4", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a3", "*", "R3"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"2", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a4", "*", "R4", "*", 
      RowBox[{"Z5", "/", "Z0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"4", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"2", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a4", "*", "R4", "*", 
      RowBox[{"Z5", "/", "Z0"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"1", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"5", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a5", "*", "R5", "*", 
      RowBox[{"Z2", "/", "Z0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"5", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"1", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a5", "*", "R5", "*", 
      RowBox[{"Z2", "/", "Z0"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"4", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a6", "*", "R6", "*", 
      RowBox[{"Z6", "/", "Z0"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"4", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"5", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a7", "*", "R7", "*", 
      RowBox[{"Z3", "/", "Z0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"MultiplicationTable", " ", "[", 
       RowBox[{"[", 
        RowBox[{"5", "+", "1"}], "]"}], "]"}], "[", 
      RowBox[{"[", 
       RowBox[{"4", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
     RowBox[{"a7", "*", "R7", "*", 
      RowBox[{"Z3", "/", "Z0"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", " ", 
   RowBox[{"(*", " ", "Symmetry", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"SymmetricMatrixQ", "[", "MultiplicationTable", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.901383635533876*^9, 3.901383646913887*^9}, {
   3.9013837199030447`*^9, 3.901383724011483*^9}, {3.901383806888503*^9, 
   3.901383809007593*^9}, {3.901383868437182*^9, 3.9013839815367823`*^9}, {
   3.901384036410184*^9, 3.9013841199990263`*^9}, 3.901384156540614*^9},
 CellLabel->
  "In[347]:=",ExpressionUUID->"a84ea40f-6188-415f-8266-74e7f89e6740"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.901383649674238*^9, 3.901383743413395*^9, 3.9013838151694927`*^9, 
   3.90138387424293*^9, 3.901383926892028*^9, {3.901383957468272*^9, 
   3.901383987070129*^9}, 3.901384086410344*^9, 3.901384157604802*^9, 
   3.901387733592845*^9, 3.9013888581817207`*^9, 3.901395020259685*^9, 
   3.90142150325724*^9, 3.901573450188939*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"05502864-17c5-40a1-819b-06376fa5a386"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.901383649674238*^9, 3.901383743413395*^9, 3.9013838151694927`*^9, 
   3.90138387424293*^9, 3.901383926892028*^9, {3.901383957468272*^9, 
   3.901383987070129*^9}, 3.901384086410344*^9, 3.901384157604802*^9, 
   3.901387733592845*^9, 3.9013888581817207`*^9, 3.901395020259685*^9, 
   3.90142150325724*^9, 3.901573450208937*^9},
 CellLabel->
  "Out[382]=",ExpressionUUID->"28993411-57a1-49dc-9ce6-ce151c1004b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"MultiplicationTable", " ", "=", " ", 
    RowBox[{"MultiplicationTable", "/.", "RatToPs"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "impose", " ", "the", " ", "C3", " ", "action", 
    " ", "to", " ", "fill", " ", "up", " ", "the", " ", "display", " ", "and",
     " ", "actual", " ", "multiplication", " ", 
    RowBox[{"table", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order3Index", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "2", ",", " ", "3", ",", " ", "1", ",", " ", "5", ",", " ", "6", ",", 
      " ", "4"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"i", " ", "=", " ", 
       RowBox[{"pair", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"j", " ", "=", " ", 
       RowBox[{"pair", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"entry", " ", "=", " ", 
       RowBox[{
        RowBox[{"MultiplicationTable", "[", 
         RowBox[{"[", 
          RowBox[{"i", "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"j", "+", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "j"}], "}"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"i1", " ", "=", " ", 
       RowBox[{"Order3Index", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"j1", " ", "=", " ", 
       RowBox[{"Order3Index", "[", 
        RowBox[{"[", "j", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"MultiplicationTable", "[", 
         RowBox[{"[", 
          RowBox[{"i1", "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"j1", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"entry", "/.", "Order3Ps"}], "/.", "Order3Zs"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"entry1", " ", "=", " ", 
       RowBox[{
        RowBox[{"MultiplicationTable", "[", 
         RowBox[{"[", 
          RowBox[{"i1", "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"j1", "+", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", 
      RowBox[{"i2", " ", "=", " ", 
       RowBox[{"Order3Index", "[", 
        RowBox[{"[", "i1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"j2", " ", "=", " ", 
       RowBox[{"Order3Index", "[", 
        RowBox[{"[", "j1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"MultiplicationTable", "[", 
         RowBox[{"[", 
          RowBox[{"i2", "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"j2", "+", "1"}], "]"}], "]"}], " ", "=", "  ", 
       RowBox[{
        RowBox[{"entry1", "/.", "Order3Ps"}], "/.", "Order3Zs"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"entry2", " ", "=", " ", 
       RowBox[{
        RowBox[{"MultiplicationTable", "[", 
         RowBox[{"[", 
          RowBox[{"i2", "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"j2", "+", "1"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"{", 
          RowBox[{"i2", ",", " ", "j2"}], "}"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"entry3", " ", "=", " ", 
       RowBox[{
        RowBox[{"entry2", "/.", "Order3Ps"}], "/.", "Order3Zs"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Checking", " ", "that", " ", "the", " ", "entires", " ", "are", " ", 
        "C3", " ", "invariant"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"i1", ",", " ", "j1"}], "}"}], ",", "\"\< \>\"", ",", 
        RowBox[{"FullSimplify", "[", 
         RowBox[{"entry", "\[Equal]", "entry3"}], "]"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"pair", ",", " ", "FilledIndex"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Checking", " ", "the", " ", "table", " ", "is", " ", "still", " ", 
    "symmetric"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SymmetricMatrixQ", "[", "MultiplicationTable", "]"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "build", " ", "a", " ", "helper", " ", "function", 
    " ", "CustomMultiply", " ", "that", " ", "translates", " ", "what", " ", 
    "\"\<multiplication means\>\"", " ", "between", " ", 
    RowBox[{"z_i", "/", "z_"}], "0", " ", "and", " ", 
    RowBox[{"z_j", "/", "z_"}], "0"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TranslationTable", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"translation", " ", "=", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Zs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"Zs", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "/", 
              RowBox[{"Z0", "^", "2"}]}]}], " ", "\[Rule]", " ", 
            RowBox[{
             RowBox[{"MultiplicationTable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"TranslationTable", ",", " ", "translation"}], "]"}], ";"}],
         "\[IndentingNewLine]", ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "2", ",", " ", "i"}], "}"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "2", ",", " ", "7"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Length", "[", "TranslationTable", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CustomMultiply", "[", "input_", "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "output", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"output", " ", "=", " ", 
       RowBox[{"Select", "[", 
        RowBox[{
         RowBox[{"input", "/.", "TranslationTable"}], ",", 
         RowBox[{
          RowBox[{"!", 
           RowBox[{"FullSimplify", "[", 
            RowBox[{"input", "===", "#"}], "]"}]}], " ", "&"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", "output", "]"}], " ", ">", " ", "0"}], ",", 
        " ", 
        RowBox[{"output", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "  ", 
        RowBox[{"input", "/.", 
         RowBox[{"TranslationTable", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.901384221158639*^9, 3.901384358338182*^9}, {
  3.901384490013576*^9, 3.901384492257497*^9}, {3.901384547621332*^9, 
  3.9013845488884068`*^9}, {3.901394808938347*^9, 3.9013948269079313`*^9}},
 CellLabel->
  "In[383]:=",ExpressionUUID->"ccad7f67-73f3-4298-a19d-f986a0389558"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{2, 2}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.901573450285944*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"d2b8c887-eebc-4303-add1-04c56629260b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{2, 2}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.9015734503009367`*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"27a49a50-e96f-4e54-bb97-e5bc8b1086ab"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "3"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{2, 3}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.901573450341938*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"95bad362-71c7-4f11-9b56-49997d351e57"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{3, 2}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.9015734503709393`*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"8be67dcf-955c-47cd-905d-44e6f6f6b3ec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "5"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{2, 5}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.901573450380936*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"08160aa8-3627-4772-8998-2d82b8e1e1c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "2"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{5, 2}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.9015734503929367`*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"5b8145ab-ef6b-4ac6-9688-078e5dd6b24f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{3, 5}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.9015734504109364`*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"405a9b21-7720-40f6-81d9-90ba067e6348"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "3"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{5, 3}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.901573450422941*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"ab9b6adb-10f5-4c4c-9508-a4d183a0f91b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"2", ",", "6"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{2, 6}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.9015734504359407`*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"e910d224-55ce-4641-a4bc-746cf7a25b4e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "2"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{6, 2}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.901573450447939*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"63a6461c-4ff5-4daf-a2fd-b925012bcbe7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{5, 5}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.9015734504629374`*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"50b30265-54e7-4077-a053-dbe3e8ef84e8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "5"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{5, 5}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.9015734504749446`*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"d970a463-eb61-4d89-bf33-2ae54c3a4738"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"5", ",", "6"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{5, 6}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.9015734504889355`*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"f23c997b-cd69-48dd-a0fc-0775abe29753"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"{", 
    RowBox[{"6", ",", "5"}], "}"}], "\[InvisibleSpace]", "\<\" \"\>", 
   "\[InvisibleSpace]", "True"}],
  SequenceForm[{6, 5}, " ", True],
  Editable->False]], "Print",
 CellChangeTimes->{{3.901384222453435*^9, 3.901384242835867*^9}, {
   3.901384276020097*^9, 3.9013843587092447`*^9}, 3.901384550373104*^9, 
   3.9013857100839*^9, 3.901387733660521*^9, 3.90138885840239*^9, 
   3.901395024465732*^9, 3.9014215034272404`*^9, 3.9015734505099344`*^9},
 CellLabel->
  "During evaluation of \
In[383]:=",ExpressionUUID->"0ef706dc-746b-4e5d-8d8e-fa710eb95c96"]
}, Open  ]],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.901384222445897*^9, 3.901384242895768*^9}, {
   3.901384276063863*^9, 3.901384358735681*^9}, 3.9013845504001493`*^9, 
   3.901385710153923*^9, 3.901387733690812*^9, 3.901388858479075*^9, 
   3.901395024490906*^9, 3.9014215036312466`*^9, 3.9015734505209436`*^9},
 CellLabel->
  "Out[386]=",ExpressionUUID->"83ccfa49-1d75-4565-bf5b-238e83eaa25d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "There", " ", "are", " ", "two", " ", "free", " ", "variables", " ", "in", 
    " ", "the", " ", "multiplication", " ", "table", " ", "right", " ", 
    RowBox[{"now", ".", " ", "We"}], " ", "can", " ", "change", " ", "one", 
    " ", "of", " ", "them", " ", "so", " ", "that", " ", "the", " ", 
    "multiplication", " ", "is", " ", 
    RowBox[{"associative", ".", " ", "The"}], " ", "idea", " ", "is", " ", 
    "that", " ", "we", " ", "will", " ", "build", " ", "the", " ", 
    "multiplications", " ", 
    RowBox[{"(", 
     RowBox[{"z_i", "*", 
      RowBox[{"z_j", " ", "/", " ", 
       RowBox[{"z0", "^", "2"}]}]}], ")"}], "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z_k", "/", "z_"}], "0"}], ")"}], " ", "and", " ", 
    RowBox[{"(", 
     RowBox[{"z_j", "*", 
      RowBox[{"z_k", " ", "/", " ", 
       RowBox[{"z0", "^", "2"}]}]}], ")"}], "*", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z_i", "/", "z_"}], "0"}], ")"}], " ", "artifically", " ", 
    "and", " ", "solve", " ", "for", " ", "the", " ", "condition", " ", 
    "that", " ", "their", " ", "quotient", " ", "is", " ", "1"}], " ", "*)"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"https", ":"}], "//", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"mathematica", ".", "stackexchange", ".", "com"}], "/", 
        "questions"}], "/", "197590"}], "/", "how"}], "-", "to", "-", 
     "generate", "-", "all", "-", "the", "-", "combinations", "-", "with", 
     "-", "repetition", " ", "-", " ", 
     RowBox[{
     "for", " ", "generating", " ", "triplets", " ", "of", " ", 
      "indices"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AssociativeIndex", " ", "=", " ", 
    RowBox[{"With", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", "=", "6"}], ",", 
        RowBox[{"k", "=", "3"}]}], "}"}], ",", 
      RowBox[{"Join", "@@", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"IntegerPartitions", "[", 
          RowBox[{"s", ",", 
           RowBox[{"{", "k", "}"}], ",", 
           RowBox[{"Range", "[", "n", "]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", "k", ",", 
           RowBox[{"n", " ", "k"}]}], "}"}]}], "]"}]}]}], "]"}]}], 
   "\[IndentingNewLine]", "\n", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Relations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Print", "[", "triplet", "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"i", " ", "=", " ", 
        RowBox[{"triplet", "[", 
         RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"j", " ", "=", " ", 
        RowBox[{"triplet", "[", 
         RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"k", " ", "=", " ", 
        RowBox[{"triplet", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"LHS", " ", "=", " ", 
        RowBox[{"CustomMultiply", "[", 
         RowBox[{
          RowBox[{"CustomMultiply", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Zs", "[", 
              RowBox[{"[", 
               RowBox[{"i", "+", "1"}], "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"Zs", "[", 
               RowBox[{"[", 
                RowBox[{"j", "+", "1"}], "]"}], "]"}], "/", 
              RowBox[{"Z0", "^", "2"}]}]}], ")"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Zs", "[", 
            RowBox[{"[", 
             RowBox[{"k", "+", "1"}], "]"}], "]"}], "/", "Z0"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"RHS", " ", "=", " ", 
        RowBox[{"CustomMultiply", "[", 
         RowBox[{
          RowBox[{"CustomMultiply", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Zs", "[", 
              RowBox[{"[", 
               RowBox[{"j", "+", "1"}], "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"Zs", "[", 
               RowBox[{"[", 
                RowBox[{"k", "+", "1"}], "]"}], "]"}], "/", 
              RowBox[{"Z0", "^", "2"}]}]}], ")"}], "]"}], "*", 
          RowBox[{
           RowBox[{"Zs", "[", 
            RowBox[{"[", 
             RowBox[{"i", "+", "1"}], "]"}], "]"}], "/", "Z0"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Relations", " ", "=", " ", 
        RowBox[{"Join", "[", 
         RowBox[{"Relations", ",", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"LHS", " ", "/", "RHS"}], ")"}], "/.", 
           RowBox[{"WPoints", "[", 
            RowBox[{"[", 
             RowBox[{"20", ";;", "30"}], "]"}], "]"}]}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"triplet", ",", " ", "AssociativeIndex"}], "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Length", "[", "Relations", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Each", " ", "relation", " ", "is", " ", "just", " ", "some", " ", 
     "constant", " ", "times", " ", "a", " ", "term", " ", "with", " ", "the",
      " ", "coefficients", " ", "in", " ", 
     RowBox[{"As", ".", " ", "Here"}], " ", "we", " ", "want", " ", "to", " ",
      "extract", " ", "the", " ", "coefficients", " ", "from", " ", "each", 
     " ", "relation", " ", "and", " ", "make", " ", "them", " ", "exact"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fn", "[", 
      RowBox[{"x_", ",", 
       RowBox[{"{", "var__", "}"}]}], "]"}], ":=", 
     RowBox[{"List", "@@", 
      RowBox[{"Pick", "[", 
       RowBox[{"x", ",", "x", ",", 
        RowBox[{
         RowBox[{"Alternatives", "[", "var", "]"}], "^", "_."}]}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RemoveAs", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"a2", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"a3", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"a4", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"a5", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"a6", "\[Rule]", "1"}], ",", " ", 
       RowBox[{"a7", "\[Rule]", "1"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"RelationsNoA", " ", "=", " ", 
     RowBox[{"Relations", "/.", "RemoveAs"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactCoeff", " ", "=", " ", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"RelationsNoA", ",", " ", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "500"}], ")"}]}]}], "]"}], ",", " ", "2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "exactCoeff", "]"}], " ", "\[Equal]", " ", 
     RowBox[{"Length", "[", "Relations", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Equations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"rel", " ", "=", " ", 
        RowBox[{"Relations", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"We", " ", "only", " ", "care", " ", "about", " ", "non"}], 
         "-", 
         RowBox[{"trivial", " ", "relations", " ", 
          RowBox[{"(", 
           RowBox[{
           "some", " ", "of", " ", "them", " ", "are", " ", "just", " ", 
            "1"}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"If", " ", "[", 
        RowBox[{
         RowBox[{"!", " ", 
          RowBox[{"rel", " ", "===", " ", "1"}]}], ",", " ", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"term", " ", "=", " ", 
           RowBox[{"Times", "@@", " ", 
            RowBox[{"fn", "[", 
             RowBox[{"rel", ",", " ", "As"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Print", "[", 
             RowBox[{
              RowBox[{"exactCoeff", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "*", "term"}], "]"}], ";"}], 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"Equations", ",", " ", 
            RowBox[{
             RowBox[{"exactCoeff", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "*", "term"}]}], "]"}], ";"}]}],
         "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"i", ",", " ", "1", ",", " ", 
        RowBox[{"Length", "[", "Relations", "]"}]}], "}"}]}], "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.9013856753294888`*^9, 3.9013856846624947`*^9}, {
  3.9013857848695602`*^9, 3.90138579248456*^9}, {3.901386628499619*^9, 
  3.901386628949972*^9}, {3.901387764333136*^9, 3.901387779139406*^9}},
 CellLabel->
  "In[391]:=",ExpressionUUID->"d5d96520-afe2-46bd-8bf5-2bc51dcf7e83"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "1", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "2", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "3", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"4", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "6", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "6", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "4", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "6", ",", "3"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"5", ",", "5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "6", ",", "4"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "5", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "6", ",", "5"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"6", ",", "6", ",", "6"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.901385692471031*^9, 3.9013857160964937`*^9}, 
   3.901385793641307*^9, {3.90138661464755*^9, 3.901386630287506*^9}, 
   3.901387733784251*^9, 3.9013877796870813`*^9, 3.901388858552862*^9, 
   3.9013950298616467`*^9, 3.901421503845239*^9, 3.90157345065794*^9},
 CellLabel->
  "Out[391]=",ExpressionUUID->"19e876b2-2b17-4b16-8111-24506ea068c5"]
}, Open  ]],

Cell[TextData[StyleBox["Now we solve for the associative relation. We also \
want to add the additional conditions a1 = -a6. This is because we want to \
take into account the C2 action.\n\nThe quotient C2(z_i*z_j) / z_i z_j should \
be +1 when i,j are both non-zero or both zero and -1 otherwise. The condition \
that a1 = -a6 ensures this (essentially by looking at the quotient of \
C2(z4^2) / z1^2, the quotient is -a6/a1. The other quotients don\
\[CloseCurlyQuote]t add any additional relations)\[LineSeparator]\
\[LineSeparator]See below:",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.901387791829048*^9, 
  3.9013878166539288`*^9}},ExpressionUUID->"eaa5fa0e-4dec-4309-b830-\
44710d8c0439"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"C2AutPs", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"P10", "\[Rule]", 
      RowBox[{"-", "P10"}]}], ",", " ", 
     RowBox[{"P11", "\[Rule]", 
      RowBox[{"-", "P11"}]}], ",", " ", 
     RowBox[{"P12", "\[Rule]", 
      RowBox[{"-", "P12"}]}], ",", 
     RowBox[{"P13", "\[Rule]", 
      RowBox[{"-", "P13"}]}], ",", 
     RowBox[{"P14", "\[Rule]", 
      RowBox[{"-", "P14"}]}], ",", 
     RowBox[{"P15", "\[Rule]", 
      RowBox[{"-", "P15"}]}], ",", 
     RowBox[{"P16", "\[Rule]", 
      RowBox[{"-", "P16"}]}], ",", 
     RowBox[{"P17", "\[Rule]", 
      RowBox[{"-", "P17"}]}], ",", 
     RowBox[{"P18", "\[Rule]", 
      RowBox[{"-", "P18"}]}], ",", " ", 
     RowBox[{"P19", "\[Rule]", 
      RowBox[{"-", "P19"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C2AutZs", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Z0", "\[Rule]", 
       RowBox[{"-", "Z0"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Z1", "\[Rule]", "Z4"}], ",", " ", 
      RowBox[{"Z2", "\[Rule]", "Z5"}], ",", " ", 
      RowBox[{"Z3", "\[Rule]", "Z6"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"Z4", "\[Rule]", "Z1"}], ",", " ", 
      RowBox[{"Z5", "\[Rule]", "Z2"}], ",", " ", 
      RowBox[{"Z6", "\[Rule]", "Z3"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Z7", "\[Rule]", "Z10"}], ",", " ", 
      RowBox[{"Z8", "\[Rule]", "Z11"}], ",", " ", 
      RowBox[{"Z9", "\[Rule]", "Z12"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Z10", "\[Rule]", "Z7"}], ",", " ", 
      RowBox[{"Z11", "\[Rule]", "Z8"}], ",", " ", 
      RowBox[{"Z12", "\[Rule]", "Z9"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"MultiplicationTable", "[", 
        RowBox[{"[", "5", "]"}], "]"}], "[", 
       RowBox[{"[", "5", "]"}], "]"}], "/.", 
      RowBox[{"Join", "[", 
       RowBox[{"C2AutZs", ",", "C2AutPs"}], "]"}]}], ")"}], "/", 
    RowBox[{
     RowBox[{"MultiplicationTable", "[", 
      RowBox[{"[", "2", "]"}], "]"}], "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sols", " ", "=", " ", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Equations", "\[Equal]", "1"}], ",", " ", 
       RowBox[{"a1", "\[Equal]", 
        RowBox[{"-", "a6"}]}]}], "}"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "see", " ", "that", " ", 
     RowBox[{"there", "'"}], "s", " ", "a", " ", "free", " ", "variable", " ",
      "a4", " ", "left"}], ",", " ", 
    RowBox[{
    "which", " ", "we", " ", "will", " ", "set", " ", "to", " ", "1"}]}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ans", " ", "=", " ", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"RootReduce", "[", 
      RowBox[{
       RowBox[{"Simplify", "[", "sols", "]"}], "/.", 
       RowBox[{"a4", "\[Rule]", "1"}]}], "]"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"a4", "\[Rule]", "1"}], "}"}]}], "]"}]}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AssociativeMultiTable", " ", "=", " ", 
    RowBox[{"MultiplicationTable", "/.", "ans"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "build", " ", "a", " ", "similar", " ", "custom", " ", 
    "function", " ", "for", " ", "the", " ", "case", " ", "of", " ", "this", 
    " ", "new", " ", "multiplication", " ", "table"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TranslationTable", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{"Without", " ", "the", " ", "division", " ", "by", " ", 
          RowBox[{"Z0", "^", "2"}], " ", "should", " ", "be", " ", "fine"}], 
         ",", " ", 
         RowBox[{
         "we", " ", "are", " ", "just", " ", "replacing", " ", "formal", " ", 
          "symbols"}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"translation", " ", "=", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Zs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "*", 
             RowBox[{
              RowBox[{"Zs", "[", 
               RowBox[{"[", "j", "]"}], "]"}], "/", 
              RowBox[{"Z0", "^", "2"}]}]}], " ", "\[Rule]", " ", 
            RowBox[{
             RowBox[{"AssociativeMultiTable", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "j", "]"}], "]"}]}], "}"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"TranslationTable", ",", " ", "translation"}], "]"}], ";"}],
         "\[IndentingNewLine]", ",", " ", 
        RowBox[{"{", 
         RowBox[{"j", ",", " ", "2", ",", " ", "i"}], "}"}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "2", ",", " ", "7"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "TranslationTable", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"AssocMultiply", "[", "input_", "]"}], " ", ":=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "output", "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"output", " ", "=", " ", 
        RowBox[{"Select", "[", 
         RowBox[{
          RowBox[{"input", "/.", "TranslationTable"}], ",", 
          RowBox[{
           RowBox[{"!", 
            RowBox[{"FullSimplify", "[", 
             RowBox[{"input", "===", "#"}], "]"}]}], " ", "&"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"If", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "output", "]"}], " ", ">", " ", "0"}], ",", 
         " ", 
         RowBox[{"output", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", "  ", 
         RowBox[{"input", "/.", 
          RowBox[{"TranslationTable", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}]}], "]"}]}]}], 
     "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.9013829723292837`*^9, {3.901387819644238*^9, 3.901387862077587*^9}},
 CellLabel->
  "In[402]:=",ExpressionUUID->"b35b568e-8488-4de9-b1b2-229916b54db8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox["a6", "a1"]}]], "Output",
 CellChangeTimes->{{3.9013878216520348`*^9, 3.901387887242508*^9}, 
   3.901388860257861*^9, 3.901395034049755*^9, 3.901421506519245*^9, 
   3.901573453673935*^9},
 CellLabel->
  "Out[404]=",ExpressionUUID->"106706d7-bc3a-4abb-8e8f-29832473f562"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "a4"}], ",", 
   RowBox[{"a2", "\[Rule]", 
    RowBox[{
     FractionBox["5", "812"], " ", "\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77", " ", "\[ImaginaryI]", " ", "a4"}], "+", 
       RowBox[{"9", " ", 
        SqrtBox["7"], " ", "a4"}]}], ")"}]}]}], ",", 
   RowBox[{"a3", "\[Rule]", 
    FractionBox[
     RowBox[{"25", " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"55", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["a4", "2"]}], "+", 
        RowBox[{"23", " ", 
         SqrtBox["7"], " ", 
         SuperscriptBox["a4", "2"]}]}], ")"}]}], "3364"]}], ",", 
   RowBox[{"a5", "\[Rule]", 
    RowBox[{"-", "a4"}]}], ",", 
   RowBox[{"a6", "\[Rule]", 
    RowBox[{"-", "a4"}]}], ",", 
   RowBox[{"a7", "\[Rule]", 
    RowBox[{
     FractionBox["5", "812"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"77", " ", "a4"}], "-", 
       RowBox[{"9", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"], " ", "a4"}]}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9013878216520348`*^9, 3.901387887242508*^9}, 
   3.901388860257861*^9, 3.901395034049755*^9, 3.901421506519245*^9, 
   3.901573454018937*^9},
 CellLabel->
  "Out[405]=",ExpressionUUID->"4fa02989-4b0f-47e9-8630-1cd902dd6df9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"a1", "\[Rule]", "1"}], ",", 
   RowBox[{"a2", "\[Rule]", 
    RowBox[{
     FractionBox["1", "812"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "385"}], "+", 
       RowBox[{"45", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}]}]}], ",", 
   RowBox[{"a3", "\[Rule]", 
    FractionBox[
     RowBox[{
      RowBox[{"-", "1375"}], "+", 
      RowBox[{"575", " ", "\[ImaginaryI]", " ", 
       SqrtBox["7"]}]}], "3364"]}], ",", 
   RowBox[{"a5", "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"a6", "\[Rule]", 
    RowBox[{"-", "1"}]}], ",", 
   RowBox[{"a7", "\[Rule]", 
    RowBox[{
     FractionBox["1", "812"], " ", 
     RowBox[{"(", 
      RowBox[{"385", "-", 
       RowBox[{"45", " ", "\[ImaginaryI]", " ", 
        SqrtBox["7"]}]}], ")"}]}]}], ",", 
   RowBox[{"a4", "\[Rule]", "1"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9013878216520348`*^9, 3.901387887242508*^9}, 
   3.901388860257861*^9, 3.901395034049755*^9, 3.901421506519245*^9, 
   3.9015734541069446`*^9},
 CellLabel->
  "Out[406]=",ExpressionUUID->"97e964d1-588b-4cb1-be0d-5f566c846089"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{{3.9013878216520348`*^9, 3.901387887242508*^9}, 
   3.901388860257861*^9, 3.901395034049755*^9, 3.901421506519245*^9, 
   3.901573454121945*^9},
 CellLabel->
  "Out[410]=",ExpressionUUID->"77f95dbc-7c47-4853-bd41-1d9ebcd9b57c"]
}, Open  ]],

Cell[TextData[StyleBox["Now we extend the multiplication to Z0,...,Z12 and \
solve for cubic relations on them.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.901387913731757*^9, 
  3.901387976167738*^9}},ExpressionUUID->"8ade5f9c-9ef8-4113-b472-\
24e4af6795d1"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ExtendedZs", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "Z0", ",", " ", "Z1", ",", " ", "Z2", ",", " ", "Z3", ",", " ", "Z4", ",",
      " ", "Z5", ",", " ", "Z6", ",", " ", "Z7", ",", " ", "Z8", ",", " ", 
     "Z9", ",", " ", "Z10", ",", " ", "Z11", ",", " ", "Z12"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZWeights", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4"}], ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", " ", "4"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "6"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "5"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4"}], ",", " ", "6"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", " ", "5"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LaterZsToEarly", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Z7", "\[Rule]", 
       RowBox[{"Z1", "*", 
        RowBox[{"s2", "/", "s3"}]}]}], ",", " ", 
      RowBox[{"Z8", "\[Rule]", 
       RowBox[{"Z2", "*", 
        RowBox[{"s2a", "/", "s3a"}]}]}], ",", " ", 
      RowBox[{"Z9", "\[Rule]", 
       RowBox[{"Z3", "*", 
        RowBox[{"s2b", "/", "s3b"}]}]}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"Z10", "\[Rule]", 
       RowBox[{"Z4", "*", 
        RowBox[{"s1", "/", "s3"}]}]}], ",", " ", 
      RowBox[{"Z11", "\[Rule]", 
       RowBox[{"Z5", "*", 
        RowBox[{"s1a", "/", "s3a"}]}]}], ",", " ", 
      RowBox[{"Z12", "\[Rule]", 
       RowBox[{"Z6", "*", 
        RowBox[{"s1b", "/", "s3b"}]}]}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Sanity", " ", "Check", " ", "this", " ", "is", " ", "C3", " ", 
    "invariant"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{
     RowBox[{"Sort", "[", 
      RowBox[{
       RowBox[{"LaterZsToEarly", "/.", "Order3Ps"}], "/.", 
       RowBox[{"Join", "[", 
        RowBox[{"Order3Zs", ",", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Z7", "\[Rule]", "Z8"}], ",", " ", 
           RowBox[{"Z8", "\[Rule]", "Z9"}], ",", " ", 
           RowBox[{"Z9", "\[Rule]", "Z7"}], ",", " ", 
           RowBox[{"Z10", "\[Rule]", "Z11"}], ",", " ", 
           RowBox[{"Z11", "\[Rule]", "Z12"}], ",", " ", 
           RowBox[{"Z12", "\[Rule]", "Z10"}]}], "}"}]}], "]"}]}], "]"}], " ", 
     "===", " ", 
     RowBox[{"Sort", "[", "LaterZsToEarly", " ", "]"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "We", " ", "solve", " ", "for", " ", "the", " ", "image", " ", "of", " ", 
    "Z", " ", "in", " ", 
    RowBox[{"CP", "^", "12"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"deg", "=", "3"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6", ",", "b7", 
     ",", "b8", ",", "b9", ",", "b10", ",", " ", "b11", ",", " ", "b12", ",", 
     " ", "b13"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPowers", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Powers", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"Length", "[", "Powers", "]"}]}], "}"}]}], "]"}], 
          "\[Equal]", "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equations", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Equationsrr", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "only", " ", "do", " ", "this", " ", "on", " ", "certain", " ",
      "weights"}], ",", " ", 
    RowBox[{
    "the", " ", "others", " ", "can", " ", "be", " ", "generated", " ", "as", 
     " ", "C3", " ", "translates", " ", "of", " ", "these", " ", 
     "equations"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"UsefulWeights", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "6"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "5"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "6"}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"NewOrder3Zs", " ", "=", " ", 
    RowBox[{"Join", "[", 
     RowBox[{"Order3Zs", ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Z7", "\[Rule]", "Z8"}], ",", " ", 
        RowBox[{"Z8", "\[Rule]", "Z9"}], ",", " ", 
        RowBox[{"Z9", "\[Rule]", "Z7"}], ",", " ", 
        RowBox[{"Z10", "\[Rule]", "Z11"}], ",", " ", 
        RowBox[{"Z11", "\[Rule]", "Z12"}], ",", " ", 
        RowBox[{"Z12", "\[Rule]", "Z10"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RankTable", " ", "=", " ", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", " ", 
      RowBox[{"{", 
       RowBox[{"7", ",", " ", "7"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"mod7A", " ", "=", " ", 
       RowBox[{"currentWeight", "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"mod7B", " ", "=", " ", 
       RowBox[{"currentWeight", "[", 
        RowBox[{"[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"Print", "[", 
       RowBox[{"\"\<Weight=\>\"", ",", 
        RowBox[{"{", 
         RowBox[{"mod7A", ",", " ", "mod7B"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"CorrectPowers", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ZWeights", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], " ", 
                  RowBox[{"Powers", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", 
                   RowBox[{"Length", "[", "ZWeights", "]"}]}], "}"}]}], "]"}],
                "/.", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
            "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"mod7A", ",", " ", "mod7B"}], "}"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"CorrectPowers", ",", 
              RowBox[{"AllPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"Values", "[", "CorrectPowers", "]"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Monomials", " ", "=", " ", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
        "Creates", " ", "a", " ", "list", " ", "of", " ", "the", " ", 
         "variables", " ", "whose", " ", "product", " ", "is", " ", "the", 
         " ", "desired", " ", "monomial"}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"bsCount", " ", "=", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6", ",", 
             "b7", ",", "b8", ",", "b9", ",", "b10", ",", " ", "b11", ",", 
             " ", "b12", ",", " ", "b13"}], "}"}], "/.", "power"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"monList", " ", "=", 
          RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            RowBox[{"If", " ", "[", 
             RowBox[{
              RowBox[{"!", 
               RowBox[{
                RowBox[{"bsCount", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], " ", "===", " ", "0"}]}], 
              ",", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"AppendTo", "[", 
                RowBox[{"monList", ",", " ", 
                 RowBox[{"ConstantArray", "[", 
                  RowBox[{
                   RowBox[{"ExtendedZs", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", " ", 
                   RowBox[{"bsCount", "[", 
                    RowBox[{"[", "i", "]"}], "]"}]}], " ", "]"}]}], "]"}], 
               ";"}]}], "\[IndentingNewLine]", "]"}], ";"}], 
           "\[IndentingNewLine]", ",", " ", 
           RowBox[{"{", 
            RowBox[{"i", ",", " ", "1", ",", " ", 
             RowBox[{"Length", "[", "bsCount", "]"}]}], "}"}]}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"monList", " ", "=", " ", 
          RowBox[{"Flatten", "[", "monList", "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", "monList", "]"}], ";"}], "*)"}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"(*", " ", 
          RowBox[{
          "Create", " ", "the", " ", "product", " ", "after", " ", 
           "multiplication"}], " ", "*)"}], "\[IndentingNewLine]", 
         RowBox[{"monList", " ", "=", " ", 
          RowBox[{"monList", "/.", "LaterZsToEarly"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"rationalFunc", " ", "=", " ", 
          RowBox[{"AssocMultiply", "[", 
           RowBox[{
            RowBox[{"AssocMultiply", "[", 
             RowBox[{
              RowBox[{"monList", "[", 
               RowBox[{"[", "1", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{"monList", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "/", 
               RowBox[{"Z0", "^", "2"}]}]}], "]"}], "*", 
            RowBox[{
             RowBox[{"monList", "[", 
              RowBox[{"[", "3", "]"}], "]"}], "/", "Z0"}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"Monomials", ",", " ", 
           RowBox[{"rationalFunc", "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Z0", "\[Rule]", "1"}], ",", " ", 
              RowBox[{"Z1", "\[Rule]", "1"}], ",", " ", 
              RowBox[{"Z2", "\[Rule]", "1"}], ",", " ", 
              RowBox[{"Z3", "\[Rule]", "1"}], ",", " ", 
              RowBox[{"Z4", "\[Rule]", "1"}], ",", " ", 
              RowBox[{"Z5", "\[Rule]", "1"}], ",", " ", 
              RowBox[{"Z6", "\[Rule]", "1"}]}], "}"}]}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
        RowBox[{"{", 
         RowBox[{"power", ",", " ", "CorrectPowers"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "All", " ", "Monomials", " ", "are", " ", "now", " ", "in", " ", 
        "Ps"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"TableOfValues", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Monomials", "[", 
           RowBox[{"[", "k", "]"}], "]"}], "/.", 
          RowBox[{"WPoints", "[", 
           RowBox[{"[", "l", "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"l", ",", "1", ",", "30"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Standard", " ", "operations", " ", "to", " ", "solve", " ", "for", 
        " ", "nullspace"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<matrix done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "TableOfValues", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"MatrixRank", "[", "TableOfValues", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "TableOfValues", "]"}], "]"}], ";"}], 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"result", " ", "=", " ", 
       RowBox[{"NullSpace", "[", "TableOfValues", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
        RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Dimensions", "[", "result", "]"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Here", " ", "we", " ", "populate", " ", "the", " ", "rank", " ", 
        "table"}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{"p2", " ", "=", " ", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"4", "*", "mod7A"}], ",", " ", 
           RowBox[{"2", "*", "mod7B"}]}], "}"}], ",", " ", "7"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"p3", " ", "=", " ", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"16", "*", "mod7A"}], ",", " ", 
           RowBox[{"4", "*", "mod7B"}]}], "}"}], ",", " ", "7"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"RankTable", "[", 
         RowBox[{"[", 
          RowBox[{"mod7A", "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{"mod7B", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
       RowBox[{
        RowBox[{"Dimensions", "[", "result", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"RankTable", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"p2", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"p2", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "]"}], "]"}], " ", "=",
        " ", 
       RowBox[{
        RowBox[{"Dimensions", "[", "result", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"RankTable", "[", 
         RowBox[{"[", 
          RowBox[{
           RowBox[{"p3", "[", 
            RowBox[{"[", "1", "]"}], "]"}], "+", "1"}], "]"}], "]"}], "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"p3", "[", 
           RowBox[{"[", "2", "]"}], "]"}], "+", "1"}], "]"}], "]"}], " ", "=",
        " ", 
       RowBox[{
        RowBox[{"Dimensions", "[", "result", "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{
          RowBox[{
           RowBox[{"Dimensions", "[", "result", "]"}], "[", 
           RowBox[{"[", "1", "]"}], "]"}], "===", "0"}]}], ",", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"rowResult", " ", "=", " ", 
          RowBox[{"RowReduce", "[", 
           RowBox[{"result", ",", " ", 
            RowBox[{"Tolerance", "\[Rule]", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "500"}], ")"}]}]}]}], "]"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Print", "[", 
            RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], "*)"}],
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"exactResult", " ", "=", " ", 
          RowBox[{"RootApproximant", "[", 
           RowBox[{"Chop", "[", 
            RowBox[{"rowResult", ",", " ", 
             RowBox[{"10", "^", 
              RowBox[{"(", 
               RowBox[{"-", "500"}], ")"}]}]}], "]"}], "]"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"MonomialsInZs", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"Product", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"ExtendedZs", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Powers", "[", 
                  RowBox[{"[", "n", "]"}], "]"}], "/.", 
                 RowBox[{"CorrectPowers", "[", 
                  RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"n", ",", "1", ",", 
                RowBox[{"Length", "[", "ExtendedZs", "]"}]}], "}"}]}], "]"}], 
            ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], 
           "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"rowResultrr", " ", "=", 
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{"ToRR", "[", 
             RowBox[{"exactResult", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}],
          ";", "\[IndentingNewLine]", 
         RowBox[{"newEquationsrr", " ", "=", " ", 
          RowBox[{"rowResultrr", ".", "MonomialsInZs"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"newEquations", " ", "=", " ", 
          RowBox[{"exactResult", ".", "MonomialsInZs"}]}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"Equations", ",", " ", "newEquations"}], "]"}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"AppendTo", "[", 
          RowBox[{"Equationsrr", ",", " ", "newEquationsrr"}], "]"}], ";", 
         "\[IndentingNewLine]", "\[IndentingNewLine]", 
         RowBox[{"If", " ", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"!", 
             RowBox[{"mod7A", "===", "0"}]}], " ", "||", " ", 
            RowBox[{"!", 
             RowBox[{"mod7B", "===", " ", "0"}]}]}], ",", 
           "\[IndentingNewLine]", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"Equations", ",", " ", 
              RowBox[{"newEquations", "/.", "NewOrder3Zs"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"Equations", ",", " ", 
              RowBox[{
               RowBox[{"newEquations", "/.", "NewOrder3Zs"}], "/.", 
               "NewOrder3Zs"}]}], "]"}], ";", "\[IndentingNewLine]", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"Equationsrr", ",", " ", 
              RowBox[{"newEquationsrr", "/.", "NewOrder3Zs"}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"Equationsrr", ",", " ", 
              RowBox[{
               RowBox[{"newEquationsrr", "/.", "NewOrder3Zs"}], "/.", 
               "NewOrder3Zs"}]}], "]"}], ";"}]}], "\[IndentingNewLine]", 
          "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"count", " ", "=", " ", 
          RowBox[{"count", " ", "+", " ", 
           RowBox[{"Length", "[", "Monomials", "]"}]}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"currentWeight", ",", " ", "UsefulWeights"}], "}"}]}], "]"}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Length", "[", 
     RowBox[{"Flatten", "[", "Equationsrr", "]"}], "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Showing", " ", "the", " ", "number", " ", "of", " ", "equations", " ", 
    "from", " ", "each", " ", "weight"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Style", "[", 
   RowBox[{
    RowBox[{"MatrixForm", "[", "RankTable", "]"}], ",", " ", "20"}], "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{
   "OpenWrite", "[", "\"\<Equations/Z_singular_equations.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", 
    RowBox[{"Flatten", "[", "Equationsrr", "]"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}]}], "Input",
 CellChangeTimes->{
  3.901387979160265*^9, {3.901388041762896*^9, 3.901388131436626*^9}, {
   3.9013881696703176`*^9, 3.901388213826187*^9}, {3.901388337532528*^9, 
   3.901388383742943*^9}},
 CellLabel->
  "In[412]:=",ExpressionUUID->"ca14f050-b41a-4d2e-8955-b25ba2b87701"],

Cell[CellGroupData[{

Cell[BoxData["True"], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573454186944*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"1946b2c4-e760-495b-92e1-cad8f3c35544"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0"}], "}"}]}],
  SequenceForm["Weight=", {0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.9015734546029396`*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"dd736c7b-a2b2-4403-b14b-bf4e7c1b6612"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1"}], "}"}]}],
  SequenceForm["Weight=", {0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573455547943*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"fc13f4d8-9975-4869-aa75-e12f493b3b4d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "3"}], "}"}]}],
  SequenceForm["Weight=", {0, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.9015734563899374`*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"adb58184-b747-4417-b007-8590960ab9ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0"}], "}"}]}],
  SequenceForm["Weight=", {1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.9015734567859364`*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"f75f52a8-27b3-48cc-8ff5-04be42cccc37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1"}], "}"}]}],
  SequenceForm["Weight=", {1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573457600939*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"98038d6a-7329-4f21-8d88-b55cd5671ce0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2"}], "}"}]}],
  SequenceForm["Weight=", {1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573458594944*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"5722f34b-c4d0-4d65-b18b-fe1741b98cbb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "3"}], "}"}]}],
  SequenceForm["Weight=", {1, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.9015734594689355`*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"c1892c2a-b8da-407c-ba32-09b4659a1c80"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "4"}], "}"}]}],
  SequenceForm["Weight=", {1, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573460480937*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"eaae2ecb-f0da-4afa-bf2d-689a94c649ad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "5"}], "}"}]}],
  SequenceForm["Weight=", {1, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.9015734614819393`*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"12d581f0-c41f-47e7-a132-a27a16592f4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "6"}], "}"}]}],
  SequenceForm["Weight=", {1, 6}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.9015734628599443`*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"f3d12232-3d16-4274-9f5d-07df50378048"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "0"}], "}"}]}],
  SequenceForm["Weight=", {3, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573463729937*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"8f4a469c-25df-49ea-b974-cb0b7dc5ba1e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "1"}], "}"}]}],
  SequenceForm["Weight=", {3, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573464461939*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"90fbe066-3d2e-4b1f-8469-70f48ad2b3a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "2"}], "}"}]}],
  SequenceForm["Weight=", {3, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573465250939*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"36c7a6ce-6c88-4a0c-b645-6ad8c2eaf5b2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "3"}], "}"}]}],
  SequenceForm["Weight=", {3, 3}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573466310938*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"21bfcd97-4b49-4e5f-bf32-0894fe2964d7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "4"}], "}"}]}],
  SequenceForm["Weight=", {3, 4}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573467457936*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"5871a94f-57dc-42b4-afb8-016f464f9873"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "5"}], "}"}]}],
  SequenceForm["Weight=", {3, 5}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573468125944*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"f76af684-fddf-4f10-b851-6b8f421a92cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Weight=\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"3", ",", "6"}], "}"}]}],
  SequenceForm["Weight=", {3, 6}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.9015734688599367`*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"1d658d0c-d983-4e9b-994d-f309d07bfe92"],

Cell[BoxData["66"], "Print",
 CellChangeTimes->{
  3.901387980984419*^9, 3.90138813861439*^9, 3.901388189632885*^9, 
   3.901388219634837*^9, 3.9013883066992693`*^9, {3.9013883410002403`*^9, 
   3.901388386030115*^9}, 3.9013888606892157`*^9, 3.901395040201282*^9, 
   3.9014215071302357`*^9, 3.901573469916937*^9},
 CellLabel->
  "During evaluation of \
In[412]:=",ExpressionUUID->"b2152414-e71b-4a03-b03f-99bd81b5148c"]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"3", "3", "3", "0", "3", "0", "0"},
      {"1", "2", "0", "1", "1", "3", "1"},
      {"1", "0", "1", "1", "2", "1", "3"},
      {"1", "1", "2", "3", "0", "1", "1"},
      {"1", "1", "2", "3", "0", "1", "1"},
      {"1", "0", "1", "1", "2", "1", "3"},
      {"1", "2", "0", "1", "1", "3", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  StripOnInput->False,
  FontSize->20]], "Output",
 CellChangeTimes->{
  3.9013879807872753`*^9, 3.901388138440362*^9, {3.901388189462359*^9, 
   3.901388219448299*^9}, 3.90138830652318*^9, {3.901388340994094*^9, 
   3.901388392482292*^9}, 3.901388870337452*^9, 3.9013950470247517`*^9, 
   3.9014215205662365`*^9, 3.901573469982939*^9},
 CellLabel->
  "Out[427]=",ExpressionUUID->"f88669f8-5703-414c-baae-5d9273cf9050"]
}, Open  ]],

Cell[TextData[StyleBox["Finally we also want to compute random points on B2/Z \
with high accuracy. This is fine as long as we avoid singular points of the \
calculation.",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.901388407758814*^9},ExpressionUUID->"a5cffc18-40c3-4343-9b1f-\
ac6454a5d979"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ZSingularEquations", " ", "=", " ", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Equationsrr", "/.", 
      RowBox[{"rr", "->", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iter", " ", "=", "10"}], ";", "\[IndentingNewLine]", 
    RowBox[{"PointsOnZ", "=", 
     RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"k", "=", "1"}], ",", 
      RowBox[{"k", "\[LessEqual]", "iter"}], ",", 
      RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Iteration \>\"", ",", " ", "k"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"current", " ", "=", " ", 
        RowBox[{"NSolve", "[", 
         RowBox[{
          RowBox[{"Join", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"Z0", "\[Equal]", 
               RowBox[{"RandomChoice", "[", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Range", "[", "100", "]"}]}], ",", 
                  RowBox[{"Range", "[", "100", "]"}]}], "]"}], "]"}]}], ",", 
              RowBox[{"Z1", "==", 
               RowBox[{"RandomChoice", "[", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Range", "[", "100", "]"}]}], ",", 
                  RowBox[{"Range", "[", "100", "]"}]}], "]"}], "]"}]}], ",", 
              RowBox[{"Z2", "==", 
               RowBox[{"RandomChoice", "[", 
                RowBox[{"Join", "[", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"Range", "[", "100", "]"}]}], ",", 
                  RowBox[{"Range", "[", "100", "]"}]}], "]"}], "]"}]}]}], 
             "}"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"0", "\[Equal]", 
               RowBox[{"ZSingularEquations", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", "1", ",", 
                RowBox[{"Length", "[", "ZSingularEquations", "]"}]}], "}"}]}],
              "]"}]}], "]"}], ",", "1100"}], "]"}]}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Print", "[", 
        RowBox[{"Accuracy", "[", 
         RowBox[{"current", "[", 
          RowBox[{"[", 
           RowBox[{"1", ";;", "10"}], "]"}], "]"}], "]"}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"If", " ", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Length", "[", "current", "]"}], " ", "\[NotEqual]", " ", 
          "0"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"PointsOnZ", " ", "=", " ", 
           RowBox[{"Join", "[", 
            RowBox[{"PointsOnZ", ",", 
             RowBox[{"current", "[", 
              RowBox[{"[", 
               RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "]"}]}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
    ";"}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"We", " ", "already", " ", "pre"}], "-", 
     RowBox[{"computed", " ", "them"}]}], ",", " ", 
    RowBox[{
    "so", " ", "we", " ", "will", " ", "just", " ", "check", " ", "here", " ",
      "that", " ", "they", " ", "lie", " ", "in", " ", "the", " ", 
     "nonsingular", " ", 
     RowBox[{"locus", "."}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filename", " ", "=", " ", "\"\<Dependency/points_on_Z.txt\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"PointsOnZ", "=", 
    RowBox[{"ToExpression", "[", 
     RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Dimensions", "[", "PointsOnZ", "]"}], ",", 
    RowBox[{"Accuracy", "[", "PointsOnZ", "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"JacobianFPP", "=", 
   RowBox[{"Factor", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"D", "[", 
       RowBox[{
        RowBox[{"ZSingularEquations", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"ExtendedZs", "[", 
         RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "ZSingularEquations", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "ExtendedZs", "]"}]}], "}"}]}], "]"}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Dimensions", "[", "JacobianFPP", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"currentJacob", " ", "=", " ", 
       RowBox[{"JacobianFPP", "/.", "pt"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", " ", "[", 
       RowBox[{
        RowBox[{"!", 
         RowBox[{
          RowBox[{"MatrixRank", "[", "currentJacob", "]"}], " ", "===", " ", 
          "10"}]}], ",", " ", 
        RowBox[{"Print", "[", 
         RowBox[{"MatrixRank", "[", "currentJacob", "]"}], " ", "]"}]}], 
       "]"}], ";"}], "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"pt", ",", " ", "PointsOnZ"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.90138842262698*^9, 3.9013885294684353`*^9}},
 CellLabel->
  "In[431]:=",ExpressionUUID->"f142c618-8a8b-48b4-b4f6-f29e6b4099cf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"480", ",", "13"}], "}"}], ",", "518.7146180536238`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.901388447127783*^9, 3.901388547299987*^9, 
  3.90138887139683*^9, 3.90139505089513*^9, 3.9014215229882393`*^9, 
  3.9015734727959394`*^9},
 CellLabel->
  "Out[434]=",ExpressionUUID->"28512213-063b-4ad9-9dea-5126ba31561c"]
}, Open  ]]
},
WindowSize->{1055.25, 765.75},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7229baa8-0e9d-4140-8219-b1e8941457b9"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 3106, 81, 287, "Input",ExpressionUUID->"1f7f4251-c678-44a5-8ec1-7191e9008497"],
Cell[3689, 105, 1111, 17, 32, "Output",ExpressionUUID->"7fb22a65-3b08-4062-b0a3-7b2a2c8dfb83"],
Cell[4803, 124, 879, 14, 32, "Output",ExpressionUUID->"4df820b7-c9e9-4bc4-a2eb-f89899bb9aab"],
Cell[5685, 140, 850, 12, 32, "Output",ExpressionUUID->"5e6d8b18-5ce1-4445-adb7-6fa177a0f5b4"]
}, Open  ]],
Cell[6550, 155, 1678, 28, 340, "Text",ExpressionUUID->"e250d13d-8a9a-40cc-bc19-7f5f460a52a6"],
Cell[8231, 185, 766, 15, 109, "Text",ExpressionUUID->"a6bb62d5-8631-43b5-8b29-c0959a56d403"],
Cell[CellGroupData[{
Cell[9022, 204, 2960, 75, 333, "Input",ExpressionUUID->"9baef95b-8e52-4268-a412-2d815717128b"],
Cell[11985, 281, 781, 12, 32, "Output",ExpressionUUID->"c61a490d-cfeb-4a15-92f8-0058481084d4"],
Cell[12769, 295, 751, 10, 32, "Output",ExpressionUUID->"7fc255bd-584a-40d1-9ca2-10ccf19e076e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13557, 310, 21192, 534, 1904, "Input",ExpressionUUID->"ddd15850-2fee-4877-b07e-f8fba62af482"],
Cell[CellGroupData[{
Cell[34774, 848, 1099, 20, 22, "Print",ExpressionUUID->"b0a09bc0-2b73-46a0-8984-566de6d14cc6"],
Cell[35876, 870, 4738, 138, 107, "Print",ExpressionUUID->"6a327192-7bbb-4b7f-9ade-b131afeeb98c"]
}, Open  ]],
Cell[40629, 1011, 334, 6, 32, "Output",ExpressionUUID->"e0104903-37a7-4245-ace8-aede4b90c171"],
Cell[40966, 1019, 307, 4, 32, "Output",ExpressionUUID->"d0ededaa-89f2-4715-9c15-49cb8dae68ea"]
}, Open  ]],
Cell[41288, 1026, 287, 6, 46, "Text",ExpressionUUID->"d3a6702c-c39f-4c53-86f2-5d8005099276"],
Cell[CellGroupData[{
Cell[41600, 1036, 16933, 459, 1733, "Input",ExpressionUUID->"8def6b6c-280e-44fa-a699-d35ce8305dc1"],
Cell[CellGroupData[{
Cell[58558, 1499, 1243, 22, 22, "Print",ExpressionUUID->"5f17b008-df3b-4571-8681-57c10cd9608b"],
Cell[59804, 1523, 1243, 22, 22, "Print",ExpressionUUID->"1c577d36-bd0d-4c58-a183-9aa2c70158bb"],
Cell[61050, 1547, 1241, 22, 22, "Print",ExpressionUUID->"c13dc661-cfd1-45ec-a580-a4151edfdd62"],
Cell[62294, 1571, 1243, 22, 22, "Print",ExpressionUUID->"d8767d97-f8b5-4a86-95aa-7d728f44594f"],
Cell[63540, 1595, 1243, 22, 22, "Print",ExpressionUUID->"34da421b-1f28-478b-8c31-5f56ec2d93cc"],
Cell[64786, 1619, 1243, 22, 22, "Print",ExpressionUUID->"fd42f8f3-2560-4b31-9725-23ef4c065d6f"],
Cell[66032, 1643, 1241, 22, 22, "Print",ExpressionUUID->"b72abdac-3707-4d50-ad98-1e09e60ebc6f"],
Cell[67276, 1667, 1142, 18, 22, "Print",ExpressionUUID->"624920bc-84ba-4a43-b67e-715322fd460d"],
Cell[68421, 1687, 2315, 58, 37, "Print",ExpressionUUID->"72a2c2cb-c5ed-42da-97aa-8958fcfdddb7"]
}, Open  ]]
}, Open  ]],
Cell[70763, 1749, 377, 5, 28, "Input",ExpressionUUID->"dd7a0bc0-46c3-47f2-b1d0-4ffa78de4d0a"],
Cell[71143, 1756, 324, 6, 46, "Text",ExpressionUUID->"3991b06b-2669-429b-9b7a-cdae761d81f7"],
Cell[CellGroupData[{
Cell[71492, 1766, 5853, 143, 466, "Input",ExpressionUUID->"2d9b2883-ed7c-4ccf-bbe0-20f8a26d3c70"],
Cell[CellGroupData[{
Cell[77370, 1913, 2009, 57, 44, "Print",ExpressionUUID->"47b0a663-fb5f-4564-a44e-e141371545da"],
Cell[79382, 1972, 1685, 46, 44, "Print",ExpressionUUID->"7d06bdc8-495f-4c1d-b7c8-15cb97273492"],
Cell[81070, 2020, 1687, 46, 44, "Print",ExpressionUUID->"ed998ccd-704a-4c75-a8d2-41de4d9b4a1b"],
Cell[82760, 2068, 1687, 46, 44, "Print",ExpressionUUID->"89666974-78a5-4a3f-ba3d-c666d72a4988"],
Cell[84450, 2116, 1775, 50, 44, "Print",ExpressionUUID->"96d04c7b-5b8b-4f30-95be-928a9a39e76d"],
Cell[86228, 2168, 1775, 50, 44, "Print",ExpressionUUID->"c2f621e2-7718-47a7-84e7-3cce9422801a"],
Cell[88006, 2220, 1775, 50, 44, "Print",ExpressionUUID->"8df03e2b-992d-443f-9760-19b438f877ec"],
Cell[89784, 2272, 1261, 33, 44, "Print",ExpressionUUID->"d9cd0b8b-c4bd-414d-bfc5-407469da957e"],
Cell[91048, 2307, 1261, 33, 44, "Print",ExpressionUUID->"5c3b8a54-4af5-46b0-abc7-82c9a8f6fb57"],
Cell[92312, 2342, 1242, 32, 44, "Print",ExpressionUUID->"096abad6-bda7-429d-946d-9582e00c70b2"]
}, Open  ]],
Cell[93569, 2377, 640, 10, 32, "Output",ExpressionUUID->"84dbd15f-9f91-4e0f-aa7c-6b4637765e9f"]
}, Open  ]],
Cell[94224, 2390, 346, 6, 46, "Text",ExpressionUUID->"0f85751e-83d1-4bf5-ac02-96d25edbee6c"],
Cell[CellGroupData[{
Cell[94595, 2400, 9494, 227, 1075, "Input",ExpressionUUID->"ffd8eea0-5b02-417d-b533-a97654a4d9a3"],
Cell[CellGroupData[{
Cell[104114, 2631, 1239, 22, 22, "Print",ExpressionUUID->"a0a7dec7-e08d-494b-9813-f19e5b5217b5"],
Cell[105356, 2655, 1239, 22, 22, "Print",ExpressionUUID->"78e02255-4951-4f55-8cbd-44e1a3077fe8"],
Cell[106598, 2679, 1239, 22, 22, "Print",ExpressionUUID->"cb8928b3-7509-494d-991c-b252f3b7e46f"],
Cell[107840, 2703, 1239, 22, 22, "Print",ExpressionUUID->"195694f4-54b1-491c-9790-eb398011b7cf"],
Cell[109082, 2727, 1237, 22, 22, "Print",ExpressionUUID->"7ea168ce-452a-44d0-b827-911fe2641d93"],
Cell[110322, 2751, 1239, 22, 22, "Print",ExpressionUUID->"6f64325f-5564-46ff-a970-76fd3f640b9f"],
Cell[111564, 2775, 1239, 22, 22, "Print",ExpressionUUID->"7f02463e-f412-475f-b457-a6e0c630a01a"]
}, Open  ]],
Cell[112818, 2800, 1071, 15, 32, "Output",ExpressionUUID->"a83e93d9-f4a3-494d-abe8-b39d781050e1"]
}, Open  ]],
Cell[113904, 2818, 295, 6, 46, "Text",ExpressionUUID->"0559f483-c6d5-48c6-aaa5-b3a83fdff62f"],
Cell[CellGroupData[{
Cell[114224, 2828, 11460, 289, 1265, "Input",ExpressionUUID->"7c1bfee1-3352-419f-9bce-89d956d7e6d2"],
Cell[CellGroupData[{
Cell[125709, 3121, 802, 16, 22, "Print",ExpressionUUID->"8fc849a1-969f-49b7-89bb-c55eecc3aeb8"],
Cell[126514, 3139, 805, 16, 22, "Print",ExpressionUUID->"79bd1f41-029b-4fcc-a123-2d1a5d6d9de0"],
Cell[127322, 3157, 803, 16, 22, "Print",ExpressionUUID->"bd4da718-d22e-48d8-a7c1-81512afa6cce"],
Cell[128128, 3175, 805, 16, 22, "Print",ExpressionUUID->"1241515d-a099-4e2c-bba6-fc2fe4b4cef6"],
Cell[128936, 3193, 805, 16, 22, "Print",ExpressionUUID->"585a4be6-7f54-4e62-82e2-22bad2652438"],
Cell[129744, 3211, 805, 16, 22, "Print",ExpressionUUID->"aa7f6ec2-047c-49a0-a8ec-f4262a58f805"],
Cell[130552, 3229, 805, 16, 22, "Print",ExpressionUUID->"a856a1c6-265a-48e6-9e6a-f79279757243"]
}, Open  ]],
Cell[131372, 3248, 668, 11, 32, "Output",ExpressionUUID->"b6b49911-ea58-4a8e-a0f8-6cdbdc71b81f"],
Cell[132043, 3261, 669, 11, 32, "Output",ExpressionUUID->"049d4d55-5324-48ad-a76b-c86879c181c6"]
}, Open  ]],
Cell[132727, 3275, 279, 6, 46, "Text",ExpressionUUID->"a287f33c-514d-480f-ace2-d0b70c6b9f15"],
Cell[133009, 3283, 3428, 92, 300, "Input",ExpressionUUID->"11e7371d-ed8f-4949-a5b0-5f10204212ff"],
Cell[136440, 3377, 247, 5, 46, "Text",ExpressionUUID->"e7ea584f-3998-42b0-9a43-f4b267f48fa4"],
Cell[CellGroupData[{
Cell[136712, 3386, 13975, 417, 1532, "Input",ExpressionUUID->"6723d932-8f6f-467b-b929-bac6fa28faef"],
Cell[150690, 3805, 944, 27, 52, "Output",ExpressionUUID->"df7e3800-dfbd-4ead-8f1a-7a53f9c26c1f"],
Cell[151637, 3834, 523, 11, 32, "Output",ExpressionUUID->"e04cef55-9b0c-4765-a353-31121344c7ee"],
Cell[152163, 3847, 2921, 83, 121, "Output",ExpressionUUID->"5cd702d5-e382-4c3b-87cc-58e4aac8a782"],
Cell[155087, 3932, 1137, 31, 48, "Output",ExpressionUUID->"7305c2fd-1249-410e-9e21-1eaa79f89b39"]
}, Open  ]],
Cell[156239, 3966, 419, 11, 67, "Text",ExpressionUUID->"30c3774b-ab42-47d7-a2b9-78621c29eba2"],
Cell[CellGroupData[{
Cell[156683, 3981, 15916, 388, 1551, "Input",ExpressionUUID->"31b21132-6d22-4afc-9bbb-10540e6072db"],
Cell[172602, 4371, 458, 11, 32, "Output",ExpressionUUID->"839d478e-776f-44a6-ae3a-35fc65d80a3b"],
Cell[CellGroupData[{
Cell[173085, 4386, 489, 11, 22, "Print",ExpressionUUID->"47148098-0fad-4029-9e8f-93e0aa5632e2"],
Cell[173577, 4399, 489, 11, 22, "Print",ExpressionUUID->"ec565490-a51e-47f2-acf9-5fa190b5c3a5"],
Cell[174069, 4412, 489, 11, 22, "Print",ExpressionUUID->"d7e205f6-b1ab-43b6-ac27-9206260f4760"],
Cell[174561, 4425, 489, 11, 22, "Print",ExpressionUUID->"3a42ca4b-de38-4c72-b5d6-8f38acec96e4"],
Cell[175053, 4438, 489, 11, 22, "Print",ExpressionUUID->"5a7f7224-c6af-483c-9082-c92c45284f6c"],
Cell[175545, 4451, 489, 11, 22, "Print",ExpressionUUID->"7f1980fa-6235-4756-a75a-bb8522f6b6ce"],
Cell[176037, 4464, 487, 11, 22, "Print",ExpressionUUID->"a847ea92-cefc-4468-9f86-2a339bf0bf56"]
}, Open  ]],
Cell[176539, 4478, 344, 6, 32, "Output",ExpressionUUID->"659af8cf-f4b4-49da-ba2f-992bf6cb181c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176920, 4489, 9419, 229, 1285, "Input",ExpressionUUID->"8abe9e13-114e-4e1b-a726-1794763ce3bd"],
Cell[186342, 4720, 398, 10, 32, "Output",ExpressionUUID->"5f76a8f2-fed1-4d53-af85-e797505673b5"],
Cell[CellGroupData[{
Cell[186765, 4734, 415, 10, 22, "Print",ExpressionUUID->"dcd9aed3-7d6f-4a91-9a43-9a9e10cdaec1"],
Cell[187183, 4746, 415, 10, 22, "Print",ExpressionUUID->"801fba83-5c45-4a03-9826-9898ada4e9ac"],
Cell[187601, 4758, 415, 10, 22, "Print",ExpressionUUID->"5976c290-017a-46b6-9b16-df281b4a4224"],
Cell[188019, 4770, 413, 10, 22, "Print",ExpressionUUID->"27e36984-ed8a-4927-a6af-1d60a005661b"],
Cell[188435, 4782, 413, 10, 22, "Print",ExpressionUUID->"2776250d-662d-47f6-9637-6cc4777588ba"],
Cell[188851, 4794, 415, 10, 22, "Print",ExpressionUUID->"ffb9f7dd-75e0-4782-813a-eb930fdf3a28"],
Cell[189269, 4806, 413, 10, 22, "Print",ExpressionUUID->"de58deff-b0aa-4c08-87c9-05d1ac390400"]
}, Open  ]],
Cell[189697, 4819, 280, 5, 32, "Output",ExpressionUUID->"7b8d48e3-9ccc-44cc-8f76-13eb5173cbb4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190014, 4829, 12877, 307, 1760, "Input",ExpressionUUID->"32748eaa-28eb-4bd6-8ca0-31312c1d041f"],
Cell[202894, 5138, 316, 7, 32, "Output",ExpressionUUID->"70586ae6-0364-4315-b854-a9880c281faf"],
Cell[203213, 5147, 286, 5, 32, "Output",ExpressionUUID->"b5ccce64-a504-4f4b-adc3-23cbc9f44230"],
Cell[CellGroupData[{
Cell[203524, 5156, 413, 10, 22, "Print",ExpressionUUID->"d0f63c72-fadf-4cf5-bad1-e143456aebfe"],
Cell[203940, 5168, 413, 10, 22, "Print",ExpressionUUID->"6686da1c-20fb-4b9d-b948-b26fd9404669"],
Cell[204356, 5180, 411, 10, 22, "Print",ExpressionUUID->"c3529600-3cc8-4a8d-b086-97a3ebed5456"],
Cell[204770, 5192, 413, 10, 22, "Print",ExpressionUUID->"61daa847-85ae-42fc-813b-93329dfc9aa7"],
Cell[205186, 5204, 413, 10, 22, "Print",ExpressionUUID->"32eae75e-fad4-4df8-9d16-d12faf68c9ad"],
Cell[205602, 5216, 413, 10, 22, "Print",ExpressionUUID->"40291de1-61ec-495d-a518-20d204b15162"],
Cell[206018, 5228, 413, 10, 22, "Print",ExpressionUUID->"f9513119-4416-4179-b0d1-018223f3d947"]
}, Open  ]],
Cell[206446, 5241, 269, 5, 32, "Output",ExpressionUUID->"dc9b12da-bbbd-495b-8751-68ab656547b2"]
}, Open  ]],
Cell[206730, 5249, 895, 18, 196, "Text",ExpressionUUID->"4fee06b9-eb47-4b0f-baad-de9f63bf1ceb"],
Cell[207628, 5269, 3770, 88, 581, "Input",ExpressionUUID->"e9b38d97-e75b-46c5-95c4-1595a10ae0bb"],
Cell[211401, 5359, 249, 6, 46, "Text",ExpressionUUID->"584eeb81-0e82-481d-87c2-7174a771f8da"],
Cell[CellGroupData[{
Cell[211675, 5369, 10725, 273, 1018, "Input",ExpressionUUID->"3727f387-9085-44bf-a15c-c46faae9cfac"],
Cell[222403, 5644, 295, 6, 32, "Output",ExpressionUUID->"1cc49154-4d54-4539-90aa-efbbf27deb2d"],
Cell[222701, 5652, 296, 6, 32, "Output",ExpressionUUID->"4f442d87-f074-4348-be19-70a3cac108cb"],
Cell[223000, 5660, 295, 6, 32, "Output",ExpressionUUID->"a3b9ce72-8214-4cc8-a43e-f86ac8eef660"],
Cell[223298, 5668, 293, 6, 32, "Output",ExpressionUUID->"687e4832-dfdc-42dc-9a65-ce3962e63c14"],
Cell[223594, 5676, 295, 6, 32, "Output",ExpressionUUID->"dfedc3d8-14fa-48e7-b0c4-36ea1613a426"],
Cell[223892, 5684, 295, 6, 32, "Output",ExpressionUUID->"a8da543d-b67c-4214-836c-e87586aac845"],
Cell[224190, 5692, 293, 6, 32, "Output",ExpressionUUID->"a9dc0606-24ba-482b-b79b-1e30edd19bf3"],
Cell[224486, 5700, 296, 6, 32, "Output",ExpressionUUID->"ede09fa3-8232-4c5d-b22a-3a1b5aeb6448"],
Cell[224785, 5708, 249, 4, 32, "Output",ExpressionUUID->"7f4e4d4d-272b-401e-a4f2-b12fdec90a1b"],
Cell[225037, 5714, 247, 4, 32, "Output",ExpressionUUID->"cfa9748d-4e81-479b-8ef2-c65fb8a53474"]
}, Open  ]],
Cell[225299, 5721, 327, 9, 35, "Text",ExpressionUUID->"a644362c-56de-46c7-82f7-54191d09c447"],
Cell[CellGroupData[{
Cell[225651, 5734, 7720, 200, 904, "Input",ExpressionUUID->"e6e6b31d-f0e9-4e31-8bac-35cbce7826f3"],
Cell[233374, 5936, 3270, 98, 120, "Output",ExpressionUUID->"74ff8bc7-816b-45e9-aecb-8994c589d1c8"]
}, Open  ]],
Cell[236659, 6037, 326, 9, 35, "Text",ExpressionUUID->"a675da95-e9ff-47cc-9904-450674a4efba"],
Cell[CellGroupData[{
Cell[237010, 6050, 5444, 150, 600, "Input",ExpressionUUID->"e41c91ad-7822-4079-9175-75501f357e08"],
Cell[242457, 6202, 2765, 83, 120, "Output",ExpressionUUID->"df89f36f-dba2-41cf-9c8c-e15977bd9504"]
}, Open  ]],
Cell[245237, 6288, 275, 9, 35, "Text",ExpressionUUID->"1a375b7a-c2cc-4c54-a415-69d0294c03e5"],
Cell[245515, 6299, 255, 6, 28, "Input",ExpressionUUID->"e9272c1e-b7b3-409a-894e-b9262898a937"],
Cell[245773, 6307, 306, 9, 35, "Text",ExpressionUUID->"048761d0-f9e6-40d0-bc99-d8fd16870efa"],
Cell[CellGroupData[{
Cell[246104, 6320, 7432, 198, 885, "Input",ExpressionUUID->"449b9871-4342-43a0-9d5f-a6e8cc028de1"],
Cell[253539, 6520, 3348, 100, 120, "Output",ExpressionUUID->"c3cb731b-a759-4435-bc68-58310a6a9023"]
}, Open  ]],
Cell[256902, 6623, 308, 9, 35, "Text",ExpressionUUID->"9866873b-9508-4f20-8bba-9d6bed41efe2"],
Cell[CellGroupData[{
Cell[257235, 6636, 7347, 195, 885, "Input",ExpressionUUID->"3a28bdfd-eabc-4e65-b8cc-fc80ca5b9ec3"],
Cell[264585, 6833, 3280, 98, 120, "Output",ExpressionUUID->"62428c11-6d67-49ad-b382-7471c711c6f2"]
}, Open  ]],
Cell[267880, 6934, 350, 9, 35, "Text",ExpressionUUID->"94d60787-5065-4adb-b4de-751240911c6f"],
Cell[CellGroupData[{
Cell[268255, 6947, 7343, 195, 885, "Input",ExpressionUUID->"fb397312-2ed9-4c05-aebb-73d89d224541"],
Cell[275601, 7144, 3275, 98, 120, "Output",ExpressionUUID->"51c15483-83d1-4265-b168-fe273a1f29c0"]
}, Open  ]],
Cell[278891, 7245, 325, 9, 35, "Text",ExpressionUUID->"9ac4fdf3-e30f-48f3-b1c6-556890d13d73"],
Cell[CellGroupData[{
Cell[279241, 7258, 5375, 147, 600, "Input",ExpressionUUID->"1286f77c-2cdd-4c3f-b672-8f62c8a0b352"],
Cell[284619, 7407, 2808, 85, 120, "Output",ExpressionUUID->"6f19e6a4-7bef-44a3-9963-cccabe2e4c90"]
}, Open  ]],
Cell[287442, 7495, 269, 8, 46, "Text",ExpressionUUID->"3f417e12-f205-4989-818f-e93e8e1b74ba"],
Cell[CellGroupData[{
Cell[287736, 7507, 16126, 419, 1779, "Input",ExpressionUUID->"a84ea40f-6188-415f-8266-74e7f89e6740"],
Cell[303865, 7928, 1313, 38, 32, "Output",ExpressionUUID->"05502864-17c5-40a1-819b-06376fa5a386"],
Cell[305181, 7968, 465, 8, 32, "Output",ExpressionUUID->"28993411-57a1-49dc-9ce6-ce151c1004b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[305683, 7981, 8086, 201, 999, "Input",ExpressionUUID->"ccad7f67-73f3-4298-a19d-f986a0389558"],
Cell[CellGroupData[{
Cell[313794, 8186, 616, 14, 22, "Print",ExpressionUUID->"d2b8c887-eebc-4303-add1-04c56629260b"],
Cell[314413, 8202, 618, 14, 22, "Print",ExpressionUUID->"27a49a50-e96f-4e54-bb97-e5bc8b1086ab"],
Cell[315034, 8218, 616, 14, 22, "Print",ExpressionUUID->"95bad362-71c7-4f11-9b56-49997d351e57"],
Cell[315653, 8234, 618, 14, 22, "Print",ExpressionUUID->"8be67dcf-955c-47cd-905d-44e6f6f6b3ec"],
Cell[316274, 8250, 616, 14, 22, "Print",ExpressionUUID->"08160aa8-3627-4772-8998-2d82b8e1e1c7"],
Cell[316893, 8266, 618, 14, 22, "Print",ExpressionUUID->"5b8145ab-ef6b-4ac6-9688-078e5dd6b24f"],
Cell[317514, 8282, 618, 14, 22, "Print",ExpressionUUID->"405a9b21-7720-40f6-81d9-90ba067e6348"],
Cell[318135, 8298, 616, 14, 22, "Print",ExpressionUUID->"ab9b6adb-10f5-4c4c-9508-a4d183a0f91b"],
Cell[318754, 8314, 618, 14, 22, "Print",ExpressionUUID->"e910d224-55ce-4641-a4bc-746cf7a25b4e"],
Cell[319375, 8330, 616, 14, 22, "Print",ExpressionUUID->"63a6461c-4ff5-4daf-a2fd-b925012bcbe7"],
Cell[319994, 8346, 618, 14, 22, "Print",ExpressionUUID->"50b30265-54e7-4077-a053-dbe3e8ef84e8"],
Cell[320615, 8362, 618, 14, 22, "Print",ExpressionUUID->"d970a463-eb61-4d89-bf33-2ae54c3a4738"],
Cell[321236, 8378, 618, 14, 22, "Print",ExpressionUUID->"f23c997b-cd69-48dd-a0fc-0775abe29753"],
Cell[321857, 8394, 618, 14, 22, "Print",ExpressionUUID->"0ef706dc-746b-4e5d-8d8e-fa710eb95c96"]
}, Open  ]],
Cell[322490, 8411, 398, 6, 32, "Output",ExpressionUUID->"83ccfa49-1d75-4565-bf5b-238e83eaa25d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322925, 8422, 9530, 240, 847, "Input",ExpressionUUID->"d5d96520-afe2-46bd-8bf5-2bc51dcf7e83"],
Cell[332458, 8664, 4282, 120, 109, "Output",ExpressionUUID->"19e876b2-2b17-4b16-8111-24506ea068c5"]
}, Open  ]],
Cell[336755, 8787, 716, 11, 173, "Text",ExpressionUUID->"eaa5fa0e-4dec-4309-b830-44710d8c0439"],
Cell[CellGroupData[{
Cell[337496, 8802, 6833, 181, 657, "Input",ExpressionUUID->"b35b568e-8488-4de9-b1b2-229916b54db8"],
Cell[344332, 8985, 315, 7, 48, "Output",ExpressionUUID->"106706d7-bc3a-4abb-8e8f-29832473f562"],
Cell[344650, 8994, 1342, 38, 53, "Output",ExpressionUUID->"4fa02989-4b0f-47e9-8630-1cd902dd6df9"],
Cell[345995, 9034, 1147, 34, 51, "Output",ExpressionUUID->"97e964d1-588b-4cb1-be0d-5f566c846089"],
Cell[347145, 9070, 276, 5, 32, "Output",ExpressionUUID->"77f95dbc-7c47-4853-bd41-1d9ebcd9b57c"]
}, Open  ]],
Cell[347436, 9078, 295, 6, 46, "Text",ExpressionUUID->"8ade5f9c-9ef8-4113-b472-24e4af6795d1"],
Cell[CellGroupData[{
Cell[347756, 9088, 24703, 623, 2483, "Input",ExpressionUUID->"ca14f050-b41a-4d2e-8955-b25ba2b87701"],
Cell[CellGroupData[{
Cell[372484, 9715, 422, 8, 22, "Print",ExpressionUUID->"1946b2c4-e760-495b-92e1-cad8f3c35544"],
Cell[372909, 9725, 598, 14, 22, "Print",ExpressionUUID->"dd736c7b-a2b2-4403-b14b-bf4e7c1b6612"],
Cell[373510, 9741, 596, 14, 22, "Print",ExpressionUUID->"fc13f4d8-9975-4869-aa75-e12f493b3b4d"],
Cell[374109, 9757, 598, 14, 22, "Print",ExpressionUUID->"adb58184-b747-4417-b007-8590960ab9ad"],
Cell[374710, 9773, 598, 14, 22, "Print",ExpressionUUID->"f75f52a8-27b3-48cc-8ff5-04be42cccc37"],
Cell[375311, 9789, 596, 14, 22, "Print",ExpressionUUID->"98038d6a-7329-4f21-8d88-b55cd5671ce0"],
Cell[375910, 9805, 596, 14, 22, "Print",ExpressionUUID->"5722f34b-c4d0-4d65-b18b-fe1741b98cbb"],
Cell[376509, 9821, 598, 14, 22, "Print",ExpressionUUID->"c1892c2a-b8da-407c-ba32-09b4659a1c80"],
Cell[377110, 9837, 596, 14, 22, "Print",ExpressionUUID->"eaae2ecb-f0da-4afa-bf2d-689a94c649ad"],
Cell[377709, 9853, 598, 14, 22, "Print",ExpressionUUID->"12d581f0-c41f-47e7-a132-a27a16592f4b"],
Cell[378310, 9869, 598, 14, 22, "Print",ExpressionUUID->"f3d12232-3d16-4274-9f5d-07df50378048"],
Cell[378911, 9885, 596, 14, 22, "Print",ExpressionUUID->"8f4a469c-25df-49ea-b974-cb0b7dc5ba1e"],
Cell[379510, 9901, 596, 14, 22, "Print",ExpressionUUID->"90fbe066-3d2e-4b1f-8469-70f48ad2b3a8"],
Cell[380109, 9917, 596, 14, 22, "Print",ExpressionUUID->"36c7a6ce-6c88-4a0c-b645-6ad8c2eaf5b2"],
Cell[380708, 9933, 596, 14, 22, "Print",ExpressionUUID->"21bfcd97-4b49-4e5f-bf32-0894fe2964d7"],
Cell[381307, 9949, 596, 14, 22, "Print",ExpressionUUID->"5871a94f-57dc-42b4-afb8-016f464f9873"],
Cell[381906, 9965, 596, 14, 22, "Print",ExpressionUUID->"f76af684-fddf-4f10-b851-6b8f421a92cd"],
Cell[382505, 9981, 598, 14, 22, "Print",ExpressionUUID->"1d658d0c-d983-4e9b-994d-f309d07bfe92"],
Cell[383106, 9997, 420, 8, 22, "Print",ExpressionUUID->"b2152414-e71b-4a03-b03f-99bd81b5148c"]
}, Open  ]],
Cell[383541, 10008, 1182, 30, 192, "Output",ExpressionUUID->"f88669f8-5703-414c-baae-5d9273cf9050"]
}, Open  ]],
Cell[384738, 10041, 315, 6, 35, "Text",ExpressionUUID->"a5cffc18-40c3-4343-9b1f-ac6454a5d979"],
Cell[CellGroupData[{
Cell[385078, 10051, 5934, 151, 684, "Input",ExpressionUUID->"f142c618-8a8b-48b4-b4f6-f29e6b4099cf"],
Cell[391015, 10204, 388, 10, 32, "Output",ExpressionUUID->"28512213-063b-4ad9-9dea-5126ba31561c"]
}, Open  ]]
}
]
*)



==> anc/Section4.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    107324,       2633]
NotebookOptionsPosition[    102436,       2557]
NotebookOutlinePosition[    102838,       2573]
CellTagsIndexPosition[    102795,       2570]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[StyleBox["In this section, we will try to construct the FPP \
from points of Z",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{3.899491487759661*^9, 
  3.899930986409241*^9},ExpressionUUID->"b4a84566-4625-447b-abf4-\
701402a4465d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Us", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "U0", ",", " ", "U1", ",", " ", "U2", ",", " ", "U3", ",", " ", "U4", ",",
      " ", "U5", ",", " ", "U6", ",", " ", "U7", ",", " ", "U8", ",", " ", 
     "U9", ",", " ", "U10", ",", " ", "U11", ",", " ", "U12", ",", " ", "U13",
      ",", " ", "U14", ",", " ", "U15", ",", " ", "U16", ",", " ", "U17", ",",
      " ", "U18", ",", " ", "U19"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ps", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
    "P0", ",", " ", "P1", ",", " ", "P2", ",", " ", "P3", ",", " ", "P4", ",",
      " ", "P5", ",", " ", "P6", ",", " ", "P7", ",", " ", "P8", ",", " ", 
     "P9", ",", " ", "P10", ",", " ", "P11", ",", " ", "P12", ",", " ", "P13",
      ",", " ", "P14", ",", " ", "P15", ",", " ", "P16", ",", " ", "P17", ",",
      " ", "P18", ",", " ", "P19"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Zs", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
     "Z0", ",", " ", "Z1", ",", " ", "Z2", ",", " ", "Z3", ",", " ", "Z4", 
      ",", " ", "Z5", ",", " ", "Z6", ",", " ", "Z7", ",", " ", "Z8", ",", 
      " ", "Z9", ",", " ", "Z10", ",", " ", "Z11", ",", " ", "Z12"}], "}"}]}],
    ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"PsToUs", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"PsToUs", ",", " ", 
        RowBox[{
         RowBox[{"Ps", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         RowBox[{"Us", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "10"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"PsToUs", ",", " ", 
        RowBox[{
         RowBox[{"Ps", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "/", 
          RowBox[{
           RowBox[{"(", "U10", ")"}], "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}]}]}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "11", ",", " ", "20"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"PsToUs", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mod7Weights", "=", 
    RowBox[{"{", 
     RowBox[{
     "0", ",", "6", ",", "5", ",", "3", ",", "1", " ", ",", "2", ",", "4", 
      ",", "1", ",", "2", ",", "4", ",", " ", "0", ",", "6", ",", "5", ",", 
      "3", ",", "1", " ", ",", "2", ",", "4", ",", "1", ",", "2", ",", "4"}], 
     "}"}]}], ";"}], " ", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order3Ps", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P1", "\[Rule]", "P2"}], ",", 
      RowBox[{"P2", "\[Rule]", "P3"}], ",", 
      RowBox[{"P3", "\[Rule]", "P1"}], ",", 
      RowBox[{"P4", "\[Rule]", "P5"}], ",", 
      RowBox[{"P5", "\[Rule]", "P6"}], ",", 
      RowBox[{"P6", "\[Rule]", "P4"}], ",", 
      RowBox[{"P7", "\[Rule]", "P8"}], ",", 
      RowBox[{"P8", "\[Rule]", "P9"}], ",", 
      RowBox[{"P9", "\[Rule]", "P7"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"P11", "\[Rule]", "P12"}], ",", " ", 
      RowBox[{"P12", "\[Rule]", "P13"}], ",", " ", 
      RowBox[{"P13", "\[Rule]", "P11"}], ",", " ", 
      RowBox[{"P14", "\[Rule]", "P15"}], ",", " ", 
      RowBox[{"P15", "\[Rule]", "P16"}], ",", " ", 
      RowBox[{"P16", "\[Rule]", "P14"}], ",", " ", 
      RowBox[{"P17", "\[Rule]", "P18"}], ",", " ", 
      RowBox[{"P18", "\[Rule]", "P19"}], ",", " ", 
      RowBox[{"P19", "\[Rule]", "P17"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Order3Zs", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Z1", " ", "\[Rule]", " ", "Z2"}], ",", " ", 
      RowBox[{"Z2", "\[Rule]", "Z3"}], ",", " ", 
      RowBox[{"Z3", "\[Rule]", "Z1"}], ",", " ", 
      RowBox[{"Z4", "\[Rule]", "Z5"}], ",", " ", 
      RowBox[{"Z5", "\[Rule]", "Z6"}], ",", " ", 
      RowBox[{"Z6", "\[Rule]", "Z4"}], ",", " ", 
      RowBox[{"Z7", "\[Rule]", "Z8"}], ",", " ", 
      RowBox[{"Z8", "\[Rule]", "Z9"}], ",", " ", 
      RowBox[{"Z9", "\[Rule]", "Z7"}], ",", " ", 
      RowBox[{"Z10", "\[Rule]", "Z11"}], ",", " ", 
      RowBox[{"Z11", "\[Rule]", "Z12"}], ",", " ", 
      RowBox[{"Z12", "\[Rule]", "Z10"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C2AutZs", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Z0", "\[Rule]", 
       RowBox[{"-", "Z0"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"Z1", "\[Rule]", "Z4"}], ",", " ", 
      RowBox[{"Z2", "\[Rule]", "Z5"}], ",", " ", 
      RowBox[{"Z3", "\[Rule]", "Z6"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"Z4", "\[Rule]", "Z1"}], ",", " ", 
      RowBox[{"Z5", "\[Rule]", "Z2"}], ",", " ", 
      RowBox[{"Z6", "\[Rule]", "Z3"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Z7", "\[Rule]", "Z10"}], ",", " ", 
      RowBox[{"Z8", "\[Rule]", "Z11"}], ",", " ", 
      RowBox[{"Z9", "\[Rule]", "Z12"}], ",", "\[IndentingNewLine]", 
      RowBox[{"Z10", "\[Rule]", "Z7"}], ",", " ", 
      RowBox[{"Z11", "\[Rule]", "Z8"}], ",", " ", 
      RowBox[{"Z12", "\[Rule]", "Z9"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ZWeights", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "0"}], "}"}], ",", " ", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "4"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "1"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4"}], ",", " ", "2"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", " ", "4"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"4", ",", " ", "6"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "5"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "1"}], ",", " ", "3"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "4"}], ",", " ", "6"}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "2"}], ",", " ", "5"}], "}"}]}], "\[IndentingNewLine]", 
     "}"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"C2AutPs", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"P10", "\[Rule]", 
       RowBox[{"-", "P10"}]}], ",", " ", 
      RowBox[{"P11", "\[Rule]", 
       RowBox[{"-", "P11"}]}], ",", " ", 
      RowBox[{"P12", "\[Rule]", 
       RowBox[{"-", "P12"}]}], ",", 
      RowBox[{"P13", "\[Rule]", 
       RowBox[{"-", "P13"}]}], ",", 
      RowBox[{"P14", "\[Rule]", 
       RowBox[{"-", "P14"}]}], ",", 
      RowBox[{"P15", "\[Rule]", 
       RowBox[{"-", "P15"}]}], ",", 
      RowBox[{"P16", "\[Rule]", 
       RowBox[{"-", "P16"}]}], ",", 
      RowBox[{"P17", "\[Rule]", 
       RowBox[{"-", "P17"}]}], ",", 
      RowBox[{"P18", "\[Rule]", 
       RowBox[{"-", "P18"}]}], ",", " ", 
      RowBox[{"P19", "\[Rule]", 
       RowBox[{"-", "P19"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Import", " ", "files"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"FileNames", "[", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "filename", " ", "=", " ", "\"\<Equations/Z_singular_equations.txt\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ZSingularEquations", "=", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}], "/.", 
     RowBox[{"rr", "\[Rule]", 
      SqrtBox[
       RowBox[{"-", "7"}]]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filename", " ", "=", " ", "\"\<Dependency/points_on_Z.txt\>\""}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"ZPoints", "=", 
    RowBox[{
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"320", ";;", "480"}], "]"}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"ToRR", "[", "x_", "]"}], ":=", 
    RowBox[{"Ret", "=", 
     RowBox[{
      RowBox[{"Rationalize", "[", 
       RowBox[{"Chop", "[", 
        RowBox[{
         RowBox[{"N", "[", 
          RowBox[{
           RowBox[{"Re", "[", "x", "]"}], ",", "1900"}], "]"}], ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}], "+", 
      RowBox[{"rr", " ", 
       RowBox[{"Rationalize", "[", 
        RowBox[{"Chop", "[", 
         RowBox[{
          RowBox[{"N", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Im", "[", "x", "]"}], "/", 
             SqrtBox["7"]}], ",", "1900"}], "]"}], ",", 
          RowBox[{"10", "^", 
           RowBox[{"(", 
            RowBox[{"-", "1800"}], ")"}]}]}], "]"}], "]"}]}]}]}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "module", " ", "finds", " ", "simple", " ", "linear", " ", 
    "compbinations", " ", "of", " ", "rows", " ", "of", " ", "matrices", " ", 
    "that", " ", "are", " ", "defined", " ", "over", " ", "quadratic", " ", 
    "imaginary", " ", "field"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"NiceLinComb", "[", 
     RowBox[{"CoeffMatrix_", ",", "root_", ",", "prec_"}], "]"}], ":=", 
    "\[IndentingNewLine]", 
    RowBox[{"Module", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "BackToCxReduced", ",", "CoeffMatrixReIm", ",", "i", ",", "j", ",", 
        "k", ",", "u", ",", "r", ",", "v", ",", "SmallLinComb", ",", "rk", 
        ",", "NewRow1", ",", "NewRow2", ",", "BackToCxMatrix"}], "}"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "Building", " ", "the", " ", "rational", " ", "matrix", " ", "of", " ",
         "double", " ", "the", " ", "size", " ", "by", " ", "looking", " ", 
        "at", " ", "real", " ", "and", " ", "imaginary", " ", "parts", " ", 
        "of", " ", "rows", " ", "and", "  ", 
        RowBox[{"(", 
         RowBox[{"I", " ", "root"}], ")"}], " ", "times", " ", 
        RowBox[{"rows", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"CoeffMatrixReIm", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", " ", 
          RowBox[{"Length", "[", "CoeffMatrix", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"NewRow1", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"NewRow2", "=", 
           RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"j", "=", "1"}], ",", 
            RowBox[{"j", "\[LessEqual]", " ", 
             RowBox[{"Length", "[", 
              RowBox[{"CoeffMatrix", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
            RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"NewRow1", ",", 
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"CoeffMatrix", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"NewRow1", ",", 
               RowBox[{
                RowBox[{"Im", "[", 
                 RowBox[{
                  RowBox[{"CoeffMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], "/", "root"}]}], 
              "]"}], ";", "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"NewRow2", ",", 
               RowBox[{
                RowBox[{"Im", "[", 
                 RowBox[{
                  RowBox[{"CoeffMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "]"}], 
                RowBox[{"(", 
                 RowBox[{"-", "root"}], ")"}]}]}], "]"}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"AppendTo", "[", 
              RowBox[{"NewRow2", ",", 
               RowBox[{"Re", "[", 
                RowBox[{
                 RowBox[{"CoeffMatrix", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"CoeffMatrixReIm", ",", "NewRow1"}], "]"}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"CoeffMatrixReIm", ",", "NewRow2"}], "]"}], ";"}]}], 
        "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Getting", " ", "rid", " ", "of", " ", 
         RowBox[{"denominators", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"CoeffMatrixReIm", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Denominator", "[", 
              RowBox[{"CoeffMatrixReIm", "[", 
               RowBox[{"[", "k", "]"}], "]"}], "]"}], "/.", 
             RowBox[{"List", "\[Rule]", "LCM"}]}], ")"}], 
           RowBox[{"CoeffMatrixReIm", "[", 
            RowBox[{"[", "k", "]"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "CoeffMatrixReIm", "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Saturating", " ", "the", " ", "lattice", " ", "using", " ", "Smith", 
         " ", 
         RowBox[{"decomposition", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Starting Smith decomposition\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"u", ",", "r", ",", " ", "v"}], "}"}], " ", "=", " ", 
        RowBox[{"SmithDecomposition", "[", "CoeffMatrixReIm", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Smith decomposition is done\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"SmallLinComb", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"LinearSolve", "[", 
           RowBox[{
            RowBox[{"Transpose", "[", "v", "]"}], ",", 
            RowBox[{"Table", "[", 
             RowBox[{
              RowBox[{"KroneckerDelta", "[", 
               RowBox[{"k", ",", "i"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"Length", "[", 
                 RowBox[{"CoeffMatrixReIm", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
           "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"MatrixRank", "[", "CoeffMatrixReIm", "]"}]}], "}"}]}], 
         "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{"Key", " ", 
         RowBox[{"step", ":", " ", 
          RowBox[{"using", " ", "the", " ", "lattice", " ", "reduction", " ", 
           RowBox[{"algorithm", "."}]}]}]}], " ", "*)"}], 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Starting lattice reduction.\>\"", "]"}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"SmallLinComb", "=", 
        RowBox[{"LatticeReduce", "[", "SmallLinComb", "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"Print", "[", "\"\<Lattice reduction is done.\>\"", "]"}], ";",
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Getting", " ", "back", " ", "to", " ", "the", " ", "complex", " ", 
         RowBox[{"matrix", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BackToCxMatrix", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Table", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"SmallLinComb", "[", 
               RowBox[{"[", "i", "]"}], "]"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"2", "k"}], "-", "1"}], "]"}], "]"}], "+", " ", 
             RowBox[{"I", " ", "root", " ", 
              RowBox[{
               RowBox[{"SmallLinComb", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", "k"}], "]"}], "]"}]}]}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"SmallLinComb", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}], "/", "2"}]}], "}"}]}],
            "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "SmallLinComb", "]"}]}], "}"}]}], "]"}]}], 
       ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"(*", " ", 
        RowBox[{
        "Picking", " ", "the", " ", "first", " ", "rows", " ", "that", " ", 
         "give", " ", "the", " ", "correct", " ", 
         RowBox[{"rank", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
       RowBox[{"BackToCxReduced", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"rk", "=", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"For", "[", 
        RowBox[{
         RowBox[{"i", "=", "1"}], ",", 
         RowBox[{"i", "\[LessEqual]", 
          RowBox[{"Length", "[", "BackToCxMatrix", "]"}]}], ",", 
         RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"MatrixRank", "[", 
              RowBox[{"N", "[", 
               RowBox[{
                RowBox[{"Append", "[", 
                 RowBox[{"BackToCxReduced", ",", 
                  RowBox[{"BackToCxMatrix", "[", 
                   RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", "prec"}], 
               "]"}], "]"}], ">", "rk"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"rk", "++"}], ";", "\[IndentingNewLine]", 
             RowBox[{"BackToCxReduced", "=", 
              RowBox[{"Append", "[", 
               RowBox[{"BackToCxReduced", ",", 
                RowBox[{"BackToCxMatrix", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"(*", " ", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{"i", ",", "\"\< \>\"", ",", "rk"}], "]"}], ";"}], 
              "*)"}], "\[IndentingNewLine]", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"rk", "\[Equal]", 
                RowBox[{"Length", "[", "CoeffMatrix", "]"}]}], ",", 
               RowBox[{"i", "=", 
                RowBox[{
                 RowBox[{"Length", "[", "BackToCxMatrix", "]"}], "+", 
                 "1"}]}]}], "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
          ";"}]}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
       "BackToCxReduced"}]}], "\[IndentingNewLine]", "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.899491495172974*^9, 3.8994915043998504`*^9}, 
   3.899492204781925*^9, 3.8994923852857437`*^9, {3.8999339303038363`*^9, 
   3.8999339327908325`*^9}, {3.8999340022227516`*^9, 
   3.8999340022417507`*^9}, {3.900721578821105*^9, 3.9007215990126247`*^9}, {
   3.900721849215942*^9, 3.9007218590270495`*^9}, {3.901130881163972*^9, 
   3.901130881676968*^9}, {3.901394775302861*^9, 3.901394790335153*^9}, {
   3.90145886365101*^9, 3.901458865259338*^9}, 3.901474935148469*^9, 
   3.9019287548281875`*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"2d358d20-c123-42f1-b0f2-9b53fcbfa31d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"P0", "\[Rule]", "U0"}], ",", 
   RowBox[{"P1", "\[Rule]", "U1"}], ",", 
   RowBox[{"P2", "\[Rule]", "U2"}], ",", 
   RowBox[{"P3", "\[Rule]", "U3"}], ",", 
   RowBox[{"P4", "\[Rule]", "U4"}], ",", 
   RowBox[{"P5", "\[Rule]", "U5"}], ",", 
   RowBox[{"P6", "\[Rule]", "U6"}], ",", 
   RowBox[{"P7", "\[Rule]", "U7"}], ",", 
   RowBox[{"P8", "\[Rule]", "U8"}], ",", 
   RowBox[{"P9", "\[Rule]", "U9"}], ",", 
   RowBox[{"P10", "\[Rule]", 
    SqrtBox["U10"]}], ",", 
   RowBox[{"P11", "\[Rule]", 
    FractionBox["U11", 
     SqrtBox["U10"]]}], ",", 
   RowBox[{"P12", "\[Rule]", 
    FractionBox["U12", 
     SqrtBox["U10"]]}], ",", 
   RowBox[{"P13", "\[Rule]", 
    FractionBox["U13", 
     SqrtBox["U10"]]}], ",", 
   RowBox[{"P14", "\[Rule]", 
    FractionBox["U14", 
     SqrtBox["U10"]]}], ",", 
   RowBox[{"P15", "\[Rule]", 
    FractionBox["U15", 
     SqrtBox["U10"]]}], ",", 
   RowBox[{"P16", "\[Rule]", 
    FractionBox["U16", 
     SqrtBox["U10"]]}], ",", 
   RowBox[{"P17", "\[Rule]", 
    FractionBox["U17", 
     SqrtBox["U10"]]}], ",", 
   RowBox[{"P18", "\[Rule]", 
    FractionBox["U18", 
     SqrtBox["U10"]]}], ",", 
   RowBox[{"P19", "\[Rule]", 
    FractionBox["U19", 
     SqrtBox["U10"]]}]}], "}"}]], "Output",
 CellChangeTimes->{3.8994915610704465`*^9, 3.8994919134878397`*^9, 
  3.899492090361842*^9, 3.8994922147539644`*^9, 3.899492310596977*^9, 
  3.899492392219472*^9, 3.899492651112833*^9, 3.8999340671999035`*^9, 
  3.8999374297125196`*^9, 3.900373174892092*^9, 3.900375848138283*^9, 
  3.9007219520462203`*^9, 3.901130919758114*^9, 3.901392170767253*^9, 
  3.9013952848675213`*^9, 3.901458873252881*^9, 3.90147497288934*^9, 
  3.9014845287837*^9, 3.901928758642191*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"5081ba93-9fdb-4369-86aa-69b93f4e24d9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"\<\"Dependency\"\>", ",", "\<\"Equations\"\>", ",", "\<\".git\"\>",
    ",", "\<\"README.md\"\>", ",", "\<\"README.txt\"\>", 
   ",", "\<\"Section2.txt\"\>", ",", "\<\"Section3.nb\"\>", 
   ",", "\<\"Section4.nb\"\>", ",", "\<\"Verification\"\>"}], "}"}]], "Output",
 CellChangeTimes->{3.8994915610704465`*^9, 3.8994919134878397`*^9, 
  3.899492090361842*^9, 3.8994922147539644`*^9, 3.899492310596977*^9, 
  3.899492392219472*^9, 3.899492651112833*^9, 3.8999340671999035`*^9, 
  3.8999374297125196`*^9, 3.900373174892092*^9, 3.900375848138283*^9, 
  3.9007219520462203`*^9, 3.901130919758114*^9, 3.901392170767253*^9, 
  3.9013952848675213`*^9, 3.901458873252881*^9, 3.90147497288934*^9, 
  3.9014845287837*^9, 3.901928758901192*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"7b5be7c4-2a17-4c32-8345-2b652977e971"]
}, Open  ]],

Cell[TextData[StyleBox["We first find the 7 C_14 invariant quadratics in \
terms of Zi\[CloseCurlyQuote]s",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{
  3.899491507313264*^9},ExpressionUUID->"0c03c009-695c-4928-b2bc-\
69d499a60611"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"deg", "=", "2"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Powers", "=", 
   RowBox[{"{", 
    RowBox[{
    "b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6", ",", "b7", 
     ",", "b8", ",", "b9", ",", "b10", ",", " ", "b11", ",", " ", "b12", ",", 
     " ", "b13"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"AllPowers", "=", 
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Powers", "[", 
            RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Powers", "]"}]}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", 
              RowBox[{"Length", "[", "Powers", "]"}]}], "}"}]}], "]"}], 
          "\[Equal]", "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"count", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Equations", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Equationsrr", " ", "=", " ", 
    RowBox[{"{", "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RankTable", " ", "=", " ", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", " ", 
      RowBox[{"{", 
       RowBox[{"7", ",", " ", "7"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"mod7A", "=", "1"}], ",", 
     RowBox[{"mod7A", "\[LessEqual]", "6"}], ",", 
     RowBox[{"mod7A", "++"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"mod7B", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Weight=\>\"", ",", 
          RowBox[{"{", 
           RowBox[{"mod7A", ",", " ", "mod7B"}], "}"}]}], "]"}], ";"}], 
       "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"CorrectPowers", "=", 
       RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"Sum", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{"ZWeights", "[", 
                   RowBox[{"[", "k", "]"}], "]"}], " ", 
                  RowBox[{"Powers", "[", 
                   RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                 RowBox[{"{", 
                  RowBox[{"k", ",", "1", ",", 
                   RowBox[{"Length", "[", "ZWeights", "]"}]}], "}"}]}], "]"}],
                "/.", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ",", "7"}], "]"}], 
            "\[Equal]", 
            RowBox[{"{", 
             RowBox[{"mod7A", ",", " ", "mod7B"}], "}"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"CorrectPowers", ",", 
              RowBox[{"AllPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
          "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"(*", " ", 
       RowBox[{
       "These", " ", "are", " ", "monomials", " ", "of", " ", "weight", " ", 
        RowBox[{"(", 
         RowBox[{"mod7A", ",", " ", "0"}], ")"}]}], " ", "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{"Monomials", " ", "=", " ", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Product", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Zs", "[", 
             RowBox[{"[", "n", "]"}], "]"}], "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Powers", "[", 
               RowBox[{"[", "n", "]"}], "]"}], "/.", 
              RowBox[{"CorrectPowers", "[", 
               RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"n", ",", "1", ",", 
             RowBox[{"Length", "[", "Zs", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", "Monomials", "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"AppendTo", "[", 
          RowBox[{"Equations", ",", "  ", 
           RowBox[{"mon", " ", "+", " ", 
            RowBox[{"(", 
             RowBox[{"mon", "/.", "C2AutZs"}], ")"}]}]}], "]"}], ";"}], 
        "\[IndentingNewLine]", ",", " ", 
        RowBox[{"{", 
         RowBox[{"mon", ",", " ", "Monomials"}], "}"}]}], "]"}], ";"}]}], 
    "\[IndentingNewLine]", "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"AppendTo", "[", 
   RowBox[{"Equations", ",", " ", 
    RowBox[{"Z0", "^", "2"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"C14Quadratics", " ", "=", " ", 
  RowBox[{"DeleteDuplicates", "[", "Equations", "]"}]}]}], "Input",
 CellChangeTimes->{
  3.899491512952543*^9, {3.901392183161852*^9, 3.901392204947406*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"f9f5c919-c066-473a-9d15-f13805d193af"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Z12", " ", "Z5"}], "+", 
    RowBox[{"Z2", " ", "Z9"}]}], ",", 
   RowBox[{
    RowBox[{"Z10", " ", "Z3"}], "+", 
    RowBox[{"Z6", " ", "Z7"}]}], ",", 
   RowBox[{
    RowBox[{"Z12", " ", "Z2"}], "+", 
    RowBox[{"Z5", " ", "Z9"}]}], ",", 
   RowBox[{
    RowBox[{"Z11", " ", "Z4"}], "+", 
    RowBox[{"Z1", " ", "Z8"}]}], ",", 
   RowBox[{
    RowBox[{"Z1", " ", "Z11"}], "+", 
    RowBox[{"Z4", " ", "Z8"}]}], ",", 
   RowBox[{
    RowBox[{"Z10", " ", "Z6"}], "+", 
    RowBox[{"Z3", " ", "Z7"}]}], ",", 
   SuperscriptBox["Z0", "2"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8994915623684874`*^9, 3.899491916302945*^9, 3.899492091737832*^9, 
   3.89949221615401*^9, 3.899492311814006*^9, 3.899492393561612*^9, 
   3.899492654507739*^9, 3.8999340883859844`*^9, 3.899937432410056*^9, 
   3.900373215412178*^9, 3.9003758511852903`*^9, 3.9007219556972213`*^9, 
   3.901130952532311*^9, {3.901392179832534*^9, 3.901392205402028*^9}, 
   3.901395299394507*^9, 3.901474976276436*^9, 3.901484551593892*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"371e1217-c070-4a5a-87cc-14604675eda0"]
}, Open  ]],

Cell[TextData[{
 StyleBox["We want to find 10 linearly independent on Z cubics  F satisfying:\
\n",
  FontSize->24,
  FontColor->RGBColor[1, 0, 0]],
 StyleBox["1. F has second weight 0\n2. C_2(F) = -F\n3. F vanishes on z0 = 0\n\
\n7 of them should be Z0*(C_14 quadratics computed earlier).",
  FontSize->14,
  FontColor->RGBColor[1, 0, 0]]
}], "Text",
 CellChangeTimes->{{3.89949151972663*^9, 3.8994915217247562`*^9}, {
  3.901395304815342*^9, 
  3.901395330319141*^9}},ExpressionUUID->"358911ef-f4cf-435d-9a98-\
637845a7a72a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"We", " ", "will", " ", "look", " ", "for", " ", "a", " ", "C3"}],
     "-", " ", 
    RowBox[{"and", " ", "C2"}], "-", " ", 
    RowBox[{
    "invariant", " ", "set", " ", "of", " ", "cubic", " ", "monomials", " ", 
     "which", " ", "are", " ", 
     RowBox[{"{", "C7", "}"}], " ", "x", " ", 
     RowBox[{"{", "1", "}"}], " ", 
     RowBox[{"invariant", ".", " ", "\[IndentingNewLine]", "We"}], " ", 
     "also", " ", 
     RowBox[{"don", "'"}], "t", " ", "want", " ", "to", " ", "use", " ", 
     RowBox[{"Z0", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ListCoeffs", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<q\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "400"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Useful", " ", "cubic", " ", "monomials", " ", "are", " ", "chosen", " ",
       "to", " ", "be", " ", "C3", " ", "invariant", " ", "and", " ", "give", 
      " ", "C14", " ", "quadratics"}], "  ", "-", " ", "TBD"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllMonomials", " ", "=", " ", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Z6", "2"], " ", "Z8"}], ",", 
          RowBox[{
           SuperscriptBox["Z5", "2"], " ", "Z7"}], ",", 
          RowBox[{
           SuperscriptBox["Z1", "2"], " ", "Z12"}], ",", 
          RowBox[{"Z1", " ", "Z2", " ", "Z3"}], ",", 
          RowBox[{"Z11", " ", 
           SuperscriptBox["Z3", "2"]}], ",", 
          RowBox[{"Z10", " ", 
           SuperscriptBox["Z2", "2"]}], ",", 
          RowBox[{
           SuperscriptBox["Z4", "2"], " ", "Z9"}], ",", 
          RowBox[{"Z4", " ", "Z5", " ", "Z6"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Z4", " ", 
           SuperscriptBox["Z7", "2"]}], ",", 
          RowBox[{
           SuperscriptBox["Z3", "2"], " ", "Z8"}], ",", 
          RowBox[{"Z2", " ", "Z5", " ", "Z7"}], ",", 
          RowBox[{"Z2", " ", "Z4", " ", "Z6"}], ",", 
          RowBox[{
           SuperscriptBox["Z12", "2"], " ", "Z6"}], ",", 
          RowBox[{"Z1", " ", "Z10", " ", "Z7"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Z2", "2"], " ", "Z7"}], ",", 
          RowBox[{"Z1", " ", "Z5", " ", "Z6"}], ",", 
          RowBox[{"Z11", " ", "Z12", " ", "Z7"}], ",", 
          RowBox[{
           SuperscriptBox["Z11", "2"], " ", "Z5"}], ",", 
          RowBox[{"Z1", " ", "Z4", " ", "Z9"}], ",", 
          RowBox[{"Z12", " ", "Z3", " ", "Z9"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Z1", " ", 
           SuperscriptBox["Z7", "2"]}], ",", 
          RowBox[{"Z1", " ", "Z2", " ", "Z6"}], ",", 
          RowBox[{"Z12", " ", "Z7", " ", "Z8"}], ",", 
          RowBox[{"Z12", " ", 
           SuperscriptBox["Z4", "2"]}], ",", 
          RowBox[{"Z11", " ", "Z5", " ", "Z8"}], ",", 
          RowBox[{"Z11", " ", "Z3", " ", "Z6"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox["Z10", "2"], " ", "Z4"}], ",", 
          RowBox[{"Z3", " ", "Z4", " ", "Z5"}], ",", 
          RowBox[{"Z10", " ", "Z11", " ", "Z9"}], ",", 
          RowBox[{
           SuperscriptBox["Z1", "2"], " ", "Z9"}], ",", 
          RowBox[{"Z11", " ", "Z2", " ", "Z8"}], ",", 
          RowBox[{"Z3", " ", "Z6", " ", "Z8"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Z10", " ", 
           SuperscriptBox["Z5", "2"]}], ",", 
          RowBox[{"Z2", " ", "Z3", " ", "Z4"}], ",", 
          RowBox[{"Z10", " ", "Z8", " ", "Z9"}], ",", 
          RowBox[{"Z2", " ", 
           SuperscriptBox["Z8", "2"]}], ",", 
          RowBox[{"Z1", " ", "Z12", " ", "Z4"}], ",", 
          RowBox[{"Z12", " ", "Z6", " ", "Z9"}]}], "}"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Z1", " ", 
           SuperscriptBox["Z10", "2"]}], ",", 
          RowBox[{"Z11", " ", 
           SuperscriptBox["Z6", "2"]}], ",", 
          RowBox[{"Z10", " ", "Z2", " ", "Z5"}], ",", 
          RowBox[{"Z1", " ", "Z3", " ", "Z5"}], ",", 
          RowBox[{"Z3", " ", 
           SuperscriptBox["Z9", "2"]}], ",", 
          RowBox[{"Z10", " ", "Z4", " ", "Z7"}]}], "}"}]}], "}"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Length", "[", "AllMonomials", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cubic", " ", "=", " ", 
     RowBox[{"AllMonomials", ".", 
      RowBox[{"ListCoeffs", "[", 
       RowBox[{"[", 
        RowBox[{"1", ";;", 
         RowBox[{"Length", "[", "AllMonomials", "]"}]}], "]"}], "]"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "first", " ", "add", " ", "the", " ", "relation", " ", "that",
       " ", "the", " ", "cubic", " ", "is", " ", "anti"}], "-", 
     RowBox[{
     "invariant", " ", "with", " ", "respect", " ", "to", " ", "C2"}]}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"cubicC2", " ", "=", " ", 
     RowBox[{"cubic", "/.", "C2AutZs"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"C2AntiInvariance", " ", "=", " ", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"-", "1"}], "*", "cubic"}], " ", "-", " ", "cubicC2"}], 
           ",", " ", "AllMonomials"}], "]"}], " ", "\[Equal]", " ", "0"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{
         "q27", ",", "q28", ",", "q29", ",", "q30", ",", "q31", ",", "q32", 
          ",", "q33", ",", "q34", ",", "q35", ",", "q36", ",", "q37", ",", 
          "q38", ",", "q40", ",", "q41", ",", "q42", ",", "q43", ",", "q44", 
          ",", "q5", ",", "q6", ",", "q7", ",", "q8", ",", "q9"}], "}"}]}], 
       "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"antiInvariantCubic", " ", "=", " ", 
    RowBox[{"cubic", "/.", "C2AntiInvariance"}]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffQs", " ", "=", " ", 
     RowBox[{"Variables", "[", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"antiInvariantCubic", ",", " ", "AllMonomials"}], "]"}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Here", " ", "we", " ", "impose", " ", "the", " ", "relation", " ", 
      "that", " ", "this", " ", "vanishes", " ", "on", " ", 
      RowBox[{"z0", ".", " ", "Our"}], " ", "precomputed", " ", "points", " ",
       "were", " ", "in", " ", "Ps"}], ",", " ", 
     RowBox[{
     "so", " ", "we", " ", "will", " ", "instead", " ", "recompute", " ", 
      "them", " ", "in", " ", 
      RowBox[{"Zs", ".", " ", "We"}], " ", "also", " ", "precomputed", " ", 
      RowBox[{"them", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "filename", " ", "=", " ", "\"\<Dependency/points_on_z0_zs.txt\>\""}], 
    ";"}], "\n", 
   RowBox[{
    RowBox[{"Z0PointsZs", "=", 
     RowBox[{"ToExpression", "[", 
      RowBox[{"Import", "[", "filename", "]"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dimensions", "[", "Z0PointsZs", "]"}], ",", 
     RowBox[{"Accuracy", "[", "Z0PointsZs", "]"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"iter", " ", "=", "10"}], ";", "\[IndentingNewLine]", 
     RowBox[{"PointsOnZ0InZs", "=", 
      RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"k", "=", "1"}], ",", 
       RowBox[{"k", "\[LessEqual]", "iter"}], ",", 
       RowBox[{"k", "++"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<Iteration \>\"", ",", " ", "k"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"current", " ", "=", " ", 
         RowBox[{"NSolve", "[", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"Z0", "\[Equal]", "0"}], ",", 
               RowBox[{"Z1", "==", 
                RowBox[{"RandomChoice", "[", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Range", "[", "100", "]"}]}], ",", 
                   RowBox[{"Range", "[", "100", "]"}]}], "]"}], "]"}]}], ",", 
               RowBox[{"Z2", "==", 
                RowBox[{"RandomChoice", "[", 
                 RowBox[{"Join", "[", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"Range", "[", "100", "]"}]}], ",", 
                   RowBox[{"Range", "[", "100", "]"}]}], "]"}], "]"}]}]}], 
              "}"}], ",", 
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{"0", "\[Equal]", 
                RowBox[{"ZSingularEquations", "[", 
                 RowBox[{"[", "i", "]"}], "]"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"i", ",", "1", ",", 
                 RowBox[{"Length", "[", "ZSingularEquations", "]"}]}], 
                "}"}]}], "]"}]}], "]"}], ",", "1100"}], "]"}]}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"Accuracy", "[", 
          RowBox[{"current", "[", 
           RowBox[{"[", 
            RowBox[{"1", ";;", "10"}], "]"}], "]"}], "]"}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"If", " ", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Length", "[", "current", "]"}], " ", "\[NotEqual]", " ", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"PointsOnZ", " ", "=", " ", 
            RowBox[{"Join", "[", 
             RowBox[{"PointsOnZ0InZs", ",", 
              RowBox[{"current", "[", 
               RowBox[{"[", 
                RowBox[{"1", ";;", "10"}], "]"}], "]"}]}], "]"}]}], ";"}]}], 
         "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", "]"}], 
     ";"}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllRelations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"AllRelations", ",", " ", 
         RowBox[{"antiInvariantCubic", "/.", "pt"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"pt", ",", " ", "Z0PointsZs"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Length", "[", "AllRelations", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"coeffMatrix", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"coeffMatrix", ",", " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"rel", ",", " ", "coeffQs"}], "]"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"rel", ",", "AllRelations"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Dimensions", "[", "coeffMatrix", "]"}], ",", 
     RowBox[{"MatrixRank", "[", "coeffMatrix", "]"}], ",", 
     RowBox[{"Accuracy", "[", "coeffMatrix", "]"}]}], "}"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"nullCoeff", " ", "=", " ", 
     RowBox[{"NullSpace", "[", "coeffMatrix", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "nullCoeff", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reducedCoeff", " ", "=", 
     RowBox[{"RowReduce", "[", 
      RowBox[{"nullCoeff", ",", 
       RowBox[{"Tolerance", "\[Rule]", " ", 
        RowBox[{"10", "^", 
         RowBox[{"(", 
          RowBox[{"-", "500"}], ")"}]}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Accuracy", "[", "reducedCoeff", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactCoeff", "=", 
     RowBox[{"RootApproximant", "[", 
      RowBox[{
       RowBox[{"Chop", "[", 
        RowBox[{"reducedCoeff", ",", 
         RowBox[{"10", "^", 
          RowBox[{"(", 
           RowBox[{"-", "500"}], ")"}]}]}], "]"}], ",", " ", "2"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"exactCoeffinRR", " ", "=", " ", 
     RowBox[{"ToRR", "[", "exactCoeff", "]"}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Here", " ", "we", " ", "translate", " ", "the", " ", "solution", " ", 
     "back", " ", "to", " ", "assignments", " ", "of", " ", "coefficients"}], 
    " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllAssignments", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"assignment", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"AppendTo", "[", 
           RowBox[{"assignment", ",", " ", 
            RowBox[{
             RowBox[{"coeffQs", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
             RowBox[{"row", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ";"}], 
         "\[IndentingNewLine]", ",", " ", 
         RowBox[{"{", 
          RowBox[{"i", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "coeffQs", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"AllAssignments", ",", " ", "assignment"}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"row", ",", " ", "exactCoeffinRR"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"AllAssignments", ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Length", "[", "AllAssignments", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"resultCubics", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"AppendTo", "[", 
        RowBox[{"resultCubics", ",", " ", 
         RowBox[{"antiInvariantCubic", "/.", "assign"}]}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"assign", ",", " ", "AllAssignments"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "resultCubics", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "only", " ", "need", " ", "one", " ", "new", " ", "cubic"}], 
     ",", " ", 
     RowBox[{
     "provided", " ", "that", " ", "its", " ", "C3", " ", "translates", " ", 
      "complete", " ", "the", " ", "basis", " ", "of", " ", 
      RowBox[{"sections", ".", " ", "Trial"}], " ", "and", " ", "error", " ", 
      "shows", " ", "that", " ", "taking", " ", "the", " ", "second", " ", 
      "cubic", " ", 
      RowBox[{"works", "."}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"new", "=", 
    RowBox[{"resultCubics", "[", 
     RowBox[{"[", "2", "]"}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TenCubicsC3", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       SuperscriptBox["Z0", "3"], ",", " ", 
       RowBox[{
        RowBox[{"Z0", " ", "Z12", " ", "Z5"}], "+", 
        RowBox[{"Z0", " ", "Z2", " ", "Z9"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Z0", " ", "Z10", " ", "Z6"}], "+", 
        RowBox[{"Z0", " ", "Z3", " ", "Z7"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Z0", " ", "Z11", " ", "Z4"}], "+", 
        RowBox[{"Z0", " ", "Z1", " ", "Z8"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Z0", " ", "Z10", " ", "Z3"}], "+", 
        RowBox[{"Z0", " ", "Z6", " ", "Z7"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Z0", " ", "Z1", " ", "Z11"}], "+", 
        RowBox[{"Z0", " ", "Z4", " ", "Z8"}]}], ",", " ", 
       RowBox[{
        RowBox[{"Z0", " ", "Z12", " ", "Z2"}], "+", 
        RowBox[{"Z0", " ", "Z5", " ", "Z9"}]}], ",", "\[IndentingNewLine]", 
       "new", ",", "\[IndentingNewLine]", 
       RowBox[{"new", "/.", "Order3Zs"}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"new", "/.", "Order3Zs"}], "/.", "Order3Zs"}]}], " ", 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", 
    RowBox[{
     RowBox[{"TenCubicsC3", "/.", 
      RowBox[{"rr", "->", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}], "/.", "ZPoints"}], "]"}], " ", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"must", " ", "be", " ", "10"}], " ", "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<Equations/ten_cubics.txt\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", "TenCubicsC3"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "Now", " ", "we", " ", "change", " ", "rr", " ", "back", " ", "to", " ", 
      "square", " ", "root", " ", "of"}], " ", "-", "7"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TenCubicsC3", " ", "=", " ", 
     RowBox[{"TenCubicsC3", "/.", 
      RowBox[{"rr", "->", 
       SqrtBox[
        RowBox[{"-", "7"}]]}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{
  3.899491535792633*^9, {3.8994915948478403`*^9, 3.8994916121180267`*^9}, {
   3.89993400235975*^9, 3.8999340023927574`*^9}, {3.900721877614549*^9, 
   3.90072189373205*^9}, {3.90139231482003*^9, 3.901392317876072*^9}, {
   3.901392629763669*^9, 3.901392668388232*^9}, {3.901392705554166*^9, 
   3.9013927508596783`*^9}, {3.901392958298764*^9, 3.9013929651996803`*^9}, {
   3.901393027901053*^9, 3.901393028269289*^9}, 3.901393072231682*^9, {
   3.9013931137252083`*^9, 3.901393135454733*^9}, {3.901393233048481*^9, 
   3.901393364631424*^9}, {3.90139341723989*^9, 3.901393428004957*^9}, {
   3.901395358545911*^9, 3.9013953605368443`*^9}, {3.901395398453286*^9, 
   3.9013954253167877`*^9}, {3.901395528884059*^9, 3.9013956149780083`*^9}, {
   3.901395645696828*^9, 3.901395725957555*^9}, {3.9013958111621103`*^9, 
   3.901395939338479*^9}, {3.9013960753510923`*^9, 3.901396078328865*^9}, {
   3.9014589569459763`*^9, 3.901459090131609*^9}, {3.901463092641762*^9, 
   3.901463093374185*^9}, {3.901484404490467*^9, 3.901484461827237*^9}, {
   3.901484597540399*^9, 3.9014846008811398`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"13b884a1-5800-40ed-a60d-1d0df7abf9df"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q39", " ", "Z1", " ", 
   SuperscriptBox["Z10", "2"]}], "+", 
  RowBox[{"q3", " ", 
   SuperscriptBox["Z1", "2"], " ", "Z12"}], "-", 
  RowBox[{"q2", " ", "Z10", " ", 
   SuperscriptBox["Z2", "2"]}], "+", 
  RowBox[{"q4", " ", "Z1", " ", "Z2", " ", "Z3"}], "-", 
  RowBox[{"q1", " ", "Z11", " ", 
   SuperscriptBox["Z3", "2"]}], "-", 
  RowBox[{"q21", " ", 
   SuperscriptBox["Z10", "2"], " ", "Z4"}], "-", 
  RowBox[{"q19", " ", "Z1", " ", "Z12", " ", "Z4"}], "-", 
  RowBox[{"q16", " ", "Z2", " ", "Z3", " ", "Z4"}], "+", 
  RowBox[{"q24", " ", "Z12", " ", 
   SuperscriptBox["Z4", "2"]}], "+", 
  RowBox[{"q18", " ", 
   SuperscriptBox["Z11", "2"], " ", "Z5"}], "-", 
  RowBox[{"q11", " ", "Z10", " ", "Z2", " ", "Z5"}], "-", 
  RowBox[{"q12", " ", "Z1", " ", "Z3", " ", "Z5"}], "-", 
  RowBox[{"q22", " ", "Z3", " ", "Z4", " ", "Z5"}], "-", 
  RowBox[{"q15", " ", "Z10", " ", 
   SuperscriptBox["Z5", "2"]}], "+", 
  RowBox[{"q13", " ", 
   SuperscriptBox["Z12", "2"], " ", "Z6"}], "+", 
  RowBox[{"q22", " ", "Z1", " ", "Z2", " ", "Z6"}], "+", 
  RowBox[{"q26", " ", "Z11", " ", "Z3", " ", "Z6"}], "+", 
  RowBox[{"q12", " ", "Z2", " ", "Z4", " ", "Z6"}], "+", 
  RowBox[{"q16", " ", "Z1", " ", "Z5", " ", "Z6"}], "-", 
  RowBox[{"q4", " ", "Z4", " ", "Z5", " ", "Z6"}], "-", 
  RowBox[{"q10", " ", "Z11", " ", 
   SuperscriptBox["Z6", "2"]}], "+", 
  RowBox[{"q14", " ", "Z1", " ", "Z10", " ", "Z7"}], "+", 
  RowBox[{"q17", " ", "Z11", " ", "Z12", " ", "Z7"}], "+", 
  RowBox[{"q15", " ", 
   SuperscriptBox["Z2", "2"], " ", "Z7"}], "-", 
  RowBox[{"q14", " ", "Z10", " ", "Z4", " ", "Z7"}], "+", 
  RowBox[{"q11", " ", "Z2", " ", "Z5", " ", "Z7"}], "+", 
  RowBox[{"q2", " ", 
   SuperscriptBox["Z5", "2"], " ", "Z7"}], "+", 
  RowBox[{"q21", " ", "Z1", " ", 
   SuperscriptBox["Z7", "2"]}], "-", 
  RowBox[{"q39", " ", "Z4", " ", 
   SuperscriptBox["Z7", "2"]}], "-", 
  RowBox[{"q25", " ", "Z11", " ", "Z2", " ", "Z8"}], "+", 
  RowBox[{"q10", " ", 
   SuperscriptBox["Z3", "2"], " ", "Z8"}], "+", 
  RowBox[{"q25", " ", "Z11", " ", "Z5", " ", "Z8"}], "-", 
  RowBox[{"q26", " ", "Z3", " ", "Z6", " ", "Z8"}], "+", 
  RowBox[{"q1", " ", 
   SuperscriptBox["Z6", "2"], " ", "Z8"}], "+", 
  RowBox[{"q23", " ", "Z12", " ", "Z7", " ", "Z8"}], "-", 
  RowBox[{"q18", " ", "Z2", " ", 
   SuperscriptBox["Z8", "2"]}], "-", 
  RowBox[{"q24", " ", 
   SuperscriptBox["Z1", "2"], " ", "Z9"}], "-", 
  RowBox[{"q23", " ", "Z10", " ", "Z11", " ", "Z9"}], "+", 
  RowBox[{"q20", " ", "Z12", " ", "Z3", " ", "Z9"}], "+", 
  RowBox[{"q19", " ", "Z1", " ", "Z4", " ", "Z9"}], "-", 
  RowBox[{"q3", " ", 
   SuperscriptBox["Z4", "2"], " ", "Z9"}], "-", 
  RowBox[{"q20", " ", "Z12", " ", "Z6", " ", "Z9"}], "-", 
  RowBox[{"q17", " ", "Z10", " ", "Z8", " ", "Z9"}], "-", 
  RowBox[{"q13", " ", "Z3", " ", 
   SuperscriptBox["Z9", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.9013953682675867`*^9, {3.90139539883454*^9, 3.901395411650172*^9}, 
   3.9013955432710047`*^9, 3.901395588114232*^9, 3.90139564964421*^9, 
   3.901395680460178*^9, 3.901395727893421*^9, {3.901395858211595*^9, 
   3.901395942659485*^9}, 3.901396080022525*^9, {3.901459010501433*^9, 
   3.90145909061313*^9}, 3.9014631024431887`*^9, 3.9014749765782843`*^9, 
   3.9014845570774927`*^9, 3.9014846040288563`*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"3646bee2-cd1a-4f26-ab76-3d1c1293aa3b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100", ",", "13"}], "}"}], ",", "966.3255253804463`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9013953682675867`*^9, {3.90139539883454*^9, 3.901395411650172*^9}, 
   3.9013955432710047`*^9, 3.901395588114232*^9, 3.90139564964421*^9, 
   3.901395680460178*^9, 3.901395727893421*^9, {3.901395858211595*^9, 
   3.901395942659485*^9}, 3.901396080022525*^9, {3.901459010501433*^9, 
   3.90145909061313*^9}, 3.9014631024431887`*^9, 3.9014749765782843`*^9, 
   3.9014845570774927`*^9, 3.901484605745433*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"35740b9a-dd86-4ecd-884f-5d397fec576f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"100", ",", "22"}], "}"}], ",", "18", ",", "961.6828388041185`"}],
   "}"}]], "Output",
 CellChangeTimes->{
  3.9013953682675867`*^9, {3.90139539883454*^9, 3.901395411650172*^9}, 
   3.9013955432710047`*^9, 3.901395588114232*^9, 3.90139564964421*^9, 
   3.901395680460178*^9, 3.901395727893421*^9, {3.901395858211595*^9, 
   3.901395942659485*^9}, 3.901396080022525*^9, {3.901459010501433*^9, 
   3.90145909061313*^9}, 3.9014631024431887`*^9, 3.9014749765782843`*^9, 
   3.9014845570774927`*^9, 3.9014846104427643`*^9},
 CellLabel->"Out[85]=",ExpressionUUID->"b82fc324-2b0a-4280-af66-df06c36b2db6"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.9013953682675867`*^9, {3.90139539883454*^9, 3.901395411650172*^9}, 
   3.9013955432710047`*^9, 3.901395588114232*^9, 3.90139564964421*^9, 
   3.901395680460178*^9, 3.901395727893421*^9, {3.901395858211595*^9, 
   3.901395942659485*^9}, 3.901396080022525*^9, {3.901459010501433*^9, 
   3.90145909061313*^9}, 3.9014631024431887`*^9, 3.9014749765782843`*^9, 
   3.9014845570774927`*^9, 3.9014846165371757`*^9},
 CellLabel->"Out[98]=",ExpressionUUID->"6132cb60-1708-4916-b28e-bab32bd7cf4e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Z1", " ", 
   SuperscriptBox["Z10", "2"]}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7", "4"]}], "+", 
     FractionBox[
      RowBox[{"3", " ", "rr"}], "4"]}], ")"}], " ", "Z10", " ", "Z2", " ", 
   "Z5"}], "-", 
  RowBox[{"2", " ", "Z1", " ", "Z3", " ", "Z5"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], "-", 
     FractionBox["rr", "2"]}], ")"}], " ", 
   SuperscriptBox["Z12", "2"], " ", "Z6"}], "+", 
  RowBox[{"2", " ", "Z2", " ", "Z4", " ", "Z6"}], "-", 
  RowBox[{"Z11", " ", 
   SuperscriptBox["Z6", "2"]}], "-", 
  RowBox[{"Z1", " ", "Z10", " ", "Z7"}], "+", 
  RowBox[{"Z10", " ", "Z4", " ", "Z7"}], "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["7", "4"]}], "+", 
     FractionBox[
      RowBox[{"3", " ", "rr"}], "4"]}], ")"}], " ", "Z2", " ", "Z5", " ", 
   "Z7"}], "-", 
  RowBox[{"Z4", " ", 
   SuperscriptBox["Z7", "2"]}], "+", 
  RowBox[{
   SuperscriptBox["Z3", "2"], " ", "Z8"}], "-", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "2"], "-", 
     FractionBox["rr", "2"]}], ")"}], " ", "Z3", " ", 
   SuperscriptBox["Z9", "2"]}]}]], "Output",
 CellChangeTimes->{
  3.9013953682675867`*^9, {3.90139539883454*^9, 3.901395411650172*^9}, 
   3.9013955432710047`*^9, 3.901395588114232*^9, 3.90139564964421*^9, 
   3.901395680460178*^9, 3.901395727893421*^9, {3.901395858211595*^9, 
   3.901395942659485*^9}, 3.901396080022525*^9, {3.901459010501433*^9, 
   3.90145909061313*^9}, 3.9014631024431887`*^9, 3.9014749765782843`*^9, 
   3.9014845570774927`*^9, 3.901484616673851*^9},
 CellLabel->"Out[99]=",ExpressionUUID->"592b9f74-b34e-431f-b0d3-b2deabee68f9"],

Cell[BoxData["10"], "Output",
 CellChangeTimes->{
  3.9013953682675867`*^9, {3.90139539883454*^9, 3.901395411650172*^9}, 
   3.9013955432710047`*^9, 3.901395588114232*^9, 3.90139564964421*^9, 
   3.901395680460178*^9, 3.901395727893421*^9, {3.901395858211595*^9, 
   3.901395942659485*^9}, 3.901396080022525*^9, {3.901459010501433*^9, 
   3.90145909061313*^9}, 3.9014631024431887`*^9, 3.9014749765782843`*^9, 
   3.9014845570774927`*^9, 3.90148461834785*^9},
 CellLabel->
  "Out[101]=",ExpressionUUID->"50b95e6e-e22f-494e-97c2-61e69115ea39"]
}, Open  ]],

Cell[TextData[StyleBox["Finally, we compute the equations of the new FPP",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.89949213604535*^9, 
  3.8994921437732763`*^9}},ExpressionUUID->"3ddfd775-843e-4196-85ae-\
7bb26a747a50"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Qs", " ", "=", 
   RowBox[{"{", 
    RowBox[{
    "Q0", ",", " ", "Q1", ",", " ", "Q2", ",", " ", "Q3", ",", " ", "Q4", ",",
      " ", "Q5", ",", " ", "Q6", ",", " ", "Q7", ",", " ", "Q8", ",", " ", 
     "Q9"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"QsToZs", " ", "=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"QsToZs", ",", " ", 
        RowBox[{
         RowBox[{"Qs", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
         RowBox[{"TenCubicsC3", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}]}], "]"}], ";"}], 
     "\[IndentingNewLine]", ",", " ", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", "10"}], "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Print", "[", "elt", "]"}], ";"}], "\[IndentingNewLine]", ",", 
      RowBox[{"{", 
       RowBox[{"elt", ",", " ", "QsToZs"}], "}"}]}], "]"}], ";"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Monomials", "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Qs", "[", 
        RowBox[{"[", "i", "]"}], "]"}], 
       RowBox[{"Qs", "[", 
        RowBox[{"[", "j", "]"}], "]"}], 
       RowBox[{"Qs", "[", 
        RowBox[{"[", "k", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "10"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "1", ",", "i"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "j"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Length", "[", "Monomials", "]"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TableOfValues", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Monomials", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "/.", "QsToZs"}], "/.", 
       RowBox[{"ZPoints", "[", 
        RowBox[{"[", "l", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"l", ",", "1", ",", 
        RowBox[{"Length", "[", "ZPoints", "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", 
        RowBox[{"Length", "[", "Monomials", "]"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Dimensions", "[", "TableOfValues", "]"}], ",", 
    RowBox[{"Accuracy", "[", "TableOfValues", "]"}]}], "}"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"result", " ", "=", " ", 
   RowBox[{"NullSpace", "[", "TableOfValues", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<nullspace done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", 
   RowBox[{"Dimensions", "[", "result", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Accuracy", "[", "result", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResult", " ", "=", " ", 
   RowBox[{"RowReduce", "[", 
    RowBox[{"result", ",", " ", 
     RowBox[{"Tolerance", "\[Rule]", 
      RowBox[{"10", "^", 
       RowBox[{"(", 
        RowBox[{"-", "400"}], ")"}]}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "\"\<Rowreduce done\>\"", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Print", "[", 
    RowBox[{"Accuracy", "[", "rowResult", "]"}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exactResult", " ", "=", " ", 
   RowBox[{"RootApproximant", "[", 
    RowBox[{
     RowBox[{"Chop", "[", 
      RowBox[{"rowResult", ",", " ", 
       RowBox[{"10", "^", 
        RowBox[{"(", 
         RowBox[{"-", "390"}], ")"}]}]}], "]"}], ",", " ", "2"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResultrr", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToRR", "[", 
      RowBox[{"exactResult", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "exactResult", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newEquationsrr", " ", "=", " ", 
   RowBox[{"rowResultrr", ".", "Monomials"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"newEquations", " ", "=", " ", 
    RowBox[{"exactResult", ".", "Monomials"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ByteCount", "[", "newEquationsrr", "]"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"We", " ", "use", " ", "the", " ", "simplicaton", " ", "module"}], 
   " ", "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"exactResultNice", "=", 
   RowBox[{"NiceLinComb", "[", 
    RowBox[{"exactResult", ",", 
     RowBox[{"7", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}], ",", "100"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rowResultrr", " ", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"ToRR", "[", 
      RowBox[{"exactResultNice", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "1", ",", 
       RowBox[{"Length", "[", "exactResultNice", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"newEquationsrr", " ", "=", " ", 
   RowBox[{"rowResultrr", ".", "Monomials"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"newEquations", " ", "=", " ", 
    RowBox[{"exactResult", ".", "Monomials"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fname", "=", 
   RowBox[{
   "OpenWrite", "[", "\"\<Equations/Target_FPP_simple.txt\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Write", "[", 
   RowBox[{"fname", ",", "newEquationsrr"}], " ", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "newEquationsrr", " ", "]"}]}], "Input",
 CellChangeTimes->{{3.8994922423107615`*^9, 3.8994922996944404`*^9}, {
  3.899492617488504*^9, 3.8994926179055195`*^9}, {3.8999340027227497`*^9, 
  3.899934002744751*^9}, {3.8999373797244587`*^9, 3.899937384826462*^9}, {
  3.901130804717055*^9, 3.901130816324052*^9}, {3.9011308745569673`*^9, 
  3.90113087555097*^9}, {3.9013961174391127`*^9, 3.90139612863445*^9}, {
  3.90139623695722*^9, 3.901396343415325*^9}, {3.9014589103709803`*^9, 
  3.901458911746407*^9}},
 CellLabel->
  "In[107]:=",ExpressionUUID->"002ed880-e6fb-4871-b9a4-9aa4d71ee82e"],

Cell[BoxData["220"], "Output",
 CellChangeTimes->{3.8994923168298807`*^9, 3.899492399109687*^9, 
  3.899492660419679*^9, 3.899934165355719*^9, 3.8999374422154636`*^9, 
  3.9003732896687946`*^9, 3.9003758620211687`*^9, 3.90072196944022*^9, 
  3.901131017086191*^9, 3.9013961425329723`*^9, 3.901396267951013*^9, 
  3.9013963505499153`*^9, 3.901459098709392*^9, 3.901463111932836*^9, 
  3.901474982456565*^9, 3.9014847062902136`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"25e16fe9-9f49-4fe9-bc33-3507b8671d11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"161", ",", "220"}], "}"}], ",", "617.6348179214522`"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.8994923168298807`*^9, 3.899492399109687*^9, 
  3.899492660419679*^9, 3.899934165355719*^9, 3.8999374422154636`*^9, 
  3.9003732896687946`*^9, 3.9003758620211687`*^9, 3.90072196944022*^9, 
  3.901131017086191*^9, 3.9013961425329723`*^9, 3.901396267951013*^9, 
  3.9013963505499153`*^9, 3.901459098709392*^9, 3.901463111932836*^9, 
  3.901474982456565*^9, 3.9014847229622126`*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"d4716015-b252-4ff6-b16b-edeacce61851"],

Cell[CellGroupData[{

Cell[BoxData["\<\"nullspace done\"\>"], "Print",
 CellChangeTimes->{3.899492558951002*^9, 3.899492822437296*^9, 
  3.899934530604005*^9, 3.899937765676676*^9, 3.9003736668181705`*^9, 
  3.900376185483958*^9, 3.900722330310484*^9, 3.901131384701747*^9, 
  3.901396230704452*^9, 3.901396280408828*^9, 3.901396513820418*^9, 
  3.901459524533061*^9, 3.90146343451145*^9, 3.901475372029064*^9, 
  3.9014851465294337`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"2d9718e2-cb59-4c7d-ba1e-9393960de02e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"84", ",", "220"}], "}"}]], "Print",
 CellChangeTimes->{3.899492558951002*^9, 3.899492822437296*^9, 
  3.899934530604005*^9, 3.899937765676676*^9, 3.9003736668181705`*^9, 
  3.900376185483958*^9, 3.900722330310484*^9, 3.901131384701747*^9, 
  3.901396230704452*^9, 3.901396280408828*^9, 3.901396513820418*^9, 
  3.901459524533061*^9, 3.90146343451145*^9, 3.901475372029064*^9, 
  3.9014851465434337`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"bd7e4377-f5ca-4f02-832b-7a34695c31b3"],

Cell[BoxData["634.8952716840669`"], "Print",
 CellChangeTimes->{3.899492558951002*^9, 3.899492822437296*^9, 
  3.899934530604005*^9, 3.899937765676676*^9, 3.9003736668181705`*^9, 
  3.900376185483958*^9, 3.900722330310484*^9, 3.901131384701747*^9, 
  3.901396230704452*^9, 3.901396280408828*^9, 3.901396513820418*^9, 
  3.901459524533061*^9, 3.90146343451145*^9, 3.901475372029064*^9, 
  3.901485146583439*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d85bca9e-5ba2-4256-b172-a9d285e87955"],

Cell[BoxData["\<\"Rowreduce done\"\>"], "Print",
 CellChangeTimes->{3.899492558951002*^9, 3.899492822437296*^9, 
  3.899934530604005*^9, 3.899937765676676*^9, 3.9003736668181705`*^9, 
  3.900376185483958*^9, 3.900722330310484*^9, 3.901131384701747*^9, 
  3.901396230704452*^9, 3.901396280408828*^9, 3.901396513820418*^9, 
  3.901459524533061*^9, 3.90146343451145*^9, 3.901475372029064*^9, 
  3.9014851596004047`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"914caaeb-2e9f-4392-b2b8-f87b6812d95c"],

Cell[BoxData["628.7050563971749`"], "Print",
 CellChangeTimes->{3.899492558951002*^9, 3.899492822437296*^9, 
  3.899934530604005*^9, 3.899937765676676*^9, 3.9003736668181705`*^9, 
  3.900376185483958*^9, 3.900722330310484*^9, 3.901131384701747*^9, 
  3.901396230704452*^9, 3.901396280408828*^9, 3.901396513820418*^9, 
  3.901459524533061*^9, 3.90146343451145*^9, 3.901475372029064*^9, 
  3.9014851596684103`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"19880e0a-f2fd-484d-a5b2-5725ad12939e"]
}, Open  ]],

Cell[BoxData["5495480"], "Output",
 CellChangeTimes->{3.8994923168298807`*^9, 3.899492399109687*^9, 
  3.899492660419679*^9, 3.899934165355719*^9, 3.8999374422154636`*^9, 
  3.9003732896687946`*^9, 3.9003758620211687`*^9, 3.90072196944022*^9, 
  3.901131017086191*^9, 3.9013961425329723`*^9, 3.901396267951013*^9, 
  3.9013963505499153`*^9, 3.901459098709392*^9, 3.901463111932836*^9, 
  3.901474982456565*^9, 3.901485262940323*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"556fc8b2-eb02-49ed-a6c3-5b6066fd6032"],

Cell[CellGroupData[{

Cell[BoxData["\<\"Starting Smith decomposition\"\>"], "Print",
 CellChangeTimes->{3.899492558951002*^9, 3.899492822437296*^9, 
  3.899934530604005*^9, 3.899937765676676*^9, 3.9003736668181705`*^9, 
  3.900376185483958*^9, 3.900722330310484*^9, 3.901131384701747*^9, 
  3.901396230704452*^9, 3.901396280408828*^9, 3.901396513820418*^9, 
  3.901459524533061*^9, 3.90146343451145*^9, 3.901475372029064*^9, 
  3.9014852677763243`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"2e67380a-2d16-4814-807a-974fa3a10a85"],

Cell[BoxData["\<\"Smith decomposition is done\"\>"], "Print",
 CellChangeTimes->{3.899492558951002*^9, 3.899492822437296*^9, 
  3.899934530604005*^9, 3.899937765676676*^9, 3.9003736668181705`*^9, 
  3.900376185483958*^9, 3.900722330310484*^9, 3.901131384701747*^9, 
  3.901396230704452*^9, 3.901396280408828*^9, 3.901396513820418*^9, 
  3.901459524533061*^9, 3.90146343451145*^9, 3.901475372029064*^9, 
  3.9014859617925825`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"d6c782bf-ac4d-42b7-b0f7-91659c6cae9d"],

Cell[BoxData["\<\"Starting lattice reduction.\"\>"], "Print",
 CellChangeTimes->{3.899492558951002*^9, 3.899492822437296*^9, 
  3.899934530604005*^9, 3.899937765676676*^9, 3.9003736668181705`*^9, 
  3.900376185483958*^9, 3.900722330310484*^9, 3.901131384701747*^9, 
  3.901396230704452*^9, 3.901396280408828*^9, 3.901396513820418*^9, 
  3.901459524533061*^9, 3.90146343451145*^9, 3.901475372029064*^9, 
  3.9014889515072546`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"772357ec-14b3-480a-baa9-b10babdaa163"],

Cell[BoxData["\<\"Lattice reduction is done.\"\>"], "Print",
 CellChangeTimes->{3.899492558951002*^9, 3.899492822437296*^9, 
  3.899934530604005*^9, 3.899937765676676*^9, 3.9003736668181705`*^9, 
  3.900376185483958*^9, 3.900722330310484*^9, 3.901131384701747*^9, 
  3.901396230704452*^9, 3.901396280408828*^9, 3.901396513820418*^9, 
  3.901459524533061*^9, 3.90146343451145*^9, 3.901475372029064*^9, 
  3.9014916908571644`*^9},
 CellLabel->
  "During evaluation of \
In[107]:=",ExpressionUUID->"9364db17-6bee-478a-ba9b-984d380cf8ef"]
}, Open  ]],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{3.8994923168298807`*^9, 3.899492399109687*^9, 
  3.899492660419679*^9, 3.899934165355719*^9, 3.8999374422154636`*^9, 
  3.9003732896687946`*^9, 3.9003758620211687`*^9, 3.90072196944022*^9, 
  3.901131017086191*^9, 3.9013961425329723`*^9, 3.901396267951013*^9, 
  3.9013963505499153`*^9, 3.901459098709392*^9, 3.901463111932836*^9, 
  3.901474982456565*^9, 3.9014931799361935`*^9},
 CellLabel->
  "Out[133]=",ExpressionUUID->"4de555de-c63e-4568-87a4-5f917aa83363"]
}, Open  ]],

Cell[TextData[StyleBox["Now we reduce the equations modulo p for verification \
purposes. \[LineSeparator]We will choose a prime p such that square root of \
-7 and cubic roots of 1 both exist (for example p = 37) for some further \
simplifications.",
 FontSize->24,
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.900286468709852*^9, 3.900286526126384*^9}, {
  3.901399820731202*^9, 
  3.901399829688958*^9}},ExpressionUUID->"ecfd214e-8f44-4198-b75b-\
fca10d79e8a9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "We", " ", "convert", " ", "Qs", " ", "to", " ", "Ts", " ", "as", " ", 
     RowBox[{"follows", ".", " ", "Here"}], " ", "w", " ", "is", " ", 
     "thought", " ", "of", " ", "as", " ", "a", " ", "non"}], "-", 
    RowBox[{"trivial", " ", "cubic", " ", "root", " ", "of", " ", "1."}]}], 
   " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Ts", "=", 
     RowBox[{"{", 
      RowBox[{
      "T0", ",", "T1", ",", "T2", ",", "T3", ",", "T4", ",", "T5", ",", "T6", 
       ",", "T7", ",", "T8", ",", "T9"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"QstoTs", " ", "=", " ", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Q0", "->", "T0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Q1", "->", 
        RowBox[{"T1", " ", "+", " ", "T2", " ", "+", " ", "T3"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Q2", "->", " ", 
        RowBox[{"T1", " ", "+", " ", 
         RowBox[{"w", " ", "T2"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "T3"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Q3", " ", "->", " ", 
        RowBox[{"T1", " ", "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "T2"}], " ", "+", " ", 
         RowBox[{"w", " ", "T3"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Q4", "->", 
        RowBox[{"T4", " ", "+", " ", "T5", " ", "+", " ", "T6"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Q5", "->", " ", 
        RowBox[{"T4", " ", "+", " ", 
         RowBox[{"w", " ", "T5"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "T6"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Q6", "->", " ", 
        RowBox[{"T4", " ", "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "T5"}], " ", "+", " ", 
         RowBox[{"w", " ", "T6"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"Q7", "->", 
        RowBox[{"T7", " ", "+", " ", "T8", " ", "+", " ", "T9"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Q8", "->", " ", 
        RowBox[{"T7", " ", "+", " ", 
         RowBox[{"w", " ", "T8"}], " ", "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "T9"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"Q9", "->", " ", 
        RowBox[{"T7", " ", "+", " ", 
         RowBox[{
          RowBox[{"w", "^", "2"}], " ", "T8"}], " ", "+", " ", 
         RowBox[{"w", " ", "T9"}]}]}]}], "\[IndentingNewLine]", "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Weight3Ts", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", " ", "0", ",", " ", "1", ",", " ", "2", ",", " ", "0", ",", 
       " ", "1", ",", " ", "2", ",", " ", "0", ",", " ", "1", ",", " ", "2"}],
       "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Order3Ts", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"T2", "->", " ", 
        RowBox[{"w", " ", "T2"}]}], ",", " ", 
       RowBox[{"T3", "->", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "T3"}]}], ",", " ", 
       RowBox[{"T5", "->", " ", 
        RowBox[{"w", " ", "T5"}]}], ",", " ", 
       RowBox[{"T6", "->", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "T6"}]}], ",", 
       RowBox[{"T8", "->", " ", 
        RowBox[{"w", " ", "T8"}]}], ",", " ", 
       RowBox[{"T9", "->", 
        RowBox[{
         RowBox[{"w", "^", "2"}], " ", "T9"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FPPinTs", " ", "=", 
     RowBox[{
      RowBox[{"newEquationsrr", "/.", "QstoTs"}], "/.", 
      RowBox[{
       RowBox[{"w", "^", "3"}], "->", "1"}]}]}], ";"}], "\[IndentingNewLine]",
    "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "Now", " ", "we", " ", "find", " ", "the", " ", "Degree", " ", "3", " ", 
     "monomials", " ", "in", " ", "terms", " ", "of", " ", "Ts"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"deg", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Powers", "=", 
     RowBox[{"{", 
      RowBox[{
      "b1", ",", "b2", ",", "b3", ",", "b4", ",", "b5", ",", "b6", ",", "b7", 
       ",", "b8", ",", "b9", ",", " ", "b10"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AllPowers", "=", 
     RowBox[{"Solve", "[", 
      RowBox[{
       RowBox[{"Join", "[", 
        RowBox[{
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Powers", "[", 
             RowBox[{"[", "k", "]"}], "]"}], "\[GreaterEqual]", "0"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"Length", "[", "Powers", "]"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{"Powers", "[", 
              RowBox[{"[", "k", "]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"Length", "[", "Powers", "]"}]}], "}"}]}], "]"}], 
           "\[Equal]", "deg"}], "}"}]}], "]"}], ",", "Integers"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mod3Monomials", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"Print", "[", "mod3", "]"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"CorrectPowers", "=", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Mod", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Weight3Ts", "[", 
                    RowBox[{"[", "k", "]"}], "]"}], " ", 
                   RowBox[{"Powers", "[", 
                    RowBox[{"[", "k", "]"}], "]"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", "1", ",", 
                    RowBox[{"Length", "[", "Weight3Ts", "]"}]}], "}"}]}], 
                 "]"}], "/.", 
                RowBox[{"AllPowers", "[", 
                 RowBox[{"[", "k", "]"}], "]"}]}], ",", "3"}], "]"}], 
             "\[Equal]", "mod3"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"AppendTo", "[", 
              RowBox[{"CorrectPowers", ",", 
               RowBox[{"AllPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ";"}]}], 
           "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", 
           RowBox[{"Length", "[", "AllPowers", "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Monomials", "=", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Product", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Ts", "[", 
              RowBox[{"[", "n", "]"}], "]"}], "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Powers", "[", 
                RowBox[{"[", "n", "]"}], "]"}], "/.", 
               RowBox[{"CorrectPowers", "[", 
                RowBox[{"[", "k", "]"}], "]"}]}], ")"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"n", ",", "1", ",", "10"}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "CorrectPowers", "]"}]}], "}"}]}], "]"}]}],
        ";", "\[IndentingNewLine]", 
       RowBox[{"(*", 
        RowBox[{
         RowBox[{"Print", "[", "Monomials", "]"}], ";", "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"Length", "[", "Monomials", "]"}], "]"}], ";"}], "*)"}], 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"Mod3Monomials", ",", " ", "Monomials"}], "]"}], ";"}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"mod3", ",", " ", "0", ",", " ", "2"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "split", " ", "the", " ", "84", " ", "equations", " ", "in", 
     " ", "Ts", " ", "to", " ", "3", "*", "84", " ", "equations", " ", 
     "separated", " ", "by", " ", "its", " ", "C3", " ", "weight"}], " ", 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ExpandedEquations", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"weight0Eq", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"weight1Eq", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       RowBox[{"weight2Eq", " ", "=", " ", "0"}], ";", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", 
       RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"weight0Eq", " ", "+=", " ", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"eq", ",", " ", "term"}], "]"}], "*", "term"}]}], ";"}], 
         "\[IndentingNewLine]", ",", " ", 
         RowBox[{"{", 
          RowBox[{"term", ",", " ", 
           RowBox[{"Mod3Monomials", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"weight1Eq", " ", "+=", " ", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"eq", ",", " ", "term"}], "]"}], "*", "term"}]}], ";"}], 
         "\[IndentingNewLine]", ",", " ", 
         RowBox[{"{", 
          RowBox[{"term", ",", " ", 
           RowBox[{"Mod3Monomials", "[", 
            RowBox[{"[", "2", "]"}], "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"weight2Eq", " ", "+=", " ", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{"eq", ",", " ", "term"}], "]"}], "*", "term"}]}], ";"}], 
         "\[IndentingNewLine]", ",", " ", 
         RowBox[{"{", 
          RowBox[{"term", ",", " ", 
           RowBox[{"Mod3Monomials", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"ExpandedEquations", ",", " ", 
         RowBox[{"{", 
          RowBox[{"weight0Eq", ",", " ", "weight1Eq", ",", " ", "weight2Eq"}],
           "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"eq", ",", " ", "FPPinTs"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "collect", " ", "the", " ", "coefficient", " ", "matrix", " ",
       "of", " ", "the", " ", "252", " ", 
      RowBox[{"equations", ".", " ", "This"}], " ", "matrix", " ", "will", 
      " ", "have", " ", "rank", " ", "84"}], ",", " ", 
     RowBox[{
     "and", " ", "we", " ", "will", " ", "find", " ", "the", " ", "linearly", 
      " ", "independent", " ", "set", " ", "of", " ", "84", " ", "equations", 
      " ", "from", " ", "this"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CoeffMatrix", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"row", " ", "=", " ", 
        RowBox[{"Coefficient", "[", 
         RowBox[{"eq", ",", " ", 
          RowBox[{"Flatten", "[", "Mod3Monomials", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"CoeffMatrix", ",", " ", "row"}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"eq", ",", " ", 
        RowBox[{"Flatten", "[", "ExpandedEquations", "]"}]}], "}"}]}], "]"}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "First", " ", "we", " ", "check", " ", "that", " ", "the", " ", "matrix", 
     " ", "has", " ", "rank", " ", "84.", " ", "We", " ", "will", " ", "use", 
     " ", "a", " ", "numerical", " ", "approximation", " ", "of", " ", "this",
      " ", "matrix", " ", "to", " ", "save", " ", "computation", " ", 
     "time"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"approx", " ", "=", " ", 
     RowBox[{"N", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"CoeffMatrix", "/.", 
         RowBox[{"rr", "->", 
          SqrtBox[
           RowBox[{"-", "7"}]]}]}], "/.", 
        RowBox[{"w", "->", 
         RowBox[{"Exp", "[", 
          RowBox[{"2", "*", "\[Pi]", "*", 
           RowBox[{"I", "/", "3"}]}], "]"}]}]}], ",", " ", "500"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "approx", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{
     "We", " ", "precomputed", " ", "where", " ", "the", " ", "84", " ", 
      "linearly", " ", "independent", " ", "vectors", " ", "should", " ", 
      "be"}], ",", " ", 
     RowBox[{"we", " ", "verify", " ", "it", " ", "here"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"input", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"approx", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "80"}], "]"}], "]"}], ",", " ", 
       RowBox[{"approx", "[", 
        RowBox[{"[", 
         RowBox[{"81", ";;", "82"}], "]"}], "]"}], ",", " ", 
       RowBox[{"approx", "[", 
        RowBox[{"[", 
         RowBox[{"85", ";;", "85"}], "]"}], "]"}], ",", " ", 
       RowBox[{"approx", "[", 
        RowBox[{"[", 
         RowBox[{"250", ";;", "250"}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixRank", "[", "input", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9003739808164577`*^9, 3.9003742984417915`*^9}, 
   3.9003743289977875`*^9, 3.9003743666478553`*^9, 3.9011388602321424`*^9, {
   3.901464016507372*^9, 3.9014640837391577`*^9}, 3.901464115232985*^9, {
   3.901469094822568*^9, 3.9014690983063993`*^9}, {3.901469152206808*^9, 
   3.901469155249082*^9}, {3.9014693614905863`*^9, 3.9014693616688747`*^9}, {
   3.9014697354896383`*^9, 3.901469736955*^9}, {3.90148477601254*^9, 
   3.9014847962726755`*^9}},
 CellLabel->
  "In[134]:=",ExpressionUUID->"7d4a6166-1eff-46ab-992c-ce09863b5a1c"],

Cell[CellGroupData[{

Cell[BoxData["0"], "Print",
 CellChangeTimes->{{3.90037428241579*^9, 3.9003743323427906`*^9}, 
   3.9003743721328588`*^9, 3.9003763109203033`*^9, 3.9007224611493893`*^9, 
   3.901138909980483*^9, {3.9013998144782877`*^9, 3.901399830895567*^9}, 
   3.901399983127097*^9, 3.901469159050181*^9, 3.901469366977603*^9, 
   3.9014697537327337`*^9, 3.901481934573557*^9, 3.9014931876322527`*^9},
 CellLabel->
  "During evaluation of \
In[134]:=",ExpressionUUID->"183c8031-bc4a-44db-a738-2ea93510c359"],

Cell[BoxData["1"], "Print",
 CellChangeTimes->{{3.90037428241579*^9, 3.9003743323427906`*^9}, 
   3.9003743721328588`*^9, 3.9003763109203033`*^9, 3.9007224611493893`*^9, 
   3.901138909980483*^9, {3.9013998144782877`*^9, 3.901399830895567*^9}, 
   3.901399983127097*^9, 3.901469159050181*^9, 3.901469366977603*^9, 
   3.9014697537327337`*^9, 3.901481934573557*^9, 3.901493187885249*^9},
 CellLabel->
  "During evaluation of \
In[134]:=",ExpressionUUID->"7133134c-38c0-4e75-b1a9-dabf1d45a9f5"],

Cell[BoxData["2"], "Print",
 CellChangeTimes->{{3.90037428241579*^9, 3.9003743323427906`*^9}, 
   3.9003743721328588`*^9, 3.9003763109203033`*^9, 3.9007224611493893`*^9, 
   3.901138909980483*^9, {3.9013998144782877`*^9, 3.901399830895567*^9}, 
   3.901399983127097*^9, 3.901469159050181*^9, 3.901469366977603*^9, 
   3.9014697537327337`*^9, 3.901481934573557*^9, 3.9014931880372534`*^9},
 CellLabel->
  "During evaluation of \
In[134]:=",ExpressionUUID->"f3862b88-bd5f-4fff-8472-48cc8f34a198"]
}, Open  ]],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{3.901470126094846*^9, 3.9014824684442835`*^9, 
  3.901493845509066*^9},
 CellLabel->
  "Out[149]=",ExpressionUUID->"68ab3011-a970-486e-ab41-ee4d34631fff"],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{3.901470126094846*^9, 3.9014824684442835`*^9, 
  3.9014938799532146`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"21990a24-949b-491b-b5d4-9dd1b05fd0a7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Here", " ", "we", " ", "reduce", " ", "the", " ", "equations", " ", 
    "modulo", " ", "37."}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"exactInput", " ", "=", " ", 
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{"CoeffMatrix", "[", 
        RowBox[{"[", 
         RowBox[{"1", ";;", "80"}], "]"}], "]"}], ",", " ", 
       RowBox[{"CoeffMatrix", "[", 
        RowBox[{"[", 
         RowBox[{"81", ";;", "82"}], "]"}], "]"}], ",", " ", 
       RowBox[{"CoeffMatrix", "[", 
        RowBox[{"[", 
         RowBox[{"85", ";;", "85"}], "]"}], "]"}], ",", " ", 
       RowBox[{"CoeffMatrix", "[", 
        RowBox[{"[", 
         RowBox[{"250", ";;", "250"}], "]"}], "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"p", " ", "=", " ", "37"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reducedMatrix", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"reducedRow", " ", "=", " ", 
        RowBox[{"row", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"rr", "->", "17"}], ",", 
           RowBox[{"w", "->", "10"}]}], "}"}]}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"newRow", " ", "=", " ", 
        RowBox[{"{", "}"}]}], ";", "\[IndentingNewLine]", 
       RowBox[{"Do", " ", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"item", " ", "=", " ", 
           RowBox[{
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Numerator", "[", "elt", "]"}], ",", " ", "p"}], "]"}], 
            "/", 
            RowBox[{"Mod", "[", 
             RowBox[{
              RowBox[{"Denominator", "[", "elt", "]"}], ",", " ", "p"}], 
             "]"}]}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"AppendTo", "[", 
           RowBox[{"newRow", ",", " ", "item"}], "]"}], ";"}], 
         "\[IndentingNewLine]", ",", " ", 
         RowBox[{"{", 
          RowBox[{"elt", ",", " ", "reducedRow"}], "}"}]}], "]"}], ";", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"AppendTo", "[", 
        RowBox[{"reducedMatrix", ",", " ", "newRow"}], "]"}], ";"}], 
      "\[IndentingNewLine]", ",", " ", 
      RowBox[{"{", 
       RowBox[{"row", ",", " ", "exactInput"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "reducedMatrix", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reducedEquations", " ", "=", " ", 
     RowBox[{"reducedMatrix", ".", 
      RowBox[{"Flatten", "[", "Mod3Monomials", "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Length", "[", "reducedEquations", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "We", " ", "also", " ", "compute", " ", "3", " ", "minors", " ", "from", 
     " ", "the", " ", 
     RowBox[{"equations", "."}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"JacobianT", " ", "=", 
     RowBox[{"PolynomialMod", "[", 
      RowBox[{
       RowBox[{"Factor", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"D", "[", 
           RowBox[{
            RowBox[{"reducedEquations", "[", 
             RowBox[{"[", "i", "]"}], "]"}], ",", 
            RowBox[{"Ts", "[", 
             RowBox[{"[", "k", "]"}], "]"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "reducedEquations", "]"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"Length", "[", "Ts", "]"}]}], "}"}]}], "]"}], "]"}], ",", 
       " ", "p"}], "]"}]}], ";"}], " ", "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "JacobianT", "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Minor", " ", "1"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Minor1", " ", "=", " ", 
     RowBox[{"JacobianT", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "12", ",", "24", ",", "35", ",", "45", ",", "59", ",", "72", ",", 
          "83"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "2", ",", "3", ",", "4", ",", "6", ",", "7", ",", "8"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "Minor1", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M1", " ", "=", " ", 
     RowBox[{"Det", "[", "Minor1", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Minor", " ", "2"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Minor2", " ", "=", " ", 
     RowBox[{"JacobianT", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "11", ",", "23", ",", "36", ",", "48", ",", "52", ",", "71", ",", 
          "81"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "2", ",", "3", ",", "4", ",", "5", ",", "6", ",", "10"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "Minor2", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M2", "=", " ", 
     RowBox[{"Det", "[", "Minor2", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Minor", " ", "3"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Minor3", " ", "=", " ", 
     RowBox[{"JacobianT", "[", 
      RowBox[{"[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "10", ",", "16", ",", "35", ",", "47", ",", "60", ",", "69", ",", 
          "84"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "2", ",", "3", ",", "4", ",", "7", ",", "8", ",", "9"}], 
         "}"}]}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Dimensions", "[", "Minor3", "]"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"M3", "=", " ", 
     RowBox[{"Det", "[", "Minor3", "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{
     "OpenWrite", "[", "\"\<Equations/reduced_equations_37.txt\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", " ", "reducedEquations"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fname", "=", 
     RowBox[{"OpenWrite", "[", "\"\<Equations/minors_37.txt\>\"", "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Write", "[", 
     RowBox[{"fname", ",", " ", 
      RowBox[{"{", 
       RowBox[{"M1", ",", " ", "M2", ",", " ", "M3"}], "}"}]}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Close", "[", "fname", "]"}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.900375212653173*^9, 3.900375332726259*^9}, {
  3.900375406296419*^9, 3.9003754098424234`*^9}, {3.9003755657300267`*^9, 
  3.9003755753742847`*^9}, {3.900375637220959*^9, 3.900375646152963*^9}, {
  3.9011405894422393`*^9, 3.9011405954582415`*^9}, {3.901469694358363*^9, 
  3.9014697007236967`*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"5eb03bbf-84bf-4ac4-99d7-5dfa70b4ae50"],

Cell[BoxData["37"], "Output",
 CellChangeTimes->{3.901470155403139*^9, 3.9014824900734944`*^9, 
  3.901493881723215*^9},
 CellLabel->
  "Out[153]=",ExpressionUUID->"50be881a-4f4b-43f0-8c0d-0152a5dd32de"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"84", ",", "220"}], "}"}]], "Output",
 CellChangeTimes->{3.901470155403139*^9, 3.9014824900734944`*^9, 
  3.901493882588214*^9},
 CellLabel->
  "Out[156]=",ExpressionUUID->"51b32475-67d6-40f7-aa03-634b1978e07e"],

Cell[BoxData["84"], "Output",
 CellChangeTimes->{3.901470155403139*^9, 3.9014824900734944`*^9, 
  3.901493882683218*^9},
 CellLabel->
  "Out[158]=",ExpressionUUID->"204040f3-0e09-430c-95a3-9de18344428d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"84", ",", "10"}], "}"}]], "Output",
 CellChangeTimes->{3.901470155403139*^9, 3.9014824900734944`*^9, 
  3.9014938841372185`*^9},
 CellLabel->
  "Out[160]=",ExpressionUUID->"7515a4b3-3c6a-4ec0-a7d9-f5f04fbf9b31"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "7"}], "}"}]], "Output",
 CellChangeTimes->{3.901470155403139*^9, 3.9014824900734944`*^9, 
  3.901493884248225*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"3d077caf-3435-429f-8330-72c321158a3a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "7"}], "}"}]], "Output",
 CellChangeTimes->{3.901470155403139*^9, 3.9014824900734944`*^9, 
  3.901493886042225*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"5a7b1bca-2140-49ef-8b69-01eb1c178dac"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"7", ",", "7"}], "}"}]], "Output",
 CellChangeTimes->{3.901470155403139*^9, 3.9014824900734944`*^9, 
  3.9014938877262173`*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"a999868d-7ccd-4ee2-997f-7389f809152c"]
}, Open  ]]
},
WindowSize->{1194, 765.75},
WindowMargins->{{88.5, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.3 for Microsoft Windows (64-bit) (June 3, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f0cd3c69-a3ae-4a9b-aefd-eaf67201296e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 274, 6, 46, "Text",ExpressionUUID->"b4a84566-4625-447b-abf4-701402a4465d"],
Cell[CellGroupData[{
Cell[857, 30, 21552, 520, 2000, "Input",ExpressionUUID->"2d358d20-c123-42f1-b0f2-9b53fcbfa31d"],
Cell[22412, 552, 1833, 49, 80, "Output",ExpressionUUID->"5081ba93-9fdb-4369-86aa-69b93f4e24d9"],
Cell[24248, 603, 852, 13, 55, "Output",ExpressionUUID->"7b5be7c4-2a17-4c32-8345-2b652977e971"]
}, Open  ]],
Cell[25115, 619, 265, 6, 46, "Text",ExpressionUUID->"0c03c009-695c-4928-b2bc-69d499a60611"],
Cell[CellGroupData[{
Cell[25405, 629, 6159, 162, 638, "Input",ExpressionUUID->"f9f5c919-c066-473a-9d15-f13805d193af"],
Cell[31567, 793, 1150, 29, 35, "Output",ExpressionUUID->"371e1217-c070-4a5a-87cc-14604675eda0"]
}, Open  ]],
Cell[32732, 825, 527, 13, 151, "Text",ExpressionUUID->"358911ef-f4cf-435d-9a98-637845a7a72a"],
Cell[CellGroupData[{
Cell[33284, 842, 20370, 495, 2271, "Input",ExpressionUUID->"13b884a1-5800-40ed-a60d-1d0df7abf9df"],
Cell[53657, 1339, 3390, 73, 90, "Output",ExpressionUUID->"3646bee2-cd1a-4f26-ab76-3d1c1293aa3b"],
Cell[57050, 1414, 654, 13, 32, "Output",ExpressionUUID->"35740b9a-dd86-4ecd-884f-5d397fec576f"],
Cell[57707, 1429, 667, 13, 32, "Output",ExpressionUUID->"b82fc324-2b0a-4280-af66-df06c36b2db6"],
Cell[58377, 1444, 539, 8, 32, "Output",ExpressionUUID->"6132cb60-1708-4916-b28e-bab32bd7cf4e"],
Cell[58919, 1454, 1739, 49, 48, "Output",ExpressionUUID->"592b9f74-b34e-431f-b0d3-b2deabee68f9"],
Cell[60661, 1505, 541, 9, 32, "Output",ExpressionUUID->"50b95e6e-e22f-494e-97c2-61e69115ea39"]
}, Open  ]],
Cell[61217, 1517, 257, 5, 46, "Text",ExpressionUUID->"3ddfd775-843e-4196-85ae-7bb26a747a50"],
Cell[CellGroupData[{
Cell[61499, 1526, 7044, 197, 847, "Input",ExpressionUUID->"002ed880-e6fb-4871-b9a4-9aa4d71ee82e"],
Cell[68546, 1725, 513, 8, 32, "Output",ExpressionUUID->"25e16fe9-9f49-4fe9-bc33-3507b8671d11"],
Cell[69062, 1735, 629, 13, 32, "Output",ExpressionUUID->"d4716015-b252-4ff6-b16b-edeacce61851"],
Cell[CellGroupData[{
Cell[69716, 1752, 522, 9, 22, "Print",ExpressionUUID->"2d9718e2-cb59-4c7d-ba1e-9393960de02e"],
Cell[70241, 1763, 549, 11, 22, "Print",ExpressionUUID->"bd7e4377-f5ca-4f02-832b-7a34695c31b3"],
Cell[70793, 1776, 516, 9, 22, "Print",ExpressionUUID->"d85bca9e-5ba2-4256-b172-a9d285e87955"],
Cell[71312, 1787, 522, 9, 22, "Print",ExpressionUUID->"914caaeb-2e9f-4392-b2b8-f87b6812d95c"],
Cell[71837, 1798, 518, 9, 22, "Print",ExpressionUUID->"19880e0a-f2fd-484d-a5b2-5725ad12939e"]
}, Open  ]],
Cell[72370, 1810, 515, 8, 32, "Output",ExpressionUUID->"556fc8b2-eb02-49ed-a6c3-5b6066fd6032"],
Cell[CellGroupData[{
Cell[72910, 1822, 536, 9, 22, "Print",ExpressionUUID->"2e67380a-2d16-4814-807a-974fa3a10a85"],
Cell[73449, 1833, 535, 9, 22, "Print",ExpressionUUID->"d6c782bf-ac4d-42b7-b0f7-91659c6cae9d"],
Cell[73987, 1844, 535, 9, 22, "Print",ExpressionUUID->"772357ec-14b3-480a-baa9-b10babdaa163"],
Cell[74525, 1855, 534, 9, 22, "Print",ExpressionUUID->"9364db17-6bee-478a-ba9b-984d380cf8ef"]
}, Open  ]],
Cell[75074, 1867, 512, 8, 32, "Output",ExpressionUUID->"4de555de-c63e-4568-87a4-5f917aa83363"]
}, Open  ]],
Cell[75601, 1878, 482, 9, 114, "Text",ExpressionUUID->"ecfd214e-8f44-4198-b75b-fca10d79e8a9"],
Cell[CellGroupData[{
Cell[76108, 1891, 15141, 369, 1617, "Input",ExpressionUUID->"7d4a6166-1eff-46ab-992c-ce09863b5a1c"],
Cell[CellGroupData[{
Cell[91274, 2264, 494, 8, 22, "Print",ExpressionUUID->"183c8031-bc4a-44db-a738-2ea93510c359"],
Cell[91771, 2274, 492, 8, 22, "Print",ExpressionUUID->"7133134c-38c0-4e75-b1a9-dabf1d45a9f5"],
Cell[92266, 2284, 494, 8, 22, "Print",ExpressionUUID->"f3862b88-bd5f-4fff-8472-48cc8f34a198"]
}, Open  ]],
Cell[92775, 2295, 203, 4, 32, "Output",ExpressionUUID->"68ab3011-a970-486e-ab41-ee4d34631fff"],
Cell[92981, 2301, 205, 4, 32, "Output",ExpressionUUID->"21990a24-949b-491b-b5d4-9dd1b05fd0a7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93223, 2310, 7526, 192, 923, "Input",ExpressionUUID->"5eb03bbf-84bf-4ac4-99d7-5dfa70b4ae50"],
Cell[100752, 2504, 203, 4, 32, "Output",ExpressionUUID->"50be881a-4f4b-43f0-8c0d-0152a5dd32de"],
Cell[100958, 2510, 250, 6, 32, "Output",ExpressionUUID->"51b32475-67d6-40f7-aa03-634b1978e07e"],
Cell[101211, 2518, 203, 4, 32, "Output",ExpressionUUID->"204040f3-0e09-430c-95a3-9de18344428d"],
Cell[101417, 2524, 251, 6, 32, "Output",ExpressionUUID->"7515a4b3-3c6a-4ec0-a7d9-f5f04fbf9b31"],
Cell[101671, 2532, 247, 6, 32, "Output",ExpressionUUID->"3d077caf-3435-429f-8330-72c321158a3a"],
Cell[101921, 2540, 247, 6, 32, "Output",ExpressionUUID->"5a7b1bca-2140-49ef-8b69-01eb1c178dac"],
Cell[102171, 2548, 249, 6, 32, "Output",ExpressionUUID->"a999868d-7ccd-4ee2-997f-7389f809152c"]
}, Open  ]]
}
]
*)



==> anc/Verification/FPP_Hilbert.txt <==
FF<rr>:=QuadraticField(-7);
RR<Q0, Q1, Q2, Q3, Q4, Q5, Q6, Q7, Q8, Q9>:=PolynomialRing(FF,10,"grevlex");

Gens := [Q0*Q8*Q9*(85332 - 330068*rr) + Q3^2*Q9*(389509 - 253991*rr) + 
  Q2*Q7*Q9*(426228 - 249660*rr) + Q0*Q4*Q7*(-59230 - 244330*rr) + 
  Q4*Q7*Q8*(-92517 - 215513*rr) + Q3*Q7^2*(252128 - 203808*rr) + 
  Q4*Q6*Q7*(19555 - 185321*rr) + Q3*Q5*Q9*(459358 - 173598*rr) + 
  Q3*Q7*Q9*(-27919 - 167459*rr) + Q8^2*Q9*(-60435 - 159527*rr) + 
  Q1*Q2*Q9*(521318 - 154890*rr) + Q9^3*(195956 - 148764*rr) + 
  Q2*Q4*Q8*(-87956 - 147956*rr) + Q2*Q7^2*(-26083 - 144183*rr) + 
  Q2*Q7*Q8*(-98548 - 141764*rr) + Q1*Q3*Q9*(37718 - 135394*rr) + 
  Q1^2*Q8*(148199 - 132773*rr) + Q5^2*Q9*(-77341 - 131163*rr) + 
  Q4*Q5*Q8*(389547 - 130317*rr) + Q7*Q8*Q9*(158641 - 129811*rr) + 
  Q5*Q8*Q9*(-2717 - 129641*rr) + Q1^2*Q2*(-204955 - 127125*rr) + 
  Q2*Q3*Q7*(-28690 - 121122*rr) + Q4*Q5*Q7*(-6244 - 119788*rr) + 
  Q2*Q5*Q7*(249806 - 113158*rr) + Q2*Q6*Q8*(76779 - 112633*rr) + 
  Q0*Q2*Q8*(71755 - 111655*rr) + Q4*Q5*Q9*(-494535 - 108891*rr) + 
  Q2*Q5*Q8*(-359066 - 107798*rr) + Q3*Q6*Q7*(224908 - 106172*rr) + 
  Q3*Q5*Q8*(-70364 - 104188*rr) + Q0*Q6*Q9*(51450 - 102590*rr) + 
  Q0*Q1*Q9*(206060 - 101810*rr) + Q0*Q9^2*(-168517 - 94273*rr) + 
  Q1*Q5*Q8*(-429803 - 91367*rr) + Q6*Q7^2*(163788 - 82948*rr) + 
  Q2*Q3*Q9*(310838 - 82850*rr) + Q3*Q4*Q5*(-113840 - 81760*rr) + 
  Q4*Q8^2*(-261901 - 77289*rr) + Q0*Q1*Q5*(-97050 - 76125*rr) + 
  Q1*Q2*Q3*(-429485 - 75735*rr) + Q1*Q5^2*(32345 - 72965*rr) + 
  Q0*Q1^2*(72025 - 71750*rr) + Q2^2*Q3*(276675 - 69515*rr) + 
  Q6*Q7*Q8*(-33977 - 69317*rr) + Q4^2*Q6*(27185 - 67985*rr) + 
  Q0*Q4*Q8*(6890 - 67910*rr) + Q2*Q6*Q7*(437780 - 66940*rr) + 
  Q1*Q3*Q5*(-142875 - 65035*rr) + Q2*Q5^2*(-80225 - 64595*rr) + 
  Q0*Q6*Q8*(304615 - 63845*rr) + Q0*Q3*Q4*(24650 - 63175*rr) + 
  Q0*Q7*Q9*(273413 - 62503*rr) + Q1*Q3*Q8*(188144 - 60104*rr) + 
  Q0*Q3*Q6*(-29175 - 60000*rr) + Q6^2*Q8*(-78247 - 59721*rr) + 
  Q5*Q6*Q7*(183668 - 59196*rr) + Q2*Q3*Q6*(73765 - 58885*rr) + 
  Q2^2*Q9*(333745 - 57307*rr) + Q5*Q6*Q8*(201430 - 50758*rr) + 
  Q2*Q6^2*(-62875 - 47945*rr) + Q0*Q2*Q5*(-59975 - 44425*rr) + 
  Q2^2*Q7*(-203751 - 43987*rr) + Q0*Q1*Q3*(-58025 - 43975*rr) + 
  Q2*Q5*Q6*(-6760 - 43200*rr) + Q0*Q5*Q9*(326010 - 39060*rr) + 
  Q3^3*(-242030 - 38130*rr) + Q1*Q6^2*(-146970 - 34260*rr) + 
  Q6^2*Q9*(74367 - 33125*rr) + Q2^2*Q5*(139705 - 33085*rr) + 
  Q5^2*Q7*(-97830 - 32970*rr) + Q1*Q4^2*(-182470 - 31650*rr) + 
  Q0*Q3*Q7*(181695 - 31205*rr) + Q1*Q3*Q6*(-257935 - 31095*rr) + 
  Q0^2*Q6*(-119375 - 30000*rr) + Q0^2*Q5*(-44375 - 29375*rr) + 
  Q1^2*Q7*(64170 - 26694*rr) + Q1*Q2*Q8*(-103016 - 26464*rr) + 
  Q5*Q8^2*(-424696 - 25792*rr) + Q5^2*Q6*(163610 - 25300*rr) + 
  Q0*Q5*Q6*(-50950 - 24050*rr) + Q4^2*Q5*(-35620 - 23710*rr) + 
  Q2^3*(-186920 - 22760*rr) + Q3^2*Q7*(-4108 - 21556*rr) + 
  Q2*Q3^2*(31720 - 20540*rr) + Q6*Q9^2*(179496 - 19864*rr) + 
  Q2*Q4^2*(-260390 - 19280*rr) + Q6*Q8*Q9*(-530413 - 18073*rr) + 
  Q1^2*Q5*(309130 - 17810*rr) + Q0*Q6^2*(75950 - 16325*rr) + 
  Q0*Q5*Q7*(14870 - 15150*rr) + Q1*Q2*Q6*(321245 - 13755*rr) + 
  Q1*Q4*Q8*(281921 - 11895*rr) + Q1*Q7*Q8*(-389027 - 11671*rr) + 
  Q0*Q7^2*(-449435 - 9879*rr) + Q0^2*Q1*(-96250 - 8125*rr) + 
  Q1*Q2*Q7*(536996 - 7128*rr) + Q3*Q4^2*(-268605 - 7125*rr) + 
  Q0*Q4^2*(176625 - 7100*rr) + Q2*Q3*Q5*(-82200 - 5480*rr) + 
  Q4^2*Q9*(-99347 - 2219*rr) + Q2*Q4*Q5*(-19530 - 1820*rr) + 
  Q3^2*Q8*(164757 - 767*rr) + Q4*Q5^2*(134660 + 1280*rr) + 
  Q0^2*Q2*(-40000 + 1875*rr) + Q3^2*Q6*(292440 + 1920*rr) + 
  Q0^2*Q8*(-140250 + 3000*rr) + Q4*Q8*Q9*(-183830 + 3250*rr) + 
  Q1*Q7^2*(239980 + 4940*rr) + Q4*Q7^2*(-855 + 5453*rr) + 
  Q0*Q3*Q9*(-380525 + 5835*rr) + Q4^3*(-95525 + 5975*rr) + 
  Q2*Q6*Q9*(-471521 + 6331*rr) + Q4*Q6*Q8*(119382 + 6590*rr) + 
  Q5^2*Q8*(59042 + 7594*rr) + Q5^3*(47095 + 7665*rr) + 
  Q7^2*Q9*(422217 + 7813*rr) + Q3*Q6^2*(-3450 + 7820*rr) + 
  Q3*Q4*Q6*(-166420 + 10040*rr) + Q5*Q6^2*(-71975 + 12255*rr) + 
  Q3*Q5*Q7*(-101058 + 15094*rr) + Q6^3*(62710 + 18120*rr) + 
  Q2^2*Q8*(-153227 + 19825*rr) + Q6*Q8^2*(-255440 + 20400*rr) + 
  Q0*Q4*Q9*(460290 + 20920*rr) + Q0*Q8^2*(94942 + 21002*rr) + 
  Q2*Q4*Q6*(93515 + 21325*rr) + Q0*Q7*Q8*(-181620 + 21456*rr) + 
  Q0^2*Q7*(79750 + 22000*rr) + Q4*Q5*Q6*(143180 + 23800*rr) + 
  Q3*Q5*Q6*(288965 + 24495*rr) + Q4*Q7*Q9*(-293178 + 24558*rr) + 
  Q3^2*Q4*(-83780 + 25540*rr) + Q0*Q5^2*(-25325 + 26050*rr) + 
  Q0*Q2*Q6*(-225350 + 26800*rr) + Q0*Q3^2*(-94075 + 26900*rr) + 
  Q0*Q2^2*(-25075 + 28475*rr) + Q1^2*Q3*(320870 + 28750*rr) + 
  Q1*Q5*Q6*(-110050 + 28780*rr) + Q2^2*Q4*(177510 + 30730*rr) + 
  Q1*Q4*Q6*(-127490 + 31940*rr) + Q1^2*Q6*(-177035 + 31995*rr) + 
  Q0*Q1*Q4*(-141975 + 32675*rr) + Q0*Q1*Q2*(191250 + 33950*rr) + 
  Q0*Q1*Q6*(246500 + 34325*rr) + Q0^2*Q4*(7500 + 34375*rr) + 
  Q5*Q7*Q8*(-373750 + 36370*rr) + Q4^2*Q8*(83036 + 36848*rr) + 
  Q5*Q7^2*(-230274 + 36918*rr) + Q0*Q2*Q3*(212150 + 37275*rr) + 
  Q0^2*Q9*(-58875 + 39375*rr) + Q1*Q5*Q7*(-112736 + 43416*rr) + 
  Q3*Q5^2*(109270 + 46570*rr) + Q2^2*Q6*(80585 + 47805*rr) + 
  Q1^2*Q4*(-266940 + 48530*rr) + Q3*Q8^2*(-168959 + 48797*rr) + 
  Q7*Q9^2*(631913 + 49509*rr) + Q1*Q6*Q7*(-348260 + 49592*rr) + 
  Q3*Q4*Q7*(189724 + 49892*rr) + Q0*Q4*Q5*(208825 + 50325*rr) + 
  Q0*Q2*Q4*(-222975 + 51150*rr) + Q1*Q6*Q8*(79600 + 52248*rr) + 
  Q3^2*Q5*(-134065 + 54025*rr) + Q0*Q1*Q8*(-49495 + 54745*rr) + 
  Q0*Q3*Q5*(-311275 + 55900*rr) + Q0^2*Q3*(-1250 + 56250*rr) + 
  Q2*Q4*Q9*(335626 + 57206*rr) + Q1*Q4*Q9*(-167803 + 58185*rr) + 
  Q2*Q8^2*(-44715 + 58673*rr) + Q1*Q2*Q5*(-333240 + 59760*rr) + 
  Q0*Q5*Q8*(290655 + 59945*rr) + Q3*Q4*Q8*(75851 + 61251*rr) + 
  Q2*Q5*Q9*(-361985 + 61263*rr) + Q1^3*(108240 + 61920*rr) + 
  Q4*Q6^2*(-77315 + 64385*rr) + Q3*Q9^2*(-74101 + 66079*rr) + 
  Q1*Q8*Q9*(-63441 + 66867*rr) + Q1*Q2^2*(-114765 + 68445*rr) + 
  Q3*Q8*Q9*(322226 + 68570*rr) + Q1*Q7*Q9*(-327240 + 68664*rr) + 
  Q1*Q6*Q9*(-135413 + 69895*rr) + Q2*Q4*Q7*(164089 + 72949*rr) + 
  Q3*Q7*Q8*(59052 + 74604*rr) + Q0*Q2*Q9*(-210350 + 75860*rr) + 
  Q0*Q3*Q8*(-115660 + 77340*rr) + Q1*Q4*Q7*(-34816 + 79196*rr) + 
  Q1*Q4*Q5*(-156585 + 79945*rr) + Q0*Q4*Q6*(-27500 + 82225*rr) + 
  Q1*Q3*Q7*(12864 + 82336*rr) + Q3*Q4*Q9*(519028 + 88480*rr) + 
  Q2*Q3*Q8*(-123925 + 91363*rr) + Q3*Q6*Q9*(325561 + 95221*rr) + 
  Q3*Q6*Q8*(39829 + 97493*rr) + Q5*Q7*Q9*(-91587 + 99257*rr) + 
  Q2*Q3*Q4*(-8395 + 102565*rr) + Q4^2*Q7*(355412 + 109190*rr) + 
  Q0*Q1*Q7*(92345 + 117845*rr) + Q1^2*Q9*(240533 + 119465*rr) + 
  Q7^2*Q8*(-64305 + 120819*rr) + Q0*Q2*Q7*(75225 + 121095*rr) + 
  Q6^2*Q7*(138301 + 126411*rr) + Q5*Q9^2*(108307 + 136487*rr) + 
  Q5*Q6*Q9*(-47083 + 139313*rr) + Q2*Q9^2*(-116245 + 145583*rr) + 
  Q0*Q6*Q7*(71500 + 161020*rr) + Q1*Q2*Q4*(103705 + 164925*rr) + 
  Q8*Q9^2*(-277142 + 165090*rr) + Q1*Q3*Q4*(-42385 + 172155*rr) + 
  Q8^3*(-448559 + 181421*rr) + Q7*Q8^2*(-180058 + 194190*rr) + 
  Q7^3*(228786 + 199530*rr) + Q1*Q3^2*(-285030 + 207630*rr) + 
  Q1*Q9^2*(157207 + 219323*rr) + Q2*Q8*Q9*(-303549 + 219431*rr) + 
  Q6*Q7*Q9*(677405 + 221809*rr) + Q4*Q6*Q9*(-404749 + 230935*rr) + 
  Q1*Q5*Q9*(41637 + 239845*rr) + Q1*Q8^2*(-281722 + 245134*rr) + 
  Q4*Q9^2*(-174759 + 286133*rr), -56250*Q0^2*Q6 + 
  Q3*Q7*Q9*(86849 - 269683*rr) + Q3*Q7^2*(218297 - 258507*rr) + 
  Q1^2*Q2*(360765 - 243805*rr) + Q9^3*(61856 - 235424*rr) + 
  Q0*Q6*Q9*(112900 - 222750*rr) + Q0*Q4*Q7*(-349025 - 214025*rr) + 
  Q3^2*Q9*(260762 - 205158*rr) + Q3*Q5*Q9*(370331 - 203317*rr) + 
  Q2*Q6*Q8*(-72788 - 192788*rr) + Q2^2*Q3*(502565 - 174165*rr) + 
  Q4*Q7*Q9*(-448577 - 165629*rr) + Q3*Q4*Q9*(543551 - 164393*rr) + 
  Q1*Q2*Q3*(-77535 - 160665*rr) + Q4^2*Q9*(-113878 - 160128*rr) + 
  Q1*Q7^2*(200434 - 154598*rr) + Q4*Q6*Q7*(73135 - 153561*rr) + 
  Q3*Q7*Q8*(-319927 - 150363*rr) + Q1*Q4*Q8*(-330330 - 149970*rr) + 
  Q3*Q5*Q8*(-62099 - 148007*rr) + Q3*Q4*Q5*(-227365 - 146425*rr) + 
  Q3*Q5*Q7*(-102399 - 146131*rr) + Q2^2*Q8*(-238172 - 133332*rr) + 
  Q2^2*Q7*(-65147 - 131831*rr) + Q2*Q5^2*(-45170 - 129880*rr) + 
  Q2*Q4*Q8*(-80873 - 129237*rr) + Q0*Q5*Q6*(-63250 - 122875*rr) + 
  Q0*Q7*Q9*(181560 - 122600*rr) + Q8^2*Q9*(203682 - 121190*rr) + 
  Q3*Q8*Q9*(357728 - 119280*rr) + Q2^2*Q5*(-18360 - 118350*rr) + 
  Q0*Q4*Q8*(166850 - 114350*rr) + Q1*Q2*Q9*(519148 - 109292*rr) + 
  Q0*Q8*Q9*(561505 - 106775*rr) + Q2*Q7^2*(309200 - 103120*rr) + 
  Q0*Q2*Q8*(94125 - 99925*rr) + Q5*Q6*Q7*(56584 - 98300*rr) + 
  Q1*Q5*Q7*(-237415 - 96235*rr) + Q0*Q9^2*(-358955 - 93315*rr) + 
  Q1*Q6*Q8*(151124 - 92268*rr) + Q1*Q7*Q8*(-452721 - 92253*rr) + 
  Q1^3*(-154080 - 87740*rr) + Q2*Q3^2*(116580 - 86860*rr) + 
  Q2*Q5*Q6*(-123665 - 84495*rr) + Q6*Q7*Q8*(118350 - 82010*rr) + 
  Q1*Q6*Q9*(-149235 - 79027*rr) + Q3*Q4*Q8*(-210537 - 70261*rr) + 
  Q3*Q6*Q7*(228679 - 70181*rr) + Q5*Q6*Q8*(-8218 - 68694*rr) + 
  Q3*Q4^2*(-115685 - 66105*rr) + Q1*Q2^2*(-165165 - 63335*rr) + 
  Q5^2*Q9*(-31187 - 61185*rr) + Q2*Q7*Q9*(294129 - 60675*rr) + 
  Q4*Q5*Q7*(-251287 - 60411*rr) + Q0*Q1*Q4*(-217500 - 57750*rr) + 
  Q4^2*Q6*(355840 - 56440*rr) + Q7^2*Q9*(-35623 - 56427*rr) + 
  Q0*Q6^2*(175250 - 56000*rr) + Q0*Q4^2*(174375 - 52750*rr) + 
  Q5^2*Q6*(198150 - 52100*rr) + Q1*Q8^2*(305890 - 47622*rr) + 
  Q0*Q1*Q5*(-33625 - 46625*rr) + Q1^2*Q9*(24991 - 46037*rr) + 
  Q2*Q3*Q9*(-85572 - 44588*rr) + Q0*Q3*Q6*(-313625 - 43875*rr) + 
  Q1*Q4*Q6*(-177780 - 37570*rr) + Q4^2*Q7*(-175090 - 37444*rr) + 
  Q4^3*(38255 - 37125*rr) + Q3^3*(-252510 - 35150*rr) + 
  Q0*Q3*Q4*(72375 - 31250*rr) + Q3*Q4*Q7*(192341 - 29351*rr) + 
  Q2*Q5*Q7*(-168741 - 28197*rr) + Q0^2*Q5*(-40625 - 28125*rr) + 
  Q0*Q1*Q8*(-156400 - 26750*rr) + Q2*Q5*Q9*(-438704 - 25388*rr) + 
  Q1*Q2*Q6*(472380 - 24070*rr) + Q2*Q4*Q5*(180745 - 22415*rr) + 
  Q3^2*Q8*(377351 - 20149*rr) + Q1*Q2*Q8*(-314180 - 19476*rr) + 
  Q2^2*Q4*(178210 - 19310*rr) + Q0^2*Q1*(-28125 - 18750*rr) + 
  Q1*Q2*Q5*(224015 - 18675*rr) + Q2*Q4*Q9*(263255 - 16921*rr) + 
  Q0*Q3*Q7*(50675 - 16775*rr) + Q4*Q5*Q8*(11291 - 16133*rr) + 
  Q0*Q2^2*(-22625 - 15625*rr) + Q4^2*Q5*(-114950 - 15500*rr) + 
  Q2*Q6^2*(-97635 - 12105*rr) + Q3^2*Q6*(299150 - 12090*rr) + 
  Q1*Q3*Q9*(-419726 - 10806*rr) + Q2*Q4^2*(-57085 - 9195*rr) + 
  Q5^3*(15730 - 7550*rr) + Q3*Q5*Q6*(184525 - 5415*rr) + 
  Q2*Q3*Q7*(67975 - 3685*rr) + Q0*Q1*Q2*(168000 - 1875*rr) + 
  Q1^2*Q4*(304415 - 425*rr) + Q3*Q8^2*(-389295 + 205*rr) + 
  Q6^3*(-23725 + 1645*rr) + Q3*Q4*Q6*(-152760 + 3140*rr) + 
  Q3^2*Q7*(67751 + 3291*rr) + Q2*Q3*Q6*(-7190 + 4200*rr) + 
  Q1*Q5^2*(54835 + 4715*rr) + Q4*Q5*Q6*(34175 + 4755*rr) + 
  Q0^2*Q4*(-46875 + 6250*rr) + Q0^2*Q2*(-31250 + 6250*rr) + 
  Q0*Q8^2*(-21090 + 6610*rr) + Q0*Q6*Q7*(145250 + 6650*rr) + 
  Q1*Q3*Q6*(-131395 + 7115*rr) + Q0^2*Q9*(7500 + 10000*rr) + 
  Q5^2*Q7*(-16082 + 10234*rr) + Q6^2*Q8*(-111895 + 10327*rr) + 
  Q1*Q6^2*(-7495 + 11035*rr) + Q0^2*Q3*(18750 + 12500*rr) + 
  Q1*Q3*Q7*(-199812 + 13220*rr) + Q0*Q5*Q9*(-10475 + 13675*rr) + 
  Q7*Q8^2*(-151896 + 14280*rr) + Q0*Q5^2*(-108375 + 14875*rr) + 
  Q0^2*Q8*(-125000 + 16250*rr) + Q0*Q4*Q6*(-95000 + 19125*rr) + 
  Q0^2*Q7*(-38125 + 21875*rr) + Q4*Q5^2*(53755 + 21895*rr) + 
  Q0*Q6*Q8*(5050 + 22250*rr) + Q0*Q1^2*(-18875 + 23000*rr) + 
  Q5*Q7*Q9*(71455 + 23459*rr) + Q2*Q6*Q9*(-217643 + 25321*rr) + 
  Q6*Q8^2*(20628 + 27220*rr) + Q1*Q6*Q7*(-151462 + 28082*rr) + 
  Q0*Q2*Q5*(62500 + 29500*rr) + Q3*Q6^2*(-7945 + 32025*rr) + 
  Q1*Q2*Q7*(340188 + 32632*rr) + Q1^2*Q6*(-144690 + 32730*rr) + 
  Q1^2*Q7*(138019 + 33743*rr) + Q0*Q2*Q6*(-615125 + 36375*rr) + 
  Q5^2*Q8*(-218802 + 36604*rr) + Q0*Q3*Q5*(-401250 + 37625*rr) + 
  Q7^3*(244726 + 41054*rr) + Q4*Q6^2*(-180040 + 43030*rr) + 
  Q0*Q5*Q8*(87175 + 43075*rr) + Q8^3*(-75856 + 43632*rr) + 
  Q0*Q3^2*(-5250 + 43750*rr) + Q6^2*Q9*(-225215 + 44339*rr) + 
  Q2^3*(-387700 + 44360*rr) + Q6^2*Q7*(111762 + 44362*rr) + 
  Q0*Q1*Q3*(112125 + 44875*rr) + Q1*Q3*Q8*(174929 + 46141*rr) + 
  Q1*Q4^2*(-268285 + 47805*rr) + Q0*Q1*Q9*(61850 + 48000*rr) + 
  Q5*Q6^2*(-108810 + 49250*rr) + Q2*Q8^2*(356819 + 49335*rr) + 
  Q0*Q2*Q4*(-138000 + 49625*rr) + Q3*Q5^2*(66760 + 52090*rr) + 
  Q5*Q7*Q8*(-29829 + 52543*rr) + Q6*Q7^2*(166264 + 54360*rr) + 
  Q0*Q7^2*(-427575 + 55725*rr) + Q5*Q8*Q9*(-125932 + 58900*rr) + 
  Q0*Q4*Q5*(132875 + 59125*rr) + Q2*Q5*Q8*(-179808 + 59376*rr) + 
  Q0*Q3*Q8*(-5475 + 59925*rr) + Q1*Q5*Q8*(-15714 + 60618*rr) + 
  Q5*Q7^2*(-168364 + 62196*rr) + Q0*Q7*Q8*(75620 + 63040*rr) + 
  Q0*Q1*Q6*(-86500 + 64500*rr) + Q4*Q8^2*(106859 + 64687*rr) + 
  Q3*Q6*Q9*(103122 + 65362*rr) + Q3*Q6*Q8*(198770 + 65606*rr) + 
  Q2*Q4*Q6*(147425 + 66345*rr) + Q0*Q2*Q7*(199275 + 66375*rr) + 
  Q1*Q4*Q9*(47881 + 68821*rr) + Q1*Q4*Q5*(-66765 + 71465*rr) + 
  Q0*Q3*Q9*(-421350 + 74000*rr) + Q0*Q4*Q9*(275125 + 76425*rr) + 
  Q0*Q5*Q7*(17775 + 77525*rr) + Q2*Q8*Q9*(-155252 + 78444*rr) + 
  Q1*Q5*Q6*(-117785 + 79955*rr) + Q2*Q6*Q7*(269399 + 80395*rr) + 
  Q1*Q3^2*(98090 + 82030*rr) + Q2*Q7*Q8*(159640 + 91224*rr) + 
  Q2*Q4*Q7*(170380 + 91940*rr) + Q4*Q5*Q9*(-500623 + 93069*rr) + 
  Q1*Q3*Q5*(-60175 + 98525*rr) + Q1*Q3*Q4*(-193200 + 101080*rr) + 
  Q5*Q8^2*(-15878 + 103210*rr) + Q7*Q9^2*(219650 + 104698*rr) + 
  Q3^2*Q5*(215535 + 109825*rr) + Q1^2*Q3*(297740 + 110160*rr) + 
  Q2*Q3*Q5*(118135 + 111655*rr) + Q1*Q7*Q9*(-369487 + 116381*rr) + 
  Q1*Q9^2*(-140947 + 116537*rr) + Q7*Q8*Q9*(-14416 + 118256*rr) + 
  Q6*Q7*Q9*(-557 + 118975*rr) + Q5*Q9^2*(-345625 + 119387*rr) + 
  Q4*Q9^2*(-156949 + 121711*rr) + Q4^2*Q8*(1911 + 130175*rr) + 
  Q0*Q2*Q3*(167375 + 131875*rr) + Q4*Q6*Q9*(-41155 + 132725*rr) + 
  Q4*Q6*Q8*(387852 + 133064*rr) + Q1*Q8*Q9*(168677 + 134209*rr) + 
  Q4*Q7^2*(-43642 + 137350*rr) + Q1*Q4*Q7*(132894 + 138130*rr) + 
  Q2*Q3*Q4*(60450 + 138980*rr) + Q0*Q1*Q7*(-231450 + 141350*rr) + 
  Q2^2*Q6*(-43965 + 145295*rr) + Q6*Q8*Q9*(-60531 + 146985*rr) + 
  Q1^2*Q5*(7510 + 149320*rr) + Q4*Q8*Q9*(176451 + 149815*rr) + 
  Q2^2*Q9*(118428 + 151828*rr) + Q0*Q2*Q9*(-77775 + 153725*rr) + 
  Q3*Q9^2*(244592 + 154640*rr) + Q2*Q9^2*(701686 + 172206*rr) + 
  Q6*Q9^2*(306642 + 177530*rr) + Q3^2*Q4*(-142390 + 177610*rr) + 
  Q5*Q6*Q9*(158705 + 179341*rr) + Q2*Q3*Q8*(-399592 + 183684*rr) + 
  Q1*Q2*Q4*(383670 + 188810*rr) + Q1^2*Q8*(264870 + 269494*rr) + 
  Q1*Q5*Q9*(-119431 + 279513*rr) + Q4*Q7*Q8*(-123510 + 285362*rr) + 
  Q8*Q9^2*(-264591 + 367469*rr) + Q7^2*Q8*(475885 + 426841*rr), 
 Q1*Q7^2*(-46767 - 213507*rr) + Q4*Q7*Q9*(-267028 - 210996*rr) + 
  Q1*Q2*Q8*(-324102 - 209318*rr) + Q3*Q7*Q8*(-348204 - 197724*rr) + 
  Q0*Q1*Q4*(89275 - 180325*rr) + Q3*Q7^2*(252656 - 173984*rr) + 
  Q7*Q8^2*(-39335 - 171499*rr) + Q4*Q9^2*(336243 - 171385*rr) + 
  Q3*Q7*Q9*(11782 - 169634*rr) + Q2*Q6*Q8*(388636 - 156412*rr) + 
  Q1*Q2*Q5*(56375 - 149335*rr) + Q3*Q6*Q8*(398519 - 144389*rr) + 
  Q3*Q6*Q7*(140242 - 141582*rr) + Q1*Q4*Q7*(226537 - 139251*rr) + 
  Q2^2*Q5*(-195800 - 137560*rr) + Q3*Q4*Q8*(26179 - 134489*rr) + 
  Q4^2*Q9*(135152 - 127750*rr) + Q5^2*Q8*(-176407 - 126759*rr) + 
  Q1^2*Q2*(137865 - 123985*rr) + Q0*Q1*Q7*(-367130 - 115730*rr) + 
  Q0*Q4*Q7*(252245 - 113305*rr) + Q3*Q4*Q9*(20555 - 111749*rr) + 
  Q0*Q7*Q9*(76748 - 111588*rr) + Q1*Q7*Q9*(-91688 - 110760*rr) + 
  Q5*Q6*Q9*(189232 - 102588*rr) + Q1*Q6*Q8*(105521 - 97083*rr) + 
  Q1*Q4^2*(-64165 - 95445*rr) + Q0*Q5*Q9*(-189490 - 87960*rr) + 
  Q5*Q7*Q9*(-217574 - 87438*rr) + Q3*Q8*Q9*(427081 - 83611*rr) + 
  Q2*Q4*Q8*(126929 - 83035*rr) + Q0*Q9^2*(-106202 - 79598*rr) + 
  Q2*Q5^2*(45890 - 77390*rr) + Q0*Q6*Q9*(266625 - 76265*rr) + 
  Q0*Q1*Q2*(106500 - 76175*rr) + Q3*Q5^2*(-13930 - 74440*rr) + 
  Q2*Q4*Q7*(280270 - 74154*rr) + Q2*Q8*Q9*(130790 - 73138*rr) + 
  Q3*Q5*Q7*(199951 - 72769*rr) + Q8^2*Q9*(-180126 - 70310*rr) + 
  Q3^2*Q8*(-157685 - 67217*rr) + Q1*Q3*Q4*(22335 - 65965*rr) + 
  Q6*Q8*Q9*(-90134 - 65950*rr) + Q1*Q2*Q6*(-31275 - 65395*rr) + 
  Q2^2*Q7*(239303 - 63781*rr) + Q5*Q7^2*(258571 - 62945*rr) + 
  Q0*Q1*Q8*(298255 - 61805*rr) + Q3^2*Q9*(79477 - 60895*rr) + 
  Q1*Q3*Q6*(22220 - 58940*rr) + Q1*Q5*Q7*(-314009 - 56921*rr) + 
  Q5*Q6*Q7*(-248537 - 56593*rr) + Q3*Q5*Q8*(-320836 - 54248*rr) + 
  Q4*Q6*Q9*(284204 - 53468*rr) + Q2*Q3*Q6*(-48675 - 52025*rr) + 
  Q1*Q2*Q9*(154692 - 51724*rr) + Q9^3*(-156575 - 51715*rr) + 
  Q0*Q5*Q6*(135550 - 50425*rr) + Q2*Q4*Q5*(26380 - 49190*rr) + 
  Q6*Q7*Q8*(40397 - 47879*rr) + Q0*Q6*Q8*(-42485 - 47545*rr) + 
  Q2*Q7^2*(-96732 - 45100*rr) + Q2^2*Q3*(105970 - 42710*rr) + 
  Q1^3*(-251090 - 41830*rr) + Q0*Q2*Q6*(-247350 - 41450*rr) + 
  Q5^2*Q6*(53360 - 41320*rr) + Q0*Q4*Q9*(158815 - 40305*rr) + 
  Q2*Q3*Q7*(-80162 - 39858*rr) + Q2*Q3^2*(81975 - 39675*rr) + 
  Q1*Q5*Q6*(112860 - 37280*rr) + Q3*Q5*Q6*(53140 - 36360*rr) + 
  Q1*Q4*Q6*(149820 - 33350*rr) + Q5*Q8*Q9*(205086 - 30570*rr) + 
  Q2*Q9^2*(538804 - 29612*rr) + Q3*Q6^2*(34965 - 29405*rr) + 
  Q5*Q9^2*(-418838 - 29214*rr) + Q0*Q1*Q3*(171850 - 26975*rr) + 
  Q0*Q2*Q7*(85550 - 25930*rr) + Q1^2*Q7*(77308 - 25764*rr) + 
  Q7*Q9^2*(-145580 - 25404*rr) + Q1*Q4*Q8*(-124301 - 25273*rr) + 
  Q2^2*Q9*(89025 - 23355*rr) + Q3^2*Q6*(-178895 - 23215*rr) + 
  Q4*Q6*Q7*(-19709 - 22801*rr) + Q2*Q4^2*(136760 - 22030*rr) + 
  Q1*Q3*Q7*(-178384 - 21296*rr) + Q0*Q7*Q8*(137500 - 20684*rr) + 
  Q0*Q4*Q8*(148540 - 19460*rr) + Q1*Q5*Q9*(-15550 - 19210*rr) + 
  Q6^2*Q7*(72670 - 18626*rr) + Q1^2*Q6*(-191375 - 18565*rr) + 
  Q5^3*(125305 - 18485*rr) + Q4^2*Q8*(3719 - 18459*rr) + 
  Q4*Q5^2*(-15965 - 17395*rr) + Q7^2*Q9*(-90955 - 15711*rr) + 
  Q0^2*Q5*(30625 - 13750*rr) + Q0*Q2*Q4*(-11225 - 12725*rr) + 
  Q0*Q2^2*(96550 - 12650*rr) + Q1*Q4*Q5*(68720 - 12130*rr) + 
  Q0*Q7^2*(-20935 - 10339*rr) + Q3*Q4*Q5*(-73385 - 9785*rr) + 
  Q2*Q4*Q9*(-41743 - 7303*rr) + Q0*Q3*Q6*(-70050 - 7000*rr) + 
  Q4*Q5*Q6*(41355 - 5755*rr) + Q5*Q7*Q8*(195364 - 5644*rr) + 
  Q1*Q3*Q9*(-276402 - 5342*rr) + Q1*Q2*Q3*(151570 - 5210*rr) + 
  Q7^3*(393911 - 5125*rr) + Q0*Q3^2*(-50825 - 4975*rr) + 
  Q5^2*Q7*(-204273 - 4721*rr) + Q4*Q6^2*(-101840 - 4600*rr) + 
  Q2*Q3*Q8*(-120335 - 3131*rr) + Q0^2*Q3*(33125 - 3125*rr) + 
  Q0*Q4*Q6*(-44000 - 2150*rr) + Q1*Q2*Q4*(15425 - 535*rr) + 
  Q1^2*Q4*(130860 - 410*rr) + Q2^2*Q8*(-156984 + 160*rr) + 
  Q1*Q5^2*(26085 + 165*rr) + Q2*Q3*Q9*(-195747 + 441*rr) + 
  Q0*Q6^2*(107450 + 1675*rr) + Q1*Q2^2*(-99685 + 2065*rr) + 
  Q6*Q7*Q9*(-431450 + 3678*rr) + Q8^3*(312558 + 4342*rr) + 
  Q0^2*Q2*(6875 + 5000*rr) + Q4^2*Q5*(-45095 + 5315*rr) + 
  Q0*Q5^2*(35925 + 6175*rr) + Q1*Q4*Q9*(49710 + 9114*rr) + 
  Q0^2*Q4*(-89375 + 9375*rr) + Q1^2*Q9*(-241825 + 9379*rr) + 
  Q0^2*Q8*(-42125 + 9875*rr) + Q1*Q6*Q7*(111257 + 11017*rr) + 
  Q3*Q4^2*(-27835 + 12525*rr) + Q3^2*Q7*(-148339 + 13361*rr) + 
  Q5^2*Q9*(-56023 + 15409*rr) + Q0*Q5*Q8*(-363795 + 16295*rr) + 
  Q0^2*Q6*(-38125 + 16875*rr) + Q0^2*Q9*(86750 + 18750*rr) + 
  Q4^3*(220615 + 19525*rr) + Q6*Q7^2*(56192 + 19584*rr) + 
  Q2*Q5*Q8*(-446377 + 21239*rr) + Q0^2*Q1*(13125 + 23125*rr) + 
  Q0*Q3*Q7*(213945 + 24295*rr) + Q0*Q3*Q8*(229640 + 25390*rr) + 
  Q1*Q6*Q9*(-145052 + 25532*rr) + Q0*Q4*Q5*(94575 + 30575*rr) + 
  Q6^3*(-85025 + 33315*rr) + Q0*Q3*Q9*(-66825 + 33585*rr) + 
  Q4^2*Q7*(146103 + 34251*rr) + Q6*Q8^2*(383487 + 35043*rr) + 
  Q0*Q2*Q9*(-107950 + 35210*rr) + Q0*Q1^2*(-313225 + 36250*rr) + 
  Q0*Q2*Q3*(109900 + 37025*rr) + Q0^2*Q7*(-49625 + 37625*rr) + 
  Q2*Q6*Q9*(262447 + 37839*rr) + Q0*Q4^2*(199375 + 39525*rr) + 
  Q1*Q6^2*(-35585 + 40585*rr) + Q0*Q1*Q6*(35875 + 40950*rr) + 
  Q2*Q5*Q6*(-126280 + 41960*rr) + Q4^2*Q6*(66975 + 43035*rr) + 
  Q1*Q3^2*(-96555 + 44075*rr) + Q1*Q3*Q8*(-21249 + 44299*rr) + 
  Q3^2*Q4*(101945 + 47475*rr) + Q2^2*Q4*(20970 + 49830*rr) + 
  Q0*Q6*Q7*(157475 + 51445*rr) + Q0*Q2*Q5*(-73475 + 51825*rr) + 
  Q3^2*Q5*(181030 + 52630*rr) + Q3*Q5*Q9*(-362247 + 55229*rr) + 
  Q7*Q8*Q9*(-386427 + 55473*rr) + Q2*Q8^2*(-101675 + 55649*rr) + 
  Q1*Q9^2*(-205452 + 56228*rr) + Q2*Q3*Q5*(17720 + 57510*rr) + 
  Q0*Q3*Q4*(-75725 + 58825*rr) + Q0*Q5*Q7*(36295 + 59575*rr) + 
  Q2*Q3*Q4*(22070 + 60440*rr) + Q4*Q8*Q9*(60763 + 62047*rr) + 
  Q1^2*Q3*(30320 + 63280*rr) + Q1*Q8*Q9*(183046 + 66638*rr) + 
  Q1*Q2*Q7*(-241402 + 66746*rr) + Q2^2*Q6*(-19265 + 67715*rr) + 
  Q4*Q6*Q8*(221553 + 67817*rr) + Q6^2*Q8*(296946 + 68412*rr) + 
  Q4*Q5*Q8*(-354851 + 68745*rr) + Q0*Q1*Q9*(1210 + 69490*rr) + 
  Q1^2*Q8*(169042 + 70298*rr) + Q2*Q7*Q8*(92494 + 71830*rr) + 
  Q4*Q5*Q9*(-4631 + 73533*rr) + Q1^2*Q5*(107525 + 75195*rr) + 
  Q2*Q4*Q6*(43010 + 78370*rr) + Q0*Q8*Q9*(-128348 + 78632*rr) + 
  Q0*Q1*Q5*(128825 + 80375*rr) + Q3*Q4*Q6*(17395 + 80695*rr) + 
  Q2*Q6^2*(132760 + 81770*rr) + Q1*Q7*Q8*(5369 + 84021*rr) + 
  Q6^2*Q9*(-135599 + 84313*rr) + Q3^3*(-91980 + 84580*rr) + 
  Q0*Q3*Q5*(-140650 + 84775*rr) + Q4*Q5*Q7*(-173693 + 87063*rr) + 
  Q5*Q6^2*(-97095 + 90525*rr) + Q3*Q8^2*(-270113 + 92003*rr) + 
  Q4*Q8^2*(75781 + 93649*rr) + Q7^2*Q8*(-227270 + 96402*rr) + 
  Q5*Q8^2*(-62286 + 97626*rr) + Q2^3*(-196510 + 102330*rr) + 
  Q3*Q6*Q9*(-365654 + 110794*rr) + Q6*Q9^2*(-20505 + 112835*rr) + 
  Q3*Q4*Q7*(192192 + 114220*rr) + Q2*Q6*Q7*(379115 + 118519*rr) + 
  Q0*Q2*Q8*(126930 + 118820*rr) + Q0*Q8^2*(109562 + 125902*rr) + 
  Q4*Q7*Q8*(-450934 + 126298*rr) + Q1*Q3*Q5*(-86515 + 142505*rr) + 
  Q5*Q6*Q8*(-21384 + 147008*rr) + Q2*Q5*Q9*(118735 + 163839*rr) + 
  Q1*Q8^2*(422958 + 170390*rr) + Q4*Q7^2*(395624 + 187584*rr) + 
  Q8*Q9^2*(-345308 + 188084*rr) + Q2*Q7*Q9*(-30528 + 197392*rr) + 
  Q2*Q5*Q7*(-93155 + 197621*rr) + Q1*Q5*Q8*(-71366 + 234790*rr) + 
  Q3*Q9^2*(357053 + 308889*rr), Q3*Q4*Q7*(-502571 - 316827*rr) + 
  Q8*Q9^2*(31025 - 291315*rr) + Q2*Q8*Q9*(61269 - 221663*rr) + 
  Q1*Q5*Q9*(-159448 - 186076*rr) + Q4*Q5*Q8*(-308403 - 163391*rr) + 
  Q5*Q7*Q9*(-11118 - 159638*rr) + Q4*Q9^2*(148071 - 158085*rr) + 
  Q5*Q6*Q9*(-125692 - 155220*rr) + Q5*Q9^2*(86671 - 150733*rr) + 
  Q4*Q7^2*(-98838 - 140662*rr) + Q1*Q4*Q5*(149635 - 138305*rr) + 
  Q4*Q8*Q9*(-86024 - 137016*rr) + Q1*Q3*Q4*(-3400 - 134370*rr) + 
  Q1^2*Q3*(-295160 - 132060*rr) + Q7*Q8^2*(77901 - 123207*rr) + 
  Q4*Q8^2*(-216874 - 112834*rr) + Q5*Q7*Q8*(-11660 - 112524*rr) + 
  Q7^3*(-199516 - 109612*rr) + Q2*Q5*Q9*(100353 - 107535*rr) + 
  Q1*Q2*Q5*(305220 - 107220*rr) + Q6^2*Q9*(-6594 - 106916*rr) + 
  Q2*Q3*Q4*(259665 - 103555*rr) + Q1*Q3^2*(17865 - 102245*rr) + 
  Q2*Q3*Q9*(-116684 - 99388*rr) + Q1*Q8*Q9*(-255702 - 98734*rr) + 
  Q1^2*Q8*(14468 - 97852*rr) + Q4*Q7*Q8*(-65278 - 96046*rr) + 
  Q1*Q3*Q8*(-245884 - 94932*rr) + Q4*Q5*Q6*(-198565 - 89425*rr) + 
  Q3*Q9^2*(135167 - 87149*rr) + Q1*Q2*Q4*(-144460 - 86780*rr) + 
  Q0*Q3*Q8*(50210 - 84090*rr) + Q0*Q7^2*(15110 - 83906*rr) + 
  Q3*Q4^2*(452680 - 83080*rr) + Q4*Q5*Q9*(352255 - 82985*rr) + 
  Q7^2*Q8*(-325372 - 81996*rr) + Q3*Q6*Q8*(-43622 - 80226*rr) + 
  Q5^2*Q7*(-10977 - 79345*rr) + Q4*Q5^2*(-115235 - 79005*rr) + 
  Q0*Q2*Q9*(-65625 - 78035*rr) + Q1*Q5*Q7*(-142984 - 75892*rr) + 
  Q2*Q4*Q7*(-334052 - 75112*rr) + Q1*Q5*Q6*(-55325 - 73705*rr) + 
  Q3*Q4*Q9*(-421132 - 73532*rr) + Q0*Q2*Q4*(132225 - 72900*rr) + 
  Q1*Q9^2*(-70285 - 71289*rr) + Q0*Q1*Q9*(-162835 - 71265*rr) + 
  Q3*Q4*Q6*(245920 - 70760*rr) + Q1*Q7*Q9*(156861 - 70615*rr) + 
  Q1^2*Q9*(87025 - 69811*rr) + Q0*Q4*Q5*(-127075 - 66825*rr) + 
  Q6*Q9^2*(-273281 - 66757*rr) + Q7*Q8*Q9*(-283693 - 66585*rr) + 
  Q0*Q2*Q6*(252225 - 64800*rr) + Q1*Q4*Q7*(-415044 - 64604*rr) + 
  Q2^2*Q6*(-26000 - 62770*rr) + Q6*Q7^2*(-185388 - 61868*rr) + 
  Q3*Q8^2*(34904 - 61736*rr) + Q3^2*Q4*(26235 - 58805*rr) + 
  Q3^2*Q7*(92090 - 57158*rr) + Q2*Q9^2*(-359349 - 57121*rr) + 
  Q0*Q6*Q7*(-169475 - 56245*rr) + Q2*Q3*Q6*(72820 - 55980*rr) + 
  Q0*Q3*Q5*(148275 - 54275*rr) + Q0*Q1*Q6*(35375 - 54200*rr) + 
  Q1^2*Q4*(-448150 - 53110*rr) + Q3*Q5*Q8*(129141 - 51699*rr) + 
  Q8^3*(-88521 - 51269*rr) + Q0*Q1*Q8*(360470 - 50070*rr) + 
  Q6^2*Q7*(-150476 - 48420*rr) + Q0*Q2*Q3*(-181150 - 48150*rr) + 
  Q5*Q6^2*(147245 - 47905*rr) + Q3^2*Q6*(-232905 - 47485*rr) + 
  Q4*Q6*Q9*(163182 - 44894*rr) + Q0^2*Q8*(42750 - 43000*rr) + 
  Q0*Q4*Q6*(-146375 - 41850*rr) + Q5*Q8^2*(333593 - 41603*rr) + 
  Q2^3*(260140 - 40580*rr) + Q4*Q6^2*(147000 - 39340*rr) + 
  Q2*Q4^2*(76760 - 36580*rr) + Q0*Q1*Q2*(-141375 - 34950*rr) + 
  Q4*Q6*Q8*(-335967 - 31991*rr) + Q2^2*Q4*(82560 - 31320*rr) + 
  Q2*Q3*Q8*(157317 - 29915*rr) + Q1*Q2^2*(-35740 - 25260*rr) + 
  Q4*Q5*Q7*(-1351 - 24655*rr) + Q3*Q6^2*(-108005 - 23935*rr) + 
  Q1^2*Q5*(-248170 - 23780*rr) + Q0^2*Q6*(6875 - 23125*rr) + 
  Q1*Q5*Q8*(69977 - 22591*rr) + Q1*Q6^2*(-32575 - 22265*rr) + 
  Q0*Q2*Q7*(-108450 - 20670*rr) + Q3^2*Q8*(-95235 - 19631*rr) + 
  Q7*Q9^2*(-277862 - 18702*rr) + Q6^3*(138770 - 18380*rr) + 
  Q3*Q5*Q6*(-256955 - 17675*rr) + Q0^2*Q2*(-16250 - 17500*rr) + 
  Q1*Q4*Q9*(238427 - 16581*rr) + Q1*Q6*Q8*(-14203 - 15559*rr) + 
  Q6*Q7*Q9*(-332373 - 14769*rr) + Q3^2*Q5*(102110 - 12990*rr) + 
  Q6*Q8^2*(274132 - 12828*rr) + Q2*Q8^2*(122195 - 11593*rr) + 
  Q0*Q3^2*(131825 - 10650*rr) + Q3*Q4*Q8*(340406 - 10606*rr) + 
  Q0*Q4*Q7*(135530 - 10420*rr) + Q0*Q3*Q9*(295525 - 9835*rr) + 
  Q1*Q6*Q9*(169589 - 9779*rr) + Q4^2*Q8*(114683 - 7941*rr) + 
  Q1*Q3*Q9*(219928 - 7788*rr) + Q0*Q2^2*(-55300 - 6475*rr) + 
  Q0*Q5^2*(-55175 - 5300*rr) + Q4^2*Q7*(-118644 - 4998*rr) + 
  Q2*Q6^2*(43190 - 4270*rr) + Q0*Q5*Q9*(29940 - 3440*rr) + 
  Q0*Q1^2*(59725 - 2000*rr) + Q1*Q8^2*(-401227 + 353*rr) + 
  Q0*Q4*Q9*(-182190 + 1780*rr) + Q3*Q5^2*(22310 + 1890*rr) + 
  Q0*Q4^2*(42375 + 2475*rr) + Q0^2*Q3*(-14375 + 3125*rr) + 
  Q4^3*(-175220 + 3260*rr) + Q0*Q6^2*(-168700 + 4200*rr) + 
  Q0*Q7*Q9*(-228648 + 4368*rr) + Q0^2*Q5*(100625 + 4375*rr) + 
  Q0^2*Q9*(-105500 + 5000*rr) + Q0^2*Q1*(77500 + 5000*rr) + 
  Q5^3*(-146780 + 5470*rr) + Q0*Q2*Q5*(96725 + 7175*rr) + 
  Q5*Q6*Q7*(-117675 + 8685*rr) + Q0^2*Q7*(86500 + 9250*rr) + 
  Q1*Q4^2*(379595 + 9305*rr) + Q0^2*Q4*(8125 + 9375*rr) + 
  Q6*Q8*Q9*(249626 + 11298*rr) + Q0*Q5*Q7*(-388645 + 14375*rr) + 
  Q0*Q2*Q8*(80295 + 14455*rr) + Q1*Q6*Q7*(833 + 14745*rr) + 
  Q2*Q6*Q9*(206003 + 15663*rr) + Q1^2*Q6*(473715 + 16085*rr) + 
  Q2*Q6*Q7*(-241355 + 16525*rr) + Q0*Q1*Q7*(-6170 + 20430*rr) + 
  Q1*Q2*Q8*(332721 + 22309*rr) + Q0*Q1*Q4*(-126025 + 23575*rr) + 
  Q5*Q7^2*(-24139 + 23729*rr) + Q0*Q5*Q8*(-216980 + 24230*rr) + 
  Q2*Q5*Q6*(94320 + 24300*rr) + Q6^2*Q8*(12294 + 26966*rr) + 
  Q0*Q1*Q3*(-61100 + 26975*rr) + Q4^2*Q5*(96480 + 29010*rr) + 
  Q6*Q7*Q8*(-311130 + 33198*rr) + Q2*Q3^2*(-213905 + 33505*rr) + 
  Q2*Q5*Q7*(-292336 + 35348*rr) + Q2*Q3*Q7*(195939 + 36831*rr) + 
  Q3*Q5*Q7*(-103827 + 38005*rr) + Q1*Q2*Q7*(-98148 + 38256*rr) + 
  Q4^2*Q6*(-190110 + 38320*rr) + Q0*Q9^2*(364312 + 42888*rr) + 
  Q0*Q5*Q6*(166825 + 43550*rr) + Q1*Q2*Q9*(-239041 + 46035*rr) + 
  Q1*Q2*Q6*(-390380 + 46130*rr) + Q2*Q4*Q6*(-81625 + 48015*rr) + 
  Q2^2*Q3*(-82695 + 49155*rr) + Q8^2*Q9*(264711 + 53387*rr) + 
  Q0*Q3*Q4*(-113775 + 54925*rr) + Q0*Q1*Q5*(163425 + 56375*rr) + 
  Q1*Q3*Q6*(130045 + 56575*rr) + Q1*Q3*Q7*(85955 + 56751*rr) + 
  Q3^2*Q9*(-417886 + 57834*rr) + Q2^2*Q9*(-238536 + 58152*rr) + 
  Q5^2*Q6*(-375795 + 58205*rr) + Q2*Q7*Q8*(-324561 + 59203*rr) + 
  Q1^2*Q7*(-103809 + 59907*rr) + Q3*Q6*Q7*(-34876 + 64112*rr) + 
  Q2*Q5*Q8*(284788 + 64280*rr) + Q3^3*(154240 + 64860*rr) + 
  Q0*Q8^2*(-10507 + 68073*rr) + Q3*Q6*Q9*(66135 + 69427*rr) + 
  Q1*Q3*Q5*(148965 + 69825*rr) + Q2*Q6*Q8*(179906 + 71610*rr) + 
  Q0*Q6*Q8*(-8515 + 72745*rr) + Q1*Q4*Q8*(-62968 + 75440*rr) + 
  Q2^2*Q5*(40870 + 75590*rr) + Q0*Q3*Q6*(13550 + 81500*rr) + 
  Q2*Q3*Q5*(-46425 + 82885*rr) + Q2*Q4*Q9*(-302662 + 88066*rr) + 
  Q1*Q4*Q6*(-51805 + 91165*rr) + Q1*Q5^2*(31905 + 92445*rr) + 
  Q7^2*Q9*(-94338 + 93030*rr) + Q4*Q6*Q7*(61595 + 93755*rr) + 
  Q1*Q2*Q3*(259200 + 94260*rr) + Q2^2*Q8*(169851 + 94391*rr) + 
  Q3*Q8*Q9*(-142307 + 101289*rr) + Q1^3*(170220 + 102400*rr) + 
  Q0*Q4*Q8*(-184615 + 107185*rr) + Q9^3*(-71437 + 108295*rr) + 
  Q0*Q8*Q9*(125828 + 108328*rr) + Q3*Q7*Q8*(-40730 + 113246*rr) + 
  Q0*Q3*Q7*(-118245 + 114655*rr) + Q2*Q5^2*(94510 + 116740*rr) + 
  Q5^2*Q9*(-39191 + 116759*rr) + Q1^2*Q2*(-175615 + 117695*rr) + 
  Q5*Q8*Q9*(391749 + 119601*rr) + Q2*Q7^2*(-199884 + 121188*rr) + 
  Q2*Q4*Q5*(-184580 + 123020*rr) + Q5^2*Q8*(-19984 + 133916*rr) + 
  Q2^2*Q7*(103055 + 137931*rr) + Q3*Q4*Q5*(112130 + 162120*rr) + 
  Q0*Q7*Q8*(-55515 + 171569*rr) + Q4^2*Q9*(-112483 + 172653*rr) + 
  Q0*Q6*Q9*(-98900 + 190290*rr) + Q1*Q7*Q8*(100161 + 196813*rr) + 
  Q3*Q5*Q9*(-370433 + 207115*rr) + Q5*Q6*Q8*(158142 + 215074*rr) + 
  Q3*Q7^2*(-567902 + 220874*rr) + Q2*Q7*Q9*(-364449 + 222099*rr) + 
  Q3*Q7*Q9*(3393 + 224605*rr) + Q4*Q7*Q9*(489185 + 226893*rr) + 
  Q2*Q4*Q8*(-218794 + 263110*rr) + Q1*Q7^2*(-306225 + 304675*rr), 
 Q5^2*Q8*(421510 - 281600*rr) + Q7*Q9^2*(-140188 - 261932*rr) + 
  Q7^2*Q8*(-230345 - 249541*rr) + Q2^2*Q5*(-75535 - 219445*rr) + 
  Q2*Q5*Q8*(-339483 - 216039*rr) + Q3*Q7*Q8*(253301 - 189311*rr) + 
  Q5*Q8^2*(-418633 - 186013*rr) + Q0*Q7*Q8*(-92015 - 182247*rr) + 
  Q3*Q6*Q8*(16351 - 177345*rr) + Q1*Q6*Q8*(72051 - 172897*rr) + 
  Q5*Q7*Q9*(-171524 - 170324*rr) + Q3*Q4*Q8*(208917 - 166487*rr) + 
  Q1^2*Q7*(169435 - 164425*rr) + Q1*Q4*Q7*(265416 - 162500*rr) + 
  Q1*Q7*Q9*(135652 - 161260*rr) + Q1^2*Q8*(-25517 - 158769*rr) + 
  Q0*Q1*Q7*(-43040 - 145890*rr) + Q1*Q4*Q9*(284744 - 141940*rr) + 
  Q1*Q7^2*(-84955 - 139199*rr) + Q2*Q4*Q8*(384762 - 138118*rr) + 
  Q6*Q7*Q9*(-36075 - 137719*rr) + Q1*Q2*Q3*(-90885 - 135055*rr) + 
  Q4*Q7*Q8*(-256215 - 126411*rr) + Q4*Q8^2*(115548 - 125140*rr) + 
  Q4*Q6*Q9*(62668 - 122904*rr) + Q5*Q6*Q8*(-331459 - 118907*rr) + 
  Q3*Q6*Q9*(-85538 - 108378*rr) + Q1*Q4^2*(66500 - 107220*rr) + 
  Q3*Q8^2*(-145922 - 106650*rr) + Q0*Q5*Q7*(179885 - 105825*rr) + 
  Q2*Q8^2*(-759806 - 103542*rr) + Q0*Q3*Q9*(71275 - 101245*rr) + 
  Q1*Q9^2*(208656 - 98192*rr) + Q1*Q2*Q8*(-318993 - 96005*rr) + 
  Q4*Q9^2*(236454 - 94274*rr) + Q7^3*(-101373 - 93097*rr) + 
  Q1*Q3*Q6*(19925 - 89735*rr) + Q2*Q3*Q7*(221753 - 88499*rr) + 
  Q5*Q6*Q7*(-47837 - 87757*rr) + Q6*Q7^2*(41145 - 85243*rr) + 
  Q0*Q4*Q9*(247645 - 83715*rr) + Q4^2*Q8*(-214953 - 83501*rr) + 
  Q0*Q1*Q4*(214325 - 81350*rr) + Q2*Q4*Q9*(-68528 - 80100*rr) + 
  Q3*Q5^2*(-17125 - 79905*rr) + Q2^2*Q9*(157090 - 78886*rr) + 
  Q0*Q1*Q2*(129125 - 78400*rr) + Q0*Q6*Q8*(-204705 - 73885*rr) + 
  Q1^2*Q5*(305730 - 71240*rr) + Q3^2*Q5*(-73655 - 71165*rr) + 
  Q3^2*Q4*(2950 - 70800*rr) + Q1*Q2*Q4*(-27665 - 70675*rr) + 
  Q0*Q7*Q9*(90439 - 64889*rr) + Q1*Q5*Q9*(-181991 - 64847*rr) + 
  Q2^2*Q3*(86965 - 58845*rr) + Q1*Q4*Q6*(50255 - 56955*rr) + 
  Q1*Q5*Q6*(70705 - 54065*rr) + Q2*Q4*Q5*(101905 - 52765*rr) + 
  Q4*Q7^2*(618694 - 52474*rr) + Q4^2*Q5*(-87605 - 52425*rr) + 
  Q2*Q7^2*(-256269 - 50713*rr) + Q0*Q2*Q6*(42575 - 47350*rr) + 
  Q1^3*(-226460 - 46940*rr) + Q7*Q8*Q9*(-190695 - 46411*rr) + 
  Q1*Q8*Q9*(-155405 - 45721*rr) + Q4*Q6^2*(-2030 - 45220*rr) + 
  Q3*Q4*Q5*(136780 - 42000*rr) + Q3*Q8*Q9*(-58934 - 40670*rr) + 
  Q3^3*(-39050 - 37450*rr) + Q1*Q2*Q5*(-181545 - 35885*rr) + 
  Q0^2*Q3*(27500 - 34375*rr) + Q5^2*Q7*(-297745 - 31875*rr) + 
  Q0*Q3^2*(-94350 - 29800*rr) + Q6^2*Q7*(-224374 - 29698*rr) + 
  Q3*Q9^2*(-255190 - 29038*rr) + Q1^2*Q6*(-118500 - 28720*rr) + 
  Q0*Q5*Q9*(-257870 - 26980*rr) + Q7^2*Q9*(-74387 - 26887*rr) + 
  Q2^2*Q8*(-396732 - 26124*rr) + Q0*Q3*Q4*(-136925 - 25900*rr) + 
  Q5^2*Q6*(100820 - 24950*rr) + Q5*Q7^2*(199710 - 22298*rr) + 
  Q0*Q1*Q8*(105590 - 21840*rr) + Q0*Q9^2*(11394 - 21574*rr) + 
  Q0*Q2*Q3*(4700 - 21175*rr) + Q0*Q7^2*(228245 - 20187*rr) + 
  Q3*Q5*Q6*(665 - 18845*rr) + Q1^2*Q9*(-336644 - 18236*rr) + 
  Q0*Q3*Q6*(182100 - 17250*rr) + Q0*Q2*Q9*(70900 - 16820*rr) + 
  Q0*Q2^2*(147400 - 16575*rr) + Q2*Q4*Q6*(27080 - 16410*rr) + 
  Q0^2*Q4*(-36875 - 15625*rr) + Q6^3*(-178545 - 15335*rr) + 
  Q2*Q7*Q8*(129027 - 15097*rr) + Q2*Q5^2*(67275 - 14825*rr) + 
  Q2*Q9^2*(334192 - 14624*rr) + Q3^2*Q7*(99471 - 13773*rr) + 
  Q0^2*Q9*(92750 - 13750*rr) + Q6*Q8*Q9*(-182019 - 12935*rr) + 
  Q5*Q8*Q9*(-384789 - 11489*rr) + Q2^2*Q4*(-139560 - 10020*rr) + 
  Q1*Q2*Q6*(78275 - 8515*rr) + Q1^2*Q2*(-102675 - 7985*rr) + 
  Q0*Q5^2*(40025 - 7975*rr) + Q2*Q4*Q7*(172708 - 7804*rr) + 
  Q5^3*(187845 - 5475*rr) + Q1*Q6*Q7*(25435 - 4897*rr) + 
  Q0*Q5*Q6*(77275 - 4400*rr) + Q4^2*Q6*(-20515 - 4345*rr) + 
  Q4*Q5^2*(-18990 - 1240*rr) + Q5^2*Q9*(-182807 - 1113*rr) + 
  Q0^2*Q2*(1875 - 625*rr) + Q2*Q3*Q4*(-9770 - 290*rr) + 
  Q0^2*Q7*(-44500 - 250*rr) + Q1*Q3^2*(-40745 + 1025*rr) + 
  Q1*Q5^2*(-162060 + 1770*rr) + Q3*Q5*Q9*(-204112 + 4852*rr) + 
  Q0*Q8^2*(193266 + 4946*rr) + Q0*Q2*Q7*(52400 + 6660*rr) + 
  Q0*Q6*Q9*(166375 + 9055*rr) + Q6*Q8^2*(-196051 + 9577*rr) + 
  Q5*Q6*Q9*(43756 + 9792*rr) + Q0*Q4*Q5*(-55650 + 10350*rr) + 
  Q0*Q1*Q3*(157800 + 11200*rr) + Q0^2*Q8*(73625 + 12125*rr) + 
  Q6^2*Q8*(170613 + 12221*rr) + Q0*Q4^2*(26500 + 12575*rr) + 
  Q1^2*Q4*(199150 + 14150*rr) + Q0*Q6^2*(45600 + 15025*rr) + 
  Q2*Q5*Q6*(-98925 + 16985*rr) + Q3*Q7^2*(159530 + 17170*rr) + 
  Q5*Q6^2*(-11080 + 20200*rr) + Q0*Q3*Q7*(-119715 + 21385*rr) + 
  Q2^2*Q7*(153976 + 21432*rr) + Q0*Q5*Q8*(-149335 + 22035*rr) + 
  Q0*Q1^2*(-183550 + 22125*rr) + Q0^2*Q6*(60625 + 22500*rr) + 
  Q3*Q5*Q8*(-113770 + 24122*rr) + Q0^2*Q5*(16875 + 24375*rr) + 
  Q0^2*Q1*(-23125 + 25625*rr) + Q0*Q6*Q7*(120925 + 26335*rr) + 
  Q4*Q5*Q7*(-252035 + 28573*rr) + Q3*Q6^2*(45315 + 30285*rr) + 
  Q1*Q3*Q9*(11510 + 32706*rr) + Q2*Q3*Q9*(33366 + 33614*rr) + 
  Q1*Q6^2*(52745 + 35025*rr) + Q0*Q3*Q5*(-26575 + 35700*rr) + 
  Q0*Q4*Q6*(129500 + 36675*rr) + Q1*Q2*Q7*(88864 + 41660*rr) + 
  Q3^2*Q6*(76770 + 42230*rr) + Q2*Q3^2*(11465 + 42495*rr) + 
  Q2*Q4^2*(73015 + 43085*rr) + Q9^3*(266680 + 45464*rr) + 
  Q4^3*(143980 + 47300*rr) + Q2^2*Q6*(-19300 + 47690*rr) + 
  Q4^2*Q9*(7486 + 50410*rr) + Q2*Q3*Q8*(397120 + 54508*rr) + 
  Q2*Q8*Q9*(214439 + 55851*rr) + Q2*Q6^2*(-97535 + 55905*rr) + 
  Q4*Q6*Q7*(-102299 + 56489*rr) + Q0*Q2*Q5*(-130050 + 56850*rr) + 
  Q5*Q9^2*(-89419 + 58817*rr) + Q1*Q3*Q7*(-152423 + 59365*rr) + 
  Q0*Q1*Q6*(-69625 + 61850*rr) + Q0*Q2*Q4*(138575 + 64575*rr) + 
  Q0*Q4*Q8*(104770 + 66370*rr) + Q2*Q3*Q6*(-24130 + 67090*rr) + 
  Q3*Q5*Q7*(128078 + 67714*rr) + Q2*Q3*Q5*(-120760 + 68210*rr) + 
  Q1*Q2^2*(-110185 + 68765*rr) + Q1^2*Q3*(169820 + 70500*rr) + 
  Q2*Q6*Q7*(-222155 + 70933*rr) + Q7*Q8^2*(-95099 + 71121*rr) + 
  Q3*Q4^2*(-342720 + 71880*rr) + Q0*Q1*Q9*(79930 + 73320*rr) + 
  Q0*Q4*Q7*(207135 + 74135*rr) + Q4*Q5*Q9*(267335 + 74643*rr) + 
  Q0*Q1*Q5*(-15275 + 77250*rr) + Q4*Q5*Q6*(153420 + 77790*rr) + 
  Q3^2*Q9*(212058 + 78378*rr) + Q1*Q3*Q5*(79650 + 78990*rr) + 
  Q1*Q3*Q4*(-52090 + 80310*rr) + Q4*Q6*Q8*(118534 + 85166*rr) + 
  Q1*Q3*Q8*(-223607 + 92389*rr) + Q3^2*Q8*(-448720 + 96448*rr) + 
  Q3*Q4*Q6*(-90780 + 97110*rr) + Q2*Q6*Q9*(158052 + 99300*rr) + 
  Q8^3*(140229 + 100049*rr) + Q4^2*Q7*(409152 + 101076*rr) + 
  Q2^3*(-271420 + 104100*rr) + Q3*Q4*Q9*(-25684 + 104768*rr) + 
  Q8^2*Q9*(-64379 + 108433*rr) + Q5*Q7*Q8*(-380071 + 111221*rr) + 
  Q0*Q2*Q8*(191015 + 112035*rr) + Q1*Q5*Q8*(48588 + 115272*rr) + 
  Q4*Q8*Q9*(221836 + 115276*rr) + Q1*Q2*Q9*(133531 + 116639*rr) + 
  Q1*Q6*Q9*(61086 + 117010*rr) + Q2*Q6*Q8*(-3239 + 119469*rr) + 
  Q0*Q3*Q8*(115795 + 119595*rr) + Q1*Q5*Q7*(-165965 + 122819*rr) + 
  Q1*Q4*Q5*(-21945 + 125015*rr) + Q1*Q8^2*(137988 + 126452*rr) + 
  Q6^2*Q9*(-207244 + 129378*rr) + Q8*Q9^2*(68478 + 134694*rr) + 
  Q2*Q5*Q7*(23305 + 142977*rr) + Q6*Q7*Q8*(43638 + 145102*rr) + 
  Q4*Q7*Q9*(-6954 + 151102*rr) + Q1*Q4*Q8*(160950 + 153642*rr) + 
  Q0*Q8*Q9*(-444884 + 161896*rr) + Q4*Q5*Q8*(187038 + 166726*rr) + 
  Q6*Q9^2*(132485 + 176201*rr) + Q3*Q7*Q9*(69007 + 176323*rr) + 
  Q3*Q6*Q7*(-52127 + 177365*rr) + Q2*Q5*Q9*(333175 + 184863*rr) + 
  Q3*Q4*Q7*(149294 + 212458*rr) + Q2*Q7*Q9*(-379150 + 272650*rr) + 
  Q1*Q7*Q8*(-3965 + 289175*rr), Q6*Q9^2*(-139170 - 307746*rr) + 
  Q2*Q4*Q7*(279581 - 280475*rr) + Q2*Q7*Q9*(324996 - 279516*rr) + 
  Q3^2*Q9*(105445 - 251631*rr) + Q4*Q5*Q8*(-250597 - 251417*rr) + 
  Q1^2*Q8*(210654 - 189258*rr) + Q0*Q2*Q5*(-178350 - 182425*rr) + 
  Q3*Q8*Q9*(-124221 - 182409*rr) + Q4*Q8*Q9*(-104238 - 180230*rr) + 
  Q6*Q7*Q8*(-418048 - 176288*rr) + Q1*Q6*Q7*(6293 - 175247*rr) + 
  Q0*Q7*Q8*(-322455 - 171139*rr) + Q2*Q9^2*(-117866 - 165378*rr) + 
  Q4*Q7*Q8*(30931 - 163033*rr) + Q9^3*(-274181 - 161937*rr) + 
  Q8^2*Q9*(-512853 - 159969*rr) + Q1*Q7*Q9*(-130340 - 158484*rr) + 
  Q7*Q8^2*(373465 - 157899*rr) + Q1*Q3*Q8*(10336 - 156808*rr) + 
  Q1*Q3*Q7*(-24392 - 155968*rr) + Q2*Q3*Q8*(35193 - 150159*rr) + 
  Q1*Q3*Q5*(-239220 - 146250*rr) + Q3*Q5*Q9*(-30296 - 143184*rr) + 
  Q3*Q6*Q7*(56588 - 142256*rr) + Q5*Q8*Q9*(205247 - 141637*rr) + 
  Q1*Q2*Q8*(39563 - 139969*rr) + Q6^2*Q9*(489795 - 124005*rr) + 
  Q2*Q7^2*(-276562 - 119690*rr) + Q6*Q8*Q9*(-117839 - 115763*rr) + 
  Q4*Q6*Q8*(98496 - 114584*rr) + Q4*Q7*Q9*(300168 - 113992*rr) + 
  Q2*Q3^2*(221310 - 113370*rr) + Q1^2*Q7*(10989 - 111567*rr) + 
  Q3*Q7*Q9*(-392441 - 107413*rr) + Q4*Q8^2*(-423673 - 106773*rr) + 
  Q0*Q6*Q8*(370490 - 102420*rr) + Q0*Q2*Q3*(110525 - 97850*rr) + 
  Q1^2*Q4*(-235905 - 95085*rr) + Q1*Q2*Q4*(-195335 - 90975*rr) + 
  Q2*Q7*Q8*(221223 - 83701*rr) + Q0*Q7^2*(-257130 - 83254*rr) + 
  Q1*Q2*Q9*(279109 - 79927*rr) + Q4*Q5*Q9*(-41594 - 78954*rr) + 
  Q2*Q6*Q7*(381055 - 78513*rr) + Q0*Q1^2*(132525 - 77500*rr) + 
  Q5*Q7^2*(-130756 - 77188*rr) + Q2*Q5*Q9*(-94813 - 76265*rr) + 
  Q2*Q4*Q5*(14375 - 76015*rr) + Q1*Q4^2*(55635 - 75915*rr) + 
  Q3*Q6^2*(-53145 - 75655*rr) + Q1*Q2*Q5*(-229435 - 74705*rr) + 
  Q2^2*Q9*(151863 - 74405*rr) + Q0*Q4*Q8*(-38935 - 74185*rr) + 
  Q0*Q4*Q7*(190670 - 72680*rr) + Q0*Q3*Q7*(268945 - 72305*rr) + 
  Q0*Q1*Q3*(-59025 - 71350*rr) + Q1^2*Q5*(372665 - 69895*rr) + 
  Q3*Q5*Q7*(219878 - 65250*rr) + Q3*Q4*Q8*(-110176 - 64448*rr) + 
  Q0*Q3^2*(-35450 - 62350*rr) + Q2*Q4*Q6*(110340 - 61270*rr) + 
  Q0*Q8*Q9*(-270093 - 57813*rr) + Q2*Q5*Q7*(380313 - 55927*rr) + 
  Q1*Q4*Q7*(-17804 - 55444*rr) + Q2*Q3*Q5*(-52765 - 54965*rr) + 
  Q2*Q6*Q9*(-197663 - 53619*rr) + Q5*Q6*Q9*(7350 - 45910*rr) + 
  Q1*Q7*Q8*(352125 - 45719*rr) + Q5^2*Q9*(59437 - 45179*rr) + 
  Q2*Q5^2*(62805 - 43535*rr) + Q3*Q4*Q9*(-28089 - 40837*rr) + 
  Q0*Q6*Q9*(-191925 - 38265*rr) + Q2*Q6^2*(94945 - 37575*rr) + 
  Q1*Q3*Q4*(360125 - 37455*rr) + Q4^2*Q8*(173676 - 34114*rr) + 
  Q2*Q3*Q7*(-305697 - 33917*rr) + Q0*Q2*Q8*(-389895 - 32455*rr) + 
  Q0*Q4*Q9*(73040 - 31880*rr) + Q8^3*(-91679 - 31427*rr) + 
  Q5^2*Q6*(52115 - 31325*rr) + Q1*Q6^2*(-242340 - 31300*rr) + 
  Q0*Q3*Q8*(35840 - 30810*rr) + Q0*Q7*Q9*(-435612 - 30208*rr) + 
  Q0*Q5*Q7*(307570 - 29800*rr) + Q3^2*Q7*(-46501 - 29753*rr) + 
  Q0*Q3*Q4*(97150 - 27925*rr) + Q4*Q5^2*(88160 - 22180*rr) + 
  Q2*Q4^2*(114650 - 22120*rr) + Q5^2*Q8*(-413243 - 19967*rr) + 
  Q4^2*Q9*(-25377 - 19463*rr) + Q2*Q4*Q9*(7514 - 19134*rr) + 
  Q0*Q5*Q9*(25760 - 18860*rr) + Q4^2*Q6*(-180850 - 17850*rr) + 
  Q0^2*Q5*(-125625 - 16875*rr) + Q7*Q9^2*(200039 - 13781*rr) + 
  Q3*Q4*Q5*(10620 - 13080*rr) + Q3*Q7*Q8*(-194489 - 12645*rr) + 
  Q6^2*Q8*(-9224 - 11604*rr) + Q2*Q5*Q8*(-4090 - 11370*rr) + 
  Q4*Q5*Q7*(513356 - 10908*rr) + Q0*Q1*Q6*(189875 - 10425*rr) + 
  Q1*Q2*Q6*(-105635 - 10235*rr) + Q3^2*Q8*(66665 - 9611*rr) + 
  Q6*Q7^2*(150483 - 9305*rr) + Q1^2*Q2*(-202185 - 8455*rr) + 
  Q0^2*Q6*(-10000 - 8125*rr) + Q0^2*Q9*(33000 - 7500*rr) + 
  Q5^3*(119225 - 7455*rr) + Q0*Q1*Q9*(295935 - 4685*rr) + 
  Q0*Q5^2*(125300 - 4575*rr) + Q1*Q4*Q6*(93095 - 3805*rr) + 
  Q1*Q2*Q7*(-420999 - 2767*rr) + Q4*Q6*Q7*(337333 - 2455*rr) + 
  Q0^2*Q7*(36625 - 2375*rr) + Q3*Q5*Q6*(108655 - 2035*rr) + 
  Q1*Q3*Q9*(110737 - 1855*rr) + Q2*Q6*Q8*(367198 - 1566*rr) + 
  Q2^3*(78970 - 1510*rr) + Q4*Q6^2*(-124445 - 1125*rr) + 
  Q4^3*(9590 + 520*rr) + Q0^2*Q1*(-65000 + 1250*rr) + 
  Q1^2*Q3*(-121475 + 2175*rr) + Q0*Q2*Q7*(27725 + 3945*rr) + 
  Q3*Q5^2*(-32860 + 6450*rr) + Q0*Q4^2*(-179000 + 9400*rr) + 
  Q3^2*Q6*(-93910 + 10820*rr) + Q8*Q9^2*(129867 + 10943*rr) + 
  Q5^2*Q7*(-226639 + 11795*rr) + Q3*Q4*Q6*(-195320 + 12520*rr) + 
  Q0*Q3*Q5*(12600 + 16650*rr) + Q5*Q6^2*(-64295 + 16785*rr) + 
  Q2^2*Q6*(155775 + 16845*rr) + Q0*Q6*Q7*(243425 + 17445*rr) + 
  Q2*Q8^2*(-78866 + 20966*rr) + Q2^2*Q5*(-158370 + 21110*rr) + 
  Q1*Q5*Q7*(310130 + 21410*rr) + Q0^2*Q4*(66875 + 21875*rr) + 
  Q0*Q1*Q7*(134545 + 22795*rr) + Q2*Q5*Q6*(-56680 + 23170*rr) + 
  Q0*Q1*Q2*(137625 + 23950*rr) + Q4*Q5*Q6*(-105945 + 24665*rr) + 
  Q4^2*Q5*(11160 + 25230*rr) + Q2^2*Q7*(27541 + 26633*rr) + 
  Q1^2*Q6*(-192240 + 27760*rr) + Q0*Q1*Q5*(-90175 + 28125*rr) + 
  Q0*Q2*Q9*(297725 + 30685*rr) + Q3*Q7^2*(469026 + 30874*rr) + 
  Q7^2*Q9*(188225 + 33757*rr) + Q5*Q9^2*(219439 + 35923*rr) + 
  Q0*Q3*Q6*(162950 + 36500*rr) + Q0^2*Q3*(-57500 + 37500*rr) + 
  Q0*Q5*Q8*(-108670 + 38920*rr) + Q6^3*(86390 + 39600*rr) + 
  Q3^2*Q4*(77055 + 40075*rr) + Q2*Q3*Q6*(139440 + 40550*rr) + 
  Q0*Q4*Q5*(-12050 + 42450*rr) + Q0^2*Q2*(72500 + 42500*rr) + 
  Q7*Q8*Q9*(383880 + 45544*rr) + Q0^2*Q8*(-72750 + 46750*rr) + 
  Q3*Q5*Q8*(-283434 + 48918*rr) + Q6*Q8^2*(-299208 + 49560*rr) + 
  Q2^2*Q3*(-26195 + 54015*rr) + Q1*Q4*Q9*(-264678 + 54646*rr) + 
  Q0*Q6^2*(38825 + 55300*rr) + Q1*Q5^2*(3670 + 55740*rr) + 
  Q1*Q7^2*(22003 + 58071*rr) + Q5*Q6*Q8*(-28419 + 60177*rr) + 
  Q0*Q5*Q6*(64425 + 60700*rr) + Q0*Q2*Q4*(-30475 + 61025*rr) + 
  Q1^2*Q9*(150115 + 66519*rr) + Q5*Q6*Q7*(-45628 + 67896*rr) + 
  Q0*Q9^2*(-146207 + 67977*rr) + Q1*Q5*Q6*(7335 + 73435*rr) + 
  Q0*Q4*Q6*(150000 + 74475*rr) + Q1*Q4*Q8*(302199 + 74655*rr) + 
  Q3^2*Q5*(-185970 + 84550*rr) + Q6*Q7*Q9*(607555 + 84951*rr) + 
  Q0*Q2*Q6*(77025 + 87300*rr) + Q3^3*(-135040 + 90680*rr) + 
  Q0*Q3*Q9*(137550 + 90760*rr) + Q1*Q6*Q9*(-121661 + 94267*rr) + 
  Q7^2*Q8*(-281468 + 94900*rr) + Q3*Q4^2*(-125560 + 95190*rr) + 
  Q1*Q5*Q9*(148320 + 97700*rr) + Q3*Q4*Q7*(90047 + 97879*rr) + 
  Q6^2*Q7*(64590 + 98150*rr) + Q2^2*Q8*(83440 + 100992*rr) + 
  Q2*Q8*Q9*(-172856 + 104600*rr) + Q1*Q3*Q6*(-496025 + 105505*rr) + 
  Q2*Q3*Q9*(208490 + 105810*rr) + Q1^3*(-184640 + 105960*rr) + 
  Q3*Q6*Q9*(-308610 + 107722*rr) + Q4*Q9^2*(3912 + 107816*rr) + 
  Q1*Q4*Q5*(3295 + 108785*rr) + Q2^2*Q4*(-120665 + 110965*rr) + 
  Q0*Q1*Q8*(-76295 + 112695*rr) + Q3*Q6*Q8*(218614 + 115618*rr) + 
  Q0*Q2^2*(-216075 + 116600*rr) + Q2*Q4*Q8*(-343720 + 117948*rr) + 
  Q2*Q3*Q4*(-159655 + 122325*rr) + Q4^2*Q7*(52366 + 128512*rr) + 
  Q1*Q2^2*(133470 + 129830*rr) + Q0*Q8^2*(190992 + 131832*rr) + 
  Q4*Q6*Q9*(-118258 + 139150*rr) + Q5*Q8^2*(-148492 + 146716*rr) + 
  Q1*Q2*Q3*(-210305 + 147125*rr) + Q0*Q1*Q4*(-63600 + 148675*rr) + 
  Q1*Q5*Q8*(-65996 + 154180*rr) + Q1*Q3^2*(-61405 + 173645*rr) + 
  Q7^3*(386811 + 198639*rr) + Q4*Q7^2*(48250 + 207338*rr) + 
  Q1*Q9^2*(79192 + 207800*rr) + Q1*Q6*Q8*(-92825 + 212607*rr) + 
  Q1*Q8*Q9*(45639 + 218907*rr) + Q5*Q7*Q9*(38010 + 246482*rr) + 
  Q5*Q7*Q8*(60091 + 296879*rr) + Q3*Q8^2*(-10720 + 313568*rr) + 
  Q1*Q8^2*(-161509 + 330207*rr) + Q3*Q9^2*(161446 + 379326*rr), 
 Q7*Q8^2*(13660 - 350260*rr) + Q2*Q5*Q8*(12256 - 340076*rr) + 
  Q1*Q7*Q9*(-40124 - 308652*rr) + Q4*Q8^2*(-155758 - 243366*rr) + 
  Q4*Q7^2*(81097 - 225971*rr) + Q1^2*Q8*(329224 - 217352*rr) + 
  Q1*Q2*Q9*(-98892 - 189780*rr) + Q4*Q5*Q9*(-97179 - 184759*rr) + 
  Q6*Q9^2*(59074 - 183742*rr) + Q1*Q3*Q8*(-10027 - 173087*rr) + 
  Q2*Q3*Q5*(-110705 - 170135*rr) + Q1^2*Q7*(-310111 - 168547*rr) + 
  Q4*Q5*Q8*(58597 - 166687*rr) + Q3*Q6*Q7*(139501 - 156607*rr) + 
  Q4*Q8*Q9*(-211501 - 156521*rr) + Q7*Q9^2*(113749 - 155679*rr) + 
  Q3*Q5*Q8*(160744 - 146340*rr) + Q8*Q9^2*(278033 - 142515*rr) + 
  Q2*Q3*Q8*(103770 - 141910*rr) + Q6*Q8*Q9*(-133003 - 135071*rr) + 
  Q6^2*Q8*(111132 - 131884*rr) + Q1^2*Q4*(-598530 - 129990*rr) + 
  Q2*Q3*Q9*(226680 - 127568*rr) + Q7*Q8*Q9*(-23307 - 125407*rr) + 
  Q0*Q2*Q5*(-110100 - 125300*rr) + Q0*Q2*Q3*(149775 - 123975*rr) + 
  Q7^2*Q8*(-135325 - 122953*rr) + Q5*Q7*Q8*(292600 - 106392*rr) + 
  Q1*Q4*Q7*(130110 - 104426*rr) + Q5^2*Q7*(-31414 - 101514*rr) + 
  Q3*Q5*Q7*(24411 - 99397*rr) + Q2*Q3*Q6*(209065 - 97755*rr) + 
  Q2*Q8^2*(-192099 - 96663*rr) + Q6^2*Q9*(401670 - 93514*rr) + 
  Q0*Q7^2*(-458480 - 88504*rr) + Q0*Q1*Q3*(-85275 - 88350*rr) + 
  Q4*Q5*Q7*(-21754 - 86022*rr) + Q0*Q4*Q7*(107295 - 85555*rr) + 
  Q1*Q4*Q9*(363674 - 84362*rr) + Q3^2*Q9*(28757 - 83223*rr) + 
  Q4*Q5^2*(85305 - 81365*rr) + Q2*Q6*Q7*(-68769 - 80437*rr) + 
  Q2*Q5^2*(272650 - 79980*rr) + Q1*Q6^2*(-156275 - 71745*rr) + 
  Q1*Q5*Q8*(-326321 - 69829*rr) + Q5^2*Q8*(-178757 - 69341*rr) + 
  Q0*Q7*Q8*(49295 - 68589*rr) + Q7^2*Q9*(462468 - 68140*rr) + 
  Q1*Q4^2*(186695 - 65775*rr) + Q5*Q9^2*(256323 - 65353*rr) + 
  Q7^3*(-142793 - 65157*rr) + Q0*Q5*Q7*(140645 - 64875*rr) + 
  Q0*Q1*Q9*(162285 - 63585*rr) + Q9^3*(55574 - 63490*rr) + 
  Q1*Q2*Q5*(-264840 - 63180*rr) + Q0*Q1^2*(5525 - 62125*rr) + 
  Q1^2*Q2*(-68915 - 61985*rr) + Q1*Q5*Q6*(-137925 - 57955*rr) + 
  Q3*Q6^2*(-131360 - 56850*rr) + Q4*Q5*Q6*(57725 - 56045*rr) + 
  Q2*Q4^2*(-72780 - 55460*rr) + Q0*Q6*Q8*(95015 - 54595*rr) + 
  Q2^2*Q7*(206880 - 54416*rr) + Q0*Q2*Q8*(-349870 - 52530*rr) + 
  Q1*Q3*Q4*(-126780 - 50960*rr) + Q0*Q2*Q4*(30025 - 48850*rr) + 
  Q3*Q8^2*(-299708 - 39948*rr) + Q3*Q7*Q8*(-131146 - 38818*rr) + 
  Q0*Q1*Q6*(207125 - 38675*rr) + Q0*Q5*Q9*(-47040 - 38410*rr) + 
  Q2^3*(56740 - 38160*rr) + Q3*Q5^2*(260830 - 37610*rr) + 
  Q4*Q6*Q7*(57717 - 37599*rr) + Q1*Q2*Q6*(-77735 - 37025*rr) + 
  Q0*Q4*Q9*(52015 - 33705*rr) + Q1*Q5*Q9*(73246 - 32322*rr) + 
  Q0*Q3*Q7*(147370 - 29730*rr) + Q3*Q8*Q9*(63785 - 29291*rr) + 
  Q1^2*Q5*(394325 - 29245*rr) + Q6*Q7^2*(141293 - 28439*rr) + 
  Q2*Q4*Q6*(41665 - 28425*rr) + Q3^2*Q5*(61790 - 27050*rr) + 
  Q2^2*Q4*(-138355 - 26345*rr) + Q0^2*Q5*(-3750 - 26250*rr) + 
  Q2*Q3*Q4*(67180 - 25500*rr) + Q0*Q2*Q9*(199350 - 24790*rr) + 
  Q5*Q8*Q9*(-137964 - 24788*rr) + Q1^2*Q6*(97025 - 24085*rr) + 
  Q0*Q3*Q8*(89390 - 23960*rr) + Q1^2*Q9*(-35590 - 23910*rr) + 
  Q5^3*(83980 - 23610*rr) + Q5*Q6*Q9*(167115 - 23485*rr) + 
  Q2*Q7^2*(-279385 - 20501*rr) + Q1*Q3*Q5*(-123340 - 19460*rr) + 
  Q0*Q3^2*(11800 - 19350*rr) + Q0^2*Q7*(87875 - 18625*rr) + 
  Q4^3*(-62880 - 17880*rr) + Q0^2*Q6*(-91250 - 17500*rr) + 
  Q5*Q7^2*(-97328 - 16480*rr) + Q0*Q5*Q8*(155580 - 16430*rr) + 
  Q0*Q6^2*(-58925 - 14950*rr) + Q0^2*Q8*(-105250 - 14500*rr) + 
  Q1*Q6*Q7*(-162224 - 13684*rr) + Q2*Q4*Q5*(16865 - 13335*rr) + 
  Q4^2*Q5*(23395 - 11825*rr) + Q2*Q4*Q7*(-77225 - 9653*rr) + 
  Q8^2*Q9*(-124815 - 9075*rr) + Q4*Q6^2*(-85595 - 8995*rr) + 
  Q1*Q2*Q7*(237487 - 8601*rr) + Q2*Q3^2*(-132845 - 8115*rr) + 
  Q0*Q1*Q5*(-23550 - 7250*rr) + Q0*Q1*Q8*(156855 - 7055*rr) + 
  Q3*Q4*Q6*(-11010 - 3240*rr) + Q1*Q2*Q4*(-59840 - 2840*rr) + 
  Q2*Q3*Q7*(173903 - 2717*rr) + Q0*Q3*Q4*(113025 - 925*rr) + 
  Q0*Q2*Q7*(-136125 + 2795*rr) + Q4^2*Q6*(-164265 + 3015*rr) + 
  Q3^2*Q6*(42595 + 4255*rr) + Q0^2*Q1*(-21250 + 4375*rr) + 
  Q3*Q4*Q8*(488145 + 4413*rr) + Q0*Q6*Q7*(192750 + 4420*rr) + 
  Q3*Q6*Q9*(-163881 + 5303*rr) + Q3*Q7*Q9*(-80878 + 5690*rr) + 
  Q0*Q3*Q5*(118100 + 5775*rr) + Q2*Q5*Q9*(5068 + 6772*rr) + 
  Q0*Q4^2*(-99500 + 7775*rr) + Q4*Q6*Q8*(-270396 + 8004*rr) + 
  Q3^3*(-189730 + 8190*rr) + Q4*Q9^2*(280688 + 8752*rr) + 
  Q1*Q8*Q9*(117219 + 9079*rr) + Q1*Q9^2*(-34083 + 11497*rr) + 
  Q0^2*Q2*(-27500 + 14375*rr) + Q0*Q5^2*(75925 + 14925*rr) + 
  Q4*Q7*Q8*(-88712 + 15136*rr) + Q3*Q7^2*(64687 + 15491*rr) + 
  Q0^2*Q4*(57500 + 15625*rr) + Q1*Q3*Q9*(445306 + 16958*rr) + 
  Q2^2*Q9*(338232 + 17120*rr) + Q3*Q4*Q7*(-239187 + 20397*rr) + 
  Q5*Q6*Q7*(-136212 + 20824*rr) + Q3^2*Q8*(-203722 + 20886*rr) + 
  Q0^2*Q3*(-4375 + 21875*rr) + Q1*Q2*Q3*(-453570 + 23290*rr) + 
  Q3*Q4^2*(-101800 + 24470*rr) + Q6^3*(127525 + 24635*rr) + 
  Q2*Q6*Q9*(-32789 + 26207*rr) + Q2*Q5*Q6*(191355 + 26825*rr) + 
  Q0*Q8^2*(150832 + 28192*rr) + Q0*Q1*Q2*(12750 + 28200*rr) + 
  Q0*Q5*Q6*(206675 + 29450*rr) + Q0*Q1*Q7*(166945 + 30545*rr) + 
  Q0^2*Q9*(-6375 + 30625*rr) + Q0*Q4*Q5*(87950 + 31200*rr) + 
  Q5^2*Q9*(-32070 + 32952*rr) + Q2^2*Q3*(-4600 + 36880*rr) + 
  Q5*Q6^2*(95610 + 36920*rr) + Q1*Q3^2*(54555 + 37145*rr) + 
  Q0*Q2*Q6*(139150 + 38800*rr) + Q4^2*Q8*(-113287 + 38979*rr) + 
  Q5*Q8^2*(-470016 + 42720*rr) + Q5^2*Q6*(-201535 + 44265*rr) + 
  Q2*Q7*Q8*(-23182 + 44986*rr) + Q3*Q6*Q8*(66437 + 46425*rr) + 
  Q1^2*Q3*(-30475 + 46995*rr) + Q2^2*Q5*(-257140 + 47780*rr) + 
  Q3*Q4*Q5*(119145 + 47825*rr) + Q0*Q7*Q9*(-318127 + 50397*rr) + 
  Q0*Q2^2*(-141575 + 51475*rr) + Q2*Q6^2*(76540 + 53170*rr) + 
  Q3*Q5*Q6*(-63885 + 54265*rr) + Q1*Q3*Q6*(-392090 + 54510*rr) + 
  Q2*Q9^2*(-341520 + 56576*rr) + Q0*Q4*Q6*(86250 + 57225*rr) + 
  Q0*Q3*Q6*(48200 + 59500*rr) + Q0*Q3*Q9*(102000 + 60360*rr) + 
  Q0*Q6*Q9*(-441800 + 60510*rr) + Q3^2*Q4*(-106535 + 60705*rr) + 
  Q6*Q7*Q8*(-116008 + 63784*rr) + Q5*Q6*Q8*(-422563 + 63821*rr) + 
  Q0*Q8*Q9*(-109398 + 65622*rr) + Q4^2*Q7*(288089 + 75783*rr) + 
  Q1*Q5^2*(-226370 + 76610*rr) + Q3^2*Q7*(67184 + 80776*rr) + 
  Q0*Q4*Q8*(150715 + 84265*rr) + Q3*Q9^2*(-225022 + 85354*rr) + 
  Q2*Q4*Q8*(-145624 + 90972*rr) + Q1*Q2*Q8*(-230480 + 93520*rr) + 
  Q1*Q4*Q6*(16090 + 93800*rr) + Q0*Q1*Q4*(76650 + 93925*rr) + 
  Q1*Q4*Q5*(-134130 + 98380*rr) + Q4*Q6*Q9*(-331357 + 100827*rr) + 
  Q1*Q4*Q8*(542212 + 104804*rr) + Q1*Q5*Q7*(-60330 + 111050*rr) + 
  Q0*Q9^2*(124608 + 113352*rr) + Q6^2*Q7*(-78143 + 114313*rr) + 
  Q2^2*Q6*(-33860 + 115940*rr) + Q2*Q4*Q9*(-170026 + 116698*rr) + 
  Q3*Q5*Q9*(9217 + 121877*rr) + Q8^3*(-407324 + 122516*rr) + 
  Q4*Q7*Q9*(605312 + 128112*rr) + Q2*Q5*Q7*(100681 + 129761*rr) + 
  Q1*Q6*Q9*(-19875 + 131205*rr) + Q2*Q6*Q8*(81276 + 134944*rr) + 
  Q3*Q4*Q9*(-188371 + 138733*rr) + Q4^2*Q9*(76738 + 139614*rr) + 
  Q6*Q8^2*(-505860 + 149324*rr) + Q2^2*Q8*(-211209 + 152043*rr) + 
  Q1*Q6*Q8*(-61746 + 159258*rr) + Q6*Q7*Q9*(479852 + 161276*rr) + 
  Q1*Q3*Q7*(-154289 + 164267*rr) + Q1*Q2^2*(-23285 + 170785*rr) + 
  Q5*Q7*Q9*(-228229 + 172639*rr) + Q2*Q7*Q9*(96760 + 173800*rr) + 
  Q1^3*(-13850 + 179210*rr) + Q1*Q7*Q8*(275792 + 179920*rr) + 
  Q1*Q8^2*(-803316 + 199372*rr) + Q1*Q7^2*(-163425 + 237171*rr) + 
  Q2*Q8*Q9*(-31885 + 325207*rr), -625*Q0^2*Q3 + 116250*Q0^2*Q4 + 
  Q4*Q9^2*(-38049 - 222461*rr) + Q2*Q3*Q9*(139770 - 215142*rr) + 
  Q1*Q6*Q9*(394514 - 204686*rr) + Q3*Q8*Q9*(18737 - 187827*rr) + 
  Q1*Q9^2*(-121620 - 184196*rr) + Q3*Q4*Q9*(52801 - 179091*rr) + 
  Q3*Q7*Q9*(-307751 - 176587*rr) + Q0*Q4*Q7*(82835 - 175165*rr) + 
  Q3*Q5*Q6*(-186530 - 174190*rr) + Q4^2*Q7*(-726142 - 170078*rr) + 
  Q1^2*Q4*(212040 - 160090*rr) + Q5*Q7*Q9*(107842 - 158822*rr) + 
  Q6*Q8^2*(593888 - 158752*rr) + Q4^2*Q8*(-68837 - 152841*rr) + 
  Q0*Q4*Q8*(-181605 - 148255*rr) + Q3*Q6*Q7*(-113623 - 147583*rr) + 
  Q8^3*(171067 - 138193*rr) + Q0*Q1*Q4*(-94925 - 131975*rr) + 
  Q3*Q5*Q9*(138748 - 131520*rr) + Q1*Q2^2*(-51410 - 124130*rr) + 
  Q7^3*(-319799 - 119483*rr) + Q1*Q6*Q8*(-82362 - 115830*rr) + 
  Q0*Q8*Q9*(323411 - 113569*rr) + Q4^3*(-20265 - 113485*rr) + 
  Q2*Q6*Q9*(171002 - 111846*rr) + Q0*Q1*Q5*(-113400 - 111000*rr) + 
  Q2*Q9^2*(259146 - 110718*rr) + Q1*Q2*Q7*(-222423 - 109751*rr) + 
  Q3*Q6*Q8*(42732 - 101876*rr) + Q2*Q5*Q9*(-383374 - 95746*rr) + 
  Q4*Q7^2*(-280463 - 90923*rr) + Q0*Q3*Q9*(-50600 - 89970*rr) + 
  Q2^2*Q4*(147450 - 88090*rr) + Q0*Q7*Q9*(-28716 - 87344*rr) + 
  Q1*Q8^2*(99966 - 86762*rr) + Q4*Q6*Q7*(94996 - 82260*rr) + 
  Q6*Q7^2*(-11703 - 81899*rr) + Q2*Q6^2*(195195 - 80945*rr) + 
  Q2*Q8^2*(200275 - 80473*rr) + Q0*Q9^2*(41819 - 80269*rr) + 
  Q3^2*Q6*(-75230 - 80020*rr) + Q3*Q7*Q8*(119049 - 78843*rr) + 
  Q1*Q3^2*(109925 - 76085*rr) + Q5*Q7^2*(44024 - 75048*rr) + 
  Q2^2*Q3*(15630 - 74990*rr) + Q0*Q3*Q8*(117020 - 73880*rr) + 
  Q0*Q1*Q6*(-195375 - 73150*rr) + Q3^2*Q4*(80945 - 71575*rr) + 
  Q0*Q6^2*(-73150 - 70850*rr) + Q4*Q5*Q9*(-187957 - 66049*rr) + 
  Q2^3*(157470 - 65590*rr) + Q1*Q5*Q8*(208056 - 64244*rr) + 
  Q1^2*Q9*(203685 - 63503*rr) + Q0*Q5*Q9*(-11870 - 62730*rr) + 
  Q0*Q6*Q7*(3800 - 61290*rr) + Q0*Q2*Q4*(-104925 - 59925*rr) + 
  Q3*Q4*Q8*(-214960 - 59532*rr) + Q1*Q7*Q9*(40149 - 55567*rr) + 
  Q1*Q5*Q6*(48775 - 53585*rr) + Q1^2*Q7*(-181506 - 52770*rr) + 
  Q5^2*Q6*(-97910 - 51160*rr) + Q0*Q2^2*(187025 - 50075*rr) + 
  Q1*Q4*Q9*(449981 - 44539*rr) + Q0*Q4*Q5*(145225 - 43400*rr) + 
  Q4*Q5*Q8*(-63702 - 43014*rr) + Q1*Q4*Q5*(102795 - 41995*rr) + 
  Q1^3*(-68810 - 41670*rr) + Q2*Q8*Q9*(-147665 - 41261*rr) + 
  Q0^2*Q2*(-35625 - 41250*rr) + Q3*Q4^2*(-144225 - 41095*rr) + 
  Q7^2*Q9*(-79253 - 39809*rr) + Q0^2*Q8*(53625 - 39125*rr) + 
  Q6*Q7*Q9*(16165 - 38807*rr) + Q0*Q7^2*(-292675 - 38507*rr) + 
  Q4*Q6*Q9*(384294 - 37670*rr) + Q4*Q5^2*(-39815 - 37365*rr) + 
  Q4*Q5*Q6*(-250185 - 36475*rr) + Q1*Q7*Q8*(52794 - 35294*rr) + 
  Q0^2*Q7*(26125 - 34625*rr) + Q0*Q5*Q6*(-136100 - 32525*rr) + 
  Q2*Q6*Q8*(-177855 - 31287*rr) + Q2*Q7*Q9*(16759 - 30485*rr) + 
  Q8^2*Q9*(346140 - 27732*rr) + Q0^2*Q1*(14375 - 27500*rr) + 
  Q4*Q8^2*(-110110 - 25862*rr) + Q3*Q4*Q5*(138810 - 25190*rr) + 
  Q0*Q5*Q8*(58165 - 24665*rr) + Q2^2*Q6*(108725 - 24635*rr) + 
  Q1*Q2*Q3*(479140 - 24520*rr) + Q1*Q7^2*(-181662 - 23734*rr) + 
  Q1*Q4*Q8*(-316620 - 23312*rr) + Q3*Q4*Q6*(181775 - 21565*rr) + 
  Q2*Q5*Q7*(-146311 - 20863*rr) + Q5^2*Q7*(-330545 - 18363*rr) + 
  Q3^2*Q9*(17078 - 18218*rr) + Q5^2*Q9*(-144497 - 16771*rr) + 
  Q2^2*Q7*(-78249 - 16109*rr) + Q1*Q2*Q4*(123140 - 12080*rr) + 
  Q0*Q2*Q3*(-73550 - 10550*rr) + Q3*Q5*Q7*(-250878 - 9858*rr) + 
  Q0^2*Q9*(11500 - 8750*rr) + Q3^2*Q7*(-20543 - 7243*rr) + 
  Q0*Q3*Q4*(89075 - 6025*rr) + Q0*Q8^2*(-108569 - 6009*rr) + 
  Q4^2*Q5*(149040 - 3690*rr) + Q6^2*Q7*(251800 - 1870*rr) + 
  Q1*Q5*Q7*(332060 - 1488*rr) + Q0*Q4*Q6*(-144375 + 1300*rr) + 
  Q1^2*Q5*(-277100 + 2920*rr) + Q2*Q4*Q5*(119135 + 3185*rr) + 
  Q5*Q6^2*(27095 + 3355*rr) + Q6^3*(-105610 + 3660*rr) + 
  Q2*Q4*Q8*(-358327 + 3677*rr) + Q0^2*Q5*(63750 + 5625*rr) + 
  Q0*Q5^2*(-12725 + 6150*rr) + Q4*Q6^2*(93325 + 6615*rr) + 
  Q0*Q1*Q8*(-341060 + 9060*rr) + Q1*Q6^2*(81205 + 9345*rr) + 
  Q2*Q5^2*(44245 + 9705*rr) + Q2*Q4^2*(-130140 + 9900*rr) + 
  Q4^2*Q6*(142890 + 11380*rr) + Q0*Q3*Q6*(-36650 + 12125*rr) + 
  Q2*Q5*Q8*(170496 + 12944*rr) + Q6*Q7*Q8*(430118 + 15582*rr) + 
  Q4*Q5*Q7*(84218 + 16186*rr) + Q0^2*Q6*(13750 + 16250*rr) + 
  Q1*Q8*Q9*(84116 + 17316*rr) + Q5^3*(-84760 + 17370*rr) + 
  Q3*Q8^2*(-143634 + 18102*rr) + Q1^2*Q2*(88775 + 19485*rr) + 
  Q1*Q2*Q6*(-37145 + 19515*rr) + Q2*Q4*Q6*(-56950 + 20560*rr) + 
  Q0*Q2*Q7*(20850 + 20560*rr) + Q3*Q5*Q8*(55028 + 21316*rr) + 
  Q2*Q6*Q7*(-333710 + 21562*rr) + Q0*Q6*Q9*(-19250 + 23430*rr) + 
  Q0*Q3*Q7*(-218890 + 23610*rr) + Q0*Q1*Q9*(-266070 + 24120*rr) + 
  Q3*Q7^2*(318194 + 24314*rr) + Q5*Q6*Q7*(-237292 + 24564*rr) + 
  Q1^2*Q6*(181720 + 24960*rr) + Q2*Q4*Q7*(-31318 + 25698*rr) + 
  Q0*Q3*Q5*(41050 + 26575*rr) + Q0*Q4^2*(239375 + 28825*rr) + 
  Q0*Q2*Q6*(26575 + 30900*rr) + Q2*Q5*Q6*(-6580 + 33290*rr) + 
  Q3*Q5^2*(-257940 + 37110*rr) + Q2*Q3^2*(-190135 + 37935*rr) + 
  Q1^2*Q3*(172255 + 39865*rr) + Q0*Q2*Q9*(-251275 + 40755*rr) + 
  Q2*Q3*Q6*(-19525 + 44285*rr) + Q2*Q3*Q8*(78380 + 44588*rr) + 
  Q0*Q2*Q8*(327415 + 46185*rr) + Q2*Q3*Q4*(-257135 + 46365*rr) + 
  Q1*Q5^2*(128660 + 47480*rr) + Q1*Q4*Q6*(-45460 + 47700*rr) + 
  Q0*Q3^2*(27150 + 49825*rr) + Q2*Q4*Q9*(-148883 + 53337*rr) + 
  Q0*Q5*Q7*(-366115 + 56625*rr) + Q0*Q1^2*(-34175 + 56875*rr) + 
  Q7*Q8^2*(174387 + 58919*rr) + Q9^3*(178046 + 59654*rr) + 
  Q3*Q6^2*(15435 + 60365*rr) + Q4*Q7*Q8*(-540877 + 61223*rr) + 
  Q0*Q1*Q7*(-431315 + 61235*rr) + Q2*Q7^2*(-81027 + 63305*rr) + 
  Q2^2*Q5*(-60050 + 63310*rr) + Q3*Q9^2*(291087 + 63683*rr) + 
  Q0*Q4*Q9*(70845 + 64685*rr) + Q1*Q3*Q7*(373359 + 70699*rr) + 
  Q3^2*Q8*(58671 + 70739*rr) + Q4*Q7*Q9*(260861 + 71961*rr) + 
  Q6^2*Q8*(-333191 + 73379*rr) + Q1*Q3*Q4*(-373245 + 75025*rr) + 
  Q4^2*Q9*(-21492 + 77946*rr) + Q1*Q3*Q6*(5630 + 83120*rr) + 
  Q2*Q7*Q8*(-172625 + 86531*rr) + Q3^3*(32780 + 86780*rr) + 
  Q1*Q5*Q9*(-680102 + 90202*rr) + Q4*Q8*Q9*(152566 + 90590*rr) + 
  Q7^2*Q8*(12145 + 92237*rr) + Q0*Q1*Q2*(-192000 + 92725*rr) + 
  Q0*Q1*Q3*(-206450 + 94450*rr) + Q5^2*Q8*(-217032 + 102320*rr) + 
  Q7*Q9^2*(-583105 + 104483*rr) + Q0*Q2*Q5*(19950 + 105975*rr) + 
  Q2^2*Q8*(-31139 + 109025*rr) + Q6^2*Q9*(-238915 + 109565*rr) + 
  Q1*Q3*Q5*(-158500 + 110130*rr) + Q1*Q2*Q5*(125145 + 116285*rr) + 
  Q1^2*Q8*(-77289 + 116427*rr) + Q2*Q3*Q5*(237570 + 123480*rr) + 
  Q7*Q8*Q9*(-295789 + 123591*rr) + Q0*Q6*Q8*(-49280 + 124290*rr) + 
  Q1*Q4*Q7*(442010 + 124510*rr) + Q4*Q6*Q8*(210151 + 133463*rr) + 
  Q5*Q9^2*(157495 + 134059*rr) + Q3^2*Q5*(-306705 + 135525*rr) + 
  Q6*Q9^2*(35870 + 139774*rr) + Q8*Q9^2*(103786 + 159490*rr) + 
  Q1*Q3*Q8*(47995 + 162487*rr) + Q1*Q4^2*(142775 + 163665*rr) + 
  Q5*Q8^2*(355209 + 164261*rr) + Q1*Q6*Q7*(24974 + 166702*rr) + 
  Q5*Q6*Q9*(206764 + 180368*rr) + Q3*Q6*Q9*(103132 + 180628*rr) + 
  Q1*Q2*Q8*(307702 + 181622*rr) + Q2^2*Q9*(-140918 + 186978*rr) + 
  Q1*Q3*Q9*(-332410 + 189114*rr) + Q3*Q4*Q7*(-117431 + 198949*rr) + 
  Q1*Q2*Q9*(69258 + 203186*rr) + Q5*Q8*Q9*(216376 + 208408*rr) + 
  Q0*Q7*Q8*(-86980 + 209168*rr) + Q5*Q6*Q8*(177463 + 209375*rr) + 
  Q5*Q7*Q8*(-59973 + 221471*rr) + Q6*Q8*Q9*(237292 + 284924*rr) + 
  Q2*Q3*Q7*(-37557 + 321751*rr), -47500*Q0^2*Q4 + 
  Q3*Q5*Q8*(-390817 - 397877*rr) + Q1*Q5*Q7*(-183232 - 276796*rr) + 
  Q3*Q7*Q8*(154546 - 244982*rr) + Q0*Q6*Q9*(-104525 - 242955*rr) + 
  Q4*Q6*Q7*(-40988 - 194264*rr) + Q7^2*Q9*(325620 - 192892*rr) + 
  Q5^2*Q7*(-121101 - 180925*rr) + Q3*Q6*Q7*(195786 - 178278*rr) + 
  Q1^2*Q2*(-16075 - 174425*rr) + Q3*Q7^2*(186134 - 174034*rr) + 
  Q1*Q2*Q3*(-6510 - 171270*rr) + Q5*Q8*Q9*(-169524 - 168876*rr) + 
  Q2*Q3*Q6*(130030 - 165670*rr) + Q4*Q9^2*(186420 - 161804*rr) + 
  Q4*Q5*Q7*(-228600 - 161516*rr) + Q8^2*Q9*(-129752 - 160440*rr) + 
  Q2*Q5^2*(-53535 - 153735*rr) + Q2^2*Q3*(330095 - 152415*rr) + 
  Q1*Q7*Q9*(-372731 - 152383*rr) + Q0*Q4*Q7*(185190 - 152260*rr) + 
  Q3*Q5*Q7*(223853 - 146243*rr) + Q4*Q8^2*(11833 - 146187*rr) + 
  Q1*Q3*Q9*(264082 - 141098*rr) + Q1^2*Q7*(34158 - 134394*rr) + 
  Q6*Q7^2*(117280 - 132000*rr) + Q2*Q3*Q9*(-280240 - 127800*rr) + 
  Q0*Q7*Q9*(196476 - 125736*rr) + Q2^2*Q7*(114514 - 118798*rr) + 
  Q4*Q5^2*(133225 - 117755*rr) + Q3*Q7*Q9*(76045 - 113463*rr) + 
  Q1^2*Q8*(425204 - 112972*rr) + Q6^2*Q8*(-181188 - 111120*rr) + 
  Q1*Q8*Q9*(145507 - 109737*rr) + Q1*Q2*Q9*(239716 - 104164*rr) + 
  Q5*Q7*Q8*(-52670 - 102150*rr) + Q5^2*Q8*(-289309 - 101713*rr) + 
  Q4*Q5*Q8*(338036 - 101012*rr) + Q2*Q7^2*(-55697 - 96749*rr) + 
  Q1*Q3*Q4*(-226245 - 92875*rr) + Q4*Q7^2*(346876 - 92380*rr) + 
  Q7*Q9^2*(548149 - 91455*rr) + Q3*Q5^2*(545835 - 88135*rr) + 
  Q0*Q2*Q8*(193485 - 87535*rr) + Q2*Q8^2*(200513 - 83187*rr) + 
  Q0*Q1*Q8*(325010 - 83060*rr) + Q0*Q4*Q9*(194280 - 80310*rr) + 
  Q3*Q4*Q5*(-119320 - 75070*rr) + Q5*Q6*Q7*(-362571 - 74063*rr) + 
  Q1*Q3*Q6*(-322715 - 70045*rr) + Q4^2*Q6*(100965 - 68165*rr) + 
  Q4^2*Q5*(90345 - 67225*rr) + Q2*Q3*Q7*(282209 - 64099*rr) + 
  Q1^2*Q4*(201530 - 62770*rr) + Q1*Q5*Q8*(-362744 - 62084*rr) + 
  Q1*Q3*Q8*(316804 - 61812*rr) + Q3^2*Q5*(-20785 - 61795*rr) + 
  Q4*Q6*Q9*(-838 - 58342*rr) + Q2*Q5*Q6*(20650 - 58290*rr) + 
  Q0*Q7^2*(-268750 - 54918*rr) + Q2*Q5*Q8*(-88232 - 54200*rr) + 
  Q1^2*Q9*(192636 - 54020*rr) + Q2*Q4*Q9*(-90997 - 53437*rr) + 
  Q1*Q4*Q5*(-298215 - 51645*rr) + Q0*Q2^2*(-77025 - 50300*rr) + 
  Q0*Q2*Q9*(-109800 - 50080*rr) + Q5^3*(225880 - 49430*rr) + 
  Q3*Q5*Q9*(3205 - 49299*rr) + Q0*Q6^2*(155775 - 48275*rr) + 
  Q2*Q4*Q8*(-112805 - 48101*rr) + Q2*Q5*Q9*(-387585 - 47125*rr) + 
  Q0*Q2*Q6*(-217200 - 46400*rr) + Q0*Q3^2*(-66400 - 44075*rr) + 
  Q3*Q4^2*(57290 - 41550*rr) + Q7*Q8^2*(-108488 - 39496*rr) + 
  Q1*Q7*Q8*(-212461 - 38265*rr) + Q3*Q4*Q8*(264416 - 37132*rr) + 
  Q0^2*Q5*(-38750 - 36875*rr) + Q0*Q1*Q2*(88125 - 33850*rr) + 
  Q2^2*Q5*(-214280 - 32460*rr) + Q3*Q6*Q8*(-28781 - 32245*rr) + 
  Q4^3*(-343860 - 31780*rr) + Q0*Q1*Q6*(11000 - 30350*rr) + 
  Q3*Q6*Q9*(-259058 - 29582*rr) + Q0^2*Q6*(-57500 - 28750*rr) + 
  Q5*Q8^2*(-222618 - 28506*rr) + Q0*Q5*Q9*(423220 - 27970*rr) + 
  Q0*Q1*Q4*(-93700 - 25525*rr) + Q2*Q4^2*(-128570 - 25320*rr) + 
  Q9^3*(424558 - 22218*rr) + Q0*Q4*Q5*(127025 - 21600*rr) + 
  Q1*Q4*Q8*(127108 - 21400*rr) + Q1*Q2*Q6*(129265 - 19365*rr) + 
  Q0*Q9^2*(-528699 - 18991*rr) + Q1*Q2*Q5*(-270635 - 18865*rr) + 
  Q3^3*(-207180 - 18820*rr) + Q5*Q6^2*(-25490 - 18740*rr) + 
  Q3*Q6^2*(8765 - 15295*rr) + Q0*Q3*Q5*(-289175 - 13700*rr) + 
  Q3*Q4*Q7*(-36412 - 11228*rr) + Q1*Q5*Q6*(-231260 - 10360*rr) + 
  Q2^2*Q4*(276955 - 9595*rr) + Q0*Q5*Q8*(66910 - 9510*rr) + 
  Q0*Q4*Q8*(-17445 - 8195*rr) + Q5^2*Q9*(-4905 - 8157*rr) + 
  Q3^2*Q9*(260401 - 4011*rr) + Q0*Q1*Q5*(209150 - 3625*rr) + 
  Q4*Q7*Q8*(-66797 - 3529*rr) + Q2*Q6*Q9*(55742 - 2602*rr) + 
  Q0*Q5*Q7*(-58860 - 2400*rr) + Q2^3*(-150690 - 1910*rr) + 
  Q3*Q4*Q6*(101140 - 1610*rr) + Q3*Q8*Q9*(48747 - 961*rr) + 
  Q4*Q5*Q9*(-222872 - 768*rr) + Q0^2*Q9*(-46500 + 2500*rr) + 
  Q0^2*Q8*(-198000 + 6000*rr) + Q0^2*Q3*(-43125 + 6250*rr) + 
  Q4^2*Q9*(-566188 + 6628*rr) + Q0^2*Q2*(-36250 + 6875*rr) + 
  Q2^2*Q8*(-422093 + 7167*rr) + Q0*Q3*Q4*(-199950 + 8275*rr) + 
  Q1*Q3*Q7*(-188561 + 8955*rr) + Q1*Q4*Q7*(70285 + 9461*rr) + 
  Q1*Q6*Q7*(-410779 + 14657*rr) + Q1^2*Q6*(37330 + 15750*rr) + 
  Q0^2*Q1*(-51875 + 21250*rr) + Q5^2*Q6*(-120845 + 21415*rr) + 
  Q4*Q6*Q8*(-134858 + 21618*rr) + Q0*Q5^2*(-37400 + 24100*rr) + 
  Q0*Q1^2*(25175 + 24375*rr) + Q4*Q5*Q6*(195120 + 24450*rr) + 
  Q3*Q8^2*(-722792 + 24600*rr) + Q2*Q3*Q5*(-314505 + 25085*rr) + 
  Q0*Q3*Q7*(75740 + 25490*rr) + Q0^2*Q7*(-31750 + 27750*rr) + 
  Q0*Q1*Q9*(-19980 + 27880*rr) + Q0*Q6*Q8*(6405 + 28685*rr) + 
  Q1*Q4*Q6*(-74095 + 30295*rr) + Q0*Q1*Q3*(98575 + 30300*rr) + 
  Q0*Q2*Q5*(142800 + 30650*rr) + Q2*Q4*Q7*(27986 + 33990*rr) + 
  Q0*Q3*Q6*(-7100 + 34125*rr) + Q0*Q4^2*(57000 + 35425*rr) + 
  Q2^2*Q9*(230957 + 37209*rr) + Q0*Q8*Q9*(402654 + 39254*rr) + 
  Q3*Q5*Q6*(56705 + 39615*rr) + Q2*Q4*Q5*(-70440 + 40060*rr) + 
  Q5*Q6*Q9*(121826 + 43958*rr) + Q0*Q2*Q3*(174550 + 44175*rr) + 
  Q0*Q8^2*(-75686 + 44834*rr) + Q1*Q6^2*(116445 + 44895*rr) + 
  Q0*Q1*Q7*(-216860 + 45140*rr) + Q1*Q6*Q8*(270607 + 46967*rr) + 
  Q0*Q3*Q9*(-110750 + 47070*rr) + Q0*Q5*Q6*(292475 + 47650*rr) + 
  Q2*Q4*Q6*(161390 + 48620*rr) + Q2*Q6*Q8*(403598 + 48962*rr) + 
  Q2*Q7*Q8*(17827 + 49719*rr) + Q3^2*Q6*(140035 + 52325*rr) + 
  Q0*Q2*Q4*(-190325 + 54300*rr) + Q7^3*(-60626 + 61622*rr) + 
  Q1^3*(-250810 + 62750*rr) + Q2*Q5*Q7*(34286 + 63410*rr) + 
  Q4*Q8*Q9*(-26872 + 68520*rr) + Q0*Q6*Q7*(478450 + 69340*rr) + 
  Q0*Q2*Q7*(83000 + 72990*rr) + Q3^2*Q4*(-76270 + 74360*rr) + 
  Q0*Q4*Q6*(69625 + 75450*rr) + Q3*Q9^2*(-127018 + 75694*rr) + 
  Q0*Q7*Q8*(365 + 76677*rr) + Q3^2*Q7*(-72762 + 77254*rr) + 
  Q6^3*(-107965 + 81535*rr) + Q0*Q3*Q8*(296605 + 82755*rr) + 
  Q4*Q6^2*(-220995 + 83645*rr) + Q1*Q2*Q7*(285795 + 84883*rr) + 
  Q3^2*Q8*(-411966 + 85218*rr) + Q5*Q9^2*(-353486 + 85946*rr) + 
  Q8^3*(-701419 + 86689*rr) + Q1^2*Q3*(-140595 + 87655*rr) + 
  Q1*Q4*Q9*(406462 + 95290*rr) + Q4^2*Q8*(102799 + 96065*rr) + 
  Q2*Q6^2*(50005 + 96645*rr) + Q1*Q4^2*(-167000 + 98140*rr) + 
  Q1*Q7^2*(-117537 + 98803*rr) + Q6^2*Q9*(87448 + 100134*rr) + 
  Q1*Q3^2*(-178845 + 101185*rr) + Q2*Q3^2*(-144435 + 104955*rr) + 
  Q1*Q2^2*(-22295 + 108815*rr) + Q1*Q5^2*(-214295 + 113655*rr) + 
  Q5*Q6*Q8*(-747117 + 114251*rr) + Q7^2*Q8*(-279574 + 116610*rr) + 
  Q5*Q7^2*(-40659 + 117129*rr) + Q1*Q2*Q8*(-149250 + 118926*rr) + 
  Q1*Q5*Q9*(289279 + 122243*rr) + Q3*Q4*Q9*(-381419 + 131957*rr) + 
  Q2*Q9^2*(368177 + 135677*rr) + Q6*Q8*Q9*(-435475 + 136249*rr) + 
  Q2*Q3*Q8*(17078 + 136642*rr) + Q2*Q6*Q7*(118604 + 140696*rr) + 
  Q1*Q2*Q4*(154960 + 141650*rr) + Q7*Q8*Q9*(71041 + 141821*rr) + 
  Q1*Q6*Q9*(-15161 + 150783*rr) + Q1*Q9^2*(-193076 + 157308*rr) + 
  Q1^2*Q5*(87130 + 166670*rr) + Q6*Q7*Q9*(200418 + 174578*rr) + 
  Q6*Q7*Q8*(-213251 + 176089*rr) + Q6^2*Q7*(-9442 + 176924*rr) + 
  Q2*Q3*Q4*(298410 + 188110*rr) + Q2^2*Q6*(-61505 + 189865*rr) + 
  Q2*Q7*Q9*(350046 + 197638*rr) + Q6*Q9^2*(211266 + 201378*rr) + 
  Q1*Q8^2*(-255301 + 221503*rr) + Q4*Q7*Q9*(-90 + 256238*rr) + 
  Q4^2*Q7*(131634 + 265704*rr) + Q1*Q3*Q5*(-25585 + 278465*rr) + 
  Q5*Q7*Q9*(-430224 + 307440*rr) + Q8*Q9^2*(93770 + 360322*rr) + 
  Q2*Q8*Q9*(-200892 + 372516*rr) + Q6*Q8^2*(-307464 + 439512*rr), 
 2375*Q0*Q2^2 + Q6*Q8*Q9*(369256 - 353976*rr) + Q9^3*(-366637 - 323417*rr) + 
  Q2*Q6*Q8*(26415 - 323213*rr) + Q3*Q4*Q7*(-86429 - 260177*rr) + 
  Q1^2*Q2*(-22000 - 253520*rr) + Q4*Q5*Q8*(-374560 - 248812*rr) + 
  Q3*Q6*Q7*(62910 - 233838*rr) + Q2*Q8*Q9*(-90502 - 225374*rr) + 
  Q2*Q4*Q7*(199313 - 221771*rr) + Q3*Q7^2*(-143176 - 199816*rr) + 
  Q3^2*Q9*(-117010 - 198234*rr) + Q6*Q7*Q8*(-459237 - 193329*rr) + 
  Q8*Q9^2*(-430998 - 190878*rr) + Q1*Q2*Q5*(242135 - 184815*rr) + 
  Q6*Q9^2*(194814 - 180802*rr) + Q4*Q7*Q9*(-197404 - 178700*rr) + 
  Q6*Q8^2*(297126 - 178018*rr) + Q0*Q4*Q7*(-393150 - 175700*rr) + 
  Q4*Q6*Q7*(-80853 - 166085*rr) + Q4*Q6*Q8*(36128 - 160324*rr) + 
  Q1*Q6*Q9*(-46176 - 157312*rr) + Q2*Q7^2*(-127367 - 155467*rr) + 
  Q4^2*Q7*(-238489 - 144725*rr) + Q1*Q3*Q8*(-225362 - 144426*rr) + 
  Q2*Q3^2*(122920 - 142540*rr) + Q5*Q6*Q7*(105586 - 135146*rr) + 
  Q0*Q8*Q9*(-74525 - 130485*rr) + Q2*Q4^2*(299280 - 124440*rr) + 
  Q2^2*Q7*(-88972 - 123076*rr) + Q3^2*Q8*(719298 - 121198*rr) + 
  Q3*Q7*Q9*(111711 - 114573*rr) + Q2*Q3*Q6*(27545 - 112045*rr) + 
  Q5*Q7*Q8*(-29315 - 109815*rr) + Q2^2*Q5*(8470 - 107710*rr) + 
  Q5*Q7^2*(202145 - 99875*rr) + Q6^2*Q9*(110519 - 97585*rr) + 
  Q0*Q5*Q9*(-10325 - 91175*rr) + Q5^2*Q9*(12933 - 89467*rr) + 
  Q4*Q5*Q6*(23300 - 88520*rr) + Q1*Q7^2*(172271 - 80685*rr) + 
  Q3*Q5*Q8*(-35479 - 80615*rr) + Q5*Q7*Q9*(244212 - 79164*rr) + 
  Q1*Q3*Q4*(88400 - 78760*rr) + Q1*Q2*Q8*(-88712 - 76968*rr) + 
  Q3*Q4^2*(409195 - 76495*rr) + Q4^2*Q9*(-93432 - 75272*rr) + 
  Q3*Q6^2*(43695 - 73975*rr) + Q5*Q9^2*(-92153 - 69669*rr) + 
  Q3*Q7*Q8*(-73913 - 69381*rr) + Q1*Q3*Q6*(40500 - 63680*rr) + 
  Q1*Q2^2*(-345635 - 62585*rr) + Q2*Q5*Q9*(-320065 - 61957*rr) + 
  Q2*Q5^2*(72180 - 60220*rr) + Q0*Q5*Q6*(-50000 - 58500*rr) + 
  Q3*Q4*Q9*(292547 - 57749*rr) + Q1^2*Q3*(81140 - 57320*rr) + 
  Q5*Q6*Q9*(405388 - 56788*rr) + Q0*Q1*Q2*(214125 - 56750*rr) + 
  Q4*Q9^2*(168514 - 54182*rr) + Q2*Q7*Q9*(207960 - 52488*rr) + 
  Q1*Q3*Q9*(-205497 - 52177*rr) + Q2^2*Q3*(310030 - 52170*rr) + 
  Q0*Q7*Q9*(180390 - 50170*rr) + Q0*Q4^2*(110500 - 48375*rr) + 
  Q1*Q2*Q3*(173585 - 45305*rr) + Q0*Q1*Q8*(341325 - 44725*rr) + 
  Q3^2*Q6*(-177425 - 44645*rr) + Q0*Q3*Q8*(-83600 - 44550*rr) + 
  Q6^2*Q7*(271283 - 41697*rr) + Q2^2*Q4*(212890 - 41630*rr) + 
  Q1*Q4^2*(-101600 - 38580*rr) + Q7*Q8^2*(-215974 - 37838*rr) + 
  Q4^3*(205940 - 35790*rr) + Q2*Q3*Q9*(103377 - 33627*rr) + 
  Q0*Q6*Q8*(180750 - 32900*rr) + Q3*Q5*Q7*(-22403 - 32887*rr) + 
  Q2*Q5*Q6*(-67565 - 32015*rr) + Q1^2*Q6*(-70670 - 30150*rr) + 
  Q2*Q7*Q8*(218900 - 29564*rr) + Q1*Q5*Q9*(-96567 - 28559*rr) + 
  Q2^2*Q8*(106822 - 28506*rr) + Q1^3*(-40740 - 22760*rr) + 
  Q3^2*Q7*(-24023 - 19075*rr) + Q1*Q8*Q9*(201126 - 18770*rr) + 
  Q0^2*Q2*(18750 - 18750*rr) + Q1*Q6^2*(7650 - 17170*rr) + 
  Q5^2*Q6*(-1785 - 17155*rr) + Q0*Q6*Q7*(74700 - 16800*rr) + 
  Q7^3*(239341 - 16551*rr) + Q2*Q9^2*(155939 - 15097*rr) + 
  Q1*Q2*Q6*(4830 - 14730*rr) + Q4*Q8^2*(-378023 - 13675*rr) + 
  Q0^2*Q6*(-62500 - 12500*rr) + Q0^2*Q1*(-15625 - 12500*rr) + 
  Q0^2*Q5*(21875 - 12500*rr) + Q0*Q4*Q8*(29175 - 12225*rr) + 
  Q1*Q5^2*(99190 - 10950*rr) + Q5^3*(-25635 - 7725*rr) + 
  Q0*Q4*Q6*(-17125 - 6750*rr) + Q2*Q3*Q7*(-51797 - 4849*rr) + 
  Q0*Q1^2*(53625 - 4250*rr) + Q0*Q3*Q7*(182700 - 3700*rr) + 
  Q0*Q1*Q6*(-14750 - 3375*rr) + Q1^2*Q4*(-132565 - 3025*rr) + 
  Q2*Q4*Q5*(77780 - 1250*rr) + Q0*Q2*Q7*(261175 - 125*rr) + 
  Q1*Q4*Q5*(57125 + 195*rr) + Q2*Q3*Q5*(243205 + 2785*rr) + 
  Q2*Q6^2*(76930 + 3120*rr) + Q0^2*Q4*(-50000 + 3125*rr) + 
  Q0^2*Q8*(-29375 + 3125*rr) + Q3*Q4*Q6*(3825 + 3265*rr) + 
  Q1*Q8^2*(219703 + 3739*rr) + Q0*Q6^2*(-94875 + 3750*rr) + 
  Q0*Q1*Q9*(47150 + 3750*rr) + Q4^2*Q6*(144205 + 4655*rr) + 
  Q2*Q6*Q9*(-75721 + 5883*rr) + Q0*Q3*Q4*(2125 + 8375*rr) + 
  Q6^3*(187840 + 9370*rr) + Q0^2*Q9*(-16250 + 11250*rr) + 
  Q4*Q5*Q9*(-239123 + 13333*rr) + Q1^2*Q9*(-133212 + 14412*rr) + 
  Q1*Q4*Q8*(-386095 + 14841*rr) + Q0*Q2*Q6*(-328250 + 16375*rr) + 
  Q1*Q5*Q6*(-111165 + 16995*rr) + Q0*Q3^2*(-5750 + 19000*rr) + 
  Q8^2*Q9*(-187149 + 19783*rr) + Q0*Q1*Q3*(59875 + 23125*rr) + 
  Q1*Q6*Q8*(55635 + 24183*rr) + Q5*Q8*Q9*(-87166 + 26058*rr) + 
  Q0*Q2*Q5*(58000 + 26125*rr) + Q1*Q5*Q7*(-431420 + 28156*rr) + 
  Q0*Q1*Q4*(-220375 + 28750*rr) + Q1*Q3^2*(-168675 + 31095*rr) + 
  Q0^2*Q3*(21875 + 31250*rr) + Q0*Q5^2*(-24125 + 31500*rr) + 
  Q0*Q3*Q6*(-65750 + 31875*rr) + Q1*Q7*Q8*(248130 + 32202*rr) + 
  Q4*Q6^2*(-194790 + 32910*rr) + Q0*Q5*Q8*(-138275 + 33025*rr) + 
  Q6^2*Q8*(463292 + 35008*rr) + Q4*Q8*Q9*(-430801 + 35571*rr) + 
  Q1*Q4*Q6*(17880 + 37620*rr) + Q0^2*Q7*(-17500 + 38750*rr) + 
  Q3^3*(-33830 + 39370*rr) + Q2^3*(-226690 + 40030*rr) + 
  Q0*Q2*Q8*(118650 + 40950*rr) + Q0*Q3*Q5*(-133750 + 41625*rr) + 
  Q1*Q2*Q7*(239517 + 41801*rr) + Q7*Q9^2*(-333956 + 42124*rr) + 
  Q2*Q3*Q8*(-615834 + 43694*rr) + Q2*Q3*Q4*(223515 + 45045*rr) + 
  Q3*Q6*Q9*(64273 + 46621*rr) + Q1^2*Q5*(-14310 + 49140*rr) + 
  Q5^2*Q7*(103510 + 49144*rr) + Q3*Q5*Q6*(3115 + 53285*rr) + 
  Q4*Q5^2*(-56080 + 53830*rr) + Q1*Q3*Q5*(-1215 + 54335*rr) + 
  Q0*Q2*Q4*(-31250 + 55375*rr) + Q2*Q5*Q7*(-61537 + 55827*rr) + 
  Q0*Q9^2*(82160 + 56360*rr) + Q1*Q6*Q7*(-233205 + 58751*rr) + 
  Q5*Q6*Q8*(693430 + 61154*rr) + Q7^2*Q9*(34397 + 62153*rr) + 
  Q3*Q4*Q8*(140603 + 66287*rr) + Q4*Q5*Q7*(6606 + 68370*rr) + 
  Q0*Q7^2*(-291820 + 68600*rr) + Q0*Q4*Q9*(215825 + 70075*rr) + 
  Q3*Q4*Q5*(-244695 + 70615*rr) + Q4^2*Q5*(-50290 + 71540*rr) + 
  Q2*Q6*Q7*(343117 + 72565*rr) + Q3*Q8^2*(-117994 + 72862*rr) + 
  Q1*Q4*Q7*(-118385 + 72863*rr) + Q0*Q3*Q9*(52025 + 74125*rr) + 
  Q3*Q5^2*(3990 + 74420*rr) + Q1*Q2*Q4*(368380 + 74620*rr) + 
  Q0*Q4*Q5*(-26375 + 74750*rr) + Q0*Q7*Q8*(185210 + 78270*rr) + 
  Q0*Q2*Q3*(70375 + 84000*rr) + Q1*Q2*Q9*(204748 + 84812*rr) + 
  Q2^2*Q6*(-73255 + 85245*rr) + Q0*Q1*Q5*(277750 + 87250*rr) + 
  Q2*Q4*Q6*(-56815 + 94545*rr) + Q0*Q6*Q9*(-128325 + 98275*rr) + 
  Q2*Q4*Q8*(-331229 + 103287*rr) + Q1*Q4*Q9*(-18704 + 103764*rr) + 
  Q3^2*Q4*(59870 + 105840*rr) + Q0*Q8^2*(3840 + 108360*rr) + 
  Q3*Q5*Q9*(-98017 + 112903*rr) + Q3*Q6*Q8*(302918 + 113126*rr) + 
  Q8^3*(158505 + 121637*rr) + Q0*Q2*Q9*(-286550 + 124500*rr) + 
  Q2*Q4*Q9*(-217837 + 125563*rr) + Q5^2*Q8*(-430834 + 130364*rr) + 
  Q7*Q8*Q9*(130607 + 134803*rr) + Q1*Q3*Q7*(-21918 + 136834*rr) + 
  Q1*Q7*Q9*(-332563 + 137449*rr) + Q5*Q6^2*(-30710 + 138570*rr) + 
  Q4*Q7^2*(-109325 + 144807*rr) + Q1*Q9^2*(-535745 + 146307*rr) + 
  Q2*Q8^2*(466435 + 150711*rr) + Q3*Q8*Q9*(315726 + 156374*rr) + 
  Q6*Q7*Q9*(-221353 + 157043*rr) + Q2*Q5*Q8*(-197549 + 159295*rr) + 
  Q4^2*Q8*(-32811 + 160143*rr) + Q6*Q7^2*(-180706 + 160646*rr) + 
  Q1^2*Q7*(28039 + 160971*rr) + Q0*Q1*Q7*(-175125 + 163825*rr) + 
  Q0*Q5*Q7*(-19100 + 168450*rr) + Q3^2*Q5*(418105 + 181675*rr) + 
  Q2^2*Q9*(-86470 + 181962*rr) + Q3*Q9^2*(83355 + 224159*rr) + 
  Q1^2*Q8*(337350 + 244166*rr) + Q5*Q8^2*(-39437 + 252567*rr) + 
  Q4*Q6*Q9*(-159102 + 277282*rr) + Q1*Q5*Q8*(-143031 + 291241*rr) + 
  Q7^2*Q8*(544982 + 306558*rr) + Q4*Q7*Q8*(160913 + 492317*rr), 
 Q6*Q8*Q9*(-240764 - 446380*rr) + Q4*Q7*Q9*(-318712 - 339768*rr) + 
  Q2*Q5*Q7*(80768 - 302580*rr) + Q3*Q6*Q7*(49660 - 264804*rr) + 
  Q3*Q6*Q9*(116138 - 264262*rr) + Q2*Q3*Q5*(219130 - 228860*rr) + 
  Q3*Q8^2*(123163 - 223793*rr) + Q3*Q7^2*(-201407 - 217011*rr) + 
  Q7*Q8*Q9*(286764 - 199844*rr) + Q1*Q3*Q5*(-204330 - 197500*rr) + 
  Q1*Q2*Q7*(417256 - 194524*rr) + Q5*Q8*Q9*(-163482 - 193506*rr) + 
  Q3*Q9^2*(-607547 - 192351*rr) + Q0*Q8*Q9*(-296302 - 182522*rr) + 
  Q1*Q5*Q8*(-54823 - 180551*rr) + Q4*Q6*Q7*(88365 - 175707*rr) + 
  Q5*Q7^2*(32022 - 174626*rr) + Q4*Q6*Q8*(-47957 - 171285*rr) + 
  Q1*Q2*Q9*(-50200 - 166288*rr) + Q1*Q8^2*(-401550 - 166086*rr) + 
  Q5*Q7*Q8*(-70727 - 162363*rr) + Q4*Q5*Q8*(96398 - 159438*rr) + 
  Q2*Q7*Q8*(138541 - 154119*rr) + Q3*Q7*Q9*(180562 - 151654*rr) + 
  Q2*Q3*Q6*(-122005 - 147295*rr) + Q1*Q5^2*(-61495 - 145215*rr) + 
  Q2*Q7*Q9*(156066 - 144038*rr) + Q9^3*(95175 - 142773*rr) + 
  Q2^2*Q9*(123274 - 141414*rr) + Q6*Q9^2*(305552 - 128744*rr) + 
  Q2*Q5*Q8*(187632 - 127132*rr) + Q4*Q7^2*(-394855 - 125059*rr) + 
  Q1*Q8*Q9*(467816 - 124376*rr) + Q0*Q2*Q5*(-104775 - 124325*rr) + 
  Q2^3*(163670 - 123210*rr) + Q2*Q6*Q8*(-332631 - 122063*rr) + 
  Q5*Q6*Q9*(361309 - 120499*rr) + Q2*Q6*Q7*(31787 - 119677*rr) + 
  Q0*Q8^2*(-110722 - 119302*rr) + Q6^2*Q8*(123063 - 114199*rr) + 
  Q3^3*(132960 - 113040*rr) + Q8*Q9^2*(-244520 - 112040*rr) + 
  Q4*Q8*Q9*(-275043 - 111287*rr) + Q2*Q8^2*(-33773 - 110089*rr) + 
  Q0*Q1*Q9*(-164710 - 109990*rr) + Q1^2*Q5*(185870 - 108090*rr) + 
  Q0*Q3*Q7*(-40820 - 105970*rr) + Q3*Q4*Q7*(17667 - 104997*rr) + 
  Q3^2*Q8*(363875 - 104521*rr) + Q7^2*Q8*(717207 - 101861*rr) + 
  Q5*Q6*Q8*(379514 - 100706*rr) + Q4*Q5*Q9*(-230867 - 95899*rr) + 
  Q0*Q3*Q4*(244225 - 95700*rr) + Q5*Q9^2*(-80809 - 94773*rr) + 
  Q0*Q1*Q6*(79000 - 94575*rr) + Q0*Q5*Q8*(467945 - 94145*rr) + 
  Q2*Q5^2*(-95255 - 93085*rr) + Q6^2*Q9*(225270 - 89440*rr) + 
  Q0*Q2*Q8*(-356280 - 89370*rr) + Q1*Q3*Q9*(77730 - 84138*rr) + 
  Q5^2*Q9*(74370 - 83898*rr) + Q2*Q3*Q4*(-84140 - 83390*rr) + 
  Q4^2*Q7*(180151 - 83253*rr) + Q6*Q7*Q8*(244141 - 83047*rr) + 
  Q2*Q4*Q6*(-249930 - 79330*rr) + Q3*Q4*Q6*(1455 - 78705*rr) + 
  Q4*Q8^2*(-331577 - 77557*rr) + Q0*Q1*Q5*(-16450 - 76625*rr) + 
  Q4*Q5*Q7*(331903 - 74737*rr) + Q1*Q6^2*(-49685 - 73525*rr) + 
  Q2^2*Q4*(-206690 - 71190*rr) + Q1*Q9^2*(41013 - 69151*rr) + 
  Q2^2*Q6*(82025 - 68945*rr) + Q1*Q7*Q8*(408073 - 67339*rr) + 
  Q0*Q7*Q8*(460160 - 65556*rr) + Q1*Q6*Q9*(47252 - 63836*rr) + 
  Q4^2*Q9*(517091 - 63207*rr) + Q0*Q6*Q8*(102110 - 59530*rr) + 
  Q0*Q1^2*(56850 - 56750*rr) + Q3*Q5*Q8*(518062 - 51318*rr) + 
  Q0*Q1*Q3*(-213225 - 50650*rr) + Q8^2*Q9*(-68350 - 49990*rr) + 
  Q0*Q6*Q7*(-7475 - 45945*rr) + Q2*Q3*Q9*(150798 - 45882*rr) + 
  Q1*Q3*Q8*(-2686 - 45798*rr) + Q1^2*Q3*(354235 - 44295*rr) + 
  Q1*Q2*Q6*(86760 - 43710*rr) + Q0*Q2*Q4*(-171025 - 43150*rr) + 
  Q2*Q3*Q8*(-367049 - 41201*rr) + Q0*Q3*Q8*(-472890 - 41090*rr) + 
  Q1*Q3*Q6*(-101850 - 40720*rr) + Q0*Q5*Q6*(-112925 - 39450*rr) + 
  Q2*Q7^2*(73962 - 38430*rr) + Q2*Q4*Q5*(280925 - 38065*rr) + 
  Q0*Q5*Q9*(-87435 - 35965*rr) + Q4*Q5*Q6*(104835 - 35605*rr) + 
  Q1^2*Q2*(-120885 - 34995*rr) + Q0*Q3*Q5*(16775 - 33650*rr) + 
  Q0*Q4^2*(-160125 - 32650*rr) + Q3^2*Q5*(175165 - 29625*rr) + 
  Q5^3*(10835 - 29395*rr) + Q0^2*Q7*(14625 - 28875*rr) + 
  Q1^2*Q6*(-334965 - 28295*rr) + Q2*Q6^2*(114175 - 26175*rr) + 
  Q1*Q4*Q8*(64392 - 25728*rr) + Q1*Q4*Q9*(-350991 - 24455*rr) + 
  Q0*Q3*Q6*(-51575 - 23875*rr) + Q1*Q4^2*(-262965 - 21325*rr) + 
  Q2^2*Q7*(-307463 - 19643*rr) + Q7^2*Q9*(219040 - 18496*rr) + 
  Q0^2*Q6*(-52500 - 16875*rr) + Q0^2*Q1*(-22500 - 16875*rr) + 
  Q1^3*(334080 - 14980*rr) + Q2*Q3^2*(-147225 - 11995*rr) + 
  Q4^3*(37875 - 8205*rr) + Q0^2*Q5*(-27500 - 8125*rr) + 
  Q3*Q6^2*(174735 - 6945*rr) + Q0^2*Q4*(36250 - 6250*rr) + 
  Q2^2*Q3*(-221755 - 6065*rr) + Q2*Q5*Q6*(148360 - 3470*rr) + 
  Q2*Q6*Q9*(-454533 - 1801*rr) + Q0^2*Q2*(-19375 + 1250*rr) + 
  Q6^3*(121065 + 3805*rr) + Q1*Q5*Q6*(-59490 + 3860*rr) + 
  Q0^2*Q8*(-46625 + 3875*rr) + Q0*Q2*Q7*(-120750 + 9080*rr) + 
  Q0^2*Q3*(35625 + 9375*rr) + Q0*Q4*Q9*(100260 + 13780*rr) + 
  Q2*Q3*Q7*(-147352 + 16176*rr) + Q3*Q5*Q9*(271051 + 17115*rr) + 
  Q0*Q5^2*(154450 + 17700*rr) + Q0^2*Q9*(-36125 + 19375*rr) + 
  Q0*Q2*Q6*(-80525 + 20950*rr) + Q7^3*(-16754 + 22230*rr) + 
  Q6^2*Q7*(277691 + 24653*rr) + Q2*Q4^2*(-240320 + 25300*rr) + 
  Q0*Q6^2*(-110950 + 26825*rr) + Q1^2*Q7*(-161438 + 27618*rr) + 
  Q0*Q4*Q6*(196625 + 28400*rr) + Q5^2*Q6*(147630 + 29380*rr) + 
  Q3^2*Q6*(77970 + 30670*rr) + Q6*Q8^2*(-242342 + 32850*rr) + 
  Q5*Q7*Q9*(66452 + 34884*rr) + Q0*Q4*Q5*(38425 + 36550*rr) + 
  Q5*Q6^2*(101795 + 38285*rr) + Q0*Q2*Q3*(17350 + 39225*rr) + 
  Q0*Q2^2*(-70550 + 43025*rr) + Q3^2*Q4*(-284015 + 43915*rr) + 
  Q0*Q3^2*(47700 + 45100*rr) + Q3*Q4^2*(151060 + 45240*rr) + 
  Q2^2*Q8*(458125 + 45641*rr) + Q5*Q6*Q7*(197607 + 46431*rr) + 
  Q4*Q6^2*(120560 + 47870*rr) + Q3*Q5^2*(31310 + 48700*rr) + 
  Q1*Q7^2*(285724 + 50492*rr) + Q1*Q2*Q4*(336400 + 51160*rr) + 
  Q1*Q4*Q6*(78800 + 51600*rr) + Q0*Q1*Q8*(-209855 + 54305*rr) + 
  Q4^2*Q5*(91305 + 56625*rr) + Q0*Q1*Q7*(232155 + 59105*rr) + 
  Q1*Q3*Q4*(230220 + 59470*rr) + Q1*Q2*Q3*(-284645 + 60565*rr) + 
  Q0*Q4*Q8*(89810 + 61660*rr) + Q0*Q4*Q7*(-382045 + 64055*rr) + 
  Q1*Q7*Q9*(-11221 + 64239*rr) + Q1*Q6*Q7*(-31706 + 67610*rr) + 
  Q1*Q3^2*(91755 + 70365*rr) + Q2*Q4*Q8*(292229 + 71825*rr) + 
  Q0*Q7^2*(-85005 + 72659*rr) + Q1*Q4*Q5*(-224410 + 74150*rr) + 
  Q0*Q5*Q7*(268330 + 75350*rr) + Q1*Q5*Q9*(506206 + 79366*rr) + 
  Q1*Q2^2*(240565 + 80595*rr) + Q3*Q4*Q5*(-179830 + 81220*rr) + 
  Q1^2*Q8*(161991 + 82267*rr) + Q0*Q3*Q9*(-111000 + 82690*rr) + 
  Q5^2*Q8*(-124838 + 83998*rr) + Q0*Q1*Q2*(-23875 + 84675*rr) + 
  Q1*Q4*Q7*(158646 + 87090*rr) + Q3*Q5*Q6*(54000 + 90980*rr) + 
  Q2*Q5*Q9*(243802 + 91406*rr) + Q0*Q2*Q9*(-97375 + 92465*rr) + 
  Q4^2*Q6*(-7220 + 92820*rr) + Q5^2*Q7*(711273 + 92867*rr) + 
  Q4*Q6*Q9*(-407840 + 94688*rr) + Q4^2*Q8*(-7168 + 97836*rr) + 
  Q3^2*Q9*(-163807 + 104805*rr) + Q4*Q5^2*(152345 + 106185*rr) + 
  Q0*Q1*Q4*(121850 + 107075*rr) + Q6*Q7^2*(-134357 + 108895*rr) + 
  Q0*Q9^2*(224882 + 108998*rr) + Q1*Q2*Q8*(-246740 + 120972*rr) + 
  Q0*Q6*Q9*(-269275 + 125165*rr) + Q6*Q7*Q9*(212379 + 126551*rr) + 
  Q7*Q8^2*(-333308 + 129492*rr) + Q0*Q7*Q9*(-7153 + 129683*rr) + 
  Q1*Q2*Q5*(-494125 + 139395*rr) + Q1^2*Q9*(-146473 + 140227*rr) + 
  Q8^3*(129381 + 140529*rr) + Q3^2*Q7*(-360037 + 148215*rr) + 
  Q2*Q4*Q7*(111154 + 153810*rr) + Q1*Q3*Q7*(65417 + 159109*rr) + 
  Q1^2*Q4*(-201205 + 159785*rr) + Q2*Q4*Q9*(-121763 + 164997*rr) + 
  Q5*Q8^2*(-213868 + 165372*rr) + Q3*Q5*Q7*(-98311 + 173505*rr) + 
  Q3*Q7*Q8*(286265 + 179957*rr) + Q3*Q8*Q9*(25619 + 183623*rr) + 
  Q3*Q4*Q9*(258187 + 196475*rr) + Q4*Q7*Q8*(445991 + 216659*rr) + 
  Q2^2*Q5*(17745 + 221535*rr) + Q1*Q6*Q8*(-266676 + 227376*rr) + 
  Q2*Q8*Q9*(-240531 + 231961*rr) + Q3*Q4*Q8*(19222 + 234774*rr) + 
  Q2*Q9^2*(-508521 + 236715*rr) + Q4*Q9^2*(-367906 + 237718*rr) + 
  Q7*Q9^2*(147692 + 252348*rr) + Q3*Q6*Q8*(-9455 + 263289*rr) + 
  Q1*Q5*Q7*(35864 + 360916*rr), 10000*Q0^2*Q3 + Q7^2*Q8*(16836 - 345996*rr) + 
  Q2*Q5*Q8*(-176285 - 335257*rr) + Q1*Q5*Q8*(-2288 - 329492*rr) + 
  Q4*Q7*Q9*(226045 - 267255*rr) + Q4*Q7^2*(-428002 - 266202*rr) + 
  Q2*Q6*Q7*(-30252 - 264200*rr) + Q7^2*Q9*(18431 - 247773*rr) + 
  Q8^3*(-164966 - 232782*rr) + Q7*Q8*Q9*(-235156 - 232164*rr) + 
  Q1*Q2*Q9*(-432416 - 231704*rr) + Q3*Q8^2*(78837 - 215295*rr) + 
  Q8*Q9^2*(-242716 - 210860*rr) + Q1*Q9^2*(168593 - 198067*rr) + 
  Q0*Q2*Q5*(-204700 - 179600*rr) + Q0*Q5*Q8*(403310 - 176110*rr) + 
  Q0*Q2*Q4*(-139700 - 159325*rr) + Q6*Q8*Q9*(-476572 - 153788*rr) + 
  Q1^2*Q5*(-19565 - 151805*rr) + Q2*Q7*Q9*(-28215 - 149723*rr) + 
  Q4*Q5*Q7*(10150 - 140882*rr) + Q2*Q3*Q9*(199844 - 138204*rr) + 
  Q2*Q5*Q7*(121783 - 131781*rr) + Q4^2*Q7*(178930 - 128586*rr) + 
  Q1*Q2*Q7*(106615 - 126621*rr) + Q5*Q6*Q9*(-27765 - 125449*rr) + 
  Q5*Q8*Q9*(146612 - 124260*rr) + Q0*Q3*Q7*(-104385 - 124185*rr) + 
  Q0*Q1*Q5*(-300850 - 122000*rr) + Q2^3*(345830 - 118550*rr) + 
  Q0*Q1*Q6*(161500 - 117725*rr) + Q2*Q5^2*(113120 - 115380*rr) + 
  Q0*Q8^2*(-217876 - 113336*rr) + Q1*Q3*Q8*(281869 - 112455*rr) + 
  Q0*Q3*Q4*(406800 - 110725*rr) + Q3*Q9^2*(-112635 - 109183*rr) + 
  Q1*Q4*Q8*(82795 - 106517*rr) + Q2^2*Q6*(53175 - 106405*rr) + 
  Q2*Q3*Q4*(-317740 - 105590*rr) + Q0*Q1*Q9*(-238405 - 101245*rr) + 
  Q2*Q6^2*(123440 - 100100*rr) + Q2*Q7*Q8*(-148682 - 98018*rr) + 
  Q5*Q7^2*(-153401 - 97973*rr) + Q2*Q3*Q8*(-68560 - 96868*rr) + 
  Q1*Q5^2*(170 - 95590*rr) + Q8^2*Q9*(73294 - 92778*rr) + 
  Q1*Q6^2*(-78440 - 89780*rr) + Q1*Q4*Q7*(20695 - 89661*rr) + 
  Q0*Q4*Q8*(263330 - 89070*rr) + Q2*Q3*Q5*(101460 - 87570*rr) + 
  Q0*Q1*Q3*(-435675 - 86825*rr) + Q2^2*Q9*(-77863 - 86155*rr) + 
  Q0*Q8*Q9*(23934 - 85126*rr) + Q6^2*Q8*(10232 - 75178*rr) + 
  Q0*Q2*Q8*(-471940 - 74910*rr) + Q1*Q2*Q6*(-24500 - 74390*rr) + 
  Q1*Q3*Q5*(-187865 - 73505*rr) + Q1^2*Q3*(287680 - 71760*rr) + 
  Q0*Q7^2*(103670 - 69038*rr) + Q2*Q3*Q6*(-118630 - 67450*rr) + 
  Q5*Q9^2*(100311 - 64293*rr) + Q5*Q7*Q9*(157500 - 62580*rr) + 
  Q0*Q1*Q4*(52925 - 57150*rr) + Q1^2*Q6*(19870 - 56910*rr) + 
  Q1*Q8^2*(-497634 - 56538*rr) + Q6^2*Q7*(151452 - 53274*rr) + 
  Q4^3*(39950 - 47670*rr) + Q6*Q7^2*(62524 - 46516*rr) + 
  Q2*Q4*Q5*(51925 - 45525*rr) + Q3^3*(1900 - 43440*rr) + 
  Q4*Q8*Q9*(-24083 - 41815*rr) + Q1*Q4*Q9*(-187676 - 41736*rr) + 
  Q3*Q6*Q8*(212568 - 41300*rr) + Q3^2*Q8*(-130835 - 41183*rr) + 
  Q6^2*Q9*(-48174 - 40958*rr) + Q5*Q6*Q8*(-146 - 40950*rr) + 
  Q0*Q1*Q7*(-123410 - 39260*rr) + Q0*Q3*Q5*(-17675 - 39200*rr) + 
  Q0*Q5*Q6*(-3525 - 38725*rr) + Q0^2*Q1*(60625 - 38125*rr) + 
  Q1*Q6*Q9*(-53713 - 35593*rr) + Q0*Q9^2*(120601 - 35471*rr) + 
  Q0*Q3*Q6*(-111475 - 35250*rr) + Q3*Q7^2*(-85214 - 34534*rr) + 
  Q1^3*(309920 - 34100*rr) + Q1*Q5*Q6*(17765 - 33715*rr) + 
  Q2*Q4*Q8*(222699 - 32957*rr) + Q6*Q7*Q9*(-196148 - 32116*rr) + 
  Q4*Q6^2*(224050 - 32040*rr) + Q0^2*Q7*(106375 - 31625*rr) + 
  Q3*Q4*Q6*(-14020 - 31390*rr) + Q4*Q5*Q9*(-67546 - 29822*rr) + 
  Q0*Q6^2*(-23225 - 29650*rr) + Q6*Q8^2*(30679 - 29557*rr) + 
  Q4^2*Q9*(536888 - 28978*rr) + Q0*Q3*Q8*(-363320 - 28570*rr) + 
  Q3*Q4*Q9*(185605 - 27743*rr) + Q1*Q8*Q9*(592610 - 26806*rr) + 
  Q0*Q4*Q5*(233775 - 25600*rr) + Q0*Q2*Q7*(-328425 - 24735*rr) + 
  Q6^3*(59985 - 23295*rr) + Q4*Q5*Q6*(-203550 - 23000*rr) + 
  Q4^2*Q8*(-76618 - 22852*rr) + Q3*Q7*Q9*(129708 - 22580*rr) + 
  Q3^2*Q6*(134385 - 22005*rr) + Q0*Q2*Q3*(135050 - 21200*rr) + 
  Q0^2*Q5*(-23125 - 18125*rr) + Q0^2*Q8*(-30500 - 17750*rr) + 
  Q6*Q9^2*(55314 - 17726*rr) + Q0*Q5^2*(251350 - 15775*rr) + 
  Q1*Q2*Q4*(-17580 - 14950*rr) + Q7^3*(-257171 - 14759*rr) + 
  Q0*Q5*Q9*(-76330 - 14670*rr) + Q3^2*Q5*(-109360 - 13240*rr) + 
  Q0^2*Q6*(-23125 - 13125*rr) + Q4*Q6*Q9*(-240810 - 12458*rr) + 
  Q1*Q4^2*(-102675 - 11875*rr) + Q3*Q5*Q6*(161745 - 10695*rr) + 
  Q5^2*Q6*(39045 - 9555*rr) + Q0*Q5*Q7*(-56885 - 9275*rr) + 
  Q4*Q6*Q7*(-116558 - 7322*rr) + Q1*Q5*Q9*(221164 - 4968*rr) + 
  Q3*Q6*Q7*(-112032 - 2852*rr) + Q2*Q5*Q9*(271841 - 2823*rr) + 
  Q0*Q1^2*(-50700 - 1875*rr) + Q1*Q3^2*(177425 - 1205*rr) + 
  Q4*Q7*Q8*(-138757 - 593*rr) + Q1*Q7*Q9*(-21329 - 173*rr) + 
  Q7*Q8^2*(84696 + 1656*rr) + Q0*Q6*Q8*(42730 + 2160*rr) + 
  Q0^2*Q2*(16875 + 3750*rr) + Q3*Q6*Q9*(-73795 + 4805*rr) + 
  Q1*Q3*Q6*(46555 + 5165*rr) + Q1*Q3*Q9*(117325 + 7725*rr) + 
  Q3*Q5^2*(-286450 + 8440*rr) + Q0^2*Q9*(-23375 + 9375*rr) + 
  Q5^3*(-2055 + 10435*rr) + Q3*Q6^2*(38930 + 10660*rr) + 
  Q5^2*Q9*(258234 + 11926*rr) + Q2*Q4^2*(-51645 + 12755*rr) + 
  Q2*Q4*Q6*(-65100 + 12840*rr) + Q1^2*Q8*(-88612 + 14988*rr) + 
  Q0*Q2*Q9*(56625 + 18945*rr) + Q0*Q7*Q8*(92650 + 20282*rr) + 
  Q0*Q6*Q9*(-220125 + 20745*rr) + Q5*Q8^2*(205546 + 24058*rr) + 
  Q2^2*Q4*(-221365 + 24565*rr) + Q0*Q4*Q6*(-6875 + 25075*rr) + 
  Q1*Q2^2*(386960 + 25360*rr) + Q1^2*Q2*(-9350 + 26610*rr) + 
  Q0*Q6*Q7*(-217875 + 27365*rr) + Q0^2*Q4*(65000 + 28125*rr) + 
  Q5^2*Q8*(118136 + 29734*rr) + Q4*Q5^2*(-14170 + 30700*rr) + 
  Q1^2*Q7*(-153733 + 32095*rr) + Q4^2*Q5*(130050 + 32510*rr) + 
  Q2*Q3^2*(-66520 + 32580*rr) + Q3^2*Q4*(-231625 + 35685*rr) + 
  Q0*Q4^2*(11875 + 38175*rr) + Q2*Q6*Q9*(-323757 + 39351*rr) + 
  Q3*Q5*Q7*(-96937 + 40939*rr) + Q1*Q4*Q5*(5915 + 41085*rr) + 
  Q6*Q7*Q8*(574834 + 41114*rr) + Q5*Q7*Q8*(543357 + 42569*rr) + 
  Q3*Q5*Q8*(460686 + 44006*rr) + Q0*Q4*Q7*(245390 + 45240*rr) + 
  Q3*Q4*Q5*(157520 + 45930*rr) + Q5*Q6^2*(199300 + 47150*rr) + 
  Q2^2*Q7*(-62933 + 49207*rr) + Q0*Q4*Q9*(8380 + 49990*rr) + 
  Q0*Q2*Q6*(88675 + 50475*rr) + Q0*Q2^2*(-116150 + 51575*rr) + 
  Q1^2*Q9*(74517 + 59569*rr) + Q0*Q3^2*(11225 + 61050*rr) + 
  Q2^2*Q8*(125911 + 61611*rr) + Q3*Q4^2*(-21400 + 61710*rr) + 
  Q9^3*(126411 + 65279*rr) + Q1*Q3*Q4*(-55595 + 68735*rr) + 
  Q4*Q8^2*(-229193 + 68747*rr) + Q1*Q7*Q8*(86701 + 68857*rr) + 
  Q0*Q1*Q8*(-351090 + 71290*rr) + Q2*Q5*Q6*(83465 + 74435*rr) + 
  Q2*Q9^2*(-448666 + 75502*rr) + Q2*Q8^2*(-98389 + 80143*rr) + 
  Q4*Q6*Q8*(-67538 + 81206*rr) + Q3^2*Q7*(8253 + 86657*rr) + 
  Q1*Q4*Q6*(110525 + 88925*rr) + Q4^2*Q6*(-25600 + 90510*rr) + 
  Q3^2*Q9*(51920 + 92008*rr) + Q4*Q5*Q8*(-57070 + 94370*rr) + 
  Q2*Q7^2*(12615 + 96715*rr) + Q2^2*Q3*(-104675 + 97115*rr) + 
  Q3*Q8*Q9*(-31302 + 102754*rr) + Q5^2*Q7*(271226 + 103508*rr) + 
  Q0*Q3*Q9*(-189950 + 104220*rr) + Q2*Q4*Q9*(361333 + 106329*rr) + 
  Q3*Q5*Q9*(109983 + 108403*rr) + Q1*Q2*Q3*(-111515 + 113655*rr) + 
  Q0*Q1*Q2*(-180000 + 116900*rr) + Q1*Q7^2*(-199419 + 120465*rr) + 
  Q3*Q4*Q7*(174605 + 127157*rr) + Q2*Q3*Q7*(-426256 + 129312*rr) + 
  Q3*Q4*Q8*(269688 + 138132*rr) + Q1^2*Q4*(-189440 + 139170*rr) + 
  Q1*Q2*Q5*(-408580 + 141660*rr) + Q2*Q6*Q8*(-449739 + 145073*rr) + 
  Q3*Q7*Q8*(284737 + 146045*rr) + Q1*Q3*Q7*(516950 + 158622*rr) + 
  Q5*Q6*Q7*(63147 + 160079*rr) + Q2*Q4*Q7*(-66711 + 160609*rr) + 
  Q1*Q6*Q8*(-163923 + 167793*rr) + Q1*Q2*Q8*(-371394 + 187358*rr) + 
  Q4*Q9^2*(28275 + 212135*rr) + Q1*Q6*Q7*(276003 + 218535*rr) + 
  Q7*Q9^2*(-83142 + 258450*rr) + Q0*Q7*Q9*(-6699 + 260209*rr) + 
  Q2^2*Q5*(-158530 + 276650*rr) + Q2*Q8*Q9*(38732 + 292412*rr) + 
  Q1*Q5*Q7*(328491 + 330703*rr), Q6*Q7*Q9*(-446671 - 257923*rr) + 
  Q2*Q4*Q8*(56554 - 234602*rr) + Q4*Q7*Q9*(259373 - 229831*rr) + 
  Q3*Q8*Q9*(268607 - 229517*rr) + Q2*Q7*Q9*(-324971 - 219263*rr) + 
  Q6*Q8^2*(220724 - 201772*rr) + Q1*Q8^2*(302042 - 193822*rr) + 
  Q7*Q8*Q9*(-105197 - 184729*rr) + Q8^3*(421144 - 171784*rr) + 
  Q4^2*Q7*(-124991 - 167709*rr) + Q3*Q4*Q9*(538579 - 161113*rr) + 
  Q7^2*Q9*(-417663 - 152579*rr) + Q1*Q9^2*(323378 - 151382*rr) + 
  Q5*Q7*Q9*(171114 - 148510*rr) + Q2*Q8*Q9*(255683 - 139017*rr) + 
  Q0*Q5*Q6*(-115200 - 137175*rr) + Q1*Q3*Q7*(189360 - 134696*rr) + 
  Q6^2*Q7*(54961 - 124717*rr) + Q1*Q3*Q5*(20725 - 123155*rr) + 
  Q2^2*Q8*(-181137 - 122589*rr) + Q4^2*Q8*(-132925 - 109859*rr) + 
  Q1*Q4*Q8*(-70431 - 109803*rr) + Q5*Q6*Q8*(53005 - 107459*rr) + 
  Q4*Q7^2*(-218206 - 107030*rr) + Q2*Q6^2*(-4895 - 104265*rr) + 
  Q1*Q2^2*(53860 - 103880*rr) + Q2*Q4*Q9*(517168 - 103392*rr) + 
  Q0*Q9^2*(24893 - 102143*rr) + Q3*Q9^2*(223418 - 101438*rr) + 
  Q2^2*Q5*(-58175 - 101335*rr) + Q1*Q3^2*(182065 - 99865*rr) + 
  Q0*Q1*Q5*(-351300 - 94750*rr) + Q0*Q8^2*(141612 - 93588*rr) + 
  Q7^3*(-354161 - 91405*rr) + Q1^2*Q5*(19200 - 85670*rr) + 
  Q2*Q3*Q4*(-418680 - 84270*rr) + Q7*Q8^2*(37948 - 81748*rr) + 
  Q7^2*Q8*(-135326 - 80934*rr) + Q1*Q4*Q6*(25695 - 79925*rr) + 
  Q2*Q4*Q5*(-7075 - 79545*rr) + Q3*Q6*Q8*(201685 - 78871*rr) + 
  Q1*Q4*Q9*(-191377 - 77761*rr) + Q1*Q5*Q8*(488283 - 77149*rr) + 
  Q1*Q6*Q8*(-85560 - 68692*rr) + Q4^2*Q5*(38620 - 64850*rr) + 
  Q2*Q6*Q7*(-101631 - 63627*rr) + Q1^3*(47560 - 59980*rr) + 
  Q3*Q4*Q8*(-143997 - 59677*rr) + Q0*Q3*Q6*(25075 - 59625*rr) + 
  Q0*Q3*Q9*(-86375 - 59415*rr) + Q1^2*Q9*(-113421 - 59193*rr) + 
  Q0*Q2*Q7*(-64650 - 56980*rr) + Q2^2*Q6*(-74540 - 56110*rr) + 
  Q3^2*Q6*(209915 - 54705*rr) + Q0*Q1*Q4*(9525 - 51575*rr) + 
  Q6*Q7*Q8*(580310 - 51522*rr) + Q4*Q6*Q9*(89091 - 50077*rr) + 
  Q4^2*Q9*(418156 - 48768*rr) + Q3*Q4*Q5*(202955 - 48515*rr) + 
  Q0*Q6*Q9*(348225 - 44815*rr) + Q2^2*Q9*(-95314 - 44642*rr) + 
  Q0*Q7*Q8*(34500 - 43884*rr) + Q0*Q1*Q3*(-60650 - 43600*rr) + 
  Q2*Q6*Q8*(-318099 - 43235*rr) + Q2*Q5*Q6*(102175 - 43065*rr) + 
  Q4*Q7*Q8*(-268618 - 41626*rr) + Q1*Q2*Q6*(-114010 - 41500*rr) + 
  Q0*Q2*Q5*(-187725 - 41425*rr) + Q0*Q3*Q7*(-166855 - 41055*rr) + 
  Q0*Q5*Q7*(55470 - 41000*rr) + Q5^2*Q6*(186700 - 40270*rr) + 
  Q0*Q8*Q9*(205737 - 39463*rr) + Q1*Q2*Q7*(-74858 - 39458*rr) + 
  Q0*Q2*Q4*(79400 - 36600*rr) + Q3^2*Q7*(338389 - 36071*rr) + 
  Q6^3*(-46225 - 35715*rr) + Q0*Q4*Q8*(144240 - 33410*rr) + 
  Q0*Q3*Q4*(350275 - 32300*rr) + Q2*Q5*Q8*(-192006 - 32242*rr) + 
  Q3*Q5*Q6*(50395 - 30445*rr) + Q3^3*(-87050 - 29850*rr) + 
  Q0^2*Q1*(47500 - 26875*rr) + Q3^2*Q5*(3070 - 22690*rr) + 
  Q3^2*Q4*(-14240 - 21110*rr) + Q1*Q2*Q5*(187835 - 20985*rr) + 
  Q4^3*(178060 - 19780*rr) + Q3*Q8^2*(103486 - 18010*rr) + 
  Q0^2*Q7*(32875 - 16125*rr) + Q1*Q5^2*(219990 - 14980*rr) + 
  Q3*Q5*Q9*(-24980 - 14580*rr) + Q0*Q1*Q7*(39170 - 14130*rr) + 
  Q3^2*Q8*(-212385 - 12941*rr) + Q1*Q2*Q8*(-290905 - 12917*rr) + 
  Q1^2*Q4*(60045 - 12295*rr) + Q1^2*Q6*(-51845 - 11135*rr) + 
  Q0*Q5*Q8*(208605 - 10005*rr) + Q1*Q6^2*(-32610 - 9650*rr) + 
  Q1*Q7^2*(-33239 - 9435*rr) + Q1*Q7*Q8*(-152493 - 9273*rr) + 
  Q1*Q6*Q9*(-306 - 7050*rr) + Q5^2*Q9*(21313 - 6993*rr) + 
  Q0*Q6*Q7*(-185475 - 4805*rr) + Q0*Q5^2*(103425 - 4575*rr) + 
  Q4*Q6^2*(139645 - 3745*rr) + Q2*Q3^2*(-53375 - 3525*rr) + 
  Q0^2*Q3*(5000 - 3125*rr) + Q0*Q6*Q8*(-224335 - 2945*rr) + 
  Q5*Q9^2*(273032 + 168*rr) + Q2^2*Q7*(167263 + 707*rr) + 
  Q0*Q3*Q5*(-138025 + 1025*rr) + Q0*Q3^2*(-27825 + 1150*rr) + 
  Q0*Q4^2*(78125 + 1275*rr) + Q5*Q6*Q7*(116464 + 3480*rr) + 
  Q5*Q7^2*(-24950 + 3634*rr) + Q4*Q5*Q9*(-126333 + 4071*rr) + 
  Q2*Q3*Q8*(30925 + 4633*rr) + Q1*Q4^2*(67185 + 5545*rr) + 
  Q0*Q2*Q8*(-161745 + 6495*rr) + Q4*Q5*Q6*(-95030 + 7470*rr) + 
  Q2*Q4*Q6*(33110 + 9320*rr) + Q0^2*Q9*(16750 + 10000*rr) + 
  Q0*Q4*Q6*(-258625 + 10975*rr) + Q0^2*Q5*(-10000 + 11250*rr) + 
  Q3*Q7*Q9*(33205 + 11745*rr) + Q2*Q6*Q9*(-210451 + 13953*rr) + 
  Q0*Q2*Q9*(38825 + 13985*rr) + Q1*Q3*Q8*(271334 + 13998*rr) + 
  Q0^2*Q8*(72250 + 14250*rr) + Q2*Q9^2*(370842 + 14770*rr) + 
  Q0*Q1*Q9*(96335 + 15165*rr) + Q1*Q6*Q7*(406838 + 15306*rr) + 
  Q0^2*Q4*(20000 + 15625*rr) + Q1^2*Q7*(99993 + 16677*rr) + 
  Q0^2*Q2*(625 + 17500*rr) + Q4^2*Q6*(109035 + 17675*rr) + 
  Q1*Q5*Q6*(185645 + 18265*rr) + Q0*Q6^2*(47450 + 18550*rr) + 
  Q0*Q4*Q5*(9325 + 19575*rr) + Q0^2*Q6*(-31875 + 20000*rr) + 
  Q3^2*Q9*(204336 + 21000*rr) + Q3*Q4^2*(-260745 + 23935*rr) + 
  Q0*Q1^2*(-9475 + 24375*rr) + Q0*Q2*Q3*(-8850 + 24650*rr) + 
  Q2*Q3*Q9*(181468 + 24796*rr) + Q3*Q5^2*(-398440 + 25250*rr) + 
  Q2*Q5*Q9*(296772 + 26072*rr) + Q1*Q5*Q9*(-366727 + 26085*rr) + 
  Q3*Q4*Q6*(-13630 + 27900*rr) + Q0*Q2^2*(34300 + 28600*rr) + 
  Q0*Q2*Q6*(-113850 + 31050*rr) + Q1*Q4*Q5*(49215 + 35165*rr) + 
  Q2*Q5*Q7*(52488 + 37000*rr) + Q2*Q7*Q8*(-126694 + 38642*rr) + 
  Q4*Q5*Q7*(-298045 + 39851*rr) + Q5^2*Q8*(135642 + 43692*rr) + 
  Q2*Q3*Q7*(-185212 + 44972*rr) + Q4*Q5^2*(-209225 + 45095*rr) + 
  Q0*Q7^2*(116220 + 45396*rr) + Q1*Q3*Q6*(261935 + 45445*rr) + 
  Q1^2*Q8*(-418952 + 46712*rr) + Q1*Q2*Q4*(-170355 + 48275*rr) + 
  Q0*Q4*Q7*(-22130 + 48420*rr) + Q0*Q5*Q9*(-213340 + 48640*rr) + 
  Q0*Q7*Q9*(-7837 + 48887*rr) + Q2*Q5^2*(152705 + 50535*rr) + 
  Q0*Q1*Q8*(-491470 + 51370*rr) + Q5^3*(-201960 + 51670*rr) + 
  Q1*Q4*Q7*(46299 + 52143*rr) + Q8*Q9^2*(134398 + 52166*rr) + 
  Q1*Q3*Q4*(-135460 + 52650*rr) + Q4*Q8*Q9*(49128 + 56264*rr) + 
  Q0*Q1*Q2*(-98875 + 58450*rr) + Q5*Q8^2*(257771 + 60271*rr) + 
  Q1^2*Q2*(273590 + 60430*rr) + Q2*Q4^2*(-200220 + 60620*rr) + 
  Q2*Q3*Q5*(-19770 + 63300*rr) + Q6^2*Q9*(-212613 + 64671*rr) + 
  Q6^2*Q8*(78134 + 67586*rr) + Q3*Q6^2*(17455 + 68895*rr) + 
  Q5*Q6^2*(-41470 + 69040*rr) + Q1*Q3*Q9*(-208846 + 69798*rr) + 
  Q3*Q6*Q9*(245911 + 72047*rr) + Q0*Q1*Q6*(33000 + 72700*rr) + 
  Q2^2*Q3*(-71720 + 74420*rr) + Q8^2*Q9*(103788 + 75452*rr) + 
  Q1^2*Q3*(111975 + 75605*rr) + Q0*Q3*Q8*(-227910 + 80440*rr) + 
  Q3*Q5*Q7*(-269534 + 80894*rr) + Q6*Q9^2*(-142169 + 82019*rr) + 
  Q2^3*(-86320 + 94400*rr) + Q7*Q9^2*(-237077 + 100191*rr) + 
  Q6*Q7^2*(14266 + 102482*rr) + Q1*Q7*Q9*(4999 + 102827*rr) + 
  Q5*Q6*Q9*(115349 + 105157*rr) + Q2*Q3*Q6*(-105645 + 106625*rr) + 
  Q1*Q2*Q3*(31975 + 106825*rr) + Q5*Q8*Q9*(-203345 + 109771*rr) + 
  Q1*Q2*Q9*(-453674 + 118846*rr) + Q5^2*Q7*(-150204 + 123688*rr) + 
  Q2*Q7^2*(412014 + 127158*rr) + Q0*Q4*Q9*(-68460 + 136670*rr) + 
  Q6*Q8*Q9*(144346 + 138530*rr) + Q2^2*Q4*(-94985 + 139565*rr) + 
  Q9^3*(-68206 + 142858*rr) + Q1*Q5*Q7*(181602 + 158406*rr) + 
  Q4*Q6*Q7*(-271875 + 166025*rr) + Q3*Q7*Q8*(-92354 + 167990*rr) + 
  Q2*Q8^2*(-118166 + 168450*rr) + Q5*Q7*Q8*(348154 + 172626*rr) + 
  Q4*Q6*Q8*(303471 + 172783*rr) + Q3*Q7^2*(261322 + 185490*rr) + 
  Q4*Q9^2*(-108936 + 188824*rr) + Q3*Q5*Q8*(112602 + 205310*rr) + 
  Q4*Q8^2*(660431 + 210307*rr) + Q3*Q6*Q7*(-61772 + 258212*rr) + 
  Q2*Q4*Q7*(78256 + 263232*rr) + Q1*Q8*Q9*(29098 + 293154*rr) + 
  Q3*Q4*Q7*(237862 + 297838*rr) + Q4*Q5*Q8*(-99601 + 417251*rr), 
 Q3*Q7*Q8*(5623 - 214229*rr) + Q7^3*(-180680 - 205224*rr) + 
  Q1*Q7^2*(6149 - 194559*rr) + Q2*Q8*Q9*(194914 - 177702*rr) + 
  Q1*Q8^2*(346901 - 167295*rr) + Q1*Q6*Q8*(-3055 - 166219*rr) + 
  Q0*Q3*Q9*(-300975 - 156755*rr) + Q6*Q8^2*(107828 - 135708*rr) + 
  Q4*Q7^2*(311447 - 132701*rr) + Q2^2*Q4*(-52425 - 128195*rr) + 
  Q3*Q6*Q8*(-145277 - 127777*rr) + Q3*Q5*Q7*(148595 - 124325*rr) + 
  Q7^2*Q8*(-121209 - 122677*rr) + Q5*Q8^2*(-700 - 122620*rr) + 
  Q4*Q7*Q8*(7294 - 120378*rr) + Q0*Q3*Q6*(-80850 - 116250*rr) + 
  Q1^2*Q7*(-111799 - 116211*rr) + Q1*Q9^2*(60631 - 110245*rr) + 
  Q0*Q1*Q4*(135050 - 110025*rr) + Q0*Q7*Q9*(9576 - 108016*rr) + 
  Q1*Q5*Q7*(47450 - 105954*rr) + Q5^2*Q8*(274356 - 105760*rr) + 
  Q4^2*Q7*(16543 - 103823*rr) + Q1*Q4*Q9*(235064 - 100360*rr) + 
  Q1*Q2*Q3*(244645 - 97005*rr) + Q1*Q7*Q9*(268827 - 94865*rr) + 
  Q5*Q7*Q8*(19601 - 93763*rr) + Q3*Q8*Q9*(-140408 - 87096*rr) + 
  Q2*Q4*Q9*(75809 - 86791*rr) + Q5*Q6*Q8*(-42420 - 86232*rr) + 
  Q1*Q2^2*(-279125 - 83855*rr) + Q2*Q4*Q8*(356795 - 82605*rr) + 
  Q4*Q6*Q9*(195263 - 80985*rr) + Q4^2*Q8*(-108876 - 79480*rr) + 
  Q0*Q2^2*(151100 - 77800*rr) + Q2^2*Q8*(-56380 - 76220*rr) + 
  Q4*Q9^2*(-58970 - 75426*rr) + Q0*Q6*Q7*(3475 - 73235*rr) + 
  Q0*Q5*Q7*(84240 - 72700*rr) + Q1*Q6*Q9*(142174 - 71018*rr) + 
  Q3*Q8^2*(112865 - 68707*rr) + Q2*Q5*Q9*(330107 - 68121*rr) + 
  Q1*Q5*Q8*(160872 - 67668*rr) + Q0*Q4*Q6*(65625 - 66300*rr) + 
  Q0*Q4*Q9*(-19545 - 65085*rr) + Q0*Q9^2*(129546 - 64526*rr) + 
  Q3*Q5*Q9*(80431 - 57885*rr) + Q1*Q3^2*(94290 - 57310*rr) + 
  Q6*Q7*Q9*(-196875 - 56335*rr) + Q5*Q7*Q9*(-350311 - 56155*rr) + 
  Q5^2*Q7*(-26781 - 52431*rr) + Q3*Q5*Q6*(-38530 - 51190*rr) + 
  Q0*Q7*Q8*(-172825 - 51133*rr) + Q0*Q8^2*(-32786 - 50826*rr) + 
  Q1^2*Q4*(362740 - 50730*rr) + Q0*Q1*Q7*(-164635 - 50185*rr) + 
  Q3*Q4*Q8*(-121587 - 49947*rr) + Q1^3*(-98520 - 48380*rr) + 
  Q0*Q1*Q8*(-39715 - 47885*rr) + Q1*Q3*Q6*(265175 - 44625*rr) + 
  Q3*Q9^2*(43614 - 44026*rr) + Q7*Q9^2*(-145691 - 43983*rr) + 
  Q4^2*Q6*(70265 - 43735*rr) + Q3*Q4*Q5*(69890 - 41580*rr) + 
  Q3^2*Q4*(19335 - 36755*rr) + Q0*Q5^2*(-121650 - 36650*rr) + 
  Q0*Q2*Q3*(-74450 - 35200*rr) + Q6^2*Q7*(-113958 - 34718*rr) + 
  Q0*Q2*Q4*(145175 - 34450*rr) + Q0^2*Q8*(157000 - 34000*rr) + 
  Q3^3*(35020 - 32340*rr) + Q2*Q8^2*(12098 - 32006*rr) + 
  Q0^2*Q2*(-30000 - 30625*rr) + Q0*Q2*Q9*(91875 - 26955*rr) + 
  Q6^3*(-106895 - 25745*rr) + Q0^2*Q3*(47500 - 25000*rr) + 
  Q0*Q6*Q9*(317325 - 23605*rr) + Q2*Q6*Q9*(114884 - 22184*rr) + 
  Q0*Q1*Q2*(-109375 - 21600*rr) + Q0*Q2*Q7*(-60200 - 21560*rr) + 
  Q8^3*(85328 - 19120*rr) + Q4^2*Q9*(174550 - 18678*rr) + 
  Q3*Q7^2*(167987 - 18377*rr) + Q5*Q6*Q7*(-73980 - 18040*rr) + 
  Q1*Q4*Q6*(-93715 - 18025*rr) + Q6*Q7^2*(100315 - 17073*rr) + 
  Q4^3*(153795 - 17065*rr) + Q1*Q5*Q6*(-3175 - 16955*rr) + 
  Q1*Q2*Q4*(37860 - 16540*rr) + Q0*Q6^2*(95150 - 15275*rr) + 
  Q1*Q5^2*(-8030 - 15250*rr) + Q1*Q2*Q7*(-60322 - 14910*rr) + 
  Q1*Q2*Q8*(38405 - 13815*rr) + Q0*Q7^2*(-7085 - 12013*rr) + 
  Q5*Q6^2*(-67020 - 11240*rr) + Q2^2*Q7*(144393 - 11219*rr) + 
  Q2^2*Q3*(-15170 - 10590*rr) + Q0^2*Q4*(-35000 - 9375*rr) + 
  Q0*Q5*Q8*(-159740 - 9110*rr) + Q1*Q4*Q5*(-67220 - 8950*rr) + 
  Q5^2*Q6*(42605 - 7125*rr) + Q0*Q4*Q8*(94780 - 5720*rr) + 
  Q2^2*Q5*(178145 - 5285*rr) + Q4^2*Q5*(-104980 - 3230*rr) + 
  Q4*Q6^2*(-46935 - 2865*rr) + Q2*Q3*Q8*(308295 - 2357*rr) + 
  Q0*Q2*Q6*(61550 - 1025*rr) + Q0^2*Q9*(70375 - 625*rr) + 
  Q2*Q4*Q7*(-13412 - 608*rr) + Q5^3*(1880 + 520*rr) + 
  Q3*Q4^2*(-501315 + 675*rr) + Q0^2*Q7*(5125 + 875*rr) + 
  Q0*Q4^2*(69250 + 2425*rr) + Q3*Q4*Q9*(109847 + 2455*rr) + 
  Q1*Q5*Q9*(-446485 + 3043*rr) + Q2^2*Q6*(2685 + 3105*rr) + 
  Q0*Q3*Q8*(201030 + 3430*rr) + Q3*Q5^2*(-38595 + 3645*rr) + 
  Q3^2*Q6*(113180 + 3650*rr) + Q0*Q1*Q5*(-4475 + 4625*rr) + 
  Q9^3*(55981 + 4633*rr) + Q0*Q4*Q7*(12090 + 10940*rr) + 
  Q1*Q3*Q7*(-120487 + 11877*rr) + Q2^3*(-39300 + 11960*rr) + 
  Q2*Q4*Q6*(-15555 + 12225*rr) + Q0*Q5*Q6*(-141900 + 12400*rr) + 
  Q1^2*Q6*(-96810 + 13150*rr) + Q0^2*Q1*(38750 + 15000*rr) + 
  Q1*Q7*Q8*(-269782 + 16482*rr) + Q0*Q1*Q3*(118700 + 16675*rr) + 
  Q2*Q6^2*(-93015 + 20755*rr) + Q4*Q5*Q6*(-56260 + 23580*rr) + 
  Q3^2*Q5*(-129250 + 23770*rr) + Q4*Q5^2*(7790 + 24620*rr) + 
  Q1*Q2*Q6*(77575 + 24675*rr) + Q6^2*Q8*(-82434 + 25314*rr) + 
  Q4*Q7*Q9*(-272143 + 25709*rr) + Q1^2*Q9*(-239921 + 26179*rr) + 
  Q2*Q3*Q9*(-122956 + 26572*rr) + Q0^2*Q6*(39375 + 27500*rr) + 
  Q2*Q3*Q4*(-61945 + 28095*rr) + Q1*Q2*Q5*(195645 + 28345*rr) + 
  Q5*Q7^2*(312632 + 30184*rr) + Q0*Q3*Q5*(220200 + 31425*rr) + 
  Q5*Q9^2*(92860 + 32716*rr) + Q0*Q4*Q5*(24775 + 32900*rr) + 
  Q2*Q3*Q5*(69395 + 35475*rr) + Q2*Q3^2*(129765 + 35495*rr) + 
  Q1*Q3*Q9*(-202876 + 35628*rr) + Q4*Q5*Q9*(97394 + 38246*rr) + 
  Q1*Q6^2*(197430 + 38680*rr) + Q1*Q4*Q8*(158 + 39350*rr) + 
  Q0*Q1*Q9*(28320 + 39730*rr) + Q0*Q5*Q9*(-70505 + 39805*rr) + 
  Q0^2*Q5*(92500 + 41250*rr) + Q0*Q6*Q8*(-210470 + 42160*rr) + 
  Q3^2*Q7*(122797 + 42449*rr) + Q1*Q6*Q7*(134007 + 43003*rr) + 
  Q2*Q4^2*(-13295 + 43575*rr) + Q2*Q5*Q6*(-86245 + 44165*rr) + 
  Q1*Q4^2*(-111530 + 44210*rr) + Q7*Q8^2*(6314 + 44354*rr) + 
  Q2*Q4*Q5*(169185 + 45015*rr) + Q8*Q9^2*(-23534 + 47530*rr) + 
  Q0*Q1^2*(-169700 + 47625*rr) + Q0*Q2*Q8*(290935 + 48915*rr) + 
  Q2*Q7^2*(-30512 + 49872*rr) + Q2^2*Q9*(-209156 + 49980*rr) + 
  Q3^2*Q9*(182469 + 50665*rr) + Q5^2*Q9*(-38888 + 52202*rr) + 
  Q0*Q3*Q7*(-131510 + 52340*rr) + Q1*Q4*Q7*(417344 + 52384*rr) + 
  Q2*Q3*Q7*(94306 + 52834*rr) + Q0*Q3*Q4*(-180325 + 54275*rr) + 
  Q2*Q9^2*(81387 + 55503*rr) + Q4*Q6*Q7*(-189015 + 56477*rr) + 
  Q7^2*Q9*(-189063 + 58005*rr) + Q2*Q5^2*(-189070 + 58650*rr) + 
  Q3*Q6*Q9*(114057 + 59305*rr) + Q2*Q6*Q7*(-290004 + 59964*rr) + 
  Q0*Q3^2*(-92025 + 60800*rr) + Q0*Q1*Q6*(-104375 + 65275*rr) + 
  Q1^2*Q8*(-132815 + 67725*rr) + Q3*Q7*Q9*(-7197 + 67879*rr) + 
  Q1*Q3*Q5*(109385 + 68145*rr) + Q1*Q2*Q9*(2758 + 77494*rr) + 
  Q1^2*Q3*(162730 + 78390*rr) + Q1^2*Q5*(-177395 + 79755*rr) + 
  Q3*Q6^2*(-6730 + 80880*rr) + Q6^2*Q9*(-230126 + 81932*rr) + 
  Q3*Q4*Q6*(-67655 + 83275*rr) + Q2*Q5*Q8*(-61338 + 86414*rr) + 
  Q1^2*Q2*(174215 + 87065*rr) + Q1*Q8*Q9*(-99470 + 88682*rr) + 
  Q2*Q3*Q6*(-152190 + 91570*rr) + Q3*Q5*Q8*(146002 + 97182*rr) + 
  Q0*Q8*Q9*(-32586 + 98034*rr) + Q6*Q9^2*(134801 + 99981*rr) + 
  Q4*Q8*Q9*(301935 + 103939*rr) + Q4*Q8^2*(258020 + 106676*rr) + 
  Q2*Q7*Q8*(43967 + 113251*rr) + Q1*Q3*Q4*(-207105 + 114065*rr) + 
  Q2*Q6*Q8*(-218436 + 122364*rr) + Q7*Q8*Q9*(-55334 + 124754*rr) + 
  Q3^2*Q8*(-64115 + 127521*rr) + Q6*Q8*Q9*(121218 + 134730*rr) + 
  Q3*Q6*Q7*(-165677 + 149727*rr) + Q8^2*Q9*(299070 + 151366*rr) + 
  Q5*Q6*Q9*(25339 + 152091*rr) + Q1*Q3*Q8*(-18853 + 165207*rr) + 
  Q0*Q2*Q5*(55675 + 168400*rr) + Q2*Q5*Q7*(-159456 + 179308*rr) + 
  Q4*Q6*Q8*(146213 + 184169*rr) + Q6*Q7*Q8*(420992 + 186816*rr) + 
  Q5*Q8*Q9*(-120821 + 198839*rr) + Q4*Q5*Q7*(187087 + 201595*rr) + 
  Q2*Q7*Q9*(-38241 + 215635*rr) + Q4*Q5*Q8*(207796 + 215840*rr) + 
  Q3*Q4*Q7*(145113 + 243333*rr), Q2*Q8*Q9*(-124827 - 406399*rr) + 
  Q6*Q8*Q9*(252106 - 302046*rr) + Q5*Q7*Q9*(10509 - 288151*rr) + 
  Q2*Q7*Q8*(47357 - 262711*rr) + Q2^2*Q5*(160535 - 230205*rr) + 
  Q2*Q3*Q7*(-34153 - 214901*rr) + Q8*Q9^2*(-403360 - 205376*rr) + 
  Q1*Q2*Q5*(108020 - 202490*rr) + Q1*Q3*Q9*(-50671 - 197883*rr) + 
  Q2*Q6*Q8*(279824 - 195396*rr) + Q6*Q8^2*(-3086 - 193222*rr) + 
  Q1*Q2*Q8*(-156801 - 188989*rr) + Q3*Q4*Q7*(177398 - 176658*rr) + 
  Q5*Q6*Q7*(269077 - 167503*rr) + Q1*Q4^2*(-75655 - 164965*rr) + 
  Q0*Q7*Q8*(-89410 - 160854*rr) + Q0*Q1*Q2*(234875 - 141050*rr) + 
  Q5*Q9^2*(52245 - 138095*rr) + Q1^2*Q3*(78535 - 130975*rr) + 
  Q1*Q6*Q7*(1739 - 129661*rr) + Q1*Q6*Q8*(-5407 - 125335*rr) + 
  Q5*Q6*Q9*(109493 - 120575*rr) + Q6*Q9^2*(-139685 - 110097*rr) + 
  Q3*Q4*Q8*(318771 - 109353*rr) + Q6^2*Q7*(134394 - 108850*rr) + 
  Q4*Q7*Q9*(-66807 - 108123*rr) + Q1*Q3*Q8*(-406317 - 106049*rr) + 
  Q1*Q7^2*(194415 - 93933*rr) + Q7*Q9^2*(16830 - 93882*rr) + 
  Q0*Q6*Q8*(31290 - 93870*rr) + Q4*Q7*Q8*(142506 - 86710*rr) + 
  Q2*Q4^2*(-157195 - 81835*rr) + Q3^2*Q9*(102442 - 79606*rr) + 
  Q0*Q3*Q9*(-50000 - 78940*rr) + Q1*Q5*Q6*(-73830 - 78740*rr) + 
  Q0*Q1*Q9*(209135 - 78035*rr) + Q2*Q3^2*(10085 - 74265*rr) + 
  Q0*Q7*Q9*(279008 - 74028*rr) + Q1*Q3*Q6*(184135 - 73665*rr) + 
  Q0*Q1*Q8*(457830 - 72730*rr) + Q2*Q4*Q8*(303397 - 68123*rr) + 
  Q2*Q3*Q6*(24790 - 68000*rr) + Q4*Q8^2*(-178742 - 67774*rr) + 
  Q0*Q8*Q9*(-323338 - 63398*rr) + Q0*Q3*Q6*(213950 - 59125*rr) + 
  Q1*Q5*Q9*(-221556 - 53700*rr) + Q6*Q7*Q9*(-132246 - 52734*rr) + 
  Q0*Q2*Q6*(-58975 - 52700*rr) + Q2^2*Q8*(-83415 - 46683*rr) + 
  Q0*Q4^2*(-32000 - 44725*rr) + Q3^3*(-33670 - 43410*rr) + 
  Q3^2*Q7*(265761 - 43171*rr) + Q3*Q4*Q9*(441788 - 43032*rr) + 
  Q0*Q1^2*(70525 - 41875*rr) + Q2*Q3*Q4*(158775 - 40815*rr) + 
  Q1*Q6^2*(-233195 - 40655*rr) + Q1^2*Q2*(-216440 - 38580*rr) + 
  Q1*Q4*Q6*(-20150 - 37880*rr) + Q7*Q8*Q9*(6966 - 36354*rr) + 
  Q5*Q7*Q8*(-458607 - 35875*rr) + Q0*Q1*Q3*(160975 - 33850*rr) + 
  Q9^3*(-307691 - 33439*rr) + Q3*Q6*Q8*(292261 - 32743*rr) + 
  Q7^3*(276303 - 31309*rr) + Q4*Q5*Q9*(88989 - 30851*rr) + 
  Q0*Q5*Q7*(16320 - 29600*rr) + Q6^2*Q9*(-65449 - 29543*rr) + 
  Q2*Q5*Q6*(69830 - 25450*rr) + Q4^2*Q9*(155211 - 24789*rr) + 
  Q0*Q4*Q6*(-91500 - 22400*rr) + Q6^3*(37665 - 21945*rr) + 
  Q4*Q5*Q6*(195745 - 21785*rr) + Q4*Q6*Q8*(88520 - 21784*rr) + 
  Q0*Q5^2*(-51950 - 20950*rr) + Q3*Q4*Q6*(58195 - 20635*rr) + 
  Q4^2*Q7*(437042 - 19638*rr) + Q1*Q3*Q5*(103305 - 17305*rr) + 
  Q0*Q5*Q9*(-8615 - 17285*rr) + Q0*Q5*Q6*(-32700 - 16800*rr) + 
  Q1^2*Q6*(-58615 - 16625*rr) + Q4^2*Q5*(920 - 16000*rr) + 
  Q1^2*Q8*(-142901 - 14217*rr) + Q1^2*Q5*(155740 - 13880*rr) + 
  Q3*Q9^2*(-113084 - 13772*rr) + Q3*Q7^2*(-341494 - 13262*rr) + 
  Q3*Q6*Q9*(272451 - 13261*rr) + Q0*Q2*Q7*(175550 - 12330*rr) + 
  Q4*Q5*Q8*(-423 - 12243*rr) + Q3^2*Q8*(268012 - 10916*rr) + 
  Q5^2*Q9*(-58338 - 10072*rr) + Q5^2*Q8*(172055 - 9139*rr) + 
  Q1^3*(148940 - 7840*rr) + Q0*Q3^2*(-141200 - 6850*rr) + 
  Q5*Q7^2*(145329 - 4243*rr) + Q5*Q6*Q8*(701540 - 4232*rr) + 
  Q1*Q5^2*(27345 - 3645*rr) + Q5^2*Q7*(-157789 - 2813*rr) + 
  Q1*Q4*Q5*(-129890 + 620*rr) + Q2^2*Q9*(-29859 + 1385*rr) + 
  Q2*Q4*Q9*(-51047 + 2161*rr) + Q1*Q2*Q6*(-190410 + 3970*rr) + 
  Q0*Q9^2*(319908 + 4172*rr) + Q0^2*Q6*(-69375 + 4375*rr) + 
  Q2*Q3*Q9*(111248 + 4648*rr) + Q0^2*Q2*(13125 + 5000*rr) + 
  Q0*Q2*Q9*(-168750 + 5060*rr) + Q2*Q5*Q9*(233157 + 5533*rr) + 
  Q3*Q6^2*(-31535 + 6065*rr) + Q1*Q4*Q7*(-387247 + 6157*rr) + 
  Q0*Q4*Q9*(156965 + 8045*rr) + Q1*Q4*Q8*(48537 + 8305*rr) + 
  Q6*Q7*Q8*(-535466 + 8622*rr) + Q4*Q6^2*(137275 + 9255*rr) + 
  Q2^2*Q6*(-97165 + 11945*rr) + Q0*Q2*Q3*(-93850 + 12650*rr) + 
  Q0^2*Q1*(6875 + 13750*rr) + Q3*Q5*Q7*(61791 + 14687*rr) + 
  Q0^2*Q8*(58500 + 15500*rr) + Q0^2*Q4*(-92500 + 15625*rr) + 
  Q2^2*Q4*(-184945 + 16025*rr) + Q2*Q9^2*(63798 + 16526*rr) + 
  Q4*Q5^2*(-123735 + 17495*rr) + Q5*Q8^2*(-329330 + 20694*rr) + 
  Q2*Q4*Q5*(-4500 + 21250*rr) + Q0^2*Q3*(42500 + 21875*rr) + 
  Q0*Q3*Q5*(-37775 + 25525*rr) + Q5*Q8*Q9*(-96135 + 25549*rr) + 
  Q5^3*(-96730 + 26170*rr) + Q1*Q2*Q3*(15075 + 26425*rr) + 
  Q0^2*Q5*(30625 + 26875*rr) + Q3*Q7*Q9*(137175 + 28923*rr) + 
  Q4^2*Q6*(-121475 + 30225*rr) + Q3*Q5*Q8*(-68813 + 31415*rr) + 
  Q3*Q5^2*(94350 + 31760*rr) + Q3^2*Q6*(145975 + 32635*rr) + 
  Q0*Q2^2*(17800 + 33850*rr) + Q0*Q4*Q5*(-166925 + 33950*rr) + 
  Q1*Q7*Q9*(-129283 + 34073*rr) + Q2*Q4*Q6*(-102350 + 34400*rr) + 
  Q1*Q4*Q9*(-412663 + 35365*rr) + Q3*Q4^2*(107360 + 35490*rr) + 
  Q2*Q3*Q8*(-21197 + 36167*rr) + Q7^2*Q8*(-202677 + 36287*rr) + 
  Q0^2*Q9*(-3875 + 36875*rr) + Q1*Q5*Q7*(-505690 + 38594*rr) + 
  Q3^2*Q4*(-111555 + 38875*rr) + Q1*Q2^2*(-309755 + 40495*rr) + 
  Q5*Q6^2*(-75500 + 40620*rr) + Q2*Q7^2*(-628 + 41084*rr) + 
  Q0*Q2*Q5*(-127850 + 41200*rr) + Q0*Q4*Q7*(-269480 + 41370*rr) + 
  Q1*Q8*Q9*(-28364 + 42452*rr) + Q0*Q1*Q7*(270445 + 43545*rr) + 
  Q0*Q3*Q4*(-231475 + 43700*rr) + Q4*Q7^2*(420255 + 44547*rr) + 
  Q2*Q4*Q7*(-215658 + 45502*rr) + Q1*Q3*Q4*(295740 + 45810*rr) + 
  Q1*Q3^2*(-158310 + 46270*rr) + Q1*Q2*Q7*(346168 + 47608*rr) + 
  Q4^2*Q8*(119552 + 48516*rr) + Q3*Q6*Q7*(119427 + 48527*rr) + 
  Q4*Q9^2*(90291 + 48951*rr) + Q6*Q7^2*(-112780 + 49476*rr) + 
  Q2*Q3*Q5*(-147205 + 51115*rr) + Q0*Q8^2*(242692 + 53772*rr) + 
  Q2^2*Q3*(180410 + 54570*rr) + Q2*Q7*Q9*(-354813 + 56583*rr) + 
  Q0^2*Q7*(71625 + 57625*rr) + Q2*Q6^2*(-177210 + 60450*rr) + 
  Q3^2*Q5*(237020 + 64660*rr) + Q4^3*(216230 + 66430*rr) + 
  Q2*Q5*Q7*(136694 + 68358*rr) + Q4*Q5*Q7*(-82087 + 69769*rr) + 
  Q1*Q2*Q4*(150470 + 70140*rr) + Q0*Q7^2*(143165 + 70801*rr) + 
  Q3*Q4*Q5*(22365 + 71785*rr) + Q0*Q3*Q7*(241070 + 75320*rr) + 
  Q0*Q1*Q6*(228625 + 76700*rr) + Q0*Q2*Q8*(169530 + 79670*rr) + 
  Q3*Q5*Q6*(1970 + 79900*rr) + Q5^2*Q6*(-38355 + 80105*rr) + 
  Q4*Q8*Q9*(-152409 + 80795*rr) + Q0*Q5*Q8*(-256795 + 81195*rr) + 
  Q6^2*Q8*(503088 + 83628*rr) + Q3*Q8^2*(16205 + 90265*rr) + 
  Q1^2*Q9*(-195522 + 91342*rr) + Q3*Q7*Q8*(-953 + 93243*rr) + 
  Q0*Q3*Q8*(-60010 + 95290*rr) + Q2*Q6*Q7*(244500 + 95876*rr) + 
  Q3*Q8*Q9*(420549 + 97393*rr) + Q0*Q6*Q7*(-105625 + 98645*rr) + 
  Q0*Q6^2*(-101925 + 99050*rr) + Q2^2*Q7*(-41012 + 102300*rr) + 
  Q0*Q2*Q4*(210025 + 102525*rr) + Q2*Q8^2*(34118 + 105646*rr) + 
  Q0*Q1*Q4*(-55975 + 107175*rr) + Q4*Q6*Q9*(-26192 + 114424*rr) + 
  Q1^2*Q7*(294317 + 117065*rr) + Q0*Q4*Q8*(121290 + 117340*rr) + 
  Q1*Q2*Q9*(37840 + 118136*rr) + Q7*Q8^2*(-206338 + 119590*rr) + 
  Q1*Q6*Q9*(-146373 + 121635*rr) + Q1*Q7*Q8*(-283340 + 131060*rr) + 
  Q1*Q9^2*(157154 + 131898*rr) + Q1*Q8^2*(-3455 + 133421*rr) + 
  Q4*Q6*Q7*(76065 + 134353*rr) + Q1*Q3*Q7*(-214350 + 136858*rr) + 
  Q2*Q5^2*(-26995 + 137625*rr) + Q8^2*Q9*(-186149 + 144975*rr) + 
  Q1^2*Q4*(-244115 + 145775*rr) + Q2^3*(-207400 + 147080*rr) + 
  Q1*Q5*Q8*(-128428 + 147288*rr) + Q2*Q6*Q9*(-71379 + 171109*rr) + 
  Q7^2*Q9*(-92594 + 174006*rr) + Q0*Q1*Q5*(212700 + 175750*rr) + 
  Q0*Q6*Q9*(322925 + 176385*rr) + Q2*Q5*Q8*(-290804 + 192808*rr) + 
  Q3*Q5*Q9*(-241523 + 195409*rr) + Q8^3*(329974 + 261662*rr), 
 Q2*Q6*Q9*(-189482 - 224858*rr) + Q3*Q6*Q9*(31882 - 199150*rr) + 
  Q0*Q8*Q9*(52561 - 196619*rr) + Q4*Q6*Q7*(-85590 - 192930*rr) + 
  Q4*Q5*Q7*(26600 - 184136*rr) + Q1*Q2*Q7*(-109484 - 177324*rr) + 
  Q3*Q9^2*(-518316 - 169532*rr) + Q3*Q6*Q7*(-68509 - 169121*rr) + 
  Q4*Q7^2*(-395064 - 163496*rr) + Q5*Q7^2*(8728 - 160024*rr) + 
  Q4*Q8^2*(-51592 - 159560*rr) + Q7^2*Q8*(165978 - 146254*rr) + 
  Q7*Q8*Q9*(399245 - 145895*rr) + Q8^2*Q9*(68206 - 142858*rr) + 
  Q1*Q7*Q8*(568594 - 138870*rr) + Q1*Q2*Q4*(178560 - 138370*rr) + 
  Q7^2*Q9*(28161 - 137891*rr) + Q2*Q8^2*(20173 - 136583*rr) + 
  Q6*Q8*Q9*(-17229 - 135465*rr) + Q0*Q3*Q4*(253200 - 132400*rr) + 
  Q2^2*Q7*(-294431 - 132315*rr) + Q1*Q8*Q9*(161617 - 131747*rr) + 
  Q1*Q9^2*(-153271 - 124219*rr) + Q1^2*Q5*(40710 - 122950*rr) + 
  Q2*Q7^2*(-302209 - 122525*rr) + Q1*Q3*Q4*(-161495 - 117915*rr) + 
  Q2*Q5*Q6*(123800 - 108590*rr) + Q1^2*Q4*(-91040 - 107610*rr) + 
  Q4*Q6*Q8*(-235987 - 104979*rr) + Q2*Q5*Q7*(136156 - 100164*rr) + 
  Q1*Q6*Q9*(338876 - 99216*rr) + Q4*Q5*Q9*(-343993 - 97633*rr) + 
  Q2*Q3*Q6*(-83700 - 95490*rr) + Q2*Q5*Q8*(491951 - 93709*rr) + 
  Q2*Q3*Q5*(-129550 - 92250*rr) + Q0*Q3*Q7*(-227340 - 87490*rr) + 
  Q3*Q7*Q9*(-128631 - 87003*rr) + Q3*Q5*Q9*(2437 - 82967*rr) + 
  Q0*Q1*Q5*(-51525 - 82375*rr) + Q0*Q4*Q7*(-190565 - 79315*rr) + 
  Q4^2*Q5*(205495 - 74925*rr) + Q5^2*Q9*(-203764 - 74550*rr) + 
  Q2*Q6^2*(330215 - 74465*rr) + Q3*Q4*Q6*(233720 - 72860*rr) + 
  Q2^3*(105250 - 71710*rr) + Q6^2*Q8*(-29863 - 71471*rr) + 
  Q3^2*Q5*(-122200 - 70040*rr) + Q0*Q3*Q5*(-156450 - 69675*rr) + 
  Q0*Q1*Q6*(-48375 - 69525*rr) + Q1^2*Q9*(68645 - 67015*rr) + 
  Q2*Q9^2*(-101740 - 65788*rr) + Q2*Q7*Q9*(191822 - 64986*rr) + 
  Q2*Q7*Q8*(124020 - 64348*rr) + Q1^2*Q8*(122642 - 64262*rr) + 
  Q3*Q8*Q9*(-180146 - 64202*rr) + Q4^3*(-114870 - 63630*rr) + 
  Q2*Q4*Q6*(-143445 - 60895*rr) + Q2*Q6*Q8*(-235634 - 60686*rr) + 
  Q3*Q5*Q8*(-66199 - 60043*rr) + Q3^2*Q8*(-165167 - 59851*rr) + 
  Q2^2*Q4*(85130 - 57570*rr) + Q1*Q3*Q5*(-86745 - 57145*rr) + 
  Q4^2*Q8*(-227482 - 52386*rr) + Q0*Q3^2*(107525 - 52175*rr) + 
  Q0*Q6*Q9*(-370725 - 50745*rr) + Q2*Q3*Q9*(55924 - 49508*rr) + 
  Q3^2*Q4*(-27865 - 49185*rr) + Q1*Q3*Q7*(161053 - 42975*rr) + 
  Q2^2*Q3*(-142160 - 42580*rr) + Q5^2*Q7*(126896 - 42472*rr) + 
  Q0*Q5*Q6*(55025 - 41150*rr) + Q0*Q2*Q8*(-6985 - 40365*rr) + 
  Q0*Q2*Q9*(-215425 - 40345*rr) + Q2*Q4*Q5*(131810 - 38460*rr) + 
  Q6*Q7^2*(-108994 - 38362*rr) + Q8^3*(-93982 - 37222*rr) + 
  Q4*Q5*Q8*(-18722 - 37038*rr) + Q0*Q6^2*(-72150 - 36600*rr) + 
  Q2*Q5*Q9*(-160412 - 36276*rr) + Q1^2*Q2*(-342540 - 35960*rr) + 
  Q0*Q2*Q5*(27075 - 35775*rr) + Q7*Q8^2*(-241290 - 35458*rr) + 
  Q0*Q5*Q9*(216780 - 35380*rr) + Q1*Q3*Q8*(385245 - 34231*rr) + 
  Q5*Q8*Q9*(-84807 - 33691*rr) + Q1*Q8^2*(-89412 - 33476*rr) + 
  Q3^3*(166320 - 32820*rr) + Q0^2*Q6*(-33125 - 30625*rr) + 
  Q0*Q6*Q8*(15070 - 30410*rr) + Q4^2*Q7*(-216769 - 30351*rr) + 
  Q0*Q6*Q7*(151050 - 30290*rr) + Q0*Q1*Q9*(-90920 - 29730*rr) + 
  Q1*Q3^2*(-61030 - 29170*rr) + Q0^2*Q7*(-53250 - 29000*rr) + 
  Q0^2*Q5*(-17500 - 28750*rr) + Q2*Q3*Q4*(-112325 - 27885*rr) + 
  Q6*Q7*Q8*(-27638 - 25870*rr) + Q0^2*Q4*(78750 - 21875*rr) + 
  Q0^2*Q1*(-76250 - 21250*rr) + Q2*Q4*Q7*(287113 - 20303*rr) + 
  Q0*Q4*Q5*(64225 - 16650*rr) + Q2*Q5^2*(4005 - 15925*rr) + 
  Q3*Q4^2*(171050 - 15810*rr) + Q0*Q2*Q4*(-170550 - 15800*rr) + 
  Q0^2*Q8*(-68875 - 14125*rr) + Q0*Q5*Q7*(-58540 - 8750*rr) + 
  Q1*Q3*Q6*(-224250 - 8210*rr) + Q1*Q2*Q3*(19150 - 8130*rr) + 
  Q0*Q1^2*(139700 - 8000*rr) + Q5^2*Q6*(3890 - 7860*rr) + 
  Q3*Q6^2*(141260 - 7480*rr) + Q1*Q5*Q6*(-74100 - 6060*rr) + 
  Q2^2*Q9*(131639 - 5581*rr) + Q5*Q6*Q7*(-246638 - 5206*rr) + 
  Q0^2*Q9*(-116000 - 5000*rr) + Q4*Q5*Q6*(70260 - 4570*rr) + 
  Q0^2*Q2*(-29375 - 3750*rr) + Q4*Q5^2*(-53470 - 2470*rr) + 
  Q0*Q2*Q6*(23325 + 25*rr) + Q0*Q8^2*(65801 + 381*rr) + 
  Q2^2*Q6*(104160 + 1550*rr) + Q6*Q7*Q9*(362496 + 1616*rr) + 
  Q5*Q7*Q8*(-73353 + 1803*rr) + Q4^2*Q6*(61660 + 2040*rr) + 
  Q1*Q6^2*(184005 + 3435*rr) + Q3*Q5*Q6*(-151610 + 3590*rr) + 
  Q0*Q3*Q8*(-373555 + 7145*rr) + Q4*Q9^2*(-280543 + 7517*rr) + 
  Q0*Q4^2*(37375 + 7575*rr) + Q0*Q7*Q9*(13854 + 8406*rr) + 
  Q5*Q6^2*(73685 + 9165*rr) + Q1^2*Q7*(-127337 + 9603*rr) + 
  Q1^2*Q6*(37430 + 10830*rr) + Q5^3*(-48880 + 12350*rr) + 
  Q0*Q2^2*(37525 + 12925*rr) + Q1*Q4*Q7*(-28017 + 13363*rr) + 
  Q4*Q6*Q9*(-91673 + 15043*rr) + Q5*Q6*Q9*(347783 + 17691*rr) + 
  Q0^2*Q3*(-69375 + 18750*rr) + Q1*Q2*Q6*(-111150 + 18840*rr) + 
  Q0*Q5*Q8*(344990 + 19560*rr) + Q6^3*(-13185 + 21035*rr) + 
  Q2*Q6*Q7*(-152021 + 22063*rr) + Q2^2*Q8*(-105213 + 26127*rr) + 
  Q1*Q5*Q8*(188938 + 27382*rr) + Q0*Q1*Q3*(-168200 + 27700*rr) + 
  Q3*Q5^2*(53325 + 27715*rr) + Q0*Q2*Q7*(-143650 + 28660*rr) + 
  Q9^3*(337409 + 29597*rr) + Q2*Q4*Q8*(-237839 + 31909*rr) + 
  Q0*Q4*Q9*(224895 + 34535*rr) + Q3*Q8^2*(-229760 + 36032*rr) + 
  Q0*Q3*Q9*(249150 + 36480*rr) + Q6*Q9^2*(193089 + 36525*rr) + 
  Q6^2*Q9*(125321 + 36593*rr) + Q0*Q2*Q3*(-83300 + 36825*rr) + 
  Q1^3*(-60190 + 37870*rr) + Q0*Q1*Q4*(-32175 + 38150*rr) + 
  Q1*Q3*Q9*(130402 + 38722*rr) + Q4*Q7*Q8*(86564 + 39380*rr) + 
  Q2*Q3*Q8*(-130709 + 41255*rr) + Q4*Q7*Q9*(140150 + 42094*rr) + 
  Q3^2*Q7*(-49536 + 42680*rr) + Q3^2*Q6*(-193475 + 46965*rr) + 
  Q8*Q9^2*(465567 + 49795*rr) + Q1*Q4*Q6*(-106490 + 52130*rr) + 
  Q1*Q4*Q5*(-51110 + 54150*rr) + Q0*Q5^2*(84775 + 55775*rr) + 
  Q0*Q4*Q8*(-248355 + 56495*rr) + Q7^3*(-355539 + 57625*rr) + 
  Q1*Q2*Q5*(-293490 + 59230*rr) + Q1*Q4*Q9*(178538 + 60290*rr) + 
  Q2*Q4^2*(-18550 + 63140*rr) + Q0*Q1*Q8*(-152485 + 63435*rr) + 
  Q0*Q9^2*(-238051 + 63941*rr) + Q3*Q4*Q5*(3450 + 66540*rr) + 
  Q4*Q8*Q9*(-51518 + 68122*rr) + Q2^2*Q5*(-21250 + 68740*rr) + 
  Q5*Q6*Q8*(9230 + 69790*rr) + Q6*Q8^2*(143817 + 69989*rr) + 
  Q1*Q7*Q9*(156661 + 71201*rr) + Q1*Q2^2*(58610 + 72070*rr) + 
  Q0*Q7^2*(-263305 + 74683*rr) + Q1*Q4^2*(38665 + 75245*rr) + 
  Q4^2*Q9*(-69420 + 76862*rr) + Q1*Q5*Q9*(67438 + 78326*rr) + 
  Q1*Q5^2*(-41190 + 79200*rr) + Q3*Q4*Q7*(-328727 + 79581*rr) + 
  Q2*Q3*Q7*(137728 + 86144*rr) + Q0*Q1*Q2*(-35375 + 92350*rr) + 
  Q5*Q9^2*(229306 + 94546*rr) + Q4*Q6^2*(-61780 + 97220*rr) + 
  Q2*Q8*Q9*(-214761 + 99003*rr) + Q0*Q3*Q6*(86725 + 101625*rr) + 
  Q0*Q4*Q6*(122125 + 101800*rr) + Q1^2*Q3*(-10545 + 103245*rr) + 
  Q5*Q8^2*(101603 + 103591*rr) + Q3*Q4*Q9*(-4215 + 108237*rr) + 
  Q2*Q3^2*(-357700 + 112920*rr) + Q0*Q1*Q7*(37060 + 115160*rr) + 
  Q3*Q6*Q8*(8615 + 120499*rr) + Q1*Q4*Q8*(121961 + 127197*rr) + 
  Q1*Q7^2*(-334888 + 127608*rr) + Q6^2*Q7*(227485 + 127879*rr) + 
  Q5^2*Q8*(-164430 + 130558*rr) + Q3*Q7^2*(23873 + 132861*rr) + 
  Q7*Q9^2*(-42500 + 142476*rr) + Q0*Q7*Q8*(238315 + 144643*rr) + 
  Q1*Q6*Q7*(-215695 + 146725*rr) + Q2*Q4*Q9*(-332641 + 148603*rr) + 
  Q5*Q7*Q9*(-77210 + 153038*rr) + Q3*Q4*Q8*(-157752 + 186776*rr) + 
  Q3^2*Q9*(-23572 + 200980*rr) + Q1*Q2*Q8*(132230 + 206054*rr) + 
  Q1*Q2*Q9*(161838 + 213534*rr) + Q1*Q5*Q7*(375130 + 214050*rr) + 
  Q1*Q6*Q8*(66183 + 225543*rr) + Q3*Q7*Q8*(395581 + 238393*rr) + 
  Q3*Q5*Q7*(-68067 + 270185*rr), Q4*Q9^2*(274054 - 274274*rr) + 
  Q8^2*Q9*(-71540 - 246436*rr) + Q1*Q4*Q7*(114871 - 217757*rr) + 
  Q5*Q6*Q9*(44815 - 216697*rr) + Q8^3*(92242 - 211830*rr) + 
  Q3*Q7*Q8*(-26224 - 207424*rr) + Q5*Q8*Q9*(396342 - 203930*rr) + 
  Q0*Q1*Q7*(-392520 - 195320*rr) + Q3*Q7^2*(-96683 - 193279*rr) + 
  Q0*Q5*Q8*(4745 - 184645*rr) + Q7^2*Q9*(-200963 - 183063*rr) + 
  Q0*Q1*Q4*(134725 - 169800*rr) + Q4*Q6*Q7*(-102059 - 162155*rr) + 
  Q2*Q5^2*(107670 - 148090*rr) + Q1*Q3*Q4*(158715 - 145245*rr) + 
  Q1*Q2*Q9*(-266845 - 144017*rr) + Q1*Q3*Q7*(330339 - 143521*rr) + 
  Q2*Q5*Q8*(-207828 - 136212*rr) + Q6*Q7^2*(-14422 - 127502*rr) + 
  Q0*Q1*Q6*(-92625 - 127200*rr) + Q1*Q8*Q9*(9376 - 126480*rr) + 
  Q2*Q3*Q9*(-171078 - 123438*rr) + Q0*Q3*Q8*(214135 - 122865*rr) + 
  Q4*Q8*Q9*(65375 - 111197*rr) + Q2*Q4*Q7*(117357 - 109603*rr) + 
  Q1*Q5*Q9*(347778 - 104902*rr) + Q0*Q5*Q9*(-75610 - 95890*rr) + 
  Q1*Q4*Q5*(191535 - 95145*rr) + Q4*Q6*Q9*(397936 - 94544*rr) + 
  Q3^2*Q4*(11030 - 91210*rr) + Q0*Q7^2*(579460 - 89676*rr) + 
  Q0*Q1*Q8*(-36180 - 86270*rr) + Q0*Q1*Q5*(150425 - 86000*rr) + 
  Q3*Q8^2*(-6664 - 85480*rr) + Q2*Q6*Q7*(20180 - 84688*rr) + 
  Q2*Q5*Q7*(-107660 - 82964*rr) + Q3^2*Q8*(-239247 - 82963*rr) + 
  Q3*Q6*Q7*(-273260 - 81592*rr) + Q3*Q5*Q6*(-24810 - 81350*rr) + 
  Q0*Q4*Q8*(20560 - 79940*rr) + Q2*Q3*Q8*(-225550 - 76826*rr) + 
  Q3^2*Q6*(-188730 - 76770*rr) + Q4*Q7*Q9*(-168924 - 76268*rr) + 
  Q6^2*Q9*(-32263 - 75749*rr) + Q1*Q6*Q9*(-116915 - 75287*rr) + 
  Q1*Q5*Q7*(305087 - 74661*rr) + Q0*Q2^2*(-1800 - 67475*rr) + 
  Q4*Q5*Q8*(-362138 - 65106*rr) + Q1^2*Q3*(-169550 - 63750*rr) + 
  Q0*Q4*Q5*(73300 - 62575*rr) + Q1*Q2*Q6*(-95335 - 61615*rr) + 
  Q1^2*Q5*(-129120 - 61410*rr) + Q3*Q7*Q9*(46256 - 59680*rr) + 
  Q0*Q4*Q9*(48110 - 59370*rr) + Q1*Q4*Q8*(-378742 - 57598*rr) + 
  Q4*Q6^2*(68205 - 57255*rr) + Q4^2*Q8*(229506 - 56898*rr) + 
  Q0*Q7*Q9*(-119563 - 55167*rr) + Q2^2*Q6*(52115 - 53095*rr) + 
  Q2*Q6^2*(243960 - 52870*rr) + Q1^2*Q8*(76634 - 51878*rr) + 
  Q3*Q5^2*(-249235 - 51645*rr) + Q1*Q5*Q8*(-57699 - 50815*rr) + 
  Q5^2*Q6*(-83930 - 50190*rr) + Q3*Q5*Q7*(253411 - 50065*rr) + 
  Q0*Q2*Q4*(-125400 - 49025*rr) + Q0*Q6*Q7*(72475 - 48845*rr) + 
  Q0*Q2*Q6*(-142900 - 48425*rr) + Q2*Q4*Q5*(-19985 - 46965*rr) + 
  Q6*Q7*Q8*(228764 - 46724*rr) + Q1*Q5^2*(66195 - 46705*rr) + 
  Q0*Q2*Q5*(63225 - 46700*rr) + Q3*Q4*Q9*(-345270 - 40766*rr) + 
  Q2^2*Q9*(-141938 - 40682*rr) + Q4*Q7*Q8*(-221605 - 39153*rr) + 
  Q0*Q6^2*(39925 - 38925*rr) + Q5^3*(126960 - 38910*rr) + 
  Q1*Q2*Q4*(-148340 - 37920*rr) + Q1*Q7^2*(-256970 - 37122*rr) + 
  Q7^2*Q8*(-296361 - 35429*rr) + Q2^3*(147380 - 35300*rr) + 
  Q2*Q3*Q6*(-38015 - 34795*rr) + Q0*Q6*Q9*(-100925 - 30285*rr) + 
  Q1*Q4*Q9*(49804 - 29732*rr) + Q4^2*Q9*(45049 - 29469*rr) + 
  Q3*Q6*Q8*(54504 - 28916*rr) + Q0^2*Q9*(43250 - 27500*rr) + 
  Q1^2*Q9*(124375 - 27301*rr) + Q1^2*Q6*(-6640 - 26220*rr) + 
  Q4*Q5^2*(-5840 - 24780*rr) + Q0*Q1*Q2*(-252875 - 24700*rr) + 
  Q6^2*Q8*(-71977 - 22879*rr) + Q5^2*Q8*(-290426 - 22602*rr) + 
  Q5*Q9^2*(-482039 - 22187*rr) + Q2*Q6*Q9*(60545 - 21967*rr) + 
  Q0^2*Q3*(-8125 - 21875*rr) + Q3*Q6^2*(-2010 - 20990*rr) + 
  Q0*Q2*Q7*(71550 - 18020*rr) + Q3*Q4*Q7*(140209 - 14251*rr) + 
  Q6^2*Q7*(-72548 - 13146*rr) + Q2*Q4*Q9*(33967 - 12309*rr) + 
  Q9^3*(111331 - 11977*rr) + Q1*Q2^2*(287650 - 11250*rr) + 
  Q3*Q4^2*(332380 - 10720*rr) + Q0*Q9^2*(-109688 - 8612*rr) + 
  Q3*Q5*Q8*(20564 - 8404*rr) + Q0^2*Q2*(33750 - 8125*rr) + 
  Q3^2*Q5*(-105230 - 6210*rr) + Q6*Q8*Q9*(-472220 - 5420*rr) + 
  Q4*Q5*Q6*(-274840 - 5060*rr) + Q0^2*Q5*(-24375 - 5000*rr) + 
  Q1*Q5*Q6*(201790 - 4620*rr) + Q0*Q3^2*(-40550 + 1475*rr) + 
  Q0^2*Q6*(69375 + 1875*rr) + Q2*Q9^2*(21181 + 2313*rr) + 
  Q2*Q7*Q9*(58794 + 2690*rr) + Q4^3*(-119365 + 2935*rr) + 
  Q0^2*Q4*(-26250 + 3125*rr) + Q1*Q4^2*(188785 + 3475*rr) + 
  Q1*Q6^2*(-24955 + 5055*rr) + Q2*Q4^2*(202780 + 7520*rr) + 
  Q5*Q7*Q9*(240720 + 7696*rr) + Q0*Q4*Q6*(15375 + 8275*rr) + 
  Q0*Q1*Q9*(-497535 + 8735*rr) + Q0^2*Q8*(2125 + 8875*rr) + 
  Q0*Q3*Q6*(44800 + 10000*rr) + Q0^2*Q7*(-63500 + 11750*rr) + 
  Q2^2*Q3*(-70145 + 13365*rr) + Q0*Q5*Q6*(134575 + 13675*rr) + 
  Q0*Q8^2*(-356112 + 13868*rr) + Q1^2*Q2*(-96130 + 14830*rr) + 
  Q0*Q3*Q5*(69900 + 15850*rr) + Q1*Q2*Q8*(-44093 + 15895*rr) + 
  Q4*Q6*Q8*(-171777 + 16887*rr) + Q1^2*Q4*(-197555 + 17005*rr) + 
  Q0*Q1*Q3*(-90350 + 17600*rr) + Q2*Q3*Q4*(-26065 + 18635*rr) + 
  Q0*Q5^2*(248325 + 19075*rr) + Q3*Q4*Q8*(163954 + 19406*rr) + 
  Q0*Q3*Q7*(-102145 + 21105*rr) + Q1*Q6*Q8*(29944 + 21840*rr) + 
  Q1*Q4*Q6*(341720 + 22170*rr) + Q5*Q7*Q8*(235226 + 22402*rr) + 
  Q0*Q3*Q9*(122900 + 22990*rr) + Q5^2*Q9*(180900 + 23138*rr) + 
  Q6^3*(69025 + 24075*rr) + Q1^3*(86240 + 25060*rr) + 
  Q3*Q4*Q6*(87975 + 25285*rr) + Q2*Q7^2*(-71298 + 26822*rr) + 
  Q0^2*Q1*(58750 + 26875*rr) + Q1*Q9^2*(-161358 + 27082*rr) + 
  Q1*Q3*Q6*(-137060 + 27300*rr) + Q2*Q7*Q8*(-58006 + 28466*rr) + 
  Q5*Q7^2*(-46826 + 31918*rr) + Q3^2*Q9*(-250411 + 34489*rr) + 
  Q1*Q2*Q5*(-285675 + 35975*rr) + Q1*Q7*Q9*(163952 + 36512*rr) + 
  Q2*Q4*Q6*(44720 + 38320*rr) + Q8*Q9^2*(-313562 + 38542*rr) + 
  Q0*Q3*Q4*(44725 + 39675*rr) + Q4*Q5*Q7*(-53400 + 41100*rr) + 
  Q3*Q4*Q5*(-55300 + 42780*rr) + Q5*Q6^2*(185260 + 42810*rr) + 
  Q2*Q3*Q5*(129380 + 45320*rr) + Q1*Q2*Q7*(-313074 + 45782*rr) + 
  Q2^2*Q4*(18215 + 48425*rr) + Q1*Q3*Q9*(-125394 + 49246*rr) + 
  Q0*Q2*Q8*(-26105 + 50605*rr) + Q0*Q2*Q3*(118600 + 52475*rr) + 
  Q4^2*Q5*(70775 + 54205*rr) + Q1*Q7*Q8*(24809 + 54229*rr) + 
  Q2*Q6*Q8*(335696 + 55200*rr) + Q2*Q5*Q9*(82304 + 57540*rr) + 
  Q5^2*Q7*(99512 + 59244*rr) + Q2^2*Q8*(200055 + 60027*rr) + 
  Q0*Q1^2*(-177275 + 62375*rr) + Q3*Q5*Q9*(-305247 + 64597*rr) + 
  Q2*Q3^2*(31530 + 68490*rr) + Q0*Q2*Q9*(-187225 + 68765*rr) + 
  Q4^2*Q6*(46855 + 76185*rr) + Q2*Q4*Q8*(-27497 + 76927*rr) + 
  Q6*Q9^2*(-102366 + 79642*rr) + Q2*Q3*Q7*(-215595 + 82081*rr) + 
  Q2*Q8^2*(-220465 + 83651*rr) + Q3^2*Q7*(-322010 + 84518*rr) + 
  Q6*Q7*Q9*(-126986 + 90142*rr) + Q3^3*(40330 + 91310*rr) + 
  Q7*Q8*Q9*(-514735 + 94541*rr) + Q1*Q3^2*(55790 + 94990*rr) + 
  Q1^2*Q7*(-231664 + 95328*rr) + Q0*Q8*Q9*(46548 + 95928*rr) + 
  Q0*Q4^2*(-21625 + 96850*rr) + Q5*Q8^2*(278984 + 97216*rr) + 
  Q7^3*(144761 + 99253*rr) + Q2^2*Q7*(20795 + 102055*rr) + 
  Q4*Q8^2*(-431796 + 103964*rr) + Q4^2*Q7*(-117284 + 104326*rr) + 
  Q0*Q6*Q8*(-30765 + 106745*rr) + Q1*Q2*Q3*(339850 + 107010*rr) + 
  Q0*Q7*Q8*(163470 + 108754*rr) + Q4*Q7^2*(-20230 + 109586*rr) + 
  Q3*Q6*Q9*(-392046 + 117286*rr) + Q2^2*Q5*(-337135 + 118065*rr) + 
  Q1*Q8^2*(9692 + 118796*rr) + Q4*Q5*Q9*(287860 + 119956*rr) + 
  Q1*Q3*Q8*(100751 + 121955*rr) + Q7*Q9^2*(-143689 + 122363*rr) + 
  Q6*Q8^2*(490144 + 123744*rr) + Q2*Q8*Q9*(125177 + 124581*rr) + 
  Q2*Q5*Q6*(-47380 + 126520*rr) + Q0*Q5*Q7*(-179570 + 128000*rr) + 
  Q3*Q9^2*(346730 + 128482*rr) + Q0*Q4*Q7*(549530 + 143030*rr) + 
  Q7*Q8^2*(156424 + 153000*rr) + Q1*Q3*Q5*(-280705 + 154595*rr) + 
  Q5*Q6*Q7*(-147494 + 173826*rr) + Q3*Q8*Q9*(42454 + 175678*rr) + 
  Q5*Q6*Q8*(-207651 + 177777*rr) + Q1*Q6*Q7*(115354 + 205362*rr), 
 Q7*Q8^2*(-301480 - 343816*rr) + Q5*Q7*Q8*(535706 - 297214*rr) + 
  Q8*Q9^2*(44045 - 284647*rr) + Q6*Q8^2*(143590 - 241490*rr) + 
  Q4*Q7*Q9*(-104679 - 232587*rr) + Q6*Q8*Q9*(413448 - 208520*rr) + 
  Q1*Q7*Q8*(450304 - 182832*rr) + Q2*Q3*Q4*(-165665 - 177235*rr) + 
  Q4^2*Q7*(-111012 - 176494*rr) + Q1*Q5*Q9*(53775 - 171517*rr) + 
  Q2*Q8*Q9*(206108 - 170452*rr) + Q3*Q6*Q7*(145011 - 163161*rr) + 
  Q2*Q3*Q8*(-142040 - 159960*rr) + Q1*Q3^2*(-8890 - 155510*rr) + 
  Q5*Q7^2*(310004 - 152204*rr) + Q2*Q3*Q5*(268960 - 145480*rr) + 
  Q3^2*Q8*(-16692 - 144164*rr) + Q2*Q9^2*(-389878 - 140654*rr) + 
  Q5*Q9^2*(189086 - 136346*rr) + Q5*Q7*Q9*(-250362 - 128306*rr) + 
  Q1*Q8^2*(313639 - 125301*rr) + Q2^2*Q7*(39050 - 118230*rr) + 
  Q1*Q2*Q4*(38140 - 117640*rr) + Q1*Q9^2*(-313370 - 116978*rr) + 
  Q1*Q6*Q9*(5208 - 108484*rr) + Q1*Q3*Q6*(354505 - 102785*rr) + 
  Q1*Q4^2*(7630 - 100960*rr) + Q1*Q5*Q6*(139930 - 97500*rr) + 
  Q0*Q1*Q3*(62775 - 94400*rr) + Q1*Q2*Q8*(182439 - 91669*rr) + 
  Q3*Q7*Q9*(82527 - 90813*rr) + Q7^3*(133807 - 88941*rr) + 
  Q0*Q2*Q4*(128600 - 88275*rr) + Q1*Q2*Q7*(-278671 - 88267*rr) + 
  Q1*Q7^2*(184264 - 87352*rr) + Q2*Q6*Q8*(-193434 - 86138*rr) + 
  Q1*Q5^2*(17535 - 85365*rr) + Q6*Q9^2*(-137672 - 83016*rr) + 
  Q4*Q9^2*(301045 - 81759*rr) + Q1*Q3*Q5*(-18450 - 77250*rr) + 
  Q5*Q6*Q9*(12438 - 76682*rr) + Q2*Q3*Q6*(-38090 - 76530*rr) + 
  Q0*Q2*Q7*(-86625 - 76145*rr) + Q4*Q6*Q8*(-7965 - 75061*rr) + 
  Q0*Q3*Q8*(-73865 - 71915*rr) + Q3*Q6^2*(166380 - 68950*rr) + 
  Q1*Q8*Q9*(212378 - 66910*rr) + Q4*Q5*Q9*(18115 - 65473*rr) + 
  Q6*Q7*Q8*(-71463 - 64075*rr) + Q6^2*Q7*(182539 - 63513*rr) + 
  Q0*Q5*Q9*(-298635 - 58665*rr) + Q2*Q5*Q8*(-25847 - 58103*rr) + 
  Q4*Q5*Q6*(140345 - 57125*rr) + Q4^2*Q9*(371040 - 55826*rr) + 
  Q1*Q2*Q5*(178415 - 55145*rr) + Q3*Q6*Q8*(237499 - 53817*rr) + 
  Q1^2*Q6*(79175 - 53795*rr) + Q0*Q4*Q6*(-206875 - 52350*rr) + 
  Q1*Q3*Q4*(-115270 - 47760*rr) + Q1*Q6*Q8*(-196009 - 46773*rr) + 
  Q0*Q1*Q9*(113465 - 45065*rr) + Q0*Q2*Q9*(-17900 - 42560*rr) + 
  Q3*Q6*Q9*(49128 - 41872*rr) + Q2*Q4*Q5*(-57825 - 40685*rr) + 
  Q0*Q5*Q6*(-115050 - 38325*rr) + Q1*Q6*Q7*(262901 - 35435*rr) + 
  Q0*Q2*Q3*(-34275 - 34650*rr) + Q1*Q2^2*(-111825 - 34395*rr) + 
  Q0*Q6*Q8*(-106090 - 33680*rr) + Q3*Q4*Q9*(-162487 - 32567*rr) + 
  Q2^2*Q6*(-107655 - 32435*rr) + Q6*Q7*Q9*(-231594 - 30914*rr) + 
  Q7^2*Q8*(420732 - 29812*rr) + Q1*Q7*Q9*(161025 - 28995*rr) + 
  Q7*Q8*Q9*(-277286 - 27758*rr) + Q4*Q8*Q9*(-232183 - 27307*rr) + 
  Q1*Q4*Q5*(158390 - 26580*rr) + Q0*Q1*Q4*(148600 - 26300*rr) + 
  Q0^2*Q8*(38375 - 26125*rr) + Q0^2*Q7*(26500 - 25750*rr) + 
  Q2^2*Q4*(-136180 - 25640*rr) + Q2*Q4^2*(72840 - 24840*rr) + 
  Q4*Q6^2*(-46305 - 24685*rr) + Q2*Q3^2*(-105545 - 24395*rr) + 
  Q1*Q4*Q8*(110360 - 23924*rr) + Q1^2*Q3*(76430 - 23610*rr) + 
  Q0*Q1*Q7*(59505 - 22995*rr) + Q7*Q9^2*(-406429 - 22985*rr) + 
  Q1*Q4*Q7*(98344 - 18144*rr) + Q0^2*Q1*(30625 - 13750*rr) + 
  Q1*Q2*Q6*(-229140 - 12740*rr) + Q0*Q3*Q7*(458330 - 12270*rr) + 
  Q3*Q9^2*(211440 - 11888*rr) + Q0^2*Q2*(21250 - 11250*rr) + 
  Q4^2*Q8*(-354726 - 10900*rr) + Q0*Q1*Q8*(275820 - 10120*rr) + 
  Q1^2*Q9*(-260000 - 9368*rr) + Q5*Q6*Q7*(-110521 - 8849*rr) + 
  Q3*Q5^2*(-93180 - 8520*rr) + Q0*Q2*Q5*(-38025 - 8200*rr) + 
  Q3^2*Q6*(-503900 - 7180*rr) + Q2*Q4*Q6*(-123875 - 6395*rr) + 
  Q3*Q8*Q9*(361278 - 5866*rr) + Q0*Q8^2*(310693 - 4647*rr) + 
  Q1^2*Q5*(-45500 - 4530*rr) + Q0*Q3^2*(-8800 - 2150*rr) + 
  Q2^3*(138680 - 2020*rr) + Q3*Q4^2*(143960 - 1360*rr) + 
  Q0*Q1^2*(-124525 - 875*rr) + Q8^3*(289341 - 535*rr) + 
  Q0^2*Q5*(85000 + 1250*rr) + Q3^2*Q5*(260870 + 2290*rr) + 
  Q0^2*Q4*(33125 + 3125*rr) + Q0^2*Q3*(54375 + 3125*rr) + 
  Q0*Q4^2*(51625 + 3350*rr) + Q2*Q6*Q9*(326423 + 3971*rr) + 
  Q3*Q5*Q6*(-122490 + 5070*rr) + Q5^2*Q6*(23585 + 7155*rr) + 
  Q4^3*(323715 + 8015*rr) + Q5^2*Q9*(-68150 + 8120*rr) + 
  Q0*Q1*Q2*(-9750 + 8300*rr) + Q1^3*(112930 + 8570*rr) + 
  Q4^2*Q5*(-46005 + 8675*rr) + Q2*Q5*Q6*(-15190 + 10830*rr) + 
  Q0^2*Q6*(-33750 + 11250*rr) + Q3*Q7^2*(77875 + 13911*rr) + 
  Q0*Q6^2*(-159325 + 14700*rr) + Q0*Q3*Q9*(239150 + 15440*rr) + 
  Q3*Q4*Q6*(110795 + 16725*rr) + Q0*Q4*Q5*(-35200 + 17425*rr) + 
  Q0^2*Q9*(34500 + 18750*rr) + Q2^2*Q5*(-42570 + 19330*rr) + 
  Q6^3*(-55060 + 19590*rr) + Q1*Q4*Q9*(-10796 + 20748*rr) + 
  Q3^2*Q7*(-136484 + 21324*rr) + Q1^2*Q2*(23490 + 22510*rr) + 
  Q3*Q4*Q7*(-147973 + 22735*rr) + Q0*Q1*Q6*(230000 + 27300*rr) + 
  Q0*Q5^2*(29700 + 27325*rr) + Q0*Q2^2*(112200 + 27900*rr) + 
  Q0*Q8*Q9*(-426867 + 28493*rr) + Q1^2*Q4*(-313655 + 30695*rr) + 
  Q5*Q6*Q8*(381427 + 31851*rr) + Q1*Q3*Q8*(-60697 + 31987*rr) + 
  Q1*Q6^2*(45360 + 32060*rr) + Q2*Q6*Q7*(131222 + 32358*rr) + 
  Q2^2*Q9*(203274 + 32506*rr) + Q1*Q4*Q6*(119785 + 33905*rr) + 
  Q0*Q4*Q7*(-62120 + 35930*rr) + Q2*Q4*Q8*(194219 + 35943*rr) + 
  Q0*Q3*Q6*(85800 + 36500*rr) + Q0*Q2*Q6*(212350 + 36575*rr) + 
  Q2*Q7*Q8*(-1449 + 37499*rr) + Q5^3*(-98255 + 40725*rr) + 
  Q0*Q3*Q5*(252650 + 41600*rr) + Q4*Q6*Q9*(15193 + 42885*rr) + 
  Q0*Q5*Q7*(-122020 + 43900*rr) + Q5*Q8^2*(77066 + 44338*rr) + 
  Q3^2*Q4*(208675 + 44395*rr) + Q6^2*Q8*(511998 + 45130*rr) + 
  Q2*Q8^2*(-22677 + 45503*rr) + Q3*Q8^2*(367033 + 46389*rr) + 
  Q5^2*Q7*(209790 + 55050*rr) + Q1*Q2*Q9*(-219585 + 55715*rr) + 
  Q3^3*(212360 + 58820*rr) + Q0*Q5*Q8*(26495 + 62505*rr) + 
  Q0*Q4*Q9*(-262915 + 63355*rr) + Q2*Q5^2*(236970 + 64480*rr) + 
  Q2*Q7^2*(132206 + 64950*rr) + Q0*Q7*Q8*(253610 + 65274*rr) + 
  Q4*Q5^2*(-22965 + 66025*rr) + Q5^2*Q8*(143624 + 66036*rr) + 
  Q5*Q6^2*(-62410 + 73160*rr) + Q0*Q7^2*(82345 + 73629*rr) + 
  Q3*Q4*Q5*(105240 + 74250*rr) + Q2*Q4*Q7*(752 + 76440*rr) + 
  Q1*Q2*Q3*(515 + 81265*rr) + Q2*Q3*Q7*(6413 + 83905*rr) + 
  Q0*Q9^2*(322062 + 85578*rr) + Q0*Q4*Q8*(-1265 + 86535*rr) + 
  Q2^2*Q3*(-294180 + 92000*rr) + Q2*Q6^2*(93590 + 92820*rr) + 
  Q4^2*Q6*(-106880 + 94180*rr) + Q0*Q1*Q5*(101925 + 95500*rr) + 
  Q0*Q2*Q8*(-114230 + 97230*rr) + Q3*Q4*Q8*(-163284 + 99268*rr) + 
  Q1*Q5*Q7*(-97261 + 106643*rr) + Q0*Q3*Q4*(132100 + 106925*rr) + 
  Q2*Q3*Q9*(32712 + 108808*rr) + Q2*Q4*Q9*(-345243 + 109189*rr) + 
  Q3*Q5*Q7*(-187091 + 109277*rr) + Q4*Q7^2*(-136240 + 109392*rr) + 
  Q6^2*Q9*(-14568 + 110064*rr) + Q1^2*Q7*(-158303 + 111405*rr) + 
  Q1*Q3*Q9*(-218642 + 114470*rr) + Q0*Q6*Q7*(-399900 + 118330*rr) + 
  Q4*Q5*Q7*(-111110 + 118530*rr) + Q9^3*(-513454 + 119114*rr) + 
  Q2^2*Q8*(181652 + 126548*rr) + Q4*Q8^2*(347464 + 141144*rr) + 
  Q4*Q6*Q7*(-127442 + 144910*rr) + Q3^2*Q9*(-306540 + 145212*rr) + 
  Q3*Q5*Q8*(142780 + 146708*rr) + Q1^2*Q8*(-238192 + 154192*rr) + 
  Q4*Q5*Q8*(-308941 + 159463*rr) + Q2*Q7*Q9*(-207245 + 163799*rr) + 
  Q7^2*Q9*(115543 + 165691*rr) + Q2*Q5*Q7*(-10069 + 180687*rr) + 
  Q0*Q6*Q9*(-147900 + 183740*rr) + Q8^2*Q9*(-34106 + 197486*rr) + 
  Q5*Q8*Q9*(194466 + 198634*rr) + Q1*Q3*Q7*(-144423 + 199717*rr) + 
  Q2*Q5*Q9*(-74410 + 211070*rr) + Q1*Q5*Q8*(-20520 + 215784*rr) + 
  Q0*Q7*Q9*(103517 + 228113*rr) + Q6*Q7^2*(-114425 + 249099*rr) + 
  Q3*Q5*Q9*(-351585 + 259195*rr) + Q3*Q7*Q8*(-150004 + 294956*rr) + 
  Q4*Q7*Q8*(-72691 + 436097*rr), Q7*Q8^2*(2496 - 299392*rr) + 
  Q6*Q7*Q8*(68290 - 214262*rr) + Q1*Q6*Q7*(182618 - 194754*rr) + 
  Q3*Q4*Q7*(-93186 - 176918*rr) + Q1*Q8^2*(-100105 - 168165*rr) + 
  Q1*Q2*Q9*(-300254 - 154430*rr) + Q4*Q7*Q9*(371270 - 153618*rr) + 
  Q1*Q3*Q5*(243640 - 152680*rr) + Q0*Q7*Q8*(528340 - 152388*rr) + 
  Q7*Q8*Q9*(-109024 - 150304*rr) + Q2*Q3*Q4*(-16015 - 142685*rr) + 
  Q6*Q9^2*(-236181 - 141153*rr) + Q1*Q4*Q8*(107414 - 127662*rr) + 
  Q5*Q9^2*(-31897 - 125941*rr) + Q0*Q2*Q5*(59925 - 124350*rr) + 
  Q0*Q2*Q7*(-74575 - 118335*rr) + Q8*Q9^2*(100115 - 117465*rr) + 
  Q6^2*Q7*(-91837 - 109753*rr) + Q5*Q7*Q8*(389369 - 108923*rr) + 
  Q1*Q3*Q8*(58395 - 108337*rr) + Q2^2*Q9*(194343 - 106837*rr) + 
  Q2*Q3*Q5*(-105025 - 105225*rr) + Q5*Q6*Q8*(-167725 - 103305*rr) + 
  Q2*Q3^2*(137010 - 100410*rr) + Q3*Q8*Q9*(166892 - 94372*rr) + 
  Q1*Q3^2*(108510 - 86790*rr) + Q2*Q6*Q8*(40489 - 84003*rr) + 
  Q6*Q7*Q9*(-453282 - 81050*rr) + Q2*Q3*Q8*(-325946 - 78098*rr) + 
  Q4*Q8*Q9*(-163505 - 74797*rr) + Q4*Q6*Q8*(7756 - 72764*rr) + 
  Q0*Q4*Q6*(-35750 - 72675*rr) + Q6^2*Q9*(210151 - 72611*rr) + 
  Q3^2*Q9*(-180854 - 71766*rr) + Q1*Q5*Q9*(217135 - 71461*rr) + 
  Q3*Q4*Q9*(62529 - 71243*rr) + Q0*Q2*Q8*(-436565 - 68635*rr) + 
  Q1*Q9^2*(-94420 - 67620*rr) + Q2^2*Q7*(104854 - 65618*rr) + 
  Q5*Q6*Q9*(-212452 - 65304*rr) + Q3^2*Q8*(109758 - 64162*rr) + 
  Q1*Q4*Q6*(114535 - 58055*rr) + Q0*Q6*Q8*(43080 - 57590*rr) + 
  Q1*Q3*Q4*(68795 - 56625*rr) + Q2*Q6*Q7*(53805 - 55283*rr) + 
  Q0*Q1*Q3*(-21300 - 54950*rr) + Q7^2*Q9*(24630 - 53922*rr) + 
  Q1*Q7*Q8*(66186 - 50734*rr) + Q0*Q2*Q3*(74800 - 49825*rr) + 
  Q2*Q3*Q7*(-39543 - 47563*rr) + Q0*Q2*Q4*(103550 - 47325*rr) + 
  Q4*Q6^2*(52115 - 46365*rr) + Q2*Q4*Q8*(-128549 - 44325*rr) + 
  Q1*Q4^2*(-70800 - 43690*rr) + Q0*Q4^2*(-49250 - 43325*rr) + 
  Q3^2*Q6*(17625 - 43115*rr) + Q0*Q3*Q7*(43765 - 43035*rr) + 
  Q4^2*Q7*(-45554 - 42272*rr) + Q1*Q5*Q8*(-42423 - 41259*rr) + 
  Q1^2*Q6*(-80345 - 38735*rr) + Q4*Q5*Q6*(110260 - 37210*rr) + 
  Q7^3*(277789 - 35703*rr) + Q1*Q2*Q6*(-53615 - 35305*rr) + 
  Q0*Q3*Q8*(-78620 - 34620*rr) + Q2*Q4*Q6*(15260 - 34100*rr) + 
  Q1*Q2*Q5*(262965 - 33615*rr) + Q2*Q5*Q8*(-28178 - 33214*rr) + 
  Q1^2*Q9*(-153928 - 30384*rr) + Q0*Q6*Q7*(-171425 - 29185*rr) + 
  Q4^2*Q9*(130121 - 28569*rr) + Q3*Q6^2*(-106110 - 28350*rr) + 
  Q1*Q6^2*(-115110 - 27880*rr) + Q1*Q2*Q8*(-214993 - 26973*rr) + 
  Q2^2*Q5*(-119250 - 25520*rr) + Q3*Q5*Q7*(-125959 - 24819*rr) + 
  Q3*Q9^2*(42371 - 23689*rr) + Q3*Q5^2*(18150 - 21540*rr) + 
  Q0^2*Q5*(-26250 - 21250*rr) + Q3*Q4*Q6*(-40190 - 21220*rr) + 
  Q3^2*Q5*(288960 - 18600*rr) + Q3^2*Q7*(-68149 - 17137*rr) + 
  Q0*Q1^2*(-7825 - 16875*rr) + Q2^2*Q8*(-25296 - 16488*rr) + 
  Q1*Q4*Q9*(-156355 - 14735*rr) + Q3*Q7*Q9*(41713 - 13811*rr) + 
  Q5*Q7^2*(-163925 - 13809*rr) + Q2*Q8*Q9*(163526 - 13698*rr) + 
  Q1^2*Q2*(367010 - 13690*rr) + Q0*Q5*Q6*(70850 - 12600*rr) + 
  Q0*Q3^2*(191100 - 12200*rr) + Q1*Q5^2*(70175 - 12105*rr) + 
  Q4*Q5^2*(-9605 - 12075*rr) + Q6^3*(94365 - 11075*rr) + 
  Q1*Q4*Q5*(95345 - 10855*rr) + Q5*Q8*Q9*(11217 - 10539*rr) + 
  Q5^3*(-89475 - 10525*rr) + Q3*Q8^2*(325273 - 10219*rr) + 
  Q0^2*Q1*(57500 - 10000*rr) + Q4*Q6*Q9*(-140065 - 9241*rr) + 
  Q2^2*Q6*(-48490 - 8380*rr) + Q2*Q5*Q6*(145435 - 6685*rr) + 
  Q0^2*Q3*(625 - 6250*rr) + Q2*Q4*Q5*(-218740 - 6170*rr) + 
  Q2*Q4^2*(84080 - 5730*rr) + Q6*Q8*Q9*(337006 - 4762*rr) + 
  Q0*Q3*Q5*(65575 - 4575*rr) + Q1*Q2^2*(185900 - 3240*rr) + 
  Q3*Q6*Q9*(18420 - 2368*rr) + Q5*Q6^2*(-66765 - 1875*rr) + 
  Q2*Q7*Q9*(-154152 - 1832*rr) + Q4*Q5*Q7*(-255327 - 1791*rr) + 
  Q1^3*(77880 - 1380*rr) + Q0*Q1*Q7*(170390 - 860*rr) + 
  Q0^2*Q7*(1375 - 375*rr) + Q0*Q8^2*(67929 + 329*rr) + 
  Q0*Q2*Q9*(358650 + 1320*rr) + Q1*Q4*Q7*(-231875 + 1729*rr) + 
  Q1*Q3*Q7*(-145409 + 1763*rr) + Q4*Q5*Q9*(-73641 + 2271*rr) + 
  Q0*Q3*Q4*(91675 + 2900*rr) + Q0*Q5^2*(-10400 + 3350*rr) + 
  Q5^2*Q8*(-41060 + 3372*rr) + Q8^3*(246770 + 3498*rr) + 
  Q3*Q6*Q8*(-83399 + 5781*rr) + Q3^3*(-69740 + 6400*rr) + 
  Q4^2*Q6*(-116425 + 7695*rr) + Q0^2*Q6*(-13750 + 8750*rr) + 
  Q0*Q4*Q9*(-485270 + 9340*rr) + Q0^2*Q4*(-28750 + 9375*rr) + 
  Q0^2*Q9*(23500 + 11250*rr) + Q2*Q5^2*(92880 + 11790*rr) + 
  Q0*Q5*Q8*(-39665 + 14315*rr) + Q1*Q2*Q4*(-155320 + 17310*rr) + 
  Q4^2*Q5*(-77920 + 17720*rr) + Q6^2*Q8*(206414 + 17732*rr) + 
  Q0*Q1*Q5*(-156350 + 19125*rr) + Q0^2*Q8*(-78625 + 19125*rr) + 
  Q1*Q7*Q9*(-136774 + 22194*rr) + Q2*Q4*Q9*(124285 + 22457*rr) + 
  Q0*Q4*Q5*(-89350 + 23900*rr) + Q0*Q1*Q2*(7750 + 24025*rr) + 
  Q1*Q6*Q9*(-208071 + 24281*rr) + Q1^2*Q3*(-215580 + 25240*rr) + 
  Q0*Q1*Q8*(-87440 + 26990*rr) + Q7*Q9^2*(219949 + 28185*rr) + 
  Q1*Q7^2*(137672 + 29192*rr) + Q2*Q3*Q6*(102205 + 29515*rr) + 
  Q3*Q4^2*(151780 + 30680*rr) + Q5^2*Q6*(46270 + 32260*rr) + 
  Q1*Q2*Q7*(-30972 + 32364*rr) + Q1*Q5*Q6*(31860 + 34090*rr) + 
  Q0*Q7^2*(-40020 + 34152*rr) + Q2*Q7*Q8*(-110448 + 34304*rr) + 
  Q0*Q2*Q6*(60800 + 34475*rr) + Q0*Q9^2*(128791 + 34519*rr) + 
  Q0*Q4*Q7*(-145685 + 35765*rr) + Q4^3*(67455 + 37145*rr) + 
  Q3*Q4*Q5*(-50575 + 37525*rr) + Q0^2*Q2*(-17500 + 38125*rr) + 
  Q3*Q6*Q7*(119234 + 38194*rr) + Q2*Q8^2*(21485 + 38649*rr) + 
  Q1*Q3*Q9*(110438 + 39742*rr) + Q4*Q5*Q8*(-29577 + 40635*rr) + 
  Q2*Q9^2*(-25887 + 43549*rr) + Q5*Q8^2*(-4673 + 45203*rr) + 
  Q0*Q1*Q4*(-46700 + 45600*rr) + Q1^2*Q4*(-55830 + 51520*rr) + 
  Q0*Q6^2*(-81725 + 51975*rr) + Q0*Q1*Q6*(26375 + 52150*rr) + 
  Q5*Q6*Q7*(251503 + 52375*rr) + Q5*Q7*Q9*(173421 + 52521*rr) + 
  Q0*Q3*Q6*(-150100 + 55000*rr) + Q7^2*Q8*(72919 + 55387*rr) + 
  Q1*Q5*Q7*(-239358 + 57610*rr) + Q0*Q1*Q9*(158820 + 58230*rr) + 
  Q0*Q2^2*(-195400 + 58325*rr) + Q0*Q5*Q7*(316765 + 60825*rr) + 
  Q3^2*Q4*(-17210 + 62270*rr) + Q2*Q6^2*(-86240 + 64010*rr) + 
  Q3*Q5*Q8*(99615 + 64235*rr) + Q0*Q5*Q9*(-252255 + 64505*rr) + 
  Q1*Q6*Q8*(-59092 + 64516*rr) + Q1*Q3*Q6*(30490 + 64620*rr) + 
  Q4*Q8^2*(494646 + 64830*rr) + Q2*Q6*Q9*(73641 + 64893*rr) + 
  Q2^3*(-47280 + 66300*rr) + Q0*Q6*Q9*(70300 + 66870*rr) + 
  Q0*Q4*Q8*(215055 + 67355*rr) + Q5^2*Q7*(11294 + 68756*rr) + 
  Q1^2*Q5*(96100 + 70840*rr) + Q3*Q5*Q6*(54885 + 75155*rr) + 
  Q1^2*Q7*(-38377 + 77091*rr) + Q3*Q4*Q8*(-109629 + 78079*rr) + 
  Q5^2*Q9*(136150 + 78232*rr) + Q9^3*(-289380 + 78380*rr) + 
  Q1*Q8*Q9*(51620 + 86420*rr) + Q2*Q4*Q7*(-104706 + 87258*rr) + 
  Q2*Q5*Q7*(115162 + 89442*rr) + Q2^2*Q3*(-169010 + 92630*rr) + 
  Q2^2*Q4*(-121715 + 93775*rr) + Q2*Q3*Q9*(-89049 + 94067*rr) + 
  Q3*Q5*Q9*(119459 + 95223*rr) + Q6*Q8^2*(-302751 + 99517*rr) + 
  Q4^2*Q8*(-130203 + 103457*rr) + Q0*Q8*Q9*(-50991 + 105689*rr) + 
  Q8^2*Q9*(-8435 + 106873*rr) + Q2*Q5*Q9*(180343 + 107023*rr) + 
  Q1*Q2*Q3*(-407135 + 108215*rr) + Q3*Q7^2*(-397630 + 130362*rr) + 
  Q2*Q7^2*(200366 + 132598*rr) + Q6*Q7^2*(56595 + 134679*rr) + 
  Q0*Q3*Q9*(119600 + 135170*rr) + Q1^2*Q8*(-25721 + 141379*rr) + 
  Q0*Q7*Q9*(-246149 + 168079*rr) + Q4*Q7^2*(-109455 + 171053*rr) + 
  Q4*Q9^2*(110716 + 196028*rr) + Q4*Q6*Q7*(72683 + 206411*rr) + 
  Q3*Q7*Q8*(-579831 + 216069*rr) + Q4*Q7*Q8*(29351 + 245491*rr), 
 Q7*Q8^2*(-257961 - 379013*rr) + Q5*Q7*Q8*(455051 - 377121*rr) + 
  Q1*Q8^2*(123831 - 263637*rr) + Q1*Q3*Q4*(-19420 - 253980*rr) + 
  Q2*Q8*Q9*(256870 - 241826*rr) + Q5*Q9^2*(-202815 - 233747*rr) + 
  Q3*Q4*Q7*(-246871 - 228595*rr) + Q2*Q3*Q5*(-25620 - 139650*rr) + 
  Q4*Q8*Q9*(-69864 - 133928*rr) + Q1*Q7*Q8*(96597 - 122239*rr) + 
  Q1*Q3^2*(139075 - 121895*rr) + Q7^3*(183028 - 118940*rr) + 
  Q1*Q2*Q9*(39163 - 118033*rr) + Q1*Q5*Q7*(-180886 - 114286*rr) + 
  Q0*Q6*Q7*(-39150 - 113370*rr) + Q2*Q6*Q9*(49441 - 106467*rr) + 
  Q5*Q6*Q9*(144038 - 102786*rr) + Q1*Q3*Q7*(-406490 - 102770*rr) + 
  Q0*Q4*Q6*(42625 - 99975*rr) + Q1*Q2*Q5*(358060 - 99810*rr) + 
  Q3*Q5*Q8*(87796 - 94224*rr) + Q0*Q2*Q4*(91725 - 93775*rr) + 
  Q2*Q4*Q7*(20333 - 92183*rr) + Q4*Q7*Q9*(-139113 - 85637*rr) + 
  Q3*Q6*Q9*(-22271 - 84707*rr) + Q2^2*Q4*(48710 - 82430*rr) + 
  Q2*Q3*Q8*(-336757 - 81073*rr) + Q3*Q8*Q9*(-26505 - 79893*rr) + 
  Q0*Q3*Q8*(335 - 77565*rr) + Q8*Q9^2*(63431 - 77269*rr) + 
  Q4*Q6*Q8*(-32915 - 72355*rr) + Q6*Q9^2*(-825 - 70989*rr) + 
  Q3^2*Q8*(9185 - 70747*rr) + Q0*Q1*Q8*(226670 - 67820*rr) + 
  Q8^3*(-19055 - 67603*rr) + Q0*Q2*Q7*(-156650 - 62320*rr) + 
  Q4^2*Q9*(17990 - 61808*rr) + Q1*Q2*Q4*(-41320 - 61700*rr) + 
  Q2^2*Q7*(93727 - 59829*rr) + Q1*Q4*Q5*(4675 - 59745*rr) + 
  Q4*Q5*Q6*(-2535 - 59395*rr) + Q2^2*Q8*(286646 - 59314*rr) + 
  Q2*Q3*Q6*(-85980 - 59010*rr) + Q3*Q6*Q7*(58212 - 58040*rr) + 
  Q3*Q4^2*(349565 - 56695*rr) + Q5*Q7^2*(507 - 56609*rr) + 
  Q4*Q6*Q9*(-59708 - 55500*rr) + Q2*Q6*Q8*(159357 - 53211*rr) + 
  Q0*Q2^2*(-59925 - 51225*rr) + Q1*Q7*Q9*(153116 - 50468*rr) + 
  Q1*Q3*Q8*(236042 - 48582*rr) + Q3^2*Q5*(347115 - 47855*rr) + 
  Q2*Q3*Q7*(249169 - 46195*rr) + Q5^2*Q7*(340754 - 44884*rr) + 
  Q3*Q4*Q6*(151435 - 44365*rr) + Q2*Q5*Q9*(365068 - 43236*rr) + 
  Q1*Q6*Q9*(101567 - 42525*rr) + Q3*Q8^2*(107918 - 42090*rr) + 
  Q0*Q6^2*(-18950 - 41675*rr) + Q1*Q6*Q7*(123558 - 40622*rr) + 
  Q5^3*(-79990 - 40100*rr) + Q0*Q3*Q5*(151525 - 39525*rr) + 
  Q3*Q5^2*(248065 - 38915*rr) + Q1*Q5*Q9*(161999 - 38473*rr) + 
  Q4^2*Q7*(-191347 - 38377*rr) + Q1^2*Q9*(-145515 - 37599*rr) + 
  Q9^3*(-348293 - 37329*rr) + Q1*Q9^2*(-217613 - 36505*rr) + 
  Q0*Q2*Q8*(-13530 - 35270*rr) + Q6*Q7*Q8*(25270 - 34082*rr) + 
  Q0*Q2*Q6*(-38150 - 34050*rr) + Q0*Q2*Q9*(102625 - 33885*rr) + 
  Q5*Q6^2*(-22750 - 33630*rr) + Q6^2*Q9*(46091 - 31213*rr) + 
  Q0*Q4*Q9*(-376365 - 30145*rr) + Q2^3*(70060 - 29860*rr) + 
  Q1*Q2*Q3*(95395 - 29315*rr) + Q3*Q6^2*(29715 - 28965*rr) + 
  Q2*Q3*Q4*(335805 - 27835*rr) + Q5*Q8^2*(361576 - 26904*rr) + 
  Q0^2*Q8*(-14750 - 26750*rr) + Q1^2*Q4*(130365 - 26315*rr) + 
  Q2*Q3^2*(59130 - 26310*rr) + Q0*Q1*Q2*(-115750 - 26200*rr) + 
  Q3*Q5*Q7*(149254 - 22522*rr) + Q0^2*Q4*(-82500 - 21875*rr) + 
  Q0*Q1*Q4*(30975 - 21675*rr) + Q2*Q4*Q6*(-36520 - 21240*rr) + 
  Q1*Q2^2*(-48495 - 20545*rr) + Q0*Q1*Q3*(197400 - 19150*rr) + 
  Q6^2*Q8*(-5383 - 17871*rr) + Q3*Q9^2*(42090 - 17262*rr) + 
  Q0*Q4^2*(-27625 - 16400*rr) + Q3*Q4*Q9*(-282605 - 15805*rr) + 
  Q0*Q6*Q8*(-82840 - 15730*rr) + Q2*Q8^2*(298249 - 13691*rr) + 
  Q4*Q5^2*(-2050 - 12690*rr) + Q4*Q5*Q7*(130159 - 12485*rr) + 
  Q0^2*Q5*(75625 - 11250*rr) + Q2^2*Q9*(-139700 - 11092*rr) + 
  Q1*Q3*Q9*(85214 - 10358*rr) + Q1*Q2*Q8*(72646 - 9626*rr) + 
  Q0^2*Q3*(20000 - 9375*rr) + Q5*Q6*Q7*(-241986 - 6806*rr) + 
  Q6^3*(53795 - 4995*rr) + Q2^2*Q6*(-34960 - 3120*rr) + 
  Q1*Q4*Q8*(15610 - 2014*rr) + Q0^2*Q2*(-25625 - 1875*rr) + 
  Q0*Q5*Q6*(96950 - 1700*rr) + Q0*Q6*Q9*(-167275 - 1685*rr) + 
  Q0^2*Q6*(-18125 - 1250*rr) + Q4^3*(2670 + 1250*rr) + 
  Q2*Q7^2*(-15910 + 1298*rr) + Q4*Q9^2*(-162509 + 3175*rr) + 
  Q2*Q5^2*(-124390 + 3290*rr) + Q3^3*(150930 + 6130*rr) + 
  Q1*Q5*Q6*(-115280 + 12250*rr) + Q2*Q5*Q6*(47485 + 13305*rr) + 
  Q0*Q2*Q3*(-101900 + 13475*rr) + Q1^3*(-60370 + 13530*rr) + 
  Q0^2*Q7*(-75375 + 13625*rr) + Q0^2*Q9*(-16125 + 14375*rr) + 
  Q2*Q4^2*(187940 + 14540*rr) + Q0*Q1*Q7*(39105 + 16355*rr) + 
  Q6*Q8*Q9*(372471 + 16491*rr) + Q0*Q5^2*(-218550 + 16575*rr) + 
  Q0^2*Q1*(49375 + 17500*rr) + Q4*Q5*Q8*(-329867 + 17561*rr) + 
  Q0*Q1^2*(-106275 + 19250*rr) + Q1*Q3*Q5*(226325 + 19425*rr) + 
  Q3^2*Q6*(-274125 + 19595*rr) + Q0*Q3^2*(209825 + 21225*rr) + 
  Q1^2*Q6*(57185 + 21275*rr) + Q1*Q4*Q6*(-50580 + 21370*rr) + 
  Q0*Q1*Q6*(-108250 + 21925*rr) + Q1*Q6^2*(196140 + 23440*rr) + 
  Q1^2*Q2*(337600 + 23900*rr) + Q0*Q7*Q9*(-211508 + 23948*rr) + 
  Q7*Q8*Q9*(165231 + 24019*rr) + Q1*Q3*Q6*(128470 + 24330*rr) + 
  Q0*Q1*Q5*(261925 + 26000*rr) + Q1*Q5^2*(-49635 + 28905*rr) + 
  Q4*Q5*Q9*(34454 + 29294*rr) + Q4*Q6*Q7*(-2766 + 29558*rr) + 
  Q2^2*Q3*(-230390 + 29570*rr) + Q3*Q7*Q8*(-381889 + 31315*rr) + 
  Q5^2*Q6*(-127900 + 31570*rr) + Q4^2*Q6*(-9675 + 31625*rr) + 
  Q0*Q4*Q5*(-67950 + 34300*rr) + Q1*Q2*Q6*(-105045 + 34495*rr) + 
  Q4*Q6^2*(-157420 + 34740*rr) + Q0*Q8^2*(9043 + 35103*rr) + 
  Q1*Q4*Q7*(-185999 + 35249*rr) + Q4^2*Q5*(-27350 + 36100*rr) + 
  Q6^2*Q7*(-84452 + 38910*rr) + Q0*Q3*Q7*(80255 + 39055*rr) + 
  Q1^2*Q7*(-39897 + 42035*rr) + Q1*Q4^2*(-114450 + 42160*rr) + 
  Q6*Q7*Q9*(-520984 + 43792*rr) + Q0*Q1*Q9*(-810 + 44160*rr) + 
  Q3*Q6*Q8*(-31596 + 44340*rr) + Q1*Q2*Q7*(-315007 + 44381*rr) + 
  Q2*Q4*Q9*(-389940 + 44880*rr) + Q0*Q5*Q9*(-87210 + 47160*rr) + 
  Q0*Q4*Q7*(-227045 + 47705*rr) + Q7^2*Q9*(-73776 + 54288*rr) + 
  Q1*Q7^2*(-117405 + 55799*rr) + Q3*Q5*Q6*(-138985 + 56105*rr) + 
  Q0*Q3*Q6*(-419325 + 57375*rr) + Q7*Q9^2*(-410 + 57934*rr) + 
  Q1^2*Q3*(-349945 + 58005*rr) + Q3^2*Q7*(-107105 + 59347*rr) + 
  Q0*Q7^2*(2350 + 61234*rr) + Q0*Q5*Q7*(110730 + 64750*rr) + 
  Q8^2*Q9*(335105 + 65821*rr) + Q1*Q4*Q9*(174298 + 69790*rr) + 
  Q3*Q7^2*(-439967 + 71005*rr) + Q2*Q6*Q7*(-8078 + 73338*rr) + 
  Q2*Q5*Q7*(-341867 + 73601*rr) + Q3^2*Q4*(-37260 + 76200*rr) + 
  Q7^2*Q8*(139338 + 77474*rr) + Q0*Q2*Q5*(324225 + 81800*rr) + 
  Q0*Q5*Q8*(-237680 + 82780*rr) + Q2*Q4*Q5*(58095 + 83275*rr) + 
  Q0*Q7*Q8*(276595 + 83439*rr) + Q2*Q6^2*(63600 + 84820*rr) + 
  Q3^2*Q9*(-309310 + 86138*rr) + Q3*Q5*Q9*(-191086 + 87454*rr) + 
  Q0*Q9^2*(59912 + 87788*rr) + Q4*Q8^2*(453154 + 90538*rr) + 
  Q5*Q6*Q8*(-136541 + 90723*rr) + Q1*Q5*Q8*(83474 + 91142*rr) + 
  Q4*Q7^2*(20996 + 92452*rr) + Q4^2*Q8*(20395 + 93135*rr) + 
  Q6*Q7^2*(-202133 + 93519*rr) + Q0*Q3*Q4*(-79900 + 95675*rr) + 
  Q1*Q6*Q8*(-70304 + 96148*rr) + Q1*Q8*Q9*(165839 + 96691*rr) + 
  Q3*Q7*Q9*(82378 + 101362*rr) + Q5^2*Q8*(-173276 + 102542*rr) + 
  Q0*Q4*Q8*(-1490 + 105660*rr) + Q3*Q4*Q5*(-153200 + 112530*rr) + 
  Q3*Q4*Q8*(-116160 + 115216*rr) + Q2^2*Q5*(26175 + 115755*rr) + 
  Q0*Q3*Q9*(50400 + 125590*rr) + Q2*Q9^2*(-169865 + 131723*rr) + 
  Q5^2*Q9*(56833 + 138519*rr) + Q6*Q8^2*(109601 + 139597*rr) + 
  Q2*Q3*Q9*(-456289 + 144675*rr) + Q1^2*Q5*(-171130 + 148500*rr) + 
  Q5*Q8*Q9*(407514 + 155858*rr) + Q0*Q8*Q9*(49318 + 156078*rr) + 
  Q1^2*Q8*(306848 + 161528*rr) + Q2*Q5*Q8*(323597 + 163909*rr) + 
  Q2*Q4*Q8*(19310 + 167670*rr) + Q4*Q7*Q8*(195485 + 178081*rr) + 
  Q5*Q7*Q9*(-332436 + 196892*rr) + Q2*Q7*Q8*(-100140 + 212564*rr) + 
  Q2*Q7*Q9*(43631 + 291219*rr), Q2^2*Q5*(-232675 - 301975*rr) + 
  Q7*Q9^2*(-266860 - 286524*rr) + Q3*Q8*Q9*(517230 - 244266*rr) + 
  Q0*Q7*Q9*(35931 - 237461*rr) + Q3*Q4*Q8*(93222 - 221238*rr) + 
  Q1^2*Q4*(107055 - 219735*rr) + Q4*Q9^2*(186837 - 204383*rr) + 
  Q2*Q4*Q8*(-301491 - 198635*rr) + Q5*Q6*Q7*(-247136 - 190004*rr) + 
  Q2*Q9^2*(666074 - 171502*rr) + Q2*Q6*Q8*(374874 - 162766*rr) + 
  Q3*Q7*Q8*(-231324 - 153740*rr) + Q4*Q8^2*(366419 - 150937*rr) + 
  Q1^2*Q2*(86425 - 149185*rr) + Q7*Q8^2*(33399 - 147077*rr) + 
  Q3*Q7*Q9*(-251718 - 136702*rr) + Q3*Q6*Q7*(139273 - 134907*rr) + 
  Q3*Q5*Q8*(-388698 - 126810*rr) + Q1*Q3*Q4*(-92400 - 115150*rr) + 
  Q5^2*Q7*(-497733 - 108153*rr) + Q1*Q2*Q5*(17355 - 105025*rr) + 
  Q1*Q7^2*(-103053 - 104809*rr) + Q0*Q6*Q9*(-117225 - 103455*rr) + 
  Q1*Q3*Q7*(-349658 - 100002*rr) + Q1*Q6*Q8*(52091 - 94265*rr) + 
  Q2*Q7^2*(-104788 - 92996*rr) + Q2^2*Q7*(-29999 - 92507*rr) + 
  Q4^2*Q5*(18210 - 92100*rr) + Q1^2*Q8*(150467 - 91697*rr) + 
  Q1*Q7*Q9*(-86289 - 89725*rr) + Q1^2*Q9*(42637 - 86319*rr) + 
  Q1^2*Q7*(234641 - 81747*rr) + Q2*Q6*Q9*(326277 - 80943*rr) + 
  Q1*Q4*Q6*(-28390 - 78810*rr) + Q1*Q5*Q6*(-35495 - 74305*rr) + 
  Q3^2*Q9*(139545 - 73347*rr) + Q4*Q5^2*(-111635 - 68205*rr) + 
  Q0*Q1*Q8*(26710 - 67460*rr) + Q4*Q5*Q7*(-363217 - 66365*rr) + 
  Q2*Q4*Q5*(212530 - 65340*rr) + Q2*Q8*Q9*(-136413 - 62489*rr) + 
  Q2*Q3*Q7*(143501 - 62071*rr) + Q4*Q5*Q9*(-262366 - 61718*rr) + 
  Q4*Q6*Q7*(100196 - 61072*rr) + Q2^2*Q3*(60805 - 60845*rr) + 
  Q0*Q1*Q2*(154250 - 60725*rr) + Q2*Q4^2*(-120095 - 60705*rr) + 
  Q0*Q5*Q7*(55615 - 57175*rr) + Q3*Q5*Q9*(-83901 - 57109*rr) + 
  Q2*Q3*Q5*(-88180 - 56600*rr) + Q0*Q6^2*(11150 - 52650*rr) + 
  Q5^2*Q8*(-373456 - 52420*rr) + Q0*Q5*Q9*(-57030 - 50970*rr) + 
  Q4^2*Q8*(-30716 - 48440*rr) + Q0*Q5*Q6*(32850 - 45350*rr) + 
  Q1*Q6*Q7*(-209475 - 45111*rr) + Q0*Q3^2*(-38650 - 43325*rr) + 
  Q0*Q6*Q8*(-73470 - 42190*rr) + Q1*Q5*Q7*(-201611 - 41563*rr) + 
  Q3*Q4*Q5*(11555 - 39995*rr) + Q2*Q5*Q6*(85745 - 39495*rr) + 
  Q0*Q7*Q8*(-60340 - 37808*rr) + Q1*Q2*Q3*(-6865 - 33295*rr) + 
  Q3^2*Q7*(300036 - 32708*rr) + Q2*Q3*Q9*(143981 - 31183*rr) + 
  Q0*Q4*Q7*(-285685 - 29435*rr) + Q2*Q4*Q6*(68860 - 28900*rr) + 
  Q6*Q7*Q9*(415030 - 28282*rr) + Q0^2*Q4*(-6875 - 28125*rr) + 
  Q3*Q5^2*(309795 - 27775*rr) + Q0*Q2^2*(192975 - 26300*rr) + 
  Q3*Q4*Q9*(187673 - 23723*rr) + Q0*Q3*Q9*(72050 - 22530*rr) + 
  Q0*Q8*Q9*(64854 - 22386*rr) + Q1*Q4*Q9*(285664 - 22012*rr) + 
  Q3*Q6^2*(-125455 - 19615*rr) + Q2*Q3^2*(-106645 - 19255*rr) + 
  Q1*Q4*Q7*(274849 - 17223*rr) + Q4*Q5*Q6*(210460 - 16920*rr) + 
  Q4^2*Q6*(119470 - 15710*rr) + Q0^2*Q5*(-23125 - 15000*rr) + 
  Q1*Q3^2*(1435 - 14655*rr) + Q2*Q8^2*(-43326 - 14326*rr) + 
  Q8^2*Q9*(-167943 - 13899*rr) + Q0*Q1*Q4*(43300 - 10775*rr) + 
  Q5*Q7*Q9*(-94472 - 8680*rr) + Q3*Q5*Q7*(97031 - 6937*rr) + 
  Q5^2*Q9*(-282160 - 6244*rr) + Q2^2*Q4*(48165 - 6185*rr) + 
  Q2^2*Q8*(-407774 - 5694*rr) + Q4*Q7*Q8*(-411281 - 5197*rr) + 
  Q3*Q4^2*(-34870 - 5140*rr) + Q5^3*(-25420 - 5070*rr) + 
  Q3^2*Q8*(-93851 - 2943*rr) + Q6^2*Q8*(66018 - 2756*rr) + 
  Q0*Q1*Q5*(48400 - 375*rr) + Q0*Q4^2*(-5250 + 550*rr) + 
  Q2*Q7*Q8*(107631 + 1155*rr) + Q3*Q4*Q6*(159325 + 3255*rr) + 
  Q5*Q7^2*(-70143 + 3757*rr) + Q7^2*Q9*(141550 + 4758*rr) + 
  Q3*Q6*Q9*(-155459 + 6197*rr) + Q3*Q7^2*(351360 + 6256*rr) + 
  Q6*Q7^2*(47096 + 6728*rr) + Q0*Q2*Q3*(42550 + 7050*rr) + 
  Q1*Q4^2*(357560 + 7350*rr) + Q2*Q5^2*(234475 + 7645*rr) + 
  Q2*Q4*Q7*(-49609 + 7879*rr) + Q0*Q9^2*(-270564 + 8244*rr) + 
  Q2*Q3*Q8*(-87544 + 8772*rr) + Q0^2*Q3*(13125 + 9375*rr) + 
  Q3*Q5*Q6*(-219370 + 9720*rr) + Q0^2*Q2*(-26875 + 10000*rr) + 
  Q6*Q7*Q8*(-474210 + 10262*rr) + Q1*Q2*Q6*(-19775 + 10365*rr) + 
  Q3^2*Q4*(95840 + 11580*rr) + Q1*Q6^2*(-83480 + 13390*rr) + 
  Q1^3*(-399360 + 13820*rr) + Q4^3*(8275 + 14575*rr) + 
  Q0^2*Q7*(-121125 + 14625*rr) + Q0*Q2*Q6*(-244450 + 15100*rr) + 
  Q0*Q1^2*(-50825 + 16250*rr) + Q3^2*Q5*(13235 + 16565*rr) + 
  Q5^2*Q6*(-159805 + 16695*rr) + Q9^3*(-50558 + 17146*rr) + 
  Q0*Q4*Q8*(8580 + 18980*rr) + Q2*Q3*Q6*(196710 + 19790*rr) + 
  Q0^2*Q1*(-89375 + 21250*rr) + Q2*Q4*Q9*(-345775 + 23677*rr) + 
  Q3^2*Q6*(29210 + 23900*rr) + Q0^2*Q8*(-45500 + 24750*rr) + 
  Q6^3*(-81410 + 26690*rr) + Q7^3*(26374 + 27054*rr) + 
  Q1*Q2^2*(-149090 + 28630*rr) + Q0^2*Q9*(84750 + 28750*rr) + 
  Q5*Q6^2*(-86455 + 29385*rr) + Q1^2*Q6*(13840 + 30800*rr) + 
  Q0*Q1*Q7*(53840 + 31840*rr) + Q0*Q2*Q7*(241400 + 33890*rr) + 
  Q0*Q3*Q7*(191540 + 35090*rr) + Q1^2*Q5*(326835 + 35135*rr) + 
  Q0*Q4*Q5*(48275 + 35650*rr) + Q0*Q1*Q3*(322200 + 36675*rr) + 
  Q0*Q5^2*(-106775 + 36850*rr) + Q1*Q7*Q8*(-22949 + 37071*rr) + 
  Q0*Q6*Q7*(341425 + 37715*rr) + Q0^2*Q6*(-91875 + 40000*rr) + 
  Q0*Q4*Q9*(280905 + 40015*rr) + Q4*Q5*Q8*(-47949 + 41939*rr) + 
  Q2*Q5*Q8*(6450 + 42538*rr) + Q4*Q6^2*(-140105 + 46235*rr) + 
  Q3^3*(-226780 + 49120*rr) + Q0*Q2*Q9*(-145975 + 49195*rr) + 
  Q2*Q3*Q4*(8665 + 51225*rr) + Q1*Q2*Q4*(53330 + 55330*rr) + 
  Q4*Q6*Q9*(143165 + 55693*rr) + Q6*Q8*Q9*(278089 + 61061*rr) + 
  Q2*Q5*Q9*(-330880 + 61848*rr) + Q6*Q8^2*(13565 + 62249*rr) + 
  Q0*Q1*Q6*(-168375 + 63525*rr) + Q0*Q3*Q4*(-7950 + 65025*rr) + 
  Q1*Q5*Q9*(-415258 + 65410*rr) + Q0*Q3*Q5*(-80300 + 66425*rr) + 
  Q4*Q6*Q8*(27272 + 67072*rr) + Q0*Q8^2*(182749 + 67309*rr) + 
  Q1*Q3*Q6*(-369345 + 71915*rr) + Q0*Q3*Q6*(9525 + 75375*rr) + 
  Q5*Q9^2*(145419 + 75919*rr) + Q0*Q4*Q6*(-116625 + 76200*rr) + 
  Q1*Q2*Q7*(62560 + 81388*rr) + Q2*Q6^2*(39355 + 82055*rr) + 
  Q1*Q3*Q8*(-83824 + 82912*rr) + Q6^2*Q7*(81417 + 84679*rr) + 
  Q0*Q3*Q8*(266505 + 85305*rr) + Q2*Q7*Q9*(12361 + 85477*rr) + 
  Q4^2*Q9*(-289381 + 88151*rr) + Q0*Q5*Q8*(-105915 + 90015*rr) + 
  Q3*Q6*Q8*(293908 + 92728*rr) + Q6^2*Q9*(16733 + 95149*rr) + 
  Q1*Q2*Q8*(-153472 + 95344*rr) + Q6*Q9^2*(-30935 + 95629*rr) + 
  Q5*Q8*Q9*(-203399 + 104733*rr) + Q1*Q8*Q9*(-45029 + 106127*rr) + 
  Q1*Q3*Q9*(32671 + 109103*rr) + Q4*Q7^2*(353054 + 109230*rr) + 
  Q1^2*Q3*(-115820 + 109860*rr) + Q1*Q4*Q5*(-77310 + 111780*rr) + 
  Q1*Q4*Q8*(132896 + 113252*rr) + Q1*Q3*Q5*(-251375 + 113305*rr) + 
  Q4^2*Q7*(-134257 + 120869*rr) + Q0*Q2*Q4*(75175 + 121425*rr) + 
  Q0*Q1*Q9*(127120 + 123280*rr) + Q7*Q8*Q9*(113798 + 126734*rr) + 
  Q0*Q7^2*(-169355 + 128057*rr) + Q0*Q2*Q5*(-68450 + 133900*rr) + 
  Q1*Q6*Q9*(-46493 + 134751*rr) + Q2^3*(-352880 + 137700*rr) + 
  Q3*Q4*Q7*(41919 + 139895*rr) + Q1*Q5^2*(-181960 + 142410*rr) + 
  Q2*Q5*Q7*(-321 + 146127*rr) + Q1*Q9^2*(9170 + 146346*rr) + 
  Q0*Q2*Q8*(275660 + 146490*rr) + Q5*Q6*Q9*(491584 + 149128*rr) + 
  Q3*Q9^2*(112684 + 149388*rr) + Q5*Q6*Q8*(-235756 + 151988*rr) + 
  Q5*Q7*Q8*(-325946 + 165966*rr) + Q5*Q8^2*(-434164 + 171844*rr) + 
  Q8^3*(290637 + 174201*rr) + Q2*Q6*Q7*(85116 + 175104*rr) + 
  Q1*Q8^2*(72822 + 175166*rr) + Q2^2*Q9*(294970 + 178082*rr) + 
  Q4*Q7*Q9*(328269 + 183577*rr) + Q1*Q2*Q9*(254156 + 184092*rr) + 
  Q2^2*Q6*(-103995 + 185695*rr) + Q4*Q8*Q9*(-33499 + 191073*rr) + 
  Q3*Q8^2*(-585027 + 209737*rr) + Q8*Q9^2*(348437 + 230177*rr) + 
  Q7^2*Q8*(-96329 + 244923*rr) + Q1*Q5*Q8*(-56625 + 298231*rr), 
 Q2*Q7*Q9*(325889 - 394803*rr) + Q0*Q8*Q9*(-250496 - 341236*rr) + 
  Q6*Q8^2*(113303 - 267061*rr) + Q6*Q7*Q8*(135105 - 253907*rr) + 
  Q3^2*Q9*(-139439 - 232275*rr) + Q1*Q3*Q5*(29700 - 225080*rr) + 
  Q8*Q9^2*(-352728 - 210136*rr) + Q2*Q6*Q7*(88716 - 197712*rr) + 
  Q1*Q5^2*(283320 - 185430*rr) + Q4*Q5*Q8*(168986 - 175386*rr) + 
  Q6*Q9^2*(-61803 - 175023*rr) + Q2*Q5*Q7*(271971 - 159337*rr) + 
  Q1*Q2^2*(-213685 - 157875*rr) + Q2^2*Q6*(136765 - 151565*rr) + 
  Q2*Q7*Q8*(-374160 - 147904*rr) + Q2*Q6*Q9*(-122481 - 135081*rr) + 
  Q4*Q6*Q8*(-49739 - 133959*rr) + Q0*Q4*Q8*(-248070 - 133870*rr) + 
  Q3^2*Q4*(337810 - 133620*rr) + Q3*Q5*Q9*(522042 - 131866*rr) + 
  Q1^2*Q3*(186660 - 130620*rr) + Q4^2*Q7*(-213186 - 129470*rr) + 
  Q0*Q4*Q7*(-98035 - 124985*rr) + Q0*Q3*Q8*(-143720 - 124570*rr) + 
  Q6^2*Q9*(3946 - 122666*rr) + Q2*Q8*Q9*(-36073 - 120837*rr) + 
  Q5^2*Q9*(24095 - 116385*rr) + Q3^2*Q7*(-67060 - 115444*rr) + 
  Q2*Q6*Q8*(-200353 - 115085*rr) + Q3^2*Q6*(-147290 - 109660*rr) + 
  Q1*Q6*Q9*(-55167 - 109087*rr) + Q0*Q9^2*(220071 - 106841*rr) + 
  Q5*Q7*Q9*(300575 - 99693*rr) + Q4*Q5*Q9*(-182386 - 98262*rr) + 
  Q5*Q8^2*(-10848 - 94080*rr) + Q0*Q1*Q5*(-178100 - 92750*rr) + 
  Q3*Q4*Q7*(-5076 - 90656*rr) + Q4*Q8*Q9*(-586777 - 90085*rr) + 
  Q1*Q8^2*(11106 - 89670*rr) + Q2*Q3*Q4*(-95975 - 83845*rr) + 
  Q2*Q6^2*(-2860 - 83830*rr) + Q0*Q1*Q9*(12145 - 83295*rr) + 
  Q2*Q3^2*(191510 - 80130*rr) + Q2*Q4*Q7*(-43954 - 77758*rr) + 
  Q3*Q7^2*(-220614 - 74030*rr) + Q1^2*Q5*(-69260 - 72730*rr) + 
  Q5^2*Q6*(63285 - 71575*rr) + Q4^2*Q6*(-56065 - 70705*rr) + 
  Q2^3*(43260 - 68440*rr) + Q0*Q5*Q9*(219845 - 65345*rr) + 
  Q1*Q2*Q8*(518771 - 64545*rr) + Q4*Q6*Q7*(-256524 - 64244*rr) + 
  Q1*Q5*Q8*(-230134 - 57690*rr) + Q3*Q8^2*(634382 - 57290*rr) + 
  Q2^2*Q9*(-28937 - 55061*rr) + Q3*Q5*Q6*(154390 - 52780*rr) + 
  Q2*Q4^2*(101525 - 48855*rr) + Q9^3*(-141679 - 47443*rr) + 
  Q3^2*Q8*(400830 - 47170*rr) + Q7*Q8*Q9*(-18294 - 45694*rr) + 
  Q5*Q6*Q8*(621254 - 43526*rr) + Q1*Q7*Q8*(-159596 - 42764*rr) + 
  Q3*Q4^2*(-91915 - 42455*rr) + Q1*Q4*Q5*(324065 - 41145*rr) + 
  Q6^3*(216870 - 40300*rr) + Q1*Q5*Q9*(-191813 - 38497*rr) + 
  Q0^2*Q2*(-36250 - 36875*rr) + Q4*Q5*Q6*(-104365 - 36635*rr) + 
  Q1*Q6*Q8*(-195659 - 36503*rr) + Q3*Q6^2*(-24240 - 36340*rr) + 
  Q0*Q6^2*(-117600 - 33775*rr) + Q0*Q2*Q3*(35925 - 33075*rr) + 
  Q4*Q6^2*(-21355 - 31825*rr) + Q1*Q7^2*(371424 - 31104*rr) + 
  Q1*Q4*Q9*(-258210 - 30554*rr) + Q0*Q3*Q6*(-134850 - 27625*rr) + 
  Q6^2*Q7*(-79281 - 27163*rr) + Q0*Q3*Q9*(-141400 - 25530*rr) + 
  Q0*Q4^2*(232625 - 24700*rr) + Q0^2*Q8*(50125 - 24625*rr) + 
  Q1*Q4*Q8*(46795 - 23309*rr) + Q0^2*Q1*(-23750 - 22500*rr) + 
  Q0*Q1*Q4*(-206325 - 22400*rr) + Q0*Q1^2*(54175 - 21375*rr) + 
  Q1*Q2*Q9*(24799 - 20669*rr) + Q3*Q9^2*(247452 - 19092*rr) + 
  Q5*Q7^2*(-234568 - 18824*rr) + Q0*Q2*Q4*(-145950 - 18450*rr) + 
  Q0*Q4*Q6*(-100625 - 18425*rr) + Q5*Q6^2*(-27250 - 17500*rr) + 
  Q1*Q2*Q7*(164913 - 16347*rr) + Q0*Q8^2*(-74761 - 14741*rr) + 
  Q0^2*Q7*(83875 - 14125*rr) + Q0*Q1*Q3*(-166300 - 13450*rr) + 
  Q5*Q7*Q8*(-166429 - 10697*rr) + Q2*Q9^2*(-804314 - 9858*rr) + 
  Q0^2*Q6*(-4375 - 6875*rr) + Q0*Q2*Q8*(117260 - 6660*rr) + 
  Q1*Q6^2*(-31455 - 6485*rr) + Q4*Q7*Q8*(-15559 - 6323*rr) + 
  Q0*Q1*Q6*(80875 - 3850*rr) + Q0*Q2^2*(107850 - 3675*rr) + 
  Q2^2*Q4*(291240 - 3540*rr) + Q4^2*Q8*(-106249 - 2799*rr) + 
  Q2*Q3*Q5*(251465 - 2785*rr) + Q2*Q4*Q8*(-355581 - 2489*rr) + 
  Q1*Q3*Q6*(205785 - 2245*rr) + Q1^2*Q8*(-235114 - 2226*rr) + 
  Q0^2*Q5*(45625 + 625*rr) + Q6*Q7^2*(-56686 + 2106*rr) + 
  Q0*Q7^2*(-79295 + 2537*rr) + Q4^3*(28090 + 3990*rr) + 
  Q0*Q2*Q5*(84800 + 4900*rr) + Q0*Q3*Q7*(30765 + 5515*rr) + 
  Q5*Q8*Q9*(342312 + 8344*rr) + Q5*Q6*Q7*(457017 + 10481*rr) + 
  Q2*Q3*Q8*(-224771 + 11297*rr) + Q3*Q4*Q5*(-67190 + 11320*rr) + 
  Q0^2*Q9*(-17125 + 11875*rr) + Q0*Q3*Q4*(66175 + 12525*rr) + 
  Q0*Q4*Q5*(119025 + 16025*rr) + Q1*Q4^2*(17580 + 16210*rr) + 
  Q1*Q8*Q9*(-489830 + 17186*rr) + Q1*Q3^2*(-238320 + 18460*rr) + 
  Q0*Q6*Q8*(451980 + 18710*rr) + Q1*Q2*Q4*(-290705 + 18875*rr) + 
  Q2^2*Q7*(-352464 + 20304*rr) + Q2^2*Q8*(458041 + 25173*rr) + 
  Q8^3*(-65380 + 25260*rr) + Q5^3*(-108850 + 25470*rr) + 
  Q2*Q3*Q7*(-205488 + 26576*rr) + Q6^2*Q8*(-132917 + 27211*rr) + 
  Q0^2*Q3*(31875 + 28125*rr) + Q0^2*Q4*(80625 + 28125*rr) + 
  Q2*Q4*Q6*(37010 + 30060*rr) + Q1^2*Q6*(26525 + 32435*rr) + 
  Q2^2*Q3*(-194220 + 34460*rr) + Q1*Q2*Q6*(187070 + 34930*rr) + 
  Q1^3*(360310 + 36650*rr) + Q0*Q5*Q8*(226710 + 37540*rr) + 
  Q2*Q7^2*(38022 + 38286*rr) + Q1*Q5*Q6*(128340 + 38910*rr) + 
  Q0*Q2*Q7*(125475 + 43765*rr) + Q0*Q5^2*(-71150 + 45100*rr) + 
  Q0*Q2*Q9*(-177750 + 45220*rr) + Q1*Q2*Q3*(-225920 + 47200*rr) + 
  Q2^2*Q5*(365420 + 48910*rr) + Q1*Q4*Q6*(16245 + 49155*rr) + 
  Q1*Q5*Q7*(-50665 + 49267*rr) + Q0*Q2*Q6*(220300 + 49850*rr) + 
  Q2*Q3*Q9*(390700 + 50252*rr) + Q1^2*Q4*(-317130 + 50300*rr) + 
  Q4*Q5^2*(59930 + 51630*rr) + Q0*Q4*Q9*(90055 + 51715*rr) + 
  Q0*Q7*Q9*(169761 + 55269*rr) + Q2*Q5*Q6*(-81905 + 55425*rr) + 
  Q1*Q3*Q8*(-169456 + 56184*rr) + Q8^2*Q9*(110995 + 58343*rr) + 
  Q2*Q4*Q5*(-213555 + 58425*rr) + Q0*Q5*Q6*(-238025 + 58525*rr) + 
  Q0*Q3*Q5*(150950 + 61425*rr) + Q3^3*(50030 + 62930*rr) + 
  Q3*Q6*Q8*(-269221 + 64903*rr) + Q0*Q6*Q7*(-366700 + 65740*rr) + 
  Q2*Q5^2*(-72500 + 65830*rr) + Q6*Q8*Q9*(64436 + 66580*rr) + 
  Q1*Q3*Q7*(404715 + 67407*rr) + Q4^2*Q9*(-109322 + 67760*rr) + 
  Q7*Q9^2*(41492 + 68484*rr) + Q3*Q4*Q6*(-189095 + 69605*rr) + 
  Q3*Q6*Q7*(-70167 + 69945*rr) + Q3*Q5^2*(-327575 + 71335*rr) + 
  Q0*Q1*Q2*(-20250 + 71650*rr) + Q1*Q3*Q9*(-4666 + 76102*rr) + 
  Q2*Q3*Q6*(57590 + 77830*rr) + Q0*Q5*Q7*(-96685 + 78725*rr) + 
  Q4*Q5*Q7*(115652 + 80272*rr) + Q0*Q3^2*(52100 + 80425*rr) + 
  Q0*Q1*Q7*(42565 + 81115*rr) + Q2*Q5*Q9*(-381206 + 82474*rr) + 
  Q4^2*Q5*(-159310 + 84160*rr) + Q5*Q9^2*(315744 + 86288*rr) + 
  Q3*Q4*Q9*(119044 + 88680*rr) + Q2*Q5*Q8*(-323619 + 92581*rr) + 
  Q3^2*Q5*(-228845 + 100425*rr) + Q1^2*Q2*(-166090 + 104850*rr) + 
  Q4*Q8^2*(-160013 + 107463*rr) + Q5^2*Q8*(275485 + 111823*rr) + 
  Q0*Q6*Q9*(73150 + 111870*rr) + Q0*Q1*Q8*(-204415 + 112315*rr) + 
  Q7^3*(139560 + 114632*rr) + Q1*Q6*Q7*(-24007 + 114937*rr) + 
  Q2*Q4*Q9*(274275 + 114971*rr) + Q1*Q9^2*(48757 + 117089*rr) + 
  Q3*Q7*Q9*(-5524 + 118060*rr) + Q7^2*Q8*(175147 + 122847*rr) + 
  Q7^2*Q9*(318313 + 123877*rr) + Q4*Q7^2*(-450000 + 124976*rr) + 
  Q1*Q2*Q5*(149730 + 126700*rr) + Q1^2*Q7*(-143977 + 130835*rr) + 
  Q5^2*Q7*(-44093 + 135549*rr) + Q3*Q8*Q9*(64117 + 135745*rr) + 
  Q0*Q7*Q8*(-176660 + 136652*rr) + Q1*Q4*Q7*(-93748 + 143336*rr) + 
  Q1^2*Q9*(386798 + 146094*rr) + Q3*Q5*Q8*(211557 + 149093*rr) + 
  Q4*Q7*Q9*(-176657 + 149923*rr) + Q3*Q5*Q7*(-369944 + 156328*rr) + 
  Q5*Q6*Q9*(-337953 + 162455*rr) + Q4*Q9^2*(-129143 + 166245*rr) + 
  Q3*Q7*Q8*(90121 + 168149*rr) + Q1*Q3*Q4*(69910 + 187410*rr) + 
  Q3*Q4*Q8*(-83110 + 191582*rr) + Q6*Q7*Q9*(258822 + 202182*rr) + 
  Q3*Q6*Q9*(508091 + 206183*rr) + Q2*Q8^2*(82575 + 206707*rr) + 
  Q4*Q6*Q9*(-286536 + 212016*rr) + Q1*Q7*Q9*(-101040 + 245216*rr) + 
  Q7*Q8^2*(152149 + 281185*rr), Q4*Q7*Q8*(-33044 - 331380*rr) + 
  Q2*Q3*Q7*(-22277 - 237201*rr) + Q2*Q4*Q8*(108785 - 222331*rr) + 
  Q2^2*Q5*(118025 - 213305*rr) + Q3^2*Q9*(390218 - 197502*rr) + 
  Q5*Q6*Q8*(279190 - 196490*rr) + Q7*Q8*Q9*(44507 - 186225*rr) + 
  Q0*Q8*Q9*(162394 - 185206*rr) + Q5*Q6*Q7*(311034 - 164006*rr) + 
  Q2*Q8*Q9*(51307 - 150353*rr) + Q1*Q3*Q9*(-69902 - 143806*rr) + 
  Q5*Q8^2*(-66194 - 137898*rr) + Q6*Q8^2*(-162826 - 132802*rr) + 
  Q2*Q7*Q8*(-100535 - 131035*rr) + Q2^2*Q8*(-380351 - 129923*rr) + 
  Q0*Q9^2*(87866 - 128726*rr) + Q2*Q7*Q9*(-106749 - 125193*rr) + 
  Q1*Q6*Q8*(188068 - 122780*rr) + Q5*Q7*Q9*(76835 - 112521*rr) + 
  Q3^2*Q7*(308884 - 106420*rr) + Q1*Q4^2*(25720 - 103290*rr) + 
  Q2*Q5*Q6*(-10520 - 101980*rr) + Q3*Q9^2*(117636 - 100780*rr) + 
  Q0*Q3*Q9*(-262825 - 98905*rr) + Q1*Q2*Q5*(80330 - 95990*rr) + 
  Q0*Q7*Q8*(-131725 - 93713*rr) + Q6^2*Q7*(-44634 - 92922*rr) + 
  Q0*Q3*Q6*(100400 - 92125*rr) + Q4^2*Q6*(5925 - 90495*rr) + 
  Q6*Q7*Q9*(-106317 - 84889*rr) + Q8*Q9^2*(-255758 - 73558*rr) + 
  Q3*Q4*Q9*(732127 - 69933*rr) + Q0*Q2*Q8*(120735 - 65885*rr) + 
  Q1*Q3*Q8*(128167 - 63565*rr) + Q1^2*Q2*(-68085 - 62355*rr) + 
  Q0*Q1*Q2*(174750 - 61600*rr) + Q3^3*(-217100 - 58660*rr) + 
  Q2*Q6*Q8*(-72989 - 57673*rr) + Q3*Q4*Q5*(-29415 - 57295*rr) + 
  Q1*Q4*Q6*(-170800 - 57210*rr) + Q0*Q3*Q4*(-60450 - 57100*rr) + 
  Q2*Q6^2*(-306445 - 56405*rr) + Q0*Q4*Q7*(-172410 - 55060*rr) + 
  Q0*Q5*Q6*(-61150 - 53850*rr) + Q0*Q6*Q8*(109980 - 53640*rr) + 
  Q0*Q7*Q9*(233901 - 51431*rr) + Q6*Q7^2*(192155 - 49617*rr) + 
  Q4^2*Q5*(-64295 - 48705*rr) + Q1*Q3*Q6*(94365 - 48235*rr) + 
  Q5^2*Q7*(-223154 - 46224*rr) + Q1*Q5*Q7*(-280271 - 44371*rr) + 
  Q1*Q4*Q8*(49277 - 42879*rr) + Q2*Q4*Q9*(536403 - 42737*rr) + 
  Q1*Q5*Q8*(-95165 - 40313*rr) + Q1*Q2*Q8*(-280122 - 37026*rr) + 
  Q6^3*(67775 - 36045*rr) + Q0*Q4^2*(117125 - 35450*rr) + 
  Q1^2*Q8*(-247703 - 35147*rr) + Q6*Q7*Q8*(-341375 - 34803*rr) + 
  Q0*Q1*Q9*(252770 - 34170*rr) + Q0*Q1^2*(129175 - 33750*rr) + 
  Q2*Q3*Q4*(24775 - 32905*rr) + Q1*Q4*Q7*(-491701 - 32753*rr) + 
  Q1*Q6*Q7*(-179246 - 32358*rr) + Q0*Q5*Q7*(17440 - 28750*rr) + 
  Q3*Q6*Q8*(16326 - 28538*rr) + Q4*Q5*Q7*(-266405 - 27021*rr) + 
  Q6^2*Q9*(-171644 - 26956*rr) + Q7^2*Q8*(-444505 - 25941*rr) + 
  Q1^2*Q3*(67420 - 25720*rr) + Q1*Q2*Q3*(-151340 - 25260*rr) + 
  Q3^2*Q4*(-164085 - 24685*rr) + Q0*Q1*Q3*(82325 - 23700*rr) + 
  Q3*Q4*Q8*(133074 - 22982*rr) + Q1*Q7^2*(82142 - 20330*rr) + 
  Q0*Q6*Q9*(451850 - 19580*rr) + Q3^2*Q6*(381005 - 18735*rr) + 
  Q1*Q6^2*(-98475 - 18075*rr) + Q4^2*Q9*(-79358 - 17022*rr) + 
  Q2*Q7^2*(97226 - 16958*rr) + Q2*Q3^2*(196740 - 16760*rr) + 
  Q1*Q2^2*(-188310 - 16570*rr) + Q1*Q3*Q5*(186590 - 16140*rr) + 
  Q1*Q5^2*(132725 - 13915*rr) + Q0*Q5^2*(-75775 - 13025*rr) + 
  Q1*Q3*Q7*(-19063 - 12867*rr) + Q4*Q5^2*(-120685 - 12175*rr) + 
  Q0^2*Q6*(-79375 - 10000*rr) + Q7*Q9^2*(421103 - 9901*rr) + 
  Q2*Q5*Q9*(-35920 - 9548*rr) + Q5^2*Q9*(-15041 - 7665*rr) + 
  Q3*Q4^2*(-221970 - 7340*rr) + Q0*Q2*Q5*(-34700 - 6975*rr) + 
  Q0^2*Q1*(7500 - 6875*rr) + Q1^3*(141610 - 6330*rr) + 
  Q2^2*Q3*(344940 - 4940*rr) + Q1^2*Q5*(-7600 - 4020*rr) + 
  Q2^2*Q9*(137447 - 3477*rr) + Q3*Q4*Q6*(-100180 - 3150*rr) + 
  Q0*Q3^2*(-121025 - 2575*rr) + Q9^3*(13596 - 2388*rr) + 
  Q0*Q1*Q8*(14510 - 1010*rr) + Q0*Q2*Q7*(125050 + 390*rr) + 
  Q2*Q4^2*(-91525 + 735*rr) + Q1*Q4*Q5*(-33125 + 1415*rr) + 
  Q1^2*Q6*(47900 + 2020*rr) + Q0^2*Q5*(-23125 + 3750*rr) + 
  Q4*Q7^2*(119451 + 4263*rr) + Q4^2*Q8*(64095 + 8159*rr) + 
  Q0*Q8^2*(142589 + 8969*rr) + Q4*Q6^2*(107935 + 9725*rr) + 
  Q3^2*Q5*(18300 + 12800*rr) + Q0*Q2*Q6*(-250825 + 13100*rr) + 
  Q0^2*Q2*(-5000 + 13125*rr) + Q0*Q1*Q5*(-116975 + 13250*rr) + 
  Q0^2*Q8*(1375 + 14125*rr) + Q5*Q7*Q8*(-400168 + 14680*rr) + 
  Q6*Q8*Q9*(-203334 + 17602*rr) + Q5^2*Q6*(148925 + 18025*rr) + 
  Q2*Q6*Q7*(256064 + 19592*rr) + Q0*Q2^2*(-69400 + 20450*rr) + 
  Q5*Q6^2*(-74230 + 20910*rr) + Q4*Q5*Q6*(126660 + 21870*rr) + 
  Q0*Q4*Q6*(-167375 + 23075*rr) + Q6^2*Q8*(257194 + 23186*rr) + 
  Q2*Q5*Q8*(-346669 + 24615*rr) + Q3*Q8^2*(133094 + 25198*rr) + 
  Q7^2*Q9*(-98144 + 25504*rr) + Q4*Q7*Q9*(-141911 + 26101*rr) + 
  Q1*Q4*Q9*(-327463 + 27357*rr) + Q2^2*Q7*(-95297 + 28675*rr) + 
  Q1*Q2*Q6*(92265 + 29205*rr) + Q3^2*Q8*(62501 + 29969*rr) + 
  Q0*Q4*Q8*(207830 + 30030*rr) + Q3*Q7*Q9*(102324 + 30068*rr) + 
  Q2*Q9^2*(68305 + 30093*rr) + Q3*Q4*Q7*(235200 + 30528*rr) + 
  Q2^2*Q6*(-69665 + 31515*rr) + Q1*Q5*Q6*(-99845 + 34135*rr) + 
  Q0^2*Q4*(-91250 + 34375*rr) + Q0^2*Q9*(-63375 + 34375*rr) + 
  Q5^3*(-172015 + 34815*rr) + Q2*Q4*Q5*(-160330 + 37080*rr) + 
  Q0*Q3*Q5*(-268175 + 37425*rr) + Q0^2*Q3*(625 + 37500*rr) + 
  Q0*Q3*Q7*(-7885 + 39915*rr) + Q1^2*Q9*(-27493 + 40047*rr) + 
  Q5*Q9^2*(192459 + 40543*rr) + Q6*Q9^2*(-38184 + 40792*rr) + 
  Q0*Q4*Q9*(258630 + 43290*rr) + Q0*Q6^2*(65400 + 43725*rr) + 
  Q0*Q1*Q4*(-187450 + 45850*rr) + Q4*Q5*Q9*(-185545 + 46307*rr) + 
  Q0*Q2*Q3*(169550 + 47550*rr) + Q0*Q7^2*(19470 + 48002*rr) + 
  Q3*Q6^2*(-110655 + 48035*rr) + Q3*Q5*Q7*(-131750 + 49410*rr) + 
  Q0*Q4*Q5*(-89475 + 49650*rr) + Q1*Q2*Q9*(218230 + 49774*rr) + 
  Q2*Q3*Q6*(50790 + 49990*rr) + Q5*Q8*Q9*(-200265 + 50507*rr) + 
  Q2*Q3*Q9*(144708 + 50572*rr) + Q8^3*(-152937 + 50971*rr) + 
  Q5^2*Q8*(287583 + 52731*rr) + Q3*Q5*Q9*(114086 + 54230*rr) + 
  Q3*Q7^2*(-71943 + 55605*rr) + Q8^2*Q9*(129383 + 56491*rr) + 
  Q0*Q2*Q9*(-56975 + 58445*rr) + Q1*Q5*Q9*(-217431 + 58689*rr) + 
  Q0^2*Q7*(84500 + 59000*rr) + Q0*Q5*Q9*(173145 + 59205*rr) + 
  Q4^2*Q7*(449119 + 62951*rr) + Q1*Q8^2*(40628 + 68612*rr) + 
  Q2*Q5*Q7*(58131 + 69891*rr) + Q2^2*Q4*(98040 + 71380*rr) + 
  Q4^3*(-8335 + 72375*rr) + Q1*Q6*Q9*(-163966 + 74530*rr) + 
  Q3*Q5*Q6*(198265 + 75145*rr) + Q0*Q5*Q8*(26685 + 75465*rr) + 
  Q2*Q4*Q6*(102875 + 75545*rr) + Q5*Q6*Q9*(-338703 + 77261*rr) + 
  Q3*Q5^2*(-16090 + 80310*rr) + Q1*Q7*Q8*(-707267 + 80329*rr) + 
  Q3*Q5*Q8*(37763 + 81703*rr) + Q2*Q5^2*(27720 + 84940*rr) + 
  Q1*Q2*Q7*(551794 + 85630*rr) + Q1*Q3^2*(-209810 + 86690*rr) + 
  Q2*Q3*Q8*(-17103 + 88261*rr) + Q0*Q2*Q4*(162800 + 91050*rr) + 
  Q4*Q6*Q7*(-196640 + 94036*rr) + Q0*Q1*Q7*(185865 + 94515*rr) + 
  Q1*Q9^2*(261277 + 98313*rr) + Q4*Q8^2*(144394 + 99650*rr) + 
  Q7^3*(70169 + 101333*rr) + Q1^2*Q4*(-235890 + 104180*rr) + 
  Q2*Q6*Q9*(-312459 + 107825*rr) + Q4*Q6*Q8*(104362 + 108210*rr) + 
  Q5*Q7^2*(-42309 + 109711*rr) + Q1*Q3*Q4*(-6025 + 110095*rr) + 
  Q3*Q8*Q9*(358859 + 112575*rr) + Q4*Q6*Q9*(-142639 + 117329*rr) + 
  Q2*Q3*Q5*(-141805 + 120565*rr) + Q4*Q8*Q9*(86546 + 122922*rr) + 
  Q0*Q6*Q7*(-196975 + 124665*rr) + Q2*Q4*Q7*(-29967 + 128073*rr) + 
  Q2^3*(-274790 + 133070*rr) + Q1*Q2*Q4*(52880 + 133230*rr) + 
  Q1^2*Q7*(270920 + 134680*rr) + Q0*Q1*Q6*(198500 + 136025*rr) + 
  Q0*Q3*Q8*(-125795 + 136705*rr) + Q3*Q6*Q9*(519358 + 144878*rr) + 
  Q1*Q8*Q9*(-477588 + 151116*rr) + Q4*Q5*Q8*(88774 + 157538*rr) + 
  Q7*Q8^2*(-126974 + 177978*rr) + Q1*Q7*Q9*(-217426 + 179542*rr) + 
  Q3*Q7*Q8*(-38406 + 192018*rr) + Q2*Q8^2*(-41624 + 230184*rr) + 
  Q3*Q6*Q7*(93300 + 270004*rr) + Q4*Q9^2*(-83010 + 282726*rr), 
 Q1*Q8^2*(249859 - 238825*rr) + Q7^2*Q9*(-248102 - 226446*rr) + 
  Q2*Q4*Q8*(233532 - 211420*rr) + Q0*Q1*Q4*(33775 - 171075*rr) + 
  Q5*Q7*Q8*(213086 - 159338*rr) + Q4*Q7*Q9*(-260548 - 158132*rr) + 
  Q1*Q2^2*(-62200 - 147660*rr) + Q2^2*Q8*(-190217 - 141677*rr) + 
  Q1*Q7^2*(162648 - 138472*rr) + Q0*Q6*Q9*(401625 - 133815*rr) + 
  Q3*Q8^2*(90074 - 131022*rr) + Q8^3*(8807 - 128981*rr) + 
  Q1*Q6*Q8*(13090 - 128622*rr) + Q1*Q5*Q8*(186898 - 128194*rr) + 
  Q1*Q4*Q8*(-136939 - 123687*rr) + Q0*Q9^2*(-107877 - 123513*rr) + 
  Q2*Q4*Q9*(364650 - 117558*rr) + Q0*Q3*Q6*(-50925 - 106125*rr) + 
  Q1*Q7*Q8*(-282521 - 104261*rr) + Q1*Q5^2*(172250 - 101950*rr) + 
  Q1*Q3*Q6*(324945 - 101905*rr) + Q4^2*Q9*(162112 - 100916*rr) + 
  Q6^2*Q7*(-79484 - 99750*rr) + Q1*Q4*Q9*(98006 - 94974*rr) + 
  Q0*Q8^2*(8632 - 92728*rr) + Q5*Q6*Q8*(-138689 - 92329*rr) + 
  Q0*Q3*Q9*(-267075 - 77115*rr) + Q3^2*Q6*(81290 - 75120*rr) + 
  Q2^2*Q7*(166447 - 73309*rr) + Q3*Q4*Q5*(-34325 - 73295*rr) + 
  Q2^2*Q5*(-58875 - 72515*rr) + Q5*Q7*Q9*(-189465 - 72197*rr) + 
  Q3*Q7^2*(283328 - 70880*rr) + Q5*Q8^2*(126529 - 68987*rr) + 
  Q2*Q5*Q8*(-402323 - 67611*rr) + Q0*Q5*Q6*(-91325 - 67050*rr) + 
  Q6*Q7*Q9*(-458174 - 64502*rr) + Q3*Q6*Q8*(1190 - 62174*rr) + 
  Q2^2*Q9*(-85781 - 60521*rr) + Q5^2*Q6*(181020 - 59370*rr) + 
  Q0*Q1*Q5*(-117425 - 56750*rr) + Q2*Q5^2*(55135 - 55515*rr) + 
  Q1*Q6*Q9*(-114667 - 53971*rr) + Q3*Q5*Q9*(-12514 - 53274*rr) + 
  Q3*Q4*Q9*(354808 - 52968*rr) + Q1*Q4*Q5*(32585 - 52925*rr) + 
  Q0*Q5*Q8*(245780 - 51530*rr) + Q0*Q2^2*(52925 - 51525*rr) + 
  Q6*Q8^2*(170859 - 50449*rr) + Q0*Q1*Q7*(-295055 - 42805*rr) + 
  Q1*Q5*Q7*(-15786 - 41490*rr) + Q1*Q3*Q7*(46850 - 41382*rr) + 
  Q1^2*Q2*(283970 - 41330*rr) + Q0*Q1*Q3*(142100 - 40600*rr) + 
  Q1*Q4*Q6*(105930 - 40390*rr) + Q2*Q8*Q9*(425187 - 38041*rr) + 
  Q5^2*Q8*(187923 - 37143*rr) + Q0*Q2*Q7*(11075 - 34155*rr) + 
  Q4^2*Q6*(157115 - 33945*rr) + Q6*Q7*Q8*(360691 - 32473*rr) + 
  Q4^2*Q5*(-70445 - 31165*rr) + Q5*Q6*Q7*(76535 - 28673*rr) + 
  Q1^2*Q4*(183260 - 28670*rr) + Q7*Q8*Q9*(-269225 - 28485*rr) + 
  Q2*Q6^2*(-20635 - 28285*rr) + Q3^2*Q4*(6920 - 28070*rr) + 
  Q0*Q4*Q8*(193590 - 24810*rr) + Q4^2*Q8*(-210421 - 23745*rr) + 
  Q1^3*(-12250 - 23590*rr) + Q2*Q4*Q5*(945 - 21435*rr) + 
  Q0*Q7*Q8*(52720 - 20424*rr) + Q0*Q8*Q9*(68082 - 20278*rr) + 
  Q0*Q2*Q4*(47525 - 19850*rr) + Q5^2*Q9*(94488 - 19824*rr) + 
  Q1*Q3^2*(-27575 - 19525*rr) + Q7^3*(-58841 - 19285*rr) + 
  Q1*Q9^2*(10941 - 19095*rr) + Q1*Q2*Q6*(84640 - 16430*rr) + 
  Q0*Q6^2*(170575 - 15200*rr) + Q3^3*(-109890 - 14810*rr) + 
  Q2*Q3*Q7*(-41288 - 14136*rr) + Q2*Q6*Q7*(28908 - 13988*rr) + 
  Q0*Q7*Q9*(142408 - 13628*rr) + Q4*Q6*Q7*(-537081 - 13545*rr) + 
  Q0^2*Q3*(39375 - 12500*rr) + Q0*Q1*Q8*(-96045 - 11155*rr) + 
  Q3*Q7*Q8*(82438 - 11154*rr) + Q3*Q9^2*(311361 - 10899*rr) + 
  Q2^2*Q6*(-83230 - 10280*rr) + Q0*Q4*Q6*(-182625 - 10025*rr) + 
  Q2*Q7*Q9*(-112630 - 9790*rr) + Q3^2*Q9*(144509 - 8783*rr) + 
  Q3*Q5*Q6*(123355 - 8255*rr) + Q0*Q1*Q2*(-49625 - 7175*rr) + 
  Q2^2*Q3*(114775 - 6695*rr) + Q6^3*(-8010 - 6610*rr) + 
  Q3^2*Q8*(-183437 - 5273*rr) + Q0^2*Q2*(3750 - 4375*rr) + 
  Q1*Q2*Q3*(130930 - 3650*rr) + Q0*Q5*Q7*(146970 - 1050*rr) + 
  Q3*Q5^2*(-218150 - 1000*rr) + Q2*Q5*Q6*(-67945 - 575*rr) + 
  Q7^2*Q8*(-133582 + 42*rr) + Q0*Q5*Q9*(-27165 + 115*rr) + 
  Q1*Q3*Q9*(-283227 + 757*rr) + Q0*Q2*Q6*(-232225 + 1425*rr) + 
  Q2*Q6*Q9*(-96268 + 1532*rr) + Q0^2*Q9*(44875 + 1875*rr) + 
  Q4*Q6^2*(-130515 + 2045*rr) + Q3*Q4^2*(-273985 + 2065*rr) + 
  Q3^2*Q5*(41660 + 2420*rr) + Q1*Q5*Q9*(-105705 + 2523*rr) + 
  Q7*Q8^2*(-156502 + 2690*rr) + Q3*Q8*Q9*(173948 + 3260*rr) + 
  Q0^2*Q1*(53750 + 4375*rr) + Q2*Q3^2*(154660 + 6220*rr) + 
  Q0*Q2*Q8*(23530 + 6670*rr) + Q0^2*Q8*(63500 + 6750*rr) + 
  Q2*Q3*Q4*(-233205 + 8575*rr) + Q0*Q2*Q5*(14400 + 9200*rr) + 
  Q4^2*Q7*(17025 + 10067*rr) + Q1^2*Q9*(-184369 + 12467*rr) + 
  Q0^2*Q4*(-64375 + 12500*rr) + Q5^3*(-26285 + 12835*rr) + 
  Q1^2*Q7*(-66801 + 13051*rr) + Q2*Q6*Q8*(-94213 + 13095*rr) + 
  Q6^2*Q8*(193759 + 13447*rr) + Q0^2*Q6*(2500 + 13750*rr) + 
  Q1^2*Q6*(-172175 + 13815*rr) + Q1*Q2*Q9*(-206314 + 14078*rr) + 
  Q3*Q7*Q9*(249608 + 14104*rr) + Q0^2*Q5*(11875 + 14375*rr) + 
  Q0*Q7^2*(316630 + 15106*rr) + Q1*Q2*Q5*(63690 + 16070*rr) + 
  Q6*Q8*Q9*(-189715 + 17609*rr) + Q1*Q5*Q6*(96880 + 18120*rr) + 
  Q4*Q7^2*(117808 + 18928*rr) + Q5*Q7^2*(63226 + 18978*rr) + 
  Q0^2*Q7*(-9000 + 19500*rr) + Q4^3*(52805 + 20225*rr) + 
  Q0*Q3*Q7*(-37555 + 20945*rr) + Q1*Q2*Q7*(179778 + 24722*rr) + 
  Q0*Q3^2*(-138450 + 25275*rr) + Q1*Q2*Q8*(-291256 + 26024*rr) + 
  Q0*Q4*Q9*(44590 + 26220*rr) + Q0*Q4^2*(123750 + 26400*rr) + 
  Q1*Q3*Q5*(-10730 + 26480*rr) + Q0*Q1*Q9*(96335 + 27415*rr) + 
  Q0*Q5^2*(99300 + 27925*rr) + Q0*Q3*Q8*(34490 + 28490*rr) + 
  Q3*Q4*Q8*(-20616 + 30804*rr) + Q3*Q6^2*(89485 + 31745*rr) + 
  Q4*Q5*Q6*(-33105 + 32195*rr) + Q2*Q3*Q6*(-64115 + 32835*rr) + 
  Q0*Q2*Q9*(-47025 + 35135*rr) + Q9^3*(19873 + 35773*rr) + 
  Q1*Q4*Q7*(284008 + 36504*rr) + Q3^2*Q7*(93449 + 36765*rr) + 
  Q1*Q3*Q4*(-127930 + 40010*rr) + Q6^2*Q9*(-240212 + 41228*rr) + 
  Q2^2*Q4*(95620 + 42460*rr) + Q0*Q6*Q8*(-158760 + 42580*rr) + 
  Q5*Q8*Q9*(-128245 + 42703*rr) + Q0*Q3*Q4*(76150 + 43325*rr) + 
  Q1^2*Q5*(-68165 + 44865*rr) + Q5^2*Q7*(113049 + 46675*rr) + 
  Q3*Q5*Q7*(15666 + 47514*rr) + Q0*Q3*Q5*(-49400 + 48400*rr) + 
  Q1*Q4^2*(-16800 + 49020*rr) + Q2*Q3*Q8*(-104031 + 49081*rr) + 
  Q1*Q7*Q9*(-178667 + 50609*rr) + Q2*Q4^2*(19030 + 51400*rr) + 
  Q4*Q6*Q9*(96779 + 51835*rr) + Q0*Q6*Q7*(-125700 + 51920*rr) + 
  Q3*Q5*Q8*(158959 + 52771*rr) + Q1*Q6^2*(130595 + 55125*rr) + 
  Q8^2*Q9*(137444 + 55764*rr) + Q1^2*Q3*(249250 + 56150*rr) + 
  Q4*Q5^2*(-17415 + 56575*rr) + Q0*Q4*Q7*(124870 + 57420*rr) + 
  Q0*Q2*Q3*(134775 + 58525*rr) + Q0*Q4*Q5*(66450 + 58950*rr) + 
  Q7*Q9^2*(31611 + 59887*rr) + Q2*Q3*Q9*(-66869 + 67087*rr) + 
  Q2*Q4*Q6*(55705 + 67095*rr) + Q6*Q7^2*(107297 + 68173*rr) + 
  Q2^3*(-175610 + 69330*rr) + Q5*Q9^2*(-84235 + 71505*rr) + 
  Q1*Q6*Q7*(163014 + 72858*rr) + Q2*Q5*Q9*(174574 + 79158*rr) + 
  Q2*Q7^2*(328087 + 80379*rr) + Q0*Q1^2*(-168475 + 82375*rr) + 
  Q2*Q3*Q5*(16230 + 84640*rr) + Q4*Q5*Q7*(-298458 + 84874*rr) + 
  Q2*Q7*Q8*(-75115 + 85105*rr) + Q5*Q6^2*(-97535 + 86535*rr) + 
  Q3*Q6*Q9*(78501 + 88185*rr) + Q1^2*Q8*(-145626 + 92766*rr) + 
  Q4*Q8*Q9*(3186 + 95402*rr) + Q4*Q9^2*(244024 + 96664*rr) + 
  Q4*Q5*Q9*(-19953 + 98163*rr) + Q3*Q4*Q6*(-29380 + 103860*rr) + 
  Q0*Q1*Q6*(65625 + 110450*rr) + Q1*Q3*Q8*(226993 + 111757*rr) + 
  Q2*Q9^2*(284014 + 115222*rr) + Q1*Q2*Q4*(-42665 + 116755*rr) + 
  Q5*Q6*Q9*(26536 + 123136*rr) + Q4*Q7*Q8*(-172564 + 127108*rr) + 
  Q2*Q5*Q7*(-43264 + 131552*rr) + Q4*Q6*Q8*(144526 + 132974*rr) + 
  Q1*Q8*Q9*(-94835 + 133129*rr) + Q8*Q9^2*(-265793 + 145187*rr) + 
  Q2*Q4*Q7*(183100 + 161808*rr) + Q6*Q9^2*(-14665 + 172771*rr) + 
  Q3*Q6*Q7*(-159223 + 194129*rr) + Q2*Q8^2*(-46183 + 194821*rr) + 
  Q4*Q8^2*(540934 + 221438*rr) + Q4*Q5*Q8*(76407 + 303411*rr) + 
  Q3*Q4*Q7*(257365 + 311121*rr), Q1*Q5*Q8*(-3947 - 319499*rr) + 
  Q1*Q7*Q8*(-300479 - 287555*rr) + Q1*Q8^2*(-179081 - 275077*rr) + 
  Q3*Q7*Q9*(75478 - 267282*rr) + Q3*Q7^2*(12952 - 204008*rr) + 
  Q3*Q9^2*(-15358 - 169974*rr) + Q0*Q8*Q9*(326318 - 162362*rr) + 
  Q0*Q8^2*(-348767 - 159387*rr) + Q2*Q5*Q7*(-30212 - 156008*rr) + 
  Q3*Q6*Q7*(-79557 - 153169*rr) + Q1*Q8*Q9*(35235 - 150713*rr) + 
  Q4*Q7*Q9*(-502171 - 141679*rr) + Q4*Q6*Q7*(-45125 - 141261*rr) + 
  Q2*Q6*Q9*(-164280 - 139132*rr) + Q0*Q1*Q5*(-32825 - 136500*rr) + 
  Q1*Q4*Q8*(-166353 - 135245*rr) + Q2*Q7*Q9*(296771 - 130153*rr) + 
  Q3*Q8^2*(75571 - 124793*rr) + Q2^2*Q4*(-91200 - 123760*rr) + 
  Q1*Q6*Q9*(29154 - 122362*rr) + Q1*Q2*Q7*(133494 - 117958*rr) + 
  Q5*Q7*Q8*(30398 - 117322*rr) + Q0*Q5*Q8*(412670 - 115170*rr) + 
  Q2*Q3*Q9*(-84841 - 113973*rr) + Q1*Q7^2*(124521 - 111051*rr) + 
  Q2*Q3*Q5*(255815 - 106855*rr) + Q2^2*Q8*(313849 - 106379*rr) + 
  Q3*Q5*Q9*(492682 - 106022*rr) + Q8^2*Q9*(121103 - 105997*rr) + 
  Q2^3*(116910 - 104350*rr) + Q1*Q5^2*(17575 - 104255*rr) + 
  Q2*Q7*Q8*(146029 - 96919*rr) + Q6^2*Q8*(-326257 - 95105*rr) + 
  Q1*Q2*Q9*(-97829 - 92969*rr) + Q0*Q6*Q9*(122925 - 92335*rr) + 
  Q0*Q3*Q6*(-117950 - 89500*rr) + Q4*Q7^2*(-379938 - 88178*rr) + 
  Q2*Q6*Q7*(-107381 - 80289*rr) + Q2*Q4*Q8*(279289 - 74347*rr) + 
  Q0*Q6*Q7*(-115350 - 74070*rr) + Q0*Q9^2*(-30358 - 73642*rr) + 
  Q3^3*(88780 - 72520*rr) + Q6^2*Q9*(-43101 - 65699*rr) + 
  Q0*Q3*Q9*(-399425 - 62235*rr) + Q4^2*Q9*(242123 - 60867*rr) + 
  Q0*Q3*Q8*(-54215 - 58865*rr) + Q0*Q2*Q4*(-159650 - 55900*rr) + 
  Q3^2*Q8*(312833 - 54819*rr) + Q1^3*(218470 - 53870*rr) + 
  Q0*Q2^2*(96575 - 53725*rr) + Q0*Q2*Q8*(-10105 - 53045*rr) + 
  Q3*Q4*Q6*(71045 - 51935*rr) + Q1*Q2^2*(63645 - 51405*rr) + 
  Q0*Q1*Q9*(-258085 - 50965*rr) + Q5*Q8*Q9*(-61064 - 49512*rr) + 
  Q2*Q6^2*(76010 - 48780*rr) + Q4^2*Q7*(-12645 - 48519*rr) + 
  Q0*Q1*Q6*(-85750 - 47950*rr) + Q2*Q3*Q6*(-172180 - 45200*rr) + 
  Q0*Q4*Q8*(120035 - 44965*rr) + Q3^2*Q5*(-127580 - 43100*rr) + 
  Q1*Q3*Q7*(73557 - 42111*rr) + Q1*Q4*Q5*(-115490 - 40330*rr) + 
  Q2^2*Q6*(65910 - 39020*rr) + Q4*Q7*Q8*(223897 - 37811*rr) + 
  Q5*Q6^2*(85920 - 37550*rr) + Q2*Q5*Q9*(-77775 - 36447*rr) + 
  Q2*Q3*Q4*(-154115 - 35755*rr) + Q2^2*Q7*(-347599 - 35651*rr) + 
  Q5^2*Q9*(73757 - 34635*rr) + Q7*Q8*Q9*(-10029 - 33369*rr) + 
  Q2*Q4*Q6*(-194630 - 32280*rr) + Q0*Q5*Q6*(-237925 - 29325*rr) + 
  Q1*Q3*Q5*(-270660 - 29290*rr) + Q0*Q1*Q4*(175350 - 29175*rr) + 
  Q0*Q6^2*(80925 - 28800*rr) + Q6*Q8*Q9*(-301777 - 28397*rr) + 
  Q7^2*Q9*(111740 - 27892*rr) + Q1*Q9^2*(98869 - 24895*rr) + 
  Q5*Q6*Q8*(136376 - 23628*rr) + Q1*Q3*Q9*(-136203 - 22803*rr) + 
  Q4^2*Q8*(71434 - 22780*rr) + Q2^2*Q3*(-159440 - 22560*rr) + 
  Q2*Q6*Q8*(-357669 - 22441*rr) + Q0*Q1*Q8*(-318105 - 21145*rr) + 
  Q2*Q8^2*(356935 - 21077*rr) + Q0^2*Q8*(15250 - 20500*rr) + 
  Q0*Q3*Q4*(38850 - 17825*rr) + Q0*Q7*Q9*(25802 - 17322*rr) + 
  Q1*Q6^2*(54360 - 16980*rr) + Q1*Q5*Q7*(248467 - 16569*rr) + 
  Q0^2*Q7*(-9125 - 16375*rr) + Q5*Q7^2*(2104 - 15512*rr) + 
  Q0^2*Q2*(-47500 - 14375*rr) + Q5^3*(-118280 - 11340*rr) + 
  Q3*Q4^2*(-154455 - 11075*rr) + Q4*Q5*Q6*(-40040 - 10700*rr) + 
  Q0^2*Q1*(5625 - 10625*rr) + Q4*Q5*Q9*(-276762 - 10354*rr) + 
  Q3*Q6*Q9*(3023 - 9933*rr) + Q0*Q4*Q6*(51125 - 9350*rr) + 
  Q3*Q4*Q5*(-155990 - 8510*rr) + Q1*Q4*Q9*(-225957 - 8301*rr) + 
  Q5^2*Q7*(439412 - 6372*rr) + Q0^2*Q4*(20625 - 6250*rr) + 
  Q3^2*Q4*(-138570 - 6110*rr) + Q2*Q5^2*(-183590 - 4310*rr) + 
  Q1*Q5*Q6*(-19140 - 3190*rr) + Q6^3*(84740 - 3180*rr) + 
  Q0^2*Q3*(38750 - 3125*rr) + Q8^3*(-43871 - 2627*rr) + 
  Q3*Q5*Q8*(424358 - 1274*rr) + Q0*Q3*Q5*(76150 + 725*rr) + 
  Q0^2*Q5*(6875 + 1250*rr) + Q4^2*Q5*(-14940 + 2760*rr) + 
  Q6*Q7^2*(209817 + 3397*rr) + Q4^3*(-111005 + 5135*rr) + 
  Q2*Q4*Q5*(226205 + 5475*rr) + Q4^2*Q6*(106455 + 5755*rr) + 
  Q3*Q5*Q6*(-5480 + 6250*rr) + Q3*Q7*Q8*(92558 + 6534*rr) + 
  Q2*Q3*Q8*(-135464 + 8168*rr) + Q5*Q8^2*(38496 + 9248*rr) + 
  Q6*Q8^2*(153471 + 9315*rr) + Q1^2*Q3*(263070 + 9590*rr) + 
  Q0*Q5^2*(-24175 + 10200*rr) + Q3^2*Q6*(173400 + 10250*rr) + 
  Q0*Q4^2*(-90750 + 10475*rr) + Q2*Q5*Q6*(71130 + 11330*rr) + 
  Q0*Q4*Q9*(58160 + 13130*rr) + Q0*Q4*Q5*(153800 + 13300*rr) + 
  Q0*Q1^2*(-46150 + 13500*rr) + Q0^2*Q6*(-27500 + 14375*rr) + 
  Q0*Q3*Q7*(-145820 + 15180*rr) + Q0*Q1*Q7*(98205 + 16305*rr) + 
  Q4*Q5*Q8*(128784 + 17680*rr) + Q7^2*Q8*(284920 + 18840*rr) + 
  Q3*Q5*Q7*(65760 + 21552*rr) + Q0*Q5*Q9*(121640 + 22110*rr) + 
  Q0*Q2*Q6*(-152025 + 22825*rr) + Q0^2*Q9*(-1125 + 23125*rr) + 
  Q4*Q5^2*(152790 + 24200*rr) + Q1^2*Q5*(-266410 + 24580*rr) + 
  Q1*Q2*Q6*(245150 + 25000*rr) + Q4*Q8*Q9*(253497 + 25333*rr) + 
  Q0*Q1*Q3*(-50725 + 25475*rr) + Q5*Q7*Q9*(19602 + 25690*rr) + 
  Q1*Q3*Q6*(-25255 + 26255*rr) + Q1^2*Q4*(187620 + 27340*rr) + 
  Q5^2*Q6*(27560 + 28090*rr) + Q6^2*Q7*(170280 + 29100*rr) + 
  Q2^2*Q9*(-48618 + 30886*rr) + Q1*Q2*Q3*(98460 + 31440*rr) + 
  Q1^2*Q6*(-120265 + 31625*rr) + Q1*Q6*Q8*(-69454 + 32946*rr) + 
  Q1*Q4*Q6*(-55630 + 34640*rr) + Q0*Q5*Q7*(-18670 + 34750*rr) + 
  Q0*Q2*Q7*(-60500 + 35380*rr) + Q9^3*(245209 + 37525*rr) + 
  Q1*Q3^2*(165545 + 37695*rr) + Q6*Q7*Q8*(391374 + 39014*rr) + 
  Q4*Q5*Q7*(200293 + 42581*rr) + Q3*Q6^2*(8630 + 47800*rr) + 
  Q4*Q6*Q9*(59609 + 52605*rr) + Q0*Q1*Q2*(-188750 + 57425*rr) + 
  Q5*Q6*Q9*(134946 + 58134*rr) + Q0*Q2*Q9*(-151850 + 58540*rr) + 
  Q0*Q2*Q5*(55725 + 59800*rr) + Q4*Q6^2*(66385 + 60475*rr) + 
  Q0*Q3^2*(-42425 + 61225*rr) + Q1^2*Q7*(-167270 + 62354*rr) + 
  Q2*Q4^2*(-298845 + 62865*rr) + Q0*Q7*Q8*(207665 + 62989*rr) + 
  Q7^3*(-6428 + 63124*rr) + Q1^2*Q2*(93605 + 63335*rr) + 
  Q0*Q2*Q3*(-19150 + 64600*rr) + Q1*Q2*Q4*(152565 + 64775*rr) + 
  Q2*Q7^2*(297499 + 67343*rr) + Q3*Q4*Q9*(332714 + 69478*rr) + 
  Q4*Q9^2*(-375042 + 70326*rr) + Q5*Q6*Q7*(44701 + 71045*rr) + 
  Q5*Q9^2*(-159926 + 71474*rr) + Q4*Q6*Q8*(-12067 + 75713*rr) + 
  Q2*Q3*Q7*(-217882 + 77246*rr) + Q3*Q5^2*(40800 + 81060*rr) + 
  Q1^2*Q9*(157387 + 83151*rr) + Q2*Q3^2*(-161500 + 84800*rr) + 
  Q1*Q5*Q9*(117708 + 88676*rr) + Q1*Q3*Q4*(-46320 + 95220*rr) + 
  Q6*Q9^2*(52138 + 99114*rr) + Q8*Q9^2*(-113432 + 103272*rr) + 
  Q2*Q5*Q8*(409742 + 106722*rr) + Q3*Q4*Q7*(183785 + 111413*rr) + 
  Q3^2*Q7*(-261518 + 112818*rr) + Q6*Q7*Q9*(269041 + 116973*rr) + 
  Q0*Q6*Q8*(-75665 + 117395*rr) + Q0*Q4*Q7*(-330620 + 119130*rr) + 
  Q5^2*Q8*(-35323 + 122581*rr) + Q0*Q7^2*(74735 + 123299*rr) + 
  Q2*Q4*Q9*(139673 + 126777*rr) + Q3*Q8*Q9*(144842 + 126994*rr) + 
  Q3^2*Q9*(2607 + 128667*rr) + Q1*Q7*Q9*(185738 + 129906*rr) + 
  Q1*Q4*Q7*(360312 + 131344*rr) + Q3*Q4*Q8*(-187853 + 132519*rr) + 
  Q1*Q4^2*(-112810 + 134400*rr) + Q4*Q8^2*(52378 + 140194*rr) + 
  Q1*Q6*Q7*(12382 + 146042*rr) + Q1^2*Q8*(-112500 + 153276*rr) + 
  Q2*Q9^2*(-225479 + 153605*rr) + Q2*Q8*Q9*(-240182 + 153634*rr) + 
  Q2^2*Q5*(194900 + 172780*rr) + Q1*Q2*Q5*(-272320 + 183880*rr) + 
  Q1*Q3*Q8*(99362 + 199594*rr) + Q7*Q8^2*(20723 + 220231*rr) + 
  Q2*Q4*Q7*(-107292 + 224476*rr) + Q1*Q2*Q8*(-6205 + 238527*rr) + 
  Q3*Q6*Q8*(-159536 + 257680*rr) + Q7*Q9^2*(196577 + 292669*rr), 
 Q2^2*Q8*(-1694 - 221294*rr) + Q1*Q3*Q9*(-79745 - 209341*rr) + 
  Q2*Q3*Q7*(305053 - 188351*rr) + Q0*Q7*Q9*(130062 - 176042*rr) + 
  Q0*Q2*Q8*(225370 - 165970*rr) + Q5*Q7*Q8*(-331361 - 165053*rr) + 
  Q3*Q4*Q7*(-129860 - 161816*rr) + Q3*Q5*Q8*(62768 - 156228*rr) + 
  Q2*Q8*Q9*(-43005 - 154073*rr) + Q1*Q3*Q7*(-331424 - 152680*rr) + 
  Q4*Q6*Q7*(6796 - 149040*rr) + Q9^3*(159960 - 141064*rr) + 
  Q1*Q5*Q7*(-104798 - 140634*rr) + Q0*Q1*Q9*(100540 - 137240*rr) + 
  Q0*Q6*Q9*(213575 - 136585*rr) + Q3*Q4^2*(51225 - 128735*rr) + 
  Q4*Q7*Q8*(257999 - 127773*rr) + Q8^2*Q9*(300934 - 127250*rr) + 
  Q0*Q8*Q9*(519528 - 126432*rr) + Q2*Q5*Q9*(-114580 - 119424*rr) + 
  Q2*Q5*Q6*(16665 - 118025*rr) + Q0*Q5*Q6*(-54300 - 117825*rr) + 
  Q1*Q2*Q8*(70933 - 116495*rr) + Q3*Q5*Q9*(168959 - 110973*rr) + 
  Q5*Q8^2*(164652 - 103260*rr) + Q2*Q6^2*(-170345 - 103095*rr) + 
  Q3*Q9^2*(-13826 - 102298*rr) + Q2*Q6*Q8*(73962 - 100258*rr) + 
  Q3^3*(-50510 - 97250*rr) + Q1*Q7*Q8*(-499102 - 95318*rr) + 
  Q4*Q7^2*(-132282 - 94218*rr) + Q6^2*Q9*(-183233 - 93895*rr) + 
  Q1*Q2*Q5*(275960 - 91840*rr) + Q2*Q5*Q7*(-269025 - 88753*rr) + 
  Q1*Q5*Q8*(92574 - 86582*rr) + Q7*Q8*Q9*(144301 - 83207*rr) + 
  Q1*Q2*Q3*(-45600 - 79420*rr) + Q3^2*Q8*(184349 - 76191*rr) + 
  Q0*Q3*Q9*(-297825 - 74435*rr) + Q5*Q6*Q7*(240573 - 73363*rr) + 
  Q0*Q3*Q6*(-70950 - 70375*rr) + Q4^2*Q5*(-114750 - 69950*rr) + 
  Q3*Q4*Q6*(37910 - 65340*rr) + Q1*Q2*Q9*(419225 - 62899*rr) + 
  Q2^2*Q3*(436865 - 61485*rr) + Q2*Q7^2*(287617 - 60707*rr) + 
  Q2^2*Q5*(417720 - 60610*rr) + Q0*Q4*Q7*(-405170 - 59770*rr) + 
  Q3*Q4*Q9*(575240 - 57660*rr) + Q4^2*Q6*(182715 - 56105*rr) + 
  Q0*Q9^2*(-155418 - 55302*rr) + Q6*Q7^2*(-8338 - 53274*rr) + 
  Q0*Q2*Q6*(-513650 - 52925*rr) + Q0*Q4^2*(67500 - 52775*rr) + 
  Q3^2*Q9*(115959 - 52717*rr) + Q0*Q1*Q2*(103625 - 51950*rr) + 
  Q1*Q8^2*(-75603 - 51127*rr) + Q5*Q7*Q9*(-196602 - 49554*rr) + 
  Q5^2*Q9*(-128124 - 47100*rr) + Q0*Q1*Q8*(102070 - 45820*rr) + 
  Q5^2*Q7*(271633 - 45289*rr) + Q0*Q2^2*(-84550 - 42350*rr) + 
  Q4^2*Q9*(-117354 - 41336*rr) + Q3^2*Q7*(236811 - 39881*rr) + 
  Q6*Q7*Q8*(-136729 - 38645*rr) + Q1*Q6*Q8*(131497 - 38287*rr) + 
  Q2*Q3*Q9*(-201997 - 37521*rr) + Q0*Q3*Q5*(-318725 - 36650*rr) + 
  Q0^2*Q6*(-65000 - 35625*rr) + Q3^2*Q5*(229700 - 35400*rr) + 
  Q2*Q3*Q6*(-141205 - 34285*rr) + Q5*Q6^2*(19830 - 32620*rr) + 
  Q5*Q6*Q8*(272085 - 32263*rr) + Q6^3*(119170 - 32220*rr) + 
  Q4*Q5*Q8*(32069 - 31591*rr) + Q1*Q2^2*(-297065 - 28895*rr) + 
  Q1^2*Q2*(-69115 - 28685*rr) + Q4*Q5*Q9*(-183183 - 26863*rr) + 
  Q0*Q1*Q5*(134300 - 26500*rr) + Q4*Q5*Q7*(-118298 - 26346*rr) + 
  Q0*Q5*Q7*(-187320 - 25550*rr) + Q2*Q7*Q9*(99293 - 25207*rr) + 
  Q3*Q6*Q9*(397500 - 23612*rr) + Q4*Q8*Q9*(208896 - 23472*rr) + 
  Q1^2*Q8*(114528 - 22896*rr) + Q1*Q3*Q5*(95410 - 20980*rr) + 
  Q3*Q8^2*(-282230 - 19550*rr) + Q6*Q8^2*(107358 - 19082*rr) + 
  Q0*Q1^2*(159600 - 18250*rr) + Q1*Q4*Q8*(-23407 - 18075*rr) + 
  Q6^2*Q8*(-73148 - 14056*rr) + Q2^2*Q4*(107260 - 12360*rr) + 
  Q3*Q7*Q9*(297702 - 12146*rr) + Q0*Q3*Q4*(-45400 - 11200*rr) + 
  Q4*Q7*Q9*(-484817 - 10749*rr) + Q3*Q4*Q5*(-137305 - 8865*rr) + 
  Q1*Q4*Q5*(-164090 - 8680*rr) + Q0^2*Q5*(625 - 8125*rr) + 
  Q0^2*Q8*(-48500 - 6750*rr) + Q1^2*Q9*(178263 - 4901*rr) + 
  Q1*Q3*Q8*(103722 - 3270*rr) + Q6*Q8*Q9*(-143018 - 3170*rr) + 
  Q0*Q6^2*(119675 - 2175*rr) + Q0*Q8^2*(126453 - 127*rr) + 
  Q0*Q3^2*(-67175 + 1100*rr) + Q0^2*Q1*(-19375 + 1875*rr) + 
  Q1*Q3*Q4*(-19445 + 3735*rr) + Q1*Q6^2*(-70080 + 3780*rr) + 
  Q4*Q5*Q6*(-25940 + 4310*rr) + Q2^3*(-250280 + 4860*rr) + 
  Q3*Q5*Q7*(-12547 + 5501*rr) + Q0^2*Q2*(-38125 + 7500*rr) + 
  Q1*Q5^2*(179200 + 7850*rr) + Q1*Q2*Q7*(389834 + 9022*rr) + 
  Q3*Q4*Q8*(21837 + 9541*rr) + Q1*Q4*Q6*(-281130 + 10420*rr) + 
  Q4^2*Q7*(231352 + 11812*rr) + Q2*Q6*Q7*(145717 + 12425*rr) + 
  Q0^2*Q4*(-70000 + 12500*rr) + Q0*Q6*Q7*(-47175 + 12855*rr) + 
  Q1*Q6*Q9*(-195217 + 13159*rr) + Q5^2*Q6*(37515 + 13635*rr) + 
  Q1^2*Q4*(-201920 + 14440*rr) + Q2^2*Q6*(-73395 + 15125*rr) + 
  Q1*Q3*Q6*(66950 + 15490*rr) + Q3*Q7^2*(-232943 + 16413*rr) + 
  Q0*Q4*Q5*(-20950 + 19050*rr) + Q3^2*Q6*(255870 + 22260*rr) + 
  Q0*Q1*Q3*(147275 + 23725*rr) + Q0*Q5^2*(-139800 + 24200*rr) + 
  Q5*Q6*Q9*(-20318 + 24266*rr) + Q7^2*Q9*(-217740 + 25156*rr) + 
  Q2*Q4*Q9*(190452 + 25248*rr) + Q5^3*(-181600 + 25420*rr) + 
  Q4^3*(-147220 + 25650*rr) + Q1*Q6*Q7*(-187603 + 26009*rr) + 
  Q1^2*Q3*(126935 + 26425*rr) + Q0^2*Q9*(-144250 + 28750*rr) + 
  Q0*Q4*Q6*(-147125 + 29275*rr) + Q4*Q8^2*(-55374 + 29322*rr) + 
  Q0*Q2*Q5*(201100 + 30050*rr) + Q2*Q4*Q8*(93792 + 30056*rr) + 
  Q4*Q5^2*(-3845 + 31545*rr) + Q5*Q9^2*(-169283 + 32025*rr) + 
  Q2^2*Q7*(-79953 + 33611*rr) + Q2*Q4*Q6*(18415 + 33985*rr) + 
  Q2*Q6*Q9*(-583484 + 34560*rr) + Q2*Q3^2*(-89635 + 37335*rr) + 
  Q0^2*Q3*(-1875 + 37500*rr) + Q2*Q7*Q8*(-2419 + 37705*rr) + 
  Q0^2*Q7*(36500 + 43000*rr) + Q6^2*Q7*(-89505 + 43855*rr) + 
  Q2*Q4^2*(-229325 + 47495*rr) + Q0*Q6*Q8*(-106690 + 48170*rr) + 
  Q1*Q4^2*(-103865 + 48755*rr) + Q3*Q5*Q6*(50145 + 49455*rr) + 
  Q1^3*(192990 + 54830*rr) + Q0*Q4*Q8*(-77565 + 55185*rr) + 
  Q2^2*Q9*(-147853 + 56151*rr) + Q3^2*Q4*(-186545 + 56865*rr) + 
  Q1^2*Q5*(-72925 + 57035*rr) + Q2*Q4*Q5*(30555 + 57065*rr) + 
  Q0*Q2*Q4*(-82900 + 57350*rr) + Q3*Q6^2*(26085 + 58235*rr) + 
  Q0*Q1*Q4*(-257650 + 58950*rr) + Q1*Q5*Q6*(-194455 + 60785*rr) + 
  Q3*Q8*Q9*(184345 + 61493*rr) + Q8^3*(-278867 + 66201*rr) + 
  Q0*Q5*Q9*(195540 + 66810*rr) + Q0*Q7^2*(-114005 + 66939*rr) + 
  Q0*Q3*Q8*(-171740 + 68810*rr) + Q0*Q4*Q9*(295760 + 69080*rr) + 
  Q7^3*(77042 + 70506*rr) + Q1*Q8*Q9*(-483334 + 70546*rr) + 
  Q2*Q3*Q4*(267000 + 70630*rr) + Q2*Q5^2*(-194850 + 72960*rr) + 
  Q2*Q8^2*(292271 + 73475*rr) + Q0*Q1*Q6*(134375 + 73675*rr) + 
  Q0*Q2*Q9*(-245700 + 79990*rr) + Q1*Q2*Q6*(215695 + 80275*rr) + 
  Q5*Q8*Q9*(-46490 + 82702*rr) + Q0*Q3*Q7*(-45695 + 83305*rr) + 
  Q4*Q6*Q8*(40206 + 89402*rr) + Q4*Q6^2*(-139930 + 90380*rr) + 
  Q1*Q3^2*(-66260 + 95080*rr) + Q6*Q9^2*(134722 + 95850*rr) + 
  Q1*Q4*Q9*(-129770 + 95942*rr) + Q1^2*Q6*(68600 + 98920*rr) + 
  Q3*Q5^2*(148325 + 99425*rr) + Q2*Q4*Q7*(91425 + 100925*rr) + 
  Q4^2*Q8*(112412 + 102386*rr) + Q3*Q7*Q8*(-203903 + 109293*rr) + 
  Q6*Q7*Q9*(164961 + 119933*rr) + Q0*Q2*Q7*(53725 + 120105*rr) + 
  Q1*Q7^2*(-6276 + 121660*rr) + Q0*Q5*Q8*(146670 + 124480*rr) + 
  Q1*Q2*Q4*(183085 + 128085*rr) + Q1^2*Q7*(144451 + 131751*rr) + 
  Q0*Q7*Q8*(-182050 + 136074*rr) + Q7*Q8^2*(-336540 + 136948*rr) + 
  Q3*Q6*Q8*(-41810 + 138578*rr) + Q5*Q7^2*(-296952 + 146408*rr) + 
  Q8*Q9^2*(-216740 + 150348*rr) + Q0*Q2*Q3*(-68275 + 152225*rr) + 
  Q1*Q4*Q7*(-484342 + 162722*rr) + Q2*Q3*Q5*(-198475 + 168645*rr) + 
  Q3*Q6*Q7*(29709 + 177245*rr) + Q7*Q9^2*(456760 + 178776*rr) + 
  Q1*Q5*Q9*(-85421 + 184495*rr) + Q0*Q1*Q7*(188555 + 188505*rr) + 
  Q5^2*Q8*(126284 + 191842*rr) + Q2*Q5*Q8*(273503 + 196947*rr) + 
  Q1*Q7*Q9*(-7769 + 204891*rr) + Q4*Q6*Q9*(-60696 + 206888*rr) + 
  Q2*Q3*Q8*(-152411 + 224341*rr) + Q4*Q9^2*(-502747 + 230689*rr) + 
  Q1*Q9^2*(168235 + 258431*rr) + Q2*Q9^2*(278979 + 273671*rr) + 
  Q7^2*Q8*(7088 + 300464*rr), Q1*Q8^2*(-160886 - 267774*rr) + 
  Q3*Q7^2*(-45658 - 214450*rr) + Q1*Q7*Q8*(-220800 - 184080*rr) + 
  Q3^2*Q9*(-6628 - 178556*rr) + Q2*Q7*Q9*(414252 - 176868*rr) + 
  Q6*Q7*Q8*(207613 - 165847*rr) + Q5*Q6*Q8*(100312 - 156308*rr) + 
  Q1*Q2*Q9*(222214 - 142474*rr) + Q0*Q8*Q9*(26455 - 141045*rr) + 
  Q5*Q7*Q8*(106949 - 137727*rr) + Q2^2*Q7*(-270727 - 129219*rr) + 
  Q1*Q5^2*(62125 - 126925*rr) + Q9^3*(-25703 - 125675*rr) + 
  Q1*Q5*Q8*(-165327 - 117011*rr) + Q4*Q6*Q7*(-134240 - 116404*rr) + 
  Q3*Q7*Q9*(111295 - 114013*rr) + Q1*Q3*Q5*(-37855 - 113515*rr) + 
  Q3*Q5*Q9*(588292 - 111712*rr) + Q0*Q1*Q5*(-110875 - 108250*rr) + 
  Q6*Q8^2*(-278827 - 107487*rr) + Q3*Q8^2*(229485 - 106791*rr) + 
  Q2*Q3*Q5*(417250 - 106040*rr) + Q0*Q4*Q8*(13225 - 103075*rr) + 
  Q4^2*Q7*(-253770 - 102700*rr) + Q1*Q2^2*(-201355 - 95185*rr) + 
  Q2*Q6*Q7*(-24427 - 92731*rr) + Q0*Q2*Q8*(122825 - 88025*rr) + 
  Q0*Q3*Q8*(-10975 - 83975*rr) + Q2*Q6*Q8*(-354594 - 81338*rr) + 
  Q4*Q5*Q8*(240774 - 79486*rr) + Q4^2*Q6*(127050 - 74050*rr) + 
  Q2*Q6*Q9*(-201096 - 73912*rr) + Q2^2*Q4*(114155 - 73835*rr) + 
  Q1*Q6*Q9*(-102191 - 72983*rr) + Q1*Q4*Q8*(59411 - 72897*rr) + 
  Q2^2*Q3*(16175 - 72235*rr) + Q2^3*(-71210 - 70810*rr) + 
  Q3^2*Q6*(62375 - 67825*rr) + Q1*Q7^2*(397649 - 67539*rr) + 
  Q1*Q2*Q3*(-258180 - 66100*rr) + Q6^2*Q8*(-99396 - 65450*rr) + 
  Q2*Q7^2*(268157 - 65175*rr) + Q5^2*Q9*(-11683 - 59645*rr) + 
  Q2*Q5^2*(10145 - 59215*rr) + Q2*Q5*Q7*(28213 - 57167*rr) + 
  Q6*Q9^2*(229968 - 56496*rr) + Q0*Q4^2*(-3750 - 55000*rr) + 
  Q2*Q5*Q8*(-121368 - 53424*rr) + Q0*Q2^2*(22375 - 50000*rr) + 
  Q3*Q4*Q7*(36257 - 49663*rr) + Q4*Q8*Q9*(-210140 - 48732*rr) + 
  Q4*Q5*Q9*(-396442 - 46598*rr) + Q2*Q3^2*(178360 - 45260*rr) + 
  Q2*Q4*Q8*(-228675 - 44187*rr) + Q0*Q3*Q6*(-178250 - 44000*rr) + 
  Q1^2*Q2*(280640 - 43580*rr) + Q0*Q8^2*(-62735 - 43095*rr) + 
  Q6^2*Q9*(85538 - 42886*rr) + Q8*Q9^2*(-25835 - 42303*rr) + 
  Q0*Q6^2*(-69500 - 42250*rr) + Q3^2*Q8*(269619 - 42241*rr) + 
  Q4*Q5*Q6*(43910 - 41420*rr) + Q3*Q5*Q8*(382490 - 41278*rr) + 
  Q3*Q4*Q5*(-157185 - 39855*rr) + Q3*Q4^2*(-169720 - 39160*rr) + 
  Q0*Q4*Q7*(-503825 - 38525*rr) + Q5^2*Q6*(62065 - 36745*rr) + 
  Q1*Q5*Q7*(-48276 - 34028*rr) + Q0*Q6*Q7*(-132100 - 33100*rr) + 
  Q2*Q6^2*(-105095 - 30765*rr) + Q4^3*(35610 - 29710*rr) + 
  Q3*Q8*Q9*(280263 - 29653*rr) + Q0*Q5*Q9*(-52825 - 29575*rr) + 
  Q2*Q4*Q6*(47355 - 28645*rr) + Q3*Q6*Q7*(29007 - 28261*rr) + 
  Q0*Q1*Q9*(48000 - 27950*rr) + Q2*Q3*Q4*(-48450 - 27420*rr) + 
  Q4*Q6*Q8*(82118 - 26758*rr) + Q1^2*Q3*(235160 - 24320*rr) + 
  Q0*Q3*Q7*(82925 - 23625*rr) + Q7^3*(-17273 - 22453*rr) + 
  Q0^2*Q1*(-18750 - 21875*rr) + Q1*Q6^2*(67850 - 21140*rr) + 
  Q2*Q4^2*(-9575 - 21055*rr) + Q0*Q5*Q6*(-239750 - 19125*rr) + 
  Q3*Q6^2*(24180 - 18850*rr) + Q0^2*Q7*(21250 - 18750*rr) + 
  Q5*Q6*Q7*(236862 - 18058*rr) + Q3^2*Q7*(43101 - 16255*rr) + 
  Q0^2*Q2*(-34375 - 15625*rr) + Q1*Q4*Q9*(77777 - 14995*rr) + 
  Q3*Q9^2*(209101 - 12071*rr) + Q2*Q4*Q5*(8410 - 12070*rr) + 
  Q0*Q1*Q3*(-50625 - 11500*rr) + Q5^3*(-70110 - 11060*rr) + 
  Q1*Q3^2*(-350 - 8850*rr) + Q0*Q3*Q9*(-317925 - 8375*rr) + 
  Q0*Q1^2*(104875 - 8375*rr) + Q0^2*Q8*(-27500 - 7500*rr) + 
  Q2*Q3*Q8*(-436562 - 7126*rr) + Q4^2*Q9*(-108624 - 6766*rr) + 
  Q0^2*Q5*(-6250 - 6250*rr) + Q0*Q1*Q6*(-29000 - 4875*rr) + 
  Q3^3*(-102060 - 2620*rr) + Q0*Q4*Q6*(23750 - 1375*rr) + 
  Q6^3*(134075 - 395*rr) + Q1*Q6*Q8*(-172909 + 1631*rr) + 
  Q0*Q9^2*(81365 + 1965*rr) + Q1^2*Q4*(-38585 + 2045*rr) + 
  Q1^3*(147090 + 2250*rr) + Q7^2*Q9*(395731 + 4199*rr) + 
  Q0^2*Q6*(-31250 + 6250*rr) + Q0*Q3*Q4*(152000 + 6500*rr) + 
  Q1*Q2*Q7*(249558 + 8262*rr) + Q0*Q2*Q4*(-90500 + 9000*rr) + 
  Q0^2*Q4*(37500 + 9375*rr) + Q3*Q5*Q7*(-195120 + 9728*rr) + 
  Q2*Q3*Q9*(193419 + 9751*rr) + Q0*Q2*Q3*(175625 + 9875*rr) + 
  Q7*Q8^2*(-56130 + 12614*rr) + Q5*Q8^2*(-12506 + 12630*rr) + 
  Q5*Q6^2*(-25020 + 12930*rr) + Q1^2*Q7*(-157953 + 13099*rr) + 
  Q1^2*Q6*(-32770 + 13670*rr) + Q3*Q5*Q6*(100280 + 13710*rr) + 
  Q0^2*Q9*(13125 + 15625*rr) + Q0^2*Q3*(46875 + 15625*rr) + 
  Q1*Q3*Q6*(-44735 + 16005*rr) + Q4*Q7*Q9*(-115770 + 20702*rr) + 
  Q3*Q4*Q6*(-161325 + 23385*rr) + Q2^2*Q6*(32790 + 23470*rr) + 
  Q0*Q6*Q9*(-134300 + 24600*rr) + Q4*Q6^2*(-181090 + 25280*rr) + 
  Q0*Q5^2*(-141625 + 28125*rr) + Q3^2*Q4*(119830 + 29000*rr) + 
  Q6^2*Q7*(7475 + 30059*rr) + Q4*Q5^2*(193810 + 31470*rr) + 
  Q4^2*Q5*(-235415 + 32525*rr) + Q2^2*Q8*(263225 + 33421*rr) + 
  Q2*Q3*Q6*(4810 + 34190*rr) + Q0*Q2*Q7*(116600 + 35700*rr) + 
  Q1*Q4*Q6*(-29120 + 36170*rr) + Q0*Q2*Q5*(192625 + 38125*rr) + 
  Q2*Q5*Q6*(-22990 + 40060*rr) + Q2*Q3*Q7*(67637 + 40241*rr) + 
  Q3*Q7*Q8*(-103793 + 40451*rr) + Q4*Q7^2*(-270457 + 40971*rr) + 
  Q0*Q7*Q9*(26780 + 41020*rr) + Q2*Q4*Q7*(72249 + 41229*rr) + 
  Q5*Q7^2*(-66588 + 41636*rr) + Q6*Q8*Q9*(156646 + 42142*rr) + 
  Q0*Q1*Q8*(-305725 + 42525*rr) + Q0*Q5*Q8*(233925 + 43175*rr) + 
  Q0*Q7*Q8*(57340 + 44060*rr) + Q1*Q8*Q9*(-149738 + 44174*rr) + 
  Q2*Q7*Q8*(-67307 + 44577*rr) + Q0*Q3*Q5*(124750 + 45625*rr) + 
  Q3^2*Q5*(-4575 + 46335*rr) + Q1*Q2*Q6*(414380 + 46870*rr) + 
  Q0*Q6*Q8*(110825 + 47075*rr) + Q8^3*(-139601 + 47251*rr) + 
  Q0*Q1*Q4*(-138500 + 47750*rr) + Q5*Q9^2*(210597 + 47761*rr) + 
  Q5^2*Q7*(142341 + 48187*rr) + Q0*Q4*Q5*(124125 + 49875*rr) + 
  Q1^2*Q9*(222765 + 53305*rr) + Q0*Q4*Q9*(56175 + 57775*rr) + 
  Q2*Q8^2*(122707 + 58103*rr) + Q1*Q5*Q6*(-90010 + 59970*rr) + 
  Q7*Q8*Q9*(112648 + 60808*rr) + Q1*Q4^2*(-188635 + 63135*rr) + 
  Q1*Q3*Q8*(99160 + 64224*rr) + Q0*Q5*Q7*(104500 + 66450*rr) + 
  Q7*Q9^2*(181129 + 69445*rr) + Q1*Q6*Q7*(-55211 + 69929*rr) + 
  Q4*Q8^2*(311164 + 72140*rr) + Q0*Q1*Q2*(36875 + 72250*rr) + 
  Q1*Q4*Q5*(5830 + 72780*rr) + Q3*Q5^2*(76665 + 73965*rr) + 
  Q1*Q2*Q8*(103215 + 75611*rr) + Q2*Q5*Q9*(-406369 + 75967*rr) + 
  Q2^2*Q5*(75825 + 76575*rr) + Q2*Q8*Q9*(10540 + 77804*rr) + 
  Q0*Q3^2*(-8625 + 83125*rr) + Q5*Q7*Q9*(17836 + 88684*rr) + 
  Q1*Q3*Q7*(5155 + 88871*rr) + Q8^2*Q9*(244762 + 89266*rr) + 
  Q1^2*Q5*(9765 + 90365*rr) + Q1*Q3*Q9*(-23490 + 91582*rr) + 
  Q3*Q4*Q9*(386498 + 92134*rr) + Q4*Q5*Q7*(-30810 + 92138*rr) + 
  Q2*Q4*Q9*(130393 + 92209*rr) + Q3*Q6*Q9*(325579 + 92763*rr) + 
  Q0*Q7^2*(-216455 + 95305*rr) + Q4^2*Q8*(-192949 + 95531*rr) + 
  Q2*Q9^2*(-366842 + 95774*rr) + Q1*Q7*Q9*(-112224 + 100352*rr) + 
  Q6*Q7^2*(135526 + 100590*rr) + Q1*Q5*Q9*(-44015 + 102413*rr) + 
  Q1*Q2*Q5*(144565 + 105325*rr) + Q1*Q9^2*(55064 + 105720*rr) + 
  Q5^2*Q8*(-20917 + 107487*rr) + Q0*Q2*Q6*(-162250 + 109250*rr) + 
  Q1*Q2*Q4*(40595 + 110815*rr) + Q2^2*Q9*(162733 + 112345*rr) + 
  Q1*Q3*Q4*(-82950 + 125330*rr) + Q5*Q8*Q9*(-120300 + 132572*rr) + 
  Q0*Q2*Q9*(-8725 + 150425*rr) + Q3*Q6*Q8*(-106072 + 169148*rr) + 
  Q1^2*Q8*(76211 + 178319*rr) + Q3*Q4*Q8*(-114958 + 182058*rr) + 
  Q0*Q1*Q7*(93900 + 182250*rr) + Q5*Q6*Q9*(23423 + 207535*rr) + 
  Q1*Q4*Q7*(284432 + 209844*rr) + Q4*Q9^2*(-258099 + 225593*rr) + 
  Q6*Q7*Q9*(371560 + 235504*rr) + Q4*Q6*Q9*(-453523 + 249445*rr) + 
  Q7^2*Q8*(638408 + 292904*rr) + Q4*Q7*Q8*(30660 + 297844*rr), 
 Q7*Q8^2*(-124642 - 254330*rr) + Q3*Q8^2*(-243472 - 227568*rr) + 
  Q1*Q2*Q9*(-279979 - 221847*rr) + Q1*Q7*Q9*(-322649 - 191013*rr) + 
  Q4*Q7*Q9*(-4866 - 174394*rr) + Q4*Q6*Q9*(10729 - 170551*rr) + 
  Q0*Q1*Q4*(186500 - 166125*rr) + Q4*Q8*Q9*(-168708 - 163764*rr) + 
  Q3*Q5*Q8*(238288 - 153536*rr) + Q2^2*Q9*(53914 - 152766*rr) + 
  Q2*Q5*Q8*(-192420 - 142980*rr) + Q1^2*Q7*(-13374 - 141878*rr) + 
  Q0*Q1*Q7*(-275425 - 141725*rr) + Q7*Q8*Q9*(-363651 - 140023*rr) + 
  Q5*Q7*Q8*(307722 - 138846*rr) + Q5*Q9^2*(-247892 - 129108*rr) + 
  Q0*Q2*Q4*(-32750 - 125625*rr) + Q1*Q5*Q8*(80305 - 120023*rr) + 
  Q1*Q9^2*(-36034 - 117946*rr) + Q5*Q7*Q9*(-292383 - 117315*rr) + 
  Q3*Q6*Q8*(154795 - 114825*rr) + Q1*Q4*Q5*(-26215 - 104325*rr) + 
  Q5*Q6*Q9*(115619 - 92025*rr) + Q7^3*(-70615 - 91611*rr) + 
  Q6*Q7*Q9*(-681095 - 90627*rr) + Q0*Q7^2*(-82745 - 90325*rr) + 
  Q0*Q2*Q6*(-102500 - 86375*rr) + Q1*Q4*Q9*(26486 - 86054*rr) + 
  Q4*Q7^2*(-58010 - 86034*rr) + Q2*Q3*Q6*(-1390 - 79310*rr) + 
  Q1*Q2*Q6*(-116910 - 75300*rr) + Q3*Q5^2*(-38735 - 73705*rr) + 
  Q3*Q4*Q8*(159509 - 73439*rr) + Q0*Q4*Q7*(433250 - 72650*rr) + 
  Q1*Q3*Q4*(13270 - 72410*rr) + Q1*Q4*Q8*(-138238 - 69938*rr) + 
  Q2*Q5^2*(135485 - 69205*rr) + Q4^2*Q9*(310915 - 68921*rr) + 
  Q4*Q5*Q9*(203248 - 67712*rr) + Q3*Q6*Q7*(328838 - 65758*rr) + 
  Q4*Q5*Q7*(-43632 - 63600*rr) + Q0*Q9^2*(153360 - 61280*rr) + 
  Q3^2*Q5*(240355 - 61235*rr) + Q0*Q5*Q6*(171000 - 61000*rr) + 
  Q1*Q3^2*(97055 - 59575*rr) + Q7^2*Q8*(-114524 - 58412*rr) + 
  Q8^3*(-18461 - 52553*rr) + Q3^2*Q6*(-36525 - 51815*rr) + 
  Q0*Q1*Q3*(50625 - 51625*rr) + Q2*Q3*Q9*(-106312 - 51152*rr) + 
  Q1*Q5^2*(25905 - 48795*rr) + Q2*Q3*Q4*(-76810 - 46820*rr) + 
  Q2*Q4*Q9*(63688 - 45928*rr) + Q4*Q5*Q6*(-52950 - 43940*rr) + 
  Q1*Q8^2*(-158871 - 42155*rr) + Q1*Q2*Q8*(-350391 - 41467*rr) + 
  Q0*Q5*Q9*(-168600 - 41400*rr) + Q6^2*Q7*(6812 - 40722*rr) + 
  Q1*Q5*Q6*(146265 - 40715*rr) + Q4*Q6^2*(124275 - 36415*rr) + 
  Q0*Q2*Q5*(-187000 - 36125*rr) + Q1*Q3*Q8*(89485 - 34847*rr) + 
  Q1*Q6*Q8*(-130116 - 34496*rr) + Q0*Q4*Q6*(-295125 - 34000*rr) + 
  Q2^2*Q6*(-64410 - 33410*rr) + Q1*Q4*Q7*(292888 - 32156*rr) + 
  Q1*Q6*Q7*(198928 - 32040*rr) + Q0*Q1*Q5*(-62500 - 31750*rr) + 
  Q7^2*Q9*(-10642 - 30506*rr) + Q3*Q4*Q9*(-188587 - 30479*rr) + 
  Q2*Q5*Q7*(-321865 - 29597*rr) + Q0*Q8^2*(92315 - 29165*rr) + 
  Q0*Q6*Q9*(147075 - 26025*rr) + Q1*Q3*Q6*(175215 - 23015*rr) + 
  Q0*Q2*Q7*(-175775 - 22825*rr) + Q3*Q8*Q9*(170671 - 22637*rr) + 
  Q0*Q3*Q6*(-229125 - 22625*rr) + Q1*Q2^2*(407490 - 21410*rr) + 
  Q1*Q5*Q9*(280566 - 20202*rr) + Q5^3*(-6325 - 19955*rr) + 
  Q0*Q6^2*(99625 - 19500*rr) + Q0*Q2*Q9*(-164425 - 19375*rr) + 
  Q0*Q5*Q8*(10850 - 18350*rr) + Q1^2*Q8*(69076 - 18100*rr) + 
  Q2*Q6*Q8*(186092 - 17112*rr) + Q3*Q4*Q5*(4750 - 15040*rr) + 
  Q0^2*Q8*(-37500 - 15000*rr) + Q2^3*(162230 - 13610*rr) + 
  Q5^2*Q6*(11625 - 12865*rr) + Q5^2*Q8*(-159551 - 12311*rr) + 
  Q2*Q3*Q8*(70506 - 11702*rr) + Q5*Q7^2*(21931 - 11441*rr) + 
  Q0*Q5^2*(67000 - 10875*rr) + Q0^2*Q5*(71875 - 9375*rr) + 
  Q0^2*Q7*(20000 - 8750*rr) + Q3^2*Q8*(-366965 - 8321*rr) + 
  Q4^2*Q8*(103387 - 7855*rr) + Q3*Q7*Q9*(180882 - 7174*rr) + 
  Q0*Q1*Q9*(-114850 - 6900*rr) + Q0^2*Q3*(37500 - 6250*rr) + 
  Q3*Q6^2*(67925 - 5305*rr) + Q3*Q4^2*(102175 - 5155*rr) + 
  Q0^2*Q6*(-75000 - 3125*rr) + Q2^2*Q3*(-139550 - 2690*rr) + 
  Q3*Q6*Q9*(-136839 - 2499*rr) + Q0*Q3*Q5*(-150375 - 1875*rr) + 
  Q3*Q7^2*(294239 - 77*rr) + Q2*Q4*Q8*(279224 + 488*rr) + 
  Q1*Q2*Q7*(133287 + 731*rr) + Q3*Q5*Q6*(-26735 + 1175*rr) + 
  Q1*Q3*Q7*(-107389 + 1591*rr) + Q1^2*Q2*(298510 + 1830*rr) + 
  Q2*Q8^2*(-143820 + 2244*rr) + Q5^2*Q7*(296469 + 2701*rr) + 
  Q0^2*Q2*(-18750 + 3125*rr) + Q3*Q9^2*(189906 + 3450*rr) + 
  Q4*Q9^2*(202669 + 3833*rr) + Q1^2*Q4*(-52120 + 4470*rr) + 
  Q3*Q7*Q8*(-104994 + 4902*rr) + Q6^2*Q8*(39796 + 4946*rr) + 
  Q1*Q5*Q7*(-265312 + 6340*rr) + Q3*Q4*Q6*(81885 + 7195*rr) + 
  Q1^2*Q6*(-15060 + 7400*rr) + Q1*Q3*Q9*(-57483 + 7965*rr) + 
  Q4*Q5^2*(22105 + 8565*rr) + Q2*Q5*Q6*(50045 + 8995*rr) + 
  Q0^2*Q1*(65625 + 9375*rr) + Q0*Q1^2*(-282750 + 10000*rr) + 
  Q7*Q9^2*(-162000 + 10544*rr) + Q2*Q3^2*(-151515 + 10675*rr) + 
  Q0*Q4*Q5*(32125 + 11000*rr) + Q1^3*(31290 + 12070*rr) + 
  Q1^2*Q5*(-9925 + 12455*rr) + Q0^2*Q4*(-25000 + 12500*rr) + 
  Q1*Q4^2*(162165 + 13525*rr) + Q0*Q1*Q6*(70250 + 14000*rr) + 
  Q2*Q4*Q5*(-5605 + 14525*rr) + Q0*Q2^2*(19875 + 15750*rr) + 
  Q2*Q3*Q5*(26835 + 16045*rr) + Q0*Q3*Q8*(-58475 + 16175*rr) + 
  Q2^2*Q7*(344203 + 16679*rr) + Q0*Q1*Q8*(101050 + 17450*rr) + 
  Q4^3*(-60060 + 17560*rr) + Q4*Q6*Q7*(-50621 + 17687*rr) + 
  Q0*Q6*Q8*(-43600 + 17850*rr) + Q3*Q5*Q7*(-217058 + 18458*rr) + 
  Q8^2*Q9*(260737 + 21021*rr) + Q0*Q3^2*(43375 + 21375*rr) + 
  Q0*Q2*Q8*(-174200 + 21450*rr) + Q1*Q6^2*(-38790 + 21690*rr) + 
  Q3^3*(-65870 + 22370*rr) + Q6^3*(-49085 + 23465*rr) + 
  Q1^2*Q3*(98525 + 24395*rr) + Q6*Q8*Q9*(-266755 + 24537*rr) + 
  Q5*Q6*Q7*(-255445 + 26219*rr) + Q2*Q6^2*(65705 + 27175*rr) + 
  Q1*Q2*Q5*(-22735 + 27685*rr) + Q3^2*Q7*(-191372 + 27780*rr) + 
  Q3^2*Q4*(-64955 + 28465*rr) + Q5*Q8*Q9*(231261 + 29001*rr) + 
  Q2*Q3*Q7*(4015 + 29403*rr) + Q2*Q4^2*(-162710 + 30730*rr) + 
  Q1^2*Q9*(-224625 + 31019*rr) + Q5*Q6^2*(36925 + 32285*rr) + 
  Q0^2*Q9*(-10625 + 33125*rr) + Q0*Q6*Q7*(-72075 + 33475*rr) + 
  Q0*Q2*Q3*(-750 + 34875*rr) + Q4*Q7*Q8*(-412382 + 36362*rr) + 
  Q1*Q4*Q6*(86735 + 36765*rr) + Q4^2*Q5*(89600 + 38370*rr) + 
  Q0*Q1*Q2*(-104500 + 39000*rr) + Q0*Q7*Q9*(-114215 + 43165*rr) + 
  Q1*Q6*Q9*(16322 + 43838*rr) + Q4^2*Q7*(122482 + 44284*rr) + 
  Q2*Q6*Q7*(170401 + 45321*rr) + Q0*Q3*Q9*(-123100 + 48100*rr) + 
  Q0*Q5*Q7*(-78600 + 48850*rr) + Q0*Q4*Q9*(-139300 + 50150*rr) + 
  Q6*Q7*Q8*(412671 + 51651*rr) + Q5*Q8^2*(129426 + 52778*rr) + 
  Q4*Q6*Q8*(171869 + 53709*rr) + Q0*Q4*Q8*(65650 + 57000*rr) + 
  Q0*Q8*Q9*(160885 + 57645*rr) + Q1*Q3*Q5*(-155460 + 59490*rr) + 
  Q3^2*Q9*(-131264 + 61576*rr) + Q0*Q4^2*(153625 + 64000*rr) + 
  Q0*Q3*Q7*(50400 + 64250*rr) + Q0*Q3*Q4*(71250 + 67750*rr) + 
  Q9^3*(-34623 + 68765*rr) + Q5^2*Q9*(45970 + 69900*rr) + 
  Q6^2*Q9*(-124446 + 75386*rr) + Q4*Q8^2*(262242 + 79450*rr) + 
  Q2*Q4*Q6*(-26065 + 82745*rr) + Q2^2*Q8*(23729 + 83621*rr) + 
  Q3*Q4*Q7*(-75811 + 85105*rr) + Q1*Q8*Q9*(272735 + 86835*rr) + 
  Q4^2*Q6*(-8615 + 88595*rr) + Q6*Q7^2*(-155087 + 88605*rr) + 
  Q0*Q7*Q8*(174460 + 90640*rr) + Q2^2*Q4*(-1700 + 99360*rr) + 
  Q1*Q2*Q3*(46750 + 100130*rr) + Q2*Q6*Q9*(144098 + 100218*rr) + 
  Q4*Q5*Q8*(-204736 + 105452*rr) + Q2^2*Q5*(-259525 + 106605*rr) + 
  Q2*Q9^2*(147015 + 118667*rr) + Q3*Q5*Q9*(-271840 + 124828*rr) + 
  Q2*Q7^2*(278806 + 128702*rr) + Q6*Q9^2*(10795 + 134487*rr) + 
  Q1*Q2*Q4*(-78930 + 136150*rr) + Q8*Q9^2*(-223965 + 143351*rr) + 
  Q2*Q5*Q9*(316569 + 154725*rr) + Q5*Q6*Q8*(-261936 + 158440*rr) + 
  Q2*Q8*Q9*(231440 + 164064*rr) + Q2*Q7*Q9*(-318668 + 166196*rr) + 
  Q1*Q7*Q8*(63634 + 179642*rr) + Q6*Q8^2*(186209 + 186557*rr) + 
  Q1*Q7^2*(97859 + 189367*rr) + Q2*Q7*Q8*(-235648 + 189904*rr) + 
  Q2*Q4*Q7*(-1744 + 220276*rr), Q1*Q5*Q7*(-164265 - 396825*rr) + 
  Q1*Q2*Q9*(-1213 - 323601*rr) + Q5*Q7*Q8*(94374 - 260114*rr) + 
  Q3*Q5*Q8*(-32512 - 234964*rr) + Q3*Q5*Q7*(235586 - 222450*rr) + 
  Q1*Q4*Q5*(-123050 - 213480*rr) + Q1*Q5*Q8*(-298447 - 206467*rr) + 
  Q3*Q4*Q7*(166337 - 198751*rr) + Q1*Q4*Q8*(-186002 - 195394*rr) + 
  Q3*Q7^2*(-409717 - 178737*rr) + Q1*Q3*Q9*(54458 - 177430*rr) + 
  Q0*Q1*Q8*(317105 - 143305*rr) + Q3*Q7*Q8*(-236388 - 135796*rr) + 
  Q1*Q7*Q8*(-702231 - 133595*rr) + Q2*Q3*Q7*(-54079 - 127907*rr) + 
  Q6*Q7^2*(30367 - 119965*rr) + Q4^2*Q9*(-260203 - 116987*rr) + 
  Q0*Q3*Q6*(-181925 - 111250*rr) + Q0*Q6*Q9*(375175 - 109215*rr) + 
  Q0*Q9^2*(-85872 - 105048*rr) + Q8^2*Q9*(267315 - 101369*rr) + 
  Q0*Q2*Q6*(-260725 - 96450*rr) + Q0*Q2^2*(-110325 - 95650*rr) + 
  Q0*Q7*Q9*(316738 - 94558*rr) + Q0*Q1*Q4*(-209225 - 92575*rr) + 
  Q1^2*Q3*(-106025 - 90915*rr) + Q0*Q2*Q8*(286280 - 89530*rr) + 
  Q3*Q6*Q8*(-104065 - 88621*rr) + Q2*Q3*Q6*(-54255 - 88145*rr) + 
  Q1*Q6*Q8*(-492 - 82880*rr) + Q7^2*Q9*(-84527 - 78835*rr) + 
  Q5*Q6*Q9*(-330248 - 76436*rr) + Q0*Q1*Q2*(-68875 - 72675*rr) + 
  Q3*Q4*Q9*(-167314 - 71598*rr) + Q2*Q4*Q9*(279002 - 70426*rr) + 
  Q0*Q4*Q6*(-130625 - 69400*rr) + Q2*Q8*Q9*(63368 - 67448*rr) + 
  Q5*Q9^2*(-518745 - 66773*rr) + Q3*Q4^2*(188225 - 65235*rr) + 
  Q2*Q5*Q9*(-41270 - 64734*rr) + Q3*Q8^2*(-147334 - 62958*rr) + 
  Q2*Q4^2*(-91160 - 62020*rr) + Q5*Q6^2*(-26365 - 61865*rr) + 
  Q0*Q4*Q9*(-120135 - 61555*rr) + Q1*Q2^2*(19555 - 59715*rr) + 
  Q0*Q1*Q9*(-156165 - 56885*rr) + Q1*Q3*Q7*(-123383 - 54003*rr) + 
  Q2*Q4*Q8*(148610 - 51534*rr) + Q5*Q8^2*(228285 - 49799*rr) + 
  Q0*Q7^2*(240785 - 48639*rr) + Q1*Q2*Q8*(62299 - 46705*rr) + 
  Q4*Q7*Q8*(94781 - 43975*rr) + Q4*Q6*Q7*(-31474 - 43634*rr) + 
  Q1*Q2*Q3*(90325 - 43425*rr) + Q3^2*Q9*(18740 - 43140*rr) + 
  Q2*Q3*Q9*(-472068 - 41076*rr) + Q4*Q5^2*(74340 - 38220*rr) + 
  Q5^3*(-13435 - 37475*rr) + Q4*Q6*Q9*(145603 - 37161*rr) + 
  Q0*Q4*Q8*(60365 - 36885*rr) + Q4*Q9^2*(21465 - 35979*rr) + 
  Q1*Q3*Q6*(140280 - 35640*rr) + Q0*Q4*Q5*(69825 - 35550*rr) + 
  Q3*Q7*Q9*(305067 - 34449*rr) + Q1*Q3*Q4*(79100 - 32080*rr) + 
  Q1*Q5^2*(108750 - 30350*rr) + Q3*Q4*Q6*(126805 - 29085*rr) + 
  Q5*Q8*Q9*(455875 - 28633*rr) + Q3*Q5^2*(276310 - 27160*rr) + 
  Q0^2*Q6*(-41250 - 26875*rr) + Q4^2*Q6*(73705 - 26045*rr) + 
  Q0*Q2*Q9*(-204350 - 25840*rr) + Q2*Q5*Q7*(-31173 - 25545*rr) + 
  Q2^2*Q3*(262920 - 24700*rr) + Q2*Q5^2*(-297565 - 24415*rr) + 
  Q0*Q3*Q9*(-430650 - 24390*rr) + Q0*Q2*Q4*(-109100 - 23600*rr) + 
  Q5^2*Q7*(115634 - 23236*rr) + Q0*Q5^2*(-121950 - 23075*rr) + 
  Q0*Q4*Q7*(143145 - 22255*rr) + Q2^2*Q9*(-171602 - 22058*rr) + 
  Q2^2*Q8*(95906 - 19598*rr) + Q3^2*Q6*(179720 - 18550*rr) + 
  Q0*Q3*Q8*(239415 - 17985*rr) + Q4*Q5*Q6*(19495 - 14515*rr) + 
  Q0*Q5*Q8*(-202295 - 13005*rr) + Q1*Q6*Q7*(10090 - 11894*rr) + 
  Q4*Q5*Q8*(236453 - 11423*rr) + Q0^2*Q8*(-70875 - 10125*rr) + 
  Q1*Q2*Q5*(227740 - 9690*rr) + Q3^3*(-104070 - 8550*rr) + 
  Q1*Q7^2*(110041 - 8235*rr) + Q0^2*Q2*(-18125 - 7500*rr) + 
  Q2*Q6*Q7*(262115 - 5861*rr) + Q0*Q6^2*(116950 - 4450*rr) + 
  Q0^2*Q5*(27500 - 4375*rr) + Q3*Q4*Q5*(-221070 - 4360*rr) + 
  Q1^3*(143220 - 4220*rr) + Q1*Q8^2*(-32786 - 3802*rr) + 
  Q0*Q3*Q5*(-76150 - 3100*rr) + Q1*Q4*Q6*(-895 - 2795*rr) + 
  Q4*Q7*Q9*(-466484 - 2532*rr) + Q8^3*(-300448 - 2336*rr) + 
  Q2^3*(30770 - 2210*rr) + Q0*Q1*Q3*(108100 - 1850*rr) + 
  Q1*Q5*Q6*(-97630 - 1740*rr) + Q6^2*Q9*(-125999 - 1119*rr) + 
  Q2^2*Q6*(-49825 - 415*rr) + Q6^2*Q7*(-149282 - 154*rr) + 
  Q1^2*Q2*(234840 - 120*rr) + Q2*Q6*Q8*(498210 + 38*rr) + 
  Q3*Q9^2*(289674 + 1378*rr) + Q2*Q7*Q8*(-337974 + 1666*rr) + 
  Q1*Q2*Q6*(141610 + 2150*rr) + Q1*Q8*Q9*(30097 + 2861*rr) + 
  Q0*Q1*Q5*(279450 + 3500*rr) + Q0*Q1*Q6*(98000 + 4075*rr) + 
  Q4*Q8*Q9*(-32450 + 6614*rr) + Q3^2*Q5*(148875 + 8105*rr) + 
  Q1*Q3*Q8*(271498 + 8178*rr) + Q0^2*Q3*(11250 + 9375*rr) + 
  Q3^2*Q8*(-53222 + 11818*rr) + Q6^2*Q8*(-201501 + 13989*rr) + 
  Q4^3*(-186960 + 15740*rr) + Q3*Q5*Q6*(117650 + 16310*rr) + 
  Q4^2*Q5*(-64845 + 20075*rr) + Q1*Q6^2*(195 + 20605*rr) + 
  Q0*Q8^2*(-217983 + 20977*rr) + Q0*Q4^2*(130250 + 21275*rr) + 
  Q0^2*Q4*(-142500 + 21875*rr) + Q6^3*(9160 + 22600*rr) + 
  Q0*Q2*Q7*(39200 + 22920*rr) + Q0^2*Q9*(-87625 + 24375*rr) + 
  Q0*Q8*Q9*(502392 + 25072*rr) + Q3*Q6^2*(-34755 + 25445*rr) + 
  Q0^2*Q1*(72500 + 26250*rr) + Q2^2*Q4*(128620 + 29580*rr) + 
  Q0*Q5*Q6*(120175 + 29950*rr) + Q2*Q3^2*(172965 + 30735*rr) + 
  Q5*Q6*Q7*(117194 + 31794*rr) + Q4*Q6^2*(-55515 + 31895*rr) + 
  Q5^2*Q8*(-96317 + 32609*rr) + Q5^2*Q6*(-126520 + 33170*rr) + 
  Q0*Q5*Q9*(349360 + 33690*rr) + Q0*Q1*Q7*(-221330 + 34520*rr) + 
  Q7^3*(320804 + 34580*rr) + Q4*Q7^2*(224158 + 35878*rr) + 
  Q5*Q7*Q9*(-288597 + 37055*rr) + Q3*Q4*Q8*(228660 + 37284*rr) + 
  Q3^2*Q7*(10773 + 38569*rr) + Q9^3*(39301 + 39249*rr) + 
  Q2*Q5*Q6*(7555 + 43895*rr) + Q0*Q1^2*(-27975 + 47125*rr) + 
  Q2*Q4*Q7*(-305066 + 47762*rr) + Q1^2*Q6*(48290 + 48170*rr) + 
  Q3*Q5*Q9*(7522 + 51062*rr) + Q2*Q6^2*(-113230 + 52630*rr) + 
  Q1*Q7*Q9*(-286735 + 57773*rr) + Q6*Q7*Q8*(61784 + 58376*rr) + 
  Q0*Q3^2*(-97325 + 58525*rr) + Q1*Q3^2*(-78880 + 60500*rr) + 
  Q4*Q5*Q9*(24524 + 62040*rr) + Q1*Q5*Q9*(347225 + 62685*rr) + 
  Q4*Q5*Q7*(-178953 + 63551*rr) + Q3^2*Q4*(-88965 + 66705*rr) + 
  Q3*Q6*Q7*(22936 + 67100*rr) + Q0^2*Q7*(16625 + 67625*rr) + 
  Q2^2*Q7*(28290 + 69282*rr) + Q0*Q5*Q7*(-216530 + 69950*rr) + 
  Q4*Q6*Q8*(-27593 + 71051*rr) + Q1^2*Q9*(247172 + 72452*rr) + 
  Q0*Q2*Q5*(275400 + 77200*rr) + Q0*Q6*Q7*(19500 + 78470*rr) + 
  Q5^2*Q9*(219509 + 78925*rr) + Q2*Q4*Q6*(106530 + 80850*rr) + 
  Q0*Q2*Q3*(69275 + 82275*rr) + Q2*Q3*Q4*(322615 + 83385*rr) + 
  Q1*Q6*Q9*(-355512 + 83808*rr) + Q1^2*Q8*(87548 + 85660*rr) + 
  Q1^2*Q7*(101519 + 86139*rr) + Q0*Q3*Q7*(156270 + 88970*rr) + 
  Q0*Q6*Q8*(21915 + 90555*rr) + Q4^2*Q7*(181376 + 91196*rr) + 
  Q1*Q4^2*(-354450 + 91540*rr) + Q2*Q7*Q9*(165100 + 92284*rr) + 
  Q5*Q6*Q8*(-186517 + 92851*rr) + Q1*Q4*Q9*(-151674 + 97374*rr) + 
  Q2*Q6*Q9*(-20150 + 98610*rr) + Q3*Q6*Q9*(-28241 + 100611*rr) + 
  Q1*Q4*Q7*(-280838 + 109558*rr) + Q2^2*Q5*(76720 + 110250*rr) + 
  Q0*Q3*Q4*(-267725 + 110325*rr) + Q2*Q7^2*(343546 + 110514*rr) + 
  Q2*Q4*Q5*(-220490 + 110610*rr) + Q0*Q7*Q8*(-10770 + 113146*rr) + 
  Q2*Q3*Q5*(-245830 + 113480*rr) + Q7*Q9^2*(568538 + 115058*rr) + 
  Q2*Q8^2*(407185 + 120429*rr) + Q1^2*Q4*(242725 + 125865*rr) + 
  Q1*Q2*Q7*(126738 + 130922*rr) + Q8*Q9^2*(-506415 + 137165*rr) + 
  Q7*Q8^2*(-59272 + 140600*rr) + Q2*Q3*Q8*(-249592 + 142064*rr) + 
  Q4^2*Q8*(282569 + 142521*rr) + Q6*Q9^2*(-28124 + 144084*rr) + 
  Q3*Q8*Q9*(194367 + 146787*rr) + Q6*Q7*Q9*(-340911 + 174693*rr) + 
  Q4*Q8^2*(27481 + 177429*rr) + Q1*Q3*Q5*(163105 + 180195*rr) + 
  Q7*Q8*Q9*(-278684 + 181204*rr) + Q2*Q5*Q8*(-348268 + 191444*rr) + 
  Q6*Q8^2*(96072 + 206296*rr) + Q1*Q2*Q4*(-113975 + 209855*rr) + 
  Q6*Q8*Q9*(-250869 + 210879*rr) + Q1*Q9^2*(-22329 + 224491*rr) + 
  Q2*Q9^2*(103877 + 224545*rr) + Q1^2*Q5*(-318100 + 226650*rr) + 
  Q5*Q7^2*(-244897 + 254723*rr) + Q7^2*Q8*(-344586 + 287838*rr), 
 Q4*Q7*Q9*(-681914 - 319538*rr) + Q1*Q7^2*(328293 - 219359*rr) + 
  Q2^2*Q8*(132562 - 205430*rr) + Q1*Q2*Q8*(-167009 - 202445*rr) + 
  Q2*Q8*Q9*(30422 - 183858*rr) + Q3*Q7^2*(9946 - 152542*rr) + 
  Q2*Q6*Q8*(4401 - 147479*rr) + Q1*Q7*Q8*(-317903 - 141443*rr) + 
  Q2*Q3*Q7*(24385 - 138715*rr) + Q2^2*Q5*(229060 - 132510*rr) + 
  Q2^2*Q9*(46305 - 130835*rr) + Q1*Q3*Q9*(-393947 - 128811*rr) + 
  Q6*Q8^2*(132575 - 127133*rr) + Q4^2*Q9*(383267 - 125361*rr) + 
  Q2*Q4*Q8*(497418 - 121722*rr) + Q1*Q8^2*(274662 - 120866*rr) + 
  Q3*Q5*Q9*(24589 - 114643*rr) + Q3*Q7*Q9*(67121 - 114259*rr) + 
  Q0*Q5*Q6*(-153575 - 113050*rr) + Q7*Q8*Q9*(79981 - 112551*rr) + 
  Q1*Q5^2*(25780 - 110560*rr) + Q3^3*(47110 - 108370*rr) + 
  Q6*Q8*Q9*(-189943 - 103835*rr) + Q0*Q7*Q9*(151183 - 103493*rr) + 
  Q1*Q3*Q5*(-94685 - 102125*rr) + Q5*Q8^2*(-258085 - 93553*rr) + 
  Q5*Q7*Q9*(-156583 - 92331*rr) + Q9^3*(-99590 - 89966*rr) + 
  Q0*Q8^2*(197992 - 87408*rr) + Q5*Q7*Q8*(-195650 - 87322*rr) + 
  Q2*Q5*Q7*(-79296 - 82380*rr) + Q0*Q3*Q6*(-70925 - 82250*rr) + 
  Q5*Q7^2*(-39537 - 80205*rr) + Q0*Q1*Q9*(166635 - 80185*rr) + 
  Q1*Q4*Q8*(-9550 - 77274*rr) + Q1*Q6*Q8*(-39317 - 76285*rr) + 
  Q2*Q7*Q8*(100464 - 74688*rr) + Q3^2*Q8*(255629 - 73527*rr) + 
  Q5*Q6*Q7*(106803 - 69753*rr) + Q0*Q8*Q9*(-193528 - 67768*rr) + 
  Q0*Q1*Q2*(53750 - 67425*rr) + Q1*Q4^2*(-119250 - 66030*rr) + 
  Q5*Q6*Q8*(455054 - 63538*rr) + Q5^2*Q9*(-79497 - 62105*rr) + 
  Q5*Q9^2*(-173506 - 60202*rr) + Q4*Q7*Q8*(130415 - 59533*rr) + 
  Q0*Q7*Q8*(-95985 - 58329*rr) + Q0*Q6*Q8*(-190735 - 58295*rr) + 
  Q1*Q2*Q7*(92156 - 58128*rr) + Q0*Q6*Q9*(285325 - 55765*rr) + 
  Q1^2*Q5*(217730 - 54450*rr) + Q2*Q3^2*(-71505 - 53815*rr) + 
  Q2*Q7*Q9*(-134708 - 51684*rr) + Q1*Q3*Q7*(-297692 - 50300*rr) + 
  Q1*Q3*Q6*(177625 - 50045*rr) + Q1*Q4*Q6*(-71245 - 49145*rr) + 
  Q3*Q9^2*(79924 - 45356*rr) + Q1*Q2*Q5*(-3295 - 42255*rr) + 
  Q4*Q8*Q9*(93108 - 40332*rr) + Q3*Q4*Q8*(-218548 - 38984*rr) + 
  Q0*Q1*Q3*(245350 - 38725*rr) + Q4^2*Q5*(-42310 - 37650*rr) + 
  Q0*Q9^2*(-36037 - 36993*rr) + Q0*Q5*Q7*(179170 - 34800*rr) + 
  Q3*Q8*Q9*(340708 - 34652*rr) + Q4*Q6*Q7*(-20370 - 34070*rr) + 
  Q4^2*Q8*(69639 - 33707*rr) + Q2*Q7^2*(301024 - 33632*rr) + 
  Q3*Q8^2*(166170 - 32654*rr) + Q3*Q4*Q9*(611295 - 32501*rr) + 
  Q2^2*Q3*(-7880 - 32120*rr) + Q6^3*(26890 - 31100*rr) + 
  Q0*Q3*Q9*(-210725 - 30065*rr) + Q0*Q2*Q6*(-273975 - 29950*rr) + 
  Q1*Q2*Q3*(-10925 - 29295*rr) + Q3*Q4*Q5*(-74520 - 28710*rr) + 
  Q5*Q8*Q9*(37944 - 28048*rr) + Q1*Q6*Q7*(118689 - 25971*rr) + 
  Q2*Q4*Q5*(239740 - 25640*rr) + Q0*Q1^2*(-106225 - 25625*rr) + 
  Q0*Q4^2*(-14625 - 24725*rr) + Q2^2*Q6*(15440 - 23640*rr) + 
  Q2*Q4*Q9*(81498 - 23358*rr) + Q5^2*Q8*(266894 - 23302*rr) + 
  Q6*Q7*Q8*(151917 - 22039*rr) + Q6^2*Q9*(-259835 - 21537*rr) + 
  Q1*Q2^2*(-238140 - 20840*rr) + Q1^3*(146230 - 20810*rr) + 
  Q2*Q5*Q6*(-82355 - 20615*rr) + Q3*Q6*Q9*(278909 - 18035*rr) + 
  Q1*Q4*Q9*(-248667 - 16195*rr) + Q3^2*Q9*(212466 - 12446*rr) + 
  Q0*Q1*Q8*(16655 - 11955*rr) + Q0*Q1*Q7*(316395 - 11255*rr) + 
  Q3^2*Q5*(208995 - 10875*rr) + Q2*Q3*Q6*(-152425 - 10545*rr) + 
  Q5^2*Q6*(218980 - 9100*rr) + Q8^2*Q9*(-27006 - 6278*rr) + 
  Q0*Q2*Q8*(-53170 - 3430*rr) + Q0*Q5*Q9*(-180590 - 1610*rr) + 
  Q1*Q2*Q6*(109290 - 1140*rr) + Q1*Q6^2*(-71720 + 60*rr) + 
  Q1*Q6*Q9*(-87877 + 2219*rr) + Q3*Q6*Q7*(169417 + 2521*rr) + 
  Q2*Q6*Q9*(-331897 + 2771*rr) + Q0^2*Q4*(-42500 + 3125*rr) + 
  Q0^2*Q3*(70625 + 3125*rr) + Q2^2*Q4*(-137365 + 4725*rr) + 
  Q0^2*Q2*(-15000 + 5000*rr) + Q2*Q4*Q6*(-71955 + 5745*rr) + 
  Q6^2*Q7*(27196 + 6194*rr) + Q0^2*Q7*(-9000 + 7000*rr) + 
  Q0*Q1*Q4*(166650 + 7175*rr) + Q0*Q1*Q5*(106325 + 7375*rr) + 
  Q0^2*Q8*(57250 + 10500*rr) + Q0^2*Q1*(-36875 + 10625*rr) + 
  Q6^2*Q8*(90811 + 10783*rr) + Q0*Q4*Q6*(-64625 + 11975*rr) + 
  Q1*Q5*Q6*(53705 + 13435*rr) + Q0^2*Q6*(-38125 + 13750*rr) + 
  Q5^3*(-40665 + 14385*rr) + Q0*Q3^2*(-76700 + 14525*rr) + 
  Q0*Q2^2*(124175 + 14600*rr) + Q3*Q4^2*(-178495 + 15895*rr) + 
  Q2*Q6^2*(-62055 + 16045*rr) + Q0*Q2*Q4*(51150 + 17150*rr) + 
  Q0^2*Q5*(27500 + 17500*rr) + Q2*Q3*Q5*(77670 + 18240*rr) + 
  Q4*Q5*Q9*(-82813 + 18263*rr) + Q5*Q6*Q9*(301878 + 18362*rr) + 
  Q0*Q6^2*(103950 + 20175*rr) + Q4^2*Q6*(53505 + 20675*rr) + 
  Q3*Q7*Q8*(-30242 + 21238*rr) + Q1^2*Q8*(-139474 + 23406*rr) + 
  Q4^2*Q7*(238080 + 23876*rr) + Q4*Q5*Q7*(33913 + 25225*rr) + 
  Q3*Q5^2*(-112385 + 25315*rr) + Q0^2*Q9*(39875 + 25625*rr) + 
  Q1^2*Q2*(15835 + 25945*rr) + Q1*Q2*Q9*(250633 + 26101*rr) + 
  Q2*Q5^2*(-130705 + 26155*rr) + Q0*Q4*Q9*(273090 + 28620*rr) + 
  Q3*Q5*Q6*(123215 + 31285*rr) + Q5*Q6^2*(-124335 + 33385*rr) + 
  Q0*Q6*Q7*(-103950 + 33820*rr) + Q0*Q5^2*(-59200 + 33925*rr) + 
  Q0*Q2*Q7*(41075 + 36745*rr) + Q3*Q6^2*(40905 + 36875*rr) + 
  Q0*Q2*Q5*(-79100 + 38075*rr) + Q4*Q6*Q8*(334420 + 39076*rr) + 
  Q3^2*Q4*(-138385 + 39465*rr) + Q2*Q6*Q7*(289014 + 40658*rr) + 
  Q2*Q3*Q4*(-16295 + 42445*rr) + Q6*Q7*Q9*(45106 + 42594*rr) + 
  Q4*Q6^2*(-9160 + 42790*rr) + Q0*Q3*Q5*(-175150 + 43775*rr) + 
  Q0*Q3*Q4*(-29725 + 43950*rr) + Q0*Q3*Q7*(128820 + 44420*rr) + 
  Q4*Q5*Q6*(47660 + 46350*rr) + Q1*Q4*Q7*(132674 + 47558*rr) + 
  Q2^2*Q7*(-52321 + 47579*rr) + Q0*Q4*Q8*(62690 + 47740*rr) + 
  Q3*Q4*Q6*(-106450 + 49110*rr) + Q1^2*Q6*(-371840 + 49360*rr) + 
  Q3*Q4*Q7*(294610 + 49878*rr) + Q5^2*Q7*(222266 + 54656*rr) + 
  Q1*Q2*Q4*(90860 + 57050*rr) + Q2*Q3*Q8*(42317 + 57113*rr) + 
  Q1*Q5*Q8*(155772 + 58316*rr) + Q4^3*(136605 + 59405*rr) + 
  Q1^2*Q3*(321285 + 60615*rr) + Q3^2*Q7*(-101955 + 65297*rr) + 
  Q0*Q2*Q9*(-104825 + 66135*rr) + Q7^2*Q9*(-211946 + 66846*rr) + 
  Q2^3*(-287720 + 67500*rr) + Q3^2*Q6*(202220 + 68150*rr) + 
  Q1*Q4*Q5*(-97910 + 71430*rr) + Q4*Q5^2*(11900 + 72180*rr) + 
  Q0*Q5*Q8*(218355 + 72295*rr) + Q1^2*Q7*(74787 + 74319*rr) + 
  Q7^3*(311479 + 76859*rr) + Q1^2*Q9*(-224743 + 78285*rr) + 
  Q6*Q9^2*(-18064 + 79176*rr) + Q6*Q7^2*(9047 + 80299*rr) + 
  Q0*Q4*Q7*(-341730 + 80420*rr) + Q1*Q9^2*(312626 + 80458*rr) + 
  Q1*Q7*Q9*(55738 + 82882*rr) + Q2*Q4^2*(-298375 + 83625*rr) + 
  Q0*Q4*Q5*(8075 + 83950*rr) + Q2*Q8^2*(-115442 + 84694*rr) + 
  Q1*Q3^2*(68475 + 85845*rr) + Q1^2*Q4*(-65775 + 87565*rr) + 
  Q2*Q3*Q9*(-17629 + 88543*rr) + Q7^2*Q8*(181500 + 89356*rr) + 
  Q3*Q5*Q7*(88833 + 90289*rr) + Q1*Q3*Q4*(111870 + 96640*rr) + 
  Q0*Q2*Q3*(-94225 + 97525*rr) + Q0*Q3*Q8*(-111910 + 99340*rr) + 
  Q3*Q5*Q8*(54375 + 103211*rr) + Q4*Q6*Q9*(3559 + 104123*rr) + 
  Q0*Q1*Q6*(149750 + 104200*rr) + Q7*Q9^2*(272585 + 105733*rr) + 
  Q4*Q8^2*(255735 + 111531*rr) + Q1*Q5*Q7*(-102502 + 111734*rr) + 
  Q7*Q8^2*(-339177 + 117435*rr) + Q3*Q6*Q8*(133381 + 118369*rr) + 
  Q1*Q3*Q8*(-94307 + 126761*rr) + Q0*Q7^2*(145200 + 130876*rr) + 
  Q2*Q5*Q9*(363365 + 135217*rr) + Q8^3*(223364 + 135732*rr) + 
  Q1*Q5*Q9*(-156191 + 135813*rr) + Q1*Q8*Q9*(-28399 + 140605*rr) + 
  Q4*Q7^2*(163801 + 144525*rr) + Q2*Q5*Q8*(-85998 + 146946*rr) + 
  Q4*Q5*Q8*(-48283 + 152689*rr) + Q2*Q4*Q7*(300182 + 186650*rr) + 
  Q8*Q9^2*(-268506 + 197326*rr) + Q4*Q9^2*(-206407 + 233509*rr) + 
  Q2*Q9^2*(155779 + 235607*rr), Q3*Q7*Q8*(-63365 - 233537*rr) + 
  Q7*Q9^2*(-74030 - 199158*rr) + Q3^2*Q9*(160845 - 198135*rr) + 
  Q0*Q7*Q8*(-276810 - 182190*rr) + Q9^3*(26899 - 180377*rr) + 
  Q2*Q5*Q8*(-182772 - 177508*rr) + Q0*Q7*Q9*(-123290 - 161670*rr) + 
  Q1*Q4*Q9*(157114 - 149482*rr) + Q5^2*Q8*(41882 - 128110*rr) + 
  Q6^2*Q9*(91354 - 127940*rr) + Q1*Q7^2*(112101 - 126031*rr) + 
  Q4*Q7*Q8*(-14947 - 121911*rr) + Q5*Q6*Q8*(-34239 - 121635*rr) + 
  Q1*Q4^2*(244760 - 121160*rr) + Q6*Q8^2*(-270564 - 118772*rr) + 
  Q1^2*Q7*(-117345 - 116805*rr) + Q1*Q4*Q7*(297850 - 110682*rr) + 
  Q3*Q7^2*(49024 - 108432*rr) + Q2*Q7^2*(-188441 - 107733*rr) + 
  Q1^2*Q4*(-224075 - 107275*rr) + Q2*Q3^2*(170615 - 106555*rr) + 
  Q4*Q8^2*(-74127 - 106291*rr) + Q3*Q4*Q8*(119188 - 103940*rr) + 
  Q2*Q4*Q7*(21386 - 102750*rr) + Q2^2*Q5*(-138515 - 96845*rr) + 
  Q6*Q8*Q9*(-47335 - 96555*rr) + Q0*Q5*Q7*(371700 - 93600*rr) + 
  Q1^2*Q8*(146252 - 92732*rr) + Q2*Q3*Q8*(159161 - 89215*rr) + 
  Q0*Q6*Q7*(217950 - 88700*rr) + Q6*Q9^2*(60533 - 76279*rr) + 
  Q0*Q2*Q3*(98750 - 69500*rr) + Q2*Q3*Q5*(146220 - 69140*rr) + 
  Q1*Q6^2*(-89935 - 68245*rr) + Q3*Q8^2*(51566 - 66634*rr) + 
  Q2*Q3*Q7*(-67442 - 66618*rr) + Q1*Q7*Q9*(89479 - 63685*rr) + 
  Q1^2*Q5*(348590 - 62690*rr) + Q3*Q5*Q9*(138490 - 60986*rr) + 
  Q8*Q9^2*(21324 - 58852*rr) + Q4^2*Q6*(42845 - 58005*rr) + 
  Q2*Q6*Q7*(-30392 - 58000*rr) + Q5*Q6*Q7*(63519 - 57141*rr) + 
  Q2*Q7*Q9*(8527 - 56925*rr) + Q0*Q3*Q6*(-58125 - 55875*rr) + 
  Q1*Q2*Q5*(-67185 - 54565*rr) + Q2^2*Q4*(-130680 - 53740*rr) + 
  Q1*Q3*Q5*(-108195 - 53485*rr) + Q3*Q5*Q7*(147820 - 53056*rr) + 
  Q2*Q5^2*(128870 - 51910*rr) + Q6^2*Q8*(58645 - 50533*rr) + 
  Q3*Q4*Q5*(-45985 - 50475*rr) + Q7^2*Q8*(150931 - 49241*rr) + 
  Q4*Q6*Q7*(-30081 - 48881*rr) + Q1^2*Q2*(91250 - 42090*rr) + 
  Q0*Q1*Q2*(69375 - 39750*rr) + Q2*Q4*Q9*(102171 - 38417*rr) + 
  Q0*Q1^2*(-21875 - 37875*rr) + Q0*Q6*Q8*(7300 - 34450*rr) + 
  Q4*Q6^2*(-37455 - 34375*rr) + Q0*Q3*Q9*(-144425 - 33925*rr) + 
  Q4*Q5*Q8*(-20715 - 33339*rr) + Q4^2*Q8*(4465 - 32163*rr) + 
  Q2*Q4^2*(93375 - 31735*rr) + Q1*Q2*Q3*(-208045 - 31195*rr) + 
  Q2*Q4*Q5*(224405 - 31065*rr) + Q2*Q4*Q8*(39071 - 30173*rr) + 
  Q7^2*Q9*(7003 - 30161*rr) + Q6^3*(142635 - 29815*rr) + 
  Q0*Q4^2*(-181625 - 29250*rr) + Q0*Q4*Q9*(357825 - 28325*rr) + 
  Q0*Q3*Q7*(-82300 - 27250*rr) + Q3^3*(-197470 - 26630*rr) + 
  Q0*Q1*Q5*(-90875 - 25500*rr) + Q1*Q6*Q8*(-137478 - 25382*rr) + 
  Q0*Q5*Q8*(-90225 - 24925*rr) + Q2*Q4*Q6*(59355 - 23145*rr) + 
  Q4*Q7^2*(231219 - 22761*rr) + Q0*Q5^2*(-37000 - 22000*rr) + 
  Q2^2*Q3*(44515 - 19455*rr) + Q0*Q6^2*(33125 - 18875*rr) + 
  Q1*Q4*Q6*(-30345 - 17795*rr) + Q5^3*(66605 - 16545*rr) + 
  Q5^2*Q7*(-135209 - 16407*rr) + Q4*Q5^2*(8100 - 14480*rr) + 
  Q2*Q8^2*(-352904 - 13752*rr) + Q3*Q6^2*(-176130 - 13540*rr) + 
  Q0*Q1*Q3*(144375 - 12625*rr) + Q0^2*Q4*(-31250 - 12500*rr) + 
  Q0*Q3*Q4*(8000 - 10000*rr) + Q6*Q7^2*(233949 - 8775*rr) + 
  Q2*Q6^2*(-68440 - 8750*rr) + Q1*Q2*Q9*(156006 - 8322*rr) + 
  Q1^2*Q6*(-127250 - 7590*rr) + Q0*Q4*Q8*(175650 - 7550*rr) + 
  Q1*Q2*Q8*(-342375 - 7339*rr) + Q0^2*Q2*(18750 - 6250*rr) + 
  Q3^2*Q6*(270610 - 5220*rr) + Q0*Q1*Q7*(196800 - 3850*rr) + 
  Q0^2*Q3*(40625 - 3125*rr) + Q0*Q7^2*(-85070 - 2530*rr) + 
  Q5^2*Q6*(-22635 - 2425*rr) + Q0*Q5*Q9*(-156300 - 2000*rr) + 
  Q0*Q8^2*(-52605 - 1005*rr) + Q5^2*Q9*(-34980 + 104*rr) + 
  Q2^2*Q8*(-123371 + 425*rr) + Q1^2*Q9*(-198024 + 672*rr) + 
  Q5*Q8^2*(-453572 + 788*rr) + Q4*Q5*Q6*(-7755 + 1725*rr) + 
  Q1*Q2*Q6*(165675 + 1765*rr) + Q0*Q2*Q7*(65075 + 2625*rr) + 
  Q0^2*Q9*(83125 + 3125*rr) + Q0*Q2^2*(53125 + 5125*rr) + 
  Q0^2*Q7*(-35000 + 7500*rr) + Q1^2*Q3*(170070 + 8010*rr) + 
  Q1*Q5*Q9*(-270772 + 8180*rr) + Q1*Q5^2*(-162670 + 10580*rr) + 
  Q7^3*(-77564 + 10868*rr) + Q3^2*Q4*(-156600 + 11520*rr) + 
  Q0*Q5*Q6*(-90125 + 13000*rr) + Q2*Q5*Q9*(145520 + 13104*rr) + 
  Q4*Q8*Q9*(92513 + 13549*rr) + Q5*Q8*Q9*(-301020 + 13572*rr) + 
  Q1*Q2*Q4*(-54750 + 13590*rr) + Q2*Q3*Q9*(366265 + 13765*rr) + 
  Q0*Q1*Q8*(-148450 + 14450*rr) + Q2*Q9^2*(32029 + 15657*rr) + 
  Q6*Q7*Q8*(-107291 + 16113*rr) + Q7*Q8*Q9*(198961 + 16717*rr) + 
  Q1*Q6*Q7*(-138782 + 17482*rr) + Q0^2*Q8*(112500 + 17500*rr) + 
  Q0*Q3*Q8*(149625 + 19325*rr) + Q2*Q6*Q9*(-96603 + 19509*rr) + 
  Q3*Q5*Q6*(58115 + 20565*rr) + Q1*Q5*Q6*(-25485 + 21845*rr) + 
  Q0^2*Q1*(-43750 + 21875*rr) + Q0^2*Q6*(-3125 + 21875*rr) + 
  Q7*Q8^2*(164971 + 22687*rr) + Q0*Q4*Q6*(197000 + 24125*rr) + 
  Q4*Q7*Q9*(67265 + 24765*rr) + Q4^3*(129305 + 26765*rr) + 
  Q3*Q5^2*(1930 + 26990*rr) + Q4^2*Q5*(-93965 + 27215*rr) + 
  Q0*Q2*Q5*(-159500 + 29750*rr) + Q0*Q1*Q9*(161300 + 30300*rr) + 
  Q3*Q8*Q9*(30341 + 30609*rr) + Q0^2*Q5*(-21875 + 31250*rr) + 
  Q0*Q6*Q9*(-158025 + 31475*rr) + Q4*Q5*Q7*(46986 + 32086*rr) + 
  Q1*Q3*Q8*(-221589 + 33959*rr) + Q1*Q2^2*(-176720 + 35220*rr) + 
  Q2*Q3*Q4*(-8815 + 38815*rr) + Q1*Q8^2*(-256560 + 39504*rr) + 
  Q1*Q5*Q8*(28141 + 40245*rr) + Q4^2*Q7*(220985 + 40755*rr) + 
  Q5*Q9^2*(203323 + 40927*rr) + Q1*Q3*Q9*(-558 + 40934*rr) + 
  Q6^2*Q7*(-134661 + 41065*rr) + Q4*Q5*Q9*(47205 + 41485*rr) + 
  Q5*Q7^2*(-4304 + 41504*rr) + Q3^2*Q5*(-23455 + 41635*rr) + 
  Q5*Q7*Q9*(167673 + 42533*rr) + Q4^2*Q9*(91006 + 43682*rr) + 
  Q0*Q3^2*(-72000 + 43750*rr) + Q3*Q4*Q9*(370968 + 44312*rr) + 
  Q1*Q3*Q6*(-247785 + 45205*rr) + Q8^2*Q9*(-54422 + 45378*rr) + 
  Q2*Q5*Q6*(-41160 + 45570*rr) + Q1^3*(-152680 + 45780*rr) + 
  Q2^3*(-180140 + 46460*rr) + Q3^2*Q8*(243442 + 46954*rr) + 
  Q2^2*Q7*(65840 + 48392*rr) + Q3*Q4*Q6*(-243135 + 48525*rr) + 
  Q0*Q8*Q9*(-191570 + 50290*rr) + Q1*Q9^2*(308292 + 50388*rr) + 
  Q2^2*Q9*(80728 + 51024*rr) + Q0*Q2*Q4*(208625 + 52000*rr) + 
  Q2*Q7*Q8*(178083 + 52391*rr) + Q4*Q6*Q8*(25743 + 52443*rr) + 
  Q3^2*Q7*(216468 + 53268*rr) + Q3*Q4^2*(-403685 + 55635*rr) + 
  Q1*Q3*Q7*(-43235 + 58385*rr) + Q3*Q7*Q9*(-125785 + 58411*rr) + 
  Q0*Q1*Q6*(-99125 + 58500*rr) + Q0*Q2*Q6*(-27375 + 60000*rr) + 
  Q0*Q4*Q7*(-188925 + 60125*rr) + Q0*Q3*Q5*(140625 + 60500*rr) + 
  Q5*Q6^2*(-4795 + 63505*rr) + Q3*Q6*Q7*(-110618 + 65342*rr) + 
  Q3*Q6*Q9*(-196 + 66076*rr) + Q0*Q9^2*(124600 + 66640*rr) + 
  Q1*Q2*Q7*(213273 + 67845*rr) + Q0*Q2*Q8*(-62650 + 69400*rr) + 
  Q2*Q8*Q9*(113628 + 71004*rr) + Q2*Q5*Q7*(-120562 + 71438*rr) + 
  Q0*Q2*Q9*(196975 + 71975*rr) + Q0*Q1*Q4*(151125 + 73500*rr) + 
  Q1*Q6*Q9*(-36861 + 76063*rr) + Q2^2*Q6*(17690 + 80960*rr) + 
  Q1*Q3^2*(145695 + 84945*rr) + Q2*Q3*Q6*(136745 + 84975*rr) + 
  Q6*Q7*Q9*(534130 + 91250*rr) + Q3*Q5*Q8*(220107 + 93055*rr) + 
  Q0*Q4*Q5*(13000 + 94000*rr) + Q3*Q9^2*(56277 + 94545*rr) + 
  Q2*Q6*Q8*(-192417 + 101235*rr) + Q3*Q4*Q7*(147302 + 101754*rr) + 
  Q8^3*(114560 + 106624*rr) + Q1*Q3*Q4*(140110 + 115140*rr) + 
  Q4*Q9^2*(82304 + 115888*rr) + Q5*Q6*Q9*(189133 + 118049*rr) + 
  Q1*Q5*Q7*(-27324 + 119120*rr) + Q5*Q7*Q8*(-195829 + 127471*rr) + 
  Q1*Q4*Q8*(121791 + 134223*rr) + Q3*Q6*Q8*(-24297 + 141327*rr) + 
  Q4*Q6*Q9*(-317320 + 151376*rr) + Q1*Q8*Q9*(-212961 + 168259*rr) + 
  Q1*Q4*Q5*(-590 + 179820*rr) + Q1*Q7*Q8*(-82755 + 225033*rr), 
 Q1*Q2*Q8*(50378 - 275374*rr) + Q4*Q8*Q9*(-252185 - 253781*rr) + 
  Q2*Q6*Q8*(288979 - 192021*rr) + Q4*Q7*Q9*(-365471 - 189715*rr) + 
  Q1*Q2*Q9*(-61021 - 176649*rr) + Q0*Q4*Q7*(238990 - 162510*rr) + 
  Q3*Q7^2*(48325 - 151967*rr) + Q3*Q6*Q7*(221237 - 149271*rr) + 
  Q6*Q7*Q8*(141137 - 147651*rr) + Q0*Q7*Q9*(-71479 - 133271*rr) + 
  Q5*Q7*Q8*(72176 - 130800*rr) + Q3^2*Q9*(-253882 - 125602*rr) + 
  Q4*Q5*Q9*(85429 - 121491*rr) + Q5*Q9^2*(-257370 - 116802*rr) + 
  Q3^2*Q8*(79744 - 109864*rr) + Q3*Q4*Q7*(-82416 - 109500*rr) + 
  Q9^3*(-263781 - 108657*rr) + Q1*Q5^2*(201260 - 104660*rr) + 
  Q5*Q6*Q9*(80653 - 102391*rr) + Q3*Q7*Q9*(164793 - 100571*rr) + 
  Q5*Q7*Q9*(-180043 - 99695*rr) + Q2^2*Q9*(-61000 - 98104*rr) + 
  Q0*Q1*Q4*(127175 - 94775*rr) + Q4*Q5*Q8*(-335514 - 92826*rr) + 
  Q4*Q7*Q8*(-211341 - 91009*rr) + Q6*Q9^2*(-30635 - 90183*rr) + 
  Q0*Q5*Q9*(-135855 - 86245*rr) + Q1*Q6*Q8*(-120601 - 85849*rr) + 
  Q0*Q1*Q7*(-75935 - 82285*rr) + Q1*Q3*Q9*(-189359 - 78887*rr) + 
  Q3*Q4^2*(58930 - 77600*rr) + Q3^2*Q6*(-155940 - 77430*rr) + 
  Q2*Q8*Q9*(87702 - 76722*rr) + Q1*Q4*Q5*(59230 - 76600*rr) + 
  Q1^2*Q8*(79921 - 75899*rr) + Q1*Q3*Q7*(-195311 - 75827*rr) + 
  Q2*Q3*Q6*(-50845 - 71275*rr) + Q0*Q7^2*(-236175 - 70743*rr) + 
  Q3*Q5*Q8*(93370 - 69446*rr) + Q0*Q3*Q8*(60205 - 66895*rr) + 
  Q2*Q3*Q9*(-22346 - 66674*rr) + Q6*Q8*Q9*(-204848 - 66336*rr) + 
  Q1*Q5*Q7*(-292191 - 66239*rr) + Q4*Q6*Q7*(68063 - 65105*rr) + 
  Q2*Q3*Q7*(-60974 - 64006*rr) + Q0*Q8*Q9*(-39481 - 62681*rr) + 
  Q4*Q5*Q6*(-52570 - 62370*rr) + Q2^2*Q6*(-21805 - 61545*rr) + 
  Q6^2*Q9*(59780 - 61342*rr) + Q1*Q2*Q5*(114330 - 59030*rr) + 
  Q0*Q2*Q4*(-50075 - 57325*rr) + Q3*Q8^2*(28047 - 57325*rr) + 
  Q0*Q1*Q9*(-78055 - 55195*rr) + Q0*Q5*Q6*(7600 - 54600*rr) + 
  Q0*Q4*Q6*(-195125 - 52425*rr) + Q7*Q8*Q9*(-280703 - 51267*rr) + 
  Q4^2*Q9*(301767 - 49981*rr) + Q7*Q8^2*(-93926 - 48942*rr) + 
  Q0*Q2*Q6*(-210200 - 48150*rr) + Q0*Q1^2*(-216825 - 47875*rr) + 
  Q1*Q5*Q9*(19353 - 47163*rr) + Q2*Q5*Q7*(-336271 - 46751*rr) + 
  Q0*Q9^2*(285671 - 46581*rr) + Q0*Q3*Q6*(-155600 - 46250*rr) + 
  Q1*Q2^2*(-24885 - 45315*rr) + Q4*Q6*Q8*(240687 - 41757*rr) + 
  Q1*Q4^2*(95485 - 39965*rr) + Q0*Q3*Q9*(-149275 - 36555*rr) + 
  Q1*Q6*Q9*(-7009 - 36377*rr) + Q2*Q7*Q9*(41001 - 35883*rr) + 
  Q3^2*Q4*(85460 - 33340*rr) + Q0*Q1*Q5*(125275 - 33125*rr) + 
  Q2*Q3*Q4*(127945 - 31645*rr) + Q4^2*Q7*(44312 - 31146*rr) + 
  Q1*Q3*Q5*(-147390 - 29650*rr) + Q5*Q7^2*(112865 - 28339*rr) + 
  Q0*Q1*Q3*(117200 - 27200*rr) + Q1*Q2*Q6*(-71500 - 26480*rr) + 
  Q2*Q3^2*(-103365 - 26435*rr) + Q3*Q4*Q8*(-45402 - 26134*rr) + 
  Q5^2*Q6*(46435 - 25085*rr) + Q0^2*Q8*(21375 - 24625*rr) + 
  Q1*Q2*Q7*(14981 - 24123*rr) + Q1*Q6*Q7*(69553 - 22047*rr) + 
  Q6^2*Q7*(30023 - 21241*rr) + Q5^2*Q9*(-23988 - 20600*rr) + 
  Q1*Q4*Q9*(-198797 - 20333*rr) + Q2^3*(-12310 - 20230*rr) + 
  Q1*Q5*Q6*(162575 - 19835*rr) + Q0^2*Q2*(-45625 - 18125*rr) + 
  Q4^2*Q8*(233463 - 16997*rr) + Q0*Q2^2*(70475 - 16925*rr) + 
  Q3*Q5*Q6*(32245 - 16735*rr) + Q3*Q5^2*(-81225 - 15775*rr) + 
  Q3*Q6^2*(15430 - 15240*rr) + Q0*Q1*Q2*(-70250 - 12975*rr) + 
  Q6*Q8^2*(372667 - 11073*rr) + Q5^3*(-59840 - 10220*rr) + 
  Q1^2*Q3*(26505 - 9945*rr) + Q1*Q3*Q4*(153195 - 9645*rr) + 
  Q2*Q6^2*(45405 - 9355*rr) + Q8^2*Q9*(2972 - 8788*rr) + 
  Q5*Q8*Q9*(312919 - 6333*rr) + Q3^2*Q7*(-373498 - 5002*rr) + 
  Q0^2*Q6*(-82500 - 3750*rr) + Q0*Q6*Q7*(-58775 - 3585*rr) + 
  Q4*Q6^2*(64130 - 3090*rr) + Q2^2*Q8*(396740 - 2628*rr) + 
  Q5*Q6*Q7*(-43977 - 2549*rr) + Q3*Q4*Q9*(57712 - 692*rr) + 
  Q1*Q7*Q9*(-17694 - 182*rr) + Q2*Q3*Q8*(-84743 + 309*rr) + 
  Q0*Q1*Q8*(171035 + 515*rr) + Q1^2*Q7*(-71541 + 2527*rr) + 
  Q1^2*Q5*(41425 + 2725*rr) + Q1*Q3*Q6*(177000 + 3330*rr) + 
  Q3*Q5*Q7*(-100000 + 3348*rr) + Q0^2*Q5*(101875 + 3750*rr) + 
  Q3^2*Q5*(220220 + 4020*rr) + Q0*Q5^2*(-20525 + 4350*rr) + 
  Q4*Q9^2*(-87259 + 4673*rr) + Q2^2*Q3*(-132320 + 7600*rr) + 
  Q3*Q7*Q8*(-418812 + 8596*rr) + Q1^2*Q4*(-372250 + 11470*rr) + 
  Q0*Q6^2*(3525 + 11600*rr) + Q3*Q4*Q6*(-21180 + 12410*rr) + 
  Q1*Q4*Q8*(-58966 + 14250*rr) + Q7^3*(308843 + 15327*rr) + 
  Q6^2*Q8*(55783 + 16011*rr) + Q0^2*Q7*(34500 + 19000*rr) + 
  Q0*Q6*Q8*(91880 + 19560*rr) + Q4*Q6*Q9*(65369 + 20045*rr) + 
  Q6^3*(107000 + 20540*rr) + Q2*Q6*Q7*(385484 + 21492*rr) + 
  Q0*Q2*Q7*(81325 + 21865*rr) + Q0^2*Q4*(-41250 + 21875*rr) + 
  Q5*Q6^2*(-5955 + 22175*rr) + Q2*Q5^2*(-42020 + 22880*rr) + 
  Q0*Q1*Q6*(48125 + 23275*rr) + Q0*Q4*Q9*(51330 + 24290*rr) + 
  Q0^2*Q1*(16875 + 24375*rr) + Q2*Q5*Q6*(-21200 + 24810*rr) + 
  Q0^2*Q3*(60000 + 25000*rr) + Q1*Q4*Q6*(80615 + 25345*rr) + 
  Q4*Q5^2*(57500 + 26200*rr) + Q2*Q4^2*(-160200 + 26380*rr) + 
  Q0*Q5*Q8*(-155490 + 26590*rr) + Q1*Q5*Q8*(-95380 + 26740*rr) + 
  Q1^2*Q6*(-122945 + 26825*rr) + Q1*Q6^2*(-107245 + 28235*rr) + 
  Q2*Q7^2*(131348 + 28260*rr) + Q4^3*(28910 + 29910*rr) + 
  Q0*Q2*Q8*(91235 + 30315*rr) + Q0*Q4*Q8*(-108295 + 33155*rr) + 
  Q3*Q6*Q8*(36012 + 33396*rr) + Q2^2*Q5*(139435 + 33605*rr) + 
  Q2*Q4*Q9*(93568 + 33668*rr) + Q0*Q2*Q5*(-44700 + 34400*rr) + 
  Q5^2*Q7*(227292 + 35998*rr) + Q2*Q3*Q5*(141450 + 36070*rr) + 
  Q2*Q4*Q5*(-37200 + 38040*rr) + Q0*Q4^2*(206125 + 38050*rr) + 
  Q8^3*(151709 + 38793*rr) + Q0*Q2*Q3*(-5450 + 39675*rr) + 
  Q1*Q4*Q7*(49580 + 40812*rr) + Q0^2*Q9*(-3375 + 43125*rr) + 
  Q0*Q4*Q5*(-8600 + 43150*rr) + Q0*Q3^2*(19225 + 44550*rr) + 
  Q3*Q5*Q9*(-121332 + 45132*rr) + Q2*Q4*Q7*(175551 + 45239*rr) + 
  Q2^2*Q7*(199670 + 45366*rr) + Q2*Q6*Q9*(-81138 + 47510*rr) + 
  Q3*Q4*Q5*(-134760 + 49380*rr) + Q1^2*Q2*(-33875 + 50615*rr) + 
  Q4^2*Q6*(-17615 + 51815*rr) + Q5*Q8^2*(132939 + 52351*rr) + 
  Q1*Q3*Q8*(-173954 + 53046*rr) + Q2^2*Q4*(133115 + 53545*rr) + 
  Q8*Q9^2*(-504110 + 58922*rr) + Q0*Q3*Q5*(-28800 + 60925*rr) + 
  Q1*Q2*Q4*(-33755 + 61755*rr) + Q1*Q3^2*(-114065 + 61925*rr) + 
  Q0*Q8^2*(33189 + 64169*rr) + Q4^2*Q5*(-67515 + 65675*rr) + 
  Q2*Q4*Q6*(-52435 + 67525*rr) + Q1^3*(165360 + 69700*rr) + 
  Q1*Q7^2*(231186 + 72090*rr) + Q3^3*(23570 + 72230*rr) + 
  Q1*Q8*Q9*(-318310 + 73010*rr) + Q0*Q6*Q9*(259725 + 76645*rr) + 
  Q2*Q8^2*(-23137 + 78339*rr) + Q5^2*Q8*(-124924 + 83478*rr) + 
  Q1^2*Q9*(-51802 + 85070*rr) + Q0*Q2*Q9*(-254950 + 86220*rr) + 
  Q6*Q7^2*(-108581 + 87135*rr) + Q1*Q8^2*(94074 + 87170*rr) + 
  Q3*Q8*Q9*(436804 + 91652*rr) + Q4*Q7^2*(-172968 + 94400*rr) + 
  Q0*Q3*Q7*(135115 + 101215*rr) + Q2*Q4*Q8*(84442 + 102590*rr) + 
  Q0*Q3*Q4*(-102200 + 105650*rr) + Q7*Q9^2*(-36370 + 113846*rr) + 
  Q1*Q2*Q3*(31800 + 114460*rr) + Q4*Q5*Q7*(260599 + 116503*rr) + 
  Q1*Q9^2*(-73064 + 116728*rr) + Q4*Q8^2*(-118684 + 122116*rr) + 
  Q2*Q5*Q8*(-104353 + 122271*rr) + Q7^2*Q8*(-66051 + 123881*rr) + 
  Q1*Q7*Q8*(13438 + 123910*rr) + Q0*Q5*Q7*(-102035 + 129475*rr) + 
  Q2*Q5*Q9*(105005 + 129593*rr) + Q6*Q7*Q9*(-342731 + 131729*rr) + 
  Q0*Q7*Q8*(80100 + 131872*rr) + Q3*Q9^2*(385879 + 136107*rr) + 
  Q3*Q6*Q9*(106060 + 141824*rr) + Q2*Q7*Q8*(-165489 + 146275*rr) + 
  Q5*Q6*Q8*(370457 + 168425*rr) + Q2*Q9^2*(-37285 + 171263*rr) + 
  Q7^2*Q9*(22934 + 189534*rr), Q2*Q7*Q9*(165348 - 478636*rr) + 
  Q0*Q8*Q9*(-382235 - 394215*rr) + Q4*Q7*Q8*(-169414 - 310118*rr) + 
  Q6*Q8^2*(145335 - 269813*rr) + Q2*Q6*Q7*(87822 - 263358*rr) + 
  Q2*Q7*Q8*(-384457 - 250133*rr) + Q2*Q4*Q8*(-170522 - 237282*rr) + 
  Q3^2*Q9*(308623 - 216765*rr) + Q1*Q3*Q5*(-13460 - 208640*rr) + 
  Q1*Q5*Q8*(-154323 - 203579*rr) + Q8*Q9^2*(-233058 - 197402*rr) + 
  Q3^2*Q4*(148705 - 192055*rr) + Q6*Q9^2*(-101203 - 185383*rr) + 
  Q0*Q1*Q5*(-248375 - 184750*rr) + Q1*Q5^2*(261025 - 176105*rr) + 
  Q7*Q8*Q9*(154110 - 171034*rr) + Q7^2*Q8*(-351856 - 169648*rr) + 
  Q6*Q7*Q8*(320525 - 164135*rr) + Q1^2*Q5*(68350 - 163580*rr) + 
  Q0*Q4*Q8*(14725 - 154325*rr) + Q2^2*Q6*(126200 - 152120*rr) + 
  Q4^2*Q8*(-140171 - 150045*rr) + Q2^2*Q9*(-35801 - 142797*rr) + 
  Q2*Q6^2*(32375 - 134285*rr) + Q4*Q5*Q9*(-290514 - 134022*rr) + 
  Q0*Q9^2*(270890 - 132230*rr) + Q2*Q6*Q9*(-395288 - 131812*rr) + 
  Q1*Q2^2*(-58160 - 128420*rr) + Q5^2*Q9*(181590 - 126920*rr) + 
  Q0*Q3*Q9*(-238650 - 126850*rr) + Q4^2*Q7*(-69949 - 119105*rr) + 
  Q7^2*Q9*(167909 - 118351*rr) + Q1^2*Q8*(-357984 - 113000*rr) + 
  Q2*Q5*Q7*(476325 - 109707*rr) + Q5*Q8*Q9*(83976 - 101400*rr) + 
  Q1*Q7^2*(217076 - 99564*rr) + Q0*Q8^2*(-102115 - 98595*rr) + 
  Q0*Q3*Q6*(34750 - 93125*rr) + Q1*Q6*Q9*(58169 - 90287*rr) + 
  Q6^2*Q9*(95941 - 85445*rr) + Q1*Q4*Q9*(-261205 - 85177*rr) + 
  Q4*Q6*Q8*(118427 - 79101*rr) + Q3*Q9^2*(53733 - 78511*rr) + 
  Q5*Q7^2*(-192314 - 78098*rr) + Q3^2*Q6*(172665 - 77735*rr) + 
  Q5*Q6*Q8*(521276 - 77544*rr) + Q5*Q7*Q9*(202669 - 76903*rr) + 
  Q3*Q5*Q9*(477254 - 75630*rr) + Q6^2*Q7*(127087 - 75353*rr) + 
  Q6*Q7^2*(50844 - 72196*rr) + Q1*Q8^2*(-83775 - 68979*rr) + 
  Q8^3*(-27079 - 60683*rr) + Q2*Q3*Q5*(33175 - 58735*rr) + 
  Q5^2*Q6*(133505 - 56815*rr) + Q0*Q2*Q3*(124750 - 55875*rr) + 
  Q2*Q3*Q4*(-368440 - 54620*rr) + Q0*Q1*Q3*(-216250 - 53125*rr) + 
  Q1^2*Q3*(270685 - 50785*rr) + Q4^2*Q6*(-76170 - 50160*rr) + 
  Q0*Q1*Q9*(49025 - 47125*rr) + Q1*Q2*Q7*(188784 - 46644*rr) + 
  Q3*Q8^2*(563183 - 45901*rr) + Q0*Q3*Q7*(-35275 - 45525*rr) + 
  Q0*Q6*Q8*(327600 - 45000*rr) + Q5*Q8^2*(-114520 - 44832*rr) + 
  Q2*Q5*Q8*(-481491 - 44523*rr) + Q1*Q6^2*(23410 - 44230*rr) + 
  Q0*Q1*Q4*(-46000 - 43625*rr) + Q0*Q5*Q9*(249925 - 42175*rr) + 
  Q0*Q7*Q8*(-302100 - 41560*rr) + Q4*Q7^2*(-273273 - 39597*rr) + 
  Q2^2*Q8*(162066 - 37846*rr) + Q2*Q3*Q8*(-43981 - 37125*rr) + 
  Q4*Q6*Q7*(-361134 - 36998*rr) + Q0*Q5*Q8*(428050 - 36900*rr) + 
  Q0*Q4*Q7*(21425 - 34325*rr) + Q0*Q2*Q4*(-56250 - 33625*rr) + 
  Q6^3*(158005 - 31945*rr) + Q0^2*Q2*(-9375 - 31250*rr) + 
  Q2*Q3^2*(243680 - 29020*rr) + Q1*Q5*Q9*(-469964 - 28284*rr) + 
  Q0*Q3*Q4*(138750 - 28250*rr) + Q2*Q6*Q8*(-303072 - 28116*rr) + 
  Q3^2*Q7*(47386 - 27550*rr) + Q1*Q7*Q8*(-172540 - 26892*rr) + 
  Q4*Q8*Q9*(-590842 - 26034*rr) + Q0*Q3*Q8*(-177375 - 25325*rr) + 
  Q3*Q5*Q6*(203610 - 25190*rr) + Q0^2*Q1*(-21875 - 21875*rr) + 
  Q0*Q2*Q7*(-17275 - 20575*rr) + Q6^2*Q8*(-18156 - 20130*rr) + 
  Q2*Q4^2*(-72615 - 20075*rr) + Q4^3*(64335 - 19445*rr) + 
  Q0^2*Q8*(123750 - 18750*rr) + Q0*Q1^2*(36875 - 17625*rr) + 
  Q1*Q5*Q6*(98765 - 17115*rr) + Q2^3*(69670 - 15530*rr) + 
  Q2*Q8*Q9*(82382 - 12890*rr) + Q1*Q3*Q6*(198240 - 11520*rr) + 
  Q0*Q6^2*(-103250 - 10625*rr) + Q4*Q7*Q9*(74442 - 10094*rr) + 
  Q5*Q6*Q7*(412882 - 9726*rr) + Q1*Q3*Q8*(151670 - 8874*rr) + 
  Q4*Q5*Q6*(-94425 - 8805*rr) + Q0*Q2^2*(110750 - 7625*rr) + 
  Q3^3*(-55610 - 5710*rr) + Q1^3*(297070 - 5490*rr) + 
  Q0^2*Q7*(83125 - 4375*rr) + Q1^2*Q6*(-226875 - 2165*rr) + 
  Q1*Q9^2*(217546 - 894*rr) + Q0*Q2*Q5*(-46125 - 625*rr) + 
  Q2*Q4*Q7*(53916 + 184*rr) + Q0*Q5*Q7*(187925 + 2025*rr) + 
  Q1*Q4*Q6*(112420 + 2090*rr) + Q1*Q2*Q6*(-29715 + 5175*rr) + 
  Q2*Q9^2*(-588083 + 7353*rr) + Q2*Q3*Q9*(544757 + 8249*rr) + 
  Q4*Q6^2*(101510 + 8770*rr) + Q0*Q2*Q8*(23925 + 8975*rr) + 
  Q0^2*Q6*(-59375 + 9375*rr) + Q0*Q1*Q6*(99250 + 10375*rr) + 
  Q2*Q4*Q5*(-27745 + 11165*rr) + Q2*Q3*Q7*(-528236 + 12236*rr) + 
  Q0*Q7^2*(128280 + 12500*rr) + Q1*Q3*Q9*(100771 + 14927*rr) + 
  Q2*Q4*Q6*(-25235 + 15265*rr) + Q1*Q6*Q8*(-373098 + 16330*rr) + 
  Q6*Q8*Q9*(-218876 + 16852*rr) + Q0^2*Q5*(25000 + 18750*rr) + 
  Q0*Q4*Q6*(-61250 + 18875*rr) + Q6*Q7*Q9*(80597 + 20921*rr) + 
  Q1*Q4*Q5*(62025 + 22385*rr) + Q5^3*(-141045 + 23425*rr) + 
  Q1*Q3*Q7*(583788 + 23932*rr) + Q0*Q5*Q6*(-312875 + 24250*rr) + 
  Q3*Q6^2*(-35525 + 26495*rr) + Q0*Q4^2*(193500 + 28500*rr) + 
  Q4^2*Q5*(11140 + 28790*rr) + Q1*Q3^2*(-245900 + 29000*rr) + 
  Q0^2*Q9*(21875 + 30625*rr) + Q0^2*Q4*(71875 + 31250*rr) + 
  Q3*Q4*Q5*(69820 + 32490*rr) + Q2*Q5*Q9*(-18385 + 32511*rr) + 
  Q1^2*Q4*(-26235 + 32705*rr) + Q0*Q4*Q9*(176275 + 34225*rr) + 
  Q0*Q5^2*(47875 + 37875*rr) + Q2*Q7^2*(-74516 + 38076*rr) + 
  Q1*Q4*Q8*(198354 + 39254*rr) + Q2^2*Q4*(150460 + 39540*rr) + 
  Q3*Q7^2*(112204 + 40316*rr) + Q0*Q2*Q9*(-216200 + 40600*rr) + 
  Q0^2*Q3*(34375 + 40625*rr) + Q0*Q1*Q7*(57725 + 43275*rr) + 
  Q3*Q4^2*(-437055 + 44615*rr) + Q2^2*Q7*(-269818 + 44830*rr) + 
  Q3*Q6*Q8*(-239210 + 44914*rr) + Q0*Q7*Q9*(227910 + 45290*rr) + 
  Q2^2*Q5*(188495 + 46675*rr) + Q5*Q6^2*(-18900 + 48530*rr) + 
  Q9^3*(-16086 + 49666*rr) + Q2*Q5^2*(-45330 + 49740*rr) + 
  Q4*Q5*Q7*(217157 + 52529*rr) + Q8^2*Q9*(-107543 + 55397*rr) + 
  Q3^2*Q8*(303830 + 56486*rr) + Q5^2*Q8*(218408 + 57090*rr) + 
  Q4*Q5^2*(-87105 + 59595*rr) + Q2*Q4*Q9*(450260 + 60796*rr) + 
  Q3*Q6*Q7*(-253605 + 61103*rr) + Q1*Q4^2*(-26315 + 63315*rr) + 
  Q3*Q5^2*(-427765 + 68625*rr) + Q1^2*Q7*(-32928 + 70328*rr) + 
  Q5*Q9^2*(563267 + 71079*rr) + Q2*Q5*Q6*(33360 + 72730*rr) + 
  Q0*Q2*Q6*(197000 + 72750*rr) + Q0*Q3^2*(-108000 + 74625*rr) + 
  Q3*Q4*Q6*(-97620 + 76640*rr) + Q2*Q3*Q6*(-22560 + 77960*rr) + 
  Q0*Q4*Q5*(187375 + 78375*rr) + Q4^2*Q9*(129411 + 82299*rr) + 
  Q0*Q3*Q5*(142750 + 83750*rr) + Q1*Q2*Q3*(-88235 + 85115*rr) + 
  Q0*Q1*Q2*(-148500 + 90375*rr) + Q4*Q5*Q8*(309583 + 91975*rr) + 
  Q1*Q2*Q4*(-353080 + 92710*rr) + Q3*Q7*Q9*(-141064 + 94408*rr) + 
  Q1*Q2*Q9*(-258637 + 97671*rr) + Q7^3*(-118614 + 100738*rr) + 
  Q0*Q6*Q7*(-250125 + 100775*rr) + Q3^2*Q5*(-408375 + 103275*rr) + 
  Q3*Q4*Q9*(516800 + 106760*rr) + Q1^2*Q2*(-67675 + 107035*rr) + 
  Q1*Q2*Q8*(126753 + 107549*rr) + Q0*Q1*Q8*(-497675 + 108675*rr) + 
  Q7*Q9^2*(-7915 + 109537*rr) + Q0*Q6*Q9*(214500 + 113350*rr) + 
  Q3*Q8*Q9*(153895 + 116651*rr) + Q1*Q4*Q7*(73913 + 130513*rr) + 
  Q3*Q7*Q8*(420740 + 131908*rr) + Q2^2*Q3*(-215585 + 133025*rr) + 
  Q1*Q6*Q7*(4594 + 134758*rr) + Q5*Q7*Q8*(-151032 + 135256*rr) + 
  Q5^2*Q7*(-209837 + 136053*rr) + Q4*Q8^2*(10740 + 137828*rr) + 
  Q1*Q2*Q5*(-265100 + 144900*rr) + Q1*Q7*Q9*(-256531 + 153097*rr) + 
  Q3*Q5*Q7*(-139478 + 153666*rr) + Q4*Q6*Q9*(-327092 + 164428*rr) + 
  Q5*Q6*Q9*(-51539 + 173321*rr) + Q3*Q4*Q8*(98059 + 188723*rr) + 
  Q1*Q3*Q4*(4305 + 191465*rr) + Q1*Q8*Q9*(-264020 + 191740*rr) + 
  Q1*Q5*Q7*(355177 + 213613*rr) + Q1^2*Q9*(227498 + 215978*rr) + 
  Q3*Q5*Q8*(270123 + 226495*rr) + Q3*Q6*Q9*(569685 + 233497*rr) + 
  Q4*Q9^2*(-80313 + 270459*rr) + Q2*Q8^2*(-134755 + 321945*rr) + 
  Q3*Q4*Q7*(275579 + 330207*rr) + Q7*Q8^2*(174974 + 368102*rr), 
 Q6*Q8*Q9*(-241320 - 174312*rr) + Q1*Q2*Q9*(166781 - 172807*rr) + 
  Q1*Q3*Q9*(92296 - 156796*rr) + Q3*Q7^2*(-60392 - 149784*rr) + 
  Q2*Q3*Q7*(-46478 - 119926*rr) + Q2*Q5*Q8*(-200047 - 115923*rr) + 
  Q1*Q5*Q8*(-353878 - 113778*rr) + Q0*Q7*Q8*(1290 - 112366*rr) + 
  Q3*Q7*Q9*(166210 - 112150*rr) + Q5*Q8*Q9*(-59776 - 110504*rr) + 
  Q5*Q7*Q8*(-102285 - 107913*rr) + Q1*Q4^2*(-240930 - 98270*rr) + 
  Q2*Q7*Q8*(-35394 - 98106*rr) + Q1^2*Q2*(-6690 - 92890*rr) + 
  Q2*Q3*Q5*(-100830 - 90810*rr) + Q5*Q6*Q9*(-114646 - 90614*rr) + 
  Q2*Q3*Q6*(67805 - 88855*rr) + Q4*Q5*Q7*(-107359 - 86683*rr) + 
  Q4*Q7*Q8*(30752 - 82800*rr) + Q4*Q7*Q9*(-156516 - 81844*rr) + 
  Q3*Q6*Q7*(-7192 - 80388*rr) + Q0*Q8*Q9*(-24562 - 79502*rr) + 
  Q2*Q4*Q8*(256695 - 73657*rr) + Q3*Q5*Q8*(26277 - 71595*rr) + 
  Q8^2*Q9*(-133989 - 68081*rr) + Q1*Q7^2*(50456 - 64040*rr) + 
  Q0*Q2*Q8*(23845 - 63395*rr) + Q8*Q9^2*(-306483 - 63271*rr) + 
  Q3*Q4*Q6*(21730 - 62660*rr) + Q0*Q1*Q9*(-31610 - 62640*rr) + 
  Q2*Q5^2*(-35590 - 62030*rr) + Q1*Q4*Q7*(-258121 - 61957*rr) + 
  Q1^2*Q3*(34385 - 59445*rr) + Q4*Q6*Q7*(49804 - 58732*rr) + 
  Q2*Q3*Q8*(-214262 - 57962*rr) + Q0*Q1*Q3*(-71975 - 56525*rr) + 
  Q2*Q3*Q9*(25472 - 55312*rr) + Q7^2*Q9*(216552 - 55256*rr) + 
  Q6^2*Q8*(202101 - 54607*rr) + Q3^3*(-109530 - 52830*rr) + 
  Q1*Q6^2*(-156820 - 51690*rr) + Q4^2*Q9*(57380 - 51584*rr) + 
  Q0*Q1*Q8*(-13105 - 49345*rr) + Q0*Q3*Q7*(235080 - 48720*rr) + 
  Q0*Q3*Q6*(13175 - 48000*rr) + Q1*Q3*Q8*(159924 - 47292*rr) + 
  Q3*Q6*Q9*(134869 - 46971*rr) + Q1*Q7*Q8*(-310886 - 46702*rr) + 
  Q2*Q4^2*(-187285 - 46305*rr) + Q6*Q7^2*(86705 - 45395*rr) + 
  Q5^2*Q7*(63508 - 45360*rr) + Q3*Q9^2*(-143401 - 43637*rr) + 
  Q0*Q4*Q9*(128135 - 42045*rr) + Q5*Q6*Q8*(-22817 - 41893*rr) + 
  Q3*Q5*Q7*(118836 - 39800*rr) + Q4*Q8^2*(-216275 - 38759*rr) + 
  Q0*Q5*Q7*(84755 - 37575*rr) + Q2*Q7^2*(50260 - 36476*rr) + 
  Q0*Q1*Q6*(175750 - 36200*rr) + Q1*Q4*Q8*(275074 - 35130*rr) + 
  Q3^2*Q9*(159990 - 33530*rr) + Q2*Q5*Q7*(24928 - 32736*rr) + 
  Q0*Q1*Q5*(22050 - 32125*rr) + Q0*Q4*Q8*(240335 - 31415*rr) + 
  Q3*Q4*Q5*(-31530 - 31370*rr) + Q1*Q5^2*(-92880 - 31200*rr) + 
  Q7*Q8*Q9*(39637 - 31071*rr) + Q1*Q5*Q6*(-199130 - 30970*rr) + 
  Q2*Q4*Q6*(58475 - 30915*rr) + Q0*Q6*Q9*(-155950 - 30360*rr) + 
  Q1^2*Q6*(-66900 - 29620*rr) + Q0*Q6*Q8*(74510 - 29580*rr) + 
  Q0*Q2*Q5*(55975 - 29575*rr) + Q1*Q3*Q6*(-179730 - 29480*rr) + 
  Q0*Q5*Q8*(73020 - 27020*rr) + Q1^2*Q8*(155697 - 24571*rr) + 
  Q2*Q6*Q7*(231417 - 23815*rr) + Q2^2*Q4*(-85655 - 23465*rr) + 
  Q0*Q3*Q4*(-16400 - 21825*rr) + Q5*Q9^2*(-149030 - 21342*rr) + 
  Q0*Q1^2*(64725 - 20750*rr) + Q1*Q5*Q7*(-70256 - 20220*rr) + 
  Q4^2*Q5*(45940 - 18680*rr) + Q5*Q6*Q7*(82166 - 18078*rr) + 
  Q2*Q4*Q9*(89077 - 17683*rr) + Q9^3*(36702 - 16090*rr) + 
  Q0*Q2^2*(-98675 - 15850*rr) + Q0^2*Q5*(-77500 - 14375*rr) + 
  Q5^2*Q8*(85745 - 14081*rr) + Q3*Q4*Q7*(207851 - 13701*rr) + 
  Q4*Q5^2*(44530 - 10820*rr) + Q2^2*Q9*(176683 - 10729*rr) + 
  Q5*Q8^2*(-119537 - 10293*rr) + Q2*Q7*Q9*(168756 - 9676*rr) + 
  Q0*Q1*Q2*(59500 - 9200*rr) + Q4*Q5*Q8*(207770 - 7918*rr) + 
  Q0*Q4*Q5*(126800 - 7825*rr) + Q2^3*(18370 - 6970*rr) + 
  Q2*Q4*Q5*(24470 - 6720*rr) + Q5^3*(51895 - 6575*rr) + 
  Q0*Q5^2*(17075 - 6300*rr) + Q1*Q2*Q6*(90555 - 5175*rr) + 
  Q1*Q2*Q3*(-186910 - 4450*rr) + Q3^2*Q8*(-59476 - 3996*rr) + 
  Q0*Q6^2*(3550 - 3050*rr) + Q0*Q8^2*(-74747 - 2967*rr) + 
  Q3^2*Q5*(-104850 - 2910*rr) + Q2*Q6*Q8*(140730 - 1986*rr) + 
  Q0^2*Q6*(-61875 - 1250*rr) + Q0*Q5*Q9*(165065 - 565*rr) + 
  Q1*Q8*Q9*(117346 + 1242*rr) + Q3*Q5^2*(232370 + 1590*rr) + 
  Q5^2*Q9*(53311 + 1845*rr) + Q1*Q4*Q6*(58385 + 2335*rr) + 
  Q0*Q4^2*(-137250 + 3725*rr) + Q4*Q7^2*(188235 + 3791*rr) + 
  Q5*Q6^2*(15520 + 4200*rr) + Q6*Q9^2*(21688 + 6256*rr) + 
  Q6^2*Q9*(10555 + 6581*rr) + Q0*Q2*Q3*(198850 + 6600*rr) + 
  Q0^2*Q4*(-60625 + 9375*rr) + Q0*Q3*Q5*(5775 + 10225*rr) + 
  Q0^2*Q1*(-16250 + 11250*rr) + Q1*Q3*Q5*(-74180 + 11400*rr) + 
  Q0*Q1*Q7*(80205 + 12405*rr) + Q7^2*Q8*(-66717 + 12407*rr) + 
  Q4*Q5*Q6*(165700 + 13180*rr) + Q2*Q5*Q6*(77395 + 13385*rr) + 
  Q1^3*(170290 + 13650*rr) + Q3*Q6^2*(32035 + 15075*rr) + 
  Q6^3*(-28535 + 15135*rr) + Q0*Q2*Q7*(-25800 + 15230*rr) + 
  Q2^2*Q7*(-108752 + 16352*rr) + Q0^2*Q2*(11875 + 16875*rr) + 
  Q4^2*Q6*(13400 + 17940*rr) + Q6*Q7*Q8*(-142591 + 18477*rr) + 
  Q0^2*Q3*(16875 + 18750*rr) + Q0*Q4*Q6*(98125 + 18775*rr) + 
  Q0^2*Q8*(-94125 + 20125*rr) + Q0^2*Q9*(12000 + 21250*rr) + 
  Q0*Q3^2*(-128550 + 21475*rr) + Q3*Q6*Q8*(105122 + 23542*rr) + 
  Q0*Q5*Q6*(-34175 + 25800*rr) + Q0*Q7^2*(188315 + 25999*rr) + 
  Q4^3*(-20425 + 26825*rr) + Q2*Q3*Q4*(-2680 + 28020*rr) + 
  Q2*Q6^2*(-117410 + 28100*rr) + Q1*Q3*Q4*(103310 + 28340*rr) + 
  Q0*Q7*Q9*(228127 + 28383*rr) + Q0*Q3*Q8*(-14865 + 29635*rr) + 
  Q4*Q6*Q8*(-91822 + 30782*rr) + Q3*Q4^2*(-29080 + 31060*rr) + 
  Q0*Q2*Q4*(-58275 + 31350*rr) + Q7*Q9^2*(452603 + 31407*rr) + 
  Q0*Q9^2*(-85618 + 32358*rr) + Q1*Q2*Q7*(390183 + 33587*rr) + 
  Q0*Q2*Q6*(-128275 + 34200*rr) + Q0^2*Q7*(12750 + 34250*rr) + 
  Q2*Q8^2*(7819 + 35503*rr) + Q2*Q3^2*(119365 + 35535*rr) + 
  Q0*Q3*Q9*(-241100 + 35640*rr) + Q2^2*Q6*(-42160 + 35990*rr) + 
  Q4*Q5*Q9*(-148057 + 36023*rr) + Q2^2*Q3*(145965 + 36315*rr) + 
  Q3*Q8^2*(-29469 + 36791*rr) + Q2*Q5*Q9*(-97799 + 37185*rr) + 
  Q1*Q6*Q7*(-117207 + 38853*rr) + Q3^2*Q6*(195245 + 39345*rr) + 
  Q8^3*(-166867 + 39641*rr) + Q4*Q6^2*(24425 + 41725*rr) + 
  Q3*Q4*Q8*(135429 + 42541*rr) + Q1*Q4*Q5*(-229400 + 42640*rr) + 
  Q1*Q2*Q5*(-338055 + 44215*rr) + Q6^2*Q7*(179286 + 47344*rr) + 
  Q2^2*Q8*(-84806 + 47482*rr) + Q0*Q2*Q9*(-22950 + 49740*rr) + 
  Q1*Q2*Q8*(-173300 + 50468*rr) + Q2^2*Q5*(-104285 + 51325*rr) + 
  Q5^2*Q6*(-15575 + 51325*rr) + Q1*Q7*Q9*(-52323 + 51577*rr) + 
  Q0*Q1*Q4*(-3275 + 54075*rr) + Q3^2*Q4*(-258395 + 55635*rr) + 
  Q1*Q6*Q8*(-23775 + 56473*rr) + Q3*Q5*Q6*(159225 + 56945*rr) + 
  Q3*Q4*Q9*(296474 + 57550*rr) + Q1^2*Q9*(148440 + 68824*rr) + 
  Q1^2*Q5*(136665 + 69085*rr) + Q4^2*Q8*(101305 + 69529*rr) + 
  Q1*Q3*Q7*(-23238 + 71554*rr) + Q3^2*Q7*(47764 + 71980*rr) + 
  Q5*Q7^2*(-74098 + 74582*rr) + Q4*Q8*Q9*(53801 + 78341*rr) + 
  Q3*Q7*Q8*(-9699 + 81145*rr) + Q3*Q5*Q9*(172662 + 81366*rr) + 
  Q1*Q4*Q9*(-205840 + 83292*rr) + Q1*Q5*Q9*(232089 + 84481*rr) + 
  Q0*Q4*Q7*(-65895 + 89955*rr) + Q1^2*Q7*(48175 + 90347*rr) + 
  Q4^2*Q7*(406135 + 91011*rr) + Q6*Q8^2*(-307613 + 93447*rr) + 
  Q3*Q8*Q9*(315707 + 93551*rr) + Q1*Q2^2*(88065 + 94175*rr) + 
  Q4*Q6*Q9*(-193372 + 94540*rr) + Q6*Q7*Q9*(334573 + 96425*rr) + 
  Q5*Q7*Q9*(-40102 + 99074*rr) + Q2*Q4*Q7*(-172842 + 109326*rr) + 
  Q7^3*(222956 + 109628*rr) + Q7*Q8^2*(-212690 + 111062*rr) + 
  Q0*Q6*Q7*(22950 + 111680*rr) + Q2*Q9^2*(-93991 + 112197*rr) + 
  Q1*Q6*Q9*(-268237 + 112459*rr) + Q2*Q6*Q9*(-276434 + 113262*rr) + 
  Q1*Q2*Q4*(174095 + 113875*rr) + Q4*Q9^2*(-95084 + 127092*rr) + 
  Q1*Q3^2*(-87215 + 132195*rr) + Q1*Q8^2*(-325540 + 155004*rr) + 
  Q1*Q9^2*(102753 + 156061*rr) + Q1^2*Q4*(-204455 + 163695*rr) + 
  Q2*Q8*Q9*(-136506 + 171790*rr), Q3*Q8*Q9*(-259471 - 254259*rr) + 
  Q7*Q8^2*(79761 - 233747*rr) + Q4*Q9^2*(272 - 206864*rr) + 
  Q3*Q6*Q7*(-59569 - 170729*rr) + Q2*Q5*Q9*(195166 - 170238*rr) + 
  Q1*Q3*Q4*(-34205 - 165195*rr) + Q2*Q4*Q7*(83982 - 164318*rr) + 
  Q1*Q7*Q9*(151889 - 164195*rr) + Q1*Q3*Q7*(-95985 - 160853*rr) + 
  Q1^2*Q7*(172354 - 158790*rr) + Q1*Q2*Q4*(-28880 - 149220*rr) + 
  Q8^3*(107322 - 134574*rr) + Q3*Q4*Q8*(-233643 - 133351*rr) + 
  Q5*Q7^2*(241814 - 129954*rr) + Q3*Q7*Q8*(60095 - 126861*rr) + 
  Q4*Q7*Q9*(171531 - 123809*rr) + Q4*Q6*Q9*(298308 - 121656*rr) + 
  Q6*Q7*Q9*(-177420 - 117620*rr) + Q7^3*(-8504 - 115608*rr) + 
  Q0*Q2*Q9*(130400 - 113230*rr) + Q3*Q5*Q7*(268142 - 112214*rr) + 
  Q2*Q8^2*(206348 - 109188*rr) + Q5*Q6*Q9*(326612 - 103908*rr) + 
  Q2*Q4*Q9*(-370410 - 95106*rr) + Q1^2*Q4*(517505 - 94705*rr) + 
  Q0*Q6*Q7*(243775 - 92835*rr) + Q3*Q4*Q9*(-422499 - 89055*rr) + 
  Q1*Q3*Q8*(124249 - 87467*rr) + Q3*Q6*Q9*(-282167 - 85631*rr) + 
  Q1*Q6*Q7*(253817 - 82023*rr) + Q2*Q9^2*(273292 - 79236*rr) + 
  Q2*Q6*Q9*(53554 - 77970*rr) + Q4^2*Q8*(137884 - 76118*rr) + 
  Q0*Q6*Q9*(-90025 - 75155*rr) + Q2*Q8*Q9*(-76062 - 73766*rr) + 
  Q1*Q7*Q8*(472496 - 73488*rr) + Q1*Q2*Q5*(13075 - 70495*rr) + 
  Q4^3*(80830 - 70010*rr) + Q5*Q9^2*(-85968 - 68000*rr) + 
  Q1^2*Q9*(-56219 - 65951*rr) + Q2*Q4*Q6*(-61545 - 65345*rr) + 
  Q2*Q3*Q8*(165924 - 65220*rr) + Q1*Q9^2*(-125581 - 63097*rr) + 
  Q3*Q6*Q8*(190934 - 62586*rr) + Q3*Q5*Q6*(-141105 - 60325*rr) + 
  Q0*Q1*Q7*(-146935 - 60185*rr) + Q7^2*Q8*(-211813 - 58545*rr) + 
  Q4^2*Q9*(5515 - 55699*rr) + Q0*Q3*Q5*(19950 - 54325*rr) + 
  Q0*Q3^2*(21350 - 54200*rr) + Q5^2*Q7*(-153827 - 53005*rr) + 
  Q4^2*Q7*(-298997 - 48473*rr) + Q3*Q5^2*(50750 - 48310*rr) + 
  Q1*Q5*Q7*(264474 - 46586*rr) + Q0*Q1*Q6*(-111750 - 45975*rr) + 
  Q1*Q2*Q7*(-701728 - 44632*rr) + Q2*Q3*Q6*(-68150 - 44010*rr) + 
  Q0*Q2*Q7*(-116275 - 43135*rr) + Q0*Q7^2*(-48780 - 41368*rr) + 
  Q5^2*Q8*(-284516 - 40014*rr) + Q4*Q8^2*(-22666 - 39938*rr) + 
  Q4*Q6*Q8*(245564 - 38296*rr) + Q3*Q4*Q6*(133045 - 38065*rr) + 
  Q0*Q2*Q3*(-194700 - 37825*rr) + Q1^3*(-360960 - 37120*rr) + 
  Q2*Q3*Q5*(-150730 - 35750*rr) + Q6*Q9^2*(-164902 - 35686*rr) + 
  Q4*Q8*Q9*(140555 - 34497*rr) + Q0*Q4*Q9*(-259345 - 32385*rr) + 
  Q0*Q2*Q4*(-12700 - 32075*rr) + Q1*Q3*Q9*(-33058 - 32070*rr) + 
  Q0*Q4*Q6*(119375 - 31300*rr) + Q1*Q5*Q6*(-32185 - 31295*rr) + 
  Q0*Q7*Q8*(-63775 - 30143*rr) + Q0^2*Q9*(40375 - 29375*rr) + 
  Q8^2*Q9*(-288486 - 25102*rr) + Q0*Q1*Q8*(87310 - 25010*rr) + 
  Q0*Q5^2*(9225 - 24900*rr) + Q4*Q5^2*(-4060 - 24170*rr) + 
  Q1*Q2*Q8*(169906 - 23094*rr) + Q3*Q5*Q9*(-294968 - 22580*rr) + 
  Q1*Q4*Q5*(-105255 - 18955*rr) + Q0^2*Q4*(24375 - 18750*rr) + 
  Q1*Q3^2*(132825 - 16405*rr) + Q2^2*Q7*(187105 - 16275*rr) + 
  Q5*Q6^2*(1625 - 15485*rr) + Q0*Q4*Q8*(-70820 - 15020*rr) + 
  Q3*Q7*Q9*(-216844 - 14348*rr) + Q2^3*(162690 - 13510*rr) + 
  Q0^2*Q7*(-36750 - 13500*rr) + Q0^2*Q3*(-36875 - 12500*rr) + 
  Q0*Q7*Q9*(-208854 - 12486*rr) + Q0*Q3*Q7*(-7460 - 12410*rr) + 
  Q2^2*Q4*(-90505 - 12195*rr) + Q0*Q4*Q5*(-43600 - 11600*rr) + 
  Q2*Q3*Q9*(-263139 - 9759*rr) + Q7^2*Q9*(-194002 - 9322*rr) + 
  Q0*Q2*Q6*(200550 - 6900*rr) + Q2*Q4*Q5*(128525 - 6705*rr) + 
  Q2*Q5*Q6*(3050 - 6610*rr) + Q5^3*(110635 - 6315*rr) + 
  Q1^2*Q6*(-49945 - 6075*rr) + Q2^2*Q6*(57525 - 3875*rr) + 
  Q1*Q6*Q9*(320669 - 2723*rr) + Q0*Q1*Q2*(-75875 - 2600*rr) + 
  Q0*Q5*Q7*(65415 - 2325*rr) + Q2^2*Q9*(-208596 - 1796*rr) + 
  Q0*Q1*Q4*(98175 - 1525*rr) + Q2*Q7^2*(-197439 + 189*rr) + 
  Q2*Q4^2*(41105 + 655*rr) + Q0*Q6*Q8*(-153170 + 960*rr) + 
  Q4*Q5*Q8*(-261432 + 1340*rr) + Q0^2*Q8*(22000 + 2250*rr) + 
  Q5^2*Q6*(-44545 + 2345*rr) + Q4^2*Q5*(171385 + 4065*rr) + 
  Q4*Q7^2*(175618 + 4570*rr) + Q1*Q2*Q6*(-325315 + 4805*rr) + 
  Q4*Q7*Q8*(58226 + 5266*rr) + Q0^2*Q1*(-5000 + 5625*rr) + 
  Q3*Q6^2*(168900 + 6740*rr) + Q0^2*Q5*(-1250 + 6875*rr) + 
  Q0^2*Q2*(38750 + 6875*rr) + Q1*Q2*Q3*(465970 + 7190*rr) + 
  Q0*Q4*Q7*(208015 + 8065*rr) + Q0^2*Q6*(45625 + 8750*rr) + 
  Q3*Q5*Q8*(-316763 + 10013*rr) + Q0*Q3*Q8*(71455 + 10505*rr) + 
  Q1*Q4*Q6*(19645 + 11105*rr) + Q1^2*Q8*(203873 + 11693*rr) + 
  Q4*Q5*Q6*(-101150 + 11850*rr) + Q2^2*Q8*(65859 + 12383*rr) + 
  Q2*Q5^2*(-119045 + 12425*rr) + Q1*Q5*Q9*(-117369 + 13415*rr) + 
  Q0*Q2^2*(-34650 + 13825*rr) + Q0*Q5*Q8*(-262515 + 14715*rr) + 
  Q4*Q5*Q9*(130828 + 15156*rr) + Q0*Q3*Q4*(-120825 + 15775*rr) + 
  Q7*Q9^2*(-324780 + 17092*rr) + Q5*Q8*Q9*(90037 + 17529*rr) + 
  Q2*Q6^2*(205205 + 18165*rr) + Q0*Q6^2*(56025 + 19850*rr) + 
  Q3^2*Q5*(-116615 + 21375*rr) + Q2*Q3^2*(-134265 + 22045*rr) + 
  Q0*Q1^2*(-32075 + 22500*rr) + Q0*Q1*Q3*(15075 + 23675*rr) + 
  Q6*Q8*Q9*(294575 + 23795*rr) + Q0*Q5*Q9*(-12705 + 25055*rr) + 
  Q2*Q6*Q8*(120432 + 26032*rr) + Q3*Q4*Q5*(141030 + 27110*rr) + 
  Q1*Q7^2*(-248924 + 27284*rr) + Q0*Q2*Q5*(6175 + 29525*rr) + 
  Q1*Q3*Q6*(-74860 + 30090*rr) + Q4*Q5*Q7*(441087 + 30299*rr) + 
  Q0*Q5*Q6*(38850 + 30400*rr) + Q5^2*Q9*(23397 + 33077*rr) + 
  Q3^3*(171520 + 35120*rr) + Q0*Q2*Q8*(-17890 + 36790*rr) + 
  Q0*Q4^2*(-95500 + 37175*rr) + Q0*Q3*Q6*(42150 + 38875*rr) + 
  Q6*Q7^2*(-175286 + 39362*rr) + Q1^2*Q5*(-20385 + 40235*rr) + 
  Q3*Q4^2*(98380 + 40310*rr) + Q1*Q6^2*(107425 + 42285*rr) + 
  Q6^2*Q8*(-132016 + 43020*rr) + Q2^2*Q3*(-140500 + 43800*rr) + 
  Q6^3*(-178960 + 44160*rr) + Q4*Q6^2*(-93210 + 44580*rr) + 
  Q9^3*(-159772 + 45972*rr) + Q0*Q3*Q9*(183025 + 46495*rr) + 
  Q3^2*Q7*(-139444 + 48116*rr) + Q1*Q8^2*(294609 + 48397*rr) + 
  Q2^2*Q5*(-58875 + 49535*rr) + Q1*Q2^2*(81500 + 50400*rr) + 
  Q0*Q8^2*(79394 + 51394*rr) + Q6^2*Q7*(212079 + 52987*rr) + 
  Q4^2*Q6*(-60460 + 53160*rr) + Q1^2*Q2*(-26180 + 54300*rr) + 
  Q3^2*Q8*(-119923 + 55113*rr) + Q6*Q8^2*(169270 + 56718*rr) + 
  Q3^2*Q4*(13810 + 57850*rr) + Q1*Q4*Q7*(131528 + 59244*rr) + 
  Q1*Q4*Q8*(-94678 + 65322*rr) + Q2*Q5*Q7*(70990 + 66406*rr) + 
  Q0*Q9^2*(-222479 + 66729*rr) + Q4*Q6*Q7*(197751 + 68527*rr) + 
  Q2*Q7*Q8*(236396 + 68764*rr) + Q2*Q6*Q7*(-113723 + 69485*rr) + 
  Q3^2*Q6*(-227940 + 70060*rr) + Q0*Q1*Q9*(34020 + 73480*rr) + 
  Q5*Q6*Q7*(-436748 + 73760*rr) + Q0*Q1*Q5*(190650 + 74250*rr) + 
  Q1*Q4^2*(-145790 + 75810*rr) + Q6^2*Q9*(86854 + 85374*rr) + 
  Q2*Q7*Q9*(-52173 + 86503*rr) + Q1*Q3*Q5*(16695 + 89155*rr) + 
  Q8*Q9^2*(253863 + 93867*rr) + Q5*Q8^2*(264670 + 94166*rr) + 
  Q1^2*Q3*(-224990 + 95170*rr) + Q6*Q7*Q8*(68085 + 97281*rr) + 
  Q1*Q6*Q8*(-103815 + 104149*rr) + Q1*Q4*Q9*(132638 + 119754*rr) + 
  Q1*Q5^2*(-60945 + 122085*rr) + Q1*Q8*Q9*(513217 + 124157*rr) + 
  Q3*Q4*Q7*(-14705 + 133483*rr) + Q3^2*Q9*(-9981 + 136783*rr) + 
  Q2*Q3*Q4*(-104095 + 138625*rr) + Q5*Q7*Q8*(200317 + 146217*rr) + 
  Q2*Q4*Q8*(-23488 + 146628*rr) + Q1*Q5*Q8*(308854 + 152258*rr) + 
  Q3*Q9^2*(2499 + 153159*rr) + Q5*Q6*Q8*(-123354 + 154246*rr) + 
  Q2*Q3*Q7*(-121662 + 154962*rr) + Q1*Q2*Q9*(-47533 + 156799*rr) + 
  Q0*Q8*Q9*(-10486 + 162094*rr) + Q5*Q7*Q9*(-180202 + 162814*rr) + 
  Q3*Q7^2*(420980 + 166260*rr) + Q2*Q5*Q8*(302282 + 196070*rr) + 
  Q7*Q8*Q9*(236141 + 207193*rr) + Q3*Q8^2*(-148515 + 231785*rr), 
 -62500*Q0^2*Q4 + Q2*Q5*Q8*(-135083 - 339563*rr) + 
  Q4*Q7*Q8*(411 - 308521*rr) + Q7*Q8*Q9*(-56941 - 249689*rr) + 
  Q1*Q4*Q7*(-281525 - 237757*rr) + Q1^2*Q8*(197142 - 237626*rr) + 
  Q1*Q2*Q9*(212066 - 237358*rr) + Q6*Q8*Q9*(-354245 - 235297*rr) + 
  Q7^2*Q8*(-262255 - 232915*rr) + Q4*Q8^2*(-270432 - 215600*rr) + 
  Q5*Q6*Q9*(51129 - 206911*rr) + Q2*Q3*Q7*(174361 - 197203*rr) + 
  Q1*Q4^2*(62615 - 191305*rr) + Q3*Q4*Q7*(20589 - 158487*rr) + 
  Q3*Q6*Q9*(36411 - 154509*rr) + Q2*Q3*Q5*(-302160 - 146880*rr) + 
  Q0*Q6*Q8*(-26075 - 136875*rr) + Q8*Q9^2*(-8225 - 132189*rr) + 
  Q5*Q9^2*(2060 - 131252*rr) + Q4*Q5*Q7*(-223313 - 129917*rr) + 
  Q8^2*Q9*(30241 - 127235*rr) + Q0*Q7*Q8*(187425 - 126615*rr) + 
  Q2*Q7*Q8*(63036 - 124836*rr) + Q1*Q3*Q8*(13600 - 124760*rr) + 
  Q7*Q9^2*(352123 - 123153*rr) + Q1^2*Q5*(470790 - 120410*rr) + 
  Q6*Q7^2*(37417 - 120075*rr) + Q5^2*Q8*(122241 - 113523*rr) + 
  Q2*Q8^2*(-628867 - 99735*rr) + Q2*Q7^2*(-374446 - 92854*rr) + 
  Q2^2*Q9*(358594 - 91622*rr) + Q1*Q6^2*(-261775 - 89465*rr) + 
  Q0*Q5*Q7*(94400 - 88650*rr) + Q3^2*Q5*(175735 - 88515*rr) + 
  Q2*Q3*Q9*(103214 - 88386*rr) + Q1*Q3*Q9*(366067 - 87493*rr) + 
  Q2*Q3*Q4*(162740 - 87060*rr) + Q5*Q8*Q9*(34744 - 86880*rr) + 
  Q4*Q7^2*(369326 - 86050*rr) + Q0*Q1^2*(-85375 - 82250*rr) + 
  Q5*Q7*Q8*(-178726 - 80734*rr) + Q3*Q9^2*(-472191 - 80211*rr) + 
  Q4*Q5*Q9*(26380 - 80176*rr) + Q3^3*(-78750 - 79570*rr) + 
  Q7*Q8^2*(-321193 - 78597*rr) + Q6^2*Q8*(236845 - 77745*rr) + 
  Q0*Q1*Q7*(345300 - 75550*rr) + Q4*Q8*Q9*(94857 - 75259*rr) + 
  Q6*Q9^2*(88080 - 75096*rr) + Q0*Q1*Q3*(33750 - 74125*rr) + 
  Q1*Q3*Q4*(110750 - 73190*rr) + Q2*Q3*Q8*(-71024 - 72680*rr) + 
  Q0*Q2*Q5*(-80750 - 70000*rr) + Q2*Q3*Q6*(14405 - 69065*rr) + 
  Q2*Q4*Q6*(-19915 - 68015*rr) + Q2*Q6*Q7*(122912 - 65868*rr) + 
  Q0*Q1*Q9*(78250 - 65350*rr) + Q1^2*Q2*(-276745 - 65315*rr) + 
  Q6^2*Q9*(98236 - 64992*rr) + Q3*Q5*Q8*(81028 - 64956*rr) + 
  Q1*Q7*Q9*(243918 - 64730*rr) + Q1*Q5*Q6*(-88265 - 63075*rr) + 
  Q5^2*Q7*(-10579 - 62425*rr) + Q3*Q8^2*(-222227 - 61799*rr) + 
  Q0*Q1*Q8*(218625 - 59325*rr) + Q0*Q1*Q2*(103125 - 57250*rr) + 
  Q9^3*(38226 - 56310*rr) + Q3*Q4*Q6*(19260 - 56030*rr) + 
  Q1*Q2*Q5*(-329800 - 55870*rr) + Q0*Q2*Q6*(-66000 - 54750*rr) + 
  Q1*Q8*Q9*(161047 - 51861*rr) + Q0*Q4*Q9*(165950 - 50300*rr) + 
  Q5*Q6*Q8*(-113165 - 48937*rr) + Q2^2*Q5*(-81040 - 47230*rr) + 
  Q3^2*Q8*(-170380 - 47164*rr) + Q2*Q4*Q8*(295566 - 46926*rr) + 
  Q0*Q3*Q4*(9750 - 45625*rr) + Q1*Q2*Q4*(31980 - 43840*rr) + 
  Q5*Q8^2*(-585469 - 42809*rr) + Q1*Q2*Q8*(-400856 - 41680*rr) + 
  Q1*Q2*Q6*(10625 - 38965*rr) + Q0*Q5*Q6*(212000 - 38375*rr) + 
  Q4^2*Q5*(-36270 - 36870*rr) + Q2*Q4*Q5*(60895 - 35195*rr) + 
  Q1^2*Q6*(-49625 - 33475*rr) + Q4*Q5^2*(-41695 - 33355*rr) + 
  Q3*Q5*Q7*(216280 - 32252*rr) + Q3*Q5^2*(236610 - 31290*rr) + 
  Q0*Q2*Q8*(-173625 - 28675*rr) + Q1*Q3*Q5*(-47145 - 25875*rr) + 
  Q6^3*(48015 - 23865*rr) + Q4*Q5*Q8*(89892 - 23332*rr) + 
  Q2*Q5^2*(102335 - 23285*rr) + Q0^2*Q5*(-9375 - 21875*rr) + 
  Q4*Q6^2*(106205 - 20165*rr) + Q0*Q3*Q5*(-93500 - 19625*rr) + 
  Q0*Q3^2*(33375 - 18875*rr) + Q5^3*(42070 - 17970*rr) + 
  Q0*Q3*Q7*(103725 - 17025*rr) + Q0^2*Q6*(-68750 - 15625*rr) + 
  Q3*Q6*Q7*(127072 - 14164*rr) + Q2*Q4^2*(-38105 - 13715*rr) + 
  Q1^2*Q7*(81471 - 8245*rr) + Q1*Q4*Q9*(-47855 - 7927*rr) + 
  Q0*Q5^2*(15750 - 7875*rr) + Q3*Q4*Q8*(461914 - 7478*rr) + 
  Q5*Q7*Q9*(-95345 - 7149*rr) + Q0*Q2*Q4*(60500 - 6500*rr) + 
  Q1*Q2*Q3*(-536980 - 5960*rr) + Q0*Q2*Q3*(51875 - 5750*rr) + 
  Q0^2*Q8*(-96250 - 2500*rr) + Q2*Q4*Q7*(-45733 - 2117*rr) + 
  Q0*Q5*Q9*(-194925 - 1875*rr) + Q5*Q6^2*(131935 - 1325*rr) + 
  Q1^2*Q9*(-172426 + 1814*rr) + Q4*Q5*Q6*(188680 + 3020*rr) + 
  Q3*Q6^2*(-107450 + 3340*rr) + Q1*Q6*Q7*(-109275 + 3677*rr) + 
  Q2^2*Q4*(-348665 + 3705*rr) + Q0*Q7^2*(5480 + 4900*rr) + 
  Q4*Q6*Q7*(208331 + 7791*rr) + Q0*Q6^2*(-42250 + 8250*rr) + 
  Q0*Q4*Q5*(16250 + 9125*rr) + Q3*Q6*Q8*(166563 + 9167*rr) + 
  Q0*Q4^2*(-81125 + 9875*rr) + Q0*Q1*Q6*(145750 + 10500*rr) + 
  Q7^3*(250856 + 12424*rr) + Q1*Q4*Q6*(-3550 + 14350*rr) + 
  Q3^2*Q9*(59837 + 15361*rr) + Q0^2*Q3*(3125 + 15625*rr) + 
  Q4*Q7*Q9*(67254 + 16014*rr) + Q2*Q3^2*(-75875 + 17775*rr) + 
  Q0*Q2*Q9*(37775 + 18525*rr) + Q0^2*Q7*(2500 + 21250*rr) + 
  Q0*Q4*Q6*(94250 + 21750*rr) + Q3^2*Q7*(113768 + 21984*rr) + 
  Q7^2*Q9*(129811 + 22663*rr) + Q1*Q5*Q9*(268245 + 23045*rr) + 
  Q2*Q5*Q6*(164100 + 23380*rr) + Q0^2*Q1*(-31250 + 25000*rr) + 
  Q0^2*Q2*(-28125 + 25000*rr) + Q1*Q5*Q8*(-384076 + 25172*rr) + 
  Q5*Q7^2*(-180070 + 25618*rr) + Q1*Q5^2*(-252055 + 27395*rr) + 
  Q0*Q2*Q7*(-143700 + 27450*rr) + Q0*Q3*Q6*(-4750 + 27750*rr) + 
  Q3*Q7^2*(-438034 + 28326*rr) + Q0*Q7*Q9*(-67040 + 29520*rr) + 
  Q1*Q9^2*(198627 + 29911*rr) + Q2*Q6^2*(-64895 + 30495*rr) + 
  Q1*Q2*Q7*(291676 + 30728*rr) + Q0*Q2^2*(-83125 + 32000*rr) + 
  Q0*Q5*Q8*(-63700 + 32150*rr) + Q5*Q6*Q7*(79555 + 32699*rr) + 
  Q2^3*(-125990 + 33390*rr) + Q0^2*Q9*(-26875 + 34375*rr) + 
  Q4^2*Q8*(63350 + 34654*rr) + Q3^2*Q4*(-292970 + 34710*rr) + 
  Q4*Q6*Q8*(-156936 + 36216*rr) + Q0*Q1*Q5*(56375 + 37250*rr) + 
  Q6*Q7*Q9*(457518 + 37438*rr) + Q1*Q3*Q6*(-358580 + 38480*rr) + 
  Q1^2*Q3*(-27305 + 40445*rr) + Q3*Q4^2*(120040 + 41480*rr) + 
  Q2*Q5*Q7*(88603 + 41515*rr) + Q0*Q1*Q4*(192625 + 46000*rr) + 
  Q0*Q8^2*(172140 + 46960*rr) + Q2*Q6*Q8*(244179 + 47355*rr) + 
  Q4*Q6*Q9*(-336501 + 47503*rr) + Q2^2*Q6*(-21065 + 49275*rr) + 
  Q0*Q6*Q7*(4950 + 52600*rr) + Q0*Q6*Q9*(-264975 + 53425*rr) + 
  Q1*Q3*Q7*(-339218 + 54278*rr) + Q3*Q7*Q8*(-267434 + 55630*rr) + 
  Q3*Q7*Q9*(65159 + 57035*rr) + Q2^2*Q7*(-67030 + 61690*rr) + 
  Q4^2*Q6*(-171070 + 62040*rr) + Q0*Q4*Q7*(40000 + 62100*rr) + 
  Q5^2*Q9*(-113112 + 62268*rr) + Q0*Q8*Q9*(-238995 + 67185*rr) + 
  Q2^2*Q8*(-265740 + 68124*rr) + Q6^2*Q7*(-76488 + 68410*rr) + 
  Q5^2*Q6*(-43150 + 70780*rr) + Q4^3*(38825 + 71735*rr) + 
  Q1^3*(102950 + 72910*rr) + Q6*Q7*Q8*(-143480 + 73336*rr) + 
  Q0*Q3*Q9*(37800 + 73550*rr) + Q1*Q7^2*(-272482 + 74070*rr) + 
  Q2^2*Q3*(39450 + 75510*rr) + Q0*Q3*Q8*(-175850 + 77950*rr) + 
  Q4^2*Q9*(201615 + 81997*rr) + Q3*Q4*Q5*(64995 + 85245*rr) + 
  Q3^2*Q6*(180325 + 87215*rr) + Q0*Q9^2*(93510 + 87490*rr) + 
  Q1^2*Q4*(-523595 + 89825*rr) + Q3*Q5*Q6*(22650 + 91650*rr) + 
  Q1*Q3^2*(19335 + 97005*rr) + Q2*Q9^2*(-112656 + 100416*rr) + 
  Q2*Q8*Q9*(-48254 + 102026*rr) + Q1*Q6*Q8*(98513 + 102225*rr) + 
  Q3*Q4*Q9*(219334 + 108706*rr) + Q3*Q8*Q9*(221863 + 111067*rr) + 
  Q6*Q8^2*(-311622 + 118866*rr) + Q2*Q4*Q9*(-100592 + 123500*rr) + 
  Q4^2*Q7*(763948 + 128588*rr) + Q2*Q6*Q9*(-237027 + 134337*rr) + 
  Q1*Q4*Q8*(419835 + 139407*rr) + Q2*Q5*Q9*(423408 + 139680*rr) + 
  Q4*Q9^2*(34696 + 147112*rr) + Q1*Q4*Q5*(-129775 + 159775*rr) + 
  Q3*Q5*Q9*(-120650 + 172994*rr) + Q0*Q4*Q8*(219175 + 174025*rr) + 
  Q1*Q6*Q9*(-199589 + 176907*rr) + Q8^3*(-69025 + 216707*rr) + 
  Q1*Q5*Q7*(-166895 + 218921*rr) + Q2*Q7*Q9*(-164380 + 226068*rr) + 
  Q1*Q2^2*(111285 + 233115*rr) + Q1*Q7*Q8*(-108948 + 289372*rr) + 
  Q1*Q8^2*(-521621 + 308303*rr), Q1*Q2*Q9*(-1491 - 253687*rr) + 
  Q2*Q3*Q8*(-65606 - 180338*rr) + Q3*Q5*Q7*(213869 - 178507*rr) + 
  Q5*Q7*Q8*(400320 - 171440*rr) + Q3*Q7*Q8*(-551568 - 170960*rr) + 
  Q7*Q8^2*(161948 - 166900*rr) + Q2*Q4*Q7*(-113730 - 159658*rr) + 
  Q4*Q7*Q8*(-131077 - 159465*rr) + Q1*Q5*Q7*(-35866 - 136518*rr) + 
  Q1*Q4*Q7*(22346 - 136210*rr) + Q8*Q9^2*(-188557 - 131513*rr) + 
  Q2*Q8*Q9*(178820 - 128284*rr) + Q4*Q9^2*(64427 - 120401*rr) + 
  Q1*Q3*Q7*(-202342 - 117062*rr) + Q1*Q2*Q8*(103533 - 107439*rr) + 
  Q0*Q3*Q8*(239715 - 105035*rr) + Q3*Q7^2*(125899 - 98609*rr) + 
  Q0*Q1*Q4*(28025 - 96200*rr) + Q1*Q3*Q4*(78370 - 95110*rr) + 
  Q1*Q7*Q9*(279300 - 94828*rr) + Q6*Q9^2*(-75630 - 94014*rr) + 
  Q2*Q3*Q5*(88175 - 93805*rr) + Q8^2*Q9*(5797 - 84367*rr) + 
  Q5*Q9^2*(15625 - 82459*rr) + Q0*Q1*Q7*(-116905 - 81005*rr) + 
  Q4*Q8*Q9*(8931 - 78041*rr) + Q0*Q1*Q3*(115475 - 77350*rr) + 
  Q2*Q9^2*(-286874 - 76050*rr) + Q3^2*Q8*(-51988 - 75092*rr) + 
  Q6^2*Q9*(19081 - 72241*rr) + Q2*Q4^2*(109350 - 71390*rr) + 
  Q3^2*Q9*(-134746 - 69682*rr) + Q0*Q1*Q8*(130055 - 69205*rr) + 
  Q1*Q4^2*(126995 - 69125*rr) + Q1*Q2*Q5*(110195 - 68175*rr) + 
  Q1*Q7^2*(-157984 - 66800*rr) + Q7*Q9^2*(-73736 - 65576*rr) + 
  Q9^3*(-291494 - 64526*rr) + Q1^2*Q8*(106247 - 62861*rr) + 
  Q6*Q8^2*(185478 - 59810*rr) + Q0*Q2*Q4*(23525 - 59600*rr) + 
  Q5*Q6*Q9*(-56984 - 59332*rr) + Q2*Q6*Q7*(229817 - 56827*rr) + 
  Q2*Q3*Q7*(-23410 - 56738*rr) + Q2*Q6*Q9*(171367 - 52797*rr) + 
  Q0*Q2*Q3*(70525 - 49600*rr) + Q0*Q2^2*(6050 - 43900*rr) + 
  Q0*Q7*Q9*(-127447 - 43443*rr) + Q0*Q6^2*(74950 - 42200*rr) + 
  Q0*Q7^2*(66315 - 40649*rr) + Q1^2*Q4*(-214465 - 39995*rr) + 
  Q1*Q5*Q9*(113803 - 39745*rr) + Q3^2*Q6*(-207065 - 38685*rr) + 
  Q0*Q4*Q6*(-40250 - 38525*rr) + Q0*Q4*Q9*(-97110 - 37530*rr) + 
  Q0*Q3*Q6*(-190050 - 35875*rr) + Q3*Q4*Q8*(215005 - 35295*rr) + 
  Q1*Q4*Q9*(-46542 - 35026*rr) + Q3*Q4^2*(-80375 - 34485*rr) + 
  Q4*Q5*Q6*(-116440 - 34230*rr) + Q0*Q5*Q7*(-56355 - 33925*rr) + 
  Q3*Q5^2*(42160 - 33630*rr) + Q2^3*(122290 - 33550*rr) + 
  Q0*Q6*Q9*(-17250 - 33390*rr) + Q2*Q7^2*(-55320 - 32920*rr) + 
  Q4*Q6*Q7*(-2158 - 32214*rr) + Q0*Q1*Q2*(-63500 - 31175*rr) + 
  Q2*Q3^2*(274785 - 28905*rr) + Q1*Q5^2*(2730 - 28090*rr) + 
  Q0*Q9^2*(94793 - 27803*rr) + Q0*Q4*Q8*(74740 - 26910*rr) + 
  Q8^3*(78233 - 25451*rr) + Q3*Q6^2*(-82770 - 24630*rr) + 
  Q1^2*Q3*(-151785 - 23915*rr) + Q6*Q7^2*(24668 - 22468*rr) + 
  Q4*Q7*Q9*(-206269 - 21241*rr) + Q1*Q2^2*(-70580 - 20280*rr) + 
  Q1*Q4*Q5*(45675 - 19775*rr) + Q4*Q5*Q9*(105499 - 18769*rr) + 
  Q5^3*(-5630 - 17170*rr) + Q1*Q2*Q6*(-18785 - 15195*rr) + 
  Q0^2*Q8*(-3375 - 15125*rr) + Q1*Q5*Q6*(40220 - 14400*rr) + 
  Q4^2*Q9*(213669 - 14303*rr) + Q4*Q6^2*(-144225 - 14205*rr) + 
  Q3*Q5*Q6*(-35910 - 13160*rr) + Q2^2*Q6*(-43825 - 11645*rr) + 
  Q0*Q1*Q5*(80450 - 11375*rr) + Q0^2*Q5*(24375 - 10625*rr) + 
  Q2^2*Q4*(-1745 - 9875*rr) + Q0*Q1*Q9*(-7140 - 9810*rr) + 
  Q0*Q5^2*(-39575 - 9075*rr) + Q1*Q6^2*(-102785 - 8525*rr) + 
  Q6^3*(68425 - 8355*rr) + Q5^2*Q7*(108462 - 6782*rr) + 
  Q0*Q2*Q9*(45750 - 6190*rr) + Q6*Q8*Q9*(-44676 - 5716*rr) + 
  Q4^2*Q8*(166142 - 4928*rr) + Q3*Q4*Q9*(-193533 - 4585*rr) + 
  Q0*Q6*Q8*(60590 - 4120*rr) + Q2*Q4*Q6*(105345 - 3155*rr) + 
  Q6*Q7*Q8*(30907 - 2305*rr) + Q0*Q5*Q9*(-4940 - 1360*rr) + 
  Q0^2*Q2*(10000 - 1250*rr) + Q0*Q2*Q7*(-70825 - 855*rr) + 
  Q5^2*Q6*(-143315 - 825*rr) + Q0*Q5*Q8*(-268745 + 395*rr) + 
  Q2*Q5^2*(1890 + 580*rr) + Q0*Q2*Q6*(11900 + 1550*rr) + 
  Q3^2*Q7*(130721 + 1573*rr) + Q0*Q4*Q5*(150825 + 1700*rr) + 
  Q5^2*Q8*(-134464 + 2106*rr) + Q0*Q1*Q6*(93375 + 3075*rr) + 
  Q6^2*Q8*(23942 + 3282*rr) + Q3*Q6*Q8*(167294 + 3466*rr) + 
  Q0*Q4*Q7*(174620 + 3820*rr) + Q1*Q3*Q5*(-143745 + 4965*rr) + 
  Q3^2*Q4*(151105 + 5365*rr) + Q0^2*Q4*(-51875 + 6250*rr) + 
  Q5*Q6^2*(5995 + 6455*rr) + Q0*Q3*Q7*(330595 + 6495*rr) + 
  Q2*Q5*Q9*(170433 + 7685*rr) + Q1*Q2*Q4*(-261510 + 9070*rr) + 
  Q0^2*Q3*(33125 + 9375*rr) + Q0*Q3*Q9*(-180600 + 9960*rr) + 
  Q3*Q8*Q9*(143837 + 10057*rr) + Q0^2*Q6*(-35000 + 10625*rr) + 
  Q1^2*Q7*(-91415 + 11093*rr) + Q7^3*(248330 + 11490*rr) + 
  Q1*Q4*Q6*(82695 + 12275*rr) + Q4*Q5^2*(-1515 + 13175*rr) + 
  Q0*Q1^2*(-204475 + 13875*rr) + Q2*Q4*Q5*(37180 + 14650*rr) + 
  Q2*Q4*Q9*(-53597 + 15447*rr) + Q4*Q5*Q8*(-243868 + 19648*rr) + 
  Q1*Q6*Q8*(-53760 + 22284*rr) + Q3*Q5*Q8*(-87769 + 22967*rr) + 
  Q2*Q5*Q8*(-148751 + 22977*rr) + Q4^2*Q7*(280931 + 23709*rr) + 
  Q0*Q4^2*(28875 + 25775*rr) + Q4*Q6*Q9*(87033 + 26369*rr) + 
  Q0^2*Q9*(56125 + 26875*rr) + Q3*Q6*Q7*(-81125 + 26975*rr) + 
  Q0^2*Q7*(-10250 + 27000*rr) + Q1*Q3^2*(-17525 + 28045*rr) + 
  Q0*Q6*Q7*(4600 + 28670*rr) + Q0^2*Q1*(31875 + 29375*rr) + 
  Q2*Q6^2*(21685 + 30595*rr) + Q2*Q3*Q4*(86745 + 30715*rr) + 
  Q1^2*Q6*(45875 + 30765*rr) + Q2*Q3*Q6*(-17450 + 30960*rr) + 
  Q4*Q7^2*(225208 + 31424*rr) + Q1^2*Q2*(181495 + 32425*rr) + 
  Q3^2*Q5*(23225 + 33775*rr) + Q3*Q4*Q5*(-16370 + 35450*rr) + 
  Q1*Q3*Q8*(-12596 + 35476*rr) + Q4^2*Q6*(-18905 + 37525*rr) + 
  Q4^3*(107690 + 37660*rr) + Q0*Q7*Q8*(-185180 + 38156*rr) + 
  Q0*Q5*Q6*(28175 + 39200*rr) + Q1*Q7*Q8*(-97574 + 39810*rr) + 
  Q1*Q3*Q9*(118327 + 40527*rr) + Q5*Q8^2*(30859 + 43303*rr) + 
  Q0*Q2*Q5*(74400 + 44200*rr) + Q0*Q3^2*(-43575 + 45025*rr) + 
  Q1*Q4*Q8*(232883 + 47151*rr) + Q3*Q5*Q9*(-160993 + 47271*rr) + 
  Q0*Q3*Q5*(290350 + 47275*rr) + Q2*Q6*Q8*(349912 + 48948*rr) + 
  Q5*Q6*Q7*(-44467 + 49077*rr) + Q1^3*(-2430 + 51910*rr) + 
  Q1*Q3*Q6*(-9590 + 52120*rr) + Q2^2*Q7*(184260 + 53812*rr) + 
  Q2*Q4*Q8*(-16761 + 54319*rr) + Q2^2*Q9*(-120250 + 56054*rr) + 
  Q3*Q4*Q6*(-35530 + 56300*rr) + Q4^2*Q5*(-140630 + 56360*rr) + 
  Q6^2*Q7*(-161547 + 57415*rr) + Q3*Q4*Q7*(100208 + 57620*rr) + 
  Q0*Q2*Q8*(53180 + 61020*rr) + Q3*Q7*Q9*(-56275 + 63625*rr) + 
  Q5*Q8*Q9*(504096 + 65112*rr) + Q5*Q7*Q9*(-280472 + 65224*rr) + 
  Q1*Q6*Q7*(115072 + 65772*rr) + Q1^2*Q9*(87550 + 67046*rr) + 
  Q1*Q2*Q3*(-64885 + 72045*rr) + Q2*Q8^2*(41400 + 72360*rr) + 
  Q0*Q8^2*(-29168 + 73992*rr) + Q1^2*Q5*(-15240 + 76170*rr) + 
  Q1*Q6*Q9*(-296875 + 77049*rr) + Q0*Q8*Q9*(-23428 + 77172*rr) + 
  Q2*Q3*Q9*(-129133 + 78047*rr) + Q7*Q8*Q9*(-166255 + 78797*rr) + 
  Q2^2*Q8*(270124 + 78916*rr) + Q5^2*Q9*(48255 + 82561*rr) + 
  Q5*Q7^2*(-16784 + 85216*rr) + Q1*Q5*Q8*(-224942 + 86790*rr) + 
  Q7^2*Q8*(-274670 + 93706*rr) + Q3^3*(-61330 + 98070*rr) + 
  Q4*Q6*Q8*(-184840 + 100352*rr) + Q3*Q8^2*(5293 + 101849*rr) + 
  Q2*Q5*Q7*(-183561 + 101895*rr) + Q2^2*Q3*(-100585 + 103045*rr) + 
  Q2^2*Q5*(4810 + 104600*rr) + Q5*Q6*Q8*(-19007 + 116933*rr) + 
  Q2*Q7*Q9*(257679 + 117971*rr) + Q1*Q8*Q9*(-19470 + 119690*rr) + 
  Q1*Q2*Q7*(-218423 + 121665*rr) + Q0*Q3*Q4*(33150 + 127325*rr) + 
  Q2*Q5*Q6*(-11535 + 127485*rr) + Q6*Q7*Q9*(116153 + 134141*rr) + 
  Q4*Q5*Q7*(162042 + 139470*rr) + Q1*Q8^2*(45058 + 142026*rr) + 
  Q3*Q6*Q9*(-252079 + 144833*rr) + Q4*Q8^2*(-59866 + 152462*rr) + 
  Q7^2*Q9*(121264 + 152976*rr) + Q2*Q7*Q8*(-201781 + 158255*rr) + 
  Q1*Q9^2*(15446 + 172702*rr) + Q3*Q9^2*(351094 + 230126*rr), 
 4375*Q0^2*Q4 + Q3*Q4*Q7*(-130606 - 286094*rr) + 
  Q3*Q5*Q8*(-49990 - 248286*rr) + Q1*Q8*Q9*(337815 - 237029*rr) + 
  Q3*Q6*Q8*(65770 - 199698*rr) + Q5*Q8^2*(233926 - 192826*rr) + 
  Q4*Q5*Q7*(-424176 - 168360*rr) + Q3*Q9^2*(-100220 - 166684*rr) + 
  Q3*Q6*Q9*(-92600 - 164552*rr) + Q5*Q6*Q9*(-255598 - 164530*rr) + 
  Q5*Q7*Q9*(-161983 - 152083*rr) + Q4*Q6*Q9*(109009 - 151703*rr) + 
  Q1*Q4*Q8*(-25527 - 137619*rr) + Q3*Q8^2*(-262262 - 127166*rr) + 
  Q2*Q3*Q6*(-5720 - 120980*rr) + Q1*Q3^2*(71795 - 117595*rr) + 
  Q0*Q4*Q5*(-36175 - 114800*rr) + Q4*Q9^2*(242952 - 111496*rr) + 
  Q5*Q9^2*(-348094 - 110214*rr) + Q7^2*Q9*(20025 - 107531*rr) + 
  Q1*Q2*Q9*(-214557 - 105561*rr) + Q2*Q7*Q8*(-123356 - 103452*rr) + 
  Q1*Q5*Q6*(-145960 - 102430*rr) + Q6*Q7*Q9*(-516508 - 100028*rr) + 
  Q7^3*(-24032 - 99104*rr) + Q1*Q3*Q4*(-112860 - 98380*rr) + 
  Q3^2*Q5*(140520 - 97400*rr) + Q2*Q3*Q9*(-372337 - 95973*rr) + 
  Q1^2*Q3*(-101380 - 95420*rr) + Q0*Q3*Q5*(-123400 - 94975*rr) + 
  Q5*Q7*Q8*(161936 - 93264*rr) + Q5*Q6^2*(110155 - 90045*rr) + 
  Q1*Q4*Q5*(-22590 - 89960*rr) + Q7*Q8^2*(-112926 - 86246*rr) + 
  Q1*Q5*Q8*(-80157 - 82797*rr) + Q3*Q5^2*(245335 - 82735*rr) + 
  Q1*Q5*Q9*(190370 - 82042*rr) + Q4*Q8^2*(105220 - 81996*rr) + 
  Q8^3*(-388634 - 81906*rr) + Q1*Q5*Q7*(-245229 - 79905*rr) + 
  Q1*Q3*Q8*(-53417 - 78501*rr) + Q1^2*Q9*(222364 - 77388*rr) + 
  Q0*Q2*Q9*(56825 - 75465*rr) + Q1*Q3*Q9*(260154 - 72394*rr) + 
  Q4*Q7^2*(82776 - 71320*rr) + Q1*Q6*Q8*(57646 - 64914*rr) + 
  Q0*Q1*Q6*(20000 - 64425*rr) + Q1*Q2*Q3*(125580 - 63940*rr) + 
  Q2*Q3*Q4*(208930 - 62390*rr) + Q4*Q5^2*(-6660 - 59360*rr) + 
  Q0*Q2*Q6*(71025 - 56075*rr) + Q3*Q4*Q6*(235630 - 56010*rr) + 
  Q0*Q2*Q8*(4280 - 55430*rr) + Q6^2*Q7*(-69446 - 55024*rr) + 
  Q0*Q1*Q8*(348680 - 54930*rr) + Q1^3*(122980 - 52160*rr) + 
  Q1*Q3*Q6*(212955 - 51775*rr) + Q2^2*Q8*(-49263 - 50763*rr) + 
  Q6*Q7^2*(-173015 - 50027*rr) + Q4^2*Q5*(35055 - 49565*rr) + 
  Q3*Q4*Q8*(301457 - 48803*rr) + Q1*Q9^2*(-68924 - 44236*rr) + 
  Q0*Q1*Q2*(13500 - 41300*rr) + Q1*Q7*Q9*(-137502 - 40742*rr) + 
  Q3^3*(114880 - 40380*rr) + Q0*Q8^2*(-2258 - 38758*rr) + 
  Q3^2*Q7*(65826 - 37998*rr) + Q7^2*Q8*(-85921 - 37949*rr) + 
  Q1*Q8^2*(-226490 - 34162*rr) + Q0*Q6*Q9*(-142800 - 33940*rr) + 
  Q1*Q2*Q4*(52535 - 32415*rr) + Q5^2*Q7*(-22915 - 31649*rr) + 
  Q0^2*Q3*(5000 - 31250*rr) + Q3*Q4*Q9*(-492794 - 30502*rr) + 
  Q0*Q4*Q6*(-147250 - 29400*rr) + Q0*Q2*Q4*(-63600 - 27600*rr) + 
  Q0*Q1*Q4*(-95225 - 25825*rr) + Q3*Q5*Q7*(2692 - 25588*rr) + 
  Q3*Q4^2*(497765 - 25075*rr) + Q0*Q3^2*(67675 - 24725*rr) + 
  Q4*Q6^2*(52335 - 24245*rr) + Q1*Q6*Q7*(181760 - 20788*rr) + 
  Q7*Q9^2*(28864 - 20224*rr) + Q0^2*Q5*(18125 - 20000*rr) + 
  Q5^2*Q8*(223016 - 19882*rr) + Q0*Q6^2*(-42925 - 19700*rr) + 
  Q2^3*(44740 - 19660*rr) + Q6^2*Q8*(-17811 - 17961*rr) + 
  Q2*Q8^2*(169364 - 17740*rr) + Q0*Q1*Q9*(-173840 - 16710*rr) + 
  Q0*Q1*Q7*(-63055 - 16605*rr) + Q0*Q2*Q5*(125025 - 16300*rr) + 
  Q8*Q9^2*(-71787 - 13567*rr) + Q2^2*Q4*(-81870 - 13190*rr) + 
  Q0^2*Q9*(-32625 - 13125*rr) + Q5*Q8*Q9*(124746 - 11566*rr) + 
  Q0^2*Q8*(-97125 - 11375*rr) + Q0^2*Q1*(56875 - 11250*rr) + 
  Q0*Q2^2*(-78075 - 10525*rr) + Q0^2*Q7*(36000 - 10500*rr) + 
  Q2*Q5*Q7*(30099 - 10185*rr) + Q2*Q5*Q6*(-835 - 9275*rr) + 
  Q2*Q4^2*(-33385 - 9015*rr) + Q1^2*Q6*(339565 - 8465*rr) + 
  Q2^2*Q3*(140485 - 8365*rr) + Q0^2*Q6*(43125 - 8125*rr) + 
  Q0*Q7^2*(330965 - 6059*rr) + Q3*Q6^2*(81885 - 5925*rr) + 
  Q4^3*(-173965 - 5515*rr) + Q2*Q5*Q9*(-107674 - 4634*rr) + 
  Q0*Q5*Q7*(-359605 - 3925*rr) + Q2^2*Q6*(-129315 - 1625*rr) + 
  Q1*Q7*Q8*(-162009 - 1509*rr) + Q6^3*(-159320 - 1040*rr) + 
  Q0*Q4*Q9*(-299135 + 245*rr) + Q0*Q5^2*(-49825 + 1675*rr) + 
  Q5^3*(47690 + 1790*rr) + Q0*Q9^2*(-161937 + 4247*rr) + 
  Q0*Q4^2*(1875 + 5400*rr) + Q2*Q3*Q7*(179631 + 5491*rr) + 
  Q1*Q2*Q7*(49000 + 5896*rr) + Q4*Q5*Q6*(35680 + 7730*rr) + 
  Q2*Q5^2*(28570 + 8960*rr) + Q3*Q8*Q9*(-77514 + 9054*rr) + 
  Q0*Q5*Q8*(21780 + 10270*rr) + Q4^2*Q9*(-269543 + 10783*rr) + 
  Q0^2*Q2*(-8750 + 11250*rr) + Q1*Q2*Q5*(110840 + 11520*rr) + 
  Q5*Q7^2*(-213592 + 12456*rr) + Q4*Q5*Q8*(118407 + 13195*rr) + 
  Q0*Q5*Q9*(-29990 + 16940*rr) + Q2^2*Q5*(39440 + 17010*rr) + 
  Q0*Q5*Q6*(198050 + 17450*rr) + Q4*Q6*Q8*(-77270 + 17546*rr) + 
  Q3^2*Q8*(-412898 + 18510*rr) + Q2^2*Q9*(-71986 + 18950*rr) + 
  Q2*Q5*Q8*(121554 + 19982*rr) + Q3*Q5*Q6*(-47745 + 20095*rr) + 
  Q1*Q2*Q6*(-54190 + 20270*rr) + Q5*Q6*Q7*(-50778 + 21462*rr) + 
  Q0*Q1*Q3*(-51025 + 21775*rr) + Q0*Q3*Q4*(-116850 + 22575*rr) + 
  Q1*Q2^2*(158435 + 22605*rr) + Q4*Q5*Q9*(231609 + 22737*rr) + 
  Q0*Q2*Q7*(-57550 + 24220*rr) + Q1^2*Q2*(-49290 + 26790*rr) + 
  Q2*Q6*Q7*(-173665 + 27379*rr) + Q2^2*Q7*(-42960 + 27760*rr) + 
  Q2*Q4*Q6*(4725 + 30755*rr) + Q4*Q8*Q9*(24961 + 32029*rr) + 
  Q0*Q4*Q8*(-20960 + 32640*rr) + Q1*Q6^2*(-9480 + 33000*rr) + 
  Q1*Q4*Q7*(-404262 + 33578*rr) + Q4^2*Q7*(-3827 + 38833*rr) + 
  Q1^2*Q8*(-18266 + 38926*rr) + Q0*Q2*Q3*(-84725 + 39275*rr) + 
  Q1*Q4*Q6*(-9615 + 39495*rr) + Q3*Q4*Q5*(163110 + 41510*rr) + 
  Q2*Q4*Q8*(220802 + 44130*rr) + Q0*Q3*Q8*(-50235 + 44865*rr) + 
  Q0*Q6*Q8*(-147735 + 45505*rr) + Q1*Q5^2*(-133700 + 45890*rr) + 
  Q2*Q4*Q9*(-197142 + 46110*rr) + Q8^2*Q9*(73625 + 46997*rr) + 
  Q0*Q1^2*(8275 + 48500*rr) + Q2*Q4*Q5*(-169850 + 53360*rr) + 
  Q5^2*Q6*(-191750 + 53870*rr) + Q7*Q8*Q9*(-364380 + 54356*rr) + 
  Q0*Q3*Q7*(67670 + 59220*rr) + Q1^2*Q5*(-178895 + 60025*rr) + 
  Q6*Q8*Q9*(12481 + 62285*rr) + Q1^2*Q7*(265116 + 63332*rr) + 
  Q4^2*Q6*(-51705 + 66415*rr) + Q1*Q2*Q8*(30398 + 67118*rr) + 
  Q3*Q6*Q7*(166246 + 67722*rr) + Q3^2*Q6*(-53625 + 68005*rr) + 
  Q1*Q4^2*(-184410 + 69020*rr) + Q5*Q6*Q8*(-387391 + 72569*rr) + 
  Q0*Q3*Q6*(-80050 + 76875*rr) + Q2*Q8*Q9*(-42493 + 77095*rr) + 
  Q0*Q6*Q7*(-213925 + 77495*rr) + Q5^2*Q9*(94024 + 81270*rr) + 
  Q2*Q9^2*(47148 + 82348*rr) + Q3^2*Q4*(-39695 + 82435*rr) + 
  Q3*Q7*Q8*(205408 + 83696*rr) + Q2*Q3^2*(-250630 + 85730*rr) + 
  Q2*Q6^2*(-123645 + 88905*rr) + Q2*Q6*Q8*(116623 + 91059*rr) + 
  Q2*Q3*Q5*(-246765 + 94325*rr) + Q3*Q7^2*(-518232 + 95464*rr) + 
  Q0*Q1*Q5*(120700 + 101125*rr) + Q0*Q7*Q8*(55485 + 102521*rr) + 
  Q1*Q6*Q9*(-104031 + 111373*rr) + Q0*Q4*Q7*(103570 + 112220*rr) + 
  Q0*Q3*Q9*(103675 + 113085*rr) + Q1*Q4*Q9*(115421 + 115973*rr) + 
  Q4^2*Q8*(-58254 + 116826*rr) + Q1*Q3*Q7*(-97489 + 128227*rr) + 
  Q4*Q6*Q7*(78276 + 132308*rr) + Q6^2*Q9*(-271747 + 135947*rr) + 
  Q2*Q3*Q8*(15145 + 141737*rr) + Q2*Q6*Q9*(192903 + 143975*rr) + 
  Q3*Q7*Q9*(377085 + 149433*rr) + Q4*Q7*Q9*(274245 + 150465*rr) + 
  Q6*Q7*Q8*(-141208 + 157224*rr) + Q1^2*Q4*(249045 + 160765*rr) + 
  Q2*Q4*Q7*(-369001 + 173555*rr) + Q3*Q5*Q9*(-150126 + 176450*rr) + 
  Q0*Q8*Q9*(122662 + 178082*rr) + Q6*Q9^2*(-49226 + 179542*rr) + 
  Q2*Q7^2*(168217 + 180501*rr) + Q1*Q7^2*(-152401 + 188691*rr) + 
  Q1*Q3*Q5*(125795 + 189765*rr) + Q4*Q7*Q8*(-1413 + 200087*rr) + 
  Q0*Q7*Q9*(161723 + 204147*rr) + Q9^3*(35508 + 205924*rr) + 
  Q3^2*Q9*(-167290 + 228310*rr) + Q6*Q8^2*(-149680 + 244448*rr) + 
  Q2*Q7*Q9*(-311313 + 308419*rr), Q0*Q4*Q7*(143680 - 308870*rr) + 
  Q3*Q6*Q7*(119086 - 258714*rr) + Q2*Q6*Q8*(251424 - 239784*rr) + 
  Q0*Q8*Q9*(-46347 - 229087*rr) + Q3*Q5*Q9*(27581 - 224659*rr) + 
  Q4*Q5*Q8*(-96188 - 221840*rr) + Q4*Q6*Q7*(145030 - 215526*rr) + 
  Q3^2*Q9*(-76429 - 211641*rr) + Q3*Q7^2*(686610 - 207686*rr) + 
  Q2*Q7*Q9*(360444 - 189828*rr) + Q3*Q7*Q9*(-216125 - 178761*rr) + 
  Q2*Q5*Q7*(65934 - 176402*rr) + Q9^3*(-59246 - 171446*rr) + 
  Q6*Q7*Q8*(-95972 - 156100*rr) + Q2^2*Q3*(75985 - 155005*rr) + 
  Q2*Q4*Q7*(338904 - 153680*rr) + Q1^2*Q7*(174319 - 145725*rr) + 
  Q0*Q7*Q9*(-71018 - 143802*rr) + Q8^2*Q9*(-151038 - 137414*rr) + 
  Q3*Q5*Q8*(-171335 - 135523*rr) + Q4*Q6*Q8*(339488 - 134880*rr) + 
  Q0*Q4*Q8*(-260740 - 123640*rr) + Q2*Q7^2*(-133747 - 117767*rr) + 
  Q5*Q7^2*(168785 - 111379*rr) + Q5^2*Q9*(-18229 - 109161*rr) + 
  Q5*Q8*Q9*(258845 - 104911*rr) + Q1^2*Q2*(-182100 - 102220*rr) + 
  Q1*Q6*Q9*(132865 - 99003*rr) + Q4*Q5*Q9*(-217743 - 97723*rr) + 
  Q5^2*Q6*(181620 - 89400*rr) + Q3*Q7*Q8*(98655 - 88717*rr) + 
  Q2*Q5^2*(-120180 - 85550*rr) + Q3^2*Q6*(-152605 - 82275*rr) + 
  Q0*Q7^2*(-396335 - 81411*rr) + Q4*Q9^2*(-38936 - 76712*rr) + 
  Q1*Q2^2*(138960 - 76180*rr) + Q0*Q5*Q9*(110715 - 72765*rr) + 
  Q4*Q7*Q9*(-337612 - 71212*rr) + Q1*Q3*Q7*(92335 - 69341*rr) + 
  Q0*Q1*Q4*(-246650 - 65800*rr) + Q1^2*Q4*(310575 - 62565*rr) + 
  Q1*Q4*Q5*(-82545 - 62075*rr) + Q2*Q3^2*(121125 - 61705*rr) + 
  Q3*Q5*Q6*(59985 - 57675*rr) + Q2^2*Q9*(87957 - 55071*rr) + 
  Q0*Q9^2*(-91953 - 54177*rr) + Q4*Q8*Q9*(-353386 - 52242*rr) + 
  Q1*Q3*Q6*(-168585 - 50405*rr) + Q2^2*Q7*(-111446 - 50342*rr) + 
  Q5*Q6*Q7*(-106292 - 50300*rr) + Q1*Q2*Q7*(32761 - 49347*rr) + 
  Q1*Q5^2*(174210 - 48630*rr) + Q2*Q6^2*(121800 - 48060*rr) + 
  Q2*Q6*Q9*(-138001 - 47801*rr) + Q1*Q5*Q7*(-10959 - 47351*rr) + 
  Q1*Q6*Q7*(-194904 - 46564*rr) + Q0*Q1*Q5*(62675 - 46000*rr) + 
  Q2^3*(-17780 - 45580*rr) + Q3^2*Q7*(-344910 - 45382*rr) + 
  Q3*Q8*Q9*(56810 - 45358*rr) + Q4^2*Q9*(-212311 - 42953*rr) + 
  Q2*Q3*Q6*(40700 - 41890*rr) + Q3*Q4^2*(65505 - 41615*rr) + 
  Q1*Q2*Q8*(190904 - 40664*rr) + Q4^3*(-101745 - 39835*rr) + 
  Q3*Q4*Q5*(-227120 - 39430*rr) + Q3^2*Q4*(182250 - 38440*rr) + 
  Q5^3*(122050 - 33700*rr) + Q3*Q4*Q9*(-65648 - 33392*rr) + 
  Q0*Q6*Q9*(151225 - 31685*rr) + Q0*Q2*Q8*(241395 - 31095*rr) + 
  Q2*Q5*Q6*(-171725 - 29215*rr) + Q1^2*Q8*(274419 - 27537*rr) + 
  Q1*Q4*Q6*(86135 - 23195*rr) + Q0*Q3*Q8*(-2665 - 21815*rr) + 
  Q6*Q8*Q9*(-193473 - 21517*rr) + Q3*Q4*Q8*(-258792 - 19596*rr) + 
  Q2*Q9^2*(197923 - 18825*rr) + Q0^2*Q6*(-27500 - 16875*rr) + 
  Q1*Q2*Q6*(-17705 - 15895*rr) + Q2*Q4^2*(-58200 - 15430*rr) + 
  Q1^3*(-193230 - 14410*rr) + Q0^2*Q2*(2500 - 14375*rr) + 
  Q0*Q1*Q6*(-38750 - 13325*rr) + Q0*Q3*Q6*(12175 - 11875*rr) + 
  Q1*Q7*Q9*(-454457 - 11509*rr) + Q0^2*Q5*(-21250 - 11250*rr) + 
  Q0*Q6*Q8*(336910 - 10430*rr) + Q1*Q7*Q8*(318973 - 10407*rr) + 
  Q3*Q6^2*(244830 - 9440*rr) + Q2^2*Q6*(145025 - 8975*rr) + 
  Q1*Q2*Q9*(481574 - 8642*rr) + Q3^2*Q8*(213288 - 7264*rr) + 
  Q0*Q2*Q5*(-24775 - 6075*rr) + Q0*Q3*Q7*(109830 - 5820*rr) + 
  Q0^2*Q9*(-19875 - 5625*rr) + Q4^2*Q8*(227238 - 5348*rr) + 
  Q4*Q5*Q6*(-66290 - 5320*rr) + Q0*Q4*Q9*(205360 - 3370*rr) + 
  Q1*Q3*Q9*(-252372 - 2928*rr) + Q0^2*Q1*(-44375 - 1250*rr) + 
  Q1*Q6*Q8*(-158324 - 780*rr) + Q4*Q8^2*(-361812 - 596*rr) + 
  Q0*Q3*Q9*(-110575 + 1615*rr) + Q5^2*Q7*(-56783 + 3913*rr) + 
  Q6*Q9^2*(189380 + 3964*rr) + Q0*Q1^2*(19600 + 4000*rr) + 
  Q0*Q5*Q6*(-79050 + 4300*rr) + Q2*Q4*Q9*(-86039 + 4445*rr) + 
  Q0*Q2^2*(-5925 + 4900*rr) + Q0*Q3*Q4*(-15275 + 4925*rr) + 
  Q0*Q3^2*(-32800 + 4975*rr) + Q4^2*Q6*(74410 + 5340*rr) + 
  Q2*Q3*Q9*(44279 + 7619*rr) + Q1^2*Q5*(89210 + 8040*rr) + 
  Q0*Q6^2*(32550 + 9575*rr) + Q0^2*Q7*(10250 + 10500*rr) + 
  Q2*Q7*Q8*(-57776 + 12048*rr) + Q1^2*Q3*(216550 + 12950*rr) + 
  Q0*Q4^2*(257500 + 14100*rr) + Q0*Q5^2*(59700 + 15075*rr) + 
  Q5*Q7*Q9*(-249634 + 15366*rr) + Q0^2*Q4*(33125 + 15625*rr) + 
  Q0^2*Q8*(-61000 + 17000*rr) + Q2*Q4*Q6*(48960 + 18720*rr) + 
  Q2*Q4*Q8*(-338697 + 21303*rr) + Q2*Q4*Q5*(133695 + 21565*rr) + 
  Q1*Q7^2*(357135 + 25491*rr) + Q6^2*Q8*(-79337 + 27013*rr) + 
  Q0*Q4*Q5*(1925 + 27050*rr) + Q3*Q5*Q7*(-80441 + 27415*rr) + 
  Q6*Q7^2*(-180984 + 27560*rr) + Q3*Q5^2*(-16525 + 27985*rr) + 
  Q8^3*(58395 + 29007*rr) + Q2^2*Q5*(-55015 + 29775*rr) + 
  Q0*Q2*Q6*(-254400 + 30075*rr) + Q1*Q3*Q8*(73867 + 30487*rr) + 
  Q2*Q5*Q9*(-393978 + 30714*rr) + Q1*Q2*Q3*(264670 + 31590*rr) + 
  Q2^2*Q4*(398905 + 34175*rr) + Q0^2*Q3*(-11250 + 34375*rr) + 
  Q3*Q4*Q6*(-22055 + 36445*rr) + Q0*Q1*Q3*(13775 + 37225*rr) + 
  Q5*Q6^2*(-111805 + 37365*rr) + Q5^2*Q8*(-633289 + 38393*rr) + 
  Q1*Q5*Q6*(37655 + 38825*rr) + Q1*Q3*Q4*(108240 + 39950*rr) + 
  Q1*Q4*Q9*(-50125 + 41995*rr) + Q2*Q8^2*(115087 + 43907*rr) + 
  Q4*Q7*Q8*(-67914 + 44262*rr) + Q0*Q5*Q8*(7295 + 45005*rr) + 
  Q6^2*Q7*(230504 + 47410*rr) + Q0*Q1*Q2*(82500 + 48175*rr) + 
  Q4*Q5*Q7*(488562 + 48370*rr) + Q2*Q6*Q7*(346758 + 49194*rr) + 
  Q4*Q6^2*(-142110 + 50230*rr) + Q0*Q6*Q7*(301725 + 50955*rr) + 
  Q1^2*Q6*(-323245 + 52565*rr) + Q3*Q6*Q8*(74285 + 53885*rr) + 
  Q4*Q5^2*(122670 + 55120*rr) + Q0*Q4*Q6*(-100125 + 57150*rr) + 
  Q1*Q2*Q5*(-89415 + 57185*rr) + Q1*Q3*Q5*(-225980 + 57620*rr) + 
  Q1*Q4*Q8*(-296448 + 57864*rr) + Q0*Q2*Q3*(137725 + 58225*rr) + 
  Q0*Q1*Q9*(-45310 + 58910*rr) + Q6*Q8^2*(109478 + 60094*rr) + 
  Q0*Q3*Q5*(-215975 + 60225*rr) + Q4*Q6*Q9*(181451 + 60287*rr) + 
  Q3*Q6*Q9*(89272 + 64980*rr) + Q0*Q1*Q8*(-96980 + 66980*rr) + 
  Q4^2*Q5*(67175 + 67395*rr) + Q0*Q2*Q7*(218875 + 68005*rr) + 
  Q0*Q2*Q4*(-242900 + 68225*rr) + Q2*Q3*Q5*(205080 + 69160*rr) + 
  Q0*Q7*Q8*(-95475 + 71569*rr) + Q6^2*Q9*(123928 + 72870*rr) + 
  Q1*Q6^2*(86185 + 76425*rr) + Q6*Q7*Q9*(36005 + 78361*rr) + 
  Q7^3*(186738 + 80170*rr) + Q6^3*(-61945 + 80235*rr) + 
  Q3*Q4*Q7*(48118 + 80750*rr) + Q4^2*Q7*(-331093 + 81055*rr) + 
  Q0*Q8^2*(63803 + 85683*rr) + Q7^2*Q9*(166994 + 87082*rr) + 
  Q5*Q6*Q9*(208109 + 88837*rr) + Q7*Q9^2*(-70545 + 88851*rr) + 
  Q2*Q8*Q9*(-256975 + 92237*rr) + Q0*Q1*Q7*(-449720 + 92680*rr) + 
  Q5*Q6*Q8*(279824 + 100056*rr) + Q3^3*(-53240 + 101340*rr) + 
  Q2*Q3*Q8*(-265475 + 105397*rr) + Q3*Q8^2*(-139630 + 108586*rr) + 
  Q1*Q4^2*(-43525 + 110435*rr) + Q2^2*Q8*(335693 + 112817*rr) + 
  Q5*Q9^2*(-74635 + 113441*rr) + Q1*Q2*Q4*(200135 + 114635*rr) + 
  Q2*Q3*Q7*(-247443 + 116521*rr) + Q1^2*Q9*(76160 + 121928*rr) + 
  Q1*Q8*Q9*(128411 + 127279*rr) + Q0*Q2*Q9*(-212025 + 129015*rr) + 
  Q1*Q5*Q8*(40765 + 144141*rr) + Q1*Q3^2*(-228805 + 149165*rr) + 
  Q3^2*Q5*(-60865 + 155445*rr) + Q1*Q8^2*(423520 + 157536*rr) + 
  Q1*Q9^2*(-228457 + 158843*rr) + Q2*Q3*Q4*(-158295 + 163995*rr) + 
  Q0*Q5*Q7*(30905 + 169075*rr) + Q2*Q5*Q8*(-253334 + 169206*rr) + 
  Q4*Q7^2*(3914 + 171794*rr) + Q7*Q8^2*(-9291 + 174529*rr) + 
  Q7*Q8*Q9*(198920 + 178600*rr) + Q1*Q4*Q7*(385055 + 183295*rr) + 
  Q1*Q5*Q9*(37984 + 193360*rr) + Q5*Q7*Q8*(-487179 + 201969*rr) + 
  Q7^2*Q8*(99215 + 238131*rr) + Q3*Q9^2*(277869 + 249353*rr) + 
  Q5*Q8^2*(-20954 + 275526*rr) + Q8*Q9^2*(-388754 + 277686*rr), 
 Q1*Q5*Q8*(-345352 - 228328*rr) + Q3*Q6*Q7*(-46765 - 194885*rr) + 
  Q3*Q7*Q9*(-50318 - 190710*rr) + Q1*Q7*Q8*(-91387 - 190575*rr) + 
  Q0*Q4*Q8*(21440 - 179810*rr) + Q4*Q5*Q8*(138666 - 173154*rr) + 
  Q4*Q5*Q7*(162830 - 172270*rr) + Q0*Q8*Q9*(151357 - 165403*rr) + 
  Q2*Q5*Q9*(-439336 - 164460*rr) + Q2*Q7*Q9*(400022 - 163858*rr) + 
  Q8^3*(-411775 - 158435*rr) + Q1*Q4*Q8*(109749 - 158227*rr) + 
  Q7^2*Q9*(290013 - 141175*rr) + Q2*Q6*Q7*(60450 - 139810*rr) + 
  Q2*Q3*Q9*(84513 - 121931*rr) + Q2^3*(295970 - 120510*rr) + 
  Q6*Q7^2*(97744 - 118640*rr) + Q4^2*Q7*(-159750 - 118414*rr) + 
  Q2*Q7*Q8*(11993 - 114315*rr) + Q1*Q3*Q8*(264432 - 111920*rr) + 
  Q1*Q2*Q9*(116412 - 107636*rr) + Q3*Q5*Q8*(14586 - 106606*rr) + 
  Q3*Q4*Q6*(50410 - 104960*rr) + Q0*Q1*Q6*(49250 - 101925*rr) + 
  Q0*Q3*Q7*(84220 - 96580*rr) + Q3*Q5*Q7*(-40005 - 91929*rr) + 
  Q2*Q9^2*(-168181 - 91921*rr) + Q8*Q9^2*(-175315 - 87687*rr) + 
  Q1^2*Q3*(71875 - 87455*rr) + Q0*Q3*Q4*(61400 - 85675*rr) + 
  Q0*Q4*Q7*(32595 - 81605*rr) + Q0*Q2*Q8*(-61495 - 80955*rr) + 
  Q4^3*(-22785 - 79925*rr) + Q5*Q7^2*(-202543 - 77299*rr) + 
  Q1*Q8*Q9*(487744 - 71760*rr) + Q2*Q3*Q6*(-8445 - 70545*rr) + 
  Q1*Q2*Q7*(-40413 - 68037*rr) + Q2*Q5*Q8*(144553 - 66811*rr) + 
  Q4*Q5^2*(125830 - 64940*rr) + Q6*Q9^2*(77030 - 64426*rr) + 
  Q4^2*Q9*(-121137 - 63721*rr) + Q0*Q6*Q9*(-299150 - 60440*rr) + 
  Q3*Q4*Q9*(72277 - 60331*rr) + Q1^2*Q2*(36915 - 58955*rr) + 
  Q1*Q2*Q3*(13535 - 57035*rr) + Q1^3*(63750 - 56050*rr) + 
  Q4*Q7^2*(-342793 - 55213*rr) + Q2*Q5^2*(-79305 - 55165*rr) + 
  Q2*Q3*Q5*(-19460 - 54340*rr) + Q2^2*Q7*(-236966 - 52678*rr) + 
  Q2*Q8^2*(444821 - 51727*rr) + Q2^2*Q4*(-72620 - 50780*rr) + 
  Q0*Q4*Q5*(194700 - 50550*rr) + Q3^2*Q9*(192860 - 49860*rr) + 
  Q1*Q6^2*(-89275 - 48795*rr) + Q8^2*Q9*(37520 - 47920*rr) + 
  Q4*Q7*Q9*(270616 - 47816*rr) + Q0*Q6^2*(-37050 - 45950*rr) + 
  Q2*Q4^2*(33085 - 45695*rr) + Q0*Q2*Q3*(102400 - 44350*rr) + 
  Q0*Q1*Q9*(-43015 - 43935*rr) + Q0*Q3*Q8*(-87160 - 43060*rr) + 
  Q0^2*Q1*(-11875 - 42500*rr) + Q1*Q3*Q9*(167086 - 41726*rr) + 
  Q5*Q6^2*(34830 - 41150*rr) + Q3*Q6*Q8*(93647 - 39921*rr) + 
  Q0*Q9^2*(-164997 - 39353*rr) + Q0*Q2*Q4*(-216350 - 39350*rr) + 
  Q0*Q5*Q8*(55 - 38055*rr) + Q2*Q6^2*(59700 - 37390*rr) + 
  Q0*Q2*Q5*(75775 - 36800*rr) + Q7*Q8^2*(192480 - 34496*rr) + 
  Q2^2*Q6*(72355 - 33355*rr) + Q2*Q5*Q7*(231030 - 32390*rr) + 
  Q2*Q3*Q8*(-184721 - 31505*rr) + Q0*Q5^2*(-46200 - 28075*rr) + 
  Q4*Q6*Q7*(242343 - 27541*rr) + Q0*Q3*Q5*(-7650 - 26600*rr) + 
  Q0^2*Q5*(-60000 - 26250*rr) + Q3*Q7^2*(-89588 - 25476*rr) + 
  Q3*Q4*Q5*(56620 - 24970*rr) + Q1^2*Q6*(196790 - 24070*rr) + 
  Q3*Q5*Q6*(154915 - 22295*rr) + Q0*Q7^2*(-173220 - 20984*rr) + 
  Q0*Q5*Q9*(285135 - 18235*rr) + Q0*Q1*Q5*(-174550 - 17375*rr) + 
  Q2*Q4*Q7*(-190595 - 16979*rr) + Q4*Q8^2*(-319193 - 16597*rr) + 
  Q0*Q4*Q6*(70750 - 16025*rr) + Q5^2*Q7*(-166864 - 14786*rr) + 
  Q4*Q5*Q9*(-256790 - 13794*rr) + Q0^2*Q7*(69125 - 12375*rr) + 
  Q1*Q2*Q4*(147380 - 12110*rr) + Q3*Q6^2*(47135 - 11835*rr) + 
  Q2*Q4*Q6*(-11440 - 11450*rr) + Q4*Q6*Q8*(78520 - 11160*rr) + 
  Q0^2*Q8*(-105250 - 10750*rr) + Q3*Q4*Q7*(88876 - 10168*rr) + 
  Q1*Q4*Q5*(-67510 - 9420*rr) + Q1*Q7*Q9*(-247468 - 8316*rr) + 
  Q0*Q2*Q9*(5925 - 7765*rr) + Q4*Q5*Q6*(-39800 - 7480*rr) + 
  Q0^2*Q6*(-6875 - 5000*rr) + Q4^2*Q6*(21325 - 4955*rr) + 
  Q6^2*Q8*(-169601 - 4281*rr) + Q1*Q5^2*(-3675 - 4165*rr) + 
  Q0*Q1*Q3*(-371775 - 3975*rr) + Q2*Q3^2*(48370 - 3910*rr) + 
  Q2*Q6*Q9*(-56504 - 3736*rr) + Q1*Q5*Q6*(-190970 - 2900*rr) + 
  Q5^2*Q9*(179975 - 2637*rr) + Q3*Q5*Q9*(393897 - 1731*rr) + 
  Q0*Q1^2*(108025 - 1375*rr) + Q0^2*Q2*(25625 - 1250*rr) + 
  Q0^2*Q9*(-5125 - 625*rr) + Q1*Q9^2*(-11868 + 2132*rr) + 
  Q5*Q6*Q9*(-256697 + 2603*rr) + Q6*Q8*Q9*(-26718 + 2650*rr) + 
  Q2*Q4*Q5*(-162385 + 6225*rr) + Q3*Q5^2*(113250 + 6350*rr) + 
  Q0*Q3*Q6*(-159550 + 6375*rr) + Q6^3*(-70315 + 7215*rr) + 
  Q5^3*(29370 + 9720*rr) + Q1*Q3^2*(-77395 + 9855*rr) + 
  Q0*Q4^2*(18625 + 10525*rr) + Q1*Q3*Q5*(-30380 + 11660*rr) + 
  Q3^2*Q6*(14645 + 11895*rr) + Q3^2*Q7*(-45158 + 13098*rr) + 
  Q3*Q8*Q9*(-49375 + 15133*rr) + Q7^2*Q8*(-39228 + 15156*rr) + 
  Q1*Q5*Q7*(159715 + 15191*rr) + Q0^2*Q3*(-23125 + 15625*rr) + 
  Q0^2*Q4*(66875 + 15625*rr) + Q1*Q8^2*(-433756 + 16292*rr) + 
  Q6*Q7*Q8*(85395 + 18279*rr) + Q0*Q1*Q4*(-175975 + 18300*rr) + 
  Q0*Q2^2*(-104575 + 18600*rr) + Q5*Q8*Q9*(220672 + 18640*rr) + 
  Q1*Q6*Q9*(-3687 + 19161*rr) + Q4^2*Q5*(102960 + 19190*rr) + 
  Q0*Q2*Q7*(-114625 + 20095*rr) + Q9^3*(-24072 + 20760*rr) + 
  Q0*Q6*Q8*(268215 + 21055*rr) + Q0*Q5*Q7*(-156930 + 22150*rr) + 
  Q1*Q2*Q6*(148980 + 23100*rr) + Q5^2*Q6*(-58760 + 23690*rr) + 
  Q4*Q6^2*(67375 + 24135*rr) + Q5*Q8^2*(329388 + 24836*rr) + 
  Q6^2*Q7*(403932 + 25444*rr) + Q0*Q8^2*(-223648 + 27472*rr) + 
  Q3^3*(-39300 + 27700*rr) + Q2*Q7^2*(-117380 + 27980*rr) + 
  Q3^2*Q8*(104534 + 32342*rr) + Q4^2*Q8*(-1334 + 34046*rr) + 
  Q6*Q8^2*(2139 + 34351*rr) + Q2*Q5*Q6*(29795 + 34555*rr) + 
  Q1*Q3*Q6*(-47015 + 34925*rr) + Q2*Q4*Q8*(-173872 + 35520*rr) + 
  Q0*Q4*Q9*(-78760 + 37620*rr) + Q1*Q7^2*(-139783 + 38245*rr) + 
  Q2^2*Q3*(104985 + 38655*rr) + Q1^2*Q7*(5731 + 40839*rr) + 
  Q2*Q6*Q8*(-160645 + 41123*rr) + Q1*Q3*Q4*(-113165 + 41995*rr) + 
  Q1*Q2^2*(148345 + 42215*rr) + Q7^3*(67310 + 44662*rr) + 
  Q2*Q3*Q4*(-51430 + 45730*rr) + Q6^2*Q9*(-6304 + 50902*rr) + 
  Q1^2*Q9*(461238 + 51838*rr) + Q6*Q7*Q9*(191963 + 52079*rr) + 
  Q3*Q4^2*(-10300 + 53080*rr) + Q0*Q3^2*(22300 + 53525*rr) + 
  Q0*Q7*Q8*(-86620 + 57796*rr) + Q4*Q6*Q9*(-295626 + 58290*rr) + 
  Q0*Q6*Q7*(-98125 + 62295*rr) + Q5*Q9^2*(77787 + 65007*rr) + 
  Q4*Q8*Q9*(47997 + 66617*rr) + Q0*Q5*Q6*(-60950 + 68450*rr) + 
  Q4*Q7*Q8*(-184245 + 69439*rr) + Q3^2*Q5*(-275490 + 71210*rr) + 
  Q1*Q4^2*(-383115 + 71825*rr) + Q3*Q6*Q9*(-123869 + 74887*rr) + 
  Q1^2*Q4*(229460 + 75700*rr) + Q5*Q6*Q8*(51253 + 76261*rr) + 
  Q3*Q8^2*(-58500 + 77068*rr) + Q1^2*Q5*(-194390 + 79610*rr) + 
  Q5*Q7*Q8*(290383 + 82227*rr) + Q0*Q2*Q6*(149025 + 82300*rr) + 
  Q7*Q8*Q9*(126262 + 82526*rr) + Q5*Q6*Q7*(-27872 + 84848*rr) + 
  Q3^2*Q4*(-116750 + 87880*rr) + Q0*Q1*Q8*(-129820 + 89520*rr) + 
  Q1*Q6*Q7*(-3297 + 91571*rr) + Q5^2*Q8*(-46400 + 92568*rr) + 
  Q3*Q7*Q8*(165181 + 93113*rr) + Q0*Q1*Q2*(64750 + 97325*rr) + 
  Q1*Q4*Q7*(-189163 + 98985*rr) + Q1*Q5*Q9*(41244 + 99076*rr) + 
  Q3*Q4*Q8*(-90193 + 99551*rr) + Q2*Q4*Q9*(23804 + 101664*rr) + 
  Q1*Q4*Q6*(-52050 + 101670*rr) + Q2^2*Q8*(-32659 + 102969*rr) + 
  Q0*Q1*Q7*(-162630 + 103920*rr) + Q4*Q9^2*(-122757 + 105183*rr) + 
  Q5*Q7*Q9*(139841 + 108205*rr) + Q3*Q9^2*(-24264 + 109000*rr) + 
  Q2^2*Q9*(-91393 + 117915*rr) + Q0*Q3*Q9*(-248325 + 125235*rr) + 
  Q1*Q2*Q5*(-157370 + 125280*rr) + Q2*Q3*Q7*(-341413 + 130711*rr) + 
  Q1*Q6*Q8*(-38403 + 131733*rr) + Q1^2*Q8*(60361 + 159437*rr) + 
  Q7*Q9^2*(69053 + 167657*rr) + Q2*Q8*Q9*(-204145 + 172435*rr) + 
  Q1*Q4*Q9*(-81838 + 176726*rr) + Q0*Q7*Q9*(225283 + 182247*rr) + 
  Q1*Q3*Q7*(322904 + 198744*rr) + Q1*Q2*Q8*(44848 + 200824*rr) + 
  Q2^2*Q5*(-810 + 218450*rr), -26250*Q0^2*Q3 + 
  Q3*Q8*Q9*(208832 - 361856*rr) + Q2*Q7*Q9*(110584 - 285752*rr) + 
  Q3*Q7*Q9*(-152150 - 239166*rr) + Q3*Q5*Q9*(59667 - 193721*rr) + 
  Q1*Q7*Q8*(96204 - 173108*rr) + Q4*Q7*Q9*(122858 - 164286*rr) + 
  Q2*Q4*Q8*(-169705 - 163525*rr) + Q1*Q3*Q7*(97729 - 162315*rr) + 
  Q1*Q7^2*(193333 - 151023*rr) + Q3*Q4*Q9*(324900 - 149092*rr) + 
  Q0*Q4*Q8*(-106710 - 143410*rr) + Q2*Q9^2*(460923 - 141265*rr) + 
  Q2*Q4*Q9*(273695 - 140461*rr) + Q6*Q7*Q8*(186704 - 132816*rr) + 
  Q0*Q6*Q9*(95350 - 125840*rr) + Q3*Q4*Q5*(82365 - 124895*rr) + 
  Q1*Q2*Q8*(87983 - 118877*rr) + Q2*Q4*Q5*(755 - 109895*rr) + 
  Q8^3*(346179 - 105577*rr) + Q1*Q4*Q6*(72400 - 94570*rr) + 
  Q5*Q6*Q8*(-62981 - 92061*rr) + Q1*Q6*Q7*(213698 - 91762*rr) + 
  Q6*Q8^2*(-85330 - 85226*rr) + Q3^2*Q9*(138282 - 84486*rr) + 
  Q2^2*Q5*(-178055 - 78815*rr) + Q2^2*Q7*(-3046 - 75286*rr) + 
  Q1*Q2^2*(100060 - 75000*rr) + Q2*Q6*Q8*(-53301 - 73977*rr) + 
  Q7^2*Q9*(-146749 - 73417*rr) + Q1*Q3*Q5*(-209500 - 72400*rr) + 
  Q5^2*Q6*(213240 - 71230*rr) + Q4^2*Q9*(20495 - 70979*rr) + 
  Q6*Q7*Q9*(152997 - 69295*rr) + Q3*Q5*Q6*(81430 - 67150*rr) + 
  Q5^2*Q9*(-63986 - 66376*rr) + Q3*Q4*Q8*(-424820 - 65596*rr) + 
  Q0*Q4*Q7*(-4380 - 64330*rr) + Q0*Q2*Q5*(-125100 - 62550*rr) + 
  Q1*Q2*Q7*(-272213 - 62069*rr) + Q0*Q5*Q6*(-110575 - 60425*rr) + 
  Q0*Q7*Q9*(-51672 - 59328*rr) + Q0*Q3*Q7*(95670 - 58430*rr) + 
  Q0*Q1*Q5*(-295175 - 56250*rr) + Q2*Q6^2*(-12930 - 55740*rr) + 
  Q1*Q4*Q8*(-23848 - 51408*rr) + Q1*Q6*Q8*(-25070 - 49270*rr) + 
  Q4^2*Q8*(-130280 - 48860*rr) + Q4^2*Q5*(-52940 - 47670*rr) + 
  Q1^2*Q4*(112915 - 46755*rr) + Q0*Q7*Q8*(-131345 - 46189*rr) + 
  Q4^3*(98180 - 41930*rr) + Q1^2*Q9*(87006 - 41458*rr) + 
  Q3^2*Q7*(194944 - 40936*rr) + Q2^2*Q3*(-15965 - 40455*rr) + 
  Q4^2*Q6*(149155 - 37935*rr) + Q4^2*Q7*(-373384 - 37718*rr) + 
  Q3*Q5*Q7*(-51191 - 37335*rr) + Q3*Q7^2*(495090 - 35782*rr) + 
  Q1*Q5*Q7*(325563 - 35565*rr) + Q3*Q6*Q8*(257149 - 34875*rr) + 
  Q1^3*(-95790 - 32110*rr) + Q3^2*Q6*(60980 - 30940*rr) + 
  Q4*Q5*Q9*(-153331 - 29683*rr) + Q0^2*Q7*(-18375 - 28625*rr) + 
  Q2*Q4*Q6*(154765 - 28445*rr) + Q6^2*Q7*(84790 - 27910*rr) + 
  Q2*Q5*Q6*(-102540 - 27050*rr) + Q1*Q6*Q9*(-174150 - 27038*rr) + 
  Q0^2*Q9*(45500 - 26250*rr) + Q5^2*Q8*(-216477 - 25997*rr) + 
  Q2*Q5^2*(77975 - 25995*rr) + Q0*Q3^2*(-86325 - 25475*rr) + 
  Q1^2*Q7*(-769 - 25405*rr) + Q2*Q3^2*(67055 - 24335*rr) + 
  Q0*Q3*Q6*(138200 - 23250*rr) + Q1*Q2*Q6*(12115 - 23195*rr) + 
  Q0*Q8*Q9*(48017 - 22443*rr) + Q0*Q5*Q9*(-202065 - 21985*rr) + 
  Q8^2*Q9*(-128418 - 21530*rr) + Q1^2*Q5*(152455 - 21475*rr) + 
  Q0*Q2*Q8*(-51195 - 19855*rr) + Q0*Q9^2*(-322767 - 18463*rr) + 
  Q0^2*Q1*(-27500 - 17500*rr) + Q2*Q5*Q7*(215545 - 14959*rr) + 
  Q0*Q3*Q9*(-49150 - 10940*rr) + Q0*Q5*Q7*(87445 - 9975*rr) + 
  Q0*Q3*Q4*(249525 - 6800*rr) + Q0*Q4*Q5*(50075 - 6550*rr) + 
  Q0*Q2*Q7*(136175 - 6205*rr) + Q0*Q4^2*(9500 - 5975*rr) + 
  Q3^2*Q8*(-183154 - 5954*rr) + Q1^2*Q2*(64985 - 5325*rr) + 
  Q0*Q1*Q4*(-129725 - 2950*rr) + Q2*Q6*Q9*(-29233 - 2525*rr) + 
  Q1*Q4*Q9*(-128027 - 1579*rr) + Q0^2*Q5*(-78750 - 1250*rr) + 
  Q2*Q7^2*(299251 + 551*rr) + Q0*Q1*Q3*(-44275 + 1150*rr) + 
  Q0*Q5^2*(108050 + 1300*rr) + Q1*Q8^2*(440844 + 1596*rr) + 
  Q1*Q5^2*(136120 + 2760*rr) + Q4*Q6^2*(-75330 + 3100*rr) + 
  Q3*Q7*Q8*(-197907 + 5865*rr) + Q2*Q8*Q9*(-76363 + 6049*rr) + 
  Q9^3*(-62965 + 7615*rr) + Q0*Q8^2*(162367 + 7987*rr) + 
  Q0^2*Q4*(73125 + 9375*rr) + Q5*Q7*Q9*(-38703 + 9565*rr) + 
  Q1*Q3^2*(86645 + 11435*rr) + Q0*Q7^2*(-132580 + 12396*rr) + 
  Q7*Q8^2*(200707 + 13655*rr) + Q0*Q3*Q5*(-123275 + 16650*rr) + 
  Q0^2*Q6*(27500 + 16875*rr) + Q1^2*Q8*(-226057 + 17019*rr) + 
  Q3*Q5^2*(-186360 + 17460*rr) + Q0*Q1*Q6*(375 + 17575*rr) + 
  Q0*Q1^2*(101150 + 17875*rr) + Q2^2*Q6*(25955 + 17925*rr) + 
  Q1*Q2*Q4*(18590 + 18890*rr) + Q3*Q6^2*(55930 + 19840*rr) + 
  Q0*Q2*Q3*(81400 + 20025*rr) + Q4*Q6*Q7*(19455 + 20147*rr) + 
  Q0*Q6*Q8*(-55185 + 21955*rr) + Q3*Q4^2*(-245335 + 23305*rr) + 
  Q0^2*Q2*(19375 + 23750*rr) + Q2^2*Q8*(-57887 + 23861*rr) + 
  Q0*Q5*Q8*(94280 + 24020*rr) + Q0*Q6^2*(54450 + 24925*rr) + 
  Q1^2*Q6*(-221925 + 25685*rr) + Q2^2*Q9*(113744 + 27040*rr) + 
  Q1*Q4^2*(-20095 + 27805*rr) + Q0*Q6*Q7*(94850 + 28020*rr) + 
  Q5*Q7^2*(53155 + 28039*rr) + Q2*Q3*Q8*(-24014 + 28358*rr) + 
  Q7^3*(-31836 + 29012*rr) + Q3^2*Q4*(204965 + 29285*rr) + 
  Q5^3*(16295 + 29655*rr) + Q0*Q3*Q8*(-860 + 30540*rr) + 
  Q0*Q2^2*(-6075 + 30600*rr) + Q1*Q3*Q6*(-76470 + 31060*rr) + 
  Q2*Q7*Q8*(147410 + 31674*rr) + Q6^3*(-136600 + 32230*rr) + 
  Q2*Q4^2*(-87675 + 33575*rr) + Q3^3*(-103720 + 36100*rr) + 
  Q0*Q1*Q9*(69285 + 37515*rr) + Q5*Q6*Q7*(22387 + 39815*rr) + 
  Q0^2*Q8*(-17125 + 39875*rr) + Q4*Q6*Q9*(194136 + 40156*rr) + 
  Q5*Q6^2*(-125180 + 40650*rr) + Q1*Q6^2*(-40990 + 41680*rr) + 
  Q4*Q5^2*(-26690 + 42830*rr) + Q2*Q3*Q4*(-495615 + 43795*rr) + 
  Q2*Q4*Q7*(224975 + 44327*rr) + Q2*Q6*Q7*(127186 + 44470*rr) + 
  Q4*Q5*Q6*(-37685 + 45055*rr) + Q5*Q8*Q9*(-129738 + 45198*rr) + 
  Q2*Q5*Q8*(-219602 + 47706*rr) + Q2*Q3*Q9*(148959 + 48315*rr) + 
  Q1^2*Q3*(137400 + 51040*rr) + Q2*Q5*Q9*(-287696 + 51588*rr) + 
  Q3*Q6*Q7*(7455 + 51943*rr) + Q0*Q1*Q7*(-136705 + 52595*rr) + 
  Q3^2*Q5*(-151560 + 54960*rr) + Q6^2*Q8*(4738 + 56746*rr) + 
  Q2^3*(-87960 + 57640*rr) + Q0*Q4*Q6*(-132000 + 59225*rr) + 
  Q3*Q4*Q6*(-152750 + 59780*rr) + Q0*Q2*Q4*(-57725 + 60275*rr) + 
  Q7*Q9^2*(17012 + 63140*rr) + Q1*Q7*Q9*(-94712 + 64616*rr) + 
  Q1*Q4*Q7*(379358 + 64862*rr) + Q0*Q1*Q2*(49000 + 66825*rr) + 
  Q4*Q9^2*(-39586 + 67974*rr) + Q4*Q6*Q8*(274404 + 67988*rr) + 
  Q1*Q5*Q6*(137900 + 68590*rr) + Q1*Q2*Q5*(179060 + 68930*rr) + 
  Q1*Q5*Q8*(292192 + 70388*rr) + Q4*Q8*Q9*(52257 + 70845*rr) + 
  Q2*Q8^2*(-22026 + 74094*rr) + Q0*Q4*Q9*(53990 + 76370*rr) + 
  Q2*Q3*Q5*(143275 + 77425*rr) + Q1*Q9^2*(91569 + 78477*rr) + 
  Q1*Q4*Q5*(23610 + 79740*rr) + Q3*Q5*Q8*(-214065 + 86127*rr) + 
  Q6*Q9^2*(32536 + 86880*rr) + Q1*Q3*Q8*(190452 + 87540*rr) + 
  Q1*Q2*Q9*(56522 + 88394*rr) + Q0*Q2*Q9*(138375 + 92335*rr) + 
  Q3*Q6*Q9*(55648 + 93896*rr) + Q5^2*Q7*(-218885 + 96091*rr) + 
  Q0*Q2*Q6*(-166100 + 96300*rr) + Q0*Q1*Q8*(-428220 + 100620*rr) + 
  Q4*Q8^2*(313467 + 104847*rr) + Q1*Q3*Q4*(58975 + 106415*rr) + 
  Q1*Q2*Q3*(79880 + 109120*rr) + Q6*Q7^2*(130508 + 109868*rr) + 
  Q2*Q3*Q6*(-3600 + 110520*rr) + Q4*Q5*Q7*(-46765 + 111007*rr) + 
  Q3*Q9^2*(398696 + 114616*rr) + Q6*Q8*Q9*(166811 + 120095*rr) + 
  Q1*Q3*Q9*(-350154 + 122538*rr) + Q2*Q3*Q7*(-169940 + 126324*rr) + 
  Q2^2*Q4*(-33110 + 126390*rr) + Q5*Q9^2*(253859 + 127383*rr) + 
  Q6^2*Q9*(-49986 + 137422*rr) + Q4*Q7^2*(-59076 + 146676*rr) + 
  Q5*Q6*Q9*(112702 + 147742*rr) + Q4*Q7*Q8*(-183313 + 152155*rr) + 
  Q4*Q5*Q8*(57495 + 153879*rr) + Q1*Q5*Q9*(-146433 + 156663*rr) + 
  Q3*Q8^2*(-33882 + 177518*rr) + Q1*Q8*Q9*(20071 + 179835*rr) + 
  Q7*Q8*Q9*(97916 + 189452*rr) + Q5*Q8^2*(74218 + 191530*rr) + 
  Q3*Q4*Q7*(180851 + 201187*rr) + Q7^2*Q8*(198696 + 225480*rr) + 
  Q8*Q9^2*(222916 + 229492*rr) + Q5*Q7*Q8*(101945 + 279029*rr), 
 Q0*Q8*Q9*(479797 - 325663*rr) + Q2*Q7*Q9*(81886 - 310842*rr) + 
  Q1*Q5*Q8*(10181 - 305975*rr) + Q2*Q5*Q7*(-83862 - 274154*rr) + 
  Q3*Q7*Q9*(72596 - 232156*rr) + Q1*Q4*Q8*(-279460 - 207208*rr) + 
  Q2*Q3*Q9*(216621 - 192375*rr) + Q6*Q7*Q8*(636932 - 190172*rr) + 
  Q2*Q6*Q8*(-143402 - 181998*rr) + Q4*Q7*Q9*(-238414 - 181782*rr) + 
  Q3^2*Q9*(1393 - 180987*rr) + Q0*Q1*Q5*(-304300 - 178250*rr) + 
  Q0*Q4*Q7*(-60530 - 176130*rr) + Q5*Q7*Q9*(285404 - 174724*rr) + 
  Q3*Q5*Q9*(564622 - 165142*rr) + Q2*Q6^2*(-42480 - 154630*rr) + 
  Q0*Q9^2*(132488 - 149048*rr) + Q6*Q8^2*(278158 - 147050*rr) + 
  Q1*Q6*Q9*(-79 - 146231*rr) + Q0*Q2*Q8*(42655 - 138355*rr) + 
  Q4^2*Q7*(-278501 - 134153*rr) + Q7*Q8*Q9*(-327674 - 129810*rr) + 
  Q3*Q4*Q9*(637689 - 129643*rr) + Q3*Q8^2*(122674 - 129622*rr) + 
  Q3^2*Q6*(264155 - 126635*rr) + Q1*Q2^2*(134290 - 123390*rr) + 
  Q1*Q2*Q9*(93472 - 119760*rr) + Q1*Q8^2*(-118611 - 119511*rr) + 
  Q8^2*Q9*(470623 - 116413*rr) + Q3*Q7^2*(90301 - 115575*rr) + 
  Q1*Q5^2*(348025 - 115115*rr) + Q0*Q4*Q8*(-40260 - 114510*rr) + 
  Q1*Q3*Q5*(-169375 - 114155*rr) + Q0*Q1*Q9*(-179265 - 107585*rr) + 
  Q2^2*Q6*(82075 - 106415*rr) + Q0*Q3*Q6*(-165300 - 99125*rr) + 
  Q1*Q2*Q7*(447417 - 97111*rr) + Q4*Q5*Q9*(-394865 - 96833*rr) + 
  Q4*Q6*Q7*(65536 - 87704*rr) + Q0*Q5*Q6*(-198825 - 86675*rr) + 
  Q3*Q5*Q6*(118035 - 85915*rr) + Q3*Q9^2*(237833 - 83483*rr) + 
  Q3*Q4*Q5*(-29715 - 80105*rr) + Q4*Q5*Q8*(228484 - 78024*rr) + 
  Q2*Q6*Q7*(37468 - 76096*rr) + Q5^2*Q9*(-21978 - 72666*rr) + 
  Q0*Q8^2*(-96248 - 71148*rr) + Q1*Q6*Q8*(-103131 - 70339*rr) + 
  Q2*Q4*Q8*(-116788 - 65376*rr) + Q0*Q1*Q4*(-197350 - 65075*rr) + 
  Q2^3*(92890 - 64790*rr) + Q1*Q4*Q5*(23665 - 58965*rr) + 
  Q3*Q4*Q6*(-36290 - 58900*rr) + Q0*Q2*Q5*(-4850 - 58175*rr) + 
  Q1*Q7*Q8*(-494373 - 58049*rr) + Q3*Q4^2*(-117290 - 56300*rr) + 
  Q0*Q3*Q8*(-268285 - 56035*rr) + Q4*Q7*Q8*(-255987 - 52063*rr) + 
  Q0*Q2*Q4*(-203225 - 50475*rr) + Q9^3*(141607 - 48981*rr) + 
  Q6^2*Q7*(258898 - 47936*rr) + Q0*Q3*Q4*(190775 - 47300*rr) + 
  Q4*Q8*Q9*(-53699 - 44903*rr) + Q4^2*Q9*(288848 - 43136*rr) + 
  Q1*Q6^2*(-203700 - 41750*rr) + Q4*Q5*Q6*(-163565 - 39645*rr) + 
  Q4^3*(-88615 - 39155*rr) + Q0*Q3*Q9*(-455825 - 37665*rr) + 
  Q3^2*Q7*(-77150 - 37662*rr) + Q5^2*Q6*(172560 - 37500*rr) + 
  Q0^2*Q1*(35000 - 33125*rr) + Q1^2*Q3*(368485 - 32145*rr) + 
  Q0*Q5*Q8*(375555 - 29855*rr) + Q1*Q2*Q6*(193415 - 29765*rr) + 
  Q0*Q7^2*(-273820 - 28984*rr) + Q2*Q7*Q8*(-337956 - 28052*rr) + 
  Q0*Q4*Q6*(-291375 - 27900*rr) + Q3^2*Q4*(-136100 - 27620*rr) + 
  Q2^2*Q3*(102080 - 26560*rr) + Q3*Q6*Q7*(108268 - 26136*rr) + 
  Q6^2*Q9*(-239202 - 25772*rr) + Q3*Q8*Q9*(320863 - 22461*rr) + 
  Q4*Q7^2*(-525720 - 22288*rr) + Q6^3*(56200 - 20720*rr) + 
  Q2*Q3*Q4*(-321300 - 19950*rr) + Q2*Q5*Q6*(98160 - 19880*rr) + 
  Q0*Q5*Q9*(74460 - 19560*rr) + Q0*Q1*Q6*(80125 - 17925*rr) + 
  Q0*Q4*Q5*(142075 - 17175*rr) + Q0*Q4^2*(226750 - 16100*rr) + 
  Q8^3*(107022 - 16042*rr) + Q0^2*Q8*(-56500 - 14500*rr) + 
  Q0*Q6^2*(75 - 14200*rr) + Q0*Q1^2*(45025 - 12625*rr) + 
  Q1^3*(424180 - 12260*rr) + Q0*Q7*Q9*(54338 - 12078*rr) + 
  Q1*Q9^2*(116050 - 12022*rr) + Q3*Q4*Q7*(46799 - 11585*rr) + 
  Q1*Q4*Q9*(-298551 - 11331*rr) + Q0^2*Q6*(-63125 - 11250*rr) + 
  Q0^2*Q2*(-71250 - 10625*rr) + Q0^2*Q5*(5625 - 10625*rr) + 
  Q3^2*Q8*(302779 - 8865*rr) + Q2*Q3^2*(-49640 - 8160*rr) + 
  Q2^2*Q9*(10799 - 7141*rr) + Q0^2*Q7*(107875 - 6125*rr) + 
  Q1*Q3*Q9*(-373762 - 4138*rr) + Q4*Q5*Q7*(49168 - 4092*rr) + 
  Q0*Q2^2*(-23950 - 3525*rr) + Q5*Q6^2*(17690 - 2300*rr) + 
  Q3^3*(-95540 - 1620*rr) + Q2*Q5*Q8*(-83706 - 1126*rr) + 
  Q4*Q6^2*(242250 - 410*rr) + Q0*Q6*Q9*(275100 + 360*rr) + 
  Q4^2*Q6*(133195 + 665*rr) + Q5*Q6*Q8*(527581 + 1621*rr) + 
  Q1^2*Q5*(-162505 + 3935*rr) + Q1^2*Q2*(126015 + 5525*rr) + 
  Q0*Q5^2*(39925 + 7425*rr) + Q4^2*Q8*(156302 + 8684*rr) + 
  Q2*Q5^2*(-61120 + 8830*rr) + Q0*Q3*Q5*(-173775 + 12400*rr) + 
  Q2*Q4*Q9*(451826 + 14106*rr) + Q3*Q5*Q7*(-537328 + 14120*rr) + 
  Q1*Q5*Q7*(51497 + 15965*rr) + Q6*Q7^2*(21588 + 16612*rr) + 
  Q0*Q3*Q7*(-150380 + 16870*rr) + Q0*Q1*Q3*(-283650 + 17150*rr) + 
  Q2*Q4^2*(-420340 + 17550*rr) + Q2*Q8*Q9*(-275433 + 21275*rr) + 
  Q2*Q5*Q9*(-266965 + 21391*rr) + Q2*Q6*Q9*(-430977 + 21647*rr) + 
  Q0*Q6*Q7*(-306475 + 21945*rr) + Q0*Q2*Q6*(-238100 + 22925*rr) + 
  Q0^2*Q9*(-63250 + 23750*rr) + Q2*Q4*Q5*(-14800 + 24070*rr) + 
  Q3*Q5*Q8*(406072 + 25316*rr) + Q2^2*Q4*(118675 + 25485*rr) + 
  Q3*Q6*Q8*(-54428 + 25820*rr) + Q2*Q3*Q6*(-10125 + 27075*rr) + 
  Q5^3*(-206235 + 27335*rr) + Q1*Q4*Q6*(-47910 + 27390*rr) + 
  Q1*Q2*Q8*(98448 + 28928*rr) + Q2*Q4*Q6*(-12275 + 30645*rr) + 
  Q0^2*Q3*(17500 + 31250*rr) + Q1*Q3*Q7*(302603 + 35095*rr) + 
  Q7^3*(15081 + 35237*rr) + Q1^2*Q6*(-39765 + 36385*rr) + 
  Q1*Q5*Q6*(65570 + 36490*rr) + Q0^2*Q4*(54375 + 37500*rr) + 
  Q4^2*Q5*(33195 + 38735*rr) + Q5*Q7*Q8*(-171496 + 39112*rr) + 
  Q7^2*Q9*(-9845 + 39615*rr) + Q0*Q2*Q7*(46200 + 39770*rr) + 
  Q1*Q7^2*(265042 + 45146*rr) + Q6^2*Q8*(-239519 + 48907*rr) + 
  Q2*Q8^2*(231363 + 48983*rr) + Q4*Q5^2*(36075 + 49935*rr) + 
  Q2^2*Q8*(159271 + 52699*rr) + Q5*Q8*Q9*(224102 + 54326*rr) + 
  Q2^2*Q7*(-238867 + 57809*rr) + Q1^2*Q9*(276549 + 58097*rr) + 
  Q0*Q1*Q8*(-486345 + 59745*rr) + Q5*Q7^2*(-222549 + 66143*rr) + 
  Q1*Q4^2*(-92790 + 67260*rr) + Q0*Q2*Q3*(57275 + 69150*rr) + 
  Q6*Q7*Q9*(72849 + 70037*rr) + Q5*Q6*Q7*(330000 + 71416*rr) + 
  Q4*Q8^2*(-174597 + 72495*rr) + Q3*Q4*Q8*(-205602 + 73154*rr) + 
  Q1*Q3*Q6*(55905 + 73985*rr) + Q1*Q3^2*(45280 + 75180*rr) + 
  Q6*Q9^2*(32335 + 75603*rr) + Q1*Q3*Q8*(152395 + 76183*rr) + 
  Q0*Q1*Q7*(-183380 + 82870*rr) + Q1*Q6*Q7*(56043 + 83579*rr) + 
  Q1*Q2*Q3*(-41870 + 87650*rr) + Q0*Q3^2*(22800 + 88525*rr) + 
  Q2*Q3*Q8*(-325556 + 90012*rr) + Q5^2*Q7*(132824 + 90778*rr) + 
  Q1^2*Q4*(-262700 + 95200*rr) + Q3*Q6^2*(26270 + 95810*rr) + 
  Q5*Q9^2*(14432 + 97536*rr) + Q0*Q6*Q8*(169540 + 98380*rr) + 
  Q4*Q6*Q9*(-35528 + 100508*rr) + Q1^2*Q7*(-133349 + 105575*rr) + 
  Q3*Q5^2*(-320265 + 106625*rr) + Q0*Q5*Q7*(-237505 + 108175*rr) + 
  Q2*Q3*Q5*(205000 + 113900*rr) + Q2^2*Q5*(110170 + 114860*rr) + 
  Q3^2*Q5*(-142895 + 120975*rr) + Q4*Q6*Q8*(284668 + 122040*rr) + 
  Q0*Q4*Q9*(51440 + 122470*rr) + Q0*Q1*Q2*(-112000 + 124325*rr) + 
  Q1*Q8*Q9*(-111083 + 127313*rr) + Q8*Q9^2*(-422406 + 129298*rr) + 
  Q2*Q3*Q7*(-57585 + 137739*rr) + Q0*Q2*Q9*(-286525 + 139035*rr) + 
  Q2*Q7^2*(494666 + 139458*rr) + Q5*Q6*Q9*(-116995 + 145533*rr) + 
  Q0*Q7*Q8*(166090 + 149366*rr) + Q1^2*Q8*(-180821 + 151455*rr) + 
  Q5*Q8^2*(276416 + 158896*rr) + Q6*Q8*Q9*(-102091 + 163857*rr) + 
  Q3*Q6*Q9*(620625 + 173673*rr) + Q1*Q2*Q5*(85725 + 187095*rr) + 
  Q2*Q9^2*(-84274 + 189718*rr) + Q1*Q4*Q7*(28656 + 198716*rr) + 
  Q1*Q7*Q9*(-173865 + 209563*rr) + Q5^2*Q8*(-54678 + 212486*rr) + 
  Q1*Q3*Q4*(-52560 + 215510*rr) + Q1*Q2*Q4*(160260 + 215990*rr) + 
  Q3*Q7*Q8*(-208746 + 219870*rr) + Q7^2*Q8*(138777 + 236693*rr) + 
  Q1*Q5*Q9*(-182861 + 239015*rr) + Q4*Q9^2*(-430470 + 242626*rr) + 
  Q7*Q8^2*(-108718 + 259498*rr) + Q2*Q4*Q7*(-154359 + 306865*rr) + 
  Q7*Q9^2*(214853 + 314257*rr), Q3*Q7*Q8*(-130672 - 310064*rr) + 
  Q1*Q8^2*(212462 - 205594*rr) + Q2*Q5*Q9*(-19558 - 200646*rr) + 
  Q1*Q7^2*(-42685 - 197977*rr) + Q3*Q5*Q7*(181869 - 196687*rr) + 
  Q0*Q6*Q7*(82000 - 160460*rr) + Q1*Q7*Q8*(-244682 - 154066*rr) + 
  Q4*Q9^2*(-58425 - 140949*rr) + Q1*Q5*Q7*(305645 - 137751*rr) + 
  Q4^2*Q7*(-337422 - 130282*rr) + Q1*Q3*Q7*(12454 - 126994*rr) + 
  Q2*Q6*Q9*(212265 - 120467*rr) + Q3*Q7*Q9*(-119168 - 114912*rr) + 
  Q2^2*Q8*(-28163 - 111919*rr) + Q1^2*Q4*(367890 - 107620*rr) + 
  Q0*Q5*Q8*(-19690 - 106860*rr) + Q1*Q4*Q8*(-311846 - 105230*rr) + 
  Q0*Q6*Q9*(48500 - 104430*rr) + Q1*Q6*Q9*(44672 - 97880*rr) + 
  Q3*Q8*Q9*(-95626 - 94914*rr) + Q0*Q4*Q8*(143630 - 91020*rr) + 
  Q0*Q7*Q9*(-107354 - 90286*rr) + Q3*Q7^2*(27005 - 86263*rr) + 
  Q4^2*Q9*(67143 - 81445*rr) + Q2*Q7*Q9*(243487 - 79773*rr) + 
  Q0*Q8^2*(-298286 - 76866*rr) + Q8^3*(133881 - 76555*rr) + 
  Q1*Q9^2*(-55547 - 75279*rr) + Q7^2*Q9*(-185438 - 73510*rr) + 
  Q3*Q5*Q9*(225115 - 73481*rr) + Q1*Q5*Q8*(112520 - 72036*rr) + 
  Q2^2*Q4*(-140575 - 69385*rr) + Q2*Q4*Q8*(9055 - 67353*rr) + 
  Q1^3*(-123850 - 66710*rr) + Q0*Q1*Q5*(-23600 - 66375*rr) + 
  Q1*Q3^2*(366875 - 65555*rr) + Q0*Q3*Q8*(206855 - 64845*rr) + 
  Q1*Q2^2*(-49680 - 63500*rr) + Q7^3*(-38929 - 61357*rr) + 
  Q4*Q6*Q9*(191918 - 61198*rr) + Q4*Q7*Q9*(-75679 - 60211*rr) + 
  Q3*Q4*Q9*(9135 - 59421*rr) + Q1*Q4*Q9*(-24470 - 57698*rr) + 
  Q0*Q3*Q6*(-160725 - 57250*rr) + Q3*Q4*Q5*(-78295 - 54875*rr) + 
  Q9^3*(-39635 - 52967*rr) + Q0*Q4*Q6*(89125 - 50925*rr) + 
  Q0*Q1*Q8*(-295290 - 47510*rr) + Q2*Q8*Q9*(10844 - 47332*rr) + 
  Q0*Q6^2*(113275 - 43900*rr) + Q0*Q2*Q7*(78000 - 43860*rr) + 
  Q2^2*Q7*(-54643 - 43543*rr) + Q0*Q2^2*(84475 - 41800*rr) + 
  Q2*Q3*Q8*(-13527 - 41119*rr) + Q4^3*(73925 - 40285*rr) + 
  Q0*Q3*Q9*(-178325 - 38905*rr) + Q1*Q4*Q6*(-34970 - 37900*rr) + 
  Q2*Q4*Q9*(171551 - 37581*rr) + Q0*Q1*Q4*(140675 - 37525*rr) + 
  Q4^2*Q6*(181650 - 35020*rr) + Q2*Q3*Q5*(147245 - 34925*rr) + 
  Q1^2*Q9*(19263 - 33365*rr) + Q4^2*Q8*(20011 - 31521*rr) + 
  Q2*Q4*Q5*(195470 - 30620*rr) + Q3*Q5*Q6*(-70410 - 29090*rr) + 
  Q1*Q6*Q8*(-33502 - 27970*rr) + Q6^2*Q9*(-1625 - 27929*rr) + 
  Q3*Q4*Q8*(-153024 - 27416*rr) + Q2*Q4*Q7*(-119706 - 26958*rr) + 
  Q0*Q9^2*(-86369 - 25381*rr) + Q2*Q3^2*(100020 - 25260*rr) + 
  Q0^2*Q3*(10000 - 25000*rr) + Q6*Q8^2*(166972 - 24612*rr) + 
  Q2*Q5^2*(-32630 - 23860*rr) + Q5^3*(-68670 - 23540*rr) + 
  Q6^3*(38560 - 22630*rr) + Q0*Q2*Q4*(49675 - 22450*rr) + 
  Q0*Q1*Q7*(-41660 - 22110*rr) + Q0*Q5^2*(-62150 - 21775*rr) + 
  Q0^2*Q4*(11875 - 18750*rr) + Q4*Q5^2*(-15355 - 18635*rr) + 
  Q0^2*Q7*(-71125 - 17875*rr) + Q3*Q6*Q7*(-145208 - 17236*rr) + 
  Q3*Q8^2*(-2060 - 16764*rr) + Q1*Q2*Q3*(187305 - 14885*rr) + 
  Q4*Q6^2*(-16340 - 14270*rr) + Q4*Q5*Q6*(-120550 - 13420*rr) + 
  Q6^2*Q8*(-349433 - 12407*rr) + Q0^2*Q2*(-1875 - 11875*rr) + 
  Q0*Q1*Q6*(-273375 - 11100*rr) + Q2*Q9^2*(205832 - 10808*rr) + 
  Q3^3*(-54150 - 10550*rr) + Q2*Q6*Q7*(-222450 - 9494*rr) + 
  Q0*Q7*Q8*(26580 - 8968*rr) + Q1*Q2*Q6*(187705 - 7055*rr) + 
  Q0^2*Q9*(75375 - 5625*rr) + Q1*Q5*Q9*(-147946 - 5486*rr) + 
  Q2*Q3*Q9*(-50291 - 5375*rr) + Q0*Q2*Q3*(-37075 - 4950*rr) + 
  Q1*Q6^2*(72515 - 4945*rr) + Q0^2*Q1*(29375 - 3750*rr) + 
  Q1*Q4*Q5*(29835 - 3565*rr) + Q0^2*Q8*(91375 - 3375*rr) + 
  Q5*Q6*Q8*(-238851 - 3059*rr) + Q2^2*Q3*(-81065 - 2675*rr) + 
  Q1*Q7*Q9*(98399 - 2461*rr) + Q0*Q5*Q6*(-79775 - 1850*rr) + 
  Q1^2*Q7*(-202896 - 1648*rr) + Q5^2*Q6*(-36780 - 1180*rr) + 
  Q2*Q4^2*(66820 - 1130*rr) + Q1*Q2*Q7*(-267307 - 347*rr) + 
  Q5*Q6^2*(-3625 - 85*rr) + Q6^2*Q7*(-43601 + 175*rr) + 
  Q4*Q6*Q7*(-26455 + 1117*rr) + Q0*Q4*Q9*(-107620 + 2090*rr) + 
  Q6*Q9^2*(101220 + 2572*rr) + Q3^2*Q9*(126239 + 2875*rr) + 
  Q1*Q2*Q9*(-283650 + 3942*rr) + Q2*Q7*Q8*(234479 + 4291*rr) + 
  Q2*Q6^2*(75165 + 4805*rr) + Q8^2*Q9*(120506 + 5010*rr) + 
  Q7*Q8^2*(387800 + 5592*rr) + Q3^2*Q6*(161875 + 5895*rr) + 
  Q2*Q4*Q6*(15735 + 6585*rr) + Q0*Q4^2*(-119000 + 6800*rr) + 
  Q0*Q2*Q9*(66025 + 7645*rr) + Q0*Q3*Q5*(165450 + 9925*rr) + 
  Q0*Q1*Q2*(-187250 + 10650*rr) + Q1*Q3*Q4*(-42340 + 10850*rr) + 
  Q6*Q7^2*(226724 + 11140*rr) + Q1*Q2*Q4*(-45865 + 11775*rr) + 
  Q4^2*Q5*(-49435 + 13505*rr) + Q2*Q8^2*(370761 + 13941*rr) + 
  Q2^3*(-7150 + 13950*rr) + Q0*Q3*Q7*(-145835 + 15415*rr) + 
  Q2*Q3*Q4*(-60190 + 15540*rr) + Q1^2*Q6*(-33695 + 15655*rr) + 
  Q5^2*Q8*(-279894 + 16500*rr) + Q3*Q6^2*(-193985 + 17685*rr) + 
  Q3*Q4^2*(-229265 + 18595*rr) + Q3*Q4*Q6*(-40280 + 18710*rr) + 
  Q4*Q7^2*(-156418 + 18750*rr) + Q0^2*Q5*(5000 + 19375*rr) + 
  Q3*Q5^2*(-81975 + 21395*rr) + Q0*Q5*Q9*(-11155 + 22005*rr) + 
  Q0*Q5*Q7*(107065 + 23725*rr) + Q2*Q5*Q7*(61079 + 24399*rr) + 
  Q2^2*Q5*(-84830 + 26130*rr) + Q0*Q2*Q6*(-83575 + 26600*rr) + 
  Q2*Q5*Q6*(19870 + 31970*rr) + Q1*Q2*Q5*(102340 + 32780*rr) + 
  Q0*Q4*Q5*(32400 + 33650*rr) + Q0^2*Q6*(20625 + 33750*rr) + 
  Q3^2*Q5*(-70340 + 34340*rr) + Q1*Q5^2*(-10740 + 37070*rr) + 
  Q6*Q7*Q9*(-4310 + 37954*rr) + Q1*Q8*Q9*(94242 + 38554*rr) + 
  Q1*Q5*Q6*(55410 + 39370*rr) + Q1^2*Q2*(381505 + 39495*rr) + 
  Q5^2*Q7*(-2631 + 39891*rr) + Q0*Q3*Q4*(-200 + 40525*rr) + 
  Q1*Q6*Q7*(152994 + 40870*rr) + Q5^2*Q9*(180502 + 41076*rr) + 
  Q1*Q4*Q7*(391175 + 42067*rr) + Q3^2*Q4*(-10705 + 42415*rr) + 
  Q7*Q9^2*(-184735 + 44157*rr) + Q0*Q3^2*(-19150 + 44800*rr) + 
  Q0*Q1^2*(-61450 + 44875*rr) + Q0*Q8*Q9*(325559 + 46059*rr) + 
  Q5*Q9^2*(-55833 + 47051*rr) + Q0*Q1*Q3*(63450 + 48675*rr) + 
  Q0*Q2*Q8*(-79215 + 50015*rr) + Q0*Q7^2*(15795 + 51507*rr) + 
  Q2^2*Q6*(-2595 + 53105*rr) + Q1^2*Q3*(-51425 + 53285*rr) + 
  Q5*Q6*Q7*(-46915 + 53461*rr) + Q5*Q7^2*(-65544 + 53816*rr) + 
  Q3*Q9^2*(164405 + 55601*rr) + Q4*Q7*Q8*(117061 + 61369*rr) + 
  Q2*Q6*Q8*(-186282 + 61914*rr) + Q1*Q3*Q5*(-128120 + 63610*rr) + 
  Q3^2*Q8*(241333 + 66313*rr) + Q6*Q7*Q8*(312315 + 69135*rr) + 
  Q2*Q7^2*(178081 + 69149*rr) + Q4*Q8*Q9*(228237 + 69817*rr) + 
  Q4*Q5*Q8*(-78958 + 70082*rr) + Q1^2*Q5*(-281905 + 73815*rr) + 
  Q5*Q7*Q8*(409950 + 76630*rr) + Q3*Q5*Q8*(147798 + 78154*rr) + 
  Q8*Q9^2*(194056 + 81640*rr) + Q3*Q6*Q8*(-80106 + 83330*rr) + 
  Q0*Q1*Q9*(-143705 + 83505*rr) + Q4*Q5*Q9*(-63186 + 84226*rr) + 
  Q0*Q6*Q8*(-63970 + 88610*rr) + Q0*Q2*Q5*(-2325 + 90900*rr) + 
  Q2*Q3*Q6*(-49615 + 92405*rr) + Q0*Q4*Q7*(-159135 + 95115*rr) + 
  Q3^2*Q7*(56282 + 95802*rr) + Q5*Q8^2*(83754 + 96922*rr) + 
  Q5*Q7*Q9*(260909 + 100361*rr) + Q5*Q8*Q9*(-79342 + 100402*rr) + 
  Q3*Q6*Q9*(-268085 + 100931*rr) + Q7^2*Q8*(116046 + 102230*rr) + 
  Q2*Q3*Q7*(-224651 + 102481*rr) + Q1*Q4^2*(-18450 + 102600*rr) + 
  Q1*Q3*Q6*(-50280 + 106030*rr) + Q4*Q5*Q7*(113571 + 110707*rr) + 
  Q2*Q5*Q8*(224795 + 118555*rr) + Q4*Q6*Q8*(67832 + 120932*rr) + 
  Q3*Q4*Q7*(242106 + 133718*rr) + Q5*Q6*Q9*(144299 + 134231*rr) + 
  Q1*Q3*Q9*(-164047 + 142721*rr) + Q1*Q2*Q8*(-81496 + 145568*rr) + 
  Q1*Q3*Q8*(70956 + 151076*rr) + Q2^2*Q9*(-211603 + 151777*rr) + 
  Q4*Q8^2*(160560 + 160112*rr) + Q1^2*Q8*(-115061 + 203167*rr) + 
  Q6*Q8*Q9*(171888 + 215248*rr) + Q7*Q8*Q9*(89204 + 228868*rr), 
 -53125*Q0^2*Q4 + Q8*Q9^2*(91872 - 273760*rr) + Q8^3*(-415191 - 223963*rr) + 
  Q3*Q4*Q7*(-115943 - 216371*rr) + Q5*Q7*Q8*(536169 - 200443*rr) + 
  Q1*Q5*Q7*(158561 - 176023*rr) + Q1*Q6*Q9*(-27360 - 162020*rr) + 
  Q2*Q5*Q9*(-356940 - 158936*rr) + Q3*Q4*Q9*(-42074 - 142090*rr) + 
  Q1*Q7*Q8*(-281669 - 138401*rr) + Q1*Q8^2*(-76860 - 128780*rr) + 
  Q7*Q8^2*(-88965 - 125585*rr) + Q1^2*Q9*(164247 - 122253*rr) + 
  Q3*Q9^2*(234359 - 120533*rr) + Q2*Q9^2*(-245738 - 119522*rr) + 
  Q1*Q3*Q4*(-138100 - 118370*rr) + Q3*Q5*Q7*(81449 - 114487*rr) + 
  Q7^2*Q9*(-56257 - 114109*rr) + Q1*Q3^2*(101005 - 112225*rr) + 
  Q1*Q3*Q8*(487904 - 99744*rr) + Q1*Q8*Q9*(254327 - 93589*rr) + 
  Q2*Q8*Q9*(15353 - 90891*rr) + Q1*Q9^2*(-358435 - 85975*rr) + 
  Q0*Q3*Q8*(-64750 - 85250*rr) + Q1*Q4*Q8*(-240297 - 84541*rr) + 
  Q4*Q5*Q7*(-283824 - 83464*rr) + Q2*Q5*Q8*(28176 - 82964*rr) + 
  Q1^2*Q3*(-202820 - 82140*rr) + Q2*Q3*Q4*(59675 - 81105*rr) + 
  Q1^2*Q2*(148545 - 80725*rr) + Q3*Q4*Q6*(138490 - 75050*rr) + 
  Q0*Q2*Q8*(46300 - 73800*rr) + Q2^2*Q4*(45760 - 73620*rr) + 
  Q2^2*Q7*(-200429 - 73129*rr) + Q4^2*Q7*(-262025 - 73071*rr) + 
  Q1*Q4*Q7*(-392926 - 72742*rr) + Q1*Q4*Q5*(135365 - 71125*rr) + 
  Q0*Q1*Q8*(88575 - 70325*rr) + Q5*Q9^2*(125898 - 70046*rr) + 
  Q0*Q3*Q5*(79500 - 68750*rr) + Q0*Q6^2*(-68500 - 67750*rr) + 
  Q0*Q4*Q6*(-111375 - 65375*rr) + Q2*Q3*Q6*(7260 - 64670*rr) + 
  Q0*Q2*Q4*(84625 - 64625*rr) + Q2*Q4*Q7*(-331618 - 60326*rr) + 
  Q1*Q2*Q9*(-105422 - 58478*rr) + Q3*Q4^2*(391955 - 57985*rr) + 
  Q2*Q4^2*(351915 - 56455*rr) + Q1*Q5*Q8*(-114848 - 55232*rr) + 
  Q0*Q2*Q7*(-77175 - 53775*rr) + Q0*Q2^2*(-125875 - 52875*rr) + 
  Q4*Q5*Q6*(-57325 - 49785*rr) + Q1*Q2^2*(69780 - 46620*rr) + 
  Q1*Q5*Q9*(152055 - 44905*rr) + Q2*Q3*Q8*(-415063 - 44023*rr) + 
  Q1^2*Q6*(404535 - 42715*rr) + Q4^3*(-60445 - 41945*rr) + 
  Q2*Q6*Q9*(67861 - 41555*rr) + Q5*Q6*Q9*(-172919 - 39975*rr) + 
  Q3*Q6*Q8*(115242 - 38810*rr) + Q2*Q5^2*(121815 - 38415*rr) + 
  Q0*Q1*Q6*(-42750 - 37875*rr) + Q4*Q5^2*(-141295 - 37345*rr) + 
  Q2^3*(177200 - 35060*rr) + Q2*Q3*Q5*(17965 - 33325*rr) + 
  Q0*Q4*Q8*(96625 - 31975*rr) + Q4^2*Q9*(-236662 - 31480*rr) + 
  Q6^2*Q8*(91700 - 30388*rr) + Q0^2*Q8*(-36250 - 30000*rr) + 
  Q1*Q2*Q4*(123065 - 29425*rr) + Q1^3*(102820 - 28740*rr) + 
  Q0*Q4*Q5*(36875 - 27250*rr) + Q5^2*Q7*(101540 - 27180*rr) + 
  Q2*Q3*Q9*(-176688 - 26952*rr) + Q3^2*Q8*(45669 - 25503*rr) + 
  Q0*Q5*Q8*(-19775 - 25325*rr) + Q0*Q1*Q4*(-184625 - 25125*rr) + 
  Q1*Q3*Q6*(86100 - 24910*rr) + Q0*Q6*Q9*(-361775 - 23525*rr) + 
  Q3*Q5*Q8*(180506 - 23354*rr) + Q3^2*Q6*(-63785 - 23045*rr) + 
  Q8^2*Q9*(463117 - 22791*rr) + Q3*Q8^2*(84922 - 21614*rr) + 
  Q0*Q2*Q9*(-6850 - 19350*rr) + Q0^2*Q6*(9375 - 18750*rr) + 
  Q0^2*Q1*(78125 - 18750*rr) + Q0*Q1*Q5*(80375 - 18000*rr) + 
  Q6^2*Q7*(93706 - 16690*rr) + Q2*Q6^2*(1570 - 16520*rr) + 
  Q3*Q6^2*(-57575 - 16325*rr) + Q0*Q3*Q7*(111800 - 16200*rr) + 
  Q4^2*Q6*(92810 - 15970*rr) + Q0^2*Q5*(9375 - 15625*rr) + 
  Q1*Q6^2*(188940 - 15090*rr) + Q7^3*(-13447 - 14859*rr) + 
  Q5*Q6*Q8*(-73943 - 13935*rr) + Q3*Q7*Q9*(122180 - 13740*rr) + 
  Q2*Q5*Q6*(-7865 - 13175*rr) + Q0^2*Q9*(-80625 - 13125*rr) + 
  Q0^2*Q2*(21875 - 12500*rr) + Q1*Q5*Q6*(-172475 - 11545*rr) + 
  Q1*Q2*Q3*(210905 - 11185*rr) + Q4*Q6^2*(-32045 - 9615*rr) + 
  Q6^2*Q9*(-59686 - 9578*rr) + Q6*Q8^2*(109494 - 6690*rr) + 
  Q5*Q8^2*(494750 - 5954*rr) + Q0*Q5^2*(-79250 - 4375*rr) + 
  Q1*Q7^2*(-277504 - 4240*rr) + Q4*Q9^2*(130789 - 4207*rr) + 
  Q7^2*Q8*(141643 - 769*rr) + Q6^3*(49630 - 740*rr) + 
  Q2*Q6*Q7*(-4152 + 976*rr) + Q0^2*Q3*(-34375 + 3125*rr) + 
  Q4^2*Q5*(3985 + 3165*rr) + Q0*Q1*Q2*(-122375 + 4750*rr) + 
  Q0*Q4^2*(4500 + 5875*rr) + Q1*Q2*Q5*(216420 + 6180*rr) + 
  Q0*Q8^2*(-209005 + 6695*rr) + Q0*Q1*Q3*(-57625 + 6750*rr) + 
  Q0*Q2*Q5*(285250 + 7625*rr) + Q0*Q1*Q9*(-177725 + 7725*rr) + 
  Q3^3*(7450 + 8970*rr) + Q0*Q7^2*(170745 + 10645*rr) + 
  Q6*Q9^2*(-55442 + 13758*rr) + Q5^3*(-138865 + 14535*rr) + 
  Q5*Q6^2*(99575 + 14715*rr) + Q0*Q5*Q6*(23125 + 15750*rr) + 
  Q2*Q4*Q8*(-83707 + 16881*rr) + Q1*Q2*Q6*(-8505 + 17395*rr) + 
  Q4*Q7^2*(-178750 + 19442*rr) + Q0*Q8*Q9*(480215 + 20355*rr) + 
  Q0*Q3*Q4*(71375 + 20375*rr) + Q3^2*Q7*(310860 + 20724*rr) + 
  Q4*Q7*Q9*(108873 + 22837*rr) + Q6*Q7^2*(55456 + 23680*rr) + 
  Q0*Q6*Q7*(-250900 + 24050*rr) + Q0^2*Q7*(-17500 + 25000*rr) + 
  Q6*Q7*Q9*(-203632 + 25184*rr) + Q3*Q5*Q6*(-32640 + 25340*rr) + 
  Q0*Q3*Q6*(-180875 + 29000*rr) + Q2*Q7*Q8*(-39913 + 29243*rr) + 
  Q6*Q7*Q8*(-209422 + 30714*rr) + Q5^2*Q6*(-157940 + 32550*rr) + 
  Q0*Q3^2*(39125 + 33125*rr) + Q3*Q6*Q7*(-103056 + 35748*rr) + 
  Q2*Q3^2*(89435 + 36145*rr) + Q0*Q2*Q3*(80375 + 36375*rr) + 
  Q0*Q2*Q6*(-40500 + 36500*rr) + Q1*Q4^2*(-49580 + 36620*rr) + 
  Q4*Q6*Q7*(-171530 + 36782*rr) + Q2*Q7^2*(6416 + 37424*rr) + 
  Q2*Q4*Q9*(7897 + 37573*rr) + Q3*Q7^2*(-468595 + 37993*rr) + 
  Q3^2*Q9*(-157975 + 38517*rr) + Q3^2*Q5*(67880 + 38780*rr) + 
  Q4*Q6*Q9*(-99169 + 38911*rr) + Q0*Q4*Q9*(-223050 + 39000*rr) + 
  Q1*Q6*Q8*(84926 + 40918*rr) + Q3*Q4*Q5*(-16955 + 41155*rr) + 
  Q2^2*Q8*(-133776 + 41472*rr) + Q0*Q4*Q7*(-29950 + 42100*rr) + 
  Q1^2*Q4*(-78925 + 44075*rr) + Q2*Q4*Q5*(-82725 + 44475*rr) + 
  Q0*Q1^2*(118000 + 44875*rr) + Q4*Q6*Q8*(-231473 + 45859*rr) + 
  Q3*Q5^2*(82265 + 46675*rr) + Q0*Q5*Q9*(187700 + 47300*rr) + 
  Q0*Q5*Q7*(-312000 + 48500*rr) + Q1*Q3*Q9*(-48435 + 48565*rr) + 
  Q0*Q9^2*(-82665 + 50455*rr) + Q2^2*Q3*(145245 + 51255*rr) + 
  Q1*Q5^2*(-38660 + 51810*rr) + Q2^2*Q6*(-89485 + 51975*rr) + 
  Q5*Q6*Q7*(-110371 + 52177*rr) + Q2*Q4*Q6*(68085 + 52965*rr) + 
  Q3*Q6*Q9*(121872 + 55128*rr) + Q9^3*(-152900 + 57164*rr) + 
  Q6*Q8*Q9*(164973 + 59753*rr) + Q1*Q4*Q6*(-85540 + 62690*rr) + 
  Q1*Q2*Q7*(-73497 + 63807*rr) + Q2*Q6*Q8*(-228442 + 83270*rr) + 
  Q2*Q3*Q7*(-32199 + 83589*rr) + Q1^2*Q5*(-450660 + 87530*rr) + 
  Q2*Q5*Q7*(-99580 + 90840*rr) + Q1*Q3*Q7*(149740 + 91260*rr) + 
  Q5*Q7*Q9*(68814 + 91286*rr) + Q0*Q1*Q7*(-201650 + 91550*rr) + 
  Q0*Q6*Q8*(14850 + 91850*rr) + Q4^2*Q8*(-128202 + 93046*rr) + 
  Q3*Q8*Q9*(46269 + 93785*rr) + Q0*Q3*Q9*(-51050 + 96600*rr) + 
  Q7*Q9^2*(24775 + 96907*rr) + Q2*Q7*Q9*(67489 + 98989*rr) + 
  Q4*Q5*Q8*(-148301 + 99915*rr) + Q5^2*Q9*(197140 + 100510*rr) + 
  Q4*Q5*Q9*(-72996 + 100972*rr) + Q4*Q8*Q9*(120146 + 101498*rr) + 
  Q4*Q8^2*(109637 + 107073*rr) + Q1*Q6*Q7*(-18998 + 108918*rr) + 
  Q3^2*Q4*(-92995 + 111075*rr) + Q5*Q7^2*(-98972 + 114212*rr) + 
  Q7*Q8*Q9*(-120732 + 125908*rr) + Q3*Q7*Q8*(-78295 + 141269*rr) + 
  Q2^2*Q5*(-179215 + 141305*rr) + Q0*Q7*Q9*(136870 + 144190*rr) + 
  Q1*Q4*Q9*(106779 + 149787*rr) + Q2*Q8^2*(439139 + 152263*rr) + 
  Q5*Q8*Q9*(312791 + 157899*rr) + Q1*Q7*Q9*(-27229 + 160055*rr) + 
  Q1*Q3*Q5*(90920 + 162110*rr) + Q5^2*Q8*(-84746 + 174854*rr) + 
  Q3*Q4*Q8*(63848 + 184768*rr) + Q0*Q7*Q8*(91415 + 188955*rr) + 
  Q4*Q7*Q8*(78269 + 190961*rr) + Q3*Q5*Q9*(-83869 + 205927*rr) + 
  Q1*Q2*Q8*(85884 + 213412*rr) + Q2^2*Q9*(-48306 + 221286*rr) + 
  Q1^2*Q8*(-14555 + 225713*rr) + Q1^2*Q7*(-90520 + 248160*rr), 
 Q8*Q9^2*(110241 - 257699*rr) + Q7*Q9^2*(-111102 - 244998*rr) + 
  Q1*Q2*Q8*(-31864 - 235176*rr) + Q7*Q8^2*(16536 - 227464*rr) + 
  Q1*Q5*Q9*(125019 - 220893*rr) + Q0*Q7*Q8*(-170230 - 212894*rr) + 
  Q6*Q9^2*(-261239 - 194691*rr) + Q5*Q9^2*(72088 - 187352*rr) + 
  Q5*Q6*Q9*(-239268 - 187144*rr) + Q1*Q6*Q7*(237292 - 186152*rr) + 
  Q2*Q3*Q8*(242458 - 185042*rr) + Q0*Q1*Q7*(417395 - 170005*rr) + 
  Q5*Q8^2*(-328339 - 168927*rr) + Q4*Q8*Q9*(-50708 - 165796*rr) + 
  Q1*Q4*Q7*(-113320 - 164928*rr) + Q5^2*Q8*(267564 - 164816*rr) + 
  Q1*Q4^2*(100680 - 156130*rr) + Q2*Q3*Q5*(-78085 - 154735*rr) + 
  Q1^2*Q8*(-149304 - 146184*rr) + Q7^2*Q8*(-152598 - 145406*rr) + 
  Q2*Q3*Q7*(-103338 - 135394*rr) + Q6*Q8*Q9*(129617 - 128003*rr) + 
  Q2^2*Q9*(123508 - 114556*rr) + Q0*Q6*Q8*(-103485 - 106745*rr) + 
  Q1*Q7*Q9*(201350 - 106018*rr) + Q6*Q7*Q9*(-47869 - 103017*rr) + 
  Q5*Q7*Q8*(253556 - 98988*rr) + Q1*Q3*Q5*(92115 - 98705*rr) + 
  Q1*Q2*Q4*(-375665 - 96955*rr) + Q2*Q9^2*(-181887 - 96307*rr) + 
  Q3*Q4*Q8*(37927 - 93013*rr) + Q2*Q4*Q7*(-16168 - 93004*rr) + 
  Q0*Q1*Q3*(204350 - 92725*rr) + Q3*Q5*Q7*(212351 - 91469*rr) + 
  Q1*Q2*Q5*(35775 - 86365*rr) + Q2^2*Q5*(57165 - 82255*rr) + 
  Q1*Q3*Q4*(189170 - 82170*rr) + Q0*Q2*Q3*(-16725 - 80850*rr) + 
  Q1*Q2*Q9*(-234174 - 79806*rr) + Q0*Q1*Q2*(67000 - 79425*rr) + 
  Q0*Q5*Q7*(237645 - 77825*rr) + Q5*Q6*Q8*(-85483 - 76919*rr) + 
  Q3^2*Q5*(157860 - 75360*rr) + Q1*Q3*Q7*(-349706 - 72954*rr) + 
  Q4*Q6*Q8*(6309 - 71279*rr) + Q6*Q8^2*(-307172 - 69492*rr) + 
  Q1*Q7^2*(73353 - 69083*rr) + Q2*Q6*Q7*(202657 - 68111*rr) + 
  Q0*Q2*Q9*(319350 - 67190*rr) + Q2*Q3^2*(176650 - 63850*rr) + 
  Q3*Q5^2*(34405 - 63445*rr) + Q4*Q7*Q9*(19175 - 63237*rr) + 
  Q0*Q2*Q7*(-65000 - 61280*rr) + Q4*Q6^2*(-59535 - 58385*rr) + 
  Q1*Q5^2*(-138215 - 55085*rr) + Q3*Q6^2*(-22045 - 54505*rr) + 
  Q0*Q4*Q6*(39625 - 53900*rr) + Q2*Q3*Q4*(35180 - 52070*rr) + 
  Q6^2*Q7*(-181354 - 51538*rr) + Q2*Q4*Q6*(23200 - 50590*rr) + 
  Q0*Q1^2*(-136475 - 50250*rr) + Q4*Q7*Q8*(141203 - 48049*rr) + 
  Q1*Q4*Q6*(161870 - 45760*rr) + Q3*Q6*Q9*(-153481 - 44773*rr) + 
  Q0*Q4*Q9*(-305685 - 43605*rr) + Q0*Q3^2*(-77075 - 42725*rr) + 
  Q3*Q6*Q8*(-19429 - 41845*rr) + Q2*Q4*Q9*(-134742 - 41602*rr) + 
  Q1^2*Q6*(-98095 - 38905*rr) + Q1*Q3*Q8*(-269446 - 37366*rr) + 
  Q2*Q4*Q5*(-138630 - 36550*rr) + Q1^2*Q5*(250500 - 35490*rr) + 
  Q1*Q5*Q6*(103725 - 34875*rr) + Q2^2*Q8*(127341 - 33375*rr) + 
  Q3^2*Q8*(-43179 - 32679*rr) + Q5*Q7^2*(41373 - 31079*rr) + 
  Q2*Q4^2*(144315 - 30595*rr) + Q2*Q8*Q9*(356427 - 30097*rr) + 
  Q1*Q3^2*(-12165 - 27815*rr) + Q2^2*Q6*(-101885 - 25625*rr) + 
  Q4^2*Q8*(-24625 - 24977*rr) + Q0*Q5^2*(-40700 - 20825*rr) + 
  Q3*Q7*Q8*(-312002 - 20746*rr) + Q1*Q3*Q9*(186114 - 17474*rr) + 
  Q6^3*(-23530 - 17150*rr) + Q4^2*Q9*(134185 - 16323*rr) + 
  Q3^2*Q7*(-104800 - 15184*rr) + Q1*Q6*Q8*(-125578 - 14922*rr) + 
  Q0*Q2*Q5*(-83475 - 11425*rr) + Q7*Q8*Q9*(36479 - 11229*rr) + 
  Q0^2*Q7*(-27750 - 10500*rr) + Q5*Q6^2*(-29950 - 10240*rr) + 
  Q4*Q6*Q9*(-61396 - 9808*rr) + Q1*Q3*Q6*(157630 - 9590*rr) + 
  Q0^2*Q4*(-20625 - 9375*rr) + Q0^2*Q3*(42500 - 9375*rr) + 
  Q6^2*Q9*(117976 - 5908*rr) + Q0*Q1*Q8*(248305 - 4455*rr) + 
  Q5*Q7*Q9*(-119716 - 4068*rr) + Q0*Q2*Q4*(210150 - 3475*rr) + 
  Q4*Q5*Q9*(465593 - 1831*rr) + Q3^3*(56240 - 1800*rr) + 
  Q5*Q8*Q9*(-64500 - 1284*rr) + Q0*Q3*Q7*(393295 - 1205*rr) + 
  Q0*Q8^2*(242537 + 1517*rr) + Q1^2*Q3*(-218810 + 1970*rr) + 
  Q1*Q6^2*(-131875 + 3315*rr) + Q3^2*Q4*(128725 + 4125*rr) + 
  Q2*Q4*Q8*(319870 + 4350*rr) + Q1^2*Q7*(122823 + 6019*rr) + 
  Q7^3*(341050 + 6226*rr) + Q0*Q3*Q6*(128450 + 7500*rr) + 
  Q4*Q9^2*(290689 + 7613*rr) + Q5^3*(63530 + 7700*rr) + 
  Q0^2*Q9*(118625 + 8125*rr) + Q1*Q2*Q6*(-145475 + 9045*rr) + 
  Q0*Q3*Q9*(258625 + 9485*rr) + Q1*Q4*Q9*(-166692 + 12760*rr) + 
  Q2*Q5*Q8*(-105181 + 13083*rr) + Q0*Q2*Q6*(285275 + 13300*rr) + 
  Q0^2*Q8*(78500 + 15500*rr) + Q3*Q4*Q5*(150565 + 16105*rr) + 
  Q0^2*Q5*(-625 + 17500*rr) + Q1^3*(-8120 + 18080*rr) + 
  Q6^2*Q8*(316632 + 18116*rr) + Q2*Q7^2*(-37992 + 19832*rr) + 
  Q0*Q1*Q9*(284685 + 19915*rr) + Q4*Q5^2*(-20295 + 20125*rr) + 
  Q4^2*Q5*(-145905 + 23095*rr) + Q0^2*Q2*(66250 + 23750*rr) + 
  Q0*Q4^2*(-209250 + 24400*rr) + Q0^2*Q1*(-11875 + 26250*rr) + 
  Q0*Q7^2*(399060 + 27276*rr) + Q0^2*Q6*(24375 + 29375*rr) + 
  Q0*Q4*Q5*(-117050 + 30450*rr) + Q5^2*Q7*(-24427 + 33361*rr) + 
  Q4^2*Q7*(428898 + 33384*rr) + Q5^2*Q6*(-3715 + 33565*rr) + 
  Q0*Q5*Q9*(-344390 + 34740*rr) + Q4*Q5*Q6*(109940 + 34950*rr) + 
  Q0*Q3*Q8*(155115 + 35215*rr) + Q3*Q8*Q9*(32750 + 36326*rr) + 
  Q8^3*(129272 + 37912*rr) + Q6*Q7*Q8*(-202238 + 38122*rr) + 
  Q1*Q4*Q5*(57670 + 39060*rr) + Q0*Q5*Q6*(-30200 + 39200*rr) + 
  Q3^2*Q9*(4789 + 39593*rr) + Q0*Q2^2*(17300 + 41975*rr) + 
  Q0*Q3*Q5*(246350 + 42400*rr) + Q1*Q8*Q9*(-111579 + 44657*rr) + 
  Q1^2*Q9*(-201897 + 44691*rr) + Q2*Q7*Q8*(84148 + 45220*rr) + 
  Q4^2*Q6*(-262515 + 47305*rr) + Q1*Q2*Q3*(-220805 + 47325*rr) + 
  Q5*Q6*Q7*(100562 + 47946*rr) + Q2^2*Q7*(298523 + 48047*rr) + 
  Q1*Q7*Q8*(266939 + 48447*rr) + Q0*Q6^2*(-16425 + 51925*rr) + 
  Q1*Q5*Q7*(-96445 + 52943*rr) + Q1^2*Q4*(-128305 + 54315*rr) + 
  Q2*Q3*Q6*(43770 + 55140*rr) + Q5^2*Q9*(67944 + 57530*rr) + 
  Q3*Q6*Q7*(50717 + 58021*rr) + Q0*Q1*Q4*(320275 + 58800*rr) + 
  Q0*Q1*Q6*(123625 + 62325*rr) + Q0*Q5*Q8*(-244895 + 63545*rr) + 
  Q3*Q4*Q9*(-207543 + 64081*rr) + Q3*Q4*Q6*(-119170 + 64340*rr) + 
  Q3*Q5*Q6*(17495 + 66455*rr) + Q2^3*(-40090 + 66950*rr) + 
  Q1*Q2*Q7*(-295230 + 69290*rr) + Q0*Q6*Q7*(-160650 + 69470*rr) + 
  Q0*Q4*Q8*(133515 + 70815*rr) + Q3*Q4*Q7*(82602 + 71998*rr) + 
  Q3*Q4^2*(-73210 + 73230*rr) + Q3^2*Q6*(-154850 + 75880*rr) + 
  Q2*Q5*Q6*(-45145 + 76735*rr) + Q3*Q9^2*(31331 + 78119*rr) + 
  Q1*Q2^2*(31985 + 79595*rr) + Q9^3*(-489493 + 79775*rr) + 
  Q1*Q4*Q8*(377423 + 82307*rr) + Q2*Q5^2*(102420 + 83680*rr) + 
  Q6*Q7^2*(-84479 + 84125*rr) + Q2^2*Q4*(-309930 + 86110*rr) + 
  Q2*Q8^2*(-349943 + 89813*rr) + Q1*Q9^2*(102148 + 91892*rr) + 
  Q0*Q6*Q9*(-89000 + 93210*rr) + Q4^3*(235100 + 95140*rr) + 
  Q0*Q2*Q8*(-283395 + 100045*rr) + Q0*Q3*Q4*(-118600 + 102700*rr) + 
  Q2*Q6^2*(-180260 + 106360*rr) + Q2*Q6*Q8*(107200 + 110000*rr) + 
  Q0*Q9^2*(152273 + 111077*rr) + Q1^2*Q2*(30890 + 111370*rr) + 
  Q3*Q8^2*(426628 + 112596*rr) + Q2*Q7*Q9*(-229661 + 114791*rr) + 
  Q1*Q8^2*(103078 + 117358*rr) + Q4*Q8^2*(207064 + 121576*rr) + 
  Q0*Q1*Q5*(115450 + 133125*rr) + Q4*Q5*Q7*(66910 + 134574*rr) + 
  Q2*Q6*Q9*(195737 + 142509*rr) + Q0*Q7*Q9*(-94517 + 145047*rr) + 
  Q4*Q5*Q8*(-185062 + 149266*rr) + Q7^2*Q9*(69722 + 153074*rr) + 
  Q1*Q6*Q9*(-309369 + 154547*rr) + Q4*Q7^2*(278642 + 157258*rr) + 
  Q3*Q7*Q9*(5509 + 162369*rr) + Q2*Q5*Q9*(350007 + 162963*rr) + 
  Q3*Q7^2*(111800 + 169080*rr) + Q1*Q5*Q8*(-193227 + 181337*rr) + 
  Q3*Q5*Q8*(-75467 + 182305*rr) + Q2^2*Q3*(-247335 + 187395*rr) + 
  Q2*Q3*Q9*(48871 + 191731*rr) + Q2*Q5*Q7*(58625 + 194245*rr) + 
  Q8^2*Q9*(-505172 + 197564*rr) + Q4*Q6*Q7*(62748 + 218180*rr) + 
  Q0*Q4*Q7*(149520 + 227520*rr) + Q3*Q5*Q9*(-313811 + 228545*rr) + 
  Q0*Q8*Q9*(-643613 + 241927*rr), Q2*Q4*Q7*(242729 - 312767*rr) + 
  Q1*Q5*Q7*(47309 - 280207*rr) + Q3*Q7*Q8*(-141363 - 273127*rr) + 
  Q3^2*Q9*(-85327 - 232395*rr) + Q1*Q6*Q9*(-14113 - 213797*rr) + 
  Q0*Q4*Q7*(429515 - 208735*rr) + Q9^3*(-202003 - 188391*rr) + 
  Q3*Q7^2*(212335 - 184301*rr) + Q3*Q5*Q7*(295378 - 182558*rr) + 
  Q4*Q9^2*(359547 - 148673*rr) + Q8^3*(-238557 - 147529*rr) + 
  Q0*Q7^2*(-179870 - 144758*rr) + Q0*Q1*Q4*(-131575 - 133275*rr) + 
  Q1*Q7^2*(121209 - 132987*rr) + Q0*Q4*Q8*(6930 - 132670*rr) + 
  Q0*Q7*Q9*(-119534 - 131246*rr) + Q4*Q5*Q8*(-248751 - 128071*rr) + 
  Q0*Q3*Q8*(244305 - 115845*rr) + Q2*Q5*Q9*(-299117 - 114137*rr) + 
  Q6*Q7*Q8*(-166270 - 111734*rr) + Q1*Q2^2*(-84965 - 110955*rr) + 
  Q1*Q2*Q8*(156453 - 102055*rr) + Q2*Q5^2*(-61135 - 101285*rr) + 
  Q0*Q6*Q9*(207975 - 99955*rr) + Q8^2*Q9*(-158617 - 98197*rr) + 
  Q3*Q6*Q7*(-93354 - 96170*rr) + Q1*Q4*Q5*(184800 - 92950*rr) + 
  Q1^2*Q4*(156115 - 92015*rr) + Q6^2*Q9*(165120 - 91478*rr) + 
  Q1*Q3*Q7*(128112 - 90616*rr) + Q3*Q4*Q9*(-210156 - 90408*rr) + 
  Q3*Q5*Q9*(-42368 - 88564*rr) + Q2*Q7*Q9*(323356 - 88148*rr) + 
  Q6*Q9^2*(-37614 - 86190*rr) + Q2*Q6*Q9*(117945 - 85343*rr) + 
  Q3^2*Q6*(-145310 - 74980*rr) + Q1^2*Q2*(-38245 - 73855*rr) + 
  Q5^2*Q6*(59505 - 73425*rr) + Q2*Q3^2*(289900 - 70400*rr) + 
  Q4*Q6*Q7*(-184622 - 70254*rr) + Q5*Q8*Q9*(274994 - 70206*rr) + 
  Q2^2*Q7*(80567 - 70141*rr) + Q0*Q9^2*(-178049 - 67781*rr) + 
  Q0*Q5*Q8*(-198390 - 65410*rr) + Q3*Q7*Q9*(-79425 - 65325*rr) + 
  Q2*Q9^2*(94761 - 64779*rr) + Q4^2*Q6*(44900 - 64630*rr) + 
  Q0*Q4*Q9*(50030 - 63460*rr) + Q1*Q6*Q8*(80339 - 62361*rr) + 
  Q2*Q4*Q9*(226998 - 62262*rr) + Q4^2*Q9*(-235411 - 61719*rr) + 
  Q3*Q5*Q6*(149105 - 54995*rr) + Q1*Q2*Q9*(-149 - 54209*rr) + 
  Q3*Q4^2*(-16055 - 51145*rr) + Q3*Q6^2*(-53200 - 44230*rr) + 
  Q3*Q6*Q8*(47098 - 43786*rr) + Q2^2*Q3*(192715 - 42615*rr) + 
  Q1*Q2*Q5*(127945 - 40575*rr) + Q0*Q3*Q6*(-76225 - 36625*rr) + 
  Q0*Q5*Q9*(177445 - 36545*rr) + Q7^2*Q9*(-26931 - 35911*rr) + 
  Q4*Q6*Q8*(117488 - 35884*rr) + Q1*Q3*Q6*(-27920 - 35770*rr) + 
  Q2^2*Q8*(37096 - 35080*rr) + Q2*Q7^2*(-178575 - 34003*rr) + 
  Q0*Q4*Q6*(5625 - 33925*rr) + Q5^2*Q8*(-352535 - 33923*rr) + 
  Q4*Q8*Q9*(-134287 - 33587*rr) + Q0*Q1*Q2*(-67250 - 33225*rr) + 
  Q0^2*Q9*(27250 - 30000*rr) + Q4*Q7*Q9*(-223738 - 29586*rr) + 
  Q0*Q6*Q7*(154850 - 29210*rr) + Q5^3*(129540 - 27570*rr) + 
  Q4^3*(-19545 - 27355*rr) + Q1*Q2*Q6*(24095 - 25725*rr) + 
  Q2*Q4^2*(418715 - 25655*rr) + Q0*Q2*Q7*(181150 - 25310*rr) + 
  Q5^2*Q9*(205894 - 25242*rr) + Q1*Q5*Q9*(-54092 - 23272*rr) + 
  Q2*Q8*Q9*(24456 - 22312*rr) + Q0*Q1*Q7*(-537760 - 21860*rr) + 
  Q0^2*Q2*(23125 - 21250*rr) + Q4*Q6^2*(-222685 - 20785*rr) + 
  Q2*Q6*Q8*(213399 - 19077*rr) + Q1*Q2*Q4*(-16045 - 18535*rr) + 
  Q0*Q2^2*(-54275 - 17800*rr) + Q0*Q1*Q8*(130735 - 14535*rr) + 
  Q4*Q5*Q6*(-209010 - 12680*rr) + Q3*Q4*Q5*(-198785 - 11765*rr) + 
  Q6^2*Q7*(-60534 - 10926*rr) + Q2*Q6^2*(115840 - 10020*rr) + 
  Q0^2*Q6*(51875 - 10000*rr) + Q0*Q8*Q9*(159959 - 9181*rr) + 
  Q1*Q5^2*(144825 - 8055*rr) + Q4*Q5^2*(25715 - 6535*rr) + 
  Q1*Q4*Q7*(204816 - 5532*rr) + Q0^2*Q8*(28250 - 5250*rr) + 
  Q0*Q2*Q5*(50800 - 5100*rr) + Q3*Q4*Q7*(69215 - 4685*rr) + 
  Q0*Q6^2*(124025 - 3400*rr) + Q0*Q2*Q4*(-15825 - 3075*rr) + 
  Q2*Q3*Q6*(21940 - 1830*rr) + Q2^2*Q5*(-81615 - 655*rr) + 
  Q0*Q1*Q5*(130150 + 500*rr) + Q1^2*Q3*(-24950 + 990*rr) + 
  Q0*Q5^2*(50975 + 1600*rr) + Q4^2*Q8*(29654 + 3744*rr) + 
  Q0^2*Q5*(17500 + 3750*rr) + Q3^2*Q7*(-169979 + 3953*rr) + 
  Q1*Q6*Q7*(-23617 + 4763*rr) + Q6^2*Q8*(1948 + 5462*rr) + 
  Q3*Q4*Q8*(-106381 + 5463*rr) + Q0^2*Q3*(-18125 + 6250*rr) + 
  Q0*Q2*Q3*(116675 + 6300*rr) + Q0*Q3*Q9*(-119775 + 8545*rr) + 
  Q1*Q7*Q9*(-230249 + 9099*rr) + Q1^2*Q7*(-111519 + 9397*rr) + 
  Q0^2*Q1*(29375 + 11875*rr) + Q1^3*(-181540 + 12160*rr) + 
  Q1*Q7*Q8*(-27205 + 12783*rr) + Q3*Q5^2*(-174970 + 12800*rr) + 
  Q1*Q4*Q6*(93225 + 12875*rr) + Q1^2*Q9*(22993 + 13013*rr) + 
  Q5^2*Q7*(-111025 + 13343*rr) + Q3*Q5*Q8*(-144700 + 13940*rr) + 
  Q0*Q1*Q6*(-105250 + 14150*rr) + Q3^2*Q8*(228359 + 14555*rr) + 
  Q2^2*Q4*(298745 + 15135*rr) + Q0*Q2*Q8*(47035 + 15765*rr) + 
  Q2*Q6*Q7*(273299 + 16043*rr) + Q5*Q6*Q9*(-52350 + 16346*rr) + 
  Q1*Q3*Q4*(80945 + 16565*rr) + Q3^2*Q4*(232260 + 16580*rr) + 
  Q1^2*Q6*(-152650 + 17530*rr) + Q2*Q3*Q8*(-133918 + 17814*rr) + 
  Q0*Q3^2*(-61650 + 18300*rr) + Q0^2*Q4*(-38125 + 18750*rr) + 
  Q2^3*(-78300 + 18860*rr) + Q1*Q4*Q8*(-388144 + 20052*rr) + 
  Q5*Q7^2*(169341 + 20233*rr) + Q2*Q3*Q9*(-146928 + 22360*rr) + 
  Q3*Q8*Q9*(-50449 + 25571*rr) + Q6*Q8^2*(217293 + 26585*rr) + 
  Q1*Q3*Q9*(-301495 + 26977*rr) + Q2*Q7*Q8*(143369 + 29189*rr) + 
  Q1*Q4*Q9*(107295 + 29599*rr) + Q1*Q3*Q8*(-14282 + 29958*rr) + 
  Q0*Q1*Q3*(95700 + 30175*rr) + Q0*Q3*Q5*(8075 + 30425*rr) + 
  Q0*Q2*Q6*(-101575 + 30725*rr) + Q1*Q8*Q9*(-81643 + 30753*rr) + 
  Q2*Q5*Q6*(-262125 + 32835*rr) + Q0*Q2*Q9*(79100 + 33220*rr) + 
  Q0^2*Q7*(-11125 + 33375*rr) + Q5*Q6*Q7*(-106443 + 33585*rr) + 
  Q0*Q1^2*(-99575 + 37500*rr) + Q6*Q7^2*(170895 + 38131*rr) + 
  Q4^2*Q7*(-284973 + 40475*rr) + Q7*Q8^2*(285811 + 41415*rr) + 
  Q0*Q3*Q7*(72465 + 42165*rr) + Q0*Q4^2*(201000 + 42550*rr) + 
  Q2*Q4*Q5*(-33800 + 42570*rr) + Q6^3*(116695 + 42605*rr) + 
  Q6*Q8*Q9*(-216903 + 42693*rr) + Q4*Q5*Q9*(56223 + 43223*rr) + 
  Q2*Q4*Q8*(-225578 + 43410*rr) + Q1^2*Q8*(192581 + 48385*rr) + 
  Q2^2*Q9*(-107994 + 50174*rr) + Q1*Q2*Q3*(328495 + 51045*rr) + 
  Q5*Q8^2*(138290 + 51714*rr) + Q1*Q5*Q6*(46695 + 52825*rr) + 
  Q2^2*Q6*(59085 + 53925*rr) + Q1*Q2*Q7*(-276599 + 54033*rr) + 
  Q5*Q7*Q8*(200981 + 59153*rr) + Q1*Q4^2*(590 + 60310*rr) + 
  Q0*Q7*Q8*(-156545 + 61467*rr) + Q0*Q4*Q5*(33400 + 62400*rr) + 
  Q5*Q6^2*(-59915 + 62625*rr) + Q0*Q5*Q6*(45725 + 62650*rr) + 
  Q5*Q6*Q8*(5666 + 63242*rr) + Q1*Q6^2*(148490 + 64440*rr) + 
  Q0*Q3*Q4*(-173325 + 67150*rr) + Q7^3*(391086 + 70454*rr) + 
  Q0*Q6*Q8*(273380 + 73010*rr) + Q4*Q7*Q8*(-19882 + 73278*rr) + 
  Q4^2*Q5*(-130670 + 74500*rr) + Q5*Q9^2*(-218414 + 74906*rr) + 
  Q1^2*Q5*(-160970 + 76200*rr) + Q4*Q6*Q9*(287964 + 76432*rr) + 
  Q5*Q7*Q9*(-64711 + 77957*rr) + Q7*Q9^2*(71061 + 81889*rr) + 
  Q8*Q9^2*(-372386 + 85382*rr) + Q2*Q3*Q7*(-314217 + 86619*rr) + 
  Q0*Q1*Q9*(-41280 + 87580*rr) + Q1*Q3^2*(-78945 + 89545*rr) + 
  Q0*Q8^2*(-199416 + 96324*rr) + Q3*Q8^2*(98551 + 96443*rr) + 
  Q2*Q5*Q7*(113749 + 99869*rr) + Q3^3*(-49160 + 101160*rr) + 
  Q2*Q3*Q4*(-31720 + 101710*rr) + Q1*Q9^2*(-511472 + 103184*rr) + 
  Q3*Q4*Q6*(-167555 + 107615*rr) + Q2*Q4*Q6*(132860 + 114910*rr) + 
  Q1*Q5*Q8*(-97163 + 115133*rr) + Q2*Q5*Q8*(-403975 + 121413*rr) + 
  Q0*Q5*Q7*(61440 + 124400*rr) + Q2*Q3*Q5*(105210 + 125340*rr) + 
  Q4*Q8^2*(-296469 + 129423*rr) + Q1*Q8^2*(429680 + 133200*rr) + 
  Q7^2*Q8*(-187932 + 141844*rr) + Q1*Q3*Q5*(-107295 + 156085*rr) + 
  Q3^2*Q5*(-56815 + 158555*rr) + Q6*Q7*Q9*(-244823 + 166189*rr) + 
  Q4*Q5*Q7*(290111 + 179355*rr) + Q2*Q8^2*(265193 + 212981*rr) + 
  Q4*Q7^2*(108519 + 250707*rr) + Q3*Q6*Q9*(-135135 + 256921*rr) + 
  Q7*Q8*Q9*(-133199 + 296173*rr) + Q3*Q9^2*(601296 + 299648*rr), 
 Q4*Q7*Q8*(-20622 - 366798*rr) + Q7*Q8*Q9*(-19940 - 342292*rr) + 
  Q6*Q7*Q8*(-331148 - 274508*rr) + Q1*Q3*Q5*(-128955 - 246385*rr) + 
  Q1^2*Q8*(-71973 - 240777*rr) + Q2*Q6*Q8*(438225 - 236251*rr) + 
  Q4*Q8*Q9*(-237444 - 235812*rr) + Q8^2*Q9*(-335844 - 231700*rr) + 
  Q5*Q8*Q9*(291339 - 224537*rr) + Q1*Q2*Q8*(68058 - 217510*rr) + 
  Q6^2*Q9*(304034 - 213096*rr) + Q1*Q3*Q7*(-156552 - 198264*rr) + 
  Q2*Q7*Q9*(69102 - 195818*rr) + Q2*Q3*Q7*(-72726 - 195158*rr) + 
  Q4*Q5*Q8*(-301716 - 188384*rr) + Q3^2*Q8*(9470 - 181450*rr) + 
  Q0*Q8*Q9*(-123072 - 180492*rr) + Q4*Q5*Q9*(-221203 - 177375*rr) + 
  Q6*Q9^2*(-355561 - 175173*rr) + Q2^2*Q9*(269004 - 171100*rr) + 
  Q3*Q4*Q7*(-113472 - 161636*rr) + Q3^2*Q9*(-159880 - 154576*rr) + 
  Q0*Q2*Q5*(-97775 - 141075*rr) + Q1*Q2*Q5*(-58525 - 139165*rr) + 
  Q1*Q4^2*(241660 - 126090*rr) + Q6*Q8*Q9*(-207510 - 125310*rr) + 
  Q2*Q7*Q8*(-125185 - 124829*rr) + Q2*Q5*Q7*(103787 - 123693*rr) + 
  Q0*Q7*Q9*(-381383 - 115847*rr) + Q5*Q6*Q9*(-34657 - 113713*rr) + 
  Q1^2*Q5*(303690 - 109680*rr) + Q1*Q6*Q7*(-30230 - 109354*rr) + 
  Q3*Q7*Q9*(-124070 - 108766*rr) + Q0*Q1*Q9*(95240 - 106640*rr) + 
  Q1*Q2*Q9*(109349 - 100215*rr) + Q3^2*Q7*(-165113 - 98893*rr) + 
  Q1*Q3*Q9*(234647 - 98613*rr) + Q0*Q1^2*(84475 - 96625*rr) + 
  Q4*Q6*Q8*(-146271 - 93399*rr) + Q3^2*Q4*(120260 - 91090*rr) + 
  Q2*Q3*Q4*(70415 - 89015*rr) + Q0*Q6*Q8*(265910 - 88580*rr) + 
  Q0*Q1*Q3*(-23975 - 79150*rr) + Q2^2*Q5*(135040 - 78590*rr) + 
  Q2*Q6*Q9*(-178517 - 74081*rr) + Q0*Q4*Q7*(-143345 - 71195*rr) + 
  Q4*Q7*Q9*(84046 - 68954*rr) + Q2*Q8*Q9*(-273416 - 65896*rr) + 
  Q1*Q4*Q7*(-379793 - 59613*rr) + Q0*Q3^2*(86575 - 59525*rr) + 
  Q3*Q6*Q7*(268248 - 58584*rr) + Q0*Q2*Q8*(-219930 - 55520*rr) + 
  Q3^2*Q5*(84370 - 54750*rr) + Q2*Q3*Q8*(-122719 - 53835*rr) + 
  Q0*Q9^2*(143427 - 53197*rr) + Q4*Q5*Q6*(-7770 - 52250*rr) + 
  Q2^2*Q6*(88500 - 51980*rr) + Q1*Q3*Q8*(-170878 - 51118*rr) + 
  Q2*Q6*Q7*(360500 - 49704*rr) + Q1*Q6^2*(-360540 - 48790*rr) + 
  Q5^2*Q9*(-158100 - 45456*rr) + Q3^2*Q6*(-84090 - 43660*rr) + 
  Q3*Q6^2*(-123075 - 42425*rr) + Q1*Q3*Q4*(336660 - 42380*rr) + 
  Q5*Q9^2*(32414 - 41370*rr) + Q3*Q5*Q9*(-16420 - 41308*rr) + 
  Q4*Q5^2*(245 - 37135*rr) + Q0*Q7*Q8*(133735 - 36901*rr) + 
  Q0^2*Q5*(-36875 - 36250*rr) + Q2*Q6^2*(93245 - 36165*rr) + 
  Q2*Q3*Q5*(-27735 - 35735*rr) + Q1^2*Q3*(-187850 - 34830*rr) + 
  Q0*Q5*Q6*(97575 - 30450*rr) + Q4*Q8^2*(-139685 - 29361*rr) + 
  Q0*Q5*Q9*(3890 - 28940*rr) + Q0*Q4^2*(3125 - 28775*rr) + 
  Q5*Q6*Q7*(143348 - 28128*rr) + Q6*Q7^2*(86914 - 27142*rr) + 
  Q3*Q4^2*(113745 - 25415*rr) + Q1*Q2*Q6*(-171535 - 25145*rr) + 
  Q2*Q3*Q6*(36575 - 22945*rr) + Q2*Q4*Q6*(-21745 - 22815*rr) + 
  Q3*Q4*Q6*(-14035 - 22805*rr) + Q1*Q4*Q6*(46890 - 22130*rr) + 
  Q2*Q5*Q6*(129530 - 21220*rr) + Q4^2*Q8*(326788 - 20732*rr) + 
  Q2*Q3^2*(-96705 - 20395*rr) + Q0*Q1*Q5*(-78700 - 18875*rr) + 
  Q6^2*Q8*(84551 - 17455*rr) + Q0^2*Q6*(-115000 - 16875*rr) + 
  Q0*Q3*Q4*(149225 - 15450*rr) + Q0*Q3*Q8*(-94865 - 15165*rr) + 
  Q0*Q2*Q3*(57725 - 14525*rr) + Q1*Q2*Q4*(-263620 - 13800*rr) + 
  Q3*Q8*Q9*(431236 - 13676*rr) + Q0*Q1*Q2*(86875 - 13075*rr) + 
  Q2*Q7^2*(20106 - 12510*rr) + Q8*Q9^2*(-53882 - 11890*rr) + 
  Q3*Q4*Q8*(40556 - 11340*rr) + Q2*Q4*Q5*(-143880 - 9170*rr) + 
  Q5*Q6^2*(-3280 - 7970*rr) + Q4^2*Q5*(-24665 - 7955*rr) + 
  Q0*Q4*Q5*(-33575 - 7575*rr) + Q5*Q7^2*(-124939 - 6191*rr) + 
  Q1*Q2*Q7*(-8131 - 6083*rr) + Q0*Q2*Q6*(-105025 - 2800*rr) + 
  Q1*Q5^2*(156245 - 2275*rr) + Q7*Q8^2*(150967 - 1029*rr) + 
  Q0*Q4*Q9*(193285 + 1305*rr) + Q9^3*(-67534 + 2218*rr) + 
  Q1*Q4*Q5*(56120 + 2770*rr) + Q5^3*(-150985 + 4815*rr) + 
  Q4*Q6*Q7*(245553 + 5269*rr) + Q2^2*Q8*(337096 + 5568*rr) + 
  Q1*Q4*Q9*(-591615 + 7133*rr) + Q0^2*Q1*(-31875 + 8125*rr) + 
  Q6^3*(246310 + 8860*rr) + Q5^2*Q7*(-43719 + 9625*rr) + 
  Q5*Q7*Q9*(21967 + 9859*rr) + Q1*Q4*Q8*(325068 + 11440*rr) + 
  Q2*Q4^2*(-287730 + 11450*rr) + Q2*Q9^2*(-314434 + 11510*rr) + 
  Q0*Q1*Q6*(318375 + 11550*rr) + Q1^2*Q4*(-746010 + 12940*rr) + 
  Q3*Q7^2*(-132759 + 13781*rr) + Q5^2*Q6*(-21280 + 14810*rr) + 
  Q6*Q8^2*(34906 + 15698*rr) + Q0*Q3*Q9*(113625 + 17215*rr) + 
  Q1*Q5*Q9*(153956 + 18492*rr) + Q4^2*Q6*(-224305 + 19335*rr) + 
  Q0^2*Q7*(94000 + 21750*rr) + Q0*Q3*Q7*(108730 + 22330*rr) + 
  Q0*Q5*Q7*(51530 + 23000*rr) + Q3*Q5*Q8*(-140106 + 23186*rr) + 
  Q0*Q1*Q7*(438430 + 23830*rr) + Q0^2*Q8*(-116000 + 24500*rr) + 
  Q4*Q5*Q7*(96436 + 25716*rr) + Q4*Q6^2*(135155 + 28315*rr) + 
  Q0*Q2*Q7*(79950 + 28930*rr) + Q0*Q6*Q7*(12575 + 31905*rr) + 
  Q1*Q5*Q6*(119985 + 32195*rr) + Q3*Q5^2*(19740 + 32370*rr) + 
  Q0*Q7^2*(-191255 + 33029*rr) + Q2*Q3*Q9*(43677 + 36865*rr) + 
  Q0*Q5^2*(64825 + 38575*rr) + Q2^3*(-45900 + 38680*rr) + 
  Q2^2*Q3*(-208690 + 39150*rr) + Q0^2*Q4*(17500 + 40625*rr) + 
  Q1*Q7*Q8*(5289 + 41173*rr) + Q0^2*Q2*(-44375 + 41875*rr) + 
  Q0*Q2*Q4*(-69400 + 42100*rr) + Q2*Q4*Q7*(106193 + 43345*rr) + 
  Q1^2*Q6*(-82405 + 43865*rr) + Q3*Q5*Q6*(12135 + 44215*rr) + 
  Q0*Q3*Q5*(-107600 + 45225*rr) + Q0*Q1*Q8*(19645 + 46055*rr) + 
  Q4*Q6*Q9*(27385 + 49753*rr) + Q0^2*Q3*(-14375 + 50000*rr) + 
  Q0*Q3*Q6*(142175 + 50500*rr) + Q6^2*Q7*(-67470 + 52922*rr) + 
  Q0^2*Q9*(-56750 + 53750*rr) + Q3*Q4*Q9*(167678 + 55970*rr) + 
  Q2*Q4*Q8*(-279398 + 57454*rr) + Q0*Q6*Q9*(243325 + 57965*rr) + 
  Q1^2*Q7*(34234 + 62146*rr) + Q0*Q2*Q9*(-29650 + 63840*rr) + 
  Q1*Q5*Q7*(-164700 + 65696*rr) + Q3^3*(-37230 + 67450*rr) + 
  Q2*Q8^2*(-116451 + 68553*rr) + Q1*Q7*Q9*(133253 + 72177*rr) + 
  Q4^2*Q9*(200803 + 73993*rr) + Q0*Q6^2*(-50825 + 78200*rr) + 
  Q0*Q5*Q8*(38995 + 79105*rr) + Q5*Q7*Q8*(-225533 + 81287*rr) + 
  Q1^2*Q9*(202008 + 82928*rr) + Q4^3*(-97385 + 83325*rr) + 
  Q1*Q2^2*(-46715 + 83595*rr) + Q1^2*Q2*(-334255 + 84895*rr) + 
  Q4*Q7^2*(-216664 + 85424*rr) + Q1*Q5*Q8*(-93722 + 86258*rr) + 
  Q0*Q2^2*(-123300 + 86525*rr) + Q0*Q4*Q8*(-128265 + 90135*rr) + 
  Q0*Q4*Q6*(-83500 + 94400*rr) + Q5*Q6*Q8*(380305 + 94857*rr) + 
  Q3*Q9^2*(136287 + 95587*rr) + Q3*Q4*Q5*(-61455 + 95615*rr) + 
  Q2*Q5^2*(28005 + 103115*rr) + Q2^2*Q7*(-82606 + 104314*rr) + 
  Q0*Q8^2*(220808 + 109708*rr) + Q1*Q3*Q6*(-294510 + 109800*rr) + 
  Q3*Q6*Q9*(31841 + 112025*rr) + Q5*Q8^2*(-197346 + 115766*rr) + 
  Q4^2*Q7*(351767 + 118981*rr) + Q5^2*Q8*(-203494 + 120870*rr) + 
  Q6*Q7*Q9*(343319 + 121979*rr) + Q0*Q1*Q4*(-109150 + 125200*rr) + 
  Q7*Q9^2*(435773 + 125289*rr) + Q1*Q6*Q8*(-26228 + 125604*rr) + 
  Q7^2*Q8*(-415348 + 129436*rr) + Q2^2*Q4*(18275 + 129605*rr) + 
  Q1*Q8*Q9*(-589446 + 131618*rr) + Q4*Q9^2*(-379438 + 142618*rr) + 
  Q1^3*(221030 + 144990*rr) + Q3*Q5*Q7*(-122234 + 149874*rr) + 
  Q3*Q8^2*(37578 + 152354*rr) + Q2*Q5*Q8*(91351 + 155239*rr) + 
  Q1*Q3^2*(-189020 + 156480*rr) + Q2*Q4*Q9*(95962 + 156486*rr) + 
  Q8^3*(309731 + 163959*rr) + Q1*Q6*Q9*(-264143 + 170469*rr) + 
  Q1*Q7^2*(9310 + 170870*rr) + Q2*Q5*Q9*(88188 + 171388*rr) + 
  Q7^2*Q9*(134005 + 176225*rr) + Q3*Q6*Q8*(92486 + 196862*rr) + 
  Q7^3*(293422 + 218486*rr) + Q1*Q2*Q3*(-423450 + 237470*rr) + 
  Q1*Q9^2*(332387 + 247319*rr) + Q1*Q8^2*(-216768 + 250400*rr) + 
  Q3*Q7*Q8*(-560363 + 261153*rr), -75000*Q0^2*Q1 - 9375*Q0^2*Q2 + 
  Q5*Q8^2*(-178670 - 227014*rr) + Q3*Q5*Q8*(-87057 - 219209*rr) + 
  Q5*Q7*Q8*(-217366 - 215550*rr) + Q2*Q3*Q7*(474032 - 191520*rr) + 
  Q1*Q3*Q9*(388193 - 188183*rr) + Q1*Q2*Q3*(-220040 - 187180*rr) + 
  Q3*Q4*Q7*(-155885 - 186229*rr) + Q1*Q3*Q8*(-19374 - 179166*rr) + 
  Q5*Q6*Q7*(41956 - 174188*rr) + Q9^3*(128051 - 166457*rr) + 
  Q1^2*Q8*(238998 - 162034*rr) + Q7*Q9^2*(415943 - 156405*rr) + 
  Q4*Q8^2*(58336 - 156160*rr) + Q4*Q5*Q8*(290527 - 144497*rr) + 
  Q2^2*Q8*(-153542 - 136158*rr) + Q4*Q7^2*(437 - 136151*rr) + 
  Q2^2*Q5*(191560 - 131730*rr) + Q4*Q6*Q8*(-174303 - 128467*rr) + 
  Q2*Q7^2*(69418 - 125470*rr) + Q4*Q5*Q7*(-119398 - 125290*rr) + 
  Q2*Q5*Q6*(7165 - 116275*rr) + Q4^2*Q6*(-9955 - 113285*rr) + 
  Q1*Q5*Q7*(-365191 - 113175*rr) + Q4*Q6*Q7*(-376896 - 112776*rr) + 
  Q3*Q6*Q9*(277971 - 112189*rr) + Q1*Q2*Q5*(-70495 - 108355*rr) + 
  Q0*Q2*Q8*(65025 - 106675*rr) + Q2*Q5*Q9*(-245816 - 105120*rr) + 
  Q6^2*Q8*(18969 - 103843*rr) + Q1*Q3*Q6*(-13790 - 103010*rr) + 
  Q2^2*Q3*(343650 - 98350*rr) + Q2*Q3*Q6*(140480 - 96720*rr) + 
  Q1^2*Q2*(-267485 - 96175*rr) + Q3*Q9^2*(-350786 - 92746*rr) + 
  Q5*Q6*Q8*(-197322 - 92406*rr) + Q4*Q8*Q9*(-454979 - 91607*rr) + 
  Q5^2*Q9*(-57942 - 87986*rr) + Q0*Q8*Q9*(103995 - 86025*rr) + 
  Q5^2*Q7*(125816 - 82332*rr) + Q3^3*(-93350 - 82330*rr) + 
  Q6*Q9^2*(242953 - 79507*rr) + Q3^2*Q5*(139880 - 77900*rr) + 
  Q0*Q6*Q9*(-177275 - 73275*rr) + Q3^2*Q9*(146356 - 68396*rr) + 
  Q0*Q1*Q9*(298900 - 67800*rr) + Q3*Q8^2*(-213462 - 67614*rr) + 
  Q1*Q3*Q4*(-71250 - 65420*rr) + Q2^2*Q7*(46781 - 64807*rr) + 
  Q6^2*Q9*(148861 - 63415*rr) + Q3*Q4^2*(145965 - 61245*rr) + 
  Q0*Q4*Q7*(-166675 - 60425*rr) + Q0*Q3*Q5*(-238500 - 57375*rr) + 
  Q0*Q3^2*(-55750 - 52000*rr) + Q2*Q7*Q9*(184609 - 51427*rr) + 
  Q3*Q6^2*(50625 - 51405*rr) + Q2*Q4*Q9*(7431 - 50069*rr) + 
  Q0*Q1*Q2*(222750 - 49875*rr) + Q1^2*Q9*(183747 - 48337*rr) + 
  Q0^2*Q6*(-34375 - 46875*rr) + Q3^2*Q7*(170307 - 44825*rr) + 
  Q0*Q2*Q9*(-63600 - 42400*rr) + Q5*Q8*Q9*(-465552 - 40920*rr) + 
  Q0*Q1^2*(277250 - 40250*rr) + Q6*Q8*Q9*(-147617 - 39773*rr) + 
  Q4*Q5*Q9*(-90859 - 39763*rr) + Q2*Q5*Q7*(77968 - 39060*rr) + 
  Q4^2*Q5*(-44210 - 37720*rr) + Q7^2*Q9*(291775 - 36093*rr) + 
  Q0*Q4^2*(-56500 - 34875*rr) + Q2*Q5^2*(22375 - 34375*rr) + 
  Q1*Q8*Q9*(-306199 - 34283*rr) + Q3*Q4*Q5*(-75200 - 31240*rr) + 
  Q7*Q8*Q9*(467352 - 31112*rr) + Q4*Q5^2*(71970 - 29190*rr) + 
  Q0*Q5*Q7*(-11775 - 27525*rr) + Q0*Q6*Q8*(145025 - 27125*rr) + 
  Q0*Q2*Q5*(101000 - 24875*rr) + Q1^2*Q4*(-279075 - 22875*rr) + 
  Q0*Q2*Q6*(-80000 - 22250*rr) + Q1^2*Q7*(118245 - 21639*rr) + 
  Q2*Q4^2*(-22370 - 19900*rr) + Q0*Q3*Q4*(-89250 - 18000*rr) + 
  Q0*Q8^2*(142050 - 15510*rr) + Q3*Q5*Q9*(50142 - 14498*rr) + 
  Q2*Q6*Q9*(-330606 - 14338*rr) + Q2*Q7*Q8*(-15950 - 13398*rr) + 
  Q0*Q6^2*(43250 - 11125*rr) + Q1*Q4*Q5*(-125920 - 10790*rr) + 
  Q1^2*Q3*(-129110 - 9790*rr) + Q7*Q8^2*(-303011 - 9463*rr) + 
  Q0*Q7*Q9*(190940 - 9440*rr) + Q0^2*Q5*(-34375 - 9375*rr) + 
  Q0^2*Q9*(-105625 - 5625*rr) + Q5*Q6^2*(-15970 - 3000*rr) + 
  Q1*Q6*Q7*(-372321 - 2213*rr) + Q5^3*(59000 - 2010*rr) + 
  Q0*Q7^2*(-167840 - 1920*rr) + Q0*Q1*Q3*(125625 + 750*rr) + 
  Q2^3*(-286460 + 980*rr) + Q4^3*(-288040 + 1160*rr) + 
  Q3*Q7^2*(-56930 + 1270*rr) + Q5*Q9^2*(77418 + 1426*rr) + 
  Q8*Q9^2*(68574 + 3110*rr) + Q0^2*Q4*(-6250 + 3125*rr) + 
  Q0*Q1*Q8*(364600 + 3500*rr) + Q6^3*(120155 + 3735*rr) + 
  Q3*Q5^2*(295470 + 4000*rr) + Q5^2*Q6*(-31720 + 4030*rr) + 
  Q0*Q2^2*(-97625 + 4500*rr) + Q0*Q5*Q9*(431350 + 5250*rr) + 
  Q1*Q2*Q8*(14370 + 5946*rr) + Q0*Q3*Q9*(96275 + 6375*rr) + 
  Q2^2*Q4*(338915 + 9705*rr) + Q3*Q7*Q8*(520214 + 9710*rr) + 
  Q2*Q3^2*(-86375 + 10535*rr) + Q0^2*Q7*(41875 + 10625*rr) + 
  Q0^2*Q8*(-74375 + 11875*rr) + Q2*Q6^2*(-135030 + 13540*rr) + 
  Q1*Q7*Q8*(-112294 + 14082*rr) + Q2*Q4*Q7*(138477 + 17085*rr) + 
  Q1*Q4*Q8*(225721 + 17689*rr) + Q1*Q7*Q9*(-307209 + 18507*rr) + 
  Q4*Q5*Q6*(157270 + 18530*rr) + Q3*Q4*Q6*(-76630 + 21440*rr) + 
  Q1*Q5*Q9*(105667 + 21471*rr) + Q0^2*Q3*(-34375 + 21875*rr) + 
  Q3^2*Q4*(-20935 + 22005*rr) + Q6*Q7^2*(-165936 + 23088*rr) + 
  Q1*Q6^2*(111135 + 23725*rr) + Q1*Q3*Q5*(146590 + 23780*rr) + 
  Q1*Q5*Q8*(-192046 + 24170*rr) + Q0*Q4*Q9*(230250 + 25100*rr) + 
  Q1^2*Q6*(195790 + 27250*rr) + Q2^2*Q9*(60695 + 27691*rr) + 
  Q1*Q3*Q7*(-160542 + 28250*rr) + Q1^2*Q5*(135205 + 28605*rr) + 
  Q0*Q3*Q6*(97250 + 29625*rr) + Q2*Q6*Q8*(50708 + 30772*rr) + 
  Q1*Q5^2*(-109150 + 31090*rr) + Q0*Q4*Q5*(-123875 + 31625*rr) + 
  Q2*Q5*Q8*(-23387 + 31729*rr) + Q2*Q3*Q5*(-174225 + 31855*rr) + 
  Q1*Q4^2*(-21125 + 33315*rr) + Q0*Q5*Q6*(141250 + 34250*rr) + 
  Q0*Q1*Q6*(125625 + 37875*rr) + Q1*Q8^2*(-323506 + 39766*rr) + 
  Q0*Q3*Q7*(16000 + 39850*rr) + Q5^2*Q8*(127642 + 40684*rr) + 
  Q0*Q2*Q3*(38375 + 43375*rr) + Q3^2*Q6*(75465 + 44725*rr) + 
  Q0*Q1*Q5*(177875 + 45375*rr) + Q0*Q5^2*(-73375 + 46250*rr) + 
  Q3^2*Q8*(-123479 + 48581*rr) + Q0*Q6*Q7*(146625 + 49975*rr) + 
  Q1*Q2*Q6*(151675 + 51155*rr) + Q2*Q4*Q6*(123090 + 51400*rr) + 
  Q2*Q6*Q7*(-19399 + 51537*rr) + Q0*Q9^2*(-241350 + 51850*rr) + 
  Q1*Q2*Q9*(124783 + 55179*rr) + Q1*Q6*Q8*(219931 + 55351*rr) + 
  Q1*Q3^2*(-275945 + 56465*rr) + Q1*Q5*Q6*(-238120 + 59690*rr) + 
  Q3*Q4*Q8*(374599 + 60883*rr) + Q6*Q7*Q8*(-511903 + 61229*rr) + 
  Q1*Q2^2*(-358510 + 61490*rr) + Q1*Q2*Q7*(626363 + 62827*rr) + 
  Q2*Q4*Q5*(-168720 + 63510*rr) + Q2*Q3*Q9*(90162 + 63802*rr) + 
  Q7^3*(-280873 + 67931*rr) + Q5*Q7^2*(-111414 + 68274*rr) + 
  Q4*Q7*Q8*(452393 + 68629*rr) + Q1*Q4*Q6*(-201340 + 69780*rr) + 
  Q4^2*Q9*(-538061 + 70219*rr) + Q0*Q7*Q8*(-235035 + 71425*rr) + 
  Q2*Q8^2*(162365 + 73097*rr) + Q4*Q6^2*(-266875 + 74615*rr) + 
  Q2*Q8*Q9*(4321 + 78445*rr) + Q0*Q4*Q6*(28000 + 80250*rr) + 
  Q0*Q4*Q8*(-166350 + 82750*rr) + Q0*Q5*Q8*(287475 + 84125*rr) + 
  Q0*Q3*Q8*(-103625 + 84675*rr) + Q1*Q4*Q9*(217726 + 85770*rr) + 
  Q7^2*Q8*(85957 + 86161*rr) + Q2*Q4*Q8*(-206803 + 86557*rr) + 
  Q8^2*Q9*(-146920 + 87800*rr) + Q3*Q6*Q8*(-159997 + 88703*rr) + 
  Q1*Q2*Q4*(62065 + 92085*rr) + Q5*Q6*Q9*(36591 + 93279*rr) + 
  Q3*Q5*Q7*(-106830 + 96582*rr) + Q0*Q2*Q7*(199400 + 100950*rr) + 
  Q2*Q3*Q4*(421445 + 104285*rr) + Q2^2*Q6*(-125620 + 108740*rr) + 
  Q6^2*Q7*(-182973 + 111133*rr) + Q1*Q4*Q7*(-403798 + 115706*rr) + 
  Q4*Q9^2*(-44107 + 117889*rr) + Q3*Q5*Q6*(83410 + 119730*rr) + 
  Q6*Q8^2*(-564263 + 120069*rr) + Q3*Q6*Q7*(160333 + 121465*rr) + 
  Q1^3*(28970 + 122090*rr) + Q3*Q8*Q9*(-183055 + 123149*rr) + 
  Q0*Q2*Q4*(-34125 + 126875*rr) + Q1*Q6*Q9*(70962 + 127830*rr) + 
  Q2*Q3*Q8*(8997 + 135241*rr) + Q8^3*(-863940 + 136588*rr) + 
  Q0*Q1*Q7*(298475 + 161375*rr) + Q4^2*Q8*(-17859 + 162149*rr) + 
  Q6*Q7*Q9*(271538 + 165786*rr) + Q4*Q6*Q9*(-440545 + 166535*rr) + 
  Q4^2*Q7*(147784 + 167678*rr) + Q0*Q1*Q4*(-187875 + 176750*rr) + 
  Q2*Q9^2*(-256940 + 182468*rr) + Q1*Q9^2*(12088 + 199800*rr) + 
  Q5*Q7*Q9*(-117278 + 222890*rr) + Q3*Q4*Q9*(-133189 + 252519*rr) + 
  Q3*Q7*Q9*(305225 + 269845*rr) + Q1*Q7^2*(108705 + 300205*rr) + 
  Q4*Q7*Q9*(75955 + 344615*rr), Q6*Q8*Q9*(122776 - 217288*rr) + 
  Q6*Q9^2*(116141 - 209359*rr) + Q4*Q5*Q8*(307323 - 207649*rr) + 
  Q4*Q5*Q9*(-188894 - 196074*rr) + Q1*Q5*Q8*(10386 - 174166*rr) + 
  Q4*Q8^2*(-177933 - 165481*rr) + Q0*Q8*Q9*(-99097 - 165457*rr) + 
  Q4*Q8*Q9*(-368854 - 161710*rr) + Q2*Q7*Q9*(29004 - 157172*rr) + 
  Q2*Q5*Q7*(106879 - 151497*rr) + Q3*Q6*Q7*(-92374 - 147222*rr) + 
  Q4*Q6*Q8*(86044 - 141808*rr) + Q0*Q3*Q9*(-27900 - 138960*rr) + 
  Q9^3*(27158 - 137026*rr) + Q6*Q7*Q8*(-54814 - 128246*rr) + 
  Q2*Q6*Q8*(15980 - 126728*rr) + Q3*Q9^2*(-231268 - 125092*rr) + 
  Q4*Q7^2*(-101042 - 121522*rr) + Q2*Q3*Q9*(234111 - 120565*rr) + 
  Q1*Q8^2*(-392760 - 118984*rr) + Q1*Q3*Q9*(33690 - 117930*rr) + 
  Q3^2*Q9*(-91059 - 116607*rr) + Q2*Q7*Q8*(-25075 - 112935*rr) + 
  Q3*Q4*Q7*(-153452 - 112140*rr) + Q1*Q3*Q5*(-57875 - 107585*rr) + 
  Q0*Q2*Q8*(76420 - 106920*rr) + Q0*Q1*Q9*(34540 - 106840*rr) + 
  Q6^2*Q9*(369058 - 104624*rr) + Q5*Q7*Q8*(-448085 - 103281*rr) + 
  Q4*Q6*Q7*(49820 - 99184*rr) + Q2*Q5*Q9*(-9531 - 96811*rr) + 
  Q1*Q2*Q7*(411717 - 92531*rr) + Q5^2*Q9*(-22896 - 90800*rr) + 
  Q0*Q7*Q9*(-126938 - 86242*rr) + Q2*Q3*Q6*(26360 - 85660*rr) + 
  Q3*Q7*Q9*(15259 - 83713*rr) + Q1*Q6*Q9*(274503 - 80729*rr) + 
  Q1*Q6*Q7*(-176822 - 76810*rr) + Q7^3*(-169056 - 73632*rr) + 
  Q3*Q4*Q6*(85835 - 70635*rr) + Q8*Q9^2*(-32428 - 70076*rr) + 
  Q3*Q7^2*(-116286 - 69302*rr) + Q2*Q6^2*(-21725 - 67815*rr) + 
  Q2*Q8*Q9*(-207733 - 66625*rr) + Q0*Q1*Q5*(135675 - 65875*rr) + 
  Q2*Q4*Q6*(-169135 - 65255*rr) + Q6*Q8^2*(-239072 - 64256*rr) + 
  Q0*Q6*Q7*(43800 - 62170*rr) + Q3*Q5*Q8*(377522 - 59334*rr) + 
  Q1^2*Q8*(93544 - 58600*rr) + Q1*Q7*Q8*(103233 - 57811*rr) + 
  Q3*Q8^2*(86255 - 55981*rr) + Q0*Q8^2*(44418 - 55462*rr) + 
  Q0*Q1^2*(261225 - 53500*rr) + Q4*Q5*Q6*(45480 - 53210*rr) + 
  Q6^2*Q8*(71596 - 52384*rr) + Q2^2*Q4*(32260 - 52100*rr) + 
  Q0*Q3*Q6*(271675 - 51625*rr) + Q3^3*(17820 - 50520*rr) + 
  Q3^2*Q4*(-133760 - 50510*rr) + Q0*Q3*Q8*(-107140 - 49640*rr) + 
  Q3^2*Q6*(166020 - 49350*rr) + Q0*Q7*Q8*(128030 - 48446*rr) + 
  Q2^3*(19640 - 46540*rr) + Q1*Q5^2*(128320 - 46140*rr) + 
  Q1*Q4*Q9*(-12469 - 45789*rr) + Q2*Q3*Q5*(87810 - 44410*rr) + 
  Q1^2*Q3*(163865 - 41605*rr) + Q4*Q7*Q9*(97558 - 40306*rr) + 
  Q2*Q8^2*(51558 - 39970*rr) + Q5*Q6*Q8*(477634 - 36590*rr) + 
  Q0*Q4^2*(-105125 - 36275*rr) + Q2*Q5*Q6*(206750 - 36110*rr) + 
  Q5*Q9^2*(260975 - 35517*rr) + Q1*Q3*Q8*(-79848 - 34648*rr) + 
  Q5*Q6*Q7*(223658 - 34142*rr) + Q0*Q2*Q5*(69850 - 34075*rr) + 
  Q7*Q8*Q9*(278309 - 33039*rr) + Q1*Q6^2*(-37815 - 32985*rr) + 
  Q3*Q5*Q9*(192508 - 32584*rr) + Q5*Q7^2*(135654 - 30002*rr) + 
  Q1^2*Q7*(-148548 - 29948*rr) + Q4^3*(-125705 - 29915*rr) + 
  Q0*Q4*Q7*(-336720 - 29420*rr) + Q3*Q6*Q9*(538913 - 27219*rr) + 
  Q1^2*Q4*(-300075 - 24855*rr) + Q0*Q5*Q9*(58640 - 24640*rr) + 
  Q1^2*Q5*(141955 - 24585*rr) + Q3*Q4^2*(31275 - 23925*rr) + 
  Q4^2*Q7*(-183104 - 22384*rr) + Q2^2*Q3*(-5655 - 22245*rr) + 
  Q0*Q1*Q6*(81625 - 21700*rr) + Q2^2*Q6*(16740 - 21350*rr) + 
  Q0^2*Q6*(-52500 - 20000*rr) + Q6^2*Q7*(227746 - 18600*rr) + 
  Q5^2*Q7*(236963 - 14463*rr) + Q0^2*Q2*(-38125 - 14375*rr) + 
  Q0*Q2^2*(-95675 - 14225*rr) + Q0*Q5*Q6*(-176550 - 12450*rr) + 
  Q5^3*(-120730 - 11670*rr) + Q2*Q6*Q7*(-179885 - 10001*rr) + 
  Q0*Q3*Q5*(112025 - 8025*rr) + Q1*Q5*Q6*(-121910 - 6620*rr) + 
  Q2^2*Q9*(-6124 - 6100*rr) + Q4^2*Q6*(-64795 - 5785*rr) + 
  Q2*Q3*Q4*(-40225 - 4355*rr) + Q0*Q5*Q8*(332870 - 3820*rr) + 
  Q0^2*Q8*(37125 - 3625*rr) + Q0*Q1*Q8*(-95980 - 3620*rr) + 
  Q5*Q8*Q9*(-294001 - 2637*rr) + Q1*Q4*Q5*(-298020 - 2400*rr) + 
  Q0^2*Q1*(-6875 - 1250*rr) + Q2*Q7^2*(69196 - 1156*rr) + 
  Q1*Q7*Q9*(-112546 - 458*rr) + Q0^2*Q7*(92125 + 1125*rr) + 
  Q0*Q2*Q3*(-32525 + 1850*rr) + Q1*Q2^2*(-125260 + 3140*rr) + 
  Q1*Q3*Q6*(-69630 + 5370*rr) + Q4^2*Q5*(65940 + 5720*rr) + 
  Q0*Q1*Q3*(-54975 + 6225*rr) + Q2*Q3^2*(-154155 + 6475*rr) + 
  Q0*Q3^2*(-75425 + 7100*rr) + Q0*Q3*Q4*(-43900 + 8050*rr) + 
  Q0*Q7^2*(-220010 + 9034*rr) + Q2*Q4^2*(-365430 + 10570*rr) + 
  Q0*Q4*Q6*(4750 + 11025*rr) + Q1^2*Q2*(-183955 + 11915*rr) + 
  Q0^2*Q4*(39375 + 12500*rr) + Q2^2*Q7*(-154190 + 13578*rr) + 
  Q0^2*Q9*(-71750 + 13750*rr) + Q5*Q7*Q9*(-78088 + 14808*rr) + 
  Q1*Q2*Q5*(-155385 + 15545*rr) + Q2*Q3*Q8*(-184422 + 17030*rr) + 
  Q3^2*Q8*(349360 + 18264*rr) + Q0*Q2*Q7*(122175 + 18405*rr) + 
  Q2*Q3*Q7*(97268 + 18796*rr) + Q0*Q4*Q9*(50685 + 19155*rr) + 
  Q1^2*Q6*(-187515 + 19855*rr) + Q4*Q7*Q8*(343645 + 21073*rr) + 
  Q0*Q5^2*(55575 + 24075*rr) + Q2*Q6*Q9*(-534994 + 25110*rr) + 
  Q2*Q4*Q9*(-110532 + 25900*rr) + Q0^2*Q5*(16250 + 26250*rr) + 
  Q0*Q2*Q6*(-93525 + 26325*rr) + Q1*Q4*Q6*(26200 + 26570*rr) + 
  Q5*Q6^2*(-1715 + 27735*rr) + Q4^2*Q8*(57981 + 29861*rr) + 
  Q2*Q4*Q5*(117695 + 31495*rr) + Q6^3*(153510 + 32670*rr) + 
  Q1*Q8*Q9*(-190906 + 32830*rr) + Q0*Q1*Q2*(-55750 + 33800*rr) + 
  Q0^2*Q3*(7500 + 34375*rr) + Q3*Q6^2*(90720 + 34530*rr) + 
  Q1*Q2*Q6*(-147950 + 34790*rr) + Q0*Q6*Q8*(50510 + 35420*rr) + 
  Q5^2*Q6*(18005 + 39855*rr) + Q7^2*Q9*(143778 + 40186*rr) + 
  Q1*Q5*Q7*(42755 + 40299*rr) + Q2*Q5^2*(-65465 + 43055*rr) + 
  Q4*Q5^2*(96515 + 43285*rr) + Q2*Q5*Q8*(191265 + 44593*rr) + 
  Q1*Q9^2*(35483 + 45359*rr) + Q3*Q5*Q6*(-84595 + 47425*rr) + 
  Q0*Q3*Q7*(-56470 + 48280*rr) + Q1*Q6*Q8*(-259208 + 48476*rr) + 
  Q5*Q6*Q9*(374734 + 52250*rr) + Q2^2*Q5*(102810 + 52280*rr) + 
  Q0*Q4*Q5*(-142325 + 52925*rr) + Q3^2*Q5*(34305 + 55275*rr) + 
  Q2^2*Q8*(256244 + 56492*rr) + Q0*Q2*Q4*(-25 + 56600*rr) + 
  Q1*Q4*Q8*(42582 + 56918*rr) + Q1*Q2*Q3*(39530 + 63070*rr) + 
  Q3^2*Q7*(-74382 + 66242*rr) + Q4*Q6^2*(61250 + 67180*rr) + 
  Q1*Q3^2*(-69935 + 67535*rr) + Q1*Q3*Q7*(-1143 + 70301*rr) + 
  Q1*Q3*Q4*(127810 + 72570*rr) + Q3*Q8*Q9*(127498 + 73746*rr) + 
  Q0*Q5*Q7*(157280 + 74050*rr) + Q3*Q5*Q7*(-79396 + 75064*rr) + 
  Q1*Q5*Q9*(-116775 + 76257*rr) + Q8^2*Q9*(12554 + 76322*rr) + 
  Q1^2*Q9*(-30078 + 78290*rr) + Q2*Q4*Q7*(34551 + 79339*rr) + 
  Q0*Q4*Q8*(-107565 + 79985*rr) + Q2*Q4*Q8*(-127956 + 81068*rr) + 
  Q6*Q7^2*(-91120 + 81776*rr) + Q1*Q4^2*(-54510 + 81980*rr) + 
  Q1*Q2*Q9*(-55894 + 82338*rr) + Q1*Q2*Q8*(156048 + 82880*rr) + 
  Q0*Q6^2*(-183325 + 84200*rr) + Q4^2*Q9*(96340 + 84684*rr) + 
  Q3*Q4*Q5*(-93015 + 93425*rr) + Q4*Q5*Q7*(374368 + 95540*rr) + 
  Q3*Q5^2*(72680 + 95680*rr) + Q0*Q9^2*(366327 + 97363*rr) + 
  Q7^2*Q8*(185846 + 99614*rr) + Q1^3*(260740 + 101300*rr) + 
  Q0*Q2*Q9*(-163350 + 105990*rr) + Q3*Q4*Q9*(355048 + 117800*rr) + 
  Q6*Q7*Q9*(287472 + 118136*rr) + Q3*Q4*Q8*(77514 + 129334*rr) + 
  Q1*Q2*Q4*(251545 + 131155*rr) + Q3*Q7*Q8*(186201 + 132485*rr) + 
  Q4*Q9^2*(-289732 + 134748*rr) + Q7*Q9^2*(162925 + 144281*rr) + 
  Q1*Q7^2*(366090 + 150034*rr) + Q5^2*Q8*(-262950 + 163546*rr) + 
  Q0*Q1*Q4*(-90025 + 171950*rr) + Q0*Q1*Q7*(218780 + 172030*rr) + 
  Q7*Q8^2*(-253888 + 176160*rr) + Q5*Q8^2*(-135767 + 182925*rr) + 
  Q8^3*(41006 + 198070*rr) + Q4*Q6*Q9*(-177826 + 211530*rr) + 
  Q0*Q6*Q9*(69775 + 213765*rr) + Q3*Q6*Q8*(-190585 + 214983*rr) + 
  Q2*Q9^2*(-249468 + 225716*rr) + Q1*Q4*Q7*(111733 + 275405*rr), 
 Q6*Q8^2*(89484 - 367972*rr) + Q8*Q9^2*(214812 - 304308*rr) + 
  Q1*Q5*Q9*(-296366 - 247806*rr) + Q2*Q4*Q7*(204067 - 219861*rr) + 
  Q4^2*Q7*(-9624 - 201136*rr) + Q7^2*Q8*(251678 - 187482*rr) + 
  Q6*Q9^2*(78747 - 181081*rr) + Q1*Q8^2*(121674 - 160622*rr) + 
  Q3*Q7*Q8*(326869 - 155855*rr) + Q7^3*(-278639 - 148755*rr) + 
  Q1*Q2*Q4*(-236305 - 145615*rr) + Q6*Q8*Q9*(274961 - 143555*rr) + 
  Q5*Q7^2*(280828 - 141652*rr) + Q7*Q9^2*(-766756 - 133972*rr) + 
  Q2*Q9^2*(-331763 - 133783*rr) + Q1*Q7*Q9*(211072 - 130944*rr) + 
  Q0*Q3*Q9*(244775 - 127695*rr) + Q1*Q9^2*(15040 - 125824*rr) + 
  Q5*Q7*Q9*(86476 - 124820*rr) + Q1*Q4*Q9*(229913 - 124031*rr) + 
  Q2*Q6*Q7*(-324016 - 123944*rr) + Q4*Q9^2*(179186 - 113574*rr) + 
  Q4*Q8*Q9*(-138371 - 113095*rr) + Q1^2*Q5*(-6150 - 110110*rr) + 
  Q1*Q3^2*(1335 - 109215*rr) + Q4*Q7^2*(-38853 - 106097*rr) + 
  Q2*Q8*Q9*(409400 - 105256*rr) + Q2*Q3*Q8*(310386 - 102546*rr) + 
  Q1*Q7^2*(2848 - 100096*rr) + Q5*Q8^2*(-64698 - 98250*rr) + 
  Q4^2*Q8*(-360025 - 98203*rr) + Q1*Q3*Q5*(115510 - 96020*rr) + 
  Q5*Q6*Q8*(251357 - 89727*rr) + Q7*Q8^2*(137243 - 83345*rr) + 
  Q1*Q5^2*(31075 - 83065*rr) + Q0*Q2*Q3*(-86175 - 82675*rr) + 
  Q1*Q2*Q5*(60975 - 81575*rr) + Q2*Q5*Q8*(-13362 - 79562*rr) + 
  Q1*Q2*Q3*(87415 - 77795*rr) + Q4*Q6*Q8*(67909 - 76027*rr) + 
  Q1*Q6*Q9*(206389 - 75379*rr) + Q1*Q2*Q8*(85040 - 73520*rr) + 
  Q1^2*Q4*(-7455 - 72965*rr) + Q3*Q8^2*(394767 - 72781*rr) + 
  Q6^2*Q7*(-98514 - 69022*rr) + Q3^2*Q4*(224605 - 66275*rr) + 
  Q5^2*Q9*(16520 - 64864*rr) + Q0*Q7*Q8*(-259240 - 63592*rr) + 
  Q0*Q3*Q8*(65520 - 62130*rr) + Q9^3*(-165453 - 61177*rr) + 
  Q1*Q3*Q6*(349970 - 57770*rr) + Q0*Q6*Q7*(-146000 - 56140*rr) + 
  Q2^2*Q6*(-16630 - 54280*rr) + Q2^2*Q4*(-127225 - 53855*rr) + 
  Q2*Q3^2*(101830 - 52990*rr) + Q2*Q4*Q5*(48085 - 52715*rr) + 
  Q5^2*Q6*(36085 - 52705*rr) + Q5^2*Q8*(273651 - 49257*rr) + 
  Q1*Q4^2*(108500 - 49170*rr) + Q1^2*Q7*(-182105 - 47501*rr) + 
  Q1*Q2^2*(-362115 - 47425*rr) + Q4*Q6^2*(-133105 - 45755*rr) + 
  Q1*Q4*Q7*(310261 - 43491*rr) + Q0^2*Q7*(21750 - 42750*rr) + 
  Q2*Q3*Q5*(288825 - 42405*rr) + Q1*Q6*Q8*(-256858 - 42350*rr) + 
  Q6^3*(66060 - 41020*rr) + Q0*Q8^2*(138246 - 41014*rr) + 
  Q2*Q7^2*(-212484 - 40660*rr) + Q0*Q2*Q9*(69500 - 38720*rr) + 
  Q3*Q6^2*(92740 - 38240*rr) + Q0*Q2*Q7*(14075 - 37565*rr) + 
  Q6^2*Q9*(45306 - 36872*rr) + Q1^2*Q6*(33290 - 33250*rr) + 
  Q6*Q7*Q9*(-38119 - 32883*rr) + Q0*Q5*Q9*(-264395 - 30305*rr) + 
  Q2*Q6^2*(51635 - 30145*rr) + Q2*Q3*Q4*(-58105 - 29825*rr) + 
  Q0^2*Q2*(64375 - 28750*rr) + Q0*Q5*Q7*(113635 - 28425*rr) + 
  Q2*Q6*Q9*(105636 - 27920*rr) + Q0*Q1*Q3*(7675 - 27175*rr) + 
  Q0*Q1*Q7*(106085 - 26715*rr) + Q3*Q5*Q6*(-88540 - 26540*rr) + 
  Q8^3*(135700 - 25212*rr) + Q0*Q3*Q7*(9585 - 24515*rr) + 
  Q2^2*Q5*(116285 - 22815*rr) + Q3^2*Q6*(-272245 - 22375*rr) + 
  Q1^2*Q3*(189945 - 22345*rr) + Q0*Q6*Q8*(-92430 - 22260*rr) + 
  Q0*Q3*Q6*(235350 - 20750*rr) + Q1*Q8*Q9*(-209717 - 20481*rr) + 
  Q1^3*(-42730 - 20430*rr) + Q5*Q9^2*(326412 - 20324*rr) + 
  Q2*Q4^2*(324405 - 19645*rr) + Q2^2*Q7*(196661 - 19319*rr) + 
  Q5*Q7*Q8*(264657 - 18931*rr) + Q0^2*Q8*(209875 - 17875*rr) + 
  Q0^2*Q9*(90875 - 16875*rr) + Q0*Q2*Q4*(155700 - 16425*rr) + 
  Q0^2*Q3*(43125 - 15625*rr) + Q2^3*(33710 - 12750*rr) + 
  Q2*Q4*Q6*(-98900 - 12470*rr) + Q4^3*(346225 - 12275*rr) + 
  Q0^2*Q1*(5000 - 11875*rr) + Q1*Q2*Q7*(-291441 - 11669*rr) + 
  Q0*Q1*Q2*(9250 - 11275*rr) + Q1*Q5*Q6*(125275 - 11055*rr) + 
  Q0^2*Q4*(72500 - 9375*rr) + Q0*Q4*Q8*(-25905 - 8455*rr) + 
  Q0*Q1*Q9*(150180 - 8380*rr) + Q0*Q4*Q6*(138125 - 8325*rr) + 
  Q2^2*Q8*(180026 - 7494*rr) + Q5*Q6*Q7*(102922 - 5798*rr) + 
  Q0*Q4^2*(-60125 - 5175*rr) + Q0*Q2^2*(148150 - 2200*rr) + 
  Q4^2*Q6*(-58250 + 1560*rr) + Q4*Q5*Q6*(-106030 + 4120*rr) + 
  Q4*Q7*Q9*(49591 + 5019*rr) + Q0*Q3^2*(-109975 + 5200*rr) + 
  Q2*Q5*Q9*(150787 + 6499*rr) + Q0*Q1*Q6*(12625 + 6600*rr) + 
  Q1*Q6^2*(137855 + 7725*rr) + Q3*Q6*Q8*(-96830 + 8006*rr) + 
  Q0*Q1^2*(-61925 + 8125*rr) + Q0*Q5^2*(36150 + 10525*rr) + 
  Q0*Q7^2*(176790 + 10718*rr) + Q3*Q5^2*(-342620 + 10960*rr) + 
  Q0*Q4*Q9*(-7130 + 11060*rr) + Q0*Q5*Q8*(190 + 11960*rr) + 
  Q3^2*Q8*(200749 + 12289*rr) + Q3*Q4*Q8*(120496 + 13980*rr) + 
  Q4*Q5*Q9*(318619 + 14463*rr) + Q3^2*Q7*(7328 + 14888*rr) + 
  Q6*Q7*Q8*(120997 + 15185*rr) + Q0*Q5*Q6*(-205975 + 16225*rr) + 
  Q0*Q1*Q4*(173325 + 16525*rr) + Q1^2*Q8*(-161328 + 16528*rr) + 
  Q0*Q6^2*(-93650 + 16775*rr) + Q7*Q8*Q9*(32875 + 18335*rr) + 
  Q0^2*Q6*(76250 + 19375*rr) + Q5^3*(25080 + 19770*rr) + 
  Q3*Q6*Q9*(-63839 + 22745*rr) + Q3^2*Q5*(9995 + 22885*rr) + 
  Q5*Q6*Q9*(109114 + 23406*rr) + Q1*Q3*Q8*(-331556 + 24420*rr) + 
  Q0*Q3*Q4*(74450 + 24475*rr) + Q3^3*(137690 + 25550*rr) + 
  Q6^2*Q8*(207335 + 27665*rr) + Q4^2*Q9*(196525 + 30579*rr) + 
  Q3^2*Q9*(5815 + 31147*rr) + Q2*Q4*Q9*(-208245 + 31531*rr) + 
  Q2*Q7*Q9*(-142061 + 31543*rr) + Q2*Q8^2*(-296516 + 32092*rr) + 
  Q1^2*Q9*(-246935 + 32973*rr) + Q4*Q6*Q7*(-255830 + 35222*rr) + 
  Q1*Q2*Q6*(-32420 + 35550*rr) + Q0*Q2*Q5*(-44925 + 35600*rr) + 
  Q0*Q2*Q6*(327825 + 38525*rr) + Q0*Q1*Q8*(29765 + 40835*rr) + 
  Q0^2*Q5*(60625 + 43125*rr) + Q3*Q4*Q5*(149740 + 43810*rr) + 
  Q1*Q4*Q6*(69895 + 45055*rr) + Q2*Q5^2*(143195 + 45145*rr) + 
  Q3*Q4^2*(-334270 + 45550*rr) + Q3*Q5*Q7*(-17087 + 50245*rr) + 
  Q4*Q5*Q8*(-249140 + 52024*rr) + Q4^2*Q5*(-140510 + 52030*rr) + 
  Q0*Q3*Q5*(363175 + 53200*rr) + Q0*Q4*Q5*(-77775 + 53350*rr) + 
  Q2^2*Q9*(-199592 + 57624*rr) + Q7^2*Q9*(-3939 + 57865*rr) + 
  Q1*Q3*Q4*(-64350 + 58340*rr) + Q1*Q6*Q7*(162596 + 65004*rr) + 
  Q0*Q9^2*(397574 + 66106*rr) + Q6*Q7^2*(-85814 + 67970*rr) + 
  Q2^2*Q3*(-130065 + 68385*rr) + Q4*Q5^2*(-10865 + 69065*rr) + 
  Q2*Q5*Q6*(-107135 + 70205*rr) + Q0*Q1*Q5*(60850 + 71750*rr) + 
  Q1*Q7*Q8*(542197 + 73889*rr) + Q1*Q4*Q5*(168450 + 74530*rr) + 
  Q4*Q6*Q9*(-115211 + 74861*rr) + Q2*Q7*Q8*(179682 + 76730*rr) + 
  Q3*Q9^2*(-46815 + 81037*rr) + Q2*Q3*Q6*(-96855 + 82625*rr) + 
  Q3*Q7^2*(222393 + 83765*rr) + Q3*Q6*Q7*(-291872 + 83952*rr) + 
  Q4*Q8^2*(-16189 + 85159*rr) + Q0*Q8*Q9*(-611534 + 88386*rr) + 
  Q5*Q6^2*(34235 + 88475*rr) + Q2*Q3*Q7*(-58338 + 90790*rr) + 
  Q1^2*Q2*(33650 + 100670*rr) + Q3*Q8*Q9*(-288139 + 101713*rr) + 
  Q5^2*Q7*(27290 + 104402*rr) + Q0*Q4*Q7*(-25590 + 107010*rr) + 
  Q3*Q5*Q9*(-190235 + 108325*rr) + Q3*Q4*Q6*(-139910 + 110990*rr) + 
  Q3*Q4*Q9*(-180392 + 114468*rr) + Q0*Q7*Q9*(-38376 + 115976*rr) + 
  Q2*Q3*Q9*(272386 + 118066*rr) + Q2*Q4*Q8*(43487 + 118903*rr) + 
  Q1*Q5*Q8*(148399 + 119115*rr) + Q1*Q3*Q9*(29578 + 124174*rr) + 
  Q1*Q3*Q7*(121313 + 125669*rr) + Q0*Q2*Q8*(-39735 + 125835*rr) + 
  Q2*Q6*Q8*(-511499 + 136741*rr) + Q5*Q8*Q9*(-298802 + 139518*rr) + 
  Q1*Q4*Q8*(45148 + 142960*rr) + Q2*Q5*Q7*(51196 + 155636*rr) + 
  Q1*Q5*Q7*(178049 + 199005*rr) + Q0*Q6*Q9*(-92550 + 200630*rr) + 
  Q1*Q2*Q9*(-279333 + 206151*rr) + Q4*Q7*Q8*(75326 + 212422*rr) + 
  Q4*Q5*Q7*(242280 + 222980*rr) + Q3*Q5*Q8*(230338 + 231634*rr) + 
  Q3*Q7*Q9*(-20003 + 232681*rr) + Q3*Q4*Q7*(-48379 + 252257*rr) + 
  Q8^2*Q9*(-198559 + 261501*rr), Q7^2*Q8*(-194273 - 328893*rr) + 
  Q1*Q5*Q8*(-32999 - 321111*rr) + Q3*Q9^2*(-284644 - 299588*rr) + 
  Q4*Q7^2*(40413 - 296319*rr) + Q1*Q9^2*(252973 - 239847*rr) + 
  Q4*Q6*Q9*(66252 - 239392*rr) + Q3*Q6*Q8*(-240599 - 220575*rr) + 
  Q3*Q8^2*(197401 - 206571*rr) + Q8*Q9^2*(-21838 - 195926*rr) + 
  Q1*Q8*Q9*(132296 - 191288*rr) + Q5*Q8^2*(327294 - 178002*rr) + 
  Q2*Q8^2*(-73117 - 172537*rr) + Q7^3*(-463744 - 166528*rr) + 
  Q6*Q7^2*(-195473 - 164253*rr) + Q1^2*Q3*(-99335 - 156465*rr) + 
  Q3*Q4*Q7*(-143997 - 146793*rr) + Q0*Q4*Q5*(-55100 - 138100*rr) + 
  Q0*Q7^2*(339360 - 129068*rr) + Q2*Q5*Q8*(127492 - 127700*rr) + 
  Q0*Q2*Q9*(93975 - 127455*rr) + Q4*Q5*Q7*(-34999 - 126983*rr) + 
  Q4*Q7*Q8*(-8068 - 122276*rr) + Q0*Q1*Q6*(-30750 - 120725*rr) + 
  Q8^3*(-232057 - 114229*rr) + Q1*Q4*Q5*(-83690 - 112780*rr) + 
  Q2*Q3*Q9*(-72416 - 110728*rr) + Q4*Q9^2*(-20879 - 110691*rr) + 
  Q2^3*(404710 - 108710*rr) + Q2^2*Q6*(-2170 - 106730*rr) + 
  Q5*Q6^2*(129200 - 104170*rr) + Q2*Q5*Q9*(186773 - 102083*rr) + 
  Q1*Q3^2*(92895 - 100535*rr) + Q4*Q8^2*(-194485 - 99985*rr) + 
  Q6*Q7*Q9*(-223845 - 95137*rr) + Q3*Q6*Q9*(158297 - 94539*rr) + 
  Q0*Q5*Q8*(-33165 - 91635*rr) + Q1*Q5*Q9*(17189 - 91627*rr) + 
  Q3*Q4*Q6*(177370 - 91450*rr) + Q1*Q7*Q9*(187143 - 90613*rr) + 
  Q5*Q7*Q9*(28504 - 85208*rr) + Q2^2*Q4*(-48870 - 84930*rr) + 
  Q1*Q5*Q6*(-111350 - 82560*rr) + Q0*Q2*Q3*(-96325 - 82325*rr) + 
  Q0*Q3*Q5*(235325 - 82325*rr) + Q5*Q6*Q9*(-383199 - 81331*rr) + 
  Q0*Q8^2*(-243081 - 77561*rr) + Q5*Q9^2*(-3841 - 77021*rr) + 
  Q2*Q5*Q7*(-171612 - 76424*rr) + Q1*Q2*Q3*(170210 - 74490*rr) + 
  Q1*Q8^2*(-467394 - 74474*rr) + Q4*Q5^2*(5045 - 68905*rr) + 
  Q5*Q7*Q8*(-55381 - 66769*rr) + Q3^2*Q5*(-242880 - 66700*rr) + 
  Q0*Q1*Q9*(-301205 - 64445*rr) + Q0*Q2*Q4*(37550 - 64200*rr) + 
  Q2*Q6*Q7*(-591998 - 62914*rr) + Q2*Q4*Q9*(-122104 - 61160*rr) + 
  Q0*Q4*Q6*(68250 - 57550*rr) + Q3*Q5^2*(67080 - 56280*rr) + 
  Q1*Q6*Q8*(-85165 - 56157*rr) + Q0*Q4*Q9*(-288620 - 55710*rr) + 
  Q2*Q3*Q4*(125520 - 54310*rr) + Q0*Q5^2*(6975 - 54150*rr) + 
  Q5^2*Q7*(-18490 - 52872*rr) + Q3^2*Q4*(-221195 - 51125*rr) + 
  Q3*Q5*Q6*(-77735 - 51045*rr) + Q1^2*Q6*(419710 - 47090*rr) + 
  Q1*Q3*Q9*(239816 - 45964*rr) + Q1^2*Q8*(-123215 - 45083*rr) + 
  Q6^2*Q7*(-50932 - 44734*rr) + Q1^2*Q9*(164533 - 44135*rr) + 
  Q7^2*Q9*(1264 - 41552*rr) + Q2*Q3*Q6*(25820 - 41380*rr) + 
  Q0*Q5*Q7*(-305635 - 41325*rr) + Q1*Q2*Q4*(4310 - 41290*rr) + 
  Q1*Q4*Q8*(76734 - 40542*rr) + Q0*Q2*Q8*(125360 - 40310*rr) + 
  Q0*Q1*Q7*(-66360 - 38710*rr) + Q4*Q6^2*(314715 - 37805*rr) + 
  Q0^2*Q3*(-11875 - 37500*rr) + Q0*Q2^2*(-63150 - 36925*rr) + 
  Q2*Q4*Q6*(-33160 - 33880*rr) + Q4^3*(-176770 - 33550*rr) + 
  Q0*Q1*Q8*(-1415 - 31785*rr) + Q1*Q4*Q7*(-299176 - 31576*rr) + 
  Q0*Q2*Q6*(459050 - 31400*rr) + Q0^2*Q9*(-49000 - 31250*rr) + 
  Q3^3*(144610 - 30690*rr) + Q1*Q6^2*(71360 - 29650*rr) + 
  Q0^2*Q8*(56375 - 29625*rr) + Q1*Q3*Q6*(251970 - 29100*rr) + 
  Q0*Q3*Q9*(53400 - 27280*rr) + Q5^2*Q8*(411644 - 26934*rr) + 
  Q3*Q5*Q8*(227395 - 26813*rr) + Q0^2*Q2*(1250 - 24375*rr) + 
  Q0*Q3*Q8*(24480 - 24220*rr) + Q0*Q3*Q4*(-121325 - 24100*rr) + 
  Q1*Q4*Q9*(239654 - 22566*rr) + Q4^2*Q7*(1693 - 22047*rr) + 
  Q1*Q2*Q7*(127026 - 21738*rr) + Q6^3*(-153855 - 21445*rr) + 
  Q7*Q8*Q9*(-237167 - 20339*rr) + Q1^3*(241690 - 19290*rr) + 
  Q0^2*Q7*(89500 - 18500*rr) + Q0*Q2*Q7*(-188950 - 16460*rr) + 
  Q4^2*Q8*(64866 - 14862*rr) + Q0^2*Q6*(95625 - 13125*rr) + 
  Q1^2*Q7*(-59160 - 12760*rr) + Q2*Q3*Q8*(333263 - 11233*rr) + 
  Q0*Q6*Q7*(-145075 - 9335*rr) + Q2*Q4^2*(-148280 - 9200*rr) + 
  Q0*Q6^2*(-159100 - 9025*rr) + Q3^2*Q6*(55110 - 8750*rr) + 
  Q7*Q9^2*(-69614 - 8438*rr) + Q1*Q2*Q9*(-339357 - 7857*rr) + 
  Q0^2*Q1*(79375 - 6875*rr) + Q0*Q4*Q8*(-72795 - 4445*rr) + 
  Q0^2*Q4*(27500 - 3125*rr) + Q1*Q3*Q8*(7826 - 2270*rr) + 
  Q0*Q3*Q6*(67275 - 1625*rr) + Q0*Q3*Q7*(-255085 - 1385*rr) + 
  Q4*Q5*Q6*(-59335 + 425*rr) + Q2^2*Q9*(-252408 + 1408*rr) + 
  Q5^3*(38610 + 1940*rr) + Q5*Q6*Q8*(-185930 + 4502*rr) + 
  Q0*Q1*Q5*(-1725 + 5625*rr) + Q0*Q4^2*(-58375 + 6550*rr) + 
  Q4*Q5*Q8*(312585 + 7093*rr) + Q3*Q5*Q7*(-170135 + 10253*rr) + 
  Q0*Q2*Q5*(111675 + 10400*rr) + Q2*Q7*Q8*(-438676 + 11788*rr) + 
  Q1*Q5*Q7*(28687 + 14019*rr) + Q1*Q5^2*(-102305 + 14825*rr) + 
  Q4^2*Q5*(214270 + 16990*rr) + Q6^2*Q8*(-231978 + 17560*rr) + 
  Q3*Q4^2*(111565 + 18035*rr) + Q3*Q4*Q9*(-522270 + 20050*rr) + 
  Q2*Q6^2*(-72750 + 22210*rr) + Q1^2*Q5*(-270050 + 22250*rr) + 
  Q2^2*Q3*(-87425 + 22545*rr) + Q0*Q1*Q4*(-62575 + 24725*rr) + 
  Q0^2*Q5*(30000 + 25625*rr) + Q0*Q1*Q2*(-190000 + 25900*rr) + 
  Q1*Q2*Q6*(-159635 + 26205*rr) + Q1*Q4^2*(-61865 + 28015*rr) + 
  Q3*Q4*Q8*(218423 + 28091*rr) + Q2*Q3*Q5*(-98160 + 29900*rr) + 
  Q1*Q2^2*(171710 + 30550*rr) + Q0*Q1^2*(113675 + 32250*rr) + 
  Q4*Q8*Q9*(180751 + 34179*rr) + Q2*Q5^2*(-79215 + 34765*rr) + 
  Q0*Q1*Q3*(-294800 + 36175*rr) + Q4*Q5*Q9*(366443 + 37031*rr) + 
  Q0*Q9^2*(250116 + 38564*rr) + Q3*Q4*Q5*(219355 + 39845*rr) + 
  Q0*Q3^2*(44850 + 40050*rr) + Q0*Q7*Q8*(-77520 + 40072*rr) + 
  Q6*Q8^2*(-181417 + 42731*rr) + Q0*Q5*Q9*(133770 + 46830*rr) + 
  Q5*Q8*Q9*(112069 + 47905*rr) + Q4^2*Q6*(-122130 + 48240*rr) + 
  Q2*Q9^2*(-426947 + 50761*rr) + Q5*Q7^2*(-41231 + 52301*rr) + 
  Q2*Q8*Q9*(24963 + 55639*rr) + Q3^2*Q7*(69512 + 60840*rr) + 
  Q3*Q6^2*(76735 + 60885*rr) + Q2*Q5*Q6*(128270 + 62210*rr) + 
  Q1*Q4*Q6*(-10680 + 62850*rr) + Q4*Q6*Q8*(-233810 + 63602*rr) + 
  Q1*Q6*Q9*(261443 + 68311*rr) + Q1*Q3*Q4*(-175180 + 68360*rr) + 
  Q5^2*Q6*(-238945 + 70985*rr) + Q1*Q6*Q7*(102855 + 75123*rr) + 
  Q3*Q7*Q8*(460481 + 77149*rr) + Q5*Q6*Q7*(-41254 + 77630*rr) + 
  Q0*Q6*Q8*(-124070 + 85860*rr) + Q6^2*Q9*(-233338 + 91052*rr) + 
  Q1*Q3*Q5*(273735 + 92735*rr) + Q6*Q9^2*(-79503 + 97093*rr) + 
  Q4^2*Q9*(-47815 + 106529*rr) + Q2*Q4*Q5*(-192585 + 110885*rr) + 
  Q2*Q3^2*(-172730 + 112390*rr) + Q0*Q5*Q6*(56600 + 116900*rr) + 
  Q3*Q7^2*(-493012 + 117020*rr) + Q2*Q3*Q7*(134116 + 121028*rr) + 
  Q3*Q8*Q9*(-398913 + 122547*rr) + Q1*Q2*Q5*(-88360 + 123460*rr) + 
  Q0*Q4*Q7*(287090 + 124040*rr) + Q5^2*Q9*(99875 + 124263*rr) + 
  Q3^2*Q8*(-396431 + 128381*rr) + Q2*Q4*Q8*(203978 + 133674*rr) + 
  Q2*Q6*Q9*(100117 + 135129*rr) + Q1*Q7*Q8*(-117503 + 136861*rr) + 
  Q4*Q6*Q7*(64421 + 137629*rr) + Q1^2*Q4*(20740 + 140410*rr) + 
  Q7*Q8^2*(-30780 + 142484*rr) + Q2*Q4*Q7*(-568606 + 143254*rr) + 
  Q0*Q8*Q9*(57484 + 144984*rr) + Q1^2*Q2*(-80695 + 145455*rr) + 
  Q3*Q6*Q7*(-230952 + 152316*rr) + Q2^2*Q8*(73682 + 152410*rr) + 
  Q3*Q5*Q9*(-88871 + 153757*rr) + Q8^2*Q9*(333877 + 155585*rr) + 
  Q0*Q6*Q9*(-163700 + 157320*rr) + Q6*Q8*Q9*(39146 + 160594*rr) + 
  Q0*Q7*Q9*(160706 + 162754*rr) + Q2^2*Q7*(49155 + 174087*rr) + 
  Q2*Q7^2*(-63476 + 191932*rr) + Q1*Q2*Q8*(193142 + 193550*rr) + 
  Q1*Q7^2*(-243608 + 198808*rr) + Q2*Q7*Q9*(-332661 + 205055*rr) + 
  Q2^2*Q5*(-27430 + 209190*rr) + Q3^2*Q9*(-154972 + 213796*rr) + 
  Q3*Q7*Q9*(121452 + 246268*rr) + Q9^3*(256051 + 249159*rr) + 
  Q1*Q3*Q7*(368605 + 257521*rr) + Q4*Q7*Q9*(376553 + 260773*rr) + 
  Q6*Q7*Q8*(299987 + 265575*rr) + Q2*Q6*Q8*(-191840 + 277636*rr), 
 Q7^3*(-340820 - 305220*rr) + Q4*Q9^2*(276891 - 288929*rr) + 
  Q3*Q7*Q8*(-28503 - 266299*rr) + Q5*Q7*Q9*(3210 - 240254*rr) + 
  Q4^2*Q7*(-343029 - 222377*rr) + Q1*Q8^2*(-90474 - 217778*rr) + 
  Q3*Q8^2*(-20059 - 213103*rr) + Q6*Q8^2*(336780 - 210244*rr) + 
  Q4*Q7^2*(19564 - 194148*rr) + Q1*Q6*Q8*(-114272 - 193164*rr) + 
  Q2*Q3*Q9*(487 - 187613*rr) + Q2^2*Q4*(16720 - 166820*rr) + 
  Q0*Q1*Q4*(-17850 - 160325*rr) + Q8*Q9^2*(-172843 - 159071*rr) + 
  Q5*Q7*Q8*(191857 - 149683*rr) + Q1*Q6*Q9*(110154 - 135754*rr) + 
  Q1*Q5*Q9*(-612102 - 134210*rr) + Q1*Q4*Q9*(613406 - 133926*rr) + 
  Q3*Q6*Q8*(61537 - 132503*rr) + Q1*Q2^2*(-417330 - 124630*rr) + 
  Q1*Q9^2*(-201885 - 114089*rr) + Q0*Q3*Q8*(291240 - 110010*rr) + 
  Q0*Q2^2*(160675 - 109150*rr) + Q3*Q5*Q7*(-98260 - 108128*rr) + 
  Q0*Q1*Q8*(41280 - 106980*rr) + Q2*Q8*Q9*(235532 - 106036*rr) + 
  Q0*Q3*Q9*(-119725 - 105165*rr) + Q0*Q6*Q7*(-98825 - 103855*rr) + 
  Q1*Q3^2*(154445 - 103725*rr) + Q3^2*Q6*(-77345 - 103125*rr) + 
  Q1*Q7*Q9*(120604 - 102964*rr) + Q7^2*Q9*(15660 - 99876*rr) + 
  Q3*Q7^2*(-180125 - 98873*rr) + Q2*Q5*Q8*(-213368 - 97180*rr) + 
  Q1^2*Q4*(-94170 - 96640*rr) + Q1*Q2*Q3*(369955 - 94695*rr) + 
  Q4*Q5*Q6*(-205750 - 90910*rr) + Q3*Q5*Q6*(-195160 - 90760*rr) + 
  Q6^2*Q7*(-50673 - 89891*rr) + Q0*Q5*Q9*(-226265 - 88485*rr) + 
  Q1*Q5*Q6*(-24360 - 77650*rr) + Q1*Q7^2*(-149469 - 77001*rr) + 
  Q0*Q6^2*(-83675 - 75825*rr) + Q0*Q2*Q4*(79275 - 70975*rr) + 
  Q8^3*(115530 - 68510*rr) + Q4^3*(178920 - 67700*rr) + 
  Q7*Q8^2*(63505 - 64883*rr) + Q0*Q4*Q8*(141165 - 63285*rr) + 
  Q1^2*Q9*(-55617 - 63181*rr) + Q0*Q5*Q8*(-32770 - 61530*rr) + 
  Q2*Q4^2*(156105 - 59725*rr) + Q4*Q6*Q7*(-316109 - 59381*rr) + 
  Q1*Q5*Q8*(-11046 - 57066*rr) + Q3*Q4^2*(-120310 - 54770*rr) + 
  Q2*Q3*Q4*(9475 - 53545*rr) + Q0*Q7*Q9*(-15212 - 52948*rr) + 
  Q1*Q5*Q7*(-169012 - 52432*rr) + Q4*Q6^2*(-35915 - 52265*rr) + 
  Q1*Q2*Q5*(290425 - 51845*rr) + Q0*Q1*Q6*(-115125 - 51675*rr) + 
  Q2^2*Q7*(68375 - 51605*rr) + Q0^2*Q2*(-40000 - 48125*rr) + 
  Q0^2*Q8*(102875 - 47625*rr) + Q4*Q5^2*(3660 - 46490*rr) + 
  Q3*Q4*Q9*(-266 - 45482*rr) + Q2^2*Q3*(115215 - 44535*rr) + 
  Q0*Q4*Q6*(-69750 - 41650*rr) + Q1^2*Q6*(254105 - 40305*rr) + 
  Q2*Q5^2*(193550 - 39930*rr) + Q1*Q4*Q5*(148275 - 39455*rr) + 
  Q3*Q4*Q8*(321343 - 39017*rr) + Q3^2*Q9*(-52916 - 38900*rr) + 
  Q7*Q9^2*(-649744 - 38800*rr) + Q0*Q9^2*(280943 - 38773*rr) + 
  Q0*Q2*Q7*(93225 - 38605*rr) + Q6*Q7^2*(51262 - 35690*rr) + 
  Q3^2*Q4*(55415 - 34445*rr) + Q5^2*Q7*(-146508 - 33698*rr) + 
  Q0*Q2*Q3*(53650 - 29975*rr) + Q9^3*(84511 - 29309*rr) + 
  Q1*Q8*Q9*(-126140 - 28284*rr) + Q5*Q6*Q7*(-76629 - 27949*rr) + 
  Q4*Q5*Q8*(-159325 - 27925*rr) + Q2*Q3*Q8*(-97587 - 27003*rr) + 
  Q1*Q4*Q8*(-250329 - 26653*rr) + Q5^2*Q6*(-214715 - 26575*rr) + 
  Q1^2*Q3*(174295 - 26115*rr) + Q6^3*(67240 - 25720*rr) + 
  Q2*Q6*Q7*(-509548 - 25208*rr) + Q0*Q3*Q6*(-90675 - 25000*rr) + 
  Q0^2*Q3*(76875 - 25000*rr) + Q5*Q9^2*(-26490 - 23922*rr) + 
  Q1^2*Q2*(238660 - 23640*rr) + Q2*Q6*Q9*(261611 - 21949*rr) + 
  Q2^2*Q5*(-141330 - 21380*rr) + Q0*Q8^2*(-126673 - 21093*rr) + 
  Q3*Q5*Q8*(427922 - 21058*rr) + Q0*Q1*Q5*(70700 - 19375*rr) + 
  Q0*Q1*Q2*(-144375 - 18675*rr) + Q3*Q6*Q7*(-205622 - 18178*rr) + 
  Q3*Q8*Q9*(254102 - 18146*rr) + Q4^2*Q8*(-275788 - 17454*rr) + 
  Q1*Q5^2*(39600 - 15040*rr) + Q2*Q4*Q7*(-127028 - 14052*rr) + 
  Q0*Q5*Q6*(-90575 - 13300*rr) + Q2*Q5*Q9*(-106556 - 12084*rr) + 
  Q0*Q4*Q7*(-68755 - 10505*rr) + Q0^2*Q7*(44750 - 10500*rr) + 
  Q1*Q6^2*(91780 - 9840*rr) + Q1^2*Q7*(-332336 - 9040*rr) + 
  Q5^3*(-27685 - 9025*rr) + Q5^2*Q8*(32420 - 8936*rr) + 
  Q4^2*Q6*(132815 - 5985*rr) + Q1^3*(46240 - 5740*rr) + 
  Q0^2*Q1*(81875 - 5000*rr) + Q1*Q3*Q6*(185445 - 2885*rr) + 
  Q0*Q7^2*(20420 - 2584*rr) + Q5*Q7^2*(230171 - 1425*rr) + 
  Q0*Q4*Q5*(105825 - 425*rr) + Q0*Q4^2*(145875 + 275*rr) + 
  Q0*Q1*Q9*(-246465 + 615*rr) + Q2*Q3*Q6*(-13265 + 1785*rr) + 
  Q2*Q6^2*(69690 + 2530*rr) + Q0^2*Q4*(20000 + 3125*rr) + 
  Q2^3*(-18340 + 3320*rr) + Q0^2*Q9*(85500 + 5000*rr) + 
  Q1*Q2*Q4*(72585 + 9255*rr) + Q6^2*Q8*(97718 + 9662*rr) + 
  Q3*Q7*Q9*(103045 + 10369*rr) + Q3*Q6^2*(-37585 + 12695*rr) + 
  Q6^2*Q9*(-278792 + 14006*rr) + Q5*Q8^2*(139421 + 14449*rr) + 
  Q1*Q4*Q7*(438023 + 14891*rr) + Q2*Q3^2*(7405 + 15315*rr) + 
  Q4*Q5*Q9*(34331 + 16259*rr) + Q0^2*Q5*(118125 + 17500*rr) + 
  Q3*Q5^2*(-125990 + 17860*rr) + Q0*Q4*Q9*(89615 + 18995*rr) + 
  Q0*Q1*Q7*(-394555 + 19095*rr) + Q0*Q5^2*(-43700 + 19300*rr) + 
  Q0*Q2*Q6*(-15600 + 19800*rr) + Q1*Q2*Q6*(51655 + 20595*rr) + 
  Q1*Q2*Q7*(127202 + 22114*rr) + Q2*Q4*Q5*(66415 + 26005*rr) + 
  Q2*Q9^2*(-38299 + 28817*rr) + Q0^2*Q6*(21250 + 29375*rr) + 
  Q1*Q3*Q4*(-356990 + 30900*rr) + Q3*Q4*Q5*(109165 + 36455*rr) + 
  Q4*Q8^2*(26425 + 37045*rr) + Q3^2*Q8*(-5009 + 37571*rr) + 
  Q4^2*Q5*(-93390 + 38110*rr) + Q2^2*Q8*(-50490 + 39206*rr) + 
  Q1*Q4^2*(119320 + 40390*rr) + Q2*Q4*Q8*(-62010 + 40990*rr) + 
  Q4*Q6*Q9*(196864 + 42132*rr) + Q0*Q1*Q3*(-63525 + 42275*rr) + 
  Q5^2*Q9*(-55091 + 42677*rr) + Q4*Q8*Q9*(-7280 + 43440*rr) + 
  Q2^2*Q6*(-58350 + 45430*rr) + Q7^2*Q8*(83469 + 49401*rr) + 
  Q2*Q6*Q8*(-269889 + 51039*rr) + Q3*Q9^2*(325252 + 51364*rr) + 
  Q2*Q8^2*(85978 + 51490*rr) + Q3^3*(-23680 + 51940*rr) + 
  Q2*Q3*Q5*(354050 + 53020*rr) + Q3^2*Q7*(75403 + 53047*rr) + 
  Q3*Q4*Q6*(84155 + 53715*rr) + Q4^2*Q9*(42579 + 56071*rr) + 
  Q0*Q3*Q5*(275100 + 59775*rr) + Q6*Q8*Q9*(357870 + 63414*rr) + 
  Q3*Q4*Q7*(-99068 + 64604*rr) + Q5*Q6*Q9*(211995 + 66739*rr) + 
  Q0*Q3*Q4*(-12350 + 66950*rr) + Q6*Q7*Q8*(396637 + 69289*rr) + 
  Q1*Q2*Q9*(-171087 + 70061*rr) + Q5*Q6*Q8*(39588 + 73260*rr) + 
  Q0*Q2*Q9*(-130300 + 74110*rr) + Q0*Q2*Q8*(303805 + 76445*rr) + 
  Q5*Q6^2*(135145 + 76755*rr) + Q1^2*Q5*(-245870 + 78520*rr) + 
  Q2*Q4*Q6*(-28005 + 79225*rr) + Q0*Q5*Q7*(-183605 + 79625*rr) + 
  Q0*Q3^2*(-51825 + 80400*rr) + Q0*Q3*Q7*(-153155 + 86295*rr) + 
  Q6*Q7*Q9*(-308058 + 88062*rr) + Q0*Q8*Q9*(28242 + 90562*rr) + 
  Q0*Q1^2*(-169225 + 92750*rr) + Q1*Q4*Q6*(80480 + 93710*rr) + 
  Q3^2*Q5*(6510 + 95210*rr) + Q2*Q5*Q6*(-18160 + 102870*rr) + 
  Q2*Q7^2*(-68688 + 104368*rr) + Q0*Q7*Q8*(100705 + 106041*rr) + 
  Q2*Q4*Q9*(-157538 + 107454*rr) + Q6*Q9^2*(109355 + 108423*rr) + 
  Q0*Q6*Q9*(-38450 + 109110*rr) + Q1*Q2*Q8*(-29931 + 113297*rr) + 
  Q2*Q7*Q8*(-65280 + 115824*rr) + Q4*Q7*Q9*(159084 + 121084*rr) + 
  Q1*Q3*Q8*(-209748 + 130924*rr) + Q0*Q2*Q5*(154900 + 131325*rr) + 
  Q0*Q6*Q8*(-161260 + 140480*rr) + Q7*Q8*Q9*(-560576 + 141856*rr) + 
  Q3*Q5*Q9*(48228 + 144364*rr) + Q1*Q7*Q8*(-163026 + 157030*rr) + 
  Q1*Q3*Q9*(-167479 + 157201*rr) + Q4*Q6*Q8*(-13381 + 160607*rr) + 
  Q8^2*Q9*(388892 + 167276*rr) + Q1*Q3*Q5*(23445 + 167405*rr) + 
  Q4*Q5*Q7*(-231034 + 187358*rr) + Q1^2*Q8*(32320 + 193400*rr) + 
  Q3*Q6*Q9*(86827 + 193983*rr) + Q2*Q3*Q7*(135982 + 199870*rr) + 
  Q1*Q3*Q7*(165565 + 210809*rr) + Q2*Q5*Q7*(-238077 + 232983*rr) + 
  Q2^2*Q9*(-140312 + 245552*rr) + Q1*Q6*Q7*(108694 + 248418*rr) + 
  Q5*Q8*Q9*(-82611 + 269865*rr) + Q2*Q7*Q9*(-110214 + 307314*rr) + 
  Q4*Q7*Q8*(-417266 + 329006*rr), Q6*Q7*Q9*(-689084 - 262596*rr) + 
  Q4*Q6*Q9*(341149 - 246079*rr) + Q2*Q4*Q8*(12 - 230468*rr) + 
  Q3*Q5*Q7*(-32135 - 196075*rr) + Q8^3*(374896 - 192592*rr) + 
  Q1^3*(-119040 - 178740*rr) + Q1*Q3^2*(213735 - 175975*rr) + 
  Q1*Q4*Q8*(-203696 - 171680*rr) + Q2*Q9^2*(412934 - 167266*rr) + 
  Q4*Q9^2*(249530 - 166606*rr) + Q3*Q4*Q9*(-162624 - 157164*rr) + 
  Q0*Q5*Q8*(-86550 - 153900*rr) + Q1*Q9^2*(-78802 - 151978*rr) + 
  Q4^2*Q7*(-218082 - 150166*rr) + Q3*Q6*Q8*(111717 - 135847*rr) + 
  Q1*Q8^2*(427749 - 123455*rr) + Q6^2*Q7*(98740 - 122796*rr) + 
  Q7^2*Q9*(-244687 - 118899*rr) + Q4*Q7*Q9*(252188 - 114484*rr) + 
  Q1*Q7^2*(-166441 - 111989*rr) + Q1*Q2^2*(344035 - 110635*rr) + 
  Q0*Q2*Q7*(-107825 - 108025*rr) + Q1*Q4*Q6*(88730 - 103940*rr) + 
  Q0*Q6*Q9*(91850 - 103600*rr) + Q0*Q1*Q4*(30125 - 103375*rr) + 
  Q0*Q3*Q7*(-700 - 103150*rr) + Q7*Q8^2*(267185 - 102035*rr) + 
  Q2*Q4*Q9*(252274 - 101378*rr) + Q1*Q4*Q5*(2675 - 96815*rr) + 
  Q7^3*(-243796 - 96324*rr) + Q0*Q8^2*(-317645 - 96225*rr) + 
  Q1*Q5*Q9*(-1802 - 93678*rr) + Q0*Q4*Q8*(254175 - 93575*rr) + 
  Q1*Q7*Q8*(8247 - 92517*rr) + Q0*Q1*Q7*(-194925 - 88325*rr) + 
  Q0*Q2*Q9*(199400 - 87950*rr) + Q1^2*Q9*(9197 - 83367*rr) + 
  Q3*Q4*Q8*(-91153 - 82633*rr) + Q2*Q3*Q5*(-24875 - 78385*rr) + 
  Q3*Q9^2*(155241 - 73739*rr) + Q1*Q2*Q6*(-131160 - 71650*rr) + 
  Q4^2*Q9*(110458 - 70534*rr) + Q3*Q7*Q8*(-202735 - 69795*rr) + 
  Q7^2*Q8*(41681 - 68627*rr) + Q0*Q2*Q4*(23750 - 68000*rr) + 
  Q3*Q8*Q9*(68576 - 67472*rr) + Q0*Q4*Q6*(-156500 - 67125*rr) + 
  Q0*Q4*Q5*(92875 - 65625*rr) + Q1^2*Q6*(79285 - 65065*rr) + 
  Q2*Q4^2*(-29565 - 62695*rr) + Q3*Q4*Q5*(121170 - 60810*rr) + 
  Q4*Q7^2*(-143086 - 59102*rr) + Q0*Q5^2*(45250 - 58000*rr) + 
  Q1*Q3*Q4*(-235205 - 57365*rr) + Q0*Q9^2*(-167800 - 57040*rr) + 
  Q3*Q7*Q9*(-1669 - 56785*rr) + Q2*Q3*Q8*(-38420 - 55612*rr) + 
  Q1*Q3*Q7*(176742 - 55242*rr) + Q1*Q6*Q8*(45106 - 54034*rr) + 
  Q2*Q3*Q4*(-218525 - 53465*rr) + Q3*Q5^2*(-18960 - 51920*rr) + 
  Q2*Q7*Q9*(-98766 - 50966*rr) + Q5^2*Q8*(-128822 - 49888*rr) + 
  Q8*Q9^2*(121566 - 49594*rr) + Q2*Q5*Q9*(34550 - 49510*rr) + 
  Q0*Q1*Q8*(-275900 - 48950*rr) + Q1*Q5*Q8*(96528 - 47760*rr) + 
  Q5*Q9^2*(-5701 - 47217*rr) + Q2^2*Q7*(191475 - 40073*rr) + 
  Q5*Q6*Q8*(-323184 - 40036*rr) + Q2^2*Q8*(-108095 - 38971*rr) + 
  Q1*Q5*Q6*(88425 - 38475*rr) + Q4^3*(107975 - 32055*rr) + 
  Q1*Q5*Q7*(56136 - 30408*rr) + Q0*Q1*Q5*(-197625 - 28375*rr) + 
  Q0*Q6^2*(52000 - 26250*rr) + Q0*Q7*Q8*(235400 - 24540*rr) + 
  Q2*Q4*Q5*(-89635 - 22735*rr) + Q5*Q7*Q9*(198455 - 22517*rr) + 
  Q1*Q4*Q7*(34280 - 19716*rr) + Q0^2*Q4*(-18750 - 18750*rr) + 
  Q0^2*Q1*(68750 - 18750*rr) + Q0*Q1*Q6*(-214875 - 17250*rr) + 
  Q4*Q6^2*(143285 - 16385*rr) + Q3*Q4*Q6*(120860 - 16200*rr) + 
  Q0*Q3*Q5*(33125 - 15750*rr) + Q0*Q5*Q6*(-26625 - 15500*rr) + 
  Q2*Q6*Q7*(-47127 - 14243*rr) + Q3^2*Q5*(37635 - 12755*rr) + 
  Q0*Q2^2*(34375 - 10625*rr) + Q3*Q6*Q9*(-311896 - 9920*rr) + 
  Q4*Q5*Q6*(41980 - 9900*rr) + Q0^2*Q7*(-73125 - 9375*rr) + 
  Q0^2*Q9*(69375 - 9375*rr) + Q1^2*Q2*(447505 - 8905*rr) + 
  Q0*Q2*Q3*(43875 - 8625*rr) + Q6*Q8^2*(144997 - 7807*rr) + 
  Q5*Q6^2*(-26545 - 6645*rr) + Q7*Q9^2*(-358695 - 6571*rr) + 
  Q0^2*Q5*(-25000 - 6250*rr) + Q0*Q5*Q7*(-81775 - 5225*rr) + 
  Q4^2*Q5*(101855 - 3985*rr) + Q4^2*Q8*(4276 - 3860*rr) + 
  Q3*Q5*Q6*(-25675 - 3565*rr) + Q0*Q3*Q6*(-143500 - 3250*rr) + 
  Q6^3*(-193935 - 2415*rr) - 37500*Q0^2*Q3*rr + Q3^3*(-32980 + 320*rr) + 
  Q2*Q3*Q9*(-116031 + 837*rr) + Q1*Q6*Q7*(289564 + 3072*rr) + 
  Q1*Q2*Q9*(-729648 + 3464*rr) + Q4*Q5^2*(-199455 + 4495*rr) + 
  Q5*Q6*Q9*(-124800 + 6528*rr) + Q1*Q6^2*(73540 + 7070*rr) + 
  Q2^2*Q6*(-187890 + 8020*rr) + Q0^2*Q8*(9375 + 8125*rr) + 
  Q3^2*Q6*(110285 + 8705*rr) + Q0*Q1*Q3*(-72875 + 9125*rr) + 
  Q5^3*(-65900 + 9190*rr) + Q0^2*Q2*(18750 + 9375*rr) + 
  Q2*Q5^2*(51910 + 9810*rr) + Q2*Q4*Q6*(60765 + 9985*rr) + 
  Q3*Q4^2*(52450 + 10930*rr) + Q2*Q3^2*(46800 + 12340*rr) + 
  Q3^2*Q8*(-63551 + 13925*rr) + Q1*Q8*Q9*(577515 + 14895*rr) + 
  Q0*Q6*Q7*(-13600 + 16600*rr) + Q3^2*Q7*(142688 + 20432*rr) + 
  Q2*Q5*Q6*(97445 + 21325*rr) + Q0*Q4^2*(12250 + 21875*rr) + 
  Q0*Q3^2*(26375 + 22000*rr) + Q1^2*Q3*(-226235 + 22095*rr) + 
  Q0*Q3*Q4*(169375 + 22500*rr) + Q1*Q2*Q7*(-166619 + 23085*rr) + 
  Q1*Q6*Q9*(-193873 + 23155*rr) + Q1*Q3*Q6*(253635 + 23355*rr) + 
  Q4*Q5*Q7*(-340455 + 23413*rr) + Q2*Q8*Q9*(117633 + 25277*rr) + 
  Q5*Q8*Q9*(-130867 + 25337*rr) + Q1*Q3*Q8*(195797 + 26745*rr) + 
  Q2^2*Q5*(-176830 + 29040*rr) + Q1*Q4*Q9*(-143585 + 31047*rr) + 
  Q5^2*Q6*(-44910 + 36800*rr) + Q0*Q6*Q8*(-260900 + 37350*rr) + 
  Q0^2*Q6*(9375 + 37500*rr) + Q3*Q6^2*(-67450 + 37970*rr) + 
  Q0*Q7^2*(228695 + 39355*rr) + Q0*Q1*Q2*(-148750 + 39750*rr) + 
  Q2^3*(114760 + 39760*rr) + Q1^2*Q4*(633120 + 39770*rr) + 
  Q0*Q3*Q8*(72875 + 42075*rr) + Q0*Q2*Q6*(92250 + 42125*rr) + 
  Q0*Q2*Q5*(-98875 + 42750*rr) + Q1*Q5^2*(-55645 + 43245*rr) + 
  Q2*Q3*Q6*(-3560 + 49260*rr) + Q5*Q6*Q7*(-46486 + 51854*rr) + 
  Q4^2*Q6*(123660 + 52290*rr) + Q2*Q6*Q8*(-231207 + 52481*rr) + 
  Q6^2*Q8*(-42747 + 52865*rr) + Q3*Q6*Q7*(-88262 + 59246*rr) + 
  Q3^2*Q4*(29100 + 60180*rr) + Q1*Q2*Q3*(193090 + 60390*rr) + 
  Q1*Q2*Q4*(-52215 + 60595*rr) + Q0*Q4*Q9*(-479850 + 61950*rr) + 
  Q5*Q7^2*(75147 + 63903*rr) + Q0*Q3*Q9*(-53850 + 64350*rr) + 
  Q5^2*Q7*(-97397 + 66583*rr) + Q2*Q6*Q9*(480843 + 67355*rr) + 
  Q2*Q6^2*(-51160 + 67750*rr) + Q1^2*Q7*(184249 + 73133*rr) + 
  Q2^2*Q4*(-39280 + 76640*rr) + Q8^2*Q9*(-165382 + 77266*rr) + 
  Q3*Q8^2*(-14693 + 77711*rr) + Q0*Q1^2*(-89000 + 78125*rr) + 
  Q6*Q7^2*(-12616 + 79864*rr) + Q1*Q4^2*(-51855 + 82105*rr) + 
  Q0*Q2*Q8*(-148975 + 83525*rr) + Q1*Q2*Q5*(193375 + 85015*rr) + 
  Q5*Q7*Q8*(617457 + 85789*rr) + Q3*Q7^2*(167856 + 90256*rr) + 
  Q0*Q5*Q9*(-66150 + 92200*rr) + Q2*Q8^2*(399051 + 93663*rr) + 
  Q1*Q3*Q9*(9578 + 94614*rr) + Q1^2*Q5*(-304580 + 94640*rr) + 
  Q0*Q4*Q7*(71450 + 94950*rr) + Q3*Q5*Q8*(-179359 + 95161*rr) + 
  Q4*Q5*Q9*(-13077 + 97415*rr) + Q1*Q7*Q9*(-14053 + 97551*rr) + 
  Q2*Q7*Q8*(-127398 + 97554*rr) + Q2^2*Q9*(-178446 + 102642*rr) + 
  Q1*Q3*Q5*(52635 + 104875*rr) + Q5^2*Q9*(234749 + 104881*rr) + 
  Q2*Q5*Q8*(-86501 + 105195*rr) + Q2^2*Q3*(-151040 + 109100*rr) + 
  Q2*Q5*Q7*(-31785 + 119159*rr) + Q6*Q9^2*(-158985 + 125875*rr) + 
  Q5*Q8^2*(236564 + 127796*rr) + Q2*Q3*Q7*(-391555 + 136161*rr) + 
  Q7*Q8*Q9*(-164752 + 140528*rr) + Q0*Q1*Q9*(-163175 + 146225*rr) + 
  Q3*Q5*Q9*(-98649 + 147135*rr) + Q4*Q6*Q8*(-45272 + 151896*rr) + 
  Q0*Q7*Q9*(230005 + 156385*rr) + Q6*Q7*Q8*(336753 + 157277*rr) + 
  Q3*Q4*Q7*(274689 + 158313*rr) + Q0*Q8*Q9*(381740 + 159380*rr) + 
  Q6^2*Q9*(-174892 + 163168*rr) + Q2*Q7^2*(340918 + 170334*rr) + 
  Q4*Q7*Q8*(-104447 + 171557*rr) + Q2*Q4*Q7*(-437346 + 182706*rr) + 
  Q3^2*Q9*(30657 + 197237*rr) + Q1*Q2*Q8*(-175931 + 199225*rr) + 
  Q4*Q6*Q7*(-85330 + 202454*rr) + Q6*Q8*Q9*(259353 + 206869*rr) + 
  Q1^2*Q8*(-335249 + 211131*rr) + Q4*Q8*Q9*(128628 + 253428*rr) + 
  Q9^3*(-177088 + 269440*rr) + Q4*Q8^2*(558185 + 280213*rr) + 
  Q4*Q5*Q8*(2126 + 393954*rr), Q2*Q5*Q8*(210262 - 322050*rr) + 
  Q7*Q8^2*(207735 - 286533*rr) + Q8^3*(-20797 - 232617*rr) + 
  Q0*Q2*Q5*(-111500 - 232375*rr) + Q3*Q8^2*(76673 - 194915*rr) + 
  Q1*Q4*Q9*(224661 - 183603*rr) + Q1*Q8^2*(-279106 - 171642*rr) + 
  Q1^2*Q9*(-72520 - 169400*rr) + Q7^2*Q9*(-224292 - 164500*rr) + 
  Q3*Q4*Q9*(-48376 - 153360*rr) + Q3*Q8*Q9*(-198122 - 150498*rr) + 
  Q1*Q3*Q5*(-114715 - 145265*rr) + Q1^2*Q5*(148145 - 140265*rr) + 
  Q7*Q8*Q9*(-241659 - 139407*rr) + Q4*Q5*Q7*(-289591 - 138875*rr) + 
  Q1*Q4*Q7*(16053 - 138095*rr) + Q1^2*Q4*(-639425 - 136895*rr) + 
  Q2*Q6*Q7*(-297802 - 136766*rr) + Q1*Q9^2*(137150 - 131642*rr) + 
  Q4*Q8*Q9*(90310 - 130434*rr) + Q4*Q6^2*(7225 - 124765*rr) + 
  Q6^2*Q9*(-26728 - 118938*rr) + Q2*Q3*Q4*(-202710 - 109010*rr) + 
  Q0*Q8^2*(94490 - 107110*rr) + Q2*Q3*Q8*(83453 - 104563*rr) + 
  Q8*Q9^2*(367613 - 103831*rr) + Q0*Q1*Q5*(-333625 - 92500*rr) + 
  Q1*Q3^2*(474315 - 89955*rr) + Q0*Q2*Q8*(-669600 - 84700*rr) + 
  Q5*Q6*Q8*(-406990 - 83006*rr) + Q6*Q7*Q8*(164740 - 80348*rr) + 
  Q1*Q2*Q9*(-315705 - 78525*rr) + Q3^2*Q6*(19700 - 78370*rr) + 
  Q0*Q6*Q7*(-176625 - 76825*rr) + Q2*Q6^2*(-930 - 76250*rr) + 
  Q2*Q3^2*(-10880 - 72480*rr) + Q2*Q5^2*(471180 - 71650*rr) + 
  Q0*Q7^2*(93945 - 70335*rr) + Q1*Q2*Q4*(-148400 - 70100*rr) + 
  Q0*Q3*Q8*(-81950 - 69200*rr) + Q0*Q5*Q7*(56350 - 68950*rr) + 
  Q0*Q2*Q4*(174250 - 68875*rr) + Q0*Q5*Q6*(39125 - 67500*rr) + 
  Q2*Q4*Q5*(112235 - 63035*rr) + Q0*Q6^2*(-4750 - 60750*rr) + 
  Q0*Q2*Q3*(79375 - 60625*rr) + Q0*Q5*Q8*(447500 - 59700*rr) + 
  Q4*Q7^2*(-416713 - 59213*rr) + Q0^2*Q7*(38125 - 56875*rr) + 
  Q1*Q7*Q9*(91235 - 56345*rr) + Q0*Q1*Q3*(-78000 - 55625*rr) + 
  Q4*Q7*Q9*(544907 - 54033*rr) + Q3^2*Q8*(-164358 - 52694*rr) + 
  Q6*Q8^2*(-207758 - 52262*rr) + Q0*Q3*Q7*(-107900 - 51700*rr) + 
  Q6*Q7*Q9*(59617 - 50851*rr) + Q1*Q4^2*(484710 - 50740*rr) + 
  Q1*Q4*Q8*(82330 - 50346*rr) + Q6^3*(145790 - 49660*rr) + 
  Q5^2*Q6*(-38070 - 49050*rr) + Q6^2*Q8*(-11796 - 48416*rr) + 
  Q1*Q5*Q8*(451553 - 44411*rr) + Q7^2*Q8*(338488 - 42920*rr) + 
  Q1*Q6^2*(-120355 - 41915*rr) + Q3^2*Q9*(-258306 - 41650*rr) + 
  Q4^2*Q7*(-292365 - 39733*rr) + Q1*Q5*Q9*(-71003 - 39027*rr) + 
  Q0*Q2*Q7*(-121775 - 38475*rr) + Q3*Q5*Q9*(-58672 - 38464*rr) + 
  Q3*Q4*Q5*(206320 - 37330*rr) + Q0*Q4^2*(-194625 - 36750*rr) + 
  Q1*Q6*Q9*(-121425 - 36341*rr) + Q1*Q2*Q6*(-53000 - 35380*rr) + 
  Q1^2*Q8*(-91295 - 34835*rr) + Q7*Q9^2*(-280982 - 34686*rr) + 
  Q1*Q2^2*(126150 - 34670*rr) + Q3*Q5*Q6*(-62865 - 34415*rr) + 
  Q3*Q4*Q8*(19187 - 33401*rr) + Q3*Q6^2*(-139585 - 31535*rr) + 
  Q2*Q5*Q7*(-295229 - 30381*rr) + Q3^2*Q5*(122740 - 29740*rr) + 
  Q6*Q9^2*(-133976 - 28992*rr) + Q0^2*Q9*(35000 - 28750*rr) + 
  Q1*Q2*Q5*(219670 - 28630*rr) + Q6^2*Q7*(-345180 - 26144*rr) + 
  Q0*Q3*Q5*(134875 - 25875*rr) + Q2^2*Q8*(-23514 - 25162*rr) + 
  Q0*Q1*Q9*(26500 - 24600*rr) + Q1*Q2*Q7*(-25986 - 24422*rr) + 
  Q2*Q4*Q9*(147561 - 22283*rr) + Q0^2*Q1*(56250 - 21875*rr) + 
  Q7^3*(-359029 - 20289*rr) + Q4*Q5*Q6*(-331275 - 18705*rr) + 
  Q2^3*(64540 - 18560*rr) + Q9^3*(-81761 - 16637*rr) + 
  Q4*Q8^2*(179950 - 15882*rr) + Q4^3*(-38170 - 14760*rr) + 
  Q0*Q3^2*(122500 - 14750*rr) + Q5*Q8^2*(177369 - 13475*rr) + 
  Q0*Q1*Q7*(91100 - 13050*rr) + Q8^2*Q9*(267090 - 12470*rr) + 
  Q3*Q9^2*(282819 - 10969*rr) + Q4^2*Q5*(-11770 - 10790*rr) + 
  Q1*Q3*Q8*(-1895 - 10315*rr) + Q3*Q4^2*(-35305 - 9785*rr) + 
  Q5*Q7*Q9*(259507 - 7017*rr) + Q0^2*Q5*(-50000 - 6250*rr) + 
  Q2*Q7*Q9*(-289583 - 3603*rr) + Q2*Q4*Q6*(171590 - 2880*rr) + 
  Q5*Q9^2*(243000 - 2360*rr) + Q2*Q5*Q6*(-5130 - 2060*rr) + 
  Q2^2*Q6*(-81115 - 1915*rr) + Q0*Q3*Q4*(477250 - 1250*rr) + 
  Q0*Q4*Q5*(-37375 - 1125*rr) + Q0*Q4*Q8*(79950 - 550*rr) - 
  25000*Q0^2*Q3*rr + Q2*Q6*Q9*(-103675 + 29*rr) + Q1^2*Q6*(220000 + 360*rr) + 
  Q2*Q5*Q9*(44133 + 2049*rr) + Q1*Q3*Q4*(-98690 + 2070*rr) + 
  Q0*Q6*Q9*(-476200 + 2900*rr) + Q1*Q4*Q6*(44865 + 3485*rr) + 
  Q1*Q6*Q7*(213664 + 5088*rr) + Q4^2*Q8*(-214932 + 5426*rr) + 
  Q0^2*Q6*(56250 + 6250*rr) + Q0^2*Q4*(103125 + 6250*rr) + 
  Q0*Q1*Q6*(75750 + 9250*rr) + Q1^2*Q3*(50690 + 10910*rr) + 
  Q3*Q5^2*(-349980 + 13150*rr) + Q0^2*Q8*(22500 + 13750*rr) + 
  Q0*Q7*Q8*(-105945 + 14175*rr) + Q0*Q1^2*(52125 + 14750*rr) + 
  Q3*Q4*Q7*(-267598 + 15050*rr) + Q4^2*Q6*(62140 + 16360*rr) + 
  Q3^3*(-113970 + 20030*rr) + Q1^2*Q7*(-395145 + 20115*rr) + 
  Q4*Q5^2*(-104840 + 21210*rr) + Q4*Q6*Q9*(-95474 + 21854*rr) + 
  Q5*Q7^2*(-444886 + 24482*rr) + Q2*Q9^2*(-135333 + 24815*rr) + 
  Q3*Q5*Q7*(-308200 + 26472*rr) + Q4*Q5*Q9*(136065 + 27457*rr) + 
  Q0^2*Q2*(28125 + 28125*rr) + Q3^2*Q7*(322515 + 29679*rr) + 
  Q1*Q3*Q7*(118805 + 30753*rr) + Q1*Q6*Q8*(-133762 + 31814*rr) + 
  Q5^3*(-58235 + 31845*rr) + Q2*Q3*Q5*(160570 + 32780*rr) + 
  Q1*Q2*Q8*(-183481 + 33499*rr) + Q2^2*Q5*(-317745 + 33725*rr) + 
  Q5^2*Q8*(95549 + 34179*rr) + Q2^2*Q9*(5656 + 34280*rr) + 
  Q3*Q4*Q6*(-185580 + 34600*rr) + Q3*Q6*Q9*(-64984 + 36956*rr) + 
  Q0*Q5^2*(191750 + 37000*rr) + Q2^2*Q4*(-160895 + 37755*rr) + 
  Q1*Q5^2*(8595 + 39365*rr) + Q2^2*Q3*(-53335 + 39515*rr) + 
  Q0*Q5*Q9*(-441675 + 41225*rr) + Q0*Q4*Q6*(-166500 + 42500*rr) + 
  Q0*Q6*Q8*(-137825 + 44825*rr) + Q1^2*Q2*(218135 + 48785*rr) + 
  Q2*Q4^2*(102450 + 48810*rr) + Q5^2*Q9*(86800 + 49248*rr) + 
  Q4^2*Q9*(283928 + 49684*rr) + Q0*Q1*Q4*(-22000 + 53500*rr) + 
  Q1*Q5*Q6*(127090 + 54100*rr) + Q5*Q6^2*(99505 + 54175*rr) + 
  Q3*Q6*Q8*(3788 + 54440*rr) + Q2*Q8^2*(-211679 + 56621*rr) + 
  Q3^2*Q4*(-81420 + 59820*rr) + Q0*Q1*Q2*(-159875 + 60375*rr) + 
  Q0*Q2*Q9*(444575 + 61125*rr) + Q1*Q7*Q8*(170512 + 64944*rr) + 
  Q2^2*Q7*(227094 + 65646*rr) + Q2*Q3*Q9*(182410 + 67106*rr) + 
  Q0*Q2^2*(-176375 + 68250*rr) + Q0*Q1*Q8*(-380300 + 70300*rr) + 
  Q5*Q7*Q8*(585827 + 70727*rr) + Q0*Q3*Q6*(-110375 + 76375*rr) + 
  Q5*Q8*Q9*(13919 + 76587*rr) + Q4*Q6*Q7*(-69448 + 77560*rr) + 
  Q6*Q7^2*(133005 + 77945*rr) + Q4*Q5*Q8*(-358270 + 82178*rr) + 
  Q0*Q2*Q6*(-3375 + 89250*rr) + Q0*Q4*Q9*(-97475 + 90825*rr) + 
  Q5*Q6*Q9*(-50901 + 90903*rr) + Q5*Q6*Q7*(55718 + 95602*rr) + 
  Q5^2*Q7*(189899 + 96845*rr) + Q6*Q8*Q9*(94026 + 99138*rr) + 
  Q0*Q9^2*(43195 + 101615*rr) + Q3*Q5*Q8*(416342 + 104262*rr) + 
  Q2*Q3*Q7*(144742 + 112062*rr) + Q0*Q3*Q9*(258900 + 112900*rr) + 
  Q1^3*(99370 + 115650*rr) + Q1*Q3*Q6*(-67735 + 116145*rr) + 
  Q0*Q7*Q9*(-543155 + 117385*rr) + Q2*Q7^2*(270147 + 120983*rr) + 
  Q3*Q7*Q8*(-239389 + 122711*rr) + Q4*Q6*Q8*(-180216 + 123868*rr) + 
  Q2*Q4*Q7*(-100517 + 124375*rr) + Q4*Q9^2*(168854 + 124558*rr) + 
  Q1*Q2*Q3*(-257200 + 127800*rr) + Q1*Q4*Q5*(262315 + 130105*rr) + 
  Q2*Q4*Q8*(-131995 + 131309*rr) + Q2*Q3*Q6*(155370 + 132050*rr) + 
  Q0*Q4*Q7*(19000 + 140100*rr) + Q3*Q7^2*(-44064 + 141088*rr) + 
  Q3*Q7*Q9*(-4031 + 155933*rr) + Q2*Q8*Q9*(285029 + 161825*rr) + 
  Q0*Q8*Q9*(120305 + 177245*rr) + Q1*Q8*Q9*(-191606 + 179330*rr) + 
  Q1*Q5*Q7*(324644 + 189812*rr) + Q1*Q7^2*(-127414 + 191250*rr) + 
  Q4*Q7*Q8*(-90301 + 209767*rr) + Q2*Q7*Q8*(-74369 + 212515*rr) + 
  Q2*Q6*Q8*(-351781 + 216231*rr) + Q1*Q3*Q9*(-104922 + 228578*rr) + 
  Q3*Q6*Q7*(-70147 + 258949*rr), Q2*Q4*Q7*(92857 - 362647*rr) + 
  Q8*Q9^2*(-168660 - 323748*rr) + Q6*Q8*Q9*(137908 - 306620*rr) + 
  Q3*Q7*Q8*(-114967 - 282395*rr) + Q4*Q5*Q8*(-647499 - 261351*rr) + 
  Q5*Q6*Q9*(194119 - 242541*rr) + Q6*Q9^2*(107002 - 238686*rr) + 
  Q9^3*(-196504 - 238264*rr) + Q1*Q5*Q9*(157284 - 211608*rr) + 
  Q7*Q8^2*(335743 - 207069*rr) + Q4*Q9^2*(224028 - 193540*rr) + 
  Q1*Q3*Q8*(-335597 - 190577*rr) + Q0*Q6*Q7*(221350 - 190110*rr) + 
  Q1*Q2*Q5*(90040 - 174690*rr) + Q1*Q4*Q7*(12856 - 170792*rr) + 
  Q6^2*Q9*(269068 - 164650*rr) + Q4*Q7*Q9*(258561 - 154083*rr) + 
  Q4^2*Q7*(-33703 - 151883*rr) + Q2*Q3*Q8*(-91171 - 146991*rr) + 
  Q4*Q8*Q9*(-219652 - 141764*rr) + Q7^3*(-142717 - 136809*rr) + 
  Q0*Q5*Q8*(-319940 - 134810*rr) + Q1*Q2*Q4*(-60485 - 131235*rr) + 
  Q0*Q7^2*(-145300 - 124048*rr) + Q3*Q4*Q7*(-224621 - 123949*rr) + 
  Q4*Q7^2*(-153488 - 122536*rr) + Q5*Q9^2*(-214407 - 122139*rr) + 
  Q0*Q3*Q8*(-3470 - 120420*rr) + Q3*Q6*Q7*(-204818 - 117490*rr) + 
  Q0*Q1*Q6*(-92000 - 117350*rr) + Q3*Q5*Q7*(103549 - 116455*rr) + 
  Q5*Q8*Q9*(-71896 - 116184*rr) + Q1*Q7*Q9*(135714 - 115606*rr) + 
  Q1*Q3*Q4*(154795 - 110245*rr) + Q2*Q5^2*(126135 - 109365*rr) + 
  Q7^2*Q8*(210814 - 108666*rr) + Q4*Q6*Q8*(-200568 - 108352*rr) + 
  Q0*Q2*Q5*(-126575 - 107600*rr) + Q2*Q5*Q9*(301109 - 105875*rr) + 
  Q2*Q4^2*(498590 - 102090*rr) + Q8^3*(264046 - 100106*rr) + 
  Q2*Q6*Q7*(-113812 - 98980*rr) + Q4*Q5*Q6*(-283965 - 94115*rr) + 
  Q5*Q7^2*(279275 - 93921*rr) + Q2*Q3^2*(142600 - 93320*rr) + 
  Q1*Q4^2*(93465 - 87575*rr) + Q0*Q2*Q4*(5550 - 85450*rr) + 
  Q3*Q6^2*(-29565 - 81085*rr) + Q1*Q2*Q8*(-219355 - 77863*rr) + 
  Q0*Q3*Q7*(-149885 - 76435*rr) + Q0*Q2*Q7*(-96850 - 75460*rr) + 
  Q6*Q7*Q8*(1023 - 74253*rr) + Q1*Q9^2*(-315393 - 73725*rr) + 
  Q2*Q7^2*(-388020 - 72964*rr) + Q1*Q2*Q6*(-243355 - 72105*rr) + 
  Q2*Q5*Q8*(-17332 - 69232*rr) + Q3^2*Q8*(237708 - 68276*rr) + 
  Q1^2*Q6*(4405 - 67605*rr) + Q0*Q1*Q7*(-234385 - 67535*rr) + 
  Q1*Q2*Q9*(-356804 - 67140*rr) + Q0*Q2*Q3*(34300 - 65325*rr) + 
  Q4*Q6^2*(-41770 - 64180*rr) + Q3*Q8^2*(-74285 - 60729*rr) + 
  Q1*Q6^2*(-38450 - 58230*rr) + Q1^2*Q5*(11020 - 58070*rr) + 
  Q2*Q3*Q5*(220830 - 56880*rr) + Q1^2*Q3*(-105970 - 53570*rr) + 
  Q2^3*(183000 - 52900*rr) + Q6*Q8^2*(181855 - 52701*rr) + 
  Q1^2*Q7*(-186399 - 52435*rr) + Q1*Q6*Q9*(23797 - 51847*rr) + 
  Q1^2*Q2*(18305 - 51385*rr) + Q0*Q5*Q9*(-267955 - 50945*rr) + 
  Q4^3*(204805 - 49945*rr) + Q8^2*Q9*(-358954 - 49922*rr) + 
  Q4*Q8^2*(-641082 - 49490*rr) + Q2*Q9^2*(-81676 - 49324*rr) + 
  Q1*Q4*Q9*(92711 - 48637*rr) + Q0*Q3*Q4*(171800 - 48100*rr) + 
  Q5^3*(130300 - 44220*rr) + Q1^2*Q4*(-160550 - 41660*rr) + 
  Q6^2*Q7*(-38373 - 41627*rr) + Q0*Q7*Q8*(161320 - 41228*rr) + 
  Q3*Q7^2*(-116018 - 40810*rr) + Q3^2*Q6*(-293755 - 39105*rr) + 
  Q1^2*Q9*(-266626 - 36018*rr) + Q0*Q4*Q7*(172190 - 34910*rr) + 
  Q0*Q4*Q9*(-24670 - 31910*rr) + Q3^2*Q9*(-324582 - 30014*rr) + 
  Q4*Q6*Q7*(13684 - 27732*rr) + Q2*Q3*Q9*(14843 - 27705*rr) + 
  Q2*Q3*Q6*(-38890 - 27240*rr) + Q5^2*Q8*(-454062 - 27162*rr) + 
  Q0*Q5^2*(175225 - 25275*rr) + Q7^2*Q9*(-137259 - 24799*rr) + 
  Q2*Q6^2*(227415 - 24325*rr) + Q0*Q6*Q8*(82380 - 24190*rr) + 
  Q0^2*Q9*(28500 - 21250*rr) + Q5^2*Q6*(-128575 - 18635*rr) + 
  Q3*Q4^2*(232940 - 18170*rr) + Q2*Q8^2*(37363 - 17465*rr) + 
  Q3*Q5^2*(-170920 - 15790*rr) + Q4*Q6*Q9*(-60831 - 15203*rr) + 
  Q3*Q4*Q8*(346731 - 15153*rr) + Q0*Q4*Q8*(139230 - 13970*rr) + 
  Q0*Q1*Q3*(-185800 - 13575*rr) + Q2*Q3*Q4*(121935 - 13515*rr) + 
  Q2^2*Q4*(-34900 - 13260*rr) + Q0^2*Q3*(-5625 - 12500*rr) + 
  Q1*Q3^2*(158100 - 11500*rr) + Q3*Q5*Q6*(-49980 - 10970*rr) + 
  Q0^2*Q6*(33125 - 10000*rr) + Q0*Q3*Q5*(133825 - 9575*rr) + 
  Q4^2*Q9*(251137 - 9489*rr) + Q0^2*Q7*(125 - 7875*rr) + 
  Q0*Q1*Q8*(120010 - 7610*rr) + Q6^2*Q8*(232364 - 7102*rr) + 
  Q0*Q4^2*(-80750 - 6700*rr) + Q6^3*(187750 - 6260*rr) + 
  Q0^2*Q5*(11250 - 5625*rr) + Q2*Q4*Q5*(56595 - 5475*rr) + 
  Q1*Q8*Q9*(246930 - 4998*rr) + Q0*Q4*Q6*(262125 - 4675*rr) + 
  Q0^2*Q1*(51250 - 3750*rr) + Q0^2*Q4*(8750 - 3125*rr) + 
  Q0*Q1^2*(-92200 - 2625*rr) + Q0^2*Q2*(54375 - 2500*rr) + 
  Q2^2*Q6*(2345 - 1535*rr) + Q0^2*Q8*(29500 - 1500*rr) + 
  Q0*Q1*Q2*(-45375 + 1775*rr) + Q5*Q7*Q9*(318012 + 1852*rr) + 
  Q3*Q6*Q9*(-504852 + 3092*rr) + Q0*Q3^2*(105100 + 3550*rr) + 
  Q1^3*(-136690 + 4850*rr) + Q3*Q4*Q9*(-484905 + 6359*rr) + 
  Q3*Q6*Q8*(174772 + 6764*rr) + Q0*Q1*Q4*(28550 + 7225*rr) + 
  Q1*Q3*Q5*(17215 + 8165*rr) + Q3*Q5*Q8*(134130 + 10798*rr) + 
  Q3*Q4*Q6*(-95995 + 12685*rr) + Q4*Q5^2*(-56950 + 14340*rr) + 
  Q0*Q2*Q9*(203350 + 15020*rr) + Q0*Q4*Q5*(-15975 + 15150*rr) + 
  Q0*Q2*Q6*(98175 + 17100*rr) + Q0*Q5*Q6*(165475 + 18025*rr) + 
  Q0*Q6^2*(-37225 + 18225*rr) + Q1*Q2^2*(25875 + 24145*rr) + 
  Q1*Q5*Q6*(32855 + 26395*rr) + Q7*Q9^2*(-613304 + 27816*rr) + 
  Q5^2*Q9*(183025 + 30143*rr) + Q2^2*Q7*(306630 + 31230*rr) + 
  Q0*Q1*Q9*(-173430 + 33280*rr) + Q7*Q8*Q9*(-36851 + 33337*rr) + 
  Q2*Q6*Q9*(90705 + 34989*rr) + Q1*Q4*Q5*(150320 + 35630*rr) + 
  Q2*Q4*Q6*(-25190 + 41120*rr) + Q1*Q3*Q7*(223296 + 41288*rr) + 
  Q4*Q5*Q9*(230423 + 43739*rr) + Q0*Q2^2*(-136025 + 45075*rr) + 
  Q3^2*Q7*(-136349 + 46215*rr) + Q2^2*Q3*(-47700 + 48740*rr) + 
  Q2^2*Q9*(-308380 + 49660*rr) + Q0*Q7*Q9*(-382269 + 50419*rr) + 
  Q1*Q2*Q7*(-274524 + 51832*rr) + Q5*Q7*Q8*(490651 + 53679*rr) + 
  Q1*Q3*Q9*(203187 + 55503*rr) + Q3^2*Q4*(43395 + 55825*rr) + 
  Q1*Q3*Q6*(-98980 + 56340*rr) + Q0*Q3*Q6*(-61850 + 56750*rr) + 
  Q5*Q6*Q7*(-81730 + 60246*rr) + Q1*Q5^2*(-18075 + 61395*rr) + 
  Q0*Q1*Q5*(91775 + 62250*rr) + Q2*Q6*Q8*(-116858 + 64230*rr) + 
  Q1*Q4*Q6*(163955 + 64765*rr) + Q0*Q2*Q8*(-376840 + 65790*rr) + 
  Q6*Q7^2*(-79187 + 66521*rr) + Q1^2*Q8*(406318 + 66582*rr) + 
  Q6*Q7*Q9*(-433208 + 66920*rr) + Q3^2*Q5*(231610 + 67810*rr) + 
  Q2*Q5*Q7*(-182784 + 68156*rr) + Q4^2*Q8*(34056 + 69098*rr) + 
  Q4^2*Q6*(-24195 + 69685*rr) + Q1*Q8^2*(-29106 + 69910*rr) + 
  Q5*Q6*Q8*(38839 + 70051*rr) + Q2*Q8*Q9*(184263 + 75771*rr) + 
  Q5^2*Q7*(188340 + 76066*rr) + Q3^3*(86570 + 77210*rr) + 
  Q1*Q6*Q7*(129023 + 77695*rr) + Q2^2*Q8*(304060 + 79044*rr) + 
  Q2*Q7*Q9*(5551 + 79571*rr) + Q2*Q5*Q6*(-39400 + 81430*rr) + 
  Q2*Q4*Q9*(-146364 + 81952*rr) + Q0*Q5*Q7*(157190 + 87300*rr) + 
  Q1*Q2*Q3*(112785 + 92655*rr) + Q0*Q8^2*(-205616 + 106644*rr) + 
  Q4*Q5*Q7*(305762 + 107794*rr) + Q0*Q9^2*(240626 + 109694*rr) + 
  Q1*Q7^2*(-272953 + 111611*rr) + Q5*Q6^2*(168360 + 112700*rr) + 
  Q2*Q3*Q7*(-225781 + 119071*rr) + Q3*Q4*Q5*(-44095 + 126925*rr) + 
  Q0*Q6*Q9*(-283350 + 127870*rr) + Q0*Q3*Q9*(279925 + 127895*rr) + 
  Q2^2*Q5*(-216150 + 129640*rr) + Q2*Q7*Q8*(240108 + 130012*rr) + 
  Q1*Q4*Q8*(-221783 + 137681*rr) + Q3*Q8*Q9*(-320477 + 138711*rr) + 
  Q4^2*Q5*(-7810 + 138980*rr) + Q3*Q7*Q9*(27774 + 151190*rr) + 
  Q1*Q5*Q7*(-77010 + 156454*rr) + Q1*Q6*Q8*(-121057 + 162987*rr) + 
  Q1*Q5*Q8*(127283 + 169103*rr) + Q3*Q5*Q9*(-362875 + 185169*rr) + 
  Q0*Q8*Q9*(-213366 + 200114*rr) + Q5*Q8^2*(128405 + 231377*rr) + 
  Q3*Q9^2*(-12112 + 270416*rr) + Q4*Q7*Q8*(120131 + 281007*rr) + 
  Q1*Q7*Q8*(732132 + 338948*rr) + Q2*Q4*Q8*(-247278 + 347778*rr), 
 58125*Q0^2*Q3 + Q2*Q3*Q5*(288250 - 262850*rr) + 
  Q5*Q7*Q8*(-20567 - 222123*rr) + Q3*Q6*Q7*(-65769 - 218509*rr) + 
  Q7^2*Q8*(164791 - 218373*rr) + Q2*Q5*Q8*(-303564 - 202984*rr) + 
  Q3*Q7^2*(271612 - 185140*rr) + Q3*Q7*Q8*(147313 - 184947*rr) + 
  Q1*Q5^2*(-36205 - 176115*rr) + Q1*Q7^2*(146912 - 168784*rr) + 
  Q3^2*Q4*(202085 - 167345*rr) + Q0*Q1*Q7*(31645 - 153555*rr) + 
  Q2*Q3*Q8*(-88861 - 153217*rr) + Q3*Q8^2*(238046 - 152570*rr) + 
  Q1^2*Q7*(-226750 - 150566*rr) + Q1*Q8*Q9*(5893 - 148671*rr) + 
  Q7*Q8*Q9*(-42976 - 148128*rr) + Q7^3*(-92308 - 136708*rr) + 
  Q2*Q8^2*(-510744 - 129912*rr) + Q0*Q3*Q9*(-26875 - 129165*rr) + 
  Q4*Q6*Q7*(-225050 - 128954*rr) + Q2*Q7^2*(-265645 - 126073*rr) + 
  Q6*Q8*Q9*(-92747 - 125087*rr) + Q7*Q9^2*(-218758 - 124142*rr) + 
  Q1*Q5*Q9*(126619 - 123849*rr) + Q8*Q9^2*(-74329 - 122645*rr) + 
  Q5^2*Q8*(45629 - 119427*rr) + Q4*Q8*Q9*(-295952 - 118624*rr) + 
  Q4*Q7^2*(143772 - 118108*rr) + Q1*Q4*Q9*(128622 - 117842*rr) + 
  Q6*Q9^2*(301512 - 112696*rr) + Q0*Q1*Q4*(436150 - 110450*rr) + 
  Q0*Q5*Q9*(-119240 - 106960*rr) + Q1*Q9^2*(-90967 - 103547*rr) + 
  Q2^2*Q9*(191119 - 98205*rr) + Q6*Q8^2*(125107 - 96249*rr) + 
  Q2^2*Q7*(10176 - 95648*rr) + Q1*Q2*Q3*(-205220 - 95300*rr) + 
  Q4*Q6*Q8*(4894 - 93742*rr) + Q0*Q2^2*(296425 - 86900*rr) + 
  Q1*Q7*Q9*(243320 - 86632*rr) + Q4*Q9^2*(-59233 - 85261*rr) + 
  Q4^2*Q7*(289706 - 76510*rr) + Q4^2*Q8*(-93745 - 76275*rr) + 
  Q0*Q4*Q9*(9240 - 76130*rr) + Q2^2*Q4*(7090 - 74830*rr) + 
  Q2*Q4*Q8*(121347 - 74073*rr) + Q2*Q4*Q7*(225196 - 73464*rr) + 
  Q4*Q5*Q9*(-77100 - 72652*rr) + Q1^2*Q6*(-290835 - 72645*rr) + 
  Q2^3*(45990 - 70630*rr) + Q0*Q8*Q9*(-576718 - 64718*rr) + 
  Q2*Q6*Q7*(-136825 - 62153*rr) + Q1*Q2*Q9*(-74788 - 60372*rr) + 
  Q1*Q3*Q5*(7395 - 60155*rr) + Q2*Q3*Q4*(-26330 - 59730*rr) + 
  Q0*Q2*Q4*(-123100 - 59475*rr) + Q2*Q3*Q9*(268188 - 58356*rr) + 
  Q2*Q6*Q8*(-146923 - 57467*rr) + Q0*Q3*Q8*(112390 - 57260*rr) + 
  Q5*Q7^2*(485934 - 57226*rr) + Q1*Q3*Q6*(43240 - 57120*rr) + 
  Q5^2*Q9*(-99585 - 56925*rr) + Q0*Q1*Q5*(82450 - 56500*rr) + 
  Q0*Q6*Q8*(14415 - 55945*rr) + Q2*Q6*Q9*(114773 - 53639*rr) + 
  Q4*Q7*Q8*(-91711 - 52603*rr) + Q9^3*(94467 - 50345*rr) + 
  Q2*Q4*Q6*(-167655 - 48825*rr) + Q5^3*(77255 - 48215*rr) + 
  Q1*Q5*Q8*(-415623 - 48043*rr) + Q1*Q6*Q9*(188784 - 46760*rr) + 
  Q2^2*Q6*(65370 - 46300*rr) + Q0*Q3*Q6*(56950 - 44625*rr) + 
  Q5*Q6*Q8*(136092 - 44264*rr) + Q0*Q7*Q8*(378435 - 43289*rr) + 
  Q0*Q2*Q6*(172150 - 42700*rr) + Q0^2*Q2*(-49375 - 41875*rr) + 
  Q0*Q1*Q6*(-94625 - 40175*rr) + Q3^2*Q6*(-150530 - 39170*rr) + 
  Q0*Q4*Q6*(227625 - 38025*rr) + Q2*Q4*Q5*(29790 - 37520*rr) + 
  Q6^2*Q8*(64844 - 36250*rr) + Q0^2*Q8*(53500 - 35750*rr) + 
  Q0*Q6*Q7*(-8125 - 34905*rr) + Q1*Q4^2*(-127645 - 34665*rr) + 
  Q1*Q8^2*(26721 - 34515*rr) + Q1*Q2*Q6*(148560 - 33940*rr) + 
  Q1*Q5*Q6*(166220 - 33310*rr) + Q0*Q2*Q3*(66775 - 33100*rr) + 
  Q3^2*Q5*(-87280 - 32740*rr) + Q3*Q5^2*(-10435 - 32165*rr) + 
  Q2*Q5^2*(-79770 - 31550*rr) + Q0*Q1^2*(-286600 - 30000*rr) + 
  Q1*Q4*Q7*(653804 - 29756*rr) + Q1^3*(38320 - 29180*rr) + 
  Q5*Q8*Q9*(-234236 - 28716*rr) + Q0*Q1*Q3*(-49150 - 28225*rr) + 
  Q0*Q1*Q8*(-38495 - 27755*rr) + Q3*Q6*Q9*(18955 - 25977*rr) + 
  Q0*Q5*Q8*(-67195 - 25405*rr) + Q5*Q9^2*(72559 - 23053*rr) + 
  Q4*Q5*Q6*(186825 - 21635*rr) + Q5^2*Q6*(108905 - 21445*rr) + 
  Q0^2*Q7*(-39000 - 20500*rr) + Q1^2*Q5*(100245 - 18995*rr) + 
  Q2*Q4^2*(13110 - 17920*rr) + Q3*Q9^2*(-401602 - 12954*rr) + 
  Q0^2*Q4*(-5000 - 12500*rr) + Q1*Q3^2*(-244150 - 10570*rr) + 
  Q1*Q6^2*(134980 - 10140*rr) + Q0*Q3*Q7*(-20905 - 9855*rr) + 
  Q0*Q8^2*(-71613 - 9293*rr) + Q4*Q6*Q9*(-332538 - 7646*rr) + 
  Q0*Q9^2*(433693 - 7283*rr) + Q3*Q7*Q9*(-14772 - 7156*rr) + 
  Q0*Q6^2*(-98925 - 5825*rr) + Q1^2*Q8*(38374 - 5090*rr) + 
  Q0*Q2*Q7*(-29800 - 180*rr) + Q4*Q6^2*(-14800 + 600*rr) + 
  Q3*Q5*Q6*(-24275 + 1725*rr) + Q2*Q3*Q6*(-138520 + 2610*rr) + 
  Q3*Q6^2*(104675 + 4145*rr) + Q0*Q5^2*(-50950 + 5675*rr) + 
  Q0*Q4*Q7*(83520 + 8670*rr) + Q3^2*Q8*(64014 + 10926*rr) + 
  Q0^2*Q5*(93125 + 11250*rr) + Q3^3*(58250 + 11330*rr) + 
  Q6^3*(6340 + 12600*rr) + Q4*Q5*Q8*(321886 + 13022*rr) + 
  Q1*Q2*Q8*(-43075 + 13233*rr) + Q1^2*Q2*(74245 + 13775*rr) + 
  Q4^3*(214825 + 13795*rr) + Q0*Q3*Q4*(-73475 + 13825*rr) + 
  Q6*Q7^2*(-101813 + 14367*rr) + Q3*Q6*Q8*(-265127 + 14685*rr) + 
  Q0*Q2*Q9*(-337050 + 18960*rr) + Q0^2*Q6*(-44375 + 20000*rr) + 
  Q0^2*Q1*(-30625 + 20000*rr) + Q5*Q6*Q9*(220757 + 21681*rr) + 
  Q5*Q8^2*(-515678 + 23258*rr) + Q5^2*Q7*(124914 + 23338*rr) + 
  Q1*Q6*Q8*(-66990 + 24070*rr) + Q2*Q6^2*(111800 + 24160*rr) + 
  Q1*Q4*Q5*(-65505 + 24975*rr) + Q5*Q7*Q9*(-17628 + 25412*rr) + 
  Q0*Q5*Q6*(-127700 + 26575*rr) + Q3*Q4^2*(-309405 + 27185*rr) + 
  Q4^2*Q6*(-81010 + 27360*rr) + Q0*Q1*Q9*(-93040 + 27540*rr) + 
  Q6*Q7*Q8*(667086 + 28070*rr) + Q1*Q2*Q7*(142772 + 28720*rr) + 
  Q5*Q6*Q7*(20900 + 29388*rr) + Q1*Q2^2*(-92330 + 29790*rr) + 
  Q6^2*Q9*(192718 + 30476*rr) + Q1^2*Q4*(60210 + 31080*rr) + 
  Q3^2*Q9*(52135 + 31683*rr) + Q6^2*Q7*(110012 + 31872*rr) + 
  Q3^2*Q7*(-442046 + 32946*rr) + Q0^2*Q9*(84250 + 33750*rr) + 
  Q2^2*Q3*(-376760 + 35000*rr) + Q2*Q3*Q7*(55328 + 35256*rr) + 
  Q3*Q5*Q7*(-45064 + 37704*rr) + Q4*Q8^2*(27197 + 40793*rr) + 
  Q1*Q3*Q4*(-95200 + 41230*rr) + Q0*Q4*Q8*(65340 + 42090*rr) + 
  Q2*Q7*Q8*(-40671 + 42749*rr) + Q1*Q4*Q6*(187670 + 43770*rr) + 
  Q2*Q9^2*(-426984 + 44568*rr) + Q3*Q4*Q5*(-81130 + 44810*rr) + 
  Q0*Q7^2*(-30595 + 45681*rr) + Q0*Q4*Q5*(114825 + 46950*rr) + 
  Q5*Q6^2*(38610 + 47140*rr) + Q4^2*Q9*(245140 + 48378*rr) + 
  Q1*Q2*Q4*(-125115 + 49725*rr) + Q0*Q7*Q9*(105328 + 51192*rr) + 
  Q0*Q1*Q2*(-61750 + 51825*rr) + Q4*Q5^2*(159045 + 52945*rr) + 
  Q2*Q3^2*(86670 + 54090*rr) + Q0*Q3^2*(-34200 + 54900*rr) + 
  Q0*Q4^2*(81875 + 55025*rr) + Q0*Q5*Q7*(160995 + 65475*rr) + 
  Q4*Q7*Q9*(-410746 + 66894*rr) + Q3*Q5*Q8*(259062 + 70190*rr) + 
  Q1*Q3*Q9*(189202 + 70482*rr) + Q1^2*Q3*(117075 + 76105*rr) + 
  Q2*Q5*Q7*(71450 + 77302*rr) + Q2*Q7*Q9*(229690 + 79538*rr) + 
  Q4^2*Q5*(-135560 + 80480*rr) + Q7*Q8^2*(-219673 + 81291*rr) + 
  Q1*Q3*Q7*(47918 + 84990*rr) + Q1*Q3*Q8*(-77067 + 85841*rr) + 
  Q3*Q4*Q6*(-51765 + 87415*rr) + Q6*Q7*Q9*(239911 + 91947*rr) + 
  Q2^2*Q5*(76455 + 92105*rr) + Q8^2*Q9*(-62893 + 104039*rr) + 
  Q0*Q3*Q5*(271475 + 107025*rr) + Q3*Q5*Q9*(203868 + 107644*rr) + 
  Q2*Q4*Q9*(-104865 + 111619*rr) + Q1*Q2*Q5*(-395635 + 118315*rr) + 
  Q0*Q2*Q8*(312580 + 127770*rr) + Q1*Q4*Q8*(120528 + 129348*rr) + 
  Q1*Q7*Q8*(183513 + 129893*rr) + Q2*Q5*Q6*(99235 + 130085*rr) + 
  Q2*Q8*Q9*(150145 + 131597*rr) + Q1*Q5*Q7*(-126261 + 136455*rr) + 
  Q1*Q6*Q7*(-97860 + 151816*rr) + Q2^2*Q8*(198063 + 159979*rr) + 
  Q1^2*Q9*(-265758 + 162338*rr) + Q0*Q2*Q5*(43775 + 163700*rr) + 
  Q7^2*Q9*(473848 + 170264*rr) + Q3*Q4*Q8*(142059 + 179167*rr) + 
  Q0*Q6*Q9*(65525 + 193285*rr) + Q3*Q4*Q7*(131357 + 227769*rr) + 
  Q3*Q8*Q9*(134332 + 228412*rr) + Q4*Q5*Q7*(215781 + 236305*rr) + 
  Q8^3*(198547 + 242727*rr) + Q2*Q5*Q9*(304439 + 254527*rr) + 
  Q3*Q4*Q9*(-17661 + 366879*rr), Q3*Q5*Q7*(301422 - 273942*rr) + 
  Q6*Q9^2*(86802 - 272822*rr) + Q9^3*(-527598 - 265526*rr) + 
  Q3*Q7*Q8*(-248859 - 254959*rr) + Q2*Q7*Q9*(350704 - 242832*rr) + 
  Q2*Q8*Q9*(-96720 - 239840*rr) + Q1*Q7^2*(338708 - 231212*rr) + 
  Q1*Q5*Q7*(102762 - 208770*rr) + Q2*Q4*Q7*(127808 - 207108*rr) + 
  Q3^2*Q9*(101925 - 201367*rr) + Q1*Q3*Q7*(-170185 - 170517*rr) + 
  Q3*Q7*Q9*(-182024 - 166152*rr) + Q3*Q7^2*(349987 - 162457*rr) + 
  Q3*Q6*Q7*(-43997 - 162205*rr) + Q6*Q8^2*(50123 - 160145*rr) + 
  Q0*Q7*Q9*(-23448 - 151552*rr) + Q2*Q5*Q9*(-78837 - 148133*rr) + 
  Q2*Q6*Q8*(210206 - 139578*rr) + Q1*Q7*Q8*(-62885 - 137921*rr) + 
  Q4*Q7*Q9*(-279820 - 136588*rr) + Q1*Q6*Q9*(-89071 - 135135*rr) + 
  Q2*Q4*Q9*(49229 - 119651*rr) + Q2*Q3*Q8*(-194738 - 113338*rr) + 
  Q2*Q7^2*(49668 - 108652*rr) + Q1*Q2*Q8*(155303 - 107893*rr) + 
  Q1*Q6*Q7*(-68155 - 97363*rr) + Q2*Q3^2*(292815 - 95815*rr) + 
  Q0*Q7*Q8*(-164870 - 88886*rr) + Q2*Q3*Q5*(232790 - 86160*rr) + 
  Q6*Q8*Q9*(271199 - 81885*rr) + Q2*Q9^2*(191374 - 78874*rr) + 
  Q2^2*Q5*(63695 - 76395*rr) + Q4*Q9^2*(47545 - 75227*rr) + 
  Q1^2*Q4*(65610 - 73570*rr) + Q8*Q9^2*(-66325 - 69633*rr) + 
  Q7*Q9^2*(-75519 - 68707*rr) + Q0*Q3*Q6*(68675 - 66375*rr) + 
  Q4^2*Q9*(-36250 - 64264*rr) + Q0*Q4*Q6*(17625 - 62225*rr) + 
  Q1*Q4*Q6*(69350 - 62220*rr) + Q4*Q6*Q8*(169034 - 62074*rr) + 
  Q0*Q6*Q7*(134900 - 61670*rr) + Q0*Q3*Q9*(-57450 - 59660*rr) + 
  Q0*Q4*Q8*(28685 - 59215*rr) + Q6^2*Q9*(261438 - 58632*rr) + 
  Q1^2*Q2*(-835 - 57825*rr) + Q2*Q4^2*(82420 - 56820*rr) + 
  Q5^2*Q9*(90424 - 52138*rr) + Q2*Q4*Q8*(-141917 - 49369*rr) + 
  Q2^2*Q8*(163182 - 47794*rr) + Q2^2*Q7*(-19102 - 45686*rr) + 
  Q0*Q1*Q8*(-5430 - 45020*rr) + Q4*Q8*Q9*(-202473 - 44853*rr) + 
  Q1*Q2^2*(-134525 - 41355*rr) + Q6*Q7*Q8*(-226233 - 41333*rr) + 
  Q3*Q4*Q5*(-124235 - 41085*rr) + Q0*Q1*Q2*(5125 - 39325*rr) + 
  Q0*Q3*Q8*(238535 - 38265*rr) + Q4*Q5*Q8*(26514 - 38090*rr) + 
  Q0*Q1^2*(25100 - 37875*rr) + Q5*Q9^2*(215310 - 36570*rr) + 
  Q4^2*Q6*(23960 - 35980*rr) + Q5*Q6*Q8*(372680 - 34160*rr) + 
  Q4^2*Q7*(-307972 - 33798*rr) + Q2*Q4*Q5*(144035 - 32885*rr) + 
  Q1*Q6*Q8*(73557 - 31439*rr) + Q1*Q3*Q4*(209025 - 27495*rr) + 
  Q4*Q6*Q7*(5589 - 27247*rr) + Q0*Q2^2*(70450 - 26725*rr) + 
  Q3*Q5*Q9*(57048 - 25916*rr) + Q0*Q5*Q8*(-189105 - 25745*rr) + 
  Q0*Q5^2*(-64425 - 24425*rr) + Q3*Q4*Q8*(-245872 - 22292*rr) + 
  Q0*Q5*Q9*(-54235 - 21165*rr) + Q0*Q1*Q7*(88705 - 19245*rr) + 
  Q2*Q7*Q8*(343762 - 17350*rr) + Q0*Q2*Q7*(269975 - 16495*rr) + 
  Q4*Q5*Q9*(-27677 - 16465*rr) + Q1*Q5^2*(3565 - 14785*rr) + 
  Q1*Q2*Q5*(84770 - 14090*rr) + Q0^2*Q4*(-20000 - 12500*rr) + 
  Q0*Q8*Q9*(-95537 - 11537*rr) + Q0^2*Q2*(30625 - 11250*rr) + 
  Q4^3*(129485 - 10515*rr) + Q3*Q4*Q9*(308722 - 10058*rr) + 
  Q6^2*Q7*(179333 - 9257*rr) + Q5^3*(-12890 - 9180*rr) + 
  Q1*Q2*Q6*(-21030 - 8410*rr) + Q3*Q6^2*(-132625 - 7485*rr) + 
  Q0^2*Q9*(96375 - 6875*rr) + Q3*Q4^2*(-21820 - 5420*rr) + 
  Q1^2*Q6*(-333765 - 4835*rr) + Q4*Q5*Q6*(-7840 - 4030*rr) + 
  Q2*Q6*Q9*(-37037 - 1429*rr) + Q5^2*Q6*(82795 - 1245*rr) + 
  Q3*Q4*Q7*(324003 - 289*rr) + Q4*Q7*Q8*(362786 + 514*rr) + 
  Q1*Q3*Q9*(-281110 + 786*rr) + Q1^3*(-93240 + 2700*rr) + 
  Q1*Q6^2*(-18345 + 3925*rr) + Q2*Q3*Q7*(-210213 + 4743*rr) + 
  Q3*Q8*Q9*(163490 + 5370*rr) + Q2*Q4*Q6*(25060 + 6210*rr) + 
  Q4^2*Q8*(251353 + 6429*rr) + Q5^2*Q8*(-450795 + 6719*rr) + 
  Q2^2*Q4*(5450 + 6930*rr) + Q0*Q6*Q8*(61610 + 9470*rr) + 
  Q3^2*Q7*(-27487 + 9493*rr) + Q2*Q6^2*(-109220 + 9800*rr) + 
  Q0*Q6*Q9*(9900 + 10690*rr) + Q0*Q5*Q6*(-207550 + 11175*rr) + 
  Q4*Q6^2*(-117600 + 11710*rr) + Q1*Q3*Q5*(-220390 + 13030*rr) + 
  Q0*Q3^2*(-149800 + 13225*rr) + Q0*Q2*Q3*(1350 + 13475*rr) + 
  Q0^2*Q7*(-69750 + 14250*rr) + Q1*Q4*Q5*(-47135 + 15205*rr) + 
  Q0*Q1*Q5*(180050 + 15500*rr) + Q0^2*Q3*(13750 + 15625*rr) + 
  Q0^2*Q8*(95875 + 16375*rr) + Q0*Q4*Q9*(-65340 + 16880*rr) + 
  Q6^2*Q8*(56871 + 17491*rr) + Q3^3*(-51940 + 17680*rr) + 
  Q5*Q6*Q7*(80840 + 17956*rr) + Q0*Q8^2*(-108927 + 18773*rr) + 
  Q0*Q4*Q7*(-110995 + 18905*rr) + Q6^3*(67755 + 18935*rr) + 
  Q2*Q5^2*(-74785 + 20035*rr) + Q0^2*Q1*(-41250 + 20625*rr) + 
  Q0*Q1*Q3*(204400 + 20975*rr) + Q0*Q4^2*(-153250 + 21225*rr) + 
  Q1*Q4^2*(-21355 + 22105*rr) + Q3^2*Q6*(68695 + 22245*rr) + 
  Q3*Q5*Q6*(8830 + 23590*rr) + Q1*Q5*Q9*(-185972 + 24312*rr) + 
  Q7^3*(326042 + 25394*rr) + Q3^2*Q4*(136500 + 26610*rr) + 
  Q3^2*Q8*(604628 + 26636*rr) + Q0*Q6^2*(29925 + 28575*rr) + 
  Q1*Q4*Q8*(-222483 + 28981*rr) + Q0^2*Q5*(-8750 + 29375*rr) + 
  Q0^2*Q6*(-8750 + 30000*rr) + Q5*Q7*Q8*(-35757 + 30247*rr) + 
  Q5^2*Q7*(-3882 + 31676*rr) + Q1^2*Q3*(-141000 + 31720*rr) + 
  Q0*Q3*Q7*(256255 + 35455*rr) + Q2*Q3*Q9*(196306 + 35970*rr) + 
  Q1^2*Q7*(-22248 + 37168*rr) + Q0*Q1*Q6*(-146125 + 38425*rr) + 
  Q1*Q3*Q8*(-163390 + 39026*rr) + Q5*Q6^2*(-109400 + 40670*rr) + 
  Q1*Q3*Q6*(-109625 + 41265*rr) + Q5*Q7^2*(247399 + 41499*rr) + 
  Q2*Q5*Q6*(-68715 + 42445*rr) + Q1^2*Q5*(27720 + 42920*rr) + 
  Q1*Q2*Q7*(-125093 + 44019*rr) + Q2*Q5*Q7*(128420 + 46184*rr) + 
  Q3*Q4*Q6*(-166560 + 47680*rr) + Q0*Q7^2*(-75530 + 47994*rr) + 
  Q1^2*Q9*(-79236 + 49052*rr) + Q2^3*(-162490 + 49990*rr) + 
  Q1*Q2*Q3*(256150 + 50070*rr) + Q5*Q8*Q9*(-214748 + 50628*rr) + 
  Q1*Q5*Q6*(46240 + 51900*rr) + Q0*Q5*Q7*(165905 + 52275*rr) + 
  Q0*Q2*Q6*(-150400 + 54075*rr) + Q0*Q3*Q5*(143275 + 55350*rr) + 
  Q0*Q1*Q4*(159600 + 59200*rr) + Q4^2*Q5*(-98460 + 59220*rr) + 
  Q2^2*Q3*(-10100 + 59900*rr) + Q8^2*Q9*(-362820 + 62348*rr) + 
  Q4*Q5^2*(-35340 + 62840*rr) + Q5*Q6*Q9*(306964 + 63160*rr) + 
  Q1^2*Q8*(-18436 + 63236*rr) + Q0*Q1*Q9*(145565 + 63535*rr) + 
  Q3*Q5^2*(-22120 + 65610*rr) + Q2^2*Q6*(-37170 + 70180*rr) + 
  Q1*Q4*Q9*(-228810 + 70934*rr) + Q2*Q3*Q6*(34490 + 73100*rr) + 
  Q1*Q2*Q4*(142180 + 73440*rr) + Q1*Q3^2*(-18650 + 76770*rr) + 
  Q0*Q2*Q8*(83445 + 78405*rr) + Q0*Q4*Q5*(-69200 + 80550*rr) + 
  Q1*Q2*Q9*(-4993 + 80755*rr) + Q1*Q8^2*(496836 + 82260*rr) + 
  Q6*Q7*Q9*(267827 + 82703*rr) + Q0*Q9^2*(-38108 + 85448*rr) + 
  Q0*Q2*Q4*(79600 + 87850*rr) + Q2*Q6*Q7*(315984 + 91988*rr) + 
  Q0*Q2*Q9*(-28625 + 96115*rr) + Q1*Q7*Q9*(-6914 + 98518*rr) + 
  Q0*Q2*Q5*(-16650 + 103425*rr) + Q8^3*(221916 + 104300*rr) + 
  Q1*Q4*Q7*(302493 + 104533*rr) + Q7*Q8^2*(82799 + 106003*rr) + 
  Q4*Q8^2*(-149248 + 109824*rr) + Q0*Q3*Q4*(-181400 + 114050*rr) + 
  Q2*Q3*Q4*(-37825 + 118325*rr) + Q1*Q8*Q9*(28779 + 120111*rr) + 
  Q2^2*Q9*(-127774 + 130210*rr) + Q3*Q5*Q8*(-144847 + 131705*rr) + 
  Q3*Q6*Q9*(69787 + 137863*rr) + Q3^2*Q5*(5345 + 144335*rr) + 
  Q3*Q6*Q8*(30888 + 145992*rr) + Q2*Q8^2*(331362 + 149946*rr) + 
  Q5*Q7*Q9*(190303 + 155363*rr) + Q6*Q7^2*(-20687 + 164381*rr) + 
  Q4*Q6*Q9*(68225 + 177601*rr) + Q7^2*Q9*(-63471 + 197133*rr) + 
  Q1*Q5*Q8*(-170464 + 201836*rr) + Q1*Q9^2*(-304404 + 204700*rr) + 
  Q5*Q8^2*(-246288 + 209920*rr) + Q3*Q9^2*(228427 + 213631*rr) + 
  Q7^2*Q8*(198807 + 244059*rr) + Q4*Q5*Q7*(475669 + 256701*rr) + 
  Q3*Q8^2*(150036 + 257732*rr) + Q4*Q7^2*(123272 + 262320*rr) + 
  Q2*Q5*Q8*(-136570 + 280122*rr) + Q7*Q8*Q9*(419682 + 385050*rr), 
 56875*Q0^2*Q4 + Q3*Q8^2*(-55344 - 235504*rr) + 
  Q7*Q8*Q9*(31302 - 223858*rr) + Q4*Q5*Q7*(-172154 - 213866*rr) + 
  Q2*Q5*Q8*(31970 - 208022*rr) + Q1*Q2*Q9*(176315 - 173169*rr) + 
  Q5*Q6*Q8*(12326 - 158570*rr) + Q6*Q8*Q9*(-224747 - 153375*rr) + 
  Q1*Q8^2*(-256536 - 148136*rr) + Q5*Q7^2*(-216382 - 144678*rr) + 
  Q1^2*Q2*(107105 - 132905*rr) + Q2*Q3*Q5*(287360 - 128010*rr) + 
  Q0*Q3*Q4*(315075 - 127900*rr) + Q2*Q6*Q7*(-24057 - 127545*rr) + 
  Q3*Q9^2*(-255995 - 126319*rr) + Q2*Q5^2*(102970 - 124370*rr) + 
  Q3*Q6*Q9*(145155 - 123317*rr) + Q3*Q4*Q7*(-21110 - 118258*rr) + 
  Q9^3*(99632 - 113936*rr) + Q2*Q5*Q7*(-149072 - 113820*rr) + 
  Q0*Q2*Q8*(-318810 - 112440*rr) + Q1*Q9^2*(-57442 - 108794*rr) + 
  Q4*Q6*Q7*(-2397 - 106265*rr) + Q6^2*Q8*(20718 - 106000*rr) + 
  Q2*Q7^2*(-87258 - 104626*rr) + Q0*Q5*Q6*(-72475 - 102275*rr) + 
  Q8*Q9^2*(-147677 - 102185*rr) + Q3^2*Q8*(310586 - 97390*rr) + 
  Q1^3*(137670 - 95930*rr) + Q2^3*(-81270 - 94870*rr) + 
  Q1*Q8*Q9*(349349 - 91407*rr) + Q1*Q3*Q8*(1654 - 91290*rr) + 
  Q3*Q7^2*(-177481 - 90917*rr) + Q2^2*Q7*(-225418 - 90018*rr) + 
  Q0*Q8^2*(-91699 - 89179*rr) + Q0*Q1*Q5*(-181400 - 88000*rr) + 
  Q2*Q3*Q4*(-435 - 86565*rr) + Q1^2*Q5*(126605 - 86545*rr) + 
  Q3^3*(5060 - 85560*rr) + Q7^2*Q8*(658328 - 85320*rr) + 
  Q0*Q2*Q4*(-186550 - 84925*rr) + Q0*Q3*Q7*(-86490 - 84090*rr) + 
  Q1*Q5^2*(-135180 - 83650*rr) + Q1*Q2*Q3*(-312355 - 83365*rr) + 
  Q0*Q6^2*(-21900 - 82600*rr) + Q1*Q6*Q9*(-62531 - 82519*rr) + 
  Q4*Q7^2*(-341856 - 81672*rr) + Q0*Q2*Q5*(11825 - 81275*rr) + 
  Q4*Q7*Q9*(-53230 - 79142*rr) + Q2^2*Q8*(146768 - 79056*rr) + 
  Q2^2*Q4*(43455 - 74555*rr) + Q0*Q8*Q9*(-4964 - 73404*rr) + 
  Q5*Q8*Q9*(-142671 - 71467*rr) + Q3*Q5*Q8*(361928 - 70164*rr) + 
  Q4^2*Q7*(75786 - 67958*rr) + Q6*Q7*Q8*(198762 - 58414*rr) + 
  Q1*Q3*Q5*(-28895 - 57365*rr) + Q3*Q6*Q7*(138433 - 54575*rr) + 
  Q0*Q1*Q6*(-58500 - 54275*rr) + Q1*Q6^2*(24450 - 53970*rr) + 
  Q5*Q7*Q9*(189378 - 53286*rr) + Q2^2*Q3*(18315 - 52115*rr) + 
  Q5*Q8^2*(-153376 - 51784*rr) + Q2*Q3*Q9*(104300 - 51588*rr) + 
  Q7^2*Q9*(238376 - 51512*rr) + Q1*Q5*Q8*(-81362 - 51074*rr) + 
  Q0^2*Q5*(-5000 - 50625*rr) + Q0*Q6*Q8*(14770 - 50010*rr) + 
  Q8^2*Q9*(106317 - 49671*rr) + Q6^3*(97260 - 49330*rr) + 
  Q0*Q4^2*(77750 - 45675*rr) + Q4*Q8^2*(-17309 - 43753*rr) + 
  Q0^2*Q1*(-16875 - 43125*rr) + Q3*Q4^2*(144690 - 42420*rr) + 
  Q6^2*Q9*(-148113 - 42215*rr) + Q0*Q4*Q8*(240245 - 40005*rr) + 
  Q0^2*Q7*(12375 - 39625*rr) + Q0*Q4*Q7*(-368265 - 39365*rr) + 
  Q2*Q6^2*(-73560 - 39070*rr) + Q4*Q5*Q8*(-42143 - 35479*rr) + 
  Q5*Q9^2*(-45612 - 34732*rr) + Q0*Q1*Q4*(-15425 - 34725*rr) + 
  Q2*Q3^2*(7210 - 34110*rr) + Q1*Q2*Q7*(452484 - 33008*rr) + 
  Q0*Q6*Q9*(-381950 - 32420*rr) + Q5*Q7*Q8*(48627 - 31593*rr) + 
  Q4*Q5*Q6*(-47745 - 29895*rr) + Q5^2*Q9*(32414 - 28378*rr) + 
  Q2*Q6*Q8*(-565753 - 27737*rr) + Q1*Q4*Q7*(47119 - 27533*rr) + 
  Q7*Q8^2*(-197382 - 26638*rr) + Q5^2*Q6*(113430 - 26540*rr) + 
  Q1^2*Q6*(-42910 - 25450*rr) + Q1*Q3^2*(154320 - 23740*rr) + 
  Q3^2*Q5*(188940 - 21760*rr) + Q4*Q6*Q8*(-11188 - 21332*rr) + 
  Q5*Q6*Q7*(121840 - 20800*rr) + Q7^3*(-67162 - 19890*rr) + 
  Q0^2*Q8*(-123875 - 17875*rr) + Q1*Q2*Q6*(277215 - 17635*rr) + 
  Q2*Q3*Q6*(-78410 - 16660*rr) + Q3*Q4*Q6*(-134500 - 15950*rr) + 
  Q0*Q5*Q8*(413390 - 13640*rr) + Q2*Q5*Q6*(-54445 - 13465*rr) + 
  Q0*Q1^2*(-83675 - 13000*rr) + Q4*Q6^2*(-15185 - 12805*rr) + 
  Q5*Q6*Q9*(135244 - 11856*rr) + Q5^3*(7145 - 11645*rr) + 
  Q2*Q4*Q8*(29211 - 11381*rr) + Q0*Q6*Q7*(-185300 - 10640*rr) + 
  Q0*Q9^2*(-40276 - 10264*rr) + Q8^3*(-189340 - 9452*rr) + 
  Q3^2*Q7*(-73201 - 8797*rr) + Q1*Q4*Q9*(82409 - 8747*rr) + 
  Q3*Q6^2*(11945 - 8675*rr) + Q4^3*(-1240 - 8020*rr) + 
  Q0*Q1*Q3*(-183700 - 6925*rr) + Q6^2*Q7*(19414 - 5832*rr) + 
  Q0*Q3*Q5*(-229075 - 5175*rr) + Q2*Q4*Q5*(209185 - 4825*rr) + 
  Q0^2*Q3*(43125 - 3125*rr) + Q1*Q2^2*(156845 - 2705*rr) + 
  Q0^2*Q6*(-36250 + 625*rr) + Q0*Q1*Q9*(-123870 + 1270*rr) + 
  Q2*Q6*Q9*(-268518 + 2422*rr) + Q3*Q5*Q9*(408987 + 2871*rr) + 
  Q2*Q4*Q6*(-33080 + 2950*rr) + Q2^2*Q6*(-1805 + 5525*rr) + 
  Q2*Q7*Q8*(49012 + 5572*rr) + Q0^2*Q2*(-38750 + 5625*rr) + 
  Q4*Q5*Q9*(-323299 + 6105*rr) + Q0*Q5*Q9*(-290570 + 7220*rr) + 
  Q2^2*Q9*(150987 + 7479*rr) + Q4*Q8*Q9*(-94107 + 7681*rr) + 
  Q2*Q4^2*(104810 + 9160*rr) + Q1*Q3*Q6*(-74565 + 10665*rr) + 
  Q1*Q5*Q6*(-130245 + 12965*rr) + Q3^2*Q9*(-28143 + 13053*rr) + 
  Q1^2*Q9*(-35732 + 13796*rr) + Q1*Q4^2*(-48910 + 13840*rr) + 
  Q1*Q4*Q8*(6238 + 14854*rr) + Q0^2*Q9*(5250 + 15000*rr) + 
  Q2*Q3*Q8*(-301366 + 17694*rr) + Q2*Q7*Q9*(77676 + 19516*rr) + 
  Q4^2*Q9*(152077 + 20447*rr) + Q1*Q2*Q4*(242605 + 21545*rr) + 
  Q6*Q7*Q9*(-140898 + 22182*rr) + Q3*Q7*Q9*(141212 + 24556*rr) + 
  Q6*Q8^2*(-195661 + 25031*rr) + Q5*Q6^2*(152205 + 25685*rr) + 
  Q3*Q4*Q5*(-46580 + 26130*rr) + Q3^2*Q6*(111235 + 27965*rr) + 
  Q0*Q4*Q5*(193600 + 28100*rr) + Q5^2*Q8*(89538 + 29958*rr) + 
  Q0*Q3*Q8*(-382580 + 30070*rr) + Q2*Q8^2*(-49377 + 31891*rr) + 
  Q0*Q2^2*(-35350 + 33925*rr) + Q4^2*Q5*(-84890 + 34270*rr) + 
  Q0*Q5*Q7*(55110 + 36450*rr) + Q6*Q7^2*(-29592 + 38024*rr) + 
  Q0*Q5^2*(-29975 + 39400*rr) + Q6*Q9^2*(307777 + 39469*rr) + 
  Q3*Q5^2*(-28165 + 39515*rr) + Q0*Q3^2*(196775 + 40325*rr) + 
  Q4^2*Q6*(100740 + 41400*rr) + Q5^2*Q7*(309484 + 41636*rr) + 
  Q0*Q4*Q6*(25000 + 43425*rr) + Q1*Q3*Q4*(-236125 + 45045*rr) + 
  Q3*Q4*Q9*(335556 + 45408*rr) + Q1^2*Q3*(322195 + 45985*rr) + 
  Q0*Q7*Q8*(251520 + 46468*rr) + Q1^2*Q7*(103126 + 48550*rr) + 
  Q2*Q3*Q7*(60 + 49652*rr) + Q0*Q2*Q7*(-173975 + 49835*rr) + 
  Q0*Q1*Q7*(33310 + 50410*rr) + Q1*Q3*Q9*(105894 + 51998*rr) + 
  Q1*Q4*Q6*(-107420 + 53030*rr) + Q0*Q1*Q8*(-279435 + 57135*rr) + 
  Q3*Q5*Q6*(126935 + 59045*rr) + Q4*Q5^2*(28240 + 59120*rr) + 
  Q1*Q5*Q9*(103465 + 61553*rr) + Q0*Q2*Q6*(-203550 + 63525*rr) + 
  Q0*Q2*Q3*(145950 + 66325*rr) + Q1*Q7^2*(-31248 + 67424*rr) + 
  Q3*Q7*Q8*(96717 + 69865*rr) + Q0*Q3*Q6*(-390150 + 74500*rr) + 
  Q0*Q4*Q9*(133595 + 75585*rr) + Q2*Q4*Q7*(96173 + 75853*rr) + 
  Q0*Q1*Q2*(50500 + 81600*rr) + Q0*Q7^2*(-215315 + 83713*rr) + 
  Q2^2*Q5*(58570 + 83810*rr) + Q3^2*Q4*(-138145 + 88725*rr) + 
  Q3*Q5*Q7*(-225365 + 92527*rr) + Q1*Q7*Q9*(-84424 + 100968*rr) + 
  Q2*Q5*Q9*(-29749 + 102119*rr) + Q4^2*Q8*(-190461 + 102537*rr) + 
  Q3*Q8*Q9*(101937 + 103853*rr) + Q1*Q6*Q8*(5881 + 107433*rr) + 
  Q4*Q6*Q9*(-430014 + 108050*rr) + Q1*Q2*Q5*(-148640 + 111280*rr) + 
  Q1^2*Q4*(50510 + 113680*rr) + Q7*Q9^2*(-72663 + 114021*rr) + 
  Q3*Q4*Q8*(153076 + 121364*rr) + Q3*Q6*Q8*(96062 + 124786*rr) + 
  Q1*Q7*Q8*(76642 + 125386*rr) + Q1^2*Q8*(257660 + 126140*rr) + 
  Q0*Q2*Q9*(60825 + 135455*rr) + Q2*Q9^2*(-165939 + 135689*rr) + 
  Q1*Q3*Q7*(60169 + 141421*rr) + Q1*Q4*Q5*(36480 + 165060*rr) + 
  Q1*Q2*Q8*(-360397 + 174639*rr) + Q1*Q6*Q7*(-64945 + 181019*rr) + 
  Q0*Q3*Q9*(-89925 + 202805*rr) + Q0*Q7*Q9*(-35316 + 217116*rr) + 
  Q2*Q4*Q9*(19945 + 222561*rr) + Q4*Q7*Q8*(-26309 + 242399*rr) + 
  Q4*Q9^2*(-118050 + 259510*rr) + Q2*Q8*Q9*(-43473 + 309107*rr) + 
  Q1*Q5*Q7*(-196514 + 348966*rr), Q1*Q2*Q8*(-113531 - 250407*rr) + 
  Q3^2*Q9*(-1461 - 235009*rr) + Q1^2*Q8*(-19084 - 217852*rr) + 
  Q4*Q7*Q8*(-211197 - 207649*rr) + Q4*Q8*Q9*(-298283 - 199295*rr) + 
  Q4*Q7*Q9*(101117 - 183959*rr) + Q6*Q7*Q8*(-90817 - 176269*rr) + 
  Q7*Q8*Q9*(-283932 - 169868*rr) + Q5*Q7*Q9*(-58507 - 167039*rr) + 
  Q2*Q8*Q9*(165197 - 162055*rr) + Q0*Q2*Q5*(-155500 - 161375*rr) + 
  Q1*Q2*Q9*(-34360 - 157808*rr) + Q2^2*Q9*(16623 - 153717*rr) + 
  Q1*Q2*Q5*(37800 - 152440*rr) + Q3*Q4*Q9*(245727 - 145821*rr) + 
  Q1^2*Q5*(299715 - 138725*rr) + Q2*Q7*Q9*(-217015 - 135707*rr) + 
  Q6^2*Q9*(2411 - 134929*rr) + Q5*Q6*Q9*(-51670 - 129150*rr) + 
  Q1*Q4^2*(186525 - 128195*rr) + Q5*Q9^2*(27052 - 123492*rr) + 
  Q1*Q4*Q7*(-286607 - 114115*rr) + Q6*Q9^2*(-223948 - 113468*rr) + 
  Q2*Q6*Q7*(371236 - 110592*rr) + Q2*Q3*Q7*(-216672 - 109936*rr) + 
  Q0*Q7^2*(42245 - 107075*rr) + Q0*Q1*Q9*(62575 - 101575*rr) + 
  Q0*Q4*Q7*(246300 - 96900*rr) + Q2*Q5*Q7*(88517 - 96407*rr) + 
  Q0*Q1*Q3*(-17750 - 95000*rr) + Q2*Q3^2*(119830 - 91970*rr) + 
  Q6*Q8^2*(43666 - 89510*rr) + Q1*Q3*Q8*(-43758 - 87110*rr) + 
  Q2*Q7*Q8*(-408201 - 84645*rr) + Q3^2*Q8*(-94494 - 84182*rr) + 
  Q4*Q5*Q9*(102107 - 83785*rr) + Q1*Q3*Q7*(74150 - 83410*rr) + 
  Q1^2*Q3*(76540 - 80260*rr) + Q1*Q4*Q9*(-240106 - 75546*rr) + 
  Q1*Q3*Q5*(-101375 - 75205*rr) + Q8*Q9^2*(-428159 - 74275*rr) + 
  Q5*Q8*Q9*(499766 - 72482*rr) + Q6*Q8*Q9*(-335648 - 70880*rr) + 
  Q0*Q6*Q8*(173950 - 69850*rr) + Q1*Q3*Q9*(-60045 - 68441*rr) + 
  Q9^3*(-235810 - 67418*rr) + Q3*Q4*Q7*(121280 - 66580*rr) + 
  Q0*Q8*Q9*(-149530 - 65810*rr) + Q0*Q9^2*(225225 - 65275*rr) + 
  Q3*Q4*Q8*(306159 - 64629*rr) + Q2*Q6*Q8*(383981 - 64367*rr) + 
  Q3^2*Q6*(83775 - 64105*rr) + Q0*Q5*Q6*(108250 - 63875*rr) + 
  Q8^2*Q9*(-83803 - 63119*rr) + Q2^2*Q6*(28230 - 62110*rr) + 
  Q2^2*Q5*(-57490 - 56040*rr) + Q8^3*(73776 - 54288*rr) + 
  Q3*Q6*Q8*(341975 - 53665*rr) + Q6^2*Q7*(-198645 - 52799*rr) + 
  Q3*Q8*Q9*(328306 - 52438*rr) + Q0*Q7*Q9*(-173145 - 52005*rr) + 
  Q2*Q6^2*(-14650 - 49360*rr) + Q1*Q7*Q9*(-134685 - 49289*rr) + 
  Q5^2*Q6*(39905 - 42475*rr) + Q0*Q2*Q8*(-233375 - 40325*rr) + 
  Q0*Q1^2*(-23875 - 40250*rr) + Q1*Q5^2*(189580 - 39720*rr) + 
  Q1*Q2*Q6*(-230185 - 38815*rr) + Q0*Q5*Q9*(-161000 - 37600*rr) + 
  Q4^2*Q8*(145349 - 37495*rr) + Q0*Q1*Q2*(-17750 - 37125*rr) + 
  Q1*Q6^2*(-255215 - 35745*rr) + Q1*Q6*Q7*(274692 - 34560*rr) + 
  Q4*Q6^2*(61030 - 34550*rr) + Q2*Q5*Q8*(-553361 - 33809*rr) + 
  Q2*Q3*Q8*(-4207 - 33615*rr) + Q2*Q4*Q7*(211377 - 33387*rr) + 
  Q3^2*Q7*(141453 - 31599*rr) + Q5*Q7^2*(-238220 - 31116*rr) + 
  Q0*Q7*Q8*(-269240 - 26400*rr) + Q0*Q2*Q4*(46125 - 24875*rr) + 
  Q0*Q3*Q6*(50500 - 22375*rr) + Q4*Q5*Q6*(-213055 - 22135*rr) + 
  Q0*Q1*Q5*(-20875 - 22125*rr) + Q0^2*Q6*(-62500 - 21875*rr) + 
  Q3*Q7^2*(-77243 - 21231*rr) + Q0*Q4*Q8*(51500 - 20300*rr) + 
  Q1*Q6*Q8*(-190790 - 20182*rr) + Q6*Q7^2*(-37357 - 19353*rr) + 
  Q2*Q3*Q4*(-54810 - 17910*rr) + Q1*Q5*Q6*(80870 - 17400*rr) + 
  Q6^3*(175015 - 16895*rr) + Q1*Q4*Q6*(107610 - 16400*rr) + 
  Q1*Q2^2*(-4050 - 13890*rr) + Q3*Q4^2*(46715 - 12925*rr) + 
  Q3*Q5*Q6*(131915 - 12885*rr) + Q7*Q8^2*(43277 - 12423*rr) + 
  Q2*Q4*Q8*(-24052 - 12028*rr) + Q3*Q6^2*(-85945 - 11925*rr) + 
  Q3^2*Q4*(1655 - 11565*rr) + Q0^2*Q5*(6250 - 9375*rr) + 
  Q5*Q6*Q7*(159752 - 7732*rr) + Q0*Q1*Q4*(-178000 - 7625*rr) + 
  Q0*Q3^2*(-28000 - 3500*rr) + Q2*Q4^2*(-59695 - 3035*rr) + 
  Q2*Q5^2*(128530 - 2320*rr) + Q0*Q1*Q7*(30125 - 1925*rr) + 
  Q0*Q2*Q3*(111375 - 1625*rr) + Q3*Q5^2*(-320825 - 625*rr) + 
  Q4*Q5*Q8*(-353937 - 13*rr) + Q0*Q4^2*(163500 + 125*rr) + 
  Q0*Q2*Q6*(-148000 + 1875*rr) + Q2*Q4*Q5*(15945 + 2405*rr) + 
  Q2*Q4*Q9*(342812 + 2732*rr) + Q0^2*Q1*(40625 + 3125*rr) + 
  Q5^2*Q9*(72161 + 3527*rr) + Q0*Q3*Q8*(-92200 + 4700*rr) + 
  Q5^3*(-53895 + 5815*rr) + Q2*Q3*Q6*(27540 + 6200*rr) + 
  Q0*Q2*Q7*(19775 + 6725*rr) + Q2^2*Q8*(206552 + 9192*rr) + 
  Q0^2*Q8*(-15000 + 11250*rr) + Q3*Q8^2*(173209 + 12309*rr) + 
  Q1*Q4*Q8*(112102 + 12330*rr) + Q4*Q5^2*(-136645 + 14565*rr) + 
  Q1*Q5*Q9*(-124558 + 14958*rr) + Q4*Q6*Q8*(131362 + 15470*rr) + 
  Q4^2*Q5*(-33160 + 16990*rr) + Q0*Q1*Q8*(15100 + 17350*rr) + 
  Q1*Q2*Q4*(-296535 + 17465*rr) + Q0^2*Q2*(12500 + 18750*rr) + 
  Q0*Q4*Q9*(223925 + 19175*rr) + Q7^2*Q9*(-170767 + 19661*rr) + 
  Q5*Q8^2*(-9495 + 20189*rr) + Q5^2*Q8*(-57459 + 20599*rr) + 
  Q0*Q5*Q7*(13325 + 20875*rr) + Q4^2*Q9*(309019 + 21595*rr) + 
  Q6^2*Q8*(205189 + 21807*rr) + Q0*Q3*Q9*(-10075 + 22425*rr) + 
  Q0*Q1*Q6*(324625 + 22500*rr) + Q4*Q5*Q7*(12610 + 25394*rr) + 
  Q0*Q3*Q7*(191950 + 25550*rr) + Q0*Q5^2*(138625 + 25875*rr) + 
  Q0^2*Q7*(133125 + 26875*rr) + Q3*Q5*Q9*(-287349 + 27023*rr) + 
  Q0^2*Q9*(-36250 + 28750*rr) + Q7^2*Q8*(-478199 + 29573*rr) + 
  Q1*Q2*Q7*(-62175 + 29901*rr) + Q1*Q4*Q5*(102835 + 30095*rr) + 
  Q2*Q7^2*(-12513 + 30915*rr) + Q0*Q4*Q5*(3125 + 32000*rr) + 
  Q0*Q3*Q4*(170250 + 34125*rr) + Q0^2*Q3*(18750 + 34375*rr) + 
  Q2^2*Q3*(62685 + 36475*rr) + Q3^3*(-112600 + 37560*rr) + 
  Q1*Q3*Q4*(249840 + 37740*rr) + Q1*Q3*Q6*(16490 + 37910*rr) + 
  Q4*Q8^2*(-160885 + 40063*rr) + Q1^2*Q6*(-109625 + 41325*rr) + 
  Q2*Q5*Q6*(-42135 + 41465*rr) + Q4^3*(27270 + 42720*rr) + 
  Q0*Q3*Q5*(-145125 + 42875*rr) + Q2*Q3*Q9*(125799 + 43523*rr) + 
  Q0*Q5*Q8*(35275 + 46125*rr) + Q0*Q6^2*(-22250 + 50875*rr) + 
  Q4^2*Q6*(-129725 + 51265*rr) + Q3*Q5*Q7*(24667 + 51335*rr) + 
  Q1^2*Q2*(-159460 + 56200*rr) + Q0^2*Q4*(-6250 + 56250*rr) + 
  Q1^2*Q7*(109810 + 56698*rr) + Q2^3*(-62360 + 57220*rr) + 
  Q4*Q6*Q7*(15281 + 59649*rr) + Q5*Q6^2*(-8065 + 60125*rr) + 
  Q0*Q4*Q6*(-205125 + 60875*rr) + Q5*Q6*Q8*(305586 + 62202*rr) + 
  Q3*Q7*Q8*(-195146 + 62862*rr) + Q3*Q4*Q6*(-108075 + 62895*rr) + 
  Q2*Q4*Q6*(123575 + 63415*rr) + Q6*Q7*Q9*(-249944 + 69672*rr) + 
  Q1*Q6*Q9*(-217852 + 70056*rr) + Q0*Q8^2*(239390 + 70330*rr) + 
  Q3^2*Q5*(113710 + 71550*rr) + Q2*Q5*Q9*(299873 + 74469*rr) + 
  Q0*Q2^2*(-146000 + 75625*rr) + Q3*Q4*Q5*(59170 + 76490*rr) + 
  Q0*Q2*Q9*(45925 + 77225*rr) + Q3*Q5*Q8*(16353 + 77453*rr) + 
  Q1^2*Q4*(-550505 + 77545*rr) + Q1^2*Q9*(17980 + 78300*rr) + 
  Q1^3*(217180 + 81660*rr) + Q0*Q6*Q9*(253800 + 82650*rr) + 
  Q2*Q9^2*(-171979 + 83009*rr) + Q2*Q6*Q9*(-330055 + 84233*rr) + 
  Q1*Q5*Q8*(67536 + 85888*rr) + Q4^2*Q7*(282617 + 86067*rr) + 
  Q7^3*(270468 + 88884*rr) + Q4*Q7^2*(155189 + 92849*rr) + 
  Q0*Q6*Q7*(-74825 + 93275*rr) + Q5^2*Q7*(-151077 + 96973*rr) + 
  Q3*Q7*Q9*(-24534 + 97266*rr) + Q7*Q9^2*(139969 + 98717*rr) + 
  Q1*Q7^2*(43640 + 101432*rr) + Q4*Q6*Q9*(72805 + 102661*rr) + 
  Q1*Q3^2*(100 + 116780*rr) + Q2*Q3*Q5*(-9470 + 120780*rr) + 
  Q1*Q5*Q7*(-34625 + 120787*rr) + Q5*Q7*Q8*(50922 + 121970*rr) + 
  Q3*Q6*Q7*(59735 + 132607*rr) + Q1*Q9^2*(283229 + 132937*rr) + 
  Q3*Q9^2*(458204 + 136076*rr) + Q2^2*Q4*(7290 + 155150*rr) + 
  Q1*Q2*Q3*(-94665 + 171085*rr) + Q4*Q9^2*(128675 + 175831*rr) + 
  Q2^2*Q7*(138150 + 180310*rr) + Q1*Q7*Q8*(-127300 + 204876*rr) + 
  Q3*Q6*Q9*(217056 + 218816*rr) + Q1*Q8^2*(-56898 + 231014*rr) + 
  Q1*Q8*Q9*(-164346 + 264126*rr) + Q2*Q8^2*(-333427 + 272137*rr), 
 Q4*Q7*Q8*(375123 - 345345*rr) + Q1*Q3*Q7*(-219177 - 289845*rr) + 
  Q1*Q5*Q7*(356788 - 263492*rr) + Q2*Q4*Q9*(245110 - 263374*rr) + 
  Q5*Q8^2*(-91634 - 199914*rr) + Q7*Q9^2*(351047 - 176693*rr) + 
  Q1*Q6*Q7*(55017 - 173615*rr) + Q5*Q6*Q8*(-345631 - 172771*rr) + 
  Q4*Q8*Q9*(304417 - 172339*rr) + Q3*Q5*Q7*(259650 - 161446*rr) + 
  Q2*Q8*Q9*(204108 - 151716*rr) + Q3*Q5*Q9*(47254 - 136506*rr) + 
  Q0*Q7*Q8*(-336055 - 135615*rr) + Q6*Q9^2*(-233008 - 131936*rr) + 
  Q1^2*Q8*(-121682 - 129394*rr) + Q1*Q7*Q8*(-390581 - 123761*rr) + 
  Q1*Q2*Q8*(181533 - 122655*rr) + Q3*Q7*Q8*(-84537 - 116149*rr) + 
  Q2*Q4*Q7*(33357 - 112535*rr) + Q0*Q3*Q9*(56000 - 111100*rr) + 
  Q6^2*Q9*(194111 - 109099*rr) + Q1^2*Q7*(-24328 - 108976*rr) + 
  Q2*Q5*Q9*(358651 - 107777*rr) + Q2*Q3*Q7*(219473 - 97931*rr) + 
  Q0*Q1*Q7*(340075 - 97825*rr) + Q1^2*Q4*(51820 - 97300*rr) + 
  Q0*Q5*Q7*(186000 - 94400*rr) + Q2*Q3*Q8*(231399 - 93741*rr) + 
  Q2*Q7*Q9*(-2853 - 93489*rr) + Q4^2*Q6*(-117105 - 89685*rr) + 
  Q3*Q4*Q5*(34410 - 83710*rr) + Q5^2*Q8*(178012 - 83210*rr) + 
  Q0*Q6*Q7*(-42625 - 82225*rr) + Q2*Q4*Q6*(135595 - 79675*rr) + 
  Q3^2*Q9*(140415 - 78045*rr) + Q1*Q3*Q5*(126045 - 74125*rr) + 
  Q0*Q3*Q6*(161875 - 71000*rr) + Q5*Q6^2*(-48520 - 69720*rr) + 
  Q3*Q8*Q9*(-340205 - 69177*rr) + Q2^2*Q8*(-24180 - 67732*rr) + 
  Q1*Q4*Q6*(15160 - 63220*rr) + Q0*Q6*Q9*(102375 - 59725*rr) + 
  Q0*Q4*Q6*(80875 - 58375*rr) + Q2^2*Q9*(-137535 - 57947*rr) + 
  Q0*Q1*Q2*(-56875 - 53125*rr) + Q1*Q8^2*(102144 - 49520*rr) + 
  Q1*Q5*Q8*(99423 - 49365*rr) + Q3^2*Q5*(-186130 - 48490*rr) + 
  Q3^2*Q4*(62360 - 47270*rr) + Q0*Q7*Q9*(-274440 - 46020*rr) + 
  Q0*Q4*Q9*(-295100 - 45300*rr) + Q4^2*Q8*(233271 - 44641*rr) + 
  Q1*Q7^2*(119313 - 43747*rr) + Q2*Q6^2*(-218690 - 42520*rr) + 
  Q0*Q3^2*(-109750 - 40250*rr) + Q0*Q2^2*(-50500 - 37750*rr) + 
  Q3^2*Q7*(173485 - 37599*rr) + Q1*Q3*Q4*(163310 - 36400*rr) + 
  Q2^2*Q5*(89020 - 35360*rr) + Q0*Q2*Q9*(227500 - 34950*rr) + 
  Q0*Q8^2*(65825 - 34435*rr) + Q4*Q6^2*(-145875 - 34335*rr) + 
  Q2*Q7^2*(192056 - 34184*rr) + Q0^2*Q9*(35000 - 33750*rr) + 
  Q1*Q2*Q3*(-45520 - 30060*rr) + Q0*Q5^2*(-88000 - 29875*rr) + 
  Q0*Q1*Q8*(-48875 - 29175*rr) + Q2*Q6*Q9*(-183272 - 28288*rr) + 
  Q0*Q2*Q8*(25225 - 24975*rr) + Q6*Q8^2*(-288845 - 24457*rr) + 
  Q0*Q2*Q3*(-63375 - 24250*rr) + Q0*Q1^2*(92375 - 24250*rr) + 
  Q1*Q4*Q9*(-37679 - 24115*rr) + Q2*Q4*Q5*(-77295 - 22105*rr) + 
  Q3^3*(-86900 - 21920*rr) + Q1^2*Q9*(-46740 - 20516*rr) + 
  Q1*Q7*Q9*(227802 - 19358*rr) + Q9^3*(-122103 - 19195*rr) + 
  Q0*Q7^2*(394725 - 17335*rr) + Q6*Q7*Q9*(454083 - 16905*rr) + 
  Q5^2*Q6*(70680 - 16510*rr) + Q0*Q2*Q6*(79875 - 15625*rr) + 
  Q3*Q4*Q8*(-150815 - 14675*rr) + Q2^2*Q6*(16345 - 13835*rr) + 
  Q1*Q2*Q5*(83965 - 12715*rr) + Q0^2*Q3*(-37500 - 12500*rr) + 
  Q1*Q5^2*(14480 - 11080*rr) + Q2*Q6*Q7*(-121773 - 9545*rr) + 
  Q0^2*Q4*(-40625 - 9375*rr) + Q8^3*(-229162 - 9346*rr) + 
  Q5^2*Q7*(-30190 - 9282*rr) + Q6^3*(32470 - 7980*rr) + 
  Q5*Q7*Q8*(-13753 - 7525*rr) + Q0*Q3*Q5*(186125 - 6750*rr) + 
  Q4^2*Q5*(-165005 - 6125*rr) + Q0*Q1*Q3*(248250 - 5375*rr) + 
  Q2*Q3*Q5*(-73205 - 5205*rr) + Q1*Q2*Q9*(31589 - 4943*rr) + 
  Q3*Q5*Q6*(15795 - 3965*rr) + Q2*Q3^2*(289150 - 2950*rr) + 
  Q1*Q6*Q8*(184609 - 2823*rr) + Q2*Q9^2*(-105748 - 1652*rr) + 
  Q2*Q4*Q8*(22514 - 1314*rr) + Q1*Q3*Q9*(-22550 - 1078*rr) + 
  Q0*Q2*Q7*(55600 - 900*rr) + Q5^3*(25560 + 2910*rr) + 
  Q1*Q3*Q8*(117291 + 3191*rr) + Q3^2*Q6*(170495 + 4305*rr) + 
  Q0^2*Q7*(-40625 + 4375*rr) + Q4^2*Q9*(-206406 + 4962*rr) + 
  Q6^2*Q8*(-335047 + 5461*rr) + Q5*Q9^2*(236483 + 5863*rr) + 
  Q6*Q7^2*(75939 + 7719*rr) + Q0^2*Q6*(96875 + 9375*rr) + 
  Q1*Q2*Q4*(-364055 + 10605*rr) + Q1*Q2^2*(-58455 + 14055*rr) + 
  Q1*Q6^2*(68035 + 15345*rr) + Q1*Q4*Q7*(94790 + 15406*rr) + 
  Q0^2*Q2*(50000 + 15625*rr) + Q0*Q1*Q5*(80375 + 15750*rr) + 
  Q1*Q4^2*(77965 + 16125*rr) + Q4*Q5^2*(70510 + 16180*rr) + 
  Q3*Q5^2*(-36410 + 16860*rr) + Q1*Q4*Q8*(34392 + 16932*rr) + 
  Q1*Q5*Q9*(90494 + 18298*rr) + Q0*Q4^2*(-331375 + 19375*rr) + 
  Q0*Q3*Q8*(274700 + 19700*rr) + Q1*Q4*Q5*(-6020 + 20550*rr) + 
  Q1^2*Q6*(-93865 + 22745*rr) + Q1^2*Q5*(41210 + 22780*rr) + 
  Q7^2*Q8*(-243836 + 23540*rr) + Q2*Q8^2*(-223469 + 24167*rr) + 
  Q3*Q9^2*(120665 + 25077*rr) + Q0^2*Q8*(106250 + 26250*rr) + 
  Q0*Q4*Q5*(-200375 + 26625*rr) + Q7*Q8^2*(52470 + 28670*rr) + 
  Q3*Q6^2*(-83500 + 28790*rr) + Q7^3*(86627 + 29559*rr) + 
  Q0*Q6*Q8*(-186100 + 30400*rr) + Q0^2*Q1*(-6250 + 34375*rr) + 
  Q0*Q1*Q9*(319200 + 34600*rr) + Q4*Q6*Q9*(-96853 + 35307*rr) + 
  Q0*Q6^2*(131125 + 35750*rr) + Q2^3*(-63120 + 36120*rr) + 
  Q8*Q9^2*(414954 + 36642*rr) + Q0*Q2*Q5*(127500 + 37000*rr) + 
  Q3*Q4^2*(-223540 + 37030*rr) + Q5^2*Q9*(69128 + 37220*rr) + 
  Q3*Q4*Q9*(17159 + 37247*rr) + Q0*Q4*Q8*(-28175 + 39175*rr) + 
  Q0^2*Q5*(-53125 + 40625*rr) + Q2*Q5*Q7*(68681 + 42329*rr) + 
  Q6^2*Q7*(-353504 + 44556*rr) + Q0*Q5*Q8*(-119900 + 45200*rr) + 
  Q1*Q6*Q9*(-75438 + 45222*rr) + Q1*Q2*Q6*(86370 + 45510*rr) + 
  Q8^2*Q9*(18684 + 47692*rr) + Q1*Q3^2*(62620 + 48320*rr) + 
  Q0*Q5*Q6*(-77500 + 48375*rr) + Q2*Q4^2*(67025 + 49165*rr) + 
  Q2*Q5*Q6*(-16395 + 49925*rr) + Q4^3*(-83240 + 50950*rr) + 
  Q2*Q5^2*(-85430 + 52320*rr) + Q1^2*Q3*(-298895 + 55975*rr) + 
  Q2*Q5*Q8*(8241 + 57401*rr) + Q4*Q6*Q8*(45073 + 58449*rr) + 
  Q0*Q9^2*(-81025 + 60315*rr) + Q3*Q6*Q9*(13241 + 61369*rr) + 
  Q5*Q8*Q9*(-131537 + 61755*rr) + Q3*Q6*Q8*(-307802 + 65374*rr) + 
  Q1*Q3*Q6*(-94715 + 66475*rr) + Q3*Q4*Q6*(-246970 + 70240*rr) + 
  Q2^2*Q4*(-99745 + 70885*rr) + Q4*Q8^2*(304259 + 75063*rr) + 
  Q0*Q2*Q4*(182125 + 75125*rr) + Q0*Q3*Q7*(-18950 + 75250*rr) + 
  Q2^2*Q3*(-35000 + 76480*rr) + Q1^3*(-127400 + 77440*rr) + 
  Q6*Q7*Q8*(94324 + 78100*rr) + Q0*Q3*Q4*(-234500 + 81750*rr) + 
  Q2^2*Q7*(180912 + 82728*rr) + Q3*Q4*Q7*(197728 + 84808*rr) + 
  Q4*Q5*Q6*(-78025 + 93215*rr) + Q0*Q1*Q6*(-39750 + 95125*rr) + 
  Q3^2*Q8*(-81858 + 100358*rr) + Q0*Q1*Q4*(193000 + 101250*rr) + 
  Q7^2*Q9*(-115828 + 103004*rr) + Q0*Q5*Q9*(-24050 + 106000*rr) + 
  Q3*Q8^2*(320842 + 106402*rr) + Q4*Q9^2*(-116360 + 106696*rr) + 
  Q4*Q6*Q7*(-64096 + 107636*rr) + Q7*Q8*Q9*(280683 + 111199*rr) + 
  Q4*Q5*Q9*(337612 + 111232*rr) + Q2*Q3*Q4*(6380 + 112980*rr) + 
  Q5*Q6*Q9*(-166995 + 114437*rr) + Q2*Q7*Q8*(102539 + 119151*rr) + 
  Q3*Q7^2*(257018 + 119346*rr) + Q1*Q5*Q6*(117775 + 121835*rr) + 
  Q4*Q5*Q8*(278802 + 128114*rr) + Q5*Q6*Q7*(105641 + 128429*rr) + 
  Q1*Q9^2*(266605 + 128921*rr) + Q1^2*Q2*(95755 + 133785*rr) + 
  Q4*Q7*Q9*(-111455 + 149421*rr) + Q4*Q7^2*(357993 + 149645*rr) + 
  Q4*Q5*Q7*(195011 + 160487*rr) + Q4^2*Q7*(33087 + 162193*rr) + 
  Q2*Q3*Q9*(-19664 + 163672*rr) + Q1*Q2*Q7*(-291693 + 164611*rr) + 
  Q1*Q8*Q9*(-367089 + 167171*rr) + Q3*Q7*Q9*(-119714 + 181014*rr) + 
  Q3*Q5*Q8*(-52579 + 185973*rr) + Q2*Q6*Q8*(169124 + 186056*rr) + 
  Q2*Q3*Q6*(30420 + 199070*rr) + Q0*Q8*Q9*(7155 + 206275*rr) + 
  Q5*Q7^2*(-71456 + 220400*rr) + Q0*Q4*Q7*(144950 + 250800*rr) + 
  Q5*Q7*Q9*(84199 + 257051*rr) + Q6*Q8*Q9*(68207 + 272627*rr) + 
  Q3*Q6*Q7*(-165432 + 312936*rr), Q8*Q9^2*(206044 - 253172*rr) + 
  Q1*Q3*Q5*(140455 - 236185*rr) + Q6*Q9^2*(-91104 - 213760*rr) + 
  Q1*Q8^2*(161511 - 198949*rr) + Q3*Q6*Q9*(108295 - 187757*rr) + 
  Q7*Q8^2*(-59413 - 178305*rr) + Q5*Q9^2*(-53311 - 174163*rr) + 
  Q4*Q8*Q9*(-300061 - 170313*rr) + Q2*Q3*Q5*(48180 - 169270*rr) + 
  Q1*Q5*Q9*(191681 - 166159*rr) + Q4*Q6*Q8*(-106284 - 163036*rr) + 
  Q4^2*Q7*(-69851 - 157595*rr) + Q2*Q8*Q9*(232628 - 155692*rr) + 
  Q2*Q3*Q8*(-146710 - 148246*rr) + Q5*Q7*Q8*(305027 - 143337*rr) + 
  Q6*Q7*Q8*(-5694 - 139510*rr) + Q2*Q3*Q4*(102410 - 135660*rr) + 
  Q4*Q7*Q9*(-18283 - 131135*rr) + Q1*Q3*Q4*(250310 - 124090*rr) + 
  Q3*Q9^2*(-196843 - 122623*rr) + Q3*Q4*Q7*(-215960 - 121040*rr) + 
  Q5*Q6*Q9*(9503 - 118657*rr) + Q1*Q3*Q7*(-166218 - 115922*rr) + 
  Q1*Q3^2*(252140 - 112600*rr) + Q6*Q8*Q9*(532423 - 111365*rr) + 
  Q2*Q5*Q7*(-155847 - 110231*rr) + Q1*Q4^2*(106170 - 101430*rr) + 
  Q6*Q8^2*(-38833 - 98749*rr) + Q0*Q6*Q7*(-122475 - 95885*rr) + 
  Q3^2*Q8*(170673 - 95539*rr) + Q1*Q6*Q7*(247930 - 95450*rr) + 
  Q0*Q3*Q8*(-207895 - 92795*rr) + Q7*Q8*Q9*(296011 - 86433*rr) + 
  Q6^2*Q9*(140237 - 85651*rr) + Q2*Q4*Q6*(-58820 - 85540*rr) + 
  Q1*Q2*Q5*(203160 - 84380*rr) + Q2^2*Q6*(-77600 - 82750*rr) + 
  Q0*Q2*Q7*(-42200 - 81910*rr) + Q1*Q2*Q8*(129661 - 80935*rr) + 
  Q3^2*Q5*(260565 - 76345*rr) + Q4*Q6*Q9*(-53550 - 75142*rr) + 
  Q2*Q3^2*(8125 - 66965*rr) + Q1*Q2*Q4*(-234410 - 66660*rr) + 
  Q2^2*Q9*(-65601 - 65981*rr) + Q0*Q7*Q8*(229620 - 62868*rr) + 
  Q3*Q4*Q6*(66520 - 61910*rr) + Q0*Q2*Q9*(122225 - 58305*rr) + 
  Q4*Q5*Q6*(24330 - 57940*rr) + Q2*Q6*Q7*(-173823 - 57443*rr) + 
  Q2*Q6*Q8*(-110048 - 56884*rr) + Q1*Q9^2*(54337 - 53059*rr) + 
  Q2*Q3*Q7*(19599 - 51949*rr) + Q0*Q4^2*(-235500 - 50325*rr) + 
  Q5*Q7^2*(-118784 - 49184*rr) + Q0*Q1*Q3*(59200 - 48075*rr) + 
  Q0*Q3*Q7*(45590 - 46960*rr) + Q0*Q6*Q8*(16705 - 46865*rr) + 
  Q1*Q4*Q6*(65215 - 46625*rr) + Q0*Q8^2*(97729 - 45931*rr) + 
  Q0*Q4*Q6*(50625 - 45175*rr) + Q6^3*(105170 - 43770*rr) + 
  Q1*Q7*Q8*(472999 - 42757*rr) + Q0*Q2*Q5*(36925 - 41475*rr) + 
  Q0*Q2*Q3*(-173575 - 40825*rr) + Q1*Q4*Q9*(-310650 - 37066*rr) + 
  Q3*Q6^2*(38865 - 35425*rr) + Q3*Q8^2*(463581 - 35319*rr) + 
  Q1^2*Q3*(-263475 - 34725*rr) + Q2*Q7*Q9*(-138223 - 34499*rr) + 
  Q2*Q6*Q9*(25185 - 34223*rr) + Q4^2*Q9*(329814 - 34110*rr) + 
  Q1^2*Q5*(-2855 - 31895*rr) + Q7^3*(-27154 - 31050*rr) + 
  Q2*Q5*Q6*(164475 - 30845*rr) + Q0*Q3*Q5*(303075 - 29450*rr) + 
  Q0*Q1*Q7*(447865 - 28885*rr) + Q0^2*Q4*(15000 - 28125*rr) + 
  Q4*Q9^2*(-316358 - 27950*rr) + Q0^2*Q7*(-64875 - 26625*rr) + 
  Q6*Q7*Q9*(-124499 - 26191*rr) + Q0*Q2*Q4*(124550 - 25700*rr) + 
  Q1*Q6^2*(-75810 - 24910*rr) + Q0*Q1^2*(57800 - 24625*rr) + 
  Q2^2*Q8*(432219 - 24209*rr) + Q7*Q9^2*(-307357 - 19721*rr) + 
  Q2*Q4^2*(11625 - 19455*rr) + Q1^2*Q9*(-125419 - 19447*rr) + 
  Q1*Q2*Q7*(-209744 - 16156*rr) + Q3^3*(206030 - 14310*rr) + 
  Q2*Q8^2*(4825 - 13579*rr) + Q9^3*(-385441 - 11517*rr) + 
  Q0*Q1*Q9*(-11730 - 11270*rr) + Q4*Q6^2*(49580 - 10400*rr) + 
  Q0*Q3^2*(129100 - 10200*rr) + Q0^2*Q3*(22500 - 9375*rr) + 
  Q0*Q1*Q6*(-25000 - 8100*rr) + Q3^2*Q4*(-20255 - 7965*rr) + 
  Q1*Q4*Q7*(-370639 - 7839*rr) + Q6^2*Q7*(-66258 - 7004*rr) + 
  Q5*Q6*Q8*(166205 - 5643*rr) + Q5*Q6*Q7*(162935 - 5397*rr) + 
  Q2*Q4*Q5*(63335 - 4875*rr) + Q3*Q8*Q9*(-62656 - 4672*rr) + 
  Q1*Q5^2*(54740 - 3850*rr) + Q5^3*(-170910 - 3530*rr) + 
  Q3*Q5^2*(-101610 - 3180*rr) + Q1^2*Q6*(52675 - 2815*rr) + 
  Q1*Q4*Q5*(84610 - 2230*rr) + Q0*Q1*Q5*(53775 - 2125*rr) + 
  Q0*Q2*Q6*(188175 - 1525*rr) + Q2*Q4*Q9*(-279372 + 840*rr) + 
  Q0*Q5*Q6*(-70025 + 1025*rr) + Q3*Q4^2*(211550 + 1040*rr) + 
  Q4*Q5*Q9*(178521 + 1589*rr) + Q2^2*Q4*(-156050 + 2130*rr) + 
  Q0^2*Q1*(20000 + 2500*rr) + Q0*Q1*Q8*(-159765 + 3165*rr) + 
  Q1*Q2*Q6*(-193725 + 5135*rr) + Q2^3*(127920 + 6040*rr) + 
  Q1*Q2^2*(42845 + 6155*rr) + Q0^2*Q9*(21625 + 6875*rr) + 
  Q1*Q3*Q8*(-144019 + 6921*rr) + Q0*Q4*Q5*(-213850 + 7900*rr) + 
  Q5*Q6^2*(20780 + 9480*rr) + Q2*Q4*Q7*(-141999 + 10381*rr) + 
  Q8^3*(514231 + 10939*rr) + Q0^2*Q6*(-7500 + 11875*rr) + 
  Q0^2*Q5*(-1250 + 13125*rr) + Q0^2*Q2*(26250 + 13125*rr) + 
  Q3^2*Q6*(-246570 + 14110*rr) + Q0^2*Q8*(79500 + 16000*rr) + 
  Q1*Q5*Q6*(101410 + 16380*rr) + Q0*Q1*Q2*(-116750 + 16525*rr) + 
  Q0*Q6^2*(-118850 + 17100*rr) + Q0*Q5^2*(-19650 + 19100*rr) + 
  Q3*Q6*Q7*(-51677 + 19171*rr) + Q4*Q5*Q8*(-431345 + 20679*rr) + 
  Q1*Q6*Q9*(24394 + 21354*rr) + Q6^2*Q8*(150445 + 22461*rr) + 
  Q1^3*(165630 + 23790*rr) + Q2*Q6^2*(72510 + 24470*rr) + 
  Q1*Q2*Q9*(-418314 + 25310*rr) + Q2*Q3*Q6*(11545 + 26655*rr) + 
  Q1^2*Q4*(-307080 + 29370*rr) + Q1*Q4*Q8*(71115 + 31595*rr) + 
  Q4^2*Q8*(-23906 + 31822*rr) + Q5^2*Q9*(37367 + 32075*rr) + 
  Q5^2*Q6*(-46175 + 32515*rr) + Q0*Q2^2*(-30150 + 32950*rr) + 
  Q0*Q5*Q7*(221415 + 34675*rr) + Q4^3*(180305 + 35405*rr) + 
  Q0*Q2*Q8*(-333090 + 36090*rr) + Q0*Q5*Q8*(6210 + 37140*rr) + 
  Q2^2*Q5*(10685 + 39645*rr) + Q2*Q5*Q9*(242265 + 40569*rr) + 
  Q2*Q9^2*(-307508 + 41196*rr) + Q7^2*Q8*(376042 + 41410*rr) + 
  Q4*Q7^2*(-356813 + 41679*rr) + Q4^2*Q5*(27805 + 43585*rr) + 
  Q0*Q8*Q9*(-235496 + 43664*rr) + Q0*Q4*Q9*(-323195 + 43765*rr) + 
  Q0*Q3*Q6*(-68225 + 44375*rr) + Q3*Q4*Q8*(-170863 + 44525*rr) + 
  Q4*Q5*Q7*(121134 + 45938*rr) + Q0*Q5*Q9*(-152680 + 46430*rr) + 
  Q0*Q3*Q9*(325950 + 47270*rr) + Q5*Q7*Q9*(277208 + 48888*rr) + 
  Q0*Q3*Q4*(201175 + 48900*rr) + Q3*Q5*Q6*(-176375 + 56105*rr) + 
  Q4*Q5^2*(-132530 + 57330*rr) + Q3^2*Q7*(-78637 + 57935*rr) + 
  Q2^2*Q7*(62397 + 62937*rr) + Q1^2*Q8*(-91462 + 62938*rr) + 
  Q5*Q8*Q9*(7858 + 65306*rr) + Q1*Q3*Q9*(130826 + 67178*rr) + 
  Q1*Q7*Q9*(293643 + 68911*rr) + Q1*Q7^2*(79786 + 74834*rr) + 
  Q2*Q7*Q8*(-44929 + 75587*rr) + Q2*Q7^2*(238902 + 75806*rr) + 
  Q3*Q4*Q9*(-354073 + 76391*rr) + Q3*Q4*Q5*(-30235 + 76885*rr) + 
  Q1*Q6*Q8*(-420736 + 81540*rr) + Q1*Q3*Q6*(143860 + 81800*rr) + 
  Q4^2*Q6*(-37680 + 83020*rr) + Q0*Q7^2*(273345 + 87097*rr) + 
  Q4*Q8^2*(169210 + 88498*rr) + Q0*Q7*Q9*(-186104 + 88584*rr) + 
  Q5*Q8^2*(166512 + 88960*rr) + Q2*Q5^2*(75125 + 93705*rr) + 
  Q0*Q4*Q8*(-68670 + 101180*rr) + Q4*Q6*Q7*(31162 + 105650*rr) + 
  Q1*Q2*Q3*(-180230 + 107510*rr) + Q2*Q5*Q8*(429912 + 109652*rr) + 
  Q3^2*Q9*(-381738 + 112614*rr) + Q1^2*Q7*(-86451 + 124377*rr) + 
  Q2^2*Q3*(-436000 + 125760*rr) + Q1*Q8*Q9*(-211289 + 125899*rr) + 
  Q5^2*Q8*(-72783 + 128107*rr) + Q5^2*Q7*(349823 + 128549*rr) + 
  Q3*Q5*Q7*(-233373 + 130219*rr) + Q8^2*Q9*(-77344 + 132064*rr) + 
  Q1*Q5*Q7*(-2012 + 132856*rr) + Q0*Q1*Q4*(109675 + 134725*rr) + 
  Q1^2*Q2*(231565 + 135815*rr) + Q7^2*Q9*(-168894 + 143322*rr) + 
  Q3*Q5*Q9*(-153669 + 144395*rr) + Q3*Q6*Q8*(-156539 + 153329*rr) + 
  Q0*Q9^2*(308661 + 155089*rr) + Q1*Q5*Q8*(257558 + 155574*rr) + 
  Q0*Q6*Q9*(-234625 + 159045*rr) + Q3*Q7*Q8*(-264085 + 164495*rr) + 
  Q3*Q5*Q8*(222757 + 170681*rr) + Q6*Q7^2*(-322113 + 175459*rr) + 
  Q3*Q7^2*(-277769 + 177611*rr) + Q4*Q7*Q8*(363666 + 189266*rr) + 
  Q2*Q4*Q8*(46058 + 193906*rr) + Q3*Q7*Q9*(80760 + 202584*rr) + 
  Q2*Q3*Q9*(-27151 + 215021*rr) + Q0*Q4*Q7*(-347235 + 220215*rr), 
 Q4*Q9^2*(-58485 - 203361*rr) + Q5*Q7*Q9*(-282585 - 200437*rr) + 
  Q1*Q4*Q9*(205629 - 181879*rr) + Q3^2*Q4*(243655 - 181315*rr) + 
  Q1*Q2*Q4*(-24955 - 176785*rr) + Q2*Q9^2*(-269038 - 175750*rr) + 
  Q2*Q8^2*(-342066 - 172282*rr) + Q6*Q8^2*(493746 - 171638*rr) + 
  Q4^2*Q8*(-227026 - 170490*rr) + Q1*Q7^2*(-148641 - 165709*rr) + 
  Q7^2*Q8*(49447 - 160917*rr) + Q1*Q8*Q9*(-427426 - 154154*rr) + 
  Q1*Q9^2*(14133 - 148895*rr) + Q2*Q6*Q9*(487885 - 146443*rr) + 
  Q0*Q1*Q4*(188200 - 144975*rr) + Q0*Q3*Q9*(85350 - 140170*rr) + 
  Q2*Q3*Q4*(-144730 - 133780*rr) + Q1*Q4*Q7*(441229 - 133731*rr) + 
  Q5*Q7^2*(334727 - 130917*rr) + Q1*Q2*Q7*(-301800 - 123708*rr) + 
  Q2^2*Q4*(-1075 - 122565*rr) + Q1*Q5*Q9*(-233623 - 119043*rr) + 
  Q1*Q6*Q8*(-102433 - 113081*rr) + Q0*Q3*Q8*(108120 - 109080*rr) + 
  Q4*Q6*Q9*(285929 - 105727*rr) + Q2^2*Q6*(90755 - 104345*rr) + 
  Q2*Q8*Q9*(178691 - 103689*rr) + Q1*Q6*Q9*(170685 - 102011*rr) + 
  Q3*Q5*Q6*(-216880 - 97930*rr) + Q1^2*Q4*(-112325 - 97425*rr) + 
  Q0*Q5*Q9*(-216770 - 92780*rr) + Q0*Q7*Q9*(-67186 - 91954*rr) + 
  Q1*Q3^2*(-57120 - 87860*rr) + Q0*Q1*Q7*(-170915 - 83315*rr) + 
  Q3*Q8^2*(184244 - 81244*rr) + Q5*Q7*Q8*(-67720 - 80920*rr) + 
  Q2*Q3*Q8*(258451 - 79309*rr) + Q4^2*Q7*(-34856 - 79282*rr) + 
  Q1*Q7*Q9*(538099 - 76697*rr) + Q1*Q2^2*(-131865 - 75755*rr) + 
  Q3^2*Q8*(-201183 - 73651*rr) + Q7*Q8*Q9*(-304644 - 71860*rr) + 
  Q1*Q8^2*(212275 - 71785*rr) + Q0*Q2*Q4*(56950 - 69175*rr) + 
  Q4*Q7*Q8*(-317837 - 68753*rr) + Q1*Q5*Q6*(211360 - 65110*rr) + 
  Q1*Q3*Q5*(-96970 - 65000*rr) + Q2^3*(201530 - 62530*rr) + 
  Q1*Q5^2*(52570 - 61050*rr) + Q0*Q4*Q9*(148920 - 59890*rr) + 
  Q6*Q7^2*(84309 - 59119*rr) + Q1^2*Q5*(-116740 - 58790*rr) + 
  Q4*Q5*Q9*(131769 - 57695*rr) + Q4*Q6*Q7*(9108 - 56488*rr) + 
  Q0*Q2*Q3*(-79175 - 55050*rr) + Q0*Q2^2*(292400 - 51825*rr) + 
  Q3^2*Q6*(-449170 - 46430*rr) + Q3*Q6*Q8*(-129063 - 46223*rr) + 
  Q2*Q5*Q8*(254294 - 45950*rr) + Q6*Q8*Q9*(52270 - 44810*rr) + 
  Q3*Q7*Q9*(-102193 - 44509*rr) + Q3*Q7^2*(35169 - 41747*rr) + 
  Q2*Q4*Q7*(115039 - 41681*rr) + Q0^2*Q8*(131125 - 41625*rr) + 
  Q0*Q9^2*(347539 - 39009*rr) + Q0^2*Q2*(-35625 - 38125*rr) + 
  Q3*Q6*Q7*(-183801 - 37901*rr) + Q7^3*(-117422 - 37238*rr) + 
  Q4*Q7^2*(-86056 - 37088*rr) + Q1^2*Q8*(-183978 - 36370*rr) + 
  Q0*Q6*Q7*(-94875 - 36165*rr) + Q1*Q4^2*(290910 - 35030*rr) + 
  Q2*Q4*Q6*(-163155 - 34975*rr) + Q1*Q2*Q8*(311547 - 34481*rr) + 
  Q8*Q9^2*(2954 - 32894*rr) + Q3^2*Q5*(-146525 - 32575*rr) + 
  Q3*Q5*Q9*(-153310 - 28626*rr) + Q1^2*Q7*(-328686 - 28478*rr) + 
  Q0*Q1*Q5*(-77150 - 28125*rr) + Q0*Q6^2*(-85900 - 27850*rr) + 
  Q5^2*Q6*(-53455 - 26905*rr) + Q2^2*Q3*(-408105 - 26395*rr) + 
  Q4*Q6^2*(69020 - 24820*rr) + Q0^2*Q7*(-34500 - 24000*rr) + 
  Q2*Q3*Q5*(321785 - 22755*rr) + Q0*Q4*Q5*(59975 - 22525*rr) + 
  Q1*Q3*Q6*(167880 - 21640*rr) + Q4*Q5*Q6*(-11690 - 21210*rr) + 
  Q3*Q5^2*(-156205 - 20665*rr) + Q3*Q4^2*(-295205 - 18875*rr) + 
  Q5*Q6*Q7*(-211950 - 18538*rr) + Q0*Q4*Q7*(56435 - 17465*rr) + 
  Q0*Q5*Q7*(-105465 - 17175*rr) + Q0*Q2*Q7*(-96975 - 17015*rr) + 
  Q0^2*Q4*(38125 - 15625*rr) + Q0^2*Q3*(46250 - 15625*rr) + 
  Q3*Q9^2*(83924 - 15548*rr) + Q6*Q7*Q8*(174269 - 15383*rr) + 
  Q0*Q1*Q6*(-92500 - 12525*rr) + Q0*Q8*Q9*(-408429 - 12329*rr) + 
  Q6^3*(-57290 - 12040*rr) + Q6^2*Q7*(-97578 - 9846*rr) + 
  Q8^3*(514863 - 9837*rr) + Q5^2*Q7*(89517 - 8683*rr) + 
  Q5*Q6^2*(-9720 - 8610*rr) + Q0*Q2*Q6*(192075 - 7600*rr) + 
  Q5^2*Q8*(185202 - 7002*rr) + Q5*Q8^2*(76153 - 2467*rr) + 
  Q3*Q6^2*(39080 - 1890*rr) + Q2*Q7^2*(-260822 - 1790*rr) + 
  Q0*Q4*Q6*(62375 - 1575*rr) + Q2^2*Q9*(-28830 - 1574*rr) + 
  Q0*Q5*Q8*(-157435 - 1215*rr) + Q1*Q4*Q5*(178725 - 145*rr) + 
  Q2*Q4*Q5*(101250 + 1280*rr) + Q5^3*(-49420 + 2170*rr) + 
  Q1^3*(-16500 + 2600*rr) + Q2^2*Q7*(-36971 + 5025*rr) + 
  Q3^2*Q7*(-230391 + 5045*rr) + Q0*Q3*Q6*(31600 + 6000*rr) + 
  Q0*Q1*Q9*(-219570 + 6020*rr) + Q1^2*Q3*(137285 + 6755*rr) + 
  Q0*Q5*Q6*(-73725 + 7850*rr) + Q1*Q7*Q8*(403610 + 7922*rr) + 
  Q1*Q4*Q6*(66325 + 8485*rr) + Q0*Q2*Q9*(-133675 + 9055*rr) + 
  Q0*Q5^2*(6275 + 10025*rr) + Q3*Q7*Q8*(-40252 + 10324*rr) + 
  Q0^2*Q9*(35875 + 10625*rr) + Q6*Q7*Q9*(39077 + 12121*rr) + 
  Q0*Q7^2*(2090 + 13058*rr) + Q0^2*Q1*(1875 + 13125*rr) + 
  Q0*Q6*Q8*(-88755 + 13165*rr) + Q4^2*Q5*(-52365 + 14135*rr) + 
  Q7*Q9^2*(-450041 + 17739*rr) + Q0^2*Q5*(110625 + 18125*rr) + 
  Q2*Q6^2*(206385 + 18785*rr) + Q0*Q1*Q3*(-1700 + 18950*rr) + 
  Q0*Q4^2*(152125 + 19700*rr) + Q1^2*Q6*(19265 + 21255*rr) + 
  Q0*Q3*Q7*(-123715 + 21685*rr) + Q0^2*Q6*(32500 + 22500*rr) + 
  Q4*Q5^2*(20210 + 23920*rr) + Q4^3*(135245 + 24605*rr) + 
  Q0*Q3*Q4*(24700 + 25600*rr) + Q2*Q6*Q8*(-153598 + 26246*rr) + 
  Q0*Q1*Q2*(-119375 + 28600*rr) + Q0*Q1^2*(-240550 + 28750*rr) + 
  Q7*Q8^2*(78436 + 29620*rr) + Q5^2*Q9*(-274215 + 29627*rr) + 
  Q3*Q6*Q9*(-190274 + 30266*rr) + Q4*Q6*Q8*(-184643 + 31697*rr) + 
  Q1*Q2*Q6*(-68075 + 31705*rr) + Q3*Q8*Q9*(-26793 + 32283*rr) + 
  Q0*Q1*Q8*(-43610 + 33260*rr) + Q0*Q4*Q8*(-206230 + 34020*rr) + 
  Q4*Q7*Q9*(-216140 + 34388*rr) + Q4^2*Q6*(-6120 + 34460*rr) + 
  Q2*Q6*Q7*(-199539 + 34965*rr) + Q5*Q6*Q9*(-39682 + 35882*rr) + 
  Q0*Q3^2*(43400 + 38075*rr) + Q6^2*Q8*(46541 + 39983*rr) + 
  Q2*Q3*Q9*(-10103 + 41013*rr) + Q0*Q8^2*(2161 + 41081*rr) + 
  Q8^2*Q9*(226078 + 41574*rr) + Q4*Q5*Q8*(-196778 + 41618*rr) + 
  Q1*Q6^2*(122965 + 42015*rr) + Q4*Q8^2*(-10882 + 42790*rr) + 
  Q3*Q4*Q6*(104900 + 44940*rr) + Q3*Q4*Q8*(-199516 + 45016*rr) + 
  Q1*Q3*Q7*(58996 + 45260*rr) + Q2*Q4*Q8*(128207 + 49383*rr) + 
  Q1^2*Q9*(-154489 + 51115*rr) + Q1*Q2*Q3*(105365 + 55875*rr) + 
  Q4*Q8*Q9*(200012 + 57708*rr) + Q3*Q4*Q9*(-143485 + 58043*rr) + 
  Q1*Q5*Q8*(128718 + 60410*rr) + Q1*Q3*Q4*(-79020 + 62530*rr) + 
  Q2*Q3*Q6*(-134170 + 62960*rr) + Q3*Q4*Q5*(17935 + 63735*rr) + 
  Q2*Q4^2*(31955 + 66705*rr) + Q6^2*Q9*(-175302 + 67750*rr) + 
  Q1*Q2*Q5*(51635 + 68205*rr) + Q2*Q3^2*(-77665 + 69525*rr) + 
  Q0*Q3*Q5*(336425 + 71950*rr) + Q2^2*Q5*(80080 + 72680*rr) + 
  Q2*Q5*Q7*(-321228 + 76744*rr) + Q2*Q5*Q6*(-66980 + 80770*rr) + 
  Q4^2*Q9*(316903 + 83879*rr) + Q5*Q9^2*(80693 + 84449*rr) + 
  Q2*Q5^2*(-14460 + 86490*rr) + Q0*Q7*Q8*(70205 + 88153*rr) + 
  Q3^3*(251180 + 97000*rr) + Q2*Q3*Q7*(73050 + 102194*rr) + 
  Q5*Q6*Q8*(214447 + 106559*rr) + Q6*Q9^2*(25304 + 111624*rr) + 
  Q1*Q5*Q7*(149713 + 114145*rr) + Q3*Q5*Q8*(120440 + 116296*rr) + 
  Q9^3*(121432 + 117816*rr) + Q0*Q2*Q5*(-26550 + 117850*rr) + 
  Q2^2*Q8*(255358 + 121942*rr) + Q1*Q2*Q9*(112176 + 122968*rr) + 
  Q2*Q7*Q8*(-101301 + 124431*rr) + Q1*Q6*Q7*(38993 + 127025*rr) + 
  Q0*Q6*Q9*(98525 + 131405*rr) + Q5*Q8*Q9*(274284 + 133172*rr) + 
  Q1^2*Q2*(-116155 + 138675*rr) + Q2*Q4*Q9*(-344357 + 140251*rr) + 
  Q4*Q5*Q7*(158782 + 149770*rr) + Q0*Q2*Q8*(289840 + 159110*rr) + 
  Q1*Q4*Q8*(142382 + 161050*rr) + Q7^2*Q9*(-16293 + 162671*rr) + 
  Q2*Q7*Q9*(-68382 + 177770*rr) + Q3^2*Q9*(-299673 + 180203*rr) + 
  Q1*Q3*Q9*(-160906 + 184006*rr) + Q3*Q4*Q7*(-249192 + 199588*rr) + 
  Q2*Q5*Q9*(130741 + 201945*rr) + Q3*Q5*Q7*(-57608 + 215268*rr) + 
  Q1*Q3*Q8*(-260015 + 297973*rr), Q5*Q7*Q9*(254664 - 259752*rr) + 
  Q4*Q7*Q8*(36496 - 247864*rr) + Q1*Q8*Q9*(-371078 - 217198*rr) + 
  Q0*Q8*Q9*(-40274 - 197354*rr) + Q6*Q8^2*(138812 - 184404*rr) + 
  Q3*Q9^2*(-283835 - 181999*rr) + Q2*Q4*Q8*(157925 - 163259*rr) + 
  Q5*Q8^2*(-343285 - 157929*rr) + Q5*Q6*Q8*(504498 - 152222*rr) + 
  Q1*Q7^2*(52599 - 143941*rr) + Q1*Q6*Q8*(299190 - 135146*rr) + 
  Q4*Q6*Q7*(-92563 - 134695*rr) + Q3^2*Q7*(115234 - 121998*rr) + 
  Q3*Q8^2*(123375 - 116301*rr) + Q8*Q9^2*(-358841 - 115381*rr) + 
  Q1*Q5^2*(13415 - 110325*rr) + Q6*Q7^2*(-36260 - 108132*rr) + 
  Q3^2*Q4*(35750 - 107840*rr) + Q2*Q7^2*(-125603 - 107511*rr) + 
  Q1*Q2*Q3*(-126530 - 107290*rr) + Q2*Q7*Q8*(-36652 - 106828*rr) + 
  Q0*Q9^2*(102499 - 105449*rr) + Q0*Q3*Q9*(-246575 - 102095*rr) + 
  Q2*Q3*Q7*(95287 - 101949*rr) + Q3*Q7^2*(-208955 - 94415*rr) + 
  Q3*Q4*Q7*(76585 - 93939*rr) + Q2*Q8*Q9*(-120656 - 93760*rr) + 
  Q6*Q8*Q9*(-200724 - 93236*rr) + Q7*Q8*Q9*(9549 - 89159*rr) + 
  Q2^2*Q5*(354470 - 85210*rr) + Q9^3*(243503 - 79277*rr) + 
  Q2*Q6*Q8*(-218718 - 78126*rr) + Q1*Q4*Q7*(-89625 - 72037*rr) + 
  Q1^3*(234090 - 71570*rr) + Q0*Q3*Q4*(-107300 - 69650*rr) + 
  Q2*Q5*Q7*(-127803 - 69223*rr) + Q3^3*(-15330 - 68090*rr) + 
  Q0*Q7*Q9*(394479 - 66569*rr) + Q6^3*(61750 - 66210*rr) + 
  Q2*Q7*Q9*(61851 - 65697*rr) + Q1^2*Q3*(240320 - 63920*rr) + 
  Q1^2*Q5*(-84650 - 62950*rr) + Q2*Q9^2*(-132803 - 61591*rr) + 
  Q0*Q1*Q4*(-19800 - 61100*rr) + Q5*Q6*Q7*(360085 - 61003*rr) + 
  Q2*Q3*Q9*(235625 - 60059*rr) + Q1*Q4^2*(86775 - 59675*rr) + 
  Q0*Q3*Q6*(-33150 - 59250*rr) + Q2^2*Q4*(104035 - 58975*rr) + 
  Q1*Q3*Q6*(129520 - 57560*rr) + Q7*Q9^2*(64935 - 57557*rr) + 
  Q7^2*Q8*(166013 - 56023*rr) + Q4*Q7^2*(-14083 - 54759*rr) + 
  Q2*Q6^2*(-231065 - 54265*rr) + Q1^2*Q2*(-238720 - 53760*rr) + 
  Q5^2*Q9*(-189630 - 53590*rr) + Q1*Q2^2*(-153000 - 52760*rr) + 
  Q3*Q4^2*(-88615 - 52005*rr) + Q2*Q3*Q4*(97945 - 51125*rr) + 
  Q4^2*Q6*(86045 - 50535*rr) + Q1*Q6*Q9*(-185676 - 48756*rr) + 
  Q1*Q5*Q8*(-318724 - 48400*rr) + Q0*Q2^2*(216275 - 47950*rr) + 
  Q2^2*Q8*(-56196 - 47780*rr) + Q3*Q4*Q5*(-80410 - 43780*rr) + 
  Q6^2*Q7*(-76980 - 43702*rr) + Q0*Q4*Q7*(-193590 - 42690*rr) + 
  Q0*Q1*Q9*(-109870 - 39230*rr) + Q0*Q2*Q6*(-112050 - 38850*rr) + 
  Q6^2*Q9*(-297197 - 37565*rr) + Q2^2*Q3*(195175 - 36395*rr) + 
  Q1*Q3*Q9*(-60380 - 34108*rr) + Q3^2*Q9*(142385 - 34027*rr) + 
  Q0*Q5*Q7*(-224190 - 33150*rr) + Q0*Q6^2*(-8650 - 30100*rr) + 
  Q5*Q7*Q8*(-695040 - 30096*rr) + Q5*Q6^2*(55605 - 29885*rr) + 
  Q0^2*Q2*(-38750 - 28750*rr) + Q2^2*Q6*(775 - 27775*rr) + 
  Q1*Q4*Q9*(-174582 - 27206*rr) + Q1^2*Q8*(-177328 - 23824*rr) + 
  Q0*Q1*Q2*(153125 - 23775*rr) + Q1*Q6^2*(-28570 - 23070*rr) + 
  Q0*Q1^2*(-30050 - 18875*rr) + Q4^2*Q7*(397641 - 18777*rr) + 
  Q0^2*Q8*(41750 - 18500*rr) + Q0*Q4^2*(159875 - 17550*rr) + 
  Q5^2*Q8*(437620 - 17496*rr) + Q0*Q1*Q5*(-107525 - 17375*rr) + 
  Q1*Q3*Q5*(-6210 - 17150*rr) + Q3*Q7*Q8*(157570 - 16678*rr) + 
  Q0*Q4*Q5*(75850 - 16650*rr) + Q0*Q8^2*(-139139 - 16379*rr) + 
  Q4*Q6^2*(111790 - 15830*rr) + Q0*Q5*Q9*(104880 - 15780*rr) + 
  Q0*Q5^2*(-122100 - 15225*rr) + Q0*Q4*Q8*(-20280 - 14480*rr) + 
  Q1*Q2*Q8*(36092 - 14004*rr) + Q0*Q5*Q6*(-155725 - 13650*rr) + 
  Q3*Q5*Q9*(356287 - 13093*rr) + Q2*Q4^2*(24530 - 7130*rr) + 
  Q0^2*Q4*(-40000 - 6250*rr) + Q5^2*Q7*(57689 - 5001*rr) + 
  Q3^2*Q8*(326478 - 2850*rr) + Q2*Q5*Q8*(-217469 - 2693*rr) + 
  Q0*Q6*Q8*(89870 - 2560*rr) + Q4*Q5*Q8*(330513 - 1827*rr) + 
  Q2*Q6*Q7*(87669 - 1011*rr) + Q2^3*(-172950 - 330*rr) + 
  Q1^2*Q6*(8505 - 5*rr) + Q3^2*Q6*(222140 + 300*rr) + 
  Q0^2*Q1*(-45000 + 625*rr) + Q5^2*Q6*(83390 + 1930*rr) + 
  Q0*Q4*Q6*(-2125 + 2050*rr) + Q2*Q4*Q7*(-35491 + 3229*rr) + 
  Q1*Q4*Q6*(-142155 + 3605*rr) + Q0^2*Q6*(4375 + 3750*rr) + 
  Q2*Q5*Q6*(-79145 + 4385*rr) + Q0^2*Q5*(29375 + 5625*rr) + 
  Q4^2*Q8*(25972 + 5776*rr) + Q0^2*Q3*(30625 + 6250*rr) + 
  Q3*Q6*Q8*(-134842 + 6338*rr) + Q0*Q1*Q7*(30360 + 7410*rr) + 
  Q3*Q6*Q9*(335255 + 9687*rr) + Q0*Q1*Q8*(-12685 + 11585*rr) + 
  Q4*Q8^2*(-332724 + 13036*rr) + Q4*Q5*Q9*(1582 + 13430*rr) + 
  Q0^2*Q9*(-22875 + 14375*rr) + Q1*Q5*Q6*(-15020 + 17660*rr) + 
  Q0*Q5*Q8*(-15535 + 17735*rr) + Q3^2*Q5*(-89840 + 17820*rr) + 
  Q4^2*Q5*(-153530 + 17850*rr) + Q1*Q4*Q5*(52140 + 17880*rr) + 
  Q6^2*Q8*(63861 + 18131*rr) + Q0^2*Q7*(-13250 + 19750*rr) + 
  Q0*Q1*Q6*(-90875 + 20600*rr) + Q1*Q5*Q9*(-136590 + 20822*rr) + 
  Q5^3*(-59520 + 22350*rr) + Q0*Q4*Q9*(380270 + 22610*rr) + 
  Q1*Q2*Q9*(347729 + 25181*rr) + Q3*Q5*Q6*(79115 + 25585*rr) + 
  Q2*Q4*Q5*(8335 + 25595*rr) + Q4*Q5*Q6*(87360 + 25970*rr) + 
  Q1*Q2*Q7*(650482 + 27922*rr) + Q6*Q7*Q9*(272281 + 29029*rr) + 
  Q0*Q3*Q7*(-163765 + 29135*rr) + Q1*Q2*Q6*(363745 + 29495*rr) + 
  Q4*Q5*Q7*(-137950 + 29702*rr) + Q2*Q3^2*(122270 + 29890*rr) + 
  Q0*Q3*Q5*(-109575 + 30325*rr) + Q0*Q6*Q9*(142250 + 32630*rr) + 
  Q2^2*Q7*(-316956 + 34132*rr) + Q3*Q4*Q6*(-137860 + 35290*rr) + 
  Q2*Q8^2*(-153311 + 36013*rr) + Q8^2*Q9*(268649 + 37541*rr) + 
  Q5*Q8*Q9*(-192137 + 40083*rr) + Q2*Q6*Q9*(-908 + 45048*rr) + 
  Q0*Q2*Q8*(411090 + 47560*rr) + Q0*Q7*Q8*(-106980 + 47568*rr) + 
  Q3*Q6^2*(-90025 + 48865*rr) + Q3*Q7*Q9*(131481 + 50885*rr) + 
  Q4*Q6*Q8*(-169588 + 51512*rr) + Q0*Q3*Q8*(-147280 + 51520*rr) + 
  Q0*Q6*Q7*(-179000 + 52360*rr) + Q3*Q4*Q8*(106076 + 52652*rr) + 
  Q1*Q3^2*(-255340 + 54140*rr) + Q2*Q4*Q6*(-48505 + 55145*rr) + 
  Q0*Q3^2*(-55225 + 57825*rr) + Q4*Q5^2*(-37155 + 58755*rr) + 
  Q1*Q5*Q7*(-300078 + 58898*rr) + Q2*Q3*Q5*(151990 + 60430*rr) + 
  Q7^3*(17755 + 60943*rr) + Q3*Q5*Q8*(100007 + 61307*rr) + 
  Q3*Q5*Q7*(-137491 + 62433*rr) + Q5*Q6*Q9*(-203961 + 63415*rr) + 
  Q4^3*(26330 + 64460*rr) + Q0*Q1*Q3*(-32200 + 65075*rr) + 
  Q2*Q5^2*(-123730 + 65400*rr) + Q0*Q2*Q4*(-61175 + 65575*rr) + 
  Q2^2*Q9*(-2648 + 66624*rr) + Q6*Q7*Q8*(-27548 + 67748*rr) + 
  Q4^2*Q9*(-106618 + 72994*rr) + Q2*Q3*Q6*(-69110 + 75300*rr) + 
  Q1*Q8^2*(6132 + 75716*rr) + Q0*Q7^2*(14955 + 77123*rr) + 
  Q6*Q9^2*(246456 + 77864*rr) + Q1*Q4*Q8*(-112158 + 78270*rr) + 
  Q3*Q5^2*(-60420 + 78420*rr) + Q1*Q3*Q7*(97900 + 79220*rr) + 
  Q1*Q9^2*(95431 + 80459*rr) + Q0*Q2*Q9*(-343300 + 80880*rr) + 
  Q2*Q5*Q9*(-104110 + 82070*rr) + Q2*Q4*Q9*(187453 + 83137*rr) + 
  Q0*Q2*Q3*(-3675 + 83450*rr) + Q5*Q7^2*(27926 + 88622*rr) + 
  Q0*Q2*Q7*(109750 + 90660*rr) + Q1*Q2*Q4*(199385 + 91135*rr) + 
  Q1^2*Q9*(59754 + 100194*rr) + Q4*Q9^2*(-196628 + 101020*rr) + 
  Q4*Q6*Q9*(-172443 + 101221*rr) + Q5*Q9^2*(116958 + 103590*rr) + 
  Q2*Q3*Q8*(-9038 + 107494*rr) + Q1*Q3*Q8*(-311162 + 108766*rr) + 
  Q3*Q4*Q9*(570461 + 120209*rr) + Q1^2*Q4*(-127895 + 121445*rr) + 
  Q1*Q2*Q5*(-41655 + 126045*rr) + Q0*Q2*Q5*(-4050 + 128225*rr) + 
  Q1^2*Q7*(90783 + 131251*rr) + Q4*Q8*Q9*(115960 + 150024*rr) + 
  Q3*Q6*Q7*(-23617 + 156375*rr) + Q1*Q3*Q4*(16355 + 165435*rr) + 
  Q1*Q6*Q7*(-337892 + 173800*rr) + Q8^3*(-8734 + 183386*rr) + 
  Q7^2*Q9*(105457 + 186061*rr) + Q1*Q7*Q8*(-429602 + 195526*rr) + 
  Q4*Q7*Q9*(-462515 + 199561*rr) + Q1*Q7*Q9*(83603 + 258759*rr) + 
  Q3*Q8*Q9*(60602 + 287490*rr) + Q7*Q8^2*(-156810 + 457374*rr), 
 Q4*Q7*Q8*(-30144 - 362584*rr) + Q1*Q5*Q7*(-175666 - 358466*rr) + 
  Q5*Q8^2*(-87203 - 229071*rr) + Q0*Q6*Q9*(290150 - 212350*rr) + 
  Q3*Q8*Q9*(286681 - 197371*rr) + Q2^2*Q5*(256580 - 192900*rr) + 
  Q5^2*Q7*(-285500 - 191506*rr) + Q2*Q8*Q9*(-248665 - 171573*rr) + 
  Q3*Q5*Q9*(217507 - 168621*rr) + Q0*Q2*Q8*(414275 - 166975*rr) + 
  Q1*Q6*Q8*(286791 - 164845*rr) + Q3*Q5*Q8*(-203564 - 164340*rr) + 
  Q0*Q7*Q9*(75305 - 163455*rr) + Q2*Q4*Q8*(21666 - 156942*rr) + 
  Q3*Q9^2*(189690 - 151262*rr) + Q2*Q5*Q6*(12900 - 148950*rr) + 
  Q0*Q4*Q7*(-118250 - 148200*rr) + Q2^2*Q8*(-384119 - 143491*rr) + 
  Q1*Q2*Q3*(7045 - 134505*rr) + Q4^2*Q5*(-88420 - 132400*rr) + 
  Q0*Q9^2*(-327090 - 126250*rr) + Q2*Q3*Q7*(490477 - 124439*rr) + 
  Q1^2*Q8*(-37897 - 119845*rr) + Q3*Q4^2*(-29735 - 116635*rr) + 
  Q5*Q6*Q7*(-112644 - 114856*rr) + Q3*Q4*Q7*(-41075 - 113847*rr) + 
  Q1*Q3*Q7*(-420703 - 111099*rr) + Q1*Q7*Q8*(-939840 - 110448*rr) + 
  Q4^2*Q6*(34040 - 106690*rr) + Q4*Q5*Q7*(-265554 - 105098*rr) + 
  Q2^2*Q3*(293215 - 103015*rr) + Q0*Q8*Q9*(628935 - 100805*rr) + 
  Q2*Q5*Q9*(-318792 - 100388*rr) + Q5*Q6^2*(-82375 - 100215*rr) + 
  Q1*Q3*Q9*(-81358 - 99786*rr) + Q3^2*Q9*(253013 - 93375*rr) + 
  Q3^2*Q7*(362179 - 87729*rr) + Q1*Q6*Q7*(-190107 - 87227*rr) + 
  Q0*Q1*Q8*(167750 - 80500*rr) + Q3*Q5*Q7*(-46843 - 78055*rr) + 
  Q5*Q7*Q8*(-386461 - 76777*rr) + Q1^2*Q9*(222119 - 74485*rr) + 
  Q3*Q4*Q5*(53015 - 73115*rr) + Q2*Q4*Q9*(160678 - 69506*rr) + 
  Q6*Q7^2*(66050 - 68406*rr) + Q3*Q4*Q8*(-87521 - 67713*rr) + 
  Q0*Q3*Q9*(-263950 - 64450*rr) + Q4*Q5*Q9*(-312745 - 63325*rr) + 
  Q4*Q5^2*(-20630 - 62580*rr) + Q0*Q5*Q7*(-293600 - 61000*rr) + 
  Q0*Q1*Q2*(46000 - 55375*rr) + Q2*Q6*Q8*(310907 - 53857*rr) + 
  Q1*Q2*Q5*(231940 - 52770*rr) + Q3*Q4*Q9*(185543 - 52285*rr) + 
  Q1^2*Q4*(27345 - 52165*rr) + Q3^3*(-145750 - 50970*rr) + 
  Q0*Q2^2*(-27750 - 50750*rr) + Q4*Q8^2*(476703 - 49037*rr) + 
  Q7*Q9^2*(614196 - 47260*rr) + Q8^2*Q9*(532286 - 46650*rr) + 
  Q2*Q6*Q9*(-256812 - 45912*rr) + Q0*Q2*Q6*(-273875 - 42625*rr) + 
  Q3^2*Q5*(-104435 - 41945*rr) + Q3*Q6*Q8*(-53302 - 41354*rr) + 
  Q2^2*Q7*(-108745 - 40445*rr) + Q0*Q3^2*(-8625 - 37250*rr) + 
  Q0*Q6^2*(139500 - 37250*rr) + Q2*Q7*Q8*(-131628 - 36940*rr) + 
  Q0*Q5*Q6*(21750 - 35875*rr) + Q2*Q3*Q9*(-253536 - 30776*rr) + 
  Q0*Q1*Q9*(204925 - 29925*rr) + Q2^2*Q4*(272640 - 28520*rr) + 
  Q6^2*Q8*(-314048 - 27390*rr) + Q1^2*Q7*(274381 - 25119*rr) + 
  Q1*Q4*Q5*(-153340 - 24990*rr) + Q0^2*Q8*(-111875 - 21875*rr) + 
  Q0*Q4^2*(195750 - 20750*rr) + Q0*Q2*Q9*(-109100 - 19050*rr) + 
  Q0^2*Q6*(-68750 - 18750*rr) + Q0^2*Q5*(37500 - 18750*rr) + 
  Q1*Q4*Q8*(124330 - 17734*rr) + Q0*Q3*Q5*(-296625 - 17625*rr) + 
  Q0*Q3*Q6*(-81375 - 13750*rr) + Q1*Q4*Q6*(-362185 - 13025*rr) + 
  Q5*Q6*Q8*(-226632 - 12116*rr) + Q0*Q1*Q5*(110125 - 11750*rr) + 
  Q1*Q5*Q8*(-51511 - 10483*rr) + Q3*Q4*Q6*(21530 - 10240*rr) + 
  Q0*Q1*Q4*(-220000 - 9750*rr) + Q2*Q6^2*(-231365 - 6465*rr) + 
  Q1*Q3*Q6*(-61200 - 6210*rr) + Q1^2*Q2*(-123355 - 5545*rr) + 
  Q0*Q4*Q5*(-37000 - 4125*rr) + Q1*Q2*Q8*(232428 - 2044*rr) + 
  Q1*Q2^2*(-304690 - 1190*rr) + Q3*Q5*Q6*(-4975 - 1155*rr) + 
  Q7^3*(71323 - 817*rr) + Q0*Q8^2*(284720 + 20*rr) + 
  Q0*Q1^2*(100000 + 2875*rr) + Q1*Q5*Q6*(-158060 + 4630*rr) + 
  Q0^2*Q2*(-93750 + 6250*rr) + Q0^2*Q1*(-21875 + 6250*rr) + 
  Q5^2*Q9*(-180469 + 6985*rr) + Q2*Q3*Q6*(27085 + 7905*rr) + 
  Q6*Q7*Q9*(220118 + 11558*rr) + Q4^3*(-319100 + 15250*rr) + 
  Q4*Q7^2*(359842 + 16898*rr) + Q6^3*(-97550 + 17230*rr) + 
  Q5^2*Q6*(16060 + 17500*rr) + Q4^2*Q8*(88852 + 18204*rr) + 
  Q2*Q7^2*(184558 + 19318*rr) + Q0*Q4*Q9*(102275 + 19325*rr) + 
  Q0*Q4*Q6*(-320250 + 20625*rr) + Q0^2*Q4*(-31250 + 21875*rr) + 
  Q3^2*Q6*(286940 + 22170*rr) + Q1*Q3*Q4*(-338615 + 22665*rr) + 
  Q0^2*Q9*(-90000 + 23750*rr) + Q3*Q7*Q9*(-23161 + 23771*rr) + 
  Q0^2*Q3*(-28125 + 25000*rr) + Q4*Q6*Q9*(121766 + 25742*rr) + 
  Q7*Q8*Q9*(35698 + 26794*rr) + Q5^3*(-110595 + 27735*rr) + 
  Q0*Q7^2*(-252130 + 28690*rr) + Q0*Q1*Q3*(285125 + 30750*rr) + 
  Q0^2*Q7*(73750 + 31250*rr) + Q4*Q5*Q6*(88410 + 32320*rr) + 
  Q2*Q4*Q6*(189330 + 32350*rr) + Q1*Q6*Q9*(76183 + 33379*rr) + 
  Q1*Q7*Q9*(-119095 + 33685*rr) + Q3*Q5^2*(329390 + 34240*rr) + 
  Q3^2*Q4*(-3020 + 34730*rr) + Q1*Q3*Q8*(373241 + 35605*rr) + 
  Q4*Q6*Q7*(-55776 + 36000*rr) + Q0*Q5^2*(-278875 + 36500*rr) + 
  Q1*Q3^2*(-83105 + 37405*rr) + Q7*Q8^2*(-302975 + 38749*rr) + 
  Q1*Q2*Q9*(475089 + 41173*rr) + Q4*Q8*Q9*(157908 + 44260*rr) + 
  Q5^2*Q8*(180828 + 52690*rr) + Q1*Q2*Q6*(108610 + 53840*rr) + 
  Q0*Q4*Q8*(-123425 + 54575*rr) + Q9^3*(163410 + 56714*rr) + 
  Q2*Q5*Q7*(9253 + 57221*rr) + Q0*Q6*Q8*(-44300 + 57500*rr) + 
  Q2*Q3*Q4*(178375 + 59955*rr) + Q4*Q6^2*(-123890 + 61490*rr) + 
  Q2^3*(-325020 + 65840*rr) + Q4^2*Q9*(-490277 + 66027*rr) + 
  Q2*Q4^2*(-294135 + 66225*rr) + Q2^2*Q9*(211723 + 68863*rr) + 
  Q4*Q9^2*(-239063 + 68901*rr) + Q1*Q8^2*(155676 + 69260*rr) + 
  Q1*Q6^2*(91045 + 69305*rr) + Q0*Q3*Q4*(-261000 + 72000*rr) + 
  Q1^3*(-29840 + 72380*rr) + Q3*Q7^2*(10110 + 74566*rr) + 
  Q0*Q2*Q4*(-3125 + 75625*rr) + Q2*Q8^2*(180994 + 77034*rr) + 
  Q5*Q7*Q9*(-514692 + 77372*rr) + Q3*Q6*Q9*(613788 + 77436*rr) + 
  Q0*Q2*Q3*(-36375 + 82250*rr) + Q3*Q6^2*(-36670 + 84880*rr) + 
  Q1^2*Q6*(175435 + 87345*rr) + Q1*Q2*Q7*(247642 + 87486*rr) + 
  Q0*Q5*Q9*(329175 + 88375*rr) + Q2*Q5^2*(-107555 + 94595*rr) + 
  Q3*Q8^2*(-317875 + 94905*rr) + Q1*Q5^2*(21295 + 95365*rr) + 
  Q6^2*Q9*(-204916 + 95928*rr) + Q3^2*Q8*(-297855 + 96085*rr) + 
  Q5*Q9^2*(92324 + 96836*rr) + Q1*Q2*Q4*(95320 + 97650*rr) + 
  Q0*Q2*Q5*(269500 + 99875*rr) + Q8^3*(-618915 + 101129*rr) + 
  Q2*Q4*Q5*(-17445 + 103965*rr) + Q2*Q3^2*(-141250 + 103990*rr) + 
  Q6^2*Q7*(-124194 + 104252*rr) + Q0*Q1*Q7*(91525 + 105275*rr) + 
  Q1*Q4*Q9*(166946 + 106358*rr) + Q1*Q7^2*(19805 + 107673*rr) + 
  Q0*Q6*Q7*(-73675 + 110625*rr) + Q1^2*Q5*(-37605 + 111025*rr) + 
  Q1*Q4^2*(-30900 + 111050*rr) + Q1^2*Q3*(-53560 + 113020*rr) + 
  Q0*Q3*Q8*(106700 + 113500*rr) + Q2^2*Q6*(-69920 + 113790*rr) + 
  Q3*Q7*Q8*(-159667 + 114825*rr) + Q0*Q2*Q7*(125350 + 118700*rr) + 
  Q7^2*Q9*(97509 + 121329*rr) + Q0*Q1*Q6*(124250 + 123125*rr) + 
  Q1*Q8*Q9*(-420210 + 123366*rr) + Q6*Q7*Q8*(-165542 + 126130*rr) + 
  Q2*Q3*Q5*(-310655 + 134585*rr) + Q4*Q5*Q8*(427022 + 135018*rr) + 
  Q1*Q9^2*(71944 + 144584*rr) + Q0*Q7*Q8*(-283365 + 144735*rr) + 
  Q1*Q3*Q5*(117295 + 146135*rr) + Q6*Q8^2*(-193595 + 152993*rr) + 
  Q4*Q6*Q8*(162637 + 165513*rr) + Q0*Q3*Q7*(111375 + 165925*rr) + 
  Q2*Q9^2*(226187 + 171103*rr) + Q5*Q8*Q9*(83035 + 173871*rr) + 
  Q2*Q5*Q8*(29372 + 174048*rr) + Q2*Q4*Q7*(-118469 + 175355*rr) + 
  Q2*Q3*Q8*(42517 + 177109*rr) + Q3*Q6*Q7*(264445 + 177265*rr) + 
  Q2*Q6*Q7*(-26565 + 178783*rr) + Q7^2*Q8*(-459406 + 179882*rr) + 
  Q1*Q4*Q7*(-239406 + 181750*rr) + Q5*Q7^2*(-237341 + 186199*rr) + 
  Q4^2*Q7*(2724 + 186408*rr) + Q2*Q7*Q9*(32177 + 188445*rr) + 
  Q0*Q5*Q8*(161225 + 194275*rr) + Q6*Q9^2*(-15073 + 200491*rr) + 
  Q1*Q5*Q9*(-280911 + 230545*rr) + Q5*Q6*Q9*(-110144 + 230720*rr) + 
  Q8*Q9^2*(203040 + 319776*rr) + Q4*Q7*Q9*(-170681 + 348635*rr) + 
  Q6*Q8*Q9*(-100844 + 406036*rr), Q1^2*Q8*(238389 - 203591*rr) + 
  Q5*Q7*Q8*(-24545 - 194061*rr) + Q4*Q7^2*(407505 - 192595*rr) + 
  Q4*Q7*Q8*(-219131 - 174391*rr) + Q7^2*Q8*(-571397 - 171729*rr) + 
  Q3*Q5*Q8*(-170320 - 169540*rr) + Q1*Q3*Q9*(387325 - 169503*rr) + 
  Q5*Q8^2*(-291492 - 168748*rr) + Q1*Q7*Q9*(-194904 - 148296*rr) + 
  Q0*Q4*Q7*(298540 - 145060*rr) + Q1*Q3*Q8*(56602 - 137182*rr) + 
  Q3*Q7*Q8*(245737 - 134491*rr) + Q7*Q9^2*(269136 - 134064*rr) + 
  Q5^2*Q7*(-235946 - 131432*rr) + Q2*Q3*Q6*(60525 - 131365*rr) + 
  Q2*Q3*Q7*(172364 - 131220*rr) + Q1^2*Q7*(-5842 - 128554*rr) + 
  Q1*Q5*Q7*(-393160 - 127208*rr) + Q3*Q6*Q8*(-26384 - 126892*rr) + 
  Q5^2*Q8*(148261 - 122441*rr) + Q1*Q3*Q6*(32185 - 120135*rr) + 
  Q7*Q8*Q9*(-127227 - 117487*rr) + Q5*Q8*Q9*(-213820 - 115716*rr) + 
  Q2*Q3*Q9*(59930 - 113822*rr) + Q5*Q6*Q7*(-164618 - 103558*rr) + 
  Q6*Q7^2*(67618 - 100534*rr) + Q1*Q5*Q9*(-98157 - 99077*rr) + 
  Q1*Q2*Q5*(-246310 - 98030*rr) + Q1*Q2*Q3*(-56365 - 96795*rr) + 
  Q2*Q5*Q8*(-516813 - 92837*rr) + Q3^2*Q9*(254377 - 92387*rr) + 
  Q4*Q5^2*(78680 - 86280*rr) + Q1*Q5*Q8*(-443865 - 85561*rr) + 
  Q3*Q7^2*(69996 - 84004*rr) + Q7^2*Q9*(436038 - 83474*rr) + 
  Q2*Q7^2*(-278941 - 80745*rr) + Q0*Q4*Q9*(186380 - 80610*rr) + 
  Q2^2*Q7*(243939 - 75505*rr) + Q0*Q3*Q9*(-96975 - 74105*rr) + 
  Q0*Q9^2*(38026 - 73506*rr) + Q3^2*Q4*(99635 - 72905*rr) + 
  Q4*Q5*Q9*(-104285 - 72705*rr) + Q1^2*Q2*(-128640 - 71360*rr) + 
  Q2*Q4*Q8*(-72218 - 70486*rr) + Q6^2*Q8*(153959 - 67197*rr) + 
  Q2^2*Q5*(17410 - 65160*rr) + Q0*Q7^2*(-168800 - 64468*rr) + 
  Q4^2*Q6*(-135245 - 63515*rr) + Q0*Q5*Q9*(304595 - 62695*rr) + 
  Q0*Q2*Q9*(-155425 - 62455*rr) + Q3*Q5^2*(249045 - 62075*rr) + 
  Q2^2*Q9*(93662 - 61786*rr) + Q1*Q5*Q6*(-108080 - 61730*rr) + 
  Q4*Q6*Q7*(-418052 - 59948*rr) + Q4*Q8^2*(74488 - 59128*rr) + 
  Q0*Q1*Q4*(27175 - 55650*rr) + Q1*Q4*Q5*(-126935 - 55555*rr) + 
  Q0*Q2^2*(53350 - 55300*rr) + Q0*Q1*Q8*(420835 - 49985*rr) + 
  Q2*Q4^2*(-17265 - 47215*rr) + Q7^3*(-153269 - 46785*rr) + 
  Q2*Q5^2*(-13390 - 44620*rr) + Q0*Q1*Q2*(74250 - 44100*rr) + 
  Q0*Q2*Q6*(78925 - 43900*rr) + Q0*Q2*Q3*(166550 - 43075*rr) + 
  Q1^2*Q6*(27465 - 42025*rr) + Q0*Q1*Q3*(24825 - 41950*rr) + 
  Q1*Q2*Q9*(-53771 - 41567*rr) + Q4*Q9^2*(307337 - 41451*rr) + 
  Q8*Q9^2*(-191921 - 40685*rr) + Q4*Q8*Q9*(-348552 - 40312*rr) + 
  Q0*Q7*Q9*(225121 - 39891*rr) + Q3*Q6*Q7*(47323 - 37101*rr) + 
  Q3^2*Q5*(-73220 - 36680*rr) + Q5*Q9^2*(13150 - 33034*rr) + 
  Q2*Q4*Q7*(137298 - 32862*rr) + Q7*Q8^2*(-126839 - 31451*rr) + 
  Q0*Q6*Q8*(67705 - 30515*rr) + Q6*Q8*Q9*(-322372 - 29364*rr) + 
  Q3*Q6^2*(5500 - 28210*rr) + Q1*Q3*Q4*(-218210 - 26910*rr) + 
  Q0^2*Q8*(-46750 - 24000*rr) + Q0*Q5*Q7*(-285 - 23725*rr) + 
  Q5^3*(124950 - 23470*rr) + Q3*Q8^2*(-235617 - 22749*rr) + 
  Q6*Q9^2*(25532 - 22596*rr) + Q0*Q1*Q9*(133120 - 21570*rr) + 
  Q3^2*Q6*(-4165 - 21535*rr) + Q2*Q3*Q5*(-157180 - 21110*rr) + 
  Q0*Q3*Q6*(89025 - 20250*rr) + Q3*Q4^2*(-166705 - 20245*rr) + 
  Q1*Q8*Q9*(-177630 - 19846*rr) + Q0^2*Q6*(-82500 - 19375*rr) + 
  Q1*Q4*Q7*(21268 - 18596*rr) + Q1*Q2*Q8*(-149623 - 18323*rr) + 
  Q5^2*Q9*(-31890 - 18192*rr) + Q0^2*Q2*(-39375 - 18125*rr) + 
  Q0*Q1*Q7*(-89785 - 17435*rr) + Q1*Q5^2*(-51235 - 17035*rr) + 
  Q4^2*Q5*(-27640 - 16540*rr) + Q4*Q5*Q6*(152035 - 16385*rr) + 
  Q1^2*Q4*(-117595 - 14635*rr) + Q3*Q5*Q7*(142251 - 13473*rr) + 
  Q0*Q1^2*(-82700 - 12375*rr) + Q2^2*Q3*(116995 - 12335*rr) + 
  Q1*Q4^2*(-96000 - 12150*rr) + Q4*Q5*Q8*(275526 - 12070*rr) + 
  Q0*Q8*Q9*(-129856 - 10456*rr) + Q0^2*Q5*(58125 - 8750*rr) + 
  Q3^2*Q7*(-12709 - 7641*rr) + Q1*Q2*Q6*(-64655 - 6595*rr) + 
  Q1*Q4*Q9*(325040 - 5552*rr) + Q0*Q2*Q4*(-52700 - 5325*rr) + 
  Q1*Q6*Q8*(171374 - 5310*rr) + Q4*Q6*Q8*(-124515 - 3835*rr) + 
  Q0*Q6^2*(15525 - 2400*rr) + Q0*Q3^2*(-113775 - 2075*rr) + 
  Q5*Q6*Q9*(50009 - 583*rr) + Q4^2*Q8*(-34884 + 1398*rr) + 
  Q0*Q7*Q8*(-98475 + 1497*rr) + Q4^3*(-90380 + 2580*rr) + 
  Q0*Q5*Q8*(-86515 + 3815*rr) + Q6^2*Q9*(156156 + 3926*rr) + 
  Q5^2*Q6*(-123605 + 4335*rr) + Q2*Q3*Q8*(145970 + 5710*rr) + 
  Q0*Q6*Q9*(175000 + 6320*rr) + Q0*Q1*Q6*(150250 + 7400*rr) + 
  Q1*Q6^2*(115110 + 8600*rr) + Q2^2*Q4*(298795 + 8805*rr) + 
  Q2*Q7*Q8*(-207600 + 9824*rr) + Q2*Q6*Q9*(-54270 + 10302*rr) + 
  Q0*Q5^2*(-42525 + 14225*rr) + Q2^2*Q8*(-247262 + 14658*rr) + 
  Q2*Q6*Q7*(112852 + 16324*rr) + Q9^3*(175521 + 16701*rr) + 
  Q3^3*(-140130 + 16830*rr) + Q2^3*(-120480 + 20040*rr) + 
  Q0*Q1*Q5*(144900 + 21750*rr) + Q0^2*Q3*(6875 + 21875*rr) + 
  Q0*Q3*Q4*(-246575 + 22775*rr) + Q1^2*Q3*(-95195 + 22775*rr) + 
  Q0*Q2*Q8*(322235 + 23215*rr) + Q0*Q4*Q6*(72250 + 23575*rr) + 
  Q0^2*Q1*(-17500 + 24375*rr) + Q0^2*Q4*(-66250 + 25000*rr) + 
  Q2*Q4*Q9*(119772 + 25176*rr) + Q0*Q2*Q7*(-4425 + 26165*rr) + 
  Q0*Q4*Q8*(78505 + 26755*rr) + Q0*Q4*Q5*(135275 + 27650*rr) + 
  Q0^2*Q9*(-16500 + 32500*rr) + Q2*Q6*Q8*(228296 + 32612*rr) + 
  Q3*Q4*Q5*(9575 + 38525*rr) + Q3*Q5*Q6*(128165 + 38855*rr) + 
  Q3*Q4*Q8*(549463 + 38947*rr) + Q5*Q6^2*(-11875 + 40375*rr) + 
  Q0^2*Q7*(70125 + 40875*rr) + Q5*Q7^2*(312405 + 41649*rr) + 
  Q6^3*(45475 + 43655*rr) + Q4*Q5*Q7*(-142089 + 46567*rr) + 
  Q6^2*Q7*(-39444 + 47494*rr) + Q2*Q5*Q6*(41350 + 48610*rr) + 
  Q8^2*Q9*(-255278 + 48970*rr) + Q0*Q3*Q5*(-41175 + 50675*rr) + 
  Q1*Q2^2*(-318645 + 50905*rr) + Q0*Q4^2*(178500 + 52550*rr) + 
  Q4*Q6*Q9*(-219635 + 52657*rr) + Q4*Q6^2*(-136565 + 53105*rr) + 
  Q0*Q3*Q8*(243230 + 54580*rr) + Q2*Q6^2*(20265 + 55435*rr) + 
  Q5*Q6*Q8*(-210323 + 56897*rr) + Q1*Q3^2*(-445050 + 58310*rr) + 
  Q2*Q4*Q5*(-251165 + 59345*rr) + Q2*Q5*Q9*(70404 + 59840*rr) + 
  Q0*Q3*Q7*(54590 + 61490*rr) + Q0*Q5*Q6*(161475 + 63525*rr) + 
  Q3^2*Q8*(-366379 + 64017*rr) + Q2*Q3*Q4*(216905 + 64165*rr) + 
  Q1^2*Q9*(7795 + 64687*rr) + Q2^2*Q6*(-46590 + 65250*rr) + 
  Q3*Q9^2*(-44517 + 68175*rr) + Q0*Q8^2*(-1156 + 68204*rr) + 
  Q1^2*Q5*(145155 + 69865*rr) + Q1*Q4*Q6*(60225 + 73295*rr) + 
  Q2*Q3^2*(-15610 + 76630*rr) + Q3*Q4*Q6*(37230 + 78480*rr) + 
  Q2*Q4*Q6*(52680 + 79140*rr) + Q0*Q6*Q7*(153450 + 82190*rr) + 
  Q0*Q2*Q5*(59800 + 83775*rr) + Q1*Q4*Q8*(359238 + 85290*rr) + 
  Q1*Q2*Q4*(-138530 + 87110*rr) + Q1*Q7^2*(-49859 + 87593*rr) + 
  Q1^3*(-51350 + 92030*rr) + Q2*Q8^2*(-110320 + 92096*rr) + 
  Q1*Q9^2*(-78927 + 94765*rr) + Q4^2*Q9*(-256528 + 97046*rr) + 
  Q3*Q4*Q7*(33320 + 97844*rr) + Q1*Q6*Q7*(-274348 + 101368*rr) + 
  Q8^3*(-521366 + 102594*rr) + Q1*Q3*Q7*(45881 + 103797*rr) + 
  Q6*Q7*Q8*(-2509 + 105559*rr) + Q6*Q8^2*(-115195 + 107489*rr) + 
  Q5*Q7*Q9*(-367983 + 109181*rr) + Q1*Q2*Q7*(321974 + 118758*rr) + 
  Q3*Q7*Q9*(148692 + 121876*rr) + Q1*Q3*Q5*(149875 + 122755*rr) + 
  Q1*Q6*Q9*(69006 + 125310*rr) + Q3*Q6*Q9*(45840 + 126132*rr) + 
  Q2*Q9^2*(-194459 + 126209*rr) + Q6*Q7*Q9*(-128044 + 127988*rr) + 
  Q3*Q5*Q9*(-52581 + 129303*rr) + Q4^2*Q7*(409236 + 133782*rr) + 
  Q2*Q8*Q9*(99326 + 135606*rr) + Q3*Q8*Q9*(243924 + 140660*rr) + 
  Q2*Q7*Q9*(161766 + 147038*rr) + Q1*Q7*Q8*(-218253 + 185863*rr) + 
  Q1*Q8^2*(-328503 + 189301*rr) + Q3*Q4*Q9*(-97905 + 224719*rr) + 
  Q2*Q5*Q7*(96062 + 224894*rr) + Q4*Q7*Q9*(136144 + 277856*rr), 
 Q2*Q5*Q8*(-556749 - 315157*rr) + Q4*Q9^2*(478094 - 313722*rr) + 
  Q7^2*Q8*(30468 - 300172*rr) + Q3*Q6*Q8*(234689 - 242195*rr) + 
  Q5^2*Q8*(176103 - 242033*rr) + Q3*Q7*Q8*(540731 - 237313*rr) + 
  Q1*Q7*Q9*(41384 - 224168*rr) + Q1*Q7^2*(-183737 - 204117*rr) + 
  Q7^3*(-301372 - 199180*rr) + Q1*Q9^2*(-69012 - 194980*rr) + 
  Q4*Q7^2*(368817 - 194339*rr) + Q1*Q8*Q9*(600600 - 192888*rr) + 
  Q3*Q7^2*(109484 - 178564*rr) + Q5*Q7*Q9*(-126606 - 173926*rr) + 
  Q7*Q9^2*(-581947 - 165743*rr) + Q5*Q7^2*(340296 - 161800*rr) + 
  Q3*Q6*Q7*(-135253 - 155289*rr) + Q1*Q2*Q3*(148105 - 151345*rr) + 
  Q2*Q3*Q9*(206311 - 147629*rr) + Q7^2*Q9*(217390 - 147018*rr) + 
  Q0*Q5*Q9*(-214830 - 144770*rr) + Q1*Q5*Q6*(15235 - 144105*rr) + 
  Q1*Q3*Q6*(42420 - 138220*rr) + Q1*Q4*Q7*(552668 - 136676*rr) + 
  Q2*Q4*Q8*(228320 - 135888*rr) + Q0*Q1*Q4*(166800 - 131400*rr) + 
  Q3*Q8^2*(-139885 - 129753*rr) + Q6*Q8*Q9*(-47682 - 129178*rr) + 
  Q2*Q5^2*(151455 - 121485*rr) + Q8*Q9^2*(-71023 - 117715*rr) + 
  Q0*Q5*Q8*(37660 - 115360*rr) + Q6*Q7^2*(-74896 - 114992*rr) + 
  Q1*Q5*Q9*(-216754 - 110738*rr) + Q2*Q7*Q8*(-23504 - 109648*rr) + 
  Q1^2*Q6*(-38835 - 108785*rr) + Q0*Q1*Q6*(-9875 - 108100*rr) + 
  Q4^2*Q7*(63052 - 107462*rr) + Q6*Q8^2*(38322 - 107158*rr) + 
  Q4*Q6*Q9*(80295 - 105717*rr) + Q1*Q4*Q9*(446566 - 104178*rr) + 
  Q2^2*Q4*(-178580 - 103020*rr) + Q2*Q9^2*(-114400 - 101664*rr) + 
  Q1^2*Q7*(-126070 - 97454*rr) + Q3*Q5^2*(-37215 - 90605*rr) + 
  Q2*Q3*Q5*(148935 - 86855*rr) + Q4*Q8^2*(-196010 - 85026*rr) + 
  Q2*Q4*Q5*(132600 - 82960*rr) + Q0*Q1*Q7*(-321760 - 79710*rr) + 
  Q1^3*(-66470 - 78250*rr) + Q0*Q1*Q8*(110735 - 76185*rr) + 
  Q1^2*Q2*(-119800 - 76020*rr) + Q2*Q8^2*(-421794 - 73754*rr) + 
  Q1*Q6*Q8*(-50726 - 72974*rr) + Q4^2*Q8*(-299061 - 71279*rr) + 
  Q2*Q3*Q6*(-26970 - 69930*rr) + Q4*Q6*Q7*(-168066 - 69506*rr) + 
  Q2*Q4^2*(53700 - 69490*rr) + Q0*Q4*Q9*(214205 - 69335*rr) + 
  Q0*Q3*Q7*(48815 - 68285*rr) + Q1*Q2*Q7*(88267 - 67617*rr) + 
  Q4^3*(282135 - 64905*rr) + Q0*Q7*Q8*(110815 - 62813*rr) + 
  Q1^2*Q5*(137940 - 62770*rr) + Q3*Q5*Q6*(-87390 - 61800*rr) + 
  Q0*Q2*Q3*(125800 - 61200*rr) + Q0*Q3*Q9*(48700 - 60780*rr) + 
  Q1*Q2*Q6*(-17960 - 60170*rr) + Q1*Q4^2*(-132670 - 58690*rr) + 
  Q2*Q3*Q8*(71743 - 56701*rr) + Q1*Q2*Q4*(155900 - 55790*rr) + 
  Q0*Q4*Q8*(167130 - 51670*rr) + Q0*Q2^2*(216725 - 50425*rr) + 
  Q1*Q5^2*(-244885 - 49995*rr) + Q3^2*Q4*(12190 - 47890*rr) + 
  Q0*Q6*Q8*(-144745 - 45465*rr) + Q2^2*Q7*(-3399 - 45107*rr) + 
  Q5*Q6*Q9*(329709 - 42875*rr) + Q1*Q3^2*(-53570 - 41850*rr) + 
  Q0*Q6^2*(-150725 - 41275*rr) + Q0*Q8^2*(-39061 - 39621*rr) + 
  Q3*Q6*Q9*(-208626 - 37410*rr) + Q0^2*Q2*(7500 - 36875*rr) + 
  Q0*Q2*Q7*(32500 - 36360*rr) + Q3*Q7*Q9*(-27298 - 35514*rr) + 
  Q6^2*Q7*(143651 - 34337*rr) + Q4*Q6^2*(65380 - 32620*rr) + 
  Q0*Q4*Q5*(171150 - 32475*rr) + Q5*Q9^2*(72801 - 32371*rr) + 
  Q0^2*Q3*(56875 - 31250*rr) + Q2^2*Q3*(800 - 28640*rr) + 
  Q5*Q6*Q7*(-169010 - 28010*rr) + Q6*Q7*Q9*(-44353 - 27661*rr) + 
  Q0*Q2*Q4*(2175 - 24575*rr) + Q1^2*Q3*(262590 - 24370*rr) + 
  Q0^2*Q7*(3250 - 23500*rr) + Q3*Q4*Q8*(429979 - 22425*rr) + 
  Q2^2*Q5*(-314945 - 21225*rr) + Q3*Q5*Q8*(27960 - 21104*rr) + 
  Q0*Q1*Q2*(-10500 - 20475*rr) + Q1*Q6^2*(107380 - 20420*rr) + 
  Q0^2*Q8*(53875 - 19625*rr) + Q2*Q6*Q7*(-268339 - 17607*rr) + 
  Q5^2*Q9*(-48969 - 16709*rr) + Q5^2*Q6*(-65935 - 16265*rr) + 
  Q5^3*(247475 - 15355*rr) + Q2*Q7^2*(-396776 - 14728*rr) + 
  Q0*Q3*Q4*(37675 - 14100*rr) + Q0*Q1*Q3*(-183800 - 14075*rr) + 
  Q2*Q3*Q4*(-105485 - 12685*rr) + Q3*Q5*Q7*(76556 - 12652*rr) + 
  Q6^2*Q8*(260279 - 12259*rr) + Q4*Q5^2*(14210 - 11750*rr) + 
  Q0^2*Q4*(40000 - 9375*rr) + Q0*Q7^2*(206500 - 8848*rr) + 
  Q2*Q4*Q7*(20939 - 7857*rr) + Q0^2*Q9*(129125 - 5625*rr) + 
  Q0^2*Q1*(1250 - 625*rr) + Q5*Q8*Q9*(-188107 + 177*rr) + 
  Q0*Q2*Q9*(-155725 + 445*rr) + Q0*Q3*Q6*(200900 + 500*rr) + 
  Q3*Q6^2*(113320 + 850*rr) + Q0*Q5*Q7*(-53060 + 1850*rr) + 
  Q0*Q5^2*(161850 + 2100*rr) + Q2*Q4*Q6*(-67305 + 2485*rr) + 
  Q5^2*Q7*(-266133 + 3625*rr) + Q4^2*Q5*(113515 + 3825*rr) + 
  Q4*Q5*Q6*(102430 + 5520*rr) + Q2^3*(37120 + 6480*rr) + 
  Q3^3*(620 + 8420*rr) + Q0*Q2*Q6*(197925 + 9600*rr) + 
  Q3^2*Q6*(-73305 + 13035*rr) + Q0^2*Q5*(48750 + 13125*rr) + 
  Q6^3*(-201275 + 13455*rr) + Q1*Q6*Q9*(119219 + 14935*rr) + 
  Q5*Q7*Q8*(24873 + 15845*rr) + Q4*Q5*Q9*(52735 + 15947*rr) + 
  Q1^2*Q8*(-30318 + 16330*rr) + Q3*Q9^2*(-311234 + 16518*rr) + 
  Q0*Q1*Q9*(-220230 + 17130*rr) + Q0*Q3*Q8*(157805 + 18355*rr) + 
  Q0*Q9^2*(158426 + 23554*rr) + Q4*Q5*Q7*(-189384 + 24100*rr) + 
  Q5*Q6*Q8*(-69959 + 25237*rr) + Q3*Q4*Q5*(223650 + 25310*rr) + 
  Q0^2*Q6*(26875 + 27500*rr) + Q0*Q5*Q6*(10975 + 28275*rr) + 
  Q5*Q8^2*(-340624 + 30528*rr) + Q3*Q8*Q9*(105640 + 31944*rr) + 
  Q0*Q4*Q7*(193115 + 33415*rr) + Q0*Q4*Q6*(163000 + 36200*rr) + 
  Q1^2*Q9*(-178993 + 37371*rr) + Q0*Q1*Q5*(89525 + 38750*rr) + 
  Q8^3*(178678 + 38878*rr) + Q1*Q4*Q8*(130262 + 39834*rr) + 
  Q4*Q7*Q9*(185132 + 40476*rr) + Q0*Q3^2*(-148525 + 41425*rr) + 
  Q2^2*Q6*(22025 + 42425*rr) + Q0*Q4^2*(84625 + 44050*rr) + 
  Q1*Q5*Q8*(-263759 + 44333*rr) + Q1*Q4*Q6*(232755 + 44525*rr) + 
  Q3^2*Q5*(-157490 + 46290*rr) + Q4^2*Q9*(154302 + 48126*rr) + 
  Q1*Q3*Q4*(-263990 + 50150*rr) + Q2*Q6*Q9*(324888 + 52260*rr) + 
  Q1*Q2^2*(-123950 + 55910*rr) + Q2*Q3^2*(-50580 + 56660*rr) + 
  Q1^2*Q4*(146245 + 56945*rr) + Q1*Q2*Q5*(-404665 + 57095*rr) + 
  Q0*Q6*Q7*(121625 + 62865*rr) + Q0*Q1^2*(-187450 + 63000*rr) + 
  Q2^2*Q9*(137801 + 63525*rr) + Q0*Q3*Q5*(193575 + 63550*rr) + 
  Q1*Q3*Q8*(-83836 + 65836*rr) + Q0*Q8*Q9*(-619171 + 65969*rr) + 
  Q4*Q6*Q8*(-43726 + 66422*rr) + Q1*Q4*Q5*(-56875 + 66575*rr) + 
  Q9^3*(221211 + 70671*rr) + Q0*Q2*Q5*(-111575 + 71150*rr) + 
  Q4^2*Q6*(-305 + 71235*rr) + Q7*Q8^2*(-86518 + 73058*rr) + 
  Q2*Q4*Q9*(-333436 + 75180*rr) + Q2*Q6*Q8*(-187190 + 81442*rr) + 
  Q5*Q6^2*(80985 + 81565*rr) + Q3*Q4*Q6*(89740 + 81980*rr) + 
  Q3^2*Q8*(-321713 + 82299*rr) + Q4*Q5*Q8*(175893 + 83913*rr) + 
  Q0*Q7*Q9*(335056 + 87364*rr) + Q1*Q8^2*(-45402 + 89518*rr) + 
  Q2*Q6^2*(124965 + 92575*rr) + Q3*Q4^2*(-160110 + 99920*rr) + 
  Q1*Q2*Q9*(-109562 + 99934*rr) + Q3^2*Q7*(-53172 + 107676*rr) + 
  Q7*Q8*Q9*(-368969 + 108891*rr) + Q3*Q4*Q9*(-183262 + 110410*rr) + 
  Q1*Q3*Q9*(23506 + 111914*rr) + Q6*Q9^2*(276514 + 118202*rr) + 
  Q2*Q8*Q9*(49783 + 118619*rr) + Q3^2*Q9*(225229 + 132241*rr) + 
  Q2*Q5*Q6*(-14265 + 139685*rr) + Q8^2*Q9*(-92166 + 140178*rr) + 
  Q1*Q2*Q8*(-248528 + 140480*rr) + Q2*Q3*Q7*(-42249 + 140571*rr) + 
  Q2*Q5*Q7*(202235 + 147095*rr) + Q0*Q6*Q9*(-241600 + 150120*rr) + 
  Q0*Q2*Q8*(220285 + 159315*rr) + Q2*Q5*Q9*(113974 + 159334*rr) + 
  Q2^2*Q8*(-212438 + 170842*rr) + Q1*Q7*Q8*(286213 + 171617*rr) + 
  Q1*Q3*Q5*(-79285 + 172415*rr) + Q4*Q8*Q9*(-77700 + 181580*rr) + 
  Q3*Q5*Q9*(-216712 + 186248*rr) + Q6^2*Q9*(-188777 + 201721*rr) + 
  Q4*Q7*Q8*(-393112 + 226688*rr) + Q6*Q7*Q8*(295332 + 227236*rr) + 
  Q1*Q6*Q7*(42158 + 231810*rr) + Q3*Q4*Q7*(240766 + 251794*rr) + 
  Q1*Q5*Q7*(-11102 + 257762*rr) + Q2*Q7*Q9*(-102344 + 272072*rr) + 
  Q1*Q3*Q7*(280115 + 366191*rr), Q2*Q5*Q9*(-150303 - 235327*rr) + 
  Q4*Q5*Q8*(185536 - 203708*rr) + Q2*Q7*Q9*(213308 - 189460*rr) + 
  Q3*Q5*Q9*(104009 - 188615*rr) + Q1*Q7*Q8*(49304 - 167032*rr) + 
  Q2*Q4*Q7*(-184097 - 159017*rr) + Q1*Q5*Q7*(243006 - 156686*rr) + 
  Q0*Q7*Q8*(-235500 - 130344*rr) + Q1*Q6*Q7*(-157106 - 122522*rr) + 
  Q5*Q8*Q9*(-25425 - 120421*rr) + Q1^2*Q3*(-102220 - 118000*rr) + 
  Q2*Q4*Q9*(46451 - 116449*rr) + Q7^2*Q9*(-113427 - 106823*rr) + 
  Q1*Q5*Q8*(135376 - 99404*rr) + Q0*Q4*Q9*(-61585 - 96155*rr) + 
  Q6^2*Q9*(225099 - 93929*rr) + Q2*Q7*Q8*(172914 - 92710*rr) + 
  Q2*Q9^2*(-2148 - 86772*rr) + Q0*Q5*Q8*(-110245 - 85855*rr) + 
  Q0*Q7*Q9*(-132242 - 85278*rr) + Q4*Q8^2*(-327028 - 79508*rr) + 
  Q4^2*Q6*(-20820 - 78630*rr) + Q6*Q7^2*(136937 - 76011*rr) + 
  Q2*Q5*Q7*(201732 - 75964*rr) + Q3*Q7*Q8*(194648 - 74936*rr) + 
  Q1*Q4*Q5*(-40680 - 73640*rr) + Q3*Q4*Q7*(60454 - 73334*rr) + 
  Q2*Q8^2*(348251 - 68257*rr) + Q4*Q6*Q8*(-183759 - 68151*rr) + 
  Q0*Q6*Q7*(261225 - 67905*rr) + Q6*Q9^2*(-102326 - 67134*rr) + 
  Q1^2*Q4*(260405 - 64295*rr) + Q2*Q3^2*(201085 - 63425*rr) + 
  Q3^2*Q9*(-55927 - 61075*rr) + Q0*Q4*Q8*(-104485 - 60085*rr) + 
  Q1*Q4*Q8*(-129955 - 60071*rr) + Q8^2*Q9*(-161404 - 58444*rr) + 
  Q3*Q5*Q7*(243877 - 57011*rr) + Q0*Q2*Q3*(4025 - 56725*rr) + 
  Q5*Q6^2*(-93240 - 56430*rr) + Q0*Q7^2*(124040 - 55424*rr) + 
  Q5*Q6*Q8*(-116796 - 54720*rr) + Q0^2*Q9*(-17000 - 51250*rr) + 
  Q3*Q4*Q5*(-149430 - 48060*rr) + Q3*Q4*Q9*(-178742 - 47590*rr) + 
  Q0*Q2*Q5*(7150 - 47175*rr) + Q2^2*Q3*(123235 - 46855*rr) + 
  Q1*Q3*Q9*(39139 - 46625*rr) + Q0*Q5^2*(61925 - 45075*rr) + 
  Q0*Q3*Q8*(146065 - 42935*rr) + Q1^2*Q7*(-76782 - 40174*rr) + 
  Q0*Q6*Q9*(-2500 - 39490*rr) + Q0*Q3*Q7*(-137755 - 39455*rr) + 
  Q1*Q4*Q6*(19975 - 39305*rr) + Q2*Q4*Q6*(29415 - 39125*rr) + 
  Q8^3*(-66010 - 38002*rr) + Q0*Q3*Q5*(153850 - 37725*rr) + 
  Q3*Q7^2*(-115378 - 34426*rr) + Q9^3*(73144 - 33512*rr) + 
  Q0*Q4^2*(-260750 - 33225*rr) + Q0*Q5*Q7*(190870 - 32200*rr) + 
  Q0*Q2*Q8*(-47320 - 29930*rr) + Q0*Q3*Q4*(-149975 - 29675*rr) + 
  Q1*Q8^2*(-111225 - 28469*rr) + Q0*Q3*Q6*(146075 - 28000*rr) + 
  Q0*Q2*Q9*(287675 - 27115*rr) + Q0*Q4*Q5*(-133050 - 26300*rr) + 
  Q4*Q5^2*(111875 - 24505*rr) + Q5^2*Q7*(-41579 - 24143*rr) + 
  Q4*Q9^2*(6331 - 24081*rr) + Q1*Q8*Q9*(-23010 - 23690*rr) + 
  Q3*Q4*Q6*(-40660 - 23650*rr) + Q2*Q4^2*(102790 - 21790*rr) + 
  Q2^2*Q4*(11205 - 20725*rr) + Q0*Q1*Q2*(54000 - 20300*rr) + 
  Q3*Q6^2*(-35335 - 20115*rr) + Q5^2*Q8*(-174841 - 20097*rr) + 
  Q3*Q6*Q9*(-277130 - 19326*rr) + Q2^3*(106580 - 17080*rr) + 
  Q1*Q7^2*(146616 - 16488*rr) + Q2*Q6*Q9*(29892 - 16428*rr) + 
  Q5^3*(101175 - 15305*rr) + Q4^2*Q9*(-337331 - 14767*rr) + 
  Q2*Q6*Q7*(-88668 - 13776*rr) + Q1*Q2*Q4*(44685 - 12685*rr) + 
  Q0^2*Q3*(-57500 - 12500*rr) + Q1*Q3*Q7*(184163 - 12473*rr) + 
  Q4*Q6*Q7*(135515 - 10821*rr) + Q4*Q7*Q8*(474479 - 10333*rr) + 
  Q1*Q2^2*(70560 - 10060*rr) + Q0*Q1*Q6*(-75000 - 10050*rr) + 
  Q0*Q3^2*(-54325 - 9975*rr) + Q0^2*Q4*(-8125 - 9375*rr) + 
  Q3^2*Q6*(92250 - 9350*rr) + Q2*Q5^2*(-188455 - 9155*rr) + 
  Q4^3*(-184670 - 8200*rr) + Q0^2*Q6*(108750 - 8125*rr) + 
  Q2*Q8*Q9*(-194753 - 7373*rr) + Q3*Q4*Q8*(-197946 - 5842*rr) + 
  Q0*Q2*Q7*(112750 - 5480*rr) + Q1*Q3*Q5*(14320 - 5020*rr) + 
  Q1*Q2*Q7*(-59869 - 4289*rr) + Q3*Q5*Q8*(-108824 - 3744*rr) + 
  Q0*Q3*Q9*(450 - 3090*rr) + Q2*Q6^2*(-27770 - 2640*rr) + 
  Q6*Q8*Q9*(73760 - 960*rr) + Q2*Q5*Q6*(-66930 + 250*rr) + 
  Q3*Q7*Q9*(-156142 + 394*rr) + Q2^2*Q6*(105970 + 780*rr) + 
  Q1*Q6^2*(13360 + 1530*rr) + Q6*Q7*Q8*(-420577 + 2659*rr) + 
  Q3^2*Q4*(-69750 + 2900*rr) + Q7*Q9^2*(229125 + 3153*rr) + 
  Q5^2*Q9*(167711 + 4097*rr) + Q3*Q5*Q6*(41290 + 4490*rr) + 
  Q0*Q4*Q6*(230000 + 4725*rr) + Q4*Q5*Q7*(281184 + 5220*rr) + 
  Q0*Q8^2*(-249568 + 6172*rr) + Q4*Q6^2*(-37655 + 6315*rr) + 
  Q0^2*Q1*(-2500 + 7500*rr) + Q0^2*Q2*(63125 + 8125*rr) + 
  Q2^2*Q8*(74615 + 8435*rr) + Q6^2*Q7*(-60679 + 8823*rr) + 
  Q1*Q3*Q6*(-181405 + 10435*rr) + Q6^2*Q8*(-195220 + 12022*rr) + 
  Q2*Q3*Q7*(-215031 + 14885*rr) + Q1*Q3*Q8*(-81423 + 15301*rr) + 
  Q1^2*Q9*(162332 + 16220*rr) + Q1^2*Q2*(-111490 + 16510*rr) + 
  Q3^3*(-37590 + 16650*rr) + Q0*Q2^2*(-167200 + 16725*rr) + 
  Q0^2*Q7*(-12125 + 17625*rr) + Q6*Q7*Q9*(358871 + 18755*rr) + 
  Q5^2*Q6*(-68535 + 19255*rr) + Q6^3*(38660 + 19390*rr) + 
  Q0*Q1^2*(277150 + 20750*rr) + Q0*Q8*Q9*(66452 + 20932*rr) + 
  Q1^2*Q8*(43261 + 21185*rr) + Q3^2*Q7*(66180 + 21812*rr) + 
  Q4*Q6*Q9*(133376 + 21876*rr) + Q1*Q7*Q9*(-121770 + 23086*rr) + 
  Q1*Q4*Q9*(-119171 + 23209*rr) + Q1^3*(-140620 + 23300*rr) + 
  Q2^2*Q9*(-228462 + 23722*rr) + Q4^2*Q5*(77810 + 24650*rr) + 
  Q0^2*Q5*(-113125 + 26875*rr) + Q2*Q7^2*(-60907 + 27681*rr) + 
  Q2*Q4*Q5*(-56335 + 28935*rr) + Q1*Q2*Q3*(122225 + 32655*rr) + 
  Q1*Q6*Q9*(-63893 + 32671*rr) + Q1^2*Q6*(-40020 + 32780*rr) + 
  Q3*Q5^2*(107340 + 34520*rr) + Q0*Q1*Q9*(49860 + 35690*rr) + 
  Q8*Q9^2*(16604 + 37036*rr) + Q0*Q1*Q8*(-34795 + 37095*rr) + 
  Q3*Q8*Q9*(-581500 + 38180*rr) + Q1*Q2*Q6*(45190 + 39050*rr) + 
  Q1*Q3*Q4*(312115 + 41205*rr) + Q1*Q2*Q5*(-12005 + 42005*rr) + 
  Q5*Q6*Q7*(103473 + 43705*rr) + Q1*Q2*Q9*(69250 + 43786*rr) + 
  Q2*Q3*Q6*(136610 + 43790*rr) + Q2*Q3*Q8*(52084 + 43848*rr) + 
  Q0^2*Q8*(48500 + 44250*rr) + Q0*Q6*Q8*(176015 + 45155*rr) + 
  Q0*Q1*Q5*(-23925 + 45625*rr) + Q0*Q2*Q6*(125150 + 45800*rr) + 
  Q0*Q1*Q3*(-23525 + 47275*rr) + Q4*Q5*Q6*(-70545 + 47305*rr) + 
  Q0*Q6^2*(32450 + 47550*rr) + Q1*Q5*Q9*(175815 + 50755*rr) + 
  Q4^2*Q8*(182853 + 55029*rr) + Q0*Q9^2*(-166557 + 55047*rr) + 
  Q2^2*Q5*(-22530 + 55610*rr) + Q2^2*Q7*(-108250 + 56622*rr) + 
  Q5*Q8^2*(65512 + 59568*rr) + Q1^2*Q5*(-134185 + 62015*rr) + 
  Q3*Q9^2*(-24611 + 62921*rr) + Q1*Q5^2*(-14630 + 63200*rr) + 
  Q3*Q4^2*(1120 + 64650*rr) + Q3^2*Q5*(-186935 + 66435*rr) + 
  Q5*Q7^2*(-68707 + 68457*rr) + Q0*Q5*Q9*(300260 + 68640*rr) + 
  Q2*Q3*Q5*(-88815 + 71215*rr) + Q1*Q4^2*(-51860 + 73300*rr) + 
  Q1*Q6*Q8*(26166 + 74198*rr) + Q3*Q6*Q7*(-265388 + 74860*rr) + 
  Q1*Q4*Q7*(-44687 + 75201*rr) + Q5*Q6*Q9*(-243065 + 75223*rr) + 
  Q0*Q4*Q7*(-55580 + 79170*rr) + Q4*Q7*Q9*(138186 + 82130*rr) + 
  Q1*Q3^2*(6140 + 82780*rr) + Q3^2*Q8*(226386 + 84066*rr) + 
  Q7^2*Q8*(1521 + 85837*rr) + Q2*Q4*Q8*(-205785 + 86679*rr) + 
  Q4*Q7^2*(30958 + 88422*rr) + Q1*Q5*Q6*(-93940 + 89400*rr) + 
  Q6*Q8^2*(-278767 + 89485*rr) + Q2*Q3*Q9*(-39984 + 91248*rr) + 
  Q3*Q6*Q8*(-256172 + 93408*rr) + Q0*Q1*Q7*(-39455 + 98145*rr) + 
  Q4*Q5*Q9*(149243 + 102243*rr) + Q4*Q8*Q9*(163048 + 102680*rr) + 
  Q3*Q8^2*(88033 + 103421*rr) + Q2*Q6*Q8*(103765 + 103449*rr) + 
  Q4^2*Q7*(-186372 + 108192*rr) + Q1*Q2*Q8*(169829 + 108673*rr) + 
  Q1*Q9^2*(74392 + 112824*rr) + Q0*Q2*Q4*(47525 + 114400*rr) + 
  Q2*Q3*Q4*(5545 + 118675*rr) + Q7^3*(30978 + 122682*rr) + 
  Q5*Q9^2*(18752 + 137264*rr) + Q0*Q5*Q6*(-25700 + 138950*rr) + 
  Q0*Q1*Q4*(-222100 + 145925*rr) + Q5*Q7*Q8*(-292048 + 163872*rr) + 
  Q5*Q7*Q9*(145121 + 164237*rr) + Q2*Q5*Q8*(185959 + 173123*rr) + 
  Q7*Q8^2*(380533 + 202497*rr) + Q7*Q8*Q9*(351873 + 235773*rr), 
 -8320*Q5^3 + Q7*Q8^2*(-64018 - 231914*rr) + Q3*Q8*Q9*(383422 - 180586*rr) + 
  Q0*Q1*Q7*(-54110 - 160610*rr) + Q3*Q7*Q8*(-646346 - 158850*rr) + 
  Q0*Q1*Q4*(229675 - 154525*rr) + Q1*Q3*Q7*(-225276 - 152316*rr) + 
  Q1*Q7^2*(-179923 - 136343*rr) + Q3*Q5*Q7*(100238 - 127630*rr) + 
  Q1*Q4*Q7*(324251 - 122637*rr) + Q1^2*Q9*(-161459 - 122615*rr) + 
  Q1*Q2*Q8*(-120982 - 121846*rr) + Q2*Q5*Q8*(-126196 - 121196*rr) + 
  Q3*Q4*Q8*(-123192 - 119944*rr) + Q4^2*Q8*(-3234 - 116958*rr) + 
  Q1*Q6*Q8*(37055 - 108793*rr) + Q1^2*Q4*(24535 - 107395*rr) + 
  Q2*Q4*Q8*(-78157 - 105013*rr) + Q2^2*Q5*(-119295 - 102545*rr) + 
  Q4*Q7*Q8*(-510137 - 95957*rr) + Q0*Q5*Q6*(-18400 - 94475*rr) + 
  Q2*Q3*Q8*(39456 - 91840*rr) + Q7^3*(44319 - 91133*rr) + 
  Q7*Q9^2*(-178231 - 90619*rr) + Q5^2*Q8*(32892 - 89540*rr) + 
  Q3*Q4*Q9*(133789 - 89035*rr) + Q0*Q7*Q9*(-205234 - 87626*rr) + 
  Q1*Q4*Q9*(406533 - 84107*rr) + Q0*Q1*Q8*(-147315 - 80785*rr) + 
  Q1*Q7*Q9*(385724 - 78948*rr) + Q4*Q9^2*(93082 - 78142*rr) + 
  Q3*Q5*Q6*(-71935 - 72295*rr) + Q1*Q2*Q5*(224440 - 67480*rr) + 
  Q0*Q2^2*(131475 - 64675*rr) + Q4*Q8*Q9*(295101 - 64183*rr) + 
  Q4*Q6*Q9*(204420 - 63280*rr) + Q1^2*Q7*(-37853 - 61641*rr) + 
  Q0*Q1*Q5*(-4475 - 60250*rr) + Q3^2*Q8*(-207273 - 58861*rr) + 
  Q2*Q8*Q9*(325514 - 58254*rr) + Q1*Q3*Q4*(-246775 - 57875*rr) + 
  Q0*Q6*Q7*(22050 - 57860*rr) + Q2*Q4*Q5*(47405 - 57615*rr) + 
  Q0*Q2*Q4*(77925 - 57325*rr) + Q3^2*Q6*(-11055 - 55155*rr) + 
  Q7*Q8*Q9*(-446046 - 51846*rr) + Q3*Q5^2*(-116430 - 51550*rr) + 
  Q6*Q7*Q9*(-79894 - 51270*rr) + Q1*Q4*Q6*(87470 - 50430*rr) + 
  Q2*Q4*Q9*(5975 - 49385*rr) + Q3*Q4^2*(-170900 - 47680*rr) + 
  Q0*Q6*Q9*(137350 - 47630*rr) + Q3*Q7*Q9*(-121526 - 43358*rr) + 
  Q1*Q3^2*(123205 - 42485*rr) + Q3*Q6*Q8*(68336 - 42432*rr) + 
  Q8^3*(356393 - 41243*rr) + Q4*Q7*Q9*(30490 - 40462*rr) + 
  Q2*Q3*Q9*(-119254 - 40206*rr) + Q5^2*Q6*(12835 - 38475*rr) + 
  Q6*Q7*Q8*(498767 - 37853*rr) + Q0*Q9^2*(-27819 - 37631*rr) + 
  Q1*Q2^2*(-80495 - 37545*rr) + Q1*Q2*Q9*(-23843 - 37159*rr) + 
  Q3^2*Q9*(-11236 - 36508*rr) + Q1*Q2*Q6*(7185 - 36375*rr) + 
  Q3^2*Q5*(39745 - 35425*rr) + Q6*Q8^2*(278008 - 33960*rr) + 
  Q1*Q9^2*(79860 - 33884*rr) + Q3^2*Q4*(133990 - 33530*rr) + 
  Q4*Q6^2*(-52580 - 33450*rr) + Q1*Q5*Q7*(31841 - 33207*rr) + 
  Q0*Q3*Q9*(29550 - 31830*rr) + Q2*Q7^2*(84618 - 31038*rr) + 
  Q1^2*Q8*(18562 - 30214*rr) + Q0*Q6^2*(51900 - 29775*rr) + 
  Q4^2*Q5*(-147600 - 28880*rr) + Q1*Q4^2*(213090 - 26700*rr) + 
  Q3*Q5*Q9*(-97308 - 25488*rr) + Q0*Q1*Q2*(-117750 - 25350*rr) + 
  Q0*Q5*Q7*(-15110 - 23450*rr) + Q0*Q4*Q6*(-94750 - 23300*rr) + 
  Q1*Q5*Q6*(174735 - 21105*rr) + Q3*Q4*Q5*(102795 - 19915*rr) + 
  Q8^2*Q9*(107505 - 19571*rr) + Q4*Q5^2*(-60225 - 19315*rr) + 
  Q2*Q8^2*(-453719 - 18907*rr) + Q0^2*Q3*(35000 - 18750*rr) + 
  Q2*Q4*Q6*(69940 - 18750*rr) + Q0*Q2*Q7*(-28350 - 18460*rr) + 
  Q1*Q2*Q4*(-292545 - 15895*rr) + Q5*Q9^2*(-74973 - 14777*rr) + 
  Q3^2*Q7*(26454 - 14314*rr) + Q1*Q2*Q3*(-3430 - 13090*rr) + 
  Q2*Q5^2*(149530 - 12090*rr) + Q2^2*Q7*(309979 - 11169*rr) + 
  Q1^2*Q6*(-59750 - 10470*rr) + Q2*Q6*Q9*(132003 - 9377*rr) + 
  Q1*Q5*Q9*(-277809 - 8997*rr) + Q0^2*Q8*(8875 - 8375*rr) + 
  Q2*Q3*Q5*(78990 - 7230*rr) + Q5*Q8^2*(-16549 - 6737*rr) + 
  Q5^2*Q7*(-237873 - 6729*rr) + Q0^2*Q4*(-31875 - 6250*rr) + 
  Q0*Q2*Q6*(-141575 - 6150*rr) + Q5*Q7*Q8*(300510 - 5834*rr) + 
  Q2*Q9^2*(453465 - 5787*rr) + Q0^2*Q5*(39375 - 5625*rr) + 
  Q0*Q1*Q3*(172825 - 4825*rr) + Q6^3*(-46960 - 4350*rr) + 
  Q2^2*Q8*(-126954 - 4218*rr) + Q0^2*Q7*(-74875 - 4125*rr) + 
  Q0*Q3^2*(42350 - 3700*rr) + Q0*Q3*Q8*(345005 - 3295*rr) + 
  Q5*Q7*Q9*(-54646 - 1934*rr) + Q1^3*(-180060 - 1520*rr) + 
  Q0*Q4*Q9*(-90220 + 1240*rr) + Q2*Q6^2*(3265 + 1285*rr) + 
  Q0*Q2*Q3*(37300 + 5425*rr) + Q0*Q4*Q8*(110355 + 6205*rr) + 
  Q2*Q6*Q8*(137933 + 6253*rr) + Q4*Q5*Q6*(-87355 + 6305*rr) + 
  Q1*Q8^2*(260917 + 6417*rr) + Q0^2*Q2*(-30000 + 6875*rr) + 
  Q6^2*Q7*(-154808 + 6890*rr) + Q0*Q4*Q5*(104400 + 8525*rr) + 
  Q0^2*Q9*(111000 + 8750*rr) + Q1*Q6*Q9*(-70725 + 9959*rr) + 
  Q0*Q5*Q9*(-445530 + 10080*rr) + Q2*Q3*Q4*(-44605 + 10915*rr) + 
  Q1*Q6^2*(-22440 + 11440*rr) + Q0*Q7*Q8*(101055 + 12727*rr) + 
  Q0*Q3*Q6*(-90975 + 15875*rr) + Q0*Q5^2*(-68900 + 16100*rr) + 
  Q6^2*Q9*(-127326 + 17020*rr) + Q1*Q5^2*(9775 + 17945*rr) + 
  Q4^3*(102815 + 18615*rr) + Q1^2*Q2*(376885 + 18875*rr) + 
  Q3*Q7^2*(220517 + 18881*rr) + Q7^2*Q9*(-161313 + 20067*rr) + 
  Q6*Q7^2*(88654 + 20070*rr) + Q2*Q4*Q7*(178272 + 20492*rr) + 
  Q0*Q7^2*(98235 + 23287*rr) + Q0^2*Q1*(16875 + 24375*rr) + 
  Q0*Q1^2*(-296075 + 25875*rr) + Q6^2*Q8*(-45234 + 26054*rr) + 
  Q2*Q3^2*(-135 + 27075*rr) + Q4^2*Q6*(65670 + 27130*rr) + 
  Q2^2*Q3*(-63550 + 27390*rr) + Q1*Q6*Q7*(208251 + 27815*rr) + 
  Q0*Q8^2*(83184 + 29024*rr) + Q0*Q6*Q8*(-399895 + 29035*rr) + 
  Q1^2*Q5*(167595 + 29415*rr) + Q5*Q6^2*(-8005 + 30005*rr) + 
  Q0*Q3*Q7*(-1660 + 30490*rr) + Q2*Q6*Q7*(-53309 + 30639*rr) + 
  Q0*Q4^2*(76125 + 32175*rr) + Q2*Q3*Q7*(224558 + 33430*rr) + 
  Q2^2*Q9*(97344 + 34376*rr) + Q5*Q6*Q8*(-297010 + 34526*rr) + 
  Q1*Q4*Q8*(-8448 + 35188*rr) + Q4^2*Q7*(-68105 + 35209*rr) + 
  Q0^2*Q6*(5000 + 36875*rr) + Q4^2*Q9*(182688 + 37560*rr) + 
  Q5*Q6*Q9*(153513 + 38109*rr) + Q4*Q6*Q7*(10307 + 40131*rr) + 
  Q0*Q5*Q8*(-173065 + 40365*rr) + Q0*Q4*Q7*(134715 + 43215*rr) + 
  Q2^2*Q4*(-10495 + 43955*rr) + Q2*Q4^2*(2830 + 44190*rr) + 
  Q3*Q8^2*(-20566 + 45346*rr) + Q0*Q2*Q9*(61325 + 45545*rr) + 
  Q4*Q5*Q9*(13686 + 45642*rr) + Q3*Q6^2*(-90230 + 45730*rr) + 
  Q2^2*Q6*(-63535 + 46725*rr) + Q0*Q1*Q6*(-124875 + 50650*rr) + 
  Q1*Q3*Q5*(-24655 + 52005*rr) + Q2^3*(-182690 + 57990*rr) + 
  Q5^2*Q9*(-140510 + 58048*rr) + Q7^2*Q8*(-190196 + 58204*rr) + 
  Q3*Q6*Q7*(-17186 + 58370*rr) + Q3^3*(-91810 + 59330*rr) + 
  Q9^3*(-9957 + 63055*rr) + Q0*Q2*Q8*(116335 + 64715*rr) + 
  Q1*Q4*Q5*(108740 + 71540*rr) + Q2*Q5*Q6*(8645 + 75315*rr) + 
  Q5*Q7^2*(25301 + 76209*rr) + Q3*Q4*Q6*(-41300 + 77300*rr) + 
  Q0*Q3*Q5*(59825 + 77425*rr) + Q0*Q3*Q4*(53175 + 79775*rr) + 
  Q5*Q6*Q7*(-153987 + 81873*rr) + Q1*Q7*Q8*(-151538 + 82566*rr) + 
  Q0*Q1*Q9*(-2155 + 83555*rr) + Q4*Q8^2*(580428 + 90060*rr) + 
  Q0*Q2*Q5*(104425 + 91025*rr) + Q1*Q3*Q6*(-18890 + 93290*rr) + 
  Q4*Q7^2*(319948 + 95508*rr) + Q1*Q5*Q8*(113231 + 104343*rr) + 
  Q5*Q8*Q9*(50527 + 108043*rr) + Q3*Q5*Q8*(-127135 + 108433*rr) + 
  Q2*Q3*Q6*(-65325 + 113615*rr) + Q6*Q9^2*(-207668 + 115364*rr) + 
  Q3*Q9^2*(427487 + 120723*rr) + Q1*Q3*Q9*(-151644 + 121736*rr) + 
  Q4*Q5*Q7*(-313145 + 124607*rr) + Q1*Q2*Q7*(-412701 + 130699*rr) + 
  Q3*Q4*Q7*(8760 + 136072*rr) + Q1*Q3*Q8*(104852 + 145556*rr) + 
  Q3*Q6*Q9*(-69333 + 147651*rr) + Q1*Q8*Q9*(-166926 + 150506*rr) + 
  Q4*Q6*Q8*(179389 + 163405*rr) + Q1^2*Q3*(-111825 + 165465*rr) + 
  Q8*Q9^2*(275128 + 172792*rr) + Q2*Q5*Q9*(244085 + 178537*rr) + 
  Q2*Q7*Q9*(-200184 + 199352*rr) + Q2*Q5*Q7*(-304985 + 200551*rr) + 
  Q6*Q8*Q9*(48426 + 232978*rr) + Q0*Q8*Q9*(99939 + 237739*rr) + 
  Q4*Q5*Q8*(-107639 + 245213*rr) + Q2*Q7*Q8*(-104579 + 288569*rr), 
 Q3*Q6*Q9*(-385087 - 300751*rr) + Q6*Q7*Q9*(23826 - 247046*rr) + 
  Q2*Q8^2*(-390607 - 242307*rr) + Q3*Q8*Q9*(-297704 - 226760*rr) + 
  Q3*Q4*Q8*(-117161 - 225709*rr) + Q0*Q7*Q8*(-11880 - 204452*rr) + 
  Q1*Q6*Q7*(274033 - 177775*rr) + Q4*Q6*Q9*(150161 - 175191*rr) + 
  Q4*Q8^2*(172164 - 159692*rr) + Q1^2*Q9*(-120653 - 143025*rr) + 
  Q3^2*Q5*(123040 - 139560*rr) + Q1*Q2*Q4*(52615 - 135405*rr) + 
  Q1^2*Q7*(214691 - 134465*rr) + Q7*Q8^2*(245733 - 127887*rr) + 
  Q0*Q5*Q7*(201310 - 121350*rr) + Q5^2*Q8*(-16427 - 119419*rr) + 
  Q1*Q9^2*(390092 - 118468*rr) + Q0*Q2*Q5*(-210050 - 116900*rr) + 
  Q2*Q4*Q6*(-22490 - 116520*rr) + Q3*Q9^2*(-222129 - 115949*rr) + 
  Q4*Q7^2*(6276 - 114932*rr) + Q0*Q6*Q7*(214975 - 110165*rr) + 
  Q5*Q6*Q8*(-490984 - 110112*rr) + Q1*Q7*Q9*(181832 - 108920*rr) + 
  Q7^2*Q9*(-333581 - 106041*rr) + Q5*Q6*Q9*(99410 - 105738*rr) + 
  Q7*Q9^2*(-268276 - 101668*rr) + Q2*Q5*Q8*(449478 - 101486*rr) + 
  Q0*Q3*Q5*(-4950 - 92425*rr) + Q7^3*(-350632 - 91336*rr) + 
  Q1*Q2*Q7*(-248146 - 89190*rr) + Q2*Q4*Q5*(137580 - 87330*rr) + 
  Q1*Q3^2*(414630 - 85170*rr) + Q2*Q5*Q7*(-113068 - 83688*rr) + 
  Q4*Q5*Q7*(-101378 - 81478*rr) + Q2*Q9^2*(499461 - 80255*rr) + 
  Q1^2*Q5*(227780 - 79560*rr) + Q2*Q4*Q9*(-205854 - 78730*rr) + 
  Q5*Q7*Q9*(83945 - 77131*rr) + Q3*Q4*Q6*(11095 - 74915*rr) + 
  Q1*Q4*Q6*(18305 - 74255*rr) + Q0*Q3^2*(60400 - 73550*rr) + 
  Q3*Q4*Q9*(-216660 - 73488*rr) + Q0*Q3*Q7*(-207940 - 70690*rr) + 
  Q1*Q8^2*(-128267 - 68991*rr) + Q0*Q4*Q5*(-189525 - 67275*rr) + 
  Q1*Q4*Q9*(44863 - 66845*rr) + Q0*Q3*Q4*(186325 - 64025*rr) + 
  Q1*Q3*Q7*(-157325 - 63481*rr) + Q3^3*(84690 - 61970*rr) + 
  Q1^3*(-174460 - 59880*rr) + Q1^2*Q8*(-64622 - 55062*rr) + 
  Q8^3*(421847 - 54117*rr) + Q0*Q8^2*(97181 - 53439*rr) + 
  Q0^2*Q3*(-19375 - 53125*rr) + Q0^2*Q7*(-57000 - 52750*rr) + 
  Q6^2*Q7*(-150388 - 50854*rr) + Q4^2*Q5*(52360 - 50800*rr) + 
  Q2*Q3*Q4*(-136720 - 50170*rr) + Q3*Q8^2*(-237842 - 49674*rr) + 
  Q3*Q5^2*(90760 - 48620*rr) + Q0*Q4^2*(-360000 - 48050*rr) + 
  Q1*Q3*Q5*(-17735 - 47895*rr) + Q0^2*Q9*(44625 - 46875*rr) + 
  Q7^2*Q8*(328384 - 46656*rr) + Q4*Q6^2*(136525 - 46215*rr) + 
  Q6*Q8*Q9*(183798 - 44610*rr) + Q4*Q7*Q9*(501216 - 44352*rr) + 
  Q0*Q5^2*(124275 - 43225*rr) + Q5*Q6^2*(91025 - 41805*rr) + 
  Q1*Q4*Q7*(74930 - 39046*rr) + Q0*Q2*Q3*(-151675 - 37300*rr) + 
  Q0*Q1*Q6*(-155250 - 37275*rr) + Q0^2*Q4*(60000 - 34375*rr) + 
  Q2*Q5*Q6*(29155 - 33885*rr) + Q2^2*Q5*(-240915 - 31525*rr) + 
  Q3*Q7*Q8*(22146 - 30006*rr) + Q5*Q9^2*(-84785 - 29645*rr) + 
  Q2^2*Q3*(-130775 - 27965*rr) + Q0*Q5*Q8*(-49635 - 27765*rr) + 
  Q0*Q1*Q7*(238535 - 27215*rr) + Q0*Q2*Q7*(-98575 - 26065*rr) + 
  Q3*Q5*Q8*(20186 - 24994*rr) + Q0*Q5*Q6*(76150 - 24150*rr) + 
  Q3*Q4*Q5*(178650 - 22560*rr) + Q1*Q3*Q4*(136685 - 22185*rr) + 
  Q5*Q7^2*(-93625 - 21109*rr) + Q4*Q9^2*(-34373 - 21041*rr) + 
  Q3*Q4*Q7*(-108298 - 17366*rr) + Q1^2*Q4*(264185 - 15015*rr) + 
  Q5*Q8*Q9*(-392281 - 14989*rr) + Q2^2*Q9*(39763 - 14057*rr) + 
  Q0*Q2*Q9*(469600 - 13420*rr) + Q1*Q4^2*(152475 - 10655*rr) + 
  Q0*Q6*Q9*(-251000 - 8770*rr) + Q1*Q6^2*(-113780 - 8280*rr) + 
  Q1*Q5*Q9*(98234 - 8214*rr) + Q6^2*Q8*(-27796 - 7336*rr) + 
  Q6^3*(-159655 - 6075*rr) + Q1^2*Q6*(60595 - 5995*rr) + 
  Q4*Q5^2*(-21715 - 5675*rr) + Q0^2*Q1*(1875 - 5625*rr) + 
  Q5^3*(71195 - 4585*rr) + Q2*Q6*Q7*(-386026 - 4074*rr) + 
  Q4^2*Q8*(-78871 - 2447*rr) + Q0*Q2*Q8*(-364410 - 1490*rr) + 
  Q1*Q8*Q9*(122058 - 702*rr) + Q0*Q6*Q8*(-356805 - 485*rr) + 
  Q3*Q6^2*(38975 - 135*rr) + Q1*Q6*Q8*(-215079 - 59*rr) + 
  Q1*Q5*Q6*(9000 - 40*rr) + Q3*Q5*Q9*(-242197 + 1327*rr) + 
  Q4*Q6*Q8*(25948 + 2480*rr) + Q0*Q1*Q2*(46000 + 3725*rr) + 
  Q2*Q3*Q8*(353543 + 4039*rr) + Q1^2*Q3*(-36070 + 5750*rr) + 
  Q4^3*(670 + 5760*rr) + Q2*Q3*Q5*(-31330 + 8330*rr) + 
  Q2*Q3^2*(-208920 + 8740*rr) + Q0*Q1^2*(136950 + 9750*rr) + 
  Q2*Q5^2*(147165 + 10145*rr) + Q2^2*Q6*(-53800 + 10380*rr) + 
  Q0*Q7^2*(224000 + 10428*rr) + Q3*Q6*Q8*(86134 + 11434*rr) + 
  Q3^2*Q8*(-342781 + 11975*rr) + Q2^2*Q8*(-36708 + 13700*rr) + 
  Q3^2*Q7*(136268 + 13740*rr) + Q1*Q2*Q5*(46980 + 14670*rr) + 
  Q0^2*Q5*(-95625 + 15000*rr) + Q1*Q2*Q6*(-116655 + 15105*rr) + 
  Q0*Q4*Q9*(-113805 + 15285*rr) + Q4^2*Q9*(69323 + 15483*rr) + 
  Q1*Q2*Q8*(-195150 + 16338*rr) + Q3*Q5*Q6*(-159130 + 17160*rr) + 
  Q4^2*Q7*(-21597 + 20635*rr) + Q0^2*Q6*(110625 + 22500*rr) + 
  Q4*Q8*Q9*(365979 + 23807*rr) + Q2*Q6^2*(-78190 + 25000*rr) + 
  Q2^3*(52220 + 25880*rr) + Q0*Q7*Q9*(-326316 + 26176*rr) + 
  Q5^2*Q7*(11572 + 27726*rr) + Q0*Q2*Q6*(90700 + 29400*rr) + 
  Q1*Q3*Q8*(-271221 + 29583*rr) + Q7*Q8*Q9*(130108 + 30188*rr) + 
  Q4*Q5*Q6*(2695 + 33905*rr) + Q3*Q5*Q7*(33669 + 34249*rr) + 
  Q0*Q1*Q3*(-13450 + 34450*rr) + Q4*Q5*Q9*(343576 + 36740*rr) + 
  Q6*Q7^2*(4859 + 37935*rr) + Q5^2*Q6*(-32880 + 38560*rr) + 
  Q2*Q5*Q9*(217794 + 38810*rr) + Q1*Q5*Q8*(532863 + 41011*rr) + 
  Q5*Q6*Q7*(-81009 + 41127*rr) + Q1*Q4*Q8*(44452 + 42736*rr) + 
  Q5*Q8^2*(-9990 + 43530*rr) + Q8^2*Q9*(-169616 + 43568*rr) + 
  Q0^2*Q2*(51875 + 46250*rr) + Q0*Q6^2*(-24150 + 47150*rr) + 
  Q0*Q2*Q4*(125825 + 49325*rr) + Q2*Q7*Q8*(280443 + 49935*rr) + 
  Q2^2*Q4*(-435785 + 50645*rr) + Q0*Q1*Q8*(-265485 + 51285*rr) + 
  Q0^2*Q8*(25500 + 51500*rr) + Q0*Q4*Q8*(14770 + 52170*rr) + 
  Q3*Q7*Q9*(-912 + 52464*rr) + Q0*Q1*Q5*(-178900 + 54375*rr) + 
  Q0*Q1*Q9*(-62520 + 54770*rr) + Q2*Q3*Q9*(-104620 + 54892*rr) + 
  Q0*Q3*Q9*(325475 + 55655*rr) + Q0*Q4*Q6*(94625 + 57675*rr) + 
  Q1*Q2*Q3*(-43605 + 59725*rr) + Q2*Q3*Q7*(-15661 + 60231*rr) + 
  Q4^2*Q6*(1105 + 60795*rr) + Q2*Q7^2*(147749 + 64049*rr) + 
  Q1*Q2*Q9*(-169571 + 65321*rr) + Q2*Q4^2*(-75065 + 67895*rr) + 
  Q3^2*Q4*(-155530 + 68700*rr) + Q4*Q5*Q8*(-126008 + 70348*rr) + 
  Q5^2*Q9*(-68623 + 71003*rr) + Q2*Q3*Q6*(-13200 + 71650*rr) + 
  Q0*Q2^2*(-121475 + 72925*rr) + Q2*Q7*Q9*(-507722 + 74782*rr) + 
  Q0*Q3*Q6*(164725 + 75375*rr) + Q0*Q5*Q9*(-473595 + 75395*rr) + 
  Q1*Q7*Q8*(483522 + 76570*rr) + Q3*Q4^2*(62395 + 76645*rr) + 
  Q2*Q4*Q8*(193678 + 78738*rr) + Q0*Q3*Q8*(-75805 + 80595*rr) + 
  Q1*Q3*Q6*(-155800 + 82360*rr) + Q1*Q2^2*(379645 + 83235*rr) + 
  Q1*Q3*Q9*(119380 + 83668*rr) + Q1^2*Q2*(53385 + 84855*rr) + 
  Q6^2*Q9*(-26195 + 89913*rr) + Q3^2*Q6*(94050 + 97020*rr) + 
  Q6*Q7*Q8*(-108702 + 98522*rr) + Q2^2*Q7*(124397 + 99241*rr) + 
  Q2*Q4*Q7*(-67346 + 104558*rr) + Q8*Q9^2*(460755 + 109191*rr) + 
  Q6*Q8^2*(-441306 + 115278*rr) + Q1*Q5^2*(-230030 + 118730*rr) + 
  Q1*Q7^2*(-114902 + 121618*rr) + Q9^3*(149478 + 129422*rr) + 
  Q3*Q6*Q7*(-36651 + 130829*rr) + Q1*Q4*Q5*(-98205 + 133735*rr) + 
  Q6*Q9^2*(-5192 + 135080*rr) + Q2*Q6*Q9*(171487 + 139191*rr) + 
  Q0*Q1*Q4*(57825 + 143525*rr) + Q0*Q9^2*(-121626 + 146726*rr) + 
  Q4*Q7*Q8*(68876 + 157124*rr) + Q1*Q6*Q9*(-51870 + 167758*rr) + 
  Q4*Q6*Q7*(378239 + 170359*rr) + Q1*Q5*Q7*(180219 + 176839*rr) + 
  Q2*Q6*Q8*(-171352 + 182080*rr) + Q2*Q8*Q9*(56471 + 191387*rr) + 
  Q3*Q7^2*(-31372 + 204868*rr) + Q3^2*Q9*(-150185 + 243699*rr) + 
  Q0*Q4*Q7*(-153590 + 243910*rr) + Q5*Q7*Q8*(-68264 + 305896*rr) + 
  Q0*Q8*Q9*(-60679 + 332061*rr), Q1*Q7*Q8*(-89539 - 429319*rr) + 
  Q3*Q7*Q9*(-187075 - 263863*rr) + Q2*Q7*Q9*(304667 - 248689*rr) + 
  Q2*Q8*Q9*(-78474 - 222546*rr) + Q4*Q7*Q9*(-83975 - 182827*rr) + 
  Q1*Q3*Q7*(-5904 - 169336*rr) + Q1*Q8^2*(202982 - 163074*rr) + 
  Q1*Q3*Q5*(90680 - 157690*rr) + Q1*Q4*Q8*(28586 - 153890*rr) + 
  Q2*Q5*Q9*(14610 - 152030*rr) + Q3*Q8*Q9*(61969 - 139411*rr) + 
  Q3*Q5*Q9*(195824 - 128960*rr) + Q0*Q8*Q9*(366563 - 124797*rr) + 
  Q2*Q6*Q9*(-211888 - 122640*rr) + Q1*Q5*Q8*(159027 - 117729*rr) + 
  Q2*Q4*Q8*(-234456 - 104440*rr) + Q2*Q6*Q8*(36547 - 103197*rr) + 
  Q7^2*Q9*(-309361 - 102029*rr) + Q1^2*Q4*(-119900 - 101870*rr) + 
  Q1*Q2*Q7*(-206175 - 99875*rr) + Q0*Q7*Q9*(-15998 - 97862*rr) + 
  Q1*Q5*Q7*(460335 - 97549*rr) + Q0*Q2*Q8*(-119955 - 94545*rr) + 
  Q3*Q4*Q9*(386863 - 93809*rr) + Q5*Q7*Q8*(223053 - 90887*rr) + 
  Q8^2*Q9*(106838 - 89026*rr) + Q6*Q9^2*(-86304 - 85144*rr) + 
  Q4^2*Q7*(-254866 - 84302*rr) + Q0*Q6*Q9*(176275 - 80685*rr) + 
  Q6*Q7*Q8*(205564 - 79668*rr) + Q4^2*Q6*(70765 - 77485*rr) + 
  Q1*Q7^2*(17242 - 74382*rr) + Q4^2*Q9*(81233 - 71999*rr) + 
  Q2^2*Q7*(-85311 - 69963*rr) + Q2*Q5*Q6*(192285 - 68705*rr) + 
  Q6^2*Q9*(181722 - 68482*rr) + Q1*Q6*Q9*(-120591 - 68023*rr) + 
  Q2^2*Q8*(-94327 - 64795*rr) + Q1*Q6*Q7*(-16578 - 64418*rr) + 
  Q1*Q4*Q6*(-81310 - 63290*rr) + Q4^2*Q5*(67475 - 63015*rr) + 
  Q6*Q8^2*(122552 - 62760*rr) + Q1*Q4*Q5*(-65675 - 62645*rr) + 
  Q0*Q1*Q5*(-84950 - 62000*rr) + Q0*Q3*Q9*(-64300 - 56960*rr) + 
  Q3*Q5*Q7*(43292 - 56444*rr) + Q0*Q3*Q7*(-86195 - 55895*rr) + 
  Q3*Q9^2*(-53228 - 55532*rr) + Q0*Q1*Q9*(170665 - 55315*rr) + 
  Q0*Q3*Q6*(101425 - 55000*rr) + Q2*Q6^2*(103580 - 54770*rr) + 
  Q0*Q6*Q7*(85475 - 52145*rr) + Q0*Q5*Q6*(-77300 - 44950*rr) + 
  Q0*Q2*Q7*(-2600 - 44920*rr) + Q2*Q4*Q6*(-20130 - 43800*rr) + 
  Q3*Q4*Q6*(81980 - 41830*rr) + Q2*Q4*Q9*(238090 - 38106*rr) + 
  Q3^2*Q8*(189987 - 36785*rr) + Q4*Q5*Q9*(-370138 - 36330*rr) + 
  Q3^3*(-44030 - 35930*rr) + Q4^3*(-21505 - 33815*rr) + 
  Q2*Q3*Q5*(-207255 - 29115*rr) + Q5*Q6*Q8*(118105 - 28299*rr) + 
  Q1^2*Q9*(45961 - 28051*rr) + Q0*Q8^2*(2753 - 26527*rr) + 
  Q1*Q3*Q4*(-18875 - 26395*rr) + Q0*Q2*Q9*(24275 - 25885*rr) + 
  Q3*Q4*Q5*(-97210 - 24980*rr) + Q1*Q6^2*(-14610 - 24390*rr) + 
  Q2*Q4*Q5*(-111090 - 22620*rr) + Q0*Q4^2*(-77125 - 21900*rr) + 
  Q0*Q2*Q5*(104850 - 19075*rr) + Q4*Q7*Q8*(349036 - 18692*rr) + 
  Q0*Q1*Q3*(-38975 - 18400*rr) + Q1*Q2^2*(-121775 - 18245*rr) + 
  Q1*Q3*Q9*(-133856 - 17500*rr) + Q3^2*Q9*(167760 - 16424*rr) + 
  Q0*Q3*Q8*(-47015 - 15665*rr) + Q4*Q6*Q7*(-63180 - 15232*rr) + 
  Q2*Q7*Q8*(63263 - 15197*rr) + Q0^2*Q6*(-43125 - 13750*rr) + 
  Q5^2*Q9*(-3635 - 12983*rr) + Q0*Q1^2*(208600 - 12875*rr) + 
  Q0*Q3*Q4*(137475 - 12700*rr) + Q0*Q7*Q8*(233985 - 12331*rr) + 
  Q0*Q3^2*(-18175 - 11900*rr) + Q2*Q6*Q7*(29326 - 11122*rr) + 
  Q0*Q3*Q5*(3025 - 9275*rr) + Q0^2*Q1*(-10000 - 7500*rr) + 
  Q3^2*Q6*(179485 - 7155*rr) + Q7*Q8^2*(-64432 - 5904*rr) + 
  Q8^3*(212186 - 5582*rr) + Q4^2*Q8*(24669 - 4921*rr) + 
  Q0*Q1*Q8*(-240155 - 4495*rr) + Q5*Q6^2*(-134960 - 4310*rr) + 
  Q4*Q5^2*(-54755 - 4255*rr) + Q2*Q3^2*(18940 - 3520*rr) + 
  Q1*Q2*Q5*(218990 - 3320*rr) + Q2*Q3*Q7*(-52884 - 1948*rr) + 
  Q0*Q2^2*(-86175 - 475*rr) + Q1*Q2*Q6*(-41825 - 425*rr) + 
  Q0*Q5*Q7*(104080 - 200*rr) + Q0*Q4*Q7*(-325995 - 45*rr) + 
  Q2^2*Q6*(57150 + 140*rr) + Q6^3*(78805 + 635*rr) + 
  Q3*Q4^2*(-130325 + 1005*rr) + Q0^2*Q5*(-49375 + 1250*rr) + 
  Q0*Q4*Q6*(3250 + 1775*rr) + Q2^2*Q9*(-30218 + 1798*rr) + 
  Q0*Q5*Q8*(147870 + 2480*rr) + Q0^2*Q4*(-4375 + 3125*rr) + 
  Q0*Q5^2*(-300 + 4700*rr) + Q6*Q7^2*(145127 + 6315*rr) + 
  Q2*Q3*Q8*(-227685 + 6919*rr) + Q4*Q5*Q6*(28375 + 8265*rr) + 
  Q3^2*Q4*(-81725 + 8285*rr) + Q0^2*Q7*(-13500 + 9250*rr) + 
  Q0^2*Q9*(-81125 + 9375*rr) + Q0*Q4*Q5*(-34450 + 10175*rr) + 
  Q3*Q6*Q7*(-118480 + 11280*rr) + Q9^3*(-38745 + 11627*rr) + 
  Q3*Q5*Q6*(-13335 + 12425*rr) + Q0^2*Q8*(-7250 + 13250*rr) + 
  Q3^2*Q5*(-7290 + 13750*rr) + Q0*Q9^2*(-153048 + 14248*rr) + 
  Q2^2*Q5*(73625 + 14555*rr) + Q0*Q6*Q8*(-47140 + 14570*rr) + 
  Q0*Q2*Q3*(-31400 + 16475*rr) + Q7*Q8*Q9*(345396 + 16484*rr) + 
  Q0^2*Q2*(-19375 + 16875*rr) + Q0*Q2*Q4*(-5400 + 17725*rr) + 
  Q2*Q8^2*(441812 + 18148*rr) + Q1*Q3^2*(62615 + 20465*rr) + 
  Q5^2*Q6*(60825 + 21585*rr) + Q4*Q7^2*(-308189 + 21767*rr) + 
  Q5^3*(-197075 + 21945*rr) + Q0*Q2*Q6*(-116275 + 22700*rr) + 
  Q2*Q5*Q7*(264110 + 23446*rr) + Q2*Q9^2*(135507 + 24311*rr) + 
  Q0^2*Q3*(-58125 + 25000*rr) + Q0*Q4*Q8*(-59665 + 25085*rr) + 
  Q1*Q2*Q4*(-19725 + 25205*rr) + Q6^2*Q8*(-107603 + 27379*rr) + 
  Q2*Q3*Q4*(-115685 + 27515*rr) + Q5^2*Q7*(35149 + 28857*rr) + 
  Q1*Q2*Q8*(152775 + 29035*rr) + Q0*Q4*Q9*(-107190 + 30330*rr) + 
  Q2*Q4^2*(-195335 + 37035*rr) + Q1^2*Q2*(60010 + 37210*rr) + 
  Q1^2*Q6*(-157870 + 39190*rr) + Q0*Q6^2*(35425 + 39200*rr) + 
  Q4*Q8*Q9*(87493 + 39585*rr) + Q2^3*(4920 + 41140*rr) + 
  Q0*Q1*Q2*(-90250 + 41925*rr) + Q6^2*Q7*(91185 + 42097*rr) + 
  Q2*Q3*Q6*(-68345 + 43215*rr) + Q2^2*Q4*(-69780 + 44240*rr) + 
  Q1*Q3*Q8*(474876 + 44836*rr) + Q6*Q7*Q9*(340854 + 47246*rr) + 
  Q3*Q6^2*(-96740 + 48110*rr) + Q4*Q6*Q8*(-87564 + 48520*rr) + 
  Q2^2*Q3*(-47730 + 49690*rr) + Q1^2*Q5*(-117630 + 51600*rr) + 
  Q0*Q1*Q6*(100500 + 52175*rr) + Q2*Q3*Q9*(-45349 + 52823*rr) + 
  Q1*Q5^2*(197735 + 59575*rr) + Q3*Q6*Q9*(112280 + 60768*rr) + 
  Q2*Q7^2*(261543 + 62827*rr) + Q5*Q9^2*(242862 + 64006*rr) + 
  Q4*Q6*Q9*(135663 + 64527*rr) + Q1*Q4*Q9*(-243592 + 65092*rr) + 
  Q1*Q9^2*(5110 + 67582*rr) + Q1*Q4^2*(-165775 + 69345*rr) + 
  Q2*Q4*Q7*(43605 + 69781*rr) + Q1^3*(71230 + 70050*rr) + 
  Q5*Q8*Q9*(4921 + 70133*rr) + Q1*Q2*Q3*(-65645 + 72005*rr) + 
  Q3*Q4*Q7*(24964 + 72432*rr) + Q3^2*Q7*(86077 + 73641*rr) + 
  Q7^3*(-6614 + 74178*rr) + Q0*Q5*Q9*(216040 + 74410*rr) + 
  Q2*Q5^2*(-180060 + 75610*rr) + Q3*Q7^2*(-103073 + 76227*rr) + 
  Q3*Q5^2*(-9650 + 77360*rr) + Q4*Q6^2*(-33750 + 79380*rr) + 
  Q1*Q2*Q9*(-62634 + 80110*rr) + Q5*Q6*Q7*(162737 + 81033*rr) + 
  Q8*Q9^2*(337092 + 82004*rr) + Q5*Q7^2*(-125099 + 83041*rr) + 
  Q1*Q3*Q6*(-88835 + 84735*rr) + Q1*Q5*Q6*(34375 + 93335*rr) + 
  Q1^2*Q3*(-158435 + 94215*rr) + Q0*Q7^2*(-129620 + 94524*rr) + 
  Q4*Q5*Q7*(17602 + 97902*rr) + Q4*Q5*Q8*(184489 + 98205*rr) + 
  Q1^2*Q8*(-232926 + 100866*rr) + Q0*Q1*Q4*(-111275 + 104325*rr) + 
  Q1^2*Q7*(-308082 + 111910*rr) + Q1*Q6*Q8*(119158 + 114602*rr) + 
  Q6*Q8*Q9*(277126 + 116990*rr) + Q4*Q9^2*(-353589 + 121439*rr) + 
  Q3*Q5*Q8*(-57478 + 126382*rr) + Q5*Q6*Q9*(11862 + 130502*rr) + 
  Q3*Q6*Q8*(-167837 + 131951*rr) + Q5^2*Q8*(-224707 + 138677*rr) + 
  Q1*Q4*Q7*(-100377 + 140547*rr) + Q0*Q1*Q7*(247380 + 141480*rr) + 
  Q4*Q8^2*(286736 + 142416*rr) + Q1*Q5*Q9*(-41565 + 148899*rr) + 
  Q1*Q8*Q9*(-83992 + 154728*rr) + Q1*Q7*Q9*(117169 + 158909*rr) + 
  Q3*Q4*Q8*(-457249 + 163287*rr) + Q3*Q7*Q8*(-322871 + 175509*rr) + 
  Q5*Q8^2*(129212 + 177340*rr) + Q7^2*Q8*(-66684 + 186676*rr) + 
  Q3*Q8^2*(152383 + 190883*rr) + Q2*Q5*Q8*(249792 + 200304*rr) + 
  Q7*Q9^2*(431982 + 207926*rr) + Q5*Q7*Q9*(53289 + 237397*rr), 
 Q3*Q4*Q7*(-106469 - 304897*rr) + Q2*Q8*Q9*(81165 - 304599*rr) + 
  Q3*Q4*Q9*(99752 - 294540*rr) + Q1*Q7*Q8*(-249298 - 216426*rr) + 
  Q4*Q7*Q9*(-174740 - 189284*rr) + Q1*Q6*Q7*(10970 - 183670*rr) + 
  Q1*Q4*Q8*(-179113 - 180369*rr) + Q7*Q8^2*(-102356 - 152164*rr) + 
  Q8*Q9^2*(-33485 - 141529*rr) + Q5*Q7*Q8*(205559 - 138693*rr) + 
  Q1*Q2*Q8*(112492 - 136356*rr) + Q1*Q2*Q5*(562015 - 135295*rr) + 
  Q2*Q3^2*(231540 - 126600*rr) + Q1*Q4^2*(-10560 - 123890*rr) + 
  Q2*Q9^2*(-20554 - 122482*rr) + Q6*Q8^2*(49073 - 122051*rr) + 
  Q1*Q5*Q7*(-60831 - 116587*rr) + Q1*Q7^2*(16679 - 113701*rr) + 
  Q2*Q3*Q7*(169383 - 106181*rr) + Q4^2*Q9*(36687 - 105933*rr) + 
  Q3*Q7*Q9*(21597 - 105895*rr) + Q1*Q4*Q7*(-607200 - 103236*rr) + 
  Q6*Q7*Q8*(-576109 - 102505*rr) + Q5*Q7*Q9*(258355 - 96553*rr) + 
  Q1*Q6*Q8*(139168 - 96228*rr) + Q3*Q5*Q7*(-116545 - 88989*rr) + 
  Q1^2*Q3*(-160285 - 87735*rr) + Q0*Q1*Q2*(105875 - 86025*rr) + 
  Q3^2*Q8*(387086 - 82778*rr) + Q5*Q9^2*(-128769 - 74461*rr) + 
  Q0*Q4^2*(-79625 - 71300*rr) + Q0*Q1*Q8*(256415 - 71065*rr) + 
  Q0*Q4*Q6*(-133625 - 70700*rr) + Q1^2*Q9*(-79392 - 70160*rr) + 
  Q6^2*Q7*(-142247 - 69981*rr) + Q0*Q2*Q7*(84900 - 68690*rr) + 
  Q3^2*Q9*(-205603 - 67759*rr) + Q4*Q6^2*(62860 - 66230*rr) + 
  Q3*Q4*Q6*(-9025 - 65835*rr) + Q1*Q2*Q9*(269530 - 63270*rr) + 
  Q6^2*Q9*(-124671 - 59595*rr) + Q0*Q2*Q5*(109825 - 57150*rr) + 
  Q1*Q4*Q6*(-117925 - 52565*rr) + Q3^2*Q7*(112000 - 52312*rr) + 
  Q5*Q6*Q9*(-504683 - 52163*rr) + Q2^2*Q5*(-10645 - 51445*rr) + 
  Q6*Q9^2*(-234691 - 51231*rr) + Q1*Q8^2*(163377 - 50275*rr) + 
  Q2*Q3*Q4*(243915 - 49455*rr) + Q0*Q5*Q6*(39025 - 44275*rr) + 
  Q2*Q4^2*(116605 - 43245*rr) + Q1*Q4*Q5*(194500 - 41990*rr) + 
  Q1*Q6*Q9*(-295988 - 41324*rr) + Q6^3*(26880 - 40740*rr) + 
  Q1^2*Q2*(222215 - 40075*rr) + Q0*Q3*Q8*(42845 - 39155*rr) + 
  Q2*Q6*Q8*(107620 - 39032*rr) + Q0*Q2*Q8*(-145135 - 38015*rr) + 
  Q1*Q3^2*(112895 - 36815*rr) + Q2*Q5*Q6*(-57565 - 36515*rr) + 
  Q0*Q6*Q8*(-38005 - 35285*rr) + Q5*Q6^2*(-101945 - 31095*rr) + 
  Q4*Q5*Q8*(-290032 - 29528*rr) + Q2*Q5*Q9*(-170298 - 27106*rr) + 
  Q0*Q1*Q9*(154530 - 27030*rr) + Q5*Q6*Q7*(222064 - 26136*rr) + 
  Q1*Q2^2*(-112685 - 25155*rr) + Q1*Q6^2*(-161730 - 23930*rr) + 
  Q1*Q3*Q5*(229775 - 23115*rr) + Q0*Q5^2*(-104600 - 22600*rr) + 
  Q4^2*Q7*(-52072 - 22306*rr) + Q3*Q4^2*(214580 - 20290*rr) + 
  Q4*Q5*Q7*(-249657 - 20089*rr) + Q5*Q8^2*(313008 - 18712*rr) + 
  Q3*Q4*Q5*(-74620 - 16260*rr) + Q5*Q6*Q8*(247885 - 15819*rr) + 
  Q0*Q1^2*(110075 - 15375*rr) + Q1*Q3*Q8*(-79325 - 15129*rr) + 
  Q1*Q3*Q4*(72705 - 14775*rr) + Q1^3*(114660 - 14600*rr) + 
  Q3*Q6*Q8*(50567 - 14489*rr) + Q3*Q6^2*(-171260 - 13140*rr) + 
  Q0^2*Q1*(58125 - 11875*rr) + Q0*Q4*Q5*(-208400 - 11400*rr) + 
  Q1*Q2*Q4*(95870 - 10310*rr) + Q0*Q1*Q3*(98300 - 9425*rr) + 
  Q1*Q8*Q9*(-74202 - 9378*rr) + Q3*Q4*Q8*(-159298 - 7426*rr) + 
  Q3^2*Q6*(-56860 - 6820*rr) + Q1*Q2*Q3*(-176955 - 6685*rr) + 
  Q8^3*(131279 - 5837*rr) + Q0^2*Q6*(13750 - 5625*rr) + 
  Q0^2*Q5*(-23750 - 3750*rr) + Q0*Q3^2*(53650 - 2050*rr) + 
  Q2*Q3*Q8*(-173576 - 1820*rr) + Q4*Q5*Q6*(46050 - 1300*rr) + 
  Q4^2*Q6*(16945 + 1335*rr) + Q2*Q4*Q9*(-89175 + 2697*rr) + 
  Q7*Q9^2*(155276 + 3036*rr) + Q0^2*Q9*(-44125 + 3125*rr) + 
  Q4*Q5^2*(-72520 + 3300*rr) + Q6*Q7*Q9*(-116750 + 3778*rr) + 
  Q0*Q7*Q8*(109070 + 4078*rr) + Q9^3*(-399966 + 4122*rr) + 
  Q2*Q8^2*(266076 + 6556*rr) + Q1^2*Q6*(253950 + 6650*rr) + 
  Q0*Q2*Q6*(-142050 + 6900*rr) + Q0*Q3*Q5*(50175 + 7700*rr) + 
  Q2^2*Q4*(-144845 + 7885*rr) + Q0*Q3*Q7*(260160 + 8810*rr) + 
  Q4^2*Q5*(-75510 + 8890*rr) + Q0^2*Q4*(-61875 + 9375*rr) + 
  Q0^2*Q3*(-625 + 9375*rr) + Q0^2*Q8*(-26375 + 12125*rr) + 
  Q2*Q4*Q7*(-309835 + 12501*rr) + Q1*Q5*Q9*(98935 + 15083*rr) + 
  Q1*Q2*Q6*(66040 + 16160*rr) + Q0*Q2*Q3*(7450 + 16700*rr) + 
  Q2^2*Q8*(-71374 + 16810*rr) + Q0*Q3*Q6*(-10400 + 17250*rr) + 
  Q2^2*Q3*(276505 + 17635*rr) + Q2*Q4*Q6*(57305 + 18315*rr) + 
  Q2*Q4*Q5*(-140860 + 19100*rr) + Q0^2*Q2*(48750 + 21250*rr) + 
  Q2^2*Q6*(-85085 + 21665*rr) + Q3*Q7^2*(-436246 + 23202*rr) + 
  Q0*Q2*Q4*(272075 + 23825*rr) + Q0*Q2*Q9*(146750 + 24180*rr) + 
  Q3*Q5*Q6*(-32225 + 24525*rr) + Q0*Q4*Q9*(-272780 + 25760*rr) + 
  Q1*Q3*Q9*(-316318 + 28158*rr) + Q4*Q6*Q9*(103721 + 29933*rr) + 
  Q5^3*(-166605 + 29995*rr) + Q1*Q9^2*(-112280 + 31336*rr) + 
  Q0^2*Q7*(7375 + 31625*rr) + Q1*Q5*Q6*(-21445 + 32575*rr) + 
  Q0*Q6^2*(-69025 + 34525*rr) + Q2*Q5*Q7*(-227193 + 34815*rr) + 
  Q7*Q8*Q9*(-277789 + 35703*rr) + Q1*Q3*Q6*(93880 + 37640*rr) + 
  Q3*Q5^2*(-27010 + 38650*rr) + Q6*Q7^2*(118407 + 39179*rr) + 
  Q0*Q3*Q4*(-27175 + 39475*rr) + Q8^2*Q9*(304199 + 39563*rr) + 
  Q3^3*(-19800 + 41000*rr) + Q0*Q5*Q7*(-195490 + 41250*rr) + 
  Q1*Q5^2*(76875 + 41485*rr) + Q5^2*Q6*(-30990 + 43010*rr) + 
  Q5^2*Q7*(70410 + 43612*rr) + Q0*Q7^2*(145185 + 43633*rr) + 
  Q0*Q2^2*(-153225 + 44300*rr) + Q0*Q3*Q9*(114900 + 45680*rr) + 
  Q0*Q9^2*(223764 + 47476*rr) + Q4*Q9^2*(63337 + 51013*rr) + 
  Q3*Q8*Q9*(90697 + 51445*rr) + Q4^3*(84560 + 51490*rr) + 
  Q0*Q4*Q7*(-269665 + 54835*rr) + Q3*Q9^2*(281197 + 56489*rr) + 
  Q4*Q6*Q8*(-37503 + 57321*rr) + Q0*Q8^2*(136556 + 60996*rr) + 
  Q1*Q2*Q7*(-118560 + 61116*rr) + Q3*Q6*Q9*(-47815 + 61289*rr) + 
  Q0*Q6*Q7*(-315025 + 62435*rr) + Q2^3*(-860 + 62880*rr) + 
  Q2*Q6^2*(-223975 + 63075*rr) + Q2*Q7^2*(283768 + 63864*rr) + 
  Q1*Q4*Q9*(-207084 + 65840*rr) + Q1*Q7*Q9*(-5199 + 65901*rr) + 
  Q0*Q4*Q8*(111520 + 65970*rr) + Q2*Q7*Q8*(-58380 + 67332*rr) + 
  Q2^2*Q7*(-32726 + 68122*rr) + Q4*Q8*Q9*(364403 + 69143*rr) + 
  Q2*Q3*Q6*(87685 + 72965*rr) + Q0*Q5*Q9*(-169270 + 73020*rr) + 
  Q3^2*Q5*(347745 + 75495*rr) + Q0*Q1*Q6*(163250 + 79725*rr) + 
  Q2*Q5^2*(79365 + 80915*rr) + Q2*Q6*Q7*(250754 + 80950*rr) + 
  Q0*Q7*Q9*(22964 + 85016*rr) + Q1^2*Q4*(-270805 + 86665*rr) + 
  Q0*Q1*Q7*(187985 + 88135*rr) + Q2*Q5*Q8*(193266 + 89282*rr) + 
  Q0*Q5*Q8*(-270060 + 89610*rr) + Q0*Q8*Q9*(180661 + 94001*rr) + 
  Q5*Q7^2*(-286537 + 94187*rr) + Q2*Q4*Q8*(-9173 + 97915*rr) + 
  Q4*Q8^2*(-25480 + 98216*rr) + Q2*Q6*Q9*(220871 + 99687*rr) + 
  Q3*Q8^2*(263329 + 101373*rr) + Q6*Q8*Q9*(374334 + 102838*rr) + 
  Q0*Q1*Q4*(-187675 + 103150*rr) + Q7^3*(507728 + 103696*rr) + 
  Q3*Q5*Q8*(-44135 + 104145*rr) + Q5^2*Q9*(37317 + 104301*rr) + 
  Q2*Q7*Q9*(-206126 + 105978*rr) + Q1^2*Q5*(-261275 + 106345*rr) + 
  Q3*Q5*Q9*(-165043 + 106973*rr) + Q1*Q3*Q7*(-265691 + 107865*rr) + 
  Q0*Q6*Q9*(25075 + 108205*rr) + Q4^2*Q8*(52096 + 108832*rr) + 
  Q2*Q3*Q5*(21710 + 112590*rr) + Q6^2*Q8*(159691 + 112699*rr) + 
  Q3*Q6*Q7*(173180 + 118420*rr) + Q3^2*Q4*(-134050 + 131490*rr) + 
  Q2^2*Q9*(19758 + 134230*rr) + Q0*Q1*Q5*(134100 + 136750*rr) + 
  Q5^2*Q8*(98944 + 140178*rr) + Q4*Q5*Q9*(51723 + 145003*rr) + 
  Q1*Q5*Q8*(-17940 + 151692*rr) + Q2*Q3*Q9*(-216877 + 159383*rr) + 
  Q4*Q6*Q7*(387948 + 160168*rr) + Q7^2*Q9*(-262711 + 196997*rr) + 
  Q5*Q8*Q9*(429708 + 201348*rr) + Q4*Q7*Q8*(147314 + 203626*rr) + 
  Q3*Q7*Q8*(-513267 + 214057*rr) + Q1^2*Q8*(-174516 + 259156*rr) + 
  Q7^2*Q8*(215448 + 287288*rr) + Q1^2*Q7*(-36885 + 290847*rr) + 
  Q4*Q7^2*(-34628 + 312500*rr), Q3*Q7*Q8*(133691 - 301105*rr) + 
  Q5^2*Q8*(41721 - 240343*rr) + Q7*Q9^2*(222630 - 240242*rr) + 
  Q5*Q8*Q9*(-299524 - 229356*rr) + Q3*Q5*Q8*(-208182 - 220266*rr) + 
  Q1*Q2*Q9*(295445 - 215687*rr) + Q2*Q4*Q7*(81004 - 202348*rr) + 
  Q1^2*Q7*(370732 - 197324*rr) + Q3*Q6*Q9*(-322156 - 188200*rr) + 
  Q5*Q6*Q8*(-691363 - 174731*rr) + Q9^3*(185295 - 161357*rr) + 
  Q2*Q7^2*(-223172 - 156692*rr) + Q1*Q2*Q3*(-366420 - 155560*rr) + 
  Q2*Q5^2*(-85700 - 150120*rr) + Q5*Q8^2*(-301145 - 150093*rr) + 
  Q2*Q3*Q7*(6311 - 149749*rr) + Q0*Q6*Q9*(-178900 - 147460*rr) + 
  Q0*Q7*Q8*(-215480 - 132696*rr) + Q4*Q6*Q9*(-317047 - 129059*rr) + 
  Q2*Q5*Q8*(-308880 - 127660*rr) + Q4*Q5*Q8*(132139 - 127077*rr) + 
  Q4*Q8^2*(-241251 - 126759*rr) + Q1^2*Q8*(371680 - 115968*rr) + 
  Q3*Q8^2*(-315148 - 114908*rr) + Q3*Q4*Q8*(168649 - 113739*rr) + 
  Q4*Q5*Q7*(3909 - 113663*rr) + Q2^2*Q3*(207575 - 105975*rr) + 
  Q1*Q3*Q8*(-127133 - 105409*rr) + Q0*Q7^2*(-63455 - 104151*rr) + 
  Q1^2*Q2*(17900 - 100260*rr) + Q3*Q4*Q7*(82812 - 97580*rr) + 
  Q3*Q4*Q5*(-145480 - 96650*rr) + Q4*Q6*Q8*(63699 - 95641*rr) + 
  Q2*Q4*Q9*(112459 - 94285*rr) + Q0*Q4*Q9*(143235 - 92045*rr) + 
  Q1*Q2*Q8*(-308848 - 89896*rr) + Q2^2*Q9*(128579 - 88377*rr) + 
  Q3*Q5^2*(265520 - 87250*rr) + Q1*Q4*Q7*(-90411 - 83411*rr) + 
  Q3*Q5*Q9*(66986 - 82426*rr) + Q1*Q6*Q7*(-183608 - 81972*rr) + 
  Q3*Q7^2*(63450 - 81726*rr) + Q3*Q5*Q7*(123966 - 80174*rr) + 
  Q0*Q6*Q8*(245785 - 74705*rr) + Q3^2*Q5*(31175 - 71655*rr) + 
  Q2*Q8^2*(-310969 - 71141*rr) + Q6*Q7^2*(4369 - 68083*rr) + 
  Q0*Q1*Q7*(-97120 - 67970*rr) + Q0*Q3*Q4*(-96525 - 67575*rr) + 
  Q6^2*Q8*(-123994 - 67260*rr) + Q3^2*Q9*(83006 - 64770*rr) + 
  Q2*Q5*Q7*(29974 - 64114*rr) + Q1^3*(-316020 - 62900*rr) + 
  Q5*Q6*Q7*(15479 - 62625*rr) + Q3^2*Q7*(-10563 - 61871*rr) + 
  Q1*Q7*Q9*(-293281 - 61053*rr) + Q0*Q3*Q7*(-27020 - 59770*rr) + 
  Q1*Q4^2*(-162455 - 57785*rr) + Q8^2*Q9*(-246583 - 56571*rr) + 
  Q5^3*(328360 - 54770*rr) + Q1*Q3*Q6*(-239225 - 53835*rr) + 
  Q4^2*Q6*(38150 - 51650*rr) + Q3*Q6*Q8*(-116827 - 51331*rr) + 
  Q3*Q6^2*(32075 - 49575*rr) + Q1*Q5*Q7*(-300702 - 48722*rr) + 
  Q0*Q4*Q8*(26260 - 46290*rr) + Q7^2*Q8*(156503 - 44709*rr) + 
  Q0*Q4*Q7*(219680 - 44570*rr) + Q0*Q5*Q7*(284480 - 40700*rr) + 
  Q0*Q2*Q5*(-27275 - 39950*rr) + Q5^2*Q6*(103840 - 38720*rr) + 
  Q2*Q3^2*(285125 - 38665*rr) + Q4*Q6^2*(-158650 - 38370*rr) + 
  Q1*Q4*Q6*(-27780 - 36740*rr) + Q5*Q6^2*(17610 - 36170*rr) + 
  Q1*Q8*Q9*(-19091 - 35079*rr) + Q0*Q2*Q8*(-46880 - 35070*rr) + 
  Q0^2*Q9*(36375 - 34375*rr) + Q2^2*Q5*(-80070 - 34040*rr) + 
  Q4*Q6*Q7*(60119 - 33665*rr) + Q5*Q6*Q9*(-255078 - 32526*rr) + 
  Q0*Q5^2*(-45925 - 31925*rr) + Q4^2*Q9*(-444608 - 31338*rr) + 
  Q3^3*(-130480 - 31300*rr) + Q2^2*Q8*(-119539 - 31119*rr) + 
  Q7^2*Q9*(213171 - 30553*rr) + Q0*Q3*Q5*(-185100 - 29150*rr) + 
  Q1*Q3*Q9*(368974 - 27594*rr) + Q0*Q6^2*(143550 - 25800*rr) + 
  Q0*Q1*Q2*(240250 - 25325*rr) + Q0^2*Q3*(-20625 - 25000*rr) + 
  Q2*Q4^2*(334725 - 23635*rr) + Q4*Q7*Q8*(141652 - 22356*rr) + 
  Q2*Q5*Q6*(-236505 - 22075*rr) + Q1*Q3*Q7*(-158608 - 21648*rr) + 
  Q0^2*Q4*(-54375 - 18750*rr) + Q0*Q4^2*(-40375 - 16400*rr) + 
  Q0*Q3^2*(43200 - 15650*rr) + Q0^2*Q5*(-80625 - 14375*rr) + 
  Q5^2*Q9*(88448 - 13170*rr) + Q1*Q2*Q6*(353615 - 13015*rr) + 
  Q0^2*Q6*(66250 - 10625*rr) + Q0*Q1^2*(-19025 - 10000*rr) + 
  Q4*Q5^2*(98225 - 9235*rr) + Q0*Q2*Q9*(303000 - 9210*rr) + 
  Q0*Q2*Q6*(-35650 - 7800*rr) + Q2^2*Q7*(97168 - 7272*rr) + 
  Q1^2*Q6*(-84375 - 7005*rr) + Q2*Q6*Q7*(90780 - 6940*rr) + 
  Q0*Q2*Q3*(141975 - 4900*rr) + Q5^2*Q7*(-67119 - 3825*rr) + 
  Q4*Q8*Q9*(-72763 - 3455*rr) + Q0*Q4*Q5*(-29325 - 2450*rr) + 
  Q1^2*Q3*(-7495 - 685*rr) + Q0*Q7*Q9*(-168 + 588*rr) + 
  Q2^3*(-183680 + 2820*rr) + Q0^2*Q7*(-82250 + 6750*rr) + 
  Q0*Q6*Q7*(344275 + 7105*rr) + Q0*Q1*Q6*(-185500 + 7425*rr) + 
  Q1*Q5*Q9*(488234 + 7462*rr) + Q2*Q4*Q6*(222740 + 8280*rr) + 
  Q2*Q4*Q5*(785 + 8645*rr) + Q6^3*(-88140 + 8820*rr) + 
  Q4*Q9^2*(17053 + 8905*rr) + Q1*Q4*Q9*(-24063 + 9613*rr) + 
  Q0*Q5*Q8*(-249680 + 9680*rr) + Q0*Q1*Q4*(-47525 + 10825*rr) + 
  Q1*Q6*Q8*(47864 + 11396*rr) + Q1*Q2*Q4*(-26390 + 12080*rr) + 
  Q1*Q2*Q5*(-169800 + 16410*rr) + Q0*Q9^2*(-305653 + 17483*rr) + 
  Q0^2*Q1*(-50625 + 17500*rr) + Q4*Q7^2*(283453 + 18777*rr) + 
  Q0*Q1*Q3*(103650 + 19850*rr) + Q0^2*Q2*(30625 + 20000*rr) + 
  Q0*Q2^2*(-128050 + 20400*rr) + Q1^2*Q9*(7760 + 22248*rr) + 
  Q1*Q5^2*(-245255 + 23795*rr) + Q2*Q3*Q5*(-158385 + 25315*rr) + 
  Q6*Q7*Q9*(49941 + 25961*rr) + Q1^2*Q5*(231430 + 27560*rr) + 
  Q6*Q8*Q9*(-399859 + 29305*rr) + Q3*Q4^2*(-62020 + 29390*rr) + 
  Q4^3*(-71100 + 29920*rr) + Q0*Q3*Q6*(-183950 + 31750*rr) + 
  Q2*Q3*Q6*(76630 + 32030*rr) + Q2^2*Q4*(105765 + 32095*rr) + 
  Q1*Q6^2*(64070 + 35990*rr) + Q0*Q5*Q9*(76640 + 37110*rr) + 
  Q0^2*Q8*(-87875 + 37625*rr) + Q1*Q3*Q4*(192250 + 38990*rr) + 
  Q2*Q9^2*(226756 + 39044*rr) + Q2*Q7*Q8*(233879 + 39515*rr) + 
  Q2*Q4*Q8*(80887 + 40583*rr) + Q0*Q4*Q6*(252125 + 41025*rr) + 
  Q4^2*Q5*(-161930 + 41940*rr) + Q8^3*(-379053 + 45223*rr) + 
  Q3*Q4*Q6*(-298775 + 45695*rr) + Q6^2*Q9*(75479 + 48327*rr) + 
  Q0*Q1*Q5*(-71825 + 52875*rr) + Q6*Q9^2*(376051 + 53463*rr) + 
  Q2*Q6^2*(-174345 + 57425*rr) + Q2*Q5*Q9*(-109283 + 58181*rr) + 
  Q3*Q5*Q6*(234865 + 60255*rr) + Q7^3*(57577 + 60837*rr) + 
  Q0*Q2*Q7*(78775 + 61355*rr) + Q0*Q1*Q8*(60645 + 63555*rr) + 
  Q3^2*Q4*(6650 + 63670*rr) + Q0*Q8^2*(-84207 + 64113*rr) + 
  Q3*Q8*Q9*(-427836 + 65252*rr) + Q1*Q7^2*(69245 + 65961*rr) + 
  Q2*Q7*Q9*(184814 + 67622*rr) + Q5*Q9^2*(-386508 + 68100*rr) + 
  Q3^2*Q6*(99475 + 68865*rr) + Q4*Q5*Q6*(118290 + 69310*rr) + 
  Q6*Q7*Q8*(-276475 + 73073*rr) + Q0*Q3*Q8*(18085 + 74185*rr) + 
  Q7*Q8^2*(216066 + 74330*rr) + Q1*Q3^2*(-56170 + 78190*rr) + 
  Q1*Q5*Q6*(-88555 + 79025*rr) + Q1^2*Q4*(427760 + 81340*rr) + 
  Q6^2*Q7*(-290807 + 82805*rr) + Q1*Q3*Q5*(123575 + 84025*rr) + 
  Q2^2*Q6*(-8400 + 87630*rr) + Q0*Q2*Q4*(-95775 + 91975*rr) + 
  Q2*Q3*Q4*(290015 + 93845*rr) + Q5*Q7^2*(-79440 + 94000*rr) + 
  Q0*Q5*Q6*(197200 + 97175*rr) + Q3^2*Q8*(-215620 + 97604*rr) + 
  Q3*Q9^2*(-291398 + 99922*rr) + Q1*Q2^2*(209015 + 102605*rr) + 
  Q3*Q6*Q7*(133017 + 105461*rr) + Q1*Q9^2*(39562 + 106210*rr) + 
  Q1*Q4*Q5*(-37775 + 108755*rr) + Q2*Q6*Q9*(55810 + 110634*rr) + 
  Q2*Q3*Q8*(116919 + 113575*rr) + Q1*Q5*Q8*(-188698 + 114734*rr) + 
  Q7*Q8*Q9*(303900 + 116076*rr) + Q4*Q5*Q9*(208502 + 116854*rr) + 
  Q1*Q4*Q8*(97219 + 125331*rr) + Q0*Q8*Q9*(-103837 + 129343*rr) + 
  Q0*Q1*Q9*(49915 + 130785*rr) + Q0*Q3*Q9*(-50125 + 134465*rr) + 
  Q1*Q2*Q7*(243693 + 135297*rr) + Q2*Q3*Q9*(-125574 + 136466*rr) + 
  Q4^2*Q8*(32827 + 137603*rr) + Q2*Q6*Q8*(55168 + 144324*rr) + 
  Q5*Q7*Q9*(-26032 + 148384*rr) + Q8*Q9^2*(-94674 + 163350*rr) + 
  Q4^2*Q7*(404002 + 173194*rr) + Q1*Q6*Q9*(-153788 + 184844*rr) + 
  Q3*Q4*Q9*(-515469 + 190339*rr) + Q5*Q7*Q8*(-234053 + 193935*rr) + 
  Q1*Q8^2*(19189 + 236593*rr) + Q4*Q7*Q9*(-109462 + 249890*rr) + 
  Q3*Q7*Q9*(183610 + 265778*rr) + Q1*Q7*Q8*(45810 + 313354*rr) + 
  Q6*Q8^2*(-654221 + 315239*rr) + Q2*Q8*Q9*(12622 + 408102*rr), 
 Q5*Q7*Q9*(-114663 - 272971*rr) + Q0*Q4*Q7*(-132585 - 235055*rr) + 
  Q1*Q2*Q8*(101667 - 220385*rr) + Q6*Q8^2*(190332 - 215460*rr) + 
  Q7*Q8*Q9*(-2614 - 205502*rr) + Q0*Q8*Q9*(-33266 - 202838*rr) + 
  Q2*Q6*Q8*(-100072 - 194344*rr) + Q2*Q8*Q9*(5723 - 177489*rr) + 
  Q1*Q2*Q3*(-281210 - 161070*rr) + Q2*Q7^2*(-23895 - 150363*rr) + 
  Q1*Q6*Q8*(-17859 - 143743*rr) + Q3*Q6*Q9*(564215 - 136057*rr) + 
  Q3*Q4*Q7*(-203933 - 128741*rr) + Q3^2*Q7*(-78808 - 126296*rr) + 
  Q2*Q5*Q7*(-280810 - 122502*rr) + Q0*Q5*Q6*(-159050 - 120625*rr) + 
  Q3*Q9^2*(-194175 - 113923*rr) + Q2*Q8^2*(-458708 - 111332*rr) + 
  Q1*Q5^2*(124110 - 110590*rr) + Q3*Q5*Q9*(71215 - 108797*rr) + 
  Q5*Q8^2*(-116045 - 103881*rr) + Q1*Q3*Q5*(115925 - 102905*rr) + 
  Q2*Q5*Q6*(-93790 - 99890*rr) + Q2^2*Q5*(389130 - 97300*rr) + 
  Q5^2*Q9*(-376655 - 92255*rr) + Q9^3*(70025 - 91515*rr) + 
  Q5*Q6*Q7*(191834 - 89206*rr) + Q6*Q7*Q8*(84563 - 88249*rr) + 
  Q2*Q3*Q7*(322027 - 86833*rr) + Q2^2*Q3*(159610 - 86730*rr) + 
  Q3^2*Q8*(244800 - 85296*rr) + Q0*Q2*Q6*(-180225 - 83775*rr) + 
  Q4*Q6*Q7*(199760 - 82924*rr) + Q3*Q4^2*(32080 - 79730*rr) + 
  Q5*Q6*Q8*(607610 - 78238*rr) + Q1^2*Q5*(143995 - 77645*rr) + 
  Q3*Q8^2*(31073 - 74531*rr) + Q4*Q7*Q8*(-186400 - 73056*rr) + 
  Q0*Q1*Q4*(-61725 - 71275*rr) + Q1*Q6*Q9*(100684 - 67868*rr) + 
  Q2*Q6^2*(-130680 - 67680*rr) + Q4*Q5*Q7*(-87872 - 65776*rr) + 
  Q1*Q4^2*(6965 - 65425*rr) + Q0*Q6*Q8*(3990 - 64790*rr) + 
  Q2^2*Q6*(13960 - 64250*rr) + Q0*Q1*Q9*(134165 - 62175*rr) + 
  Q1*Q3*Q6*(206535 - 61665*rr) + Q4*Q5*Q9*(-106232 - 61664*rr) + 
  Q2*Q5*Q8*(-74261 - 56969*rr) + Q0*Q9^2*(150302 - 56310*rr) + 
  Q4^2*Q7*(172801 - 54801*rr) + Q0*Q1^2*(-98675 - 54300*rr) + 
  Q2^2*Q9*(201625 - 54051*rr) + Q5^2*Q6*(292305 - 53985*rr) + 
  Q4*Q6*Q8*(343696 - 51064*rr) + Q5*Q7*Q8*(-727425 - 50061*rr) + 
  Q1^3*(45290 - 49350*rr) + Q1^2*Q2*(-187465 - 47035*rr) + 
  Q4*Q8^2*(-50936 - 45032*rr) + Q0*Q7*Q9*(371867 - 43365*rr) + 
  Q1*Q2*Q7*(304215 - 41489*rr) + Q3^3*(80220 - 40300*rr) + 
  Q0*Q4^2*(372100 - 40300*rr) + Q0*Q3*Q9*(-93260 - 39170*rr) + 
  Q3*Q4*Q6*(-81405 - 36245*rr) + Q6^3*(-91360 - 33760*rr) + 
  Q3^2*Q9*(-26966 - 33110*rr) + Q6*Q7*Q9*(145713 - 32707*rr) + 
  Q2*Q3^2*(-104855 - 32685*rr) + Q0*Q3*Q4*(-38625 - 32450*rr) + 
  Q3*Q5*Q6*(27815 - 30045*rr) + Q3*Q4*Q9*(372964 - 27328*rr) + 
  Q5*Q7^2*(-121088 - 26416*rr) + Q0^2*Q6*(-34375 - 26250*rr) + 
  Q5*Q6^2*(-41225 - 25635*rr) + Q0^2*Q8*(-10625 - 24875*rr) + 
  Q2*Q4*Q8*(111580 - 24616*rr) + Q0^2*Q2*(-40625 - 23750*rr) + 
  Q7*Q9^2*(-84064 - 22432*rr) + Q3*Q4*Q5*(-95840 - 20940*rr) + 
  Q3^2*Q4*(-20070 - 19370*rr) + Q0*Q3*Q6*(-140775 - 18275*rr) + 
  Q2*Q3*Q4*(127340 - 18120*rr) + Q0*Q6^2*(-23575 - 17875*rr) + 
  Q1^2*Q8*(15865 - 15859*rr) + Q1*Q3*Q9*(-271375 - 12891*rr) + 
  Q2^3*(-208440 - 11760*rr) + Q4*Q7*Q9*(-673022 - 10246*rr) + 
  Q0*Q4*Q6*(-227475 - 9950*rr) + Q0^2*Q4*(-24375 - 8750*rr) + 
  Q1*Q2^2*(-97985 - 7455*rr) + Q4*Q8*Q9*(1324 - 6052*rr) + 
  Q2*Q4*Q6*(-82565 - 5575*rr) + Q0*Q1*Q2*(224175 - 4900*rr) + 
  Q0^2*Q1*(-80625 - 3750*rr) + Q3*Q4*Q8*(-249874 - 2746*rr) + 
  Q0^2*Q5*(74375 - 2500*rr) + Q4^2*Q9*(53127 - 1307*rr) + 
  Q3*Q6*Q8*(-21085 + 431*rr) + Q1*Q6*Q7*(-177657 + 603*rr) + 
  Q3^2*Q6*(-42635 + 1045*rr) + Q4*Q5*Q8*(112110 + 2138*rr) + 
  Q0*Q2*Q8*(353920 + 2400*rr) + Q0*Q5*Q9*(-96735 + 5075*rr) + 
  Q0*Q2^2*(181175 + 5200*rr) + Q0^2*Q7*(-20250 + 5250*rr) + 
  Q1*Q4*Q6*(-237275 + 6485*rr) + Q4^2*Q5*(-140745 + 6865*rr) + 
  Q4^2*Q8*(-65866 + 7004*rr) + Q1*Q8*Q9*(-224665 + 7275*rr) + 
  Q3^2*Q5*(206770 + 7830*rr) + Q2^2*Q4*(146955 + 8665*rr) + 
  Q1*Q5*Q6*(111585 + 8755*rr) + Q4*Q6^2*(28045 + 8795*rr) + 
  Q1*Q9^2*(79467 + 9439*rr) + Q1^2*Q7*(346497 + 12045*rr) + 
  Q0*Q5^2*(-155400 + 13175*rr) + Q6*Q7^2*(-299994 + 15102*rr) + 
  Q8^2*Q9*(489305 + 15317*rr) + Q2*Q4*Q5*(41125 + 16835*rr) + 
  Q4*Q5*Q6*(161315 + 17175*rr) + Q1*Q2*Q5*(154095 + 17425*rr) + 
  Q1*Q3^2*(-199820 + 17480*rr) + Q5^2*Q7*(116550 + 19950*rr) + 
  Q6^2*Q7*(37439 + 21489*rr) + Q2^2*Q7*(-139992 + 21616*rr) + 
  Q0^2*Q9*(-94750 + 22750*rr) + Q0*Q2*Q4*(-84950 + 22900*rr) + 
  Q1^2*Q9*(-171072 + 23488*rr) + Q4^2*Q6*(62880 + 23750*rr) + 
  Q1*Q2*Q4*(176360 + 23830*rr) + Q0*Q4*Q5*(-53600 + 24575*rr) + 
  Q0*Q1*Q5*(37850 + 24600*rr) + Q3*Q5*Q8*(42308 + 24876*rr) + 
  Q1*Q2*Q9*(726000 + 25200*rr) + Q1*Q2*Q6*(273000 + 25960*rr) + 
  Q0*Q5*Q7*(-255040 + 26160*rr) + Q1*Q7^2*(198694 + 26942*rr) + 
  Q0^2*Q3*(27500 + 27500*rr) + Q2*Q7*Q9*(-230318 + 28826*rr) + 
  Q0*Q3*Q7*(42790 + 29020*rr) + Q0*Q3*Q5*(-325475 + 29375*rr) + 
  Q0*Q3^2*(80250 + 29850*rr) + Q0*Q7^2*(-291261 + 30623*rr) + 
  Q1*Q4*Q9*(-8458 + 31398*rr) + Q1*Q6^2*(-7305 + 31815*rr) + 
  Q2*Q6*Q7*(199909 + 33925*rr) + Q0*Q1*Q3*(151650 + 35000*rr) + 
  Q2^2*Q8*(2833 + 35565*rr) + Q2*Q3*Q6*(-140180 + 35610*rr) + 
  Q7^3*(193277 + 35625*rr) + Q1^2*Q6*(-26700 + 37600*rr) + 
  Q6*Q8*Q9*(-65511 + 39701*rr) + Q4^3*(115110 + 40080*rr) + 
  Q0*Q1*Q7*(53565 + 41245*rr) + Q0*Q8^2*(363299 + 41527*rr) + 
  Q5^3*(-69495 + 42785*rr) + Q2*Q4^2*(-77540 + 46550*rr) + 
  Q3*Q6^2*(207700 + 46730*rr) + Q2*Q4*Q7*(246550 + 46906*rr) + 
  Q3*Q7^2*(58213 + 46913*rr) + Q0*Q2*Q9*(-402310 + 47830*rr) + 
  Q0*Q1*Q8*(104145 + 48125*rr) + Q3*Q7*Q9*(45693 + 49017*rr) + 
  Q3*Q6*Q7*(228061 + 49513*rr) + Q2*Q3*Q9*(120254 + 53574*rr) + 
  Q3*Q5^2*(-111690 + 54690*rr) + Q0*Q6*Q9*(129490 + 57030*rr) + 
  Q5^2*Q8*(422288 + 59662*rr) + Q5*Q9^2*(-3867 + 60097*rr) + 
  Q2*Q9^2*(122012 + 61788*rr) + Q1^2*Q3*(374620 + 64040*rr) + 
  Q2*Q4*Q9*(-93520 + 64100*rr) + Q5*Q6*Q9*(-123657 + 64755*rr) + 
  Q1*Q8^2*(346841 + 66325*rr) + Q1^2*Q4*(-83980 + 67530*rr) + 
  Q1*Q4*Q5*(84050 + 68200*rr) + Q2*Q6*Q9*(-241524 + 68532*rr) + 
  Q1*Q3*Q8*(-64006 + 70058*rr) + Q3*Q8*Q9*(182186 + 73618*rr) + 
  Q2*Q7*Q8*(-145919 + 76781*rr) + Q0*Q2*Q5*(-7000 + 77050*rr) + 
  Q4*Q7^2*(-86787 + 79857*rr) + Q2*Q5^2*(-106390 + 79870*rr) + 
  Q4*Q6*Q9*(-229217 + 80531*rr) + Q1*Q3*Q7*(-265035 + 85745*rr) + 
  Q2*Q3*Q5*(28235 + 86125*rr) + Q0*Q3*Q8*(-357420 + 88690*rr) + 
  Q0*Q4*Q8*(-271595 + 90365*rr) + Q6^2*Q9*(-329573 + 90591*rr) + 
  Q6^2*Q8*(6196 + 91852*rr) + Q1*Q4*Q7*(-160555 + 92633*rr) + 
  Q0*Q4*Q9*(308250 + 100130*rr) + Q0*Q1*Q6*(16925 + 109850*rr) + 
  Q7^2*Q8*(411999 + 111555*rr) + Q4*Q5^2*(19190 + 119530*rr) + 
  Q6*Q9^2*(225949 + 119993*rr) + Q0*Q2*Q3*(-145950 + 121275*rr) + 
  Q1*Q3*Q4*(-90390 + 122810*rr) + Q0*Q2*Q7*(19305 + 124835*rr) + 
  Q7*Q8^2*(-597073 + 128979*rr) + Q1*Q4*Q8*(-65975 + 129949*rr) + 
  Q0*Q6*Q7*(-229120 + 130510*rr) + Q8*Q9^2*(-202401 + 145763*rr) + 
  Q1*Q5*Q9*(-68436 + 152664*rr) + Q1*Q7*Q8*(-8308 + 152860*rr) + 
  Q1*Q7*Q9*(50043 + 160319*rr) + Q0*Q7*Q8*(-11686 + 170738*rr) + 
  Q2*Q3*Q8*(-62077 + 173183*rr) + Q5*Q8*Q9*(157873 + 189509*rr) + 
  Q1*Q5*Q7*(-309198 + 189718*rr) + Q1*Q5*Q8*(-7788 + 194964*rr) + 
  Q4*Q9^2*(-380506 + 196974*rr) + Q8^3*(138072 + 203064*rr) + 
  Q3*Q5*Q7*(-420859 + 210141*rr) + Q0*Q5*Q8*(-46530 + 211650*rr) + 
  Q2*Q5*Q9*(-66852 + 219980*rr) + Q3*Q7*Q8*(-89279 + 244813*rr) + 
  Q7^2*Q9*(-21980 + 307636*rr), Q4*Q7*Q9*(-358000 - 225552*rr) + 
  Q2*Q4*Q8*(425296 - 183664*rr) + Q3*Q7^2*(56764 - 171252*rr) + 
  Q6*Q8*Q9*(-329075 - 158103*rr) + Q7^2*Q8*(-83541 - 145825*rr) + 
  Q1*Q7^2*(11601 - 139923*rr) + Q4*Q7*Q8*(58555 - 134233*rr) + 
  Q2*Q7*Q8*(-14113 - 112877*rr) + Q2*Q3*Q7*(-155178 - 110778*rr) + 
  Q3*Q6*Q9*(-20509 - 99801*rr) + Q2^2*Q9*(-37167 - 97795*rr) + 
  Q0*Q6*Q8*(-103780 - 90280*rr) + Q0*Q7*Q8*(46979 - 86545*rr) + 
  Q2*Q8*Q9*(45310 - 85642*rr) + Q1*Q3*Q9*(-44985 - 82633*rr) + 
  Q5*Q8*Q9*(5592 - 82312*rr) + Q1^2*Q5*(183265 - 81745*rr) + 
  Q0*Q3*Q6*(7750 - 80525*rr) + Q5*Q6*Q7*(-6966 - 73382*rr) + 
  Q0*Q8*Q9*(-200917 - 72709*rr) + Q1*Q3*Q6*(56335 - 71215*rr) + 
  Q4^2*Q9*(430493 - 70929*rr) + Q4*Q7^2*(267377 - 69171*rr) + 
  Q5^2*Q8*(50286 - 69078*rr) + Q1^2*Q8*(-96468 - 67540*rr) + 
  Q3*Q9^2*(-183870 - 65270*rr) + Q5*Q7^2*(102259 - 64457*rr) + 
  Q3^3*(2670 - 63850*rr) + Q2^2*Q8*(39787 - 63193*rr) + 
  Q0*Q1*Q3*(90225 - 62825*rr) + Q2*Q3*Q5*(-67335 - 62575*rr) + 
  Q0*Q8^2*(-1922 - 61854*rr) + Q1*Q4*Q9*(-230817 - 61753*rr) + 
  Q7*Q8*Q9*(65288 - 61752*rr) + Q1*Q4^2*(-116350 - 61460*rr) + 
  Q1*Q4*Q6*(47820 - 60690*rr) + Q1*Q2*Q7*(158780 - 59788*rr) + 
  Q0*Q5*Q6*(-6950 - 57475*rr) + Q1*Q5^2*(-73650 - 56790*rr) + 
  Q0*Q5*Q8*(120530 - 55960*rr) + Q5*Q9^2*(-74101 - 55025*rr) + 
  Q2*Q5*Q7*(86382 - 54306*rr) + Q2*Q3*Q6*(-127065 - 54105*rr) + 
  Q0*Q1*Q7*(66355 - 53265*rr) + Q0*Q7*Q9*(239733 - 52591*rr) + 
  Q1*Q2*Q6*(-47960 - 51910*rr) + Q1*Q5*Q6*(37675 - 51515*rr) + 
  Q2*Q6*Q8*(61064 - 49436*rr) + Q1*Q4*Q7*(118375 - 49393*rr) + 
  Q4*Q6*Q9*(73161 - 47891*rr) + Q7^2*Q9*(-175706 - 47666*rr) + 
  Q0*Q3*Q7*(81430 - 46690*rr) + Q0*Q1*Q8*(-48670 - 46610*rr) + 
  Q5*Q7*Q9*(-204697 - 46517*rr) + Q4^2*Q8*(57666 - 45154*rr) + 
  Q1^3*(48050 - 44690*rr) + Q0*Q1*Q4*(157325 - 43675*rr) + 
  Q4*Q6*Q7*(-148075 - 43299*rr) + Q0*Q5*Q7*(143175 - 41615*rr) + 
  Q3*Q8^2*(-79930 - 38930*rr) + Q5*Q6*Q9*(305355 - 36077*rr) + 
  Q4^2*Q5*(82415 - 35735*rr) + Q0*Q3*Q9*(-204535 - 35425*rr) + 
  Q2*Q4*Q5*(249730 - 35380*rr) + Q8^2*Q9*(-94725 - 35025*rr) + 
  Q3*Q7*Q9*(87244 - 33732*rr) + Q5*Q7*Q8*(-34325 - 33009*rr) + 
  Q3*Q5^2*(-8755 - 32895*rr) + Q3^2*Q5*(46395 - 32595*rr) + 
  Q2*Q5^2*(-90065 - 32505*rr) + Q3^2*Q8*(-141615 - 32467*rr) + 
  Q0*Q1*Q2*(-21200 - 32000*rr) + Q0*Q9^2*(23873 - 31751*rr) + 
  Q2^2*Q5*(-5990 - 31460*rr) + Q0*Q1*Q5*(26625 - 28025*rr) + 
  Q3*Q7*Q8*(223781 - 27951*rr) + Q5*Q6*Q8*(97887 - 27265*rr) + 
  Q0*Q6*Q9*(185015 - 24675*rr) + Q6^2*Q8*(130848 - 24186*rr) + 
  Q0*Q1*Q9*(-11490 - 23620*rr) + Q2*Q4*Q6*(-39600 - 22260*rr) + 
  Q2*Q4*Q9*(83692 - 22044*rr) + Q6*Q7*Q9*(-49675 - 21079*rr) + 
  Q0*Q2*Q6*(-181800 - 20925*rr) + Q1*Q2*Q9*(-88291 - 20359*rr) + 
  Q0*Q5*Q9*(-26965 - 18945*rr) + Q6*Q8^2*(52815 - 16141*rr) + 
  Q0*Q4*Q9*(235805 - 15405*rr) + Q2*Q7^2*(19716 - 14508*rr) + 
  Q2*Q7*Q9*(-30848 - 14368*rr) + Q5^2*Q9*(14377 - 11585*rr) + 
  Q1*Q6*Q8*(-41965 - 11053*rr) + Q1*Q4*Q8*(138499 - 11001*rr) + 
  Q1*Q3*Q7*(-60136 - 9840*rr) + Q1^2*Q2*(-108480 - 9600*rr) + 
  Q2*Q5*Q8*(-296351 - 9599*rr) + Q5^3*(22315 - 8835*rr) + 
  Q2^2*Q6*(-22155 - 8675*rr) + Q0*Q2^2*(84275 - 7850*rr) + 
  Q1*Q6^2*(-3635 - 6465*rr) + Q6^3*(-74065 - 6265*rr) + 
  Q4*Q5*Q7*(-15384 - 6060*rr) + Q2*Q3*Q4*(-71995 - 4035*rr) + 
  Q6*Q7^2*(-43316 - 3924*rr) + Q9^3*(-22957 - 3545*rr) + 
  Q3*Q4*Q8*(139150 - 3406*rr) + Q3^2*Q4*(-168270 - 3140*rr) + 
  Q2^2*Q4*(-124920 - 3100*rr) + Q3*Q5*Q9*(-183785 - 2953*rr) + 
  Q1*Q9^2*(282162 - 2742*rr) + Q1*Q3*Q5*(-167535 - 2615*rr) + 
  Q0^2*Q4*(-56250 - 2500*rr) + Q0*Q5^2*(96575 - 2100*rr) + 
  Q1*Q2*Q5*(-285455 - 2025*rr) + Q0^2*Q2*(-8125 - 1250*rr) + 
  Q0^2*Q3*(40625 - 625*rr) + Q1*Q7*Q8*(-74240 - 464*rr) + 
  Q1*Q7*Q9*(99636 + 564*rr) + Q1^2*Q7*(118522 + 2434*rr) + 
  Q2*Q3*Q8*(-24730 + 3146*rr) + Q2*Q6*Q7*(139461 + 3509*rr) + 
  Q0*Q2*Q7*(-11220 + 4200*rr) + Q2^2*Q3*(-63895 + 4215*rr) + 
  Q0*Q3*Q4*(118675 + 4575*rr) + Q0*Q1^2*(-114875 + 5200*rr) + 
  Q0^2*Q6*(-57500 + 7500*rr) + Q4*Q5*Q9*(-78137 + 7547*rr) + 
  Q0*Q6^2*(52700 + 7600*rr) + Q6^2*Q7*(70031 + 7619*rr) + 
  Q1^2*Q6*(-281995 + 8055*rr) + Q0*Q2*Q4*(17225 + 8325*rr) + 
  Q5^2*Q6*(107590 + 8730*rr) + Q1*Q5*Q8*(53207 + 9119*rr) + 
  Q0^2*Q8*(38250 + 9250*rr) + Q3*Q6*Q7*(-40919 + 9309*rr) + 
  Q0^2*Q5*(4375 + 10625*rr) + Q2*Q5*Q6*(40855 + 12705*rr) + 
  Q1*Q2*Q3*(-25915 + 13515*rr) + Q1*Q2*Q8*(-317340 + 13876*rr) + 
  Q2*Q6*Q9*(-173746 + 14370*rr) + Q0^2*Q1*(-7500 + 14375*rr) + 
  Q2*Q3^2*(-30270 + 15350*rr) + Q7^3*(1857 + 15517*rr) + 
  Q1^2*Q3*(204895 + 15905*rr) + Q3*Q4*Q5*(-21585 + 17685*rr) + 
  Q2*Q4^2*(-239715 + 18545*rr) + Q0^2*Q7*(-20125 + 18625*rr) + 
  Q0*Q4^2*(9975 + 19875*rr) + Q0*Q2*Q9*(-99535 + 21625*rr) + 
  Q3*Q4*Q6*(54850 + 21710*rr) + Q3*Q5*Q8*(-25470 + 21850*rr) + 
  Q1*Q2^2*(-1690 + 22550*rr) + Q0*Q3*Q5*(-57275 + 22800*rr) + 
  Q0^2*Q9*(21250 + 24000*rr) + Q1*Q8^2*(179298 + 24458*rr) + 
  Q3*Q6*Q8*(242212 + 25064*rr) + Q4^3*(116480 + 25590*rr) + 
  Q0*Q2*Q5*(-163450 + 25700*rr) + Q0*Q3^2*(-104525 + 27150*rr) + 
  Q2*Q6^2*(40220 + 28760*rr) + Q3*Q8*Q9*(231415 + 30411*rr) + 
  Q0*Q1*Q6*(88175 + 30875*rr) + Q1*Q3*Q4*(84410 + 30910*rr) + 
  Q4^2*Q7*(363514 + 31376*rr) + Q0*Q4*Q5*(58300 + 32350*rr) + 
  Q1*Q2*Q4*(100170 + 32480*rr) + Q3*Q5*Q6*(63880 + 32520*rr) + 
  Q4*Q5*Q6*(118430 + 34790*rr) + Q4*Q9^2*(-50872 + 37688*rr) + 
  Q2*Q3*Q9*(26169 + 38389*rr) + Q2^3*(-97490 + 39050*rr) + 
  Q2^2*Q7*(-37445 + 39167*rr) + Q0*Q4*Q8*(159510 + 42420*rr) + 
  Q0*Q2*Q3*(39725 + 42450*rr) + Q3*Q6^2*(63000 + 43350*rr) + 
  Q0*Q4*Q6*(7150 + 43625*rr) + Q5^2*Q7*(139371 + 44915*rr) + 
  Q5*Q6^2*(-47095 + 45195*rr) + Q3^2*Q6*(146725 + 45675*rr) + 
  Q5*Q8^2*(-186265 + 47187*rr) + Q3*Q4*Q9*(252029 + 47569*rr) + 
  Q7*Q9^2*(65564 + 47724*rr) + Q4*Q6^2*(62130 + 48890*rr) + 
  Q0*Q7^2*(220489 + 49125*rr) + Q3*Q4^2*(-146265 + 49445*rr) + 
  Q2*Q8^2*(-188308 + 49452*rr) + Q1*Q4*Q5*(-167985 + 52515*rr) + 
  Q4*Q5^2*(-74330 + 52840*rr) + Q0*Q2*Q8*(13680 + 55390*rr) + 
  Q8^3*(250372 + 57972*rr) + Q1*Q3^2*(23005 + 58895*rr) + 
  Q6^2*Q9*(-115027 + 59627*rr) + Q4^2*Q6*(61680 + 60990*rr) + 
  Q6*Q9^2*(129465 + 62397*rr) + Q0*Q6*Q7*(110855 + 64475*rr) + 
  Q1*Q5*Q9*(39655 + 64607*rr) + Q2*Q5*Q9*(463503 + 66547*rr) + 
  Q1*Q8*Q9*(349261 + 67337*rr) + Q1*Q3*Q8*(127482 + 70466*rr) + 
  Q1*Q6*Q7*(126061 + 73685*rr) + Q4*Q8^2*(109828 + 74308*rr) + 
  Q0*Q3*Q8*(-130190 + 77870*rr) + Q0*Q4*Q7*(-30470 + 78060*rr) + 
  Q3*Q5*Q7*(178765 + 79449*rr) + Q8*Q9^2*(-263154 + 80662*rr) + 
  Q4*Q6*Q8*(85549 + 81285*rr) + Q1^2*Q9*(-194165 + 83703*rr) + 
  Q1*Q6*Q9*(-40640 + 85412*rr) + Q1^2*Q4*(63235 + 92785*rr) + 
  Q6*Q7*Q8*(123890 + 96458*rr) + Q3^2*Q7*(70417 + 98117*rr) + 
  Q3^2*Q9*(142832 + 103312*rr) + Q4*Q8*Q9*(-20145 + 103811*rr) + 
  Q2*Q9^2*(82148 + 117780*rr) + Q7*Q8^2*(-204518 + 128914*rr) + 
  Q2*Q4*Q7*(67726 + 136670*rr) + Q1*Q5*Q7*(21015 + 167107*rr) + 
  Q3*Q4*Q7*(412399 + 170587*rr) + Q4*Q5*Q8*(49290 + 220206*rr), 
 Q1*Q8*Q9*(264793 - 337659*rr) + Q8*Q9^2*(231342 - 279658*rr) + 
  Q2*Q5*Q8*(-71673 - 227649*rr) + Q3*Q9^2*(-367246 - 179142*rr) + 
  Q5*Q7*Q8*(124503 - 175525*rr) + Q1*Q7*Q8*(38077 - 160167*rr) + 
  Q4*Q7^2*(-14293 - 158825*rr) + Q2*Q9^2*(-298064 - 157184*rr) + 
  Q7^2*Q8*(107285 - 140767*rr) + Q7*Q9^2*(-37850 - 133874*rr) + 
  Q4*Q9^2*(328408 - 126648*rr) + Q1*Q5*Q9*(122184 - 120336*rr) + 
  Q1*Q2*Q3*(-33565 - 117735*rr) + Q1*Q3*Q6*(163045 - 117205*rr) + 
  Q6*Q8^2*(-74676 - 114900*rr) + Q2*Q7*Q8*(-35436 - 109500*rr) + 
  Q0*Q2*Q9*(-230320 - 104730*rr) + Q2*Q3*Q9*(180647 - 104069*rr) + 
  Q1*Q5*Q6*(-78955 - 97075*rr) + Q2*Q4*Q8*(13314 - 91634*rr) + 
  Q5*Q8^2*(-89416 - 87424*rr) + Q2*Q4^2*(14650 - 87080*rr) + 
  Q3*Q6*Q8*(-121782 - 83194*rr) + Q3*Q6*Q9*(18091 - 82805*rr) + 
  Q1^2*Q3*(-7250 - 78430*rr) + Q0*Q5*Q7*(-380685 - 78255*rr) + 
  Q0*Q3*Q9*(138255 - 76455*rr) + Q1^2*Q6*(253625 - 73385*rr) + 
  Q0*Q8^2*(-113900 - 73324*rr) + Q7^2*Q9*(166292 - 72604*rr) + 
  Q0*Q1*Q9*(-10260 - 71460*rr) + Q0*Q5*Q8*(215470 - 71380*rr) + 
  Q0*Q1*Q8*(234220 - 70080*rr) + Q1*Q5*Q8*(-459514 - 69850*rr) + 
  Q1*Q3^2*(-228095 - 68885*rr) + Q2*Q3*Q6*(29285 - 68845*rr) + 
  Q0*Q4*Q5*(87375 - 65275*rr) + Q1*Q7^2*(-121791 - 63347*rr) + 
  Q3*Q5*Q7*(53299 - 63197*rr) + Q0*Q3*Q7*(227800 - 61990*rr) + 
  Q2*Q3*Q5*(-127800 - 57900*rr) + Q6*Q7^2*(19505 - 56371*rr) + 
  Q0*Q1*Q6*(110475 - 55850*rr) + Q6*Q8*Q9*(-38257 - 53981*rr) + 
  Q2^3*(145940 - 53800*rr) + Q5*Q6*Q8*(11655 - 53221*rr) + 
  Q1^2*Q2*(-209725 - 51435*rr) + Q5^2*Q9*(63883 - 51193*rr) + 
  Q4^2*Q5*(49835 - 50595*rr) + Q1*Q3*Q8*(94742 - 48258*rr) + 
  Q4^2*Q7*(68549 - 47255*rr) + Q0*Q2^2*(76025 - 47000*rr) + 
  Q3^3*(77090 - 44590*rr) + Q2^2*Q7*(-130607 - 44555*rr) + 
  Q2*Q5*Q9*(-411623 - 43987*rr) + Q2*Q7^2*(-7848 - 41448*rr) + 
  Q2^2*Q4*(-30205 - 40235*rr) + Q4^3*(1005 - 37675*rr) + 
  Q4*Q5*Q7*(-338981 - 37497*rr) + Q4*Q8^2*(-174009 - 37109*rr) + 
  Q2*Q6*Q7*(-49140 - 34944*rr) + Q6^2*Q8*(155870 - 33766*rr) + 
  Q3*Q4*Q6*(133935 - 32215*rr) + Q1^2*Q9*(162771 - 31361*rr) + 
  Q1*Q4*Q7*(-192257 - 30917*rr) + Q1*Q9^2*(-209631 - 27907*rr) + 
  Q0^2*Q2*(38125 - 26875*rr) + Q2*Q4*Q5*(-190780 - 25650*rr) + 
  Q0^2*Q8*(8500 - 25500*rr) + Q0*Q5*Q9*(266090 - 24360*rr) + 
  Q4*Q6*Q8*(-360447 - 23763*rr) + Q0*Q6^2*(-129825 - 23700*rr) + 
  Q2*Q3*Q4*(31585 - 23575*rr) + Q1*Q3*Q9*(253980 - 22856*rr) + 
  Q1^2*Q5*(-148035 - 19955*rr) + Q3^2*Q5*(-147730 - 19230*rr) + 
  Q1*Q5^2*(-148855 - 18805*rr) + Q3*Q6*Q7*(-166909 - 18733*rr) + 
  Q0*Q3*Q5*(141275 - 18100*rr) + Q2*Q8^2*(13286 - 15362*rr) + 
  Q1*Q6^2*(75085 - 15165*rr) + Q1^2*Q8*(-273944 - 14984*rr) + 
  Q4*Q6*Q7*(-158549 - 14773*rr) + Q0^2*Q9*(-41500 - 14500*rr) + 
  Q0^2*Q6*(8750 - 13750*rr) + Q0^2*Q1*(-29375 - 12500*rr) + 
  Q2*Q3*Q8*(96392 - 12420*rr) + Q3^2*Q4*(23470 - 11340*rr) + 
  Q0^2*Q4*(27500 - 11250*rr) + Q0*Q8*Q9*(-88835 - 11219*rr) + 
  Q1^3*(154150 - 10230*rr) + Q0*Q2*Q3*(32875 - 9550*rr) + 
  Q3*Q4^2*(87405 - 8545*rr) + Q2*Q4*Q9*(-122936 - 8420*rr) + 
  Q2*Q4*Q6*(-32325 - 8025*rr) + Q3*Q5^2*(83310 - 7750*rr) + 
  Q0*Q1*Q3*(-138600 - 7600*rr) + Q1*Q4*Q5*(-85060 - 6950*rr) + 
  Q0^2*Q7*(-1375 - 6875*rr) + Q6*Q9^2*(91918 - 6578*rr) + 
  Q0*Q4*Q6*(-31325 - 6175*rr) + Q3*Q7^2*(-138526 - 5206*rr) + 
  Q1*Q6*Q9*(-55828 - 3428*rr) + Q2*Q7*Q9*(15088 - 3232*rr) + 
  Q3*Q6^2*(15060 - 3020*rr) + Q0*Q3^2*(-186950 - 2025*rr) + 
  Q0*Q3*Q6*(316025 - 1675*rr) + Q0*Q5^2*(58250 - 1350*rr) + 
  Q1*Q6*Q8*(129943 - 1317*rr) + Q0*Q1*Q2*(475 - 850*rr) + 
  Q5*Q6^2*(56520 - 490*rr) + Q5^2*Q7*(21896 + 118*rr) + 
  Q4^2*Q6*(3690 + 150*rr) + Q1*Q2*Q7*(210847 + 1919*rr) + 
  Q1*Q2*Q6*(-1605 + 2435*rr) + Q3*Q4*Q5*(176950 + 3320*rr) + 
  Q4*Q6^2*(14355 + 3475*rr) + Q4*Q5*Q9*(6213 + 3813*rr) + 
  Q6^2*Q7*(148620 + 4804*rr) + Q1*Q5*Q7*(292122 + 4998*rr) + 
  Q0^2*Q3*(-15000 + 5000*rr) + Q0*Q2*Q6*(254075 + 5375*rr) + 
  Q5^2*Q8*(342635 + 5481*rr) + Q0*Q2*Q7*(-31415 + 5565*rr) + 
  Q5*Q8*Q9*(-251018 + 6102*rr) + Q0^2*Q5*(1250 + 6250*rr) + 
  Q0*Q3*Q4*(-16975 + 6550*rr) + Q1*Q4*Q8*(169650 + 7250*rr) + 
  Q0*Q1^2*(129050 + 7400*rr) + Q6^3*(-121480 + 9250*rr) + 
  Q0*Q4*Q8*(-25425 + 9995*rr) + Q0*Q2*Q4*(2500 + 10450*rr) + 
  Q5*Q6*Q9*(-217795 + 11793*rr) + Q3*Q4*Q7*(-13157 + 12343*rr) + 
  Q1*Q3*Q4*(-267980 + 12980*rr) + Q1*Q4^2*(-143840 + 13530*rr) + 
  Q4^2*Q8*(-211978 + 14002*rr) + Q2*Q5*Q6*(67165 + 17835*rr) + 
  Q0*Q6*Q8*(-168730 + 18100*rr) + Q2*Q5^2*(99570 + 18170*rr) + 
  Q0*Q3*Q8*(31775 + 19095*rr) + Q1*Q2*Q4*(123585 + 19525*rr) + 
  Q5*Q7*Q9*(83984 + 19952*rr) + Q3^2*Q7*(181310 + 21406*rr) + 
  Q0*Q1*Q7*(65025 + 22535*rr) + Q3*Q5*Q8*(-109426 + 22602*rr) + 
  Q2^2*Q6*(-176530 + 22610*rr) + Q0*Q7^2*(306203 + 22747*rr) + 
  Q2*Q3*Q7*(94236 + 23868*rr) + Q4*Q5^2*(-65725 + 24125*rr) + 
  Q6*Q7*Q9*(378546 + 24842*rr) + Q0*Q4*Q9*(-83985 + 26055*rr) + 
  Q3*Q5*Q6*(-6850 + 26750*rr) + Q7^3*(-268762 + 27918*rr) + 
  Q2*Q6^2*(-89375 + 28925*rr) + Q0*Q1*Q5*(126775 + 29575*rr) + 
  Q5*Q6*Q7*(122646 + 30866*rr) + Q4*Q5*Q6*(232510 + 32140*rr) + 
  Q0*Q1*Q4*(53825 + 33000*rr) + Q1*Q2^2*(-59795 + 33015*rr) + 
  Q3*Q7*Q9*(173669 + 33297*rr) + Q0*Q2*Q5*(70900 + 35300*rr) + 
  Q0*Q2*Q8*(165020 + 37020*rr) + Q0*Q4^2*(-52800 + 37175*rr) + 
  Q3*Q8^2*(-2192 + 39696*rr) + Q2*Q4*Q7*(-319918 + 40678*rr) + 
  Q8^3*(-370509 + 40967*rr) + Q5^3*(15435 + 41375*rr) + 
  Q0*Q5*Q6*(-62925 + 41825*rr) + Q3^2*Q8*(-29529 + 43515*rr) + 
  Q1*Q4*Q6*(9440 + 47140*rr) + Q5*Q9^2*(318219 + 50319*rr) + 
  Q5^2*Q6*(-98820 + 52220*rr) + Q4*Q6*Q9*(-219992 + 54060*rr) + 
  Q2^2*Q5*(28665 + 62865*rr) + Q8^2*Q9*(-143279 + 64429*rr) + 
  Q3^2*Q6*(-25875 + 74265*rr) + Q4^2*Q9*(-184467 + 75027*rr) + 
  Q1^2*Q4*(-77585 + 76325*rr) + Q0*Q9^2*(-9078 + 76622*rr) + 
  Q2*Q6*Q9*(144819 + 76691*rr) + Q4*Q7*Q8*(134978 + 83602*rr) + 
  Q1*Q4*Q9*(159669 + 83829*rr) + Q3*Q7*Q8*(514635 + 84015*rr) + 
  Q0*Q6*Q9*(-352745 + 84595*rr) + Q2*Q5*Q7*(244243 + 89475*rr) + 
  Q1*Q7*Q9*(42245 + 90145*rr) + Q2*Q8*Q9*(-9021 + 92071*rr) + 
  Q1*Q8^2*(-185127 + 99285*rr) + Q0*Q7*Q8*(-85637 + 100067*rr) + 
  Q1*Q3*Q5*(45490 + 100360*rr) + Q2^2*Q3*(165905 + 101215*rr) + 
  Q1*Q2*Q5*(-239035 + 102875*rr) + Q5*Q7^2*(4769 + 105789*rr) + 
  Q0*Q4*Q7*(92350 + 106110*rr) + Q1*Q2*Q9*(-269288 + 110328*rr) + 
  Q4*Q5*Q8*(540984 + 111744*rr) + Q6^2*Q9*(-12345 + 111813*rr) + 
  Q2*Q3^2*(-78085 + 115905*rr) + Q2^2*Q8*(-312166 + 119866*rr) + 
  Q1*Q6*Q7*(-230185 + 122327*rr) + Q7*Q8*Q9*(-64268 + 127012*rr) + 
  Q9^3*(95057 + 132781*rr) + Q3*Q4*Q9*(-179017 + 137199*rr) + 
  Q3*Q4*Q8*(310730 + 144062*rr) + Q1^2*Q7*(-82495 + 154909*rr) + 
  Q4*Q7*Q9*(94096 + 158496*rr) + Q7*Q8^2*(-194619 + 161617*rr) + 
  Q2^2*Q9*(-8769 + 168323*rr) + Q2*Q6*Q8*(-204910 + 185898*rr) + 
  Q1*Q2*Q8*(253655 + 186483*rr) + Q3^2*Q9*(126907 + 186911*rr) + 
  Q0*Q6*Q7*(-196815 + 187315*rr) + Q4*Q8*Q9*(-86221 + 188231*rr) + 
  Q6*Q7*Q8*(-268854 + 193266*rr) + Q3*Q5*Q9*(-40143 + 215021*rr) + 
  Q0*Q7*Q9*(653317 + 215817*rr) + Q1*Q3*Q7*(216295 + 267203*rr) + 
  Q3*Q8*Q9*(-88961 + 298403*rr), Q7*Q8^2*(-8944 - 358000*rr) + 
  Q3*Q8*Q9*(215149 - 214807*rr) + Q3*Q5*Q7*(-121248 - 185888*rr) + 
  Q1*Q2*Q8*(-32910 - 185822*rr) + Q1*Q7*Q9*(46748 - 185716*rr) + 
  Q1*Q6*Q7*(61620 - 171864*rr) + Q3^2*Q9*(93659 - 163321*rr) + 
  Q7*Q9^2*(5910 - 149826*rr) + Q3*Q4*Q9*(-11283 - 149383*rr) + 
  Q0*Q4*Q7*(25755 - 148745*rr) + Q1*Q2*Q9*(319892 - 147276*rr) + 
  Q3*Q6*Q8*(109693 - 137227*rr) + Q1*Q4^2*(-92535 - 131625*rr) + 
  Q3*Q7*Q9*(-149987 - 123335*rr) + Q1*Q6*Q8*(47730 - 121518*rr) + 
  Q3*Q4*Q8*(-183227 - 115343*rr) + Q1*Q7^2*(66631 - 112629*rr) + 
  Q2^2*Q5*(18530 - 106050*rr) + Q2*Q5*Q8*(-60545 - 101921*rr) + 
  Q2*Q3^2*(178140 - 97660*rr) + Q2^2*Q7*(180475 - 91073*rr) + 
  Q6*Q8^2*(-262969 - 90213*rr) + Q0*Q2*Q3*(114350 - 88900*rr) + 
  Q1*Q2*Q5*(282880 - 88200*rr) + Q6*Q9^2*(-56005 - 86113*rr) + 
  Q4^2*Q7*(84456 - 77588*rr) + Q2*Q9^2*(84263 - 77365*rr) + 
  Q0*Q7*Q8*(4130 - 77346*rr) + Q5^2*Q8*(209214 - 75616*rr) + 
  Q5*Q8^2*(-206755 - 73311*rr) + Q3*Q4*Q5*(122100 - 73120*rr) + 
  Q4*Q6^2*(-90040 - 71010*rr) + Q1*Q2*Q4*(47110 - 70500*rr) + 
  Q0*Q6*Q8*(61785 - 68205*rr) + Q0*Q1*Q3*(75025 - 65400*rr) + 
  Q2*Q3*Q8*(101136 - 63252*rr) + Q1*Q2*Q3*(-434260 - 58360*rr) + 
  Q1^2*Q2*(207700 - 57020*rr) + Q2*Q8^2*(-43072 - 56912*rr) + 
  Q1*Q4*Q7*(4452 - 51532*rr) + Q1*Q5*Q7*(-175166 - 50414*rr) + 
  Q3^2*Q7*(64716 - 50020*rr) + Q7^3*(453125 - 49967*rr) + 
  Q4^2*Q9*(131433 - 49203*rr) + Q5*Q6*Q8*(-126440 - 43500*rr) + 
  Q5*Q7*Q9*(-151275 - 42159*rr) + Q0*Q4*Q6*(-83125 - 40350*rr) + 
  Q1*Q4*Q8*(282084 - 40192*rr) + Q6*Q7*Q8*(-68193 - 40077*rr) + 
  Q0*Q4^2*(96000 - 39025*rr) + Q1^2*Q9*(-162949 - 38769*rr) + 
  Q2^2*Q4*(-184725 - 37875*rr) + Q2*Q3*Q4*(9230 - 36560*rr) + 
  Q0*Q2*Q5*(-22900 - 36200*rr) + Q2*Q4*Q5*(-18635 - 35895*rr) + 
  Q0*Q7^2*(-405945 - 34681*rr) + Q1*Q3*Q5*(80475 - 34545*rr) + 
  Q4*Q7*Q9*(29532 - 33156*rr) + Q0*Q1^2*(-131275 - 33000*rr) + 
  Q3*Q5*Q6*(34800 - 32880*rr) + Q0*Q5*Q7*(-9620 - 32500*rr) + 
  Q5^2*Q7*(-281310 - 31688*rr) + Q9^3*(-319764 - 29252*rr) + 
  Q1*Q3^2*(72500 - 26900*rr) + Q3*Q6*Q7*(319578 - 25234*rr) + 
  Q1^2*Q7*(-95638 - 22902*rr) + Q1^2*Q4*(-183265 - 22585*rr) + 
  Q4^2*Q5*(-217285 - 21575*rr) + Q1*Q5*Q6*(25600 - 20720*rr) + 
  Q0^2*Q5*(13125 - 20625*rr) + Q0*Q5*Q6*(-16050 - 20325*rr) + 
  Q0*Q2*Q4*(113475 - 20150*rr) + Q1^2*Q6*(75895 - 19615*rr) + 
  Q5*Q7*Q8*(307568 - 19152*rr) + Q1*Q2*Q6*(187790 - 18840*rr) + 
  Q4*Q9^2*(153113 - 18603*rr) + Q1*Q4*Q6*(-83820 - 17650*rr) + 
  Q2*Q4^2*(69885 - 16915*rr) + Q0*Q3*Q8*(190035 - 16565*rr) + 
  Q0*Q2*Q8*(-153080 - 16520*rr) + Q7*Q8*Q9*(-376897 - 15773*rr) + 
  Q1*Q9^2*(-220552 - 14920*rr) + Q5^2*Q6*(65345 - 14305*rr) + 
  Q4*Q5^2*(59020 - 13560*rr) + Q3*Q6^2*(-114200 - 12820*rr) + 
  Q0*Q4*Q9*(-166515 - 12495*rr) + Q4*Q8^2*(92121 - 12059*rr) + 
  Q1*Q6*Q9*(-198530 - 11186*rr) + Q0*Q5^2*(-110175 - 10925*rr) + 
  Q0*Q1*Q7*(32955 - 10795*rr) + Q0^2*Q1*(5625 - 10625*rr) + 
  Q4*Q5*Q9*(-145574 - 10602*rr) + Q0^2*Q7*(62125 - 10125*rr) + 
  Q0^2*Q8*(-76625 - 9875*rr) + Q0*Q1*Q2*(150875 - 9825*rr) + 
  Q2*Q3*Q7*(175668 - 9772*rr) + Q6^3*(-89540 - 8500*rr) + 
  Q0*Q2*Q7*(-1675 - 8495*rr) + Q2*Q4*Q8*(61504 - 7724*rr) + 
  Q4^2*Q6*(-53190 - 7570*rr) + Q5*Q6*Q7*(23925 - 7395*rr) + 
  Q2*Q5*Q6*(-104100 - 7340*rr) + Q0*Q1*Q8*(137870 - 5970*rr) + 
  Q3*Q5^2*(19885 - 5705*rr) + Q0*Q3*Q7*(413230 - 4720*rr) + 
  Q0*Q1*Q4*(-3400 - 3175*rr) + Q3^2*Q6*(-44600 - 2780*rr) + 
  Q0*Q6^2*(5925 - 1800*rr) + Q5*Q6^2*(-136400 - 1650*rr) + 
  Q1*Q7*Q8*(-130427 - 1391*rr) + Q2*Q8*Q9*(-33187 - 1095*rr) + 
  Q1*Q4*Q9*(84323 - 1033*rr) + Q2*Q4*Q7*(-70449 - 625*rr) + 
  Q0*Q9^2*(124172 - 412*rr) + Q6*Q7*Q9*(112196 - 300*rr) + 
  Q0*Q3^2*(28575 + 475*rr) + Q4*Q5*Q6*(77660 + 1020*rr) + 
  Q4*Q6*Q9*(52333 + 1629*rr) + Q8*Q9^2*(131576 + 1688*rr) + 
  Q2*Q4*Q6*(129235 + 3105*rr) + Q1*Q6^2*(-172405 + 4545*rr) + 
  Q2*Q6*Q8*(26421 + 5601*rr) + Q1*Q2*Q7*(-117678 + 7722*rr) + 
  Q1*Q3*Q8*(-107112 + 8496*rr) + Q0^2*Q3*(26250 + 9375*rr) + 
  Q6^2*Q7*(-81236 + 10136*rr) + Q4^3*(253005 + 10505*rr) + 
  Q0*Q4*Q8*(179360 + 11660*rr) + Q0*Q2*Q9*(343800 + 14440*rr) + 
  Q2*Q3*Q5*(10620 + 14480*rr) + Q5*Q7^2*(-74771 + 15033*rr) + 
  Q3^2*Q8*(64149 + 15633*rr) + Q2^2*Q3*(181275 + 15785*rr) + 
  Q3*Q4^2*(-338230 + 16640*rr) + Q4*Q5*Q8*(-49591 + 16673*rr) + 
  Q0^2*Q6*(-27500 + 17500*rr) + Q0^2*Q4*(26875 + 18750*rr) + 
  Q0^2*Q2*(-10000 + 20000*rr) + Q4*Q8*Q9*(265326 + 20310*rr) + 
  Q0*Q3*Q6*(-76950 + 21250*rr) + Q0*Q1*Q9*(309890 + 21260*rr) + 
  Q5*Q9^2*(54186 + 21314*rr) + Q1^3*(-104150 + 21790*rr) + 
  Q0*Q4*Q5*(5425 + 22300*rr) + Q0^2*Q9*(84500 + 22500*rr) + 
  Q3*Q5*Q9*(123228 + 25476*rr) + Q0*Q6*Q9*(-26375 + 25765*rr) + 
  Q1*Q5*Q9*(-181661 + 26467*rr) + Q3*Q7^2*(214911 + 30115*rr) + 
  Q5^3*(9290 + 30890*rr) + Q3*Q4*Q7*(-55536 + 30912*rr) + 
  Q4^2*Q8*(-253535 + 32649*rr) + Q1*Q3*Q6*(-49160 + 33360*rr) + 
  Q1*Q5^2*(-32925 + 34205*rr) + Q2*Q7^2*(-24269 + 36519*rr) + 
  Q0*Q5*Q9*(-302035 + 36885*rr) + Q2*Q6*Q7*(132533 + 36981*rr) + 
  Q2*Q5^2*(151705 + 38015*rr) + Q0*Q3*Q9*(-20000 + 40240*rr) + 
  Q5^2*Q9*(-124172 + 43802*rr) + Q3*Q4*Q6*(-176960 + 44160*rr) + 
  Q6*Q7^2*(257444 + 48452*rr) + Q2^3*(-137750 + 48750*rr) + 
  Q0*Q3*Q4*(-16275 + 49300*rr) + Q4*Q5*Q7*(-181817 + 54691*rr) + 
  Q6^2*Q9*(26573 + 56481*rr) + Q2*Q4*Q9*(-4644 + 56484*rr) + 
  Q0*Q2^2*(-44175 + 57400*rr) + Q6^2*Q8*(143783 + 58611*rr) + 
  Q3*Q7*Q8*(-682616 + 59016*rr) + Q3^3*(-164450 + 59430*rr) + 
  Q2^2*Q8*(-274688 + 60552*rr) + Q1*Q2^2*(-222120 + 64660*rr) + 
  Q0*Q2*Q6*(10850 + 65825*rr) + Q8^2*Q9*(104494 + 67062*rr) + 
  Q8^3*(-44207 + 67693*rr) + Q2*Q3*Q9*(-16782 + 68922*rr) + 
  Q0*Q3*Q5*(112275 + 75600*rr) + Q3*Q5*Q8*(-94409 + 75923*rr) + 
  Q0*Q8^2*(367033 + 77253*rr) + Q3^2*Q5*(110680 + 77800*rr) + 
  Q2*Q3*Q6*(94025 + 81175*rr) + Q2*Q5*Q9*(-265641 + 85055*rr) + 
  Q1*Q4*Q5*(144490 + 86990*rr) + Q0*Q8*Q9*(-69792 + 87888*rr) + 
  Q0*Q1*Q6*(201125 + 89175*rr) + Q0*Q7*Q9*(-163723 + 90613*rr) + 
  Q1^2*Q3*(76250 + 92050*rr) + Q2*Q6*Q9*(282719 + 92535*rr) + 
  Q5*Q6*Q9*(-371706 + 95906*rr) + Q2*Q6^2*(-163325 + 98235*rr) + 
  Q1*Q8*Q9*(-64031 + 99037*rr) + Q3*Q6*Q9*(-63143 + 99537*rr) + 
  Q2^2*Q9*(354719 + 99539*rr) + Q0*Q6*Q7*(-169000 + 100380*rr) + 
  Q1*Q3*Q4*(-219590 + 102310*rr) + Q2^2*Q6*(-49390 + 102720*rr) + 
  Q1^2*Q5*(95170 + 104830*rr) + Q2*Q7*Q8*(107250 + 105402*rr) + 
  Q0*Q1*Q5*(-93575 + 106125*rr) + Q1^2*Q8*(-2360 + 106872*rr) + 
  Q0*Q5*Q8*(-209130 + 126630*rr) + Q3^2*Q4*(64755 + 127205*rr) + 
  Q7^2*Q8*(82947 + 130775*rr) + Q1*Q3*Q9*(-208972 + 132476*rr) + 
  Q4*Q6*Q8*(201823 + 140007*rr) + Q3*Q8^2*(16098 + 145818*rr) + 
  Q1*Q8^2*(173401 + 152821*rr) + Q6*Q8*Q9*(281193 + 157285*rr) + 
  Q4*Q7*Q8*(-267693 + 167023*rr) + Q4*Q7^2*(154609 + 175789*rr) + 
  Q1*Q3*Q7*(-423785 + 176739*rr) + Q4*Q6*Q7*(322275 + 185799*rr) + 
  Q1*Q5*Q8*(-220743 + 186625*rr) + Q5*Q8*Q9*(137942 + 209126*rr) + 
  Q7^2*Q9*(219276 + 210844*rr) + Q3*Q9^2*(194925 + 221273*rr) + 
  Q2*Q5*Q7*(-14675 + 250065*rr) + Q2*Q7*Q9*(1218 + 263146*rr), 
 Q7^2*Q8*(-620426 - 404898*rr) + Q2^2*Q9*(42643 - 333097*rr) + 
  Q4*Q7*Q8*(-215597 - 303681*rr) + Q5*Q8*Q9*(88964 - 276444*rr) + 
  Q4*Q6*Q9*(163977 - 272491*rr) + Q1^2*Q7*(41690 - 226630*rr) + 
  Q1^2*Q8*(17685 - 222759*rr) + Q7*Q8*Q9*(-109654 - 213566*rr) + 
  Q0*Q1*Q7*(-230105 - 187955*rr) + Q5^2*Q8*(150501 - 178281*rr) + 
  Q7^2*Q9*(-68310 - 169854*rr) + Q6*Q7*Q9*(-393130 - 167458*rr) + 
  Q1*Q2*Q4*(-265910 - 161240*rr) + Q1*Q7*Q9*(32959 - 160717*rr) + 
  Q8^3*(63600 - 154448*rr) + Q1*Q9^2*(213774 - 151466*rr) + 
  Q3*Q5*Q9*(-111794 - 148594*rr) + Q0*Q7*Q8*(121875 - 143829*rr) + 
  Q5*Q7^2*(97293 - 141031*rr) + Q0*Q7^2*(49225 - 130439*rr) + 
  Q1*Q4*Q7*(156826 - 129062*rr) + Q0*Q4*Q9*(-13585 - 127805*rr) + 
  Q1*Q3*Q7*(146066 - 125062*rr) + Q0*Q2*Q5*(-197100 - 124800*rr) + 
  Q3*Q8*Q9*(-390998 - 121550*rr) + Q1*Q5*Q8*(282077 - 120507*rr) + 
  Q3^2*Q5*(-264030 - 119710*rr) + Q3^2*Q4*(60875 - 118615*rr) + 
  Q4^2*Q8*(-14402 - 111628*rr) + Q1*Q4*Q9*(-93650 - 108014*rr) + 
  Q5*Q8^2*(48204 - 106940*rr) + Q0*Q1*Q4*(121275 - 106075*rr) + 
  Q3*Q6*Q8*(-102928 - 104124*rr) + Q1^2*Q5*(173395 - 100755*rr) + 
  Q2*Q8^2*(-415266 - 100138*rr) + Q6*Q7^2*(85221 - 98127*rr) + 
  Q3*Q5^2*(-77945 - 97935*rr) + Q0*Q9^2*(-117657 - 94553*rr) + 
  Q8^2*Q9*(-152042 - 94530*rr) + Q0*Q6*Q9*(279475 - 92515*rr) + 
  Q2^2*Q6*(177790 - 91580*rr) + Q4*Q5*Q7*(181382 - 91434*rr) + 
  Q0*Q3*Q4*(-10725 - 86925*rr) + Q3*Q8^2*(-20919 - 85019*rr) + 
  Q0*Q2*Q9*(277575 - 84615*rr) + Q2*Q5*Q8*(20362 - 81946*rr) + 
  Q5*Q6*Q9*(-137399 - 81223*rr) + Q0*Q2*Q3*(5025 - 81100*rr) + 
  Q0*Q5*Q8*(-41820 - 81080*rr) + Q1*Q2*Q7*(-288200 - 78760*rr) + 
  Q2*Q6*Q9*(81427 - 78165*rr) + Q4*Q8^2*(105286 - 69858*rr) + 
  Q1*Q5*Q9*(230037 - 66827*rr) + Q1*Q6*Q7*(199801 - 66167*rr) + 
  Q3*Q6*Q9*(-404527 - 65755*rr) + Q1*Q3*Q5*(-18105 - 62725*rr) + 
  Q0*Q6*Q8*(111965 - 49995*rr) + Q0*Q2*Q7*(-211050 - 47530*rr) + 
  Q3*Q4*Q8*(-99393 - 47261*rr) + Q0*Q5*Q7*(332420 - 47250*rr) + 
  Q0*Q2*Q4*(-36725 - 46975*rr) + Q2*Q3*Q4*(-201285 - 46845*rr) + 
  Q0*Q6*Q7*(186750 - 45130*rr) + Q0*Q3^2*(123675 - 44975*rr) + 
  Q1*Q2*Q6*(-177255 - 43155*rr) + Q7*Q8^2*(303328 - 42944*rr) + 
  Q5*Q6^2*(14765 - 42415*rr) + Q4*Q7^2*(75096 - 40280*rr) + 
  Q3*Q5*Q6*(65260 - 36940*rr) + Q2*Q4*Q9*(107459 - 35033*rr) + 
  Q5^2*Q6*(96335 - 34785*rr) + Q4*Q5^2*(72370 - 33940*rr) + 
  Q1*Q3*Q6*(-72285 - 32805*rr) + Q0*Q3*Q7*(-347705 - 30755*rr) + 
  Q3^2*Q6*(-123215 - 30565*rr) + Q1^2*Q4*(250475 - 30495*rr) + 
  Q4*Q6^2*(115535 - 30235*rr) + Q2*Q6*Q7*(-91598 - 30134*rr) + 
  Q6^2*Q8*(-93974 - 29782*rr) + Q0*Q2*Q6*(249900 - 28700*rr) + 
  Q5^2*Q7*(-77002 - 28492*rr) + Q0^2*Q3*(-32500 - 28125*rr) + 
  Q4*Q8*Q9*(119026 - 27414*rr) + Q2*Q5*Q7*(110254 - 26746*rr) + 
  Q1*Q4*Q6*(155110 - 26610*rr) + Q0*Q3*Q5*(-34775 - 25100*rr) + 
  Q4*Q6*Q8*(-30388 - 24932*rr) + Q2*Q5^2*(-89350 - 24840*rr) + 
  Q6*Q7*Q8*(213648 - 24176*rr) + Q0*Q7*Q9*(-380297 - 23873*rr) + 
  Q2^2*Q8*(57 - 23347*rr) + Q1*Q2*Q8*(-239797 - 23105*rr) + 
  Q6*Q8*Q9*(-459927 - 22971*rr) + Q2*Q4*Q6*(-44830 - 22710*rr) + 
  Q0*Q1*Q3*(-80900 - 21725*rr) + Q6^2*Q7*(-178531 - 21039*rr) + 
  Q2*Q7*Q8*(-24080 - 19856*rr) + Q0*Q4*Q5*(-175 - 19800*rr) + 
  Q1*Q2*Q9*(-177225 - 19181*rr) + Q1*Q4*Q5*(67290 - 18660*rr) + 
  Q5^3*(170985 - 18505*rr) + Q0*Q4*Q7*(542270 - 16880*rr) + 
  Q0^2*Q9*(29250 - 16250*rr) + Q3*Q5*Q8*(-97417 - 15469*rr) + 
  Q0*Q1*Q5*(-286300 - 15375*rr) + Q0*Q5^2*(208675 - 11075*rr) + 
  Q2*Q9^2*(-40443 - 10735*rr) + Q2*Q4*Q8*(170613 - 9239*rr) + 
  Q0^2*Q7*(4125 - 7375*rr) + Q1*Q3*Q9*(168056 - 7364*rr) + 
  Q3*Q6^2*(73930 - 7330*rr) + Q2*Q3*Q7*(-197417 - 6901*rr) + 
  Q4*Q5*Q9*(212327 - 6141*rr) + Q2*Q6^2*(193080 - 5630*rr) + 
  Q4^2*Q5*(100390 - 5020*rr) + Q3^2*Q7*(-253158 - 4558*rr) + 
  Q0^2*Q5*(-22500 - 4375*rr) + Q1*Q3*Q4*(178270 - 4100*rr) + 
  Q3*Q9^2*(-131208 - 3736*rr) + Q2*Q3*Q8*(330132 - 2328*rr) + 
  Q1^2*Q6*(-201395 - 2325*rr) + Q2^3*(134280 - 2000*rr) + 
  Q0*Q5*Q9*(-6165 - 1485*rr) + Q2^2*Q3*(-332385 - 435*rr) + 
  Q1*Q5*Q6*(156510 - 360*rr) + Q2*Q4*Q5*(-22590 + 1120*rr) + 
  Q0^2*Q6*(61875 + 1250*rr) + Q4*Q7*Q9*(305086 + 1462*rr) + 
  Q1*Q4^2*(107145 + 2195*rr) + Q0*Q1*Q6*(-41875 + 2950*rr) + 
  Q6^2*Q9*(118216 + 3794*rr) + Q2*Q5*Q6*(-36360 + 4380*rr) + 
  Q1*Q5^2*(9530 + 5220*rr) + Q0^2*Q4*(4375 + 6250*rr) + 
  Q1*Q3*Q8*(58070 + 6694*rr) + Q2*Q4*Q7*(181059 + 7303*rr) + 
  Q2*Q3*Q6*(-25330 + 8360*rr) + Q1*Q8*Q9*(-94573 + 10055*rr) + 
  Q4^2*Q6*(-180225 + 10635*rr) + Q1^3*(-201740 + 11940*rr) + 
  Q0*Q2*Q8*(-252870 + 14770*rr) + Q0^2*Q8*(-4000 + 15500*rr) + 
  Q0^2*Q1*(19375 + 16875*rr) + Q5*Q6*Q8*(-500265 + 17863*rr) + 
  Q0*Q1^2*(-180225 + 18000*rr) + Q0*Q3*Q8*(-71335 + 20115*rr) + 
  Q2*Q3*Q5*(-257660 + 21340*rr) + Q3*Q4*Q5*(50135 + 22645*rr) + 
  Q0^2*Q2*(-15000 + 23750*rr) + Q0*Q8^2*(-19473 + 24707*rr) + 
  Q5^2*Q9*(38050 + 27264*rr) + Q6^3*(-68085 + 27405*rr) + 
  Q1*Q3^2*(-46885 + 29045*rr) + Q0*Q3*Q6*(-550 + 29250*rr) + 
  Q5*Q7*Q9*(-279489 + 30099*rr) + Q0*Q4*Q8*(-27760 + 30490*rr) + 
  Q4^2*Q9*(131793 + 32427*rr) + Q4^3*(-124860 + 34220*rr) + 
  Q3^2*Q8*(-637683 + 35057*rr) + Q4*Q9^2*(38846 + 36918*rr) + 
  Q0*Q1*Q2*(-60625 + 37825*rr) + Q0*Q4*Q6*(158500 + 38350*rr) + 
  Q0*Q6^2*(101075 + 39300*rr) + Q1^2*Q9*(-115019 + 41721*rr) + 
  Q2*Q7*Q9*(-190782 + 43402*rr) + Q2^2*Q5*(-89430 + 43760*rr) + 
  Q0*Q4^2*(54000 + 43775*rr) + Q4*Q5*Q6*(-57960 + 43960*rr) + 
  Q0*Q3*Q9*(51625 + 45335*rr) + Q3^3*(53000 + 45480*rr) + 
  Q2^2*Q7*(145567 + 45939*rr) + Q4*Q5*Q8*(-32866 + 47194*rr) + 
  Q1^2*Q3*(-38155 + 48435*rr) + Q1*Q6^2*(74470 + 50440*rr) + 
  Q7^3*(-58917 + 52367*rr) + Q1*Q2*Q5*(-345685 + 53855*rr) + 
  Q0*Q8*Q9*(-282173 + 53967*rr) + Q3*Q4*Q6*(-30590 + 54190*rr) + 
  Q0*Q2^2*(-75825 + 57725*rr) + Q1*Q2^2*(390740 + 58600*rr) + 
  Q2*Q3*Q9*(-181400 + 63384*rr) + Q5*Q6*Q7*(-217814 + 64738*rr) + 
  Q2*Q3^2*(-86640 + 65080*rr) + Q1*Q4*Q8*(215758 + 66406*rr) + 
  Q7*Q9^2*(144316 + 66956*rr) + Q0*Q5*Q6*(215175 + 70825*rr) + 
  Q1*Q8^2*(-72531 + 71017*rr) + Q3*Q4*Q9*(-351705 + 71731*rr) + 
  Q2^2*Q4*(-23280 + 72240*rr) + Q3*Q7*Q8*(139047 + 73499*rr) + 
  Q4*Q6*Q7*(-22022 + 76422*rr) + Q5*Q9^2*(-169614 + 80634*rr) + 
  Q1*Q6*Q8*(-31823 + 81905*rr) + Q0*Q1*Q9*(-56390 + 81940*rr) + 
  Q6*Q9^2*(-210864 + 90296*rr) + Q3*Q6*Q7*(-56167 + 92841*rr) + 
  Q3*Q4^2*(-179305 + 101645*rr) + Q1*Q6*Q9*(143144 + 101732*rr) + 
  Q2*Q6*Q8*(93929 + 102337*rr) + Q2*Q7^2*(-285664 + 106112*rr) + 
  Q3*Q7*Q9*(-50973 + 110247*rr) + Q1*Q7^2*(-183546 + 112974*rr) + 
  Q3^2*Q9*(-97447 + 118741*rr) + Q2*Q4^2*(48480 + 119070*rr) + 
  Q0*Q1*Q8*(-112295 + 123695*rr) + Q1^2*Q2*(-193750 + 129950*rr) + 
  Q2*Q5*Q9*(495940 + 131044*rr) + Q3*Q7^2*(175237 + 135729*rr) + 
  Q1*Q5*Q7*(70913 + 136925*rr) + Q1*Q2*Q3*(-66595 + 139715*rr) + 
  Q4^2*Q7*(221826 + 149766*rr) + Q1*Q7*Q8*(350574 + 173638*rr) + 
  Q9^3*(330310 + 191342*rr) + Q3*Q5*Q7*(97776 + 193000*rr) + 
  Q5*Q7*Q8*(-70979 + 199865*rr) + Q8*Q9^2*(24178 + 207914*rr) + 
  Q3*Q4*Q7*(-35063 + 216713*rr) + Q2*Q8*Q9*(64719 + 231779*rr) + 
  Q6*Q8^2*(-81540 + 291292*rr), Q1*Q5*Q8*(-158070 - 266898*rr) + 
  Q5*Q8*Q9*(-38520 - 225288*rr) + Q2*Q7*Q9*(266624 - 211936*rr) + 
  Q4*Q7^2*(-138269 - 207489*rr) + Q0*Q8*Q9*(239678 - 194874*rr) + 
  Q1*Q3*Q9*(295916 - 192096*rr) + Q1^2*Q8*(63844 - 176348*rr) + 
  Q2*Q5*Q9*(-195927 - 175775*rr) + Q2*Q3*Q6*(68140 - 162710*rr) + 
  Q1*Q3*Q8*(183330 - 157718*rr) + Q1*Q4*Q5*(-287235 - 155695*rr) + 
  Q4*Q7*Q8*(332031 - 153941*rr) + Q4*Q5*Q9*(-75904 - 147168*rr) + 
  Q2*Q5*Q7*(326338 - 146042*rr) + Q3*Q5*Q8*(47440 - 142572*rr) + 
  Q3*Q6*Q7*(-41503 - 138599*rr) + Q6*Q8*Q9*(-475205 - 136641*rr) + 
  Q2*Q7*Q8*(-172115 - 136503*rr) + Q1*Q7*Q8*(110368 - 130976*rr) + 
  Q1*Q5*Q7*(208523 - 115133*rr) + Q0*Q2*Q5*(-44575 - 112050*rr) + 
  Q0*Q7^2*(-75086 - 111350*rr) + Q4*Q5*Q8*(242448 - 111112*rr) + 
  Q6*Q9^2*(-47747 - 109327*rr) + Q0*Q2*Q8*(-109295 - 108835*rr) + 
  Q4*Q6*Q8*(-161318 - 108674*rr) + Q4*Q6*Q7*(-206964 - 108036*rr) + 
  Q4*Q8*Q9*(-436250 - 104754*rr) + Q2^3*(292990 - 103790*rr) + 
  Q6^2*Q8*(-69197 - 100897*rr) + Q7^2*Q9*(304778 - 95550*rr) + 
  Q7^2*Q8*(-347623 - 93931*rr) + Q0*Q5*Q8*(371255 - 93485*rr) + 
  Q0*Q1*Q9*(-8990 - 86270*rr) + Q2^2*Q9*(-82674 - 85250*rr) + 
  Q0*Q2*Q9*(-124635 - 83675*rr) + Q1^2*Q3*(12120 - 78560*rr) + 
  Q2*Q6*Q7*(119566 - 76098*rr) + Q5*Q7*Q8*(78426 - 74974*rr) + 
  Q0*Q4*Q7*(310030 - 73040*rr) + Q1*Q2*Q9*(-359396 - 73020*rr) + 
  Q2*Q3*Q9*(14470 - 72154*rr) + Q8^2*Q9*(-338411 - 70751*rr) + 
  Q0*Q1*Q6*(228925 - 70750*rr) + Q1*Q3*Q6*(-45125 - 69835*rr) + 
  Q1^2*Q7*(-21001 - 69581*rr) + Q0*Q1*Q5*(70000 - 67650*rr) + 
  Q5^2*Q9*(256779 - 65949*rr) + Q1*Q7*Q9*(-425076 - 64484*rr) + 
  Q1*Q8*Q9*(159831 - 62645*rr) + Q6^2*Q9*(348103 - 61651*rr) + 
  Q3*Q7^2*(353445 - 58623*rr) + Q3*Q9^2*(-107747 - 51847*rr) + 
  Q0*Q3*Q5*(-31525 - 48075*rr) + Q0*Q3*Q6*(247875 - 47150*rr) + 
  Q0*Q8^2*(-136982 - 47134*rr) + Q0*Q3*Q9*(-96085 - 46375*rr) + 
  Q0^2*Q6*(-63750 - 45625*rr) + Q2*Q6^2*(110200 - 44370*rr) + 
  Q0*Q1*Q3*(-161025 - 41700*rr) + Q1*Q2*Q7*(271954 - 41602*rr) + 
  Q2*Q5*Q6*(125175 - 39205*rr) + Q5^2*Q7*(235511 - 38653*rr) + 
  Q2*Q6*Q9*(-296810 - 38502*rr) + Q5*Q6*Q9*(-16048 - 37432*rr) + 
  Q8^3*(-614194 - 36778*rr) + Q8*Q9^2*(-191141 - 36689*rr) + 
  Q2*Q5^2*(-85255 - 34775*rr) + Q0*Q9^2*(-8157 - 33861*rr) + 
  Q0*Q4*Q8*(-51340 - 33680*rr) + Q0*Q3*Q8*(-74165 - 32455*rr) + 
  Q3^2*Q4*(-16000 - 29500*rr) + Q2^2*Q6*(-13785 - 28455*rr) + 
  Q4^3*(-334895 - 28385*rr) + Q2*Q4^2*(-266365 - 26555*rr) + 
  Q0*Q3^2*(-149275 - 24225*rr) + Q4*Q5*Q7*(386745 - 23111*rr) + 
  Q2*Q3*Q5*(-141605 - 23025*rr) + Q3*Q4*Q6*(110195 - 22095*rr) + 
  Q1*Q4*Q8*(79749 - 21839*rr) + Q2*Q4*Q9*(155434 - 20602*rr) + 
  Q1*Q5*Q6*(-112370 - 19270*rr) + Q0*Q1^2*(189500 - 17550*rr) + 
  Q0*Q6*Q9*(105540 - 17500*rr) + Q3^2*Q6*(35700 - 16900*rr) + 
  Q1*Q5^2*(79625 - 15025*rr) + Q5^3*(18090 - 14800*rr) + 
  Q3*Q4^2*(58540 - 14490*rr) + Q0*Q2*Q3*(75225 - 14050*rr) + 
  Q1*Q2*Q6*(-226830 - 13890*rr) + Q4*Q8^2*(-305967 - 13635*rr) + 
  Q0*Q4*Q9*(-44395 - 13355*rr) + Q3*Q6^2*(118550 - 11700*rr) + 
  Q4^2*Q6*(-115700 - 9160*rr) + Q4*Q5*Q6*(-23435 - 9105*rr) + 
  Q1*Q3*Q7*(299458 - 8982*rr) + Q6*Q7^2*(-51382 - 8398*rr) + 
  Q3*Q7*Q9*(90130 - 8182*rr) + Q0^2*Q5*(-39375 - 8125*rr) + 
  Q0*Q2*Q4*(-179025 - 7675*rr) + Q0^2*Q1*(8125 - 7500*rr) + 
  Q3^3*(-3810 - 6370*rr) + Q0*Q3*Q7*(77530 - 5590*rr) + 
  Q0*Q4*Q5*(33800 - 4775*rr) + Q4*Q5^2*(77290 - 4550*rr) + 
  Q0*Q3*Q4*(-5575 - 2300*rr) + Q1*Q3*Q4*(55795 - 2245*rr) + 
  Q0^2*Q8*(-66125 - 1375*rr) + Q0^2*Q2*(16875 - 1250*rr) + 
  Q1^2*Q4*(-28140 - 380*rr) + Q1*Q6*Q7*(-138969 + 375*rr) + 
  Q0*Q2*Q6*(115450 + 575*rr) + Q2*Q3*Q8*(66267 + 671*rr) + 
  Q7*Q8*Q9*(246250 + 834*rr) + Q2^2*Q7*(12354 + 1682*rr) + 
  Q5*Q6^2*(46200 + 1710*rr) + Q1^2*Q5*(-79585 + 2865*rr) + 
  Q3^2*Q5*(-186785 + 3525*rr) + Q0*Q5*Q9*(586085 + 5455*rr) + 
  Q0*Q5^2*(164450 + 6275*rr) + Q0^2*Q9*(-116875 + 7125*rr) + 
  Q3*Q6*Q9*(12389 + 7697*rr) + Q4*Q9^2*(47967 + 8499*rr) + 
  Q1*Q2^2*(187105 + 8535*rr) + Q3*Q5*Q7*(32208 + 8620*rr) + 
  Q1*Q6^2*(62060 + 8860*rr) + Q1*Q6*Q9*(92569 + 10065*rr) + 
  Q0^2*Q7*(119250 + 10500*rr) + Q4^2*Q8*(189397 + 10523*rr) + 
  Q4^2*Q5*(182745 + 11165*rr) + Q1^2*Q2*(-248825 + 13005*rr) + 
  Q3*Q5^2*(108690 + 14700*rr) + Q3*Q5*Q9*(57704 + 18084*rr) + 
  Q0*Q1*Q8*(52255 + 18415*rr) + Q1^2*Q6*(-41525 + 19805*rr) + 
  Q3^2*Q9*(2419 + 20063*rr) + Q3*Q8^2*(-76731 + 21553*rr) + 
  Q1*Q5*Q9*(341287 + 22099*rr) + Q0*Q2^2*(-179350 + 22900*rr) + 
  Q5*Q7^2*(49669 + 24257*rr) + Q0*Q2*Q7*(-63120 + 24500*rr) + 
  Q2*Q4*Q6*(-35395 + 25075*rr) + Q5*Q6*Q7*(-48254 + 25582*rr) + 
  Q0*Q5*Q7*(-48050 + 25610*rr) + Q3*Q4*Q5*(-35175 + 27185*rr) + 
  Q1*Q3*Q5*(-132400 + 28200*rr) + Q2^2*Q3*(27490 + 30810*rr) + 
  Q2*Q3*Q7*(-261896 + 31152*rr) + Q5^2*Q6*(-54430 + 31700*rr) + 
  Q0^2*Q4*(37500 + 31875*rr) + Q5*Q9^2*(58676 + 36036*rr) + 
  Q4^2*Q9*(-96040 + 36382*rr) + Q0^2*Q3*(-46875 + 36875*rr) + 
  Q4*Q7*Q9*(83304 + 39240*rr) + Q2*Q5*Q8*(-11087 + 41945*rr) + 
  Q9^3*(133581 + 41977*rr) + Q2*Q4*Q8*(-72816 + 42288*rr) + 
  Q1*Q4*Q9*(-170833 + 42903*rr) + Q0*Q7*Q8*(-168466 + 42990*rr) + 
  Q0*Q6^2*(28325 + 44725*rr) + Q2^2*Q4*(239470 + 45870*rr) + 
  Q3^2*Q8*(-63480 + 45880*rr) + Q0*Q6*Q8*(257595 + 47795*rr) + 
  Q4*Q6*Q9*(-52251 + 49865*rr) + Q3*Q5*Q6*(78570 + 53310*rr) + 
  Q0*Q4^2*(-14650 + 54125*rr) + Q2*Q7^2*(98992 + 54608*rr) + 
  Q0*Q4*Q6*(-54725 + 55250*rr) + Q3*Q7*Q8*(556112 + 56160*rr) + 
  Q5*Q8^2*(39763 + 56935*rr) + Q6^2*Q7*(167244 + 57132*rr) + 
  Q1*Q2*Q5*(-435880 + 59060*rr) + Q2*Q6*Q8*(143445 + 59153*rr) + 
  Q2^2*Q8*(162301 + 59513*rr) + Q0*Q1*Q2*(-106325 + 62500*rr) + 
  Q3^2*Q7*(-130799 + 62941*rr) + Q0*Q7*Q9*(51658 + 63854*rr) + 
  Q0*Q1*Q4*(-117175 + 65450*rr) + Q2*Q4*Q7*(-114937 + 67579*rr) + 
  Q0*Q1*Q7*(-85670 + 67810*rr) + Q6^3*(75940 + 68730*rr) + 
  Q1*Q4*Q6*(56575 + 73805*rr) + Q6*Q7*Q8*(-148126 + 73962*rr) + 
  Q2*Q3^2*(-80165 + 75145*rr) + Q2*Q3*Q4*(-102790 + 75670*rr) + 
  Q2*Q4*Q5*(-79095 + 76265*rr) + Q4*Q6^2*(-35275 + 78785*rr) + 
  Q2*Q9^2*(-442801 + 80707*rr) + Q3*Q6*Q8*(-101364 + 83444*rr) + 
  Q0*Q5*Q6*(52050 + 86650*rr) + Q1^3*(137020 + 88760*rr) + 
  Q5*Q6*Q8*(-47960 + 89448*rr) + Q0*Q6*Q7*(120830 + 92700*rr) + 
  Q5^2*Q8*(-304943 + 97917*rr) + Q1*Q9^2*(-97759 + 103037*rr) + 
  Q7^3*(-218912 + 103200*rr) + Q2*Q8^2*(361945 + 103957*rr) + 
  Q3*Q4*Q7*(4981 + 104473*rr) + Q1*Q3^2*(-213755 + 105495*rr) + 
  Q1*Q2*Q3*(112350 + 112230*rr) + Q6*Q7*Q9*(106824 + 115744*rr) + 
  Q1*Q8^2*(-395568 + 116912*rr) + Q3*Q4*Q8*(278304 + 118592*rr) + 
  Q7*Q8^2*(45094 + 122958*rr) + Q1^2*Q9*(262084 + 127332*rr) + 
  Q1*Q4^2*(-76725 + 136925*rr) + Q4^2*Q7*(119251 + 137669*rr) + 
  Q1*Q4*Q7*(-56098 + 143874*rr) + Q1*Q6*Q8*(-97383 + 148797*rr) + 
  Q7*Q9^2*(353751 + 149339*rr) + Q1*Q2*Q4*(-14485 + 150385*rr) + 
  Q3*Q4*Q9*(-269511 + 160313*rr) + Q1*Q2*Q8*(150196 + 169892*rr) + 
  Q5*Q7*Q9*(-241928 + 170152*rr) + Q6*Q8^2*(-212695 + 186597*rr) + 
  Q3*Q8*Q9*(-158612 + 189580*rr) + Q2^2*Q5*(1810 + 200190*rr) + 
  Q2*Q8*Q9*(-172848 + 266320*rr) + Q1*Q7^2*(140787 + 268727*rr), 
 Q3*Q6*Q9*(-140383 - 224071*rr) + Q1*Q2*Q3*(138590 - 201790*rr) + 
  Q5*Q6*Q8*(-284384 - 155344*rr) + Q2*Q4*Q9*(-162259 - 147531*rr) + 
  Q6*Q7*Q9*(-242971 - 146439*rr) + Q5*Q8^2*(345562 - 143206*rr) + 
  Q1*Q8^2*(419944 - 141704*rr) + Q3*Q4*Q7*(-76544 - 138704*rr) + 
  Q2*Q8^2*(171741 - 134119*rr) + Q1*Q5*Q7*(-38304 - 134028*rr) + 
  Q2^2*Q8*(-145974 - 131230*rr) + Q4*Q6*Q9*(44324 - 128852*rr) + 
  Q2*Q5*Q9*(-230601 - 127557*rr) + Q3*Q4*Q5*(-6420 - 125100*rr) + 
  Q4^2*Q9*(-337759 - 118805*rr) + Q2^2*Q3*(321855 - 118635*rr) + 
  Q1*Q6*Q7*(-19996 - 117596*rr) + Q1^3*(-209570 - 116870*rr) + 
  Q3*Q4*Q8*(-264782 - 115038*rr) + Q1*Q6*Q8*(197998 - 112838*rr) + 
  Q1^2*Q9*(-73854 - 111806*rr) + Q7*Q9^2*(-176819 - 107399*rr) + 
  Q2*Q5*Q6*(-217005 - 106295*rr) + Q0*Q6*Q9*(-142775 - 101015*rr) + 
  Q1*Q8*Q9*(-20252 - 96300*rr) + Q9^3*(23925 - 87551*rr) + 
  Q1*Q3^2*(131825 - 82345*rr) + Q2^2*Q5*(84630 - 79980*rr) + 
  Q3*Q5*Q8*(-150419 - 79771*rr) + Q1*Q7*Q8*(28248 - 79688*rr) + 
  Q4*Q9^2*(-164252 - 79452*rr) + Q8^3*(-147919 - 79411*rr) + 
  Q3*Q6*Q8*(-89319 - 78559*rr) + Q0*Q3*Q5*(-132775 - 76475*rr) + 
  Q3*Q7*Q8*(215652 - 76428*rr) + Q3*Q5*Q9*(-52393 - 72857*rr) + 
  Q3*Q8*Q9*(-525279 - 70851*rr) + Q5*Q6*Q7*(-3656 - 67516*rr) + 
  Q4*Q5*Q7*(-64059 - 67131*rr) + Q1*Q2*Q8*(46562 - 64694*rr) + 
  Q3^2*Q7*(124219 - 63689*rr) + Q0*Q4^2*(-151625 - 63100*rr) + 
  Q3*Q4*Q9*(-253425 - 60801*rr) + Q5*Q6^2*(-27725 - 60775*rr) + 
  Q0^2*Q9*(8625 - 58125*rr) + Q7^3*(-82503 - 56459*rr) + 
  Q1*Q2*Q4*(348625 - 52645*rr) + Q1*Q3*Q6*(162200 - 52330*rr) + 
  Q3^3*(74370 - 51330*rr) + Q1*Q4*Q6*(-185895 - 49695*rr) + 
  Q1^2*Q2*(111335 - 48935*rr) + Q0*Q6*Q7*(-12825 - 48255*rr) + 
  Q2*Q9^2*(459049 - 47979*rr) + Q2^2*Q4*(-36435 - 47205*rr) + 
  Q0*Q4*Q5*(-254925 - 44050*rr) + Q2*Q5*Q7*(-258248 - 42868*rr) + 
  Q0*Q1*Q2*(196250 - 42675*rr) + Q2*Q7^2*(215721 - 42331*rr) + 
  Q0^2*Q3*(-23125 - 40625*rr) + Q4^2*Q7*(-237784 - 40452*rr) + 
  Q2*Q8*Q9*(45241 - 39003*rr) + Q3*Q5*Q7*(-78053 - 38917*rr) + 
  Q3^2*Q5*(132545 - 38325*rr) + Q1*Q4*Q8*(-294494 - 37698*rr) + 
  Q0*Q2*Q8*(74180 - 37580*rr) + Q4^2*Q6*(213825 - 37365*rr) + 
  Q0*Q3*Q4*(-103975 - 35675*rr) + Q2*Q4*Q7*(10713 - 34747*rr) + 
  Q0^2*Q4*(-8125 - 34375*rr) + Q0*Q3^2*(16050 - 34350*rr) + 
  Q3*Q8^2*(-176562 - 33834*rr) + Q3*Q9^2*(-190556 - 33692*rr) + 
  Q0*Q5^2*(-95450 - 33450*rr) + Q4*Q6^2*(-105310 - 33440*rr) + 
  Q6^2*Q7*(-141587 - 30033*rr) + Q1*Q9^2*(-120818 - 28138*rr) + 
  Q2^2*Q7*(23178 - 25158*rr) + Q6^3*(-214840 - 24350*rr) + 
  Q0*Q4*Q6*(55125 - 24150*rr) + Q4*Q8^2*(-10019 - 22967*rr) + 
  Q4^2*Q5*(-92695 - 22455*rr) + Q5^2*Q6*(120825 - 20105*rr) + 
  Q1*Q6*Q9*(11034 - 19982*rr) + Q2*Q3*Q7*(338812 - 19884*rr) + 
  Q5*Q7*Q9*(97896 - 19736*rr) + Q3*Q4*Q6*(-118870 - 18750*rr) + 
  Q0^2*Q7*(-79625 - 17375*rr) + Q1*Q2^2*(-16795 - 17205*rr) + 
  Q4^3*(12780 - 16550*rr) + Q3*Q4^2*(105290 - 15280*rr) + 
  Q0*Q5*Q7*(-78030 - 14900*rr) + Q0*Q8^2*(68692 - 14508*rr) + 
  Q0^2*Q1*(-2500 - 14375*rr) + Q0*Q6^2*(95700 - 14325*rr) + 
  Q1*Q2*Q5*(325430 - 13390*rr) + Q2*Q4*Q5*(56365 - 13195*rr) + 
  Q2*Q3^2*(104195 - 13175*rr) + Q1*Q3*Q4*(-18965 - 11075*rr) + 
  Q1*Q7^2*(43773 - 10503*rr) + Q0*Q5*Q6*(5175 - 10175*rr) + 
  Q5^2*Q8*(188041 - 10053*rr) + Q0*Q2*Q6*(-147975 - 7200*rr) + 
  Q3*Q5^2*(78865 - 7095*rr) + Q1*Q3*Q7*(-269457 - 2269*rr) + 
  Q2*Q4*Q6*(95020 - 1260*rr) + Q1^2*Q3*(-17175 - 985*rr) + 
  Q0*Q2^2*(-55825 - 900*rr) + Q2*Q5^2*(-52840 + 50*rr) + 
  Q0*Q4*Q8*(-115810 + 340*rr) + Q0*Q7*Q8*(-144345 + 1531*rr) + 
  Q0^2*Q6*(130625 + 4375*rr) + Q4*Q5*Q8*(-22256 + 4672*rr) + 
  Q5^2*Q9*(-11126 + 5182*rr) + Q0*Q2*Q9*(171650 + 5210*rr) + 
  Q3*Q5*Q6*(-25990 + 6420*rr) + Q0*Q3*Q7*(-87380 + 7320*rr) + 
  Q1^2*Q7*(238827 + 7767*rr) + Q7*Q8^2*(-49722 + 9422*rr) + 
  Q1*Q2*Q7*(-11919 + 10353*rr) + Q1^2*Q6*(172420 + 11080*rr) + 
  Q0^2*Q2*(56875 + 11250*rr) + Q3*Q6^2*(120090 + 11940*rr) + 
  Q5^3*(86495 + 12725*rr) + Q0^2*Q5*(-53750 + 14375*rr) + 
  Q5^2*Q7*(134107 + 14783*rr) + Q2^3*(-131680 + 15480*rr) + 
  Q1*Q3*Q8*(-133533 + 15887*rr) + Q4*Q6*Q8*(155124 + 17348*rr) + 
  Q2*Q6^2*(-257345 + 19425*rr) + Q0*Q1*Q8*(78155 + 20295*rr) + 
  Q0*Q7^2*(138265 + 20541*rr) + Q0*Q2*Q5*(87525 + 21450*rr) + 
  Q0*Q6*Q8*(-161110 + 21780*rr) + Q0*Q3*Q6*(-36925 + 24000*rr) + 
  Q0*Q2*Q7*(144125 + 26295*rr) + Q0^2*Q8*(17250 + 28000*rr) + 
  Q0*Q4*Q9*(-131210 + 29470*rr) + Q1*Q3*Q9*(-191074 + 32842*rr) + 
  Q0*Q1*Q6*(-198625 + 33325*rr) + Q1*Q5*Q9*(124674 + 33878*rr) + 
  Q1*Q4^2*(-201865 + 34495*rr) + Q0*Q3*Q9*(109875 + 35185*rr) + 
  Q1*Q7*Q9*(-92039 + 38149*rr) + Q1*Q4*Q5*(8215 + 42025*rr) + 
  Q0*Q1^2*(135400 + 42125*rr) + Q6*Q8^2*(-213750 + 44562*rr) + 
  Q0*Q1*Q7*(-55830 + 45270*rr) + Q2*Q4^2*(224215 + 46505*rr) + 
  Q1^2*Q4*(512345 + 46635*rr) + Q4*Q5^2*(23425 + 48195*rr) + 
  Q2^2*Q6*(-109035 + 49415*rr) + Q6*Q7^2*(-106912 + 49728*rr) + 
  Q5*Q7^2*(-19827 + 49753*rr) + Q4*Q6*Q7*(162612 + 50188*rr) + 
  Q0*Q7*Q9*(89538 + 51242*rr) + Q6^2*Q8*(-100216 + 51984*rr) + 
  Q5*Q6*Q9*(-223480 + 53000*rr) + Q1*Q2*Q6*(259515 + 56305*rr) + 
  Q7^2*Q9*(-282563 + 59273*rr) + Q3*Q7^2*(12408 + 61704*rr) + 
  Q1*Q5^2*(-72385 + 62005*rr) + Q0*Q9^2*(-247367 + 63137*rr) + 
  Q0*Q3*Q8*(-55810 + 64240*rr) + Q0*Q5*Q8*(-171295 + 64545*rr) + 
  Q5*Q7*Q8*(-109024 + 64992*rr) + Q0*Q1*Q4*(-111475 + 65925*rr) + 
  Q5*Q9^2*(-254694 + 67074*rr) + Q4*Q7*Q9*(-200799 + 70957*rr) + 
  Q0*Q2*Q3*(-113850 + 71525*rr) + Q2*Q3*Q4*(218745 + 71555*rr) + 
  Q0*Q5*Q9*(-115415 + 72515*rr) + Q1*Q6^2*(154805 + 73945*rr) + 
  Q1*Q4*Q7*(-192526 + 74134*rr) + Q4*Q7^2*(-16709 + 75767*rr) + 
  Q1*Q4*Q9*(47711 + 77007*rr) + Q3^2*Q6*(-13920 + 77360*rr) + 
  Q4*Q5*Q6*(38035 + 78415*rr) + Q0*Q1*Q9*(48885 + 81665*rr) + 
  Q2*Q6*Q8*(-214168 + 84732*rr) + Q3^2*Q8*(-42790 + 85114*rr) + 
  Q1^2*Q5*(-246725 + 87075*rr) + Q1*Q5*Q6*(-79450 + 89470*rr) + 
  Q0*Q4*Q7*(-191880 + 90870*rr) + Q1*Q3*Q5*(207440 + 90960*rr) + 
  Q2*Q3*Q6*(-45295 + 92345*rr) + Q0*Q1*Q3*(124725 + 93025*rr) + 
  Q2*Q6*Q9*(142727 + 101507*rr) + Q3^2*Q4*(-49740 + 107390*rr) + 
  Q8^2*Q9*(165229 + 108057*rr) + Q2*Q5*Q8*(379320 + 111360*rr) + 
  Q6*Q7*Q8*(-300297 + 111675*rr) + Q0*Q2*Q4*(71650 + 113275*rr) + 
  Q1*Q2*Q9*(301510 + 118430*rr) + Q4^2*Q8*(-90034 + 119444*rr) + 
  Q6*Q8*Q9*(302152 + 122440*rr) + Q3*Q7*Q9*(227137 + 123181*rr) + 
  Q4*Q8*Q9*(410589 + 125033*rr) + Q2*Q7*Q8*(385738 + 126690*rr) + 
  Q3^2*Q9*(-6693 + 126887*rr) + Q0*Q1*Q5*(41950 + 129250*rr) + 
  Q2*Q4*Q8*(171379 + 132363*rr) + Q8*Q9^2*(173568 + 132768*rr) + 
  Q5*Q8*Q9*(-349592 + 136016*rr) + Q2^2*Q9*(-210894 + 140058*rr) + 
  Q6^2*Q9*(-277694 + 145020*rr) + Q1*Q5*Q8*(291915 + 147003*rr) + 
  Q2*Q7*Q9*(-99661 + 148359*rr) + Q6*Q9^2*(313287 + 153091*rr) + 
  Q7^2*Q8*(530721 + 155453*rr) + Q2*Q3*Q9*(-291539 + 156161*rr) + 
  Q2*Q6*Q7*(-212364 + 160608*rr) + Q2*Q3*Q8*(121768 + 165700*rr) + 
  Q2*Q3*Q5*(23875 + 173715*rr) + Q0*Q8*Q9*(138057 + 183557*rr) + 
  Q1^2*Q8*(4825 + 203573*rr) + Q4*Q5*Q9*(260977 + 208841*rr) + 
  Q3*Q6*Q7*(56941 + 212337*rr) + Q7*Q8*Q9*(226686 + 248806*rr) + 
  Q4*Q7*Q8*(302339 + 298119*rr), Q5*Q6*Q8*(-503519 - 200751*rr) + 
  Q5*Q8*Q9*(-348060 - 199988*rr) + Q3*Q7*Q8*(-155102 - 182662*rr) + 
  Q9^3*(145919 - 170973*rr) + Q3^2*Q9*(42833 - 161443*rr) + 
  Q1*Q2*Q9*(91391 - 153821*rr) + Q3*Q5*Q7*(54194 - 150234*rr) + 
  Q0*Q6*Q9*(-254950 - 147820*rr) + Q3*Q7^2*(-53673 - 141653*rr) + 
  Q0*Q2*Q8*(-246810 - 138290*rr) + Q2*Q7*Q9*(346264 - 138264*rr) + 
  Q3*Q5*Q9*(396560 - 138244*rr) + Q3*Q4*Q7*(41213 - 136495*rr) + 
  Q2*Q5^2*(31940 - 135690*rr) + Q7^2*Q9*(184124 - 125332*rr) + 
  Q3*Q4*Q5*(-143665 - 124095*rr) + Q4*Q5*Q8*(199255 - 123577*rr) + 
  Q2^2*Q8*(-115281 - 111749*rr) + Q1^2*Q2*(56410 - 107490*rr) + 
  Q4*Q6*Q7*(27924 - 107364*rr) + Q6^2*Q8*(-150793 - 106909*rr) + 
  Q0*Q2*Q5*(94450 - 105400*rr) + Q3*Q5*Q8*(-78750 - 98862*rr) + 
  Q4^2*Q6*(140395 - 97875*rr) + Q1*Q5*Q7*(-10029 - 94733*rr) + 
  Q2*Q5*Q7*(40888 - 92920*rr) + Q2*Q4*Q9*(219169 - 91231*rr) + 
  Q4*Q5*Q7*(-62418 - 91022*rr) + Q5^2*Q8*(-74021 - 90245*rr) + 
  Q0*Q7*Q8*(825 - 90087*rr) + Q1*Q2*Q3*(-319010 - 83030*rr) + 
  Q0*Q4*Q8*(81970 - 82580*rr) + Q2^2*Q3*(201495 - 76895*rr) + 
  Q5*Q8^2*(-213218 - 73506*rr) + Q7*Q9^2*(425265 - 72627*rr) + 
  Q2*Q5*Q8*(-16578 - 66158*rr) + Q0*Q1*Q5*(-60025 - 65875*rr) + 
  Q0*Q3*Q7*(-62490 - 63540*rr) + Q0*Q5*Q8*(227465 - 63015*rr) + 
  Q8^2*Q9*(-209064 - 62472*rr) + Q1^2*Q9*(150350 - 62090*rr) + 
  Q2^2*Q5*(-127110 - 61440*rr) + Q2*Q7^2*(117954 - 60646*rr) + 
  Q2*Q5*Q6*(-84450 - 59500*rr) + Q6^2*Q9*(176748 - 58710*rr) + 
  Q1*Q3*Q7*(-89834 - 57346*rr) + Q1*Q6*Q7*(-274270 - 57338*rr) + 
  Q2^2*Q7*(-19218 - 56706*rr) + Q6*Q7*Q8*(-195433 - 55365*rr) + 
  Q2*Q3*Q7*(34443 - 54161*rr) + Q4*Q6*Q8*(-19643 - 51959*rr) + 
  Q0*Q8^2*(-190904 - 49104*rr) + Q1*Q4*Q6*(-8350 - 49050*rr) + 
  Q2*Q3^2*(185985 - 48585*rr) + Q3^3*(-185510 - 42870*rr) + 
  Q3*Q8^2*(-36650 - 42850*rr) + Q3*Q6*Q9*(11740 - 42408*rr) + 
  Q0*Q7^2*(-129530 - 42262*rr) + Q5^2*Q9*(165941 - 41319*rr) + 
  Q2*Q6*Q7*(54243 - 40545*rr) + Q0*Q3*Q4*(-15675 - 39150*rr) + 
  Q0*Q4^2*(-123375 - 37675*rr) + Q0^2*Q9*(46500 - 37500*rr) + 
  Q0*Q4*Q9*(17470 - 36740*rr) + Q0*Q7*Q9*(-59266 - 35514*rr) + 
  Q2*Q5*Q9*(-424389 - 35357*rr) + Q4*Q8^2*(-107627 - 34671*rr) + 
  Q5^3*(175825 - 33565*rr) + Q0*Q6^2*(91850 - 33350*rr) + 
  Q0*Q6*Q7*(269900 - 32990*rr) + Q1^2*Q8*(226270 - 32282*rr) + 
  Q3*Q4*Q8*(-70150 - 30042*rr) + Q4^2*Q9*(-384425 - 25551*rr) + 
  Q0*Q4*Q7*(-69640 - 25540*rr) + Q4*Q6^2*(-129510 - 24280*rr) + 
  Q5^2*Q6*(116735 - 23175*rr) + Q3*Q6^2*(-92430 - 20870*rr) + 
  Q0*Q3*Q5*(-87200 - 19925*rr) + Q2*Q4*Q7*(31993 - 19795*rr) + 
  Q1*Q3*Q9*(64262 - 19666*rr) + Q1*Q4*Q8*(16352 - 18684*rr) + 
  Q1*Q2*Q6*(322040 - 18180*rr) + Q3*Q4^2*(-51090 - 17400*rr) + 
  Q5*Q6^2*(5675 - 16615*rr) + Q6*Q7^2*(185517 - 16551*rr) + 
  Q0^2*Q5*(-117500 - 16250*rr) + Q6*Q9^2*(201426 - 16198*rr) + 
  Q1^2*Q6*(-100605 - 15675*rr) + Q0*Q3^2*(25025 - 14800*rr) + 
  Q3*Q5^2*(139495 - 14775*rr) + Q1*Q5*Q8*(-177322 - 13082*rr) + 
  Q3^2*Q5*(16425 - 12605*rr) + Q0^2*Q3*(-22500 - 12500*rr) + 
  Q4*Q5^2*(100955 - 11605*rr) + Q2*Q4*Q6*(235695 - 11155*rr) + 
  Q0^2*Q4*(625 - 9375*rr) + Q0*Q1^2*(134700 - 7875*rr) + 
  Q2*Q3*Q5*(-48715 - 6985*rr) + Q4*Q8*Q9*(-48555 - 6543*rr) + 
  Q0*Q1*Q6*(-167500 - 6025*rr) + Q0^2*Q7*(-63250 - 5250*rr) + 
  Q1*Q4*Q7*(-91764 - 4424*rr) + Q1*Q8*Q9*(-225530 - 4402*rr) + 
  Q0*Q1*Q2*(60875 - 3525*rr) + Q0^2*Q6*(54375 - 2500*rr) + 
  Q2*Q4*Q8*(-164439 - 2135*rr) + Q4^3*(-193550 - 1980*rr) + 
  Q2*Q4*Q5*(-6635 - 1365*rr) + Q1*Q3*Q8*(15414 - 1362*rr) + 
  Q1*Q7*Q8*(-82309 + 15*rr) + Q8^3*(-373777 + 211*rr) + 
  Q0*Q3*Q8*(82645 + 545*rr) + Q3*Q7*Q9*(86839 + 2491*rr) + 
  Q1*Q7^2*(160435 + 3175*rr) + Q0^2*Q1*(-45000 + 3750*rr) + 
  Q1*Q3*Q6*(-282125 + 3965*rr) + Q2*Q4^2*(106470 + 5650*rr) + 
  Q0*Q2*Q3*(216450 + 6075*rr) + Q5*Q6*Q7*(168373 + 6117*rr) + 
  Q1^2*Q4*(43720 + 6450*rr) + Q0*Q2^2*(-196100 + 8550*rr) + 
  Q2^3*(-244470 + 9270*rr) + Q6^3*(53425 + 11415*rr) + 
  Q1*Q2*Q8*(-116794 + 11462*rr) + Q5^2*Q7*(61160 + 11714*rr) + 
  Q0*Q2*Q7*(214800 + 12210*rr) + Q1*Q5^2*(-104800 + 12380*rr) + 
  Q0*Q5^2*(26525 + 12400*rr) + Q1^3*(-58800 + 14900*rr) + 
  Q3^2*Q6*(249490 + 14930*rr) + Q4^2*Q5*(-109090 + 15250*rr) + 
  Q0*Q6*Q8*(129220 + 15640*rr) + Q2*Q6^2*(-168380 + 17060*rr) + 
  Q1*Q6^2*(10050 + 17570*rr) + Q1*Q4*Q9*(46918 + 18262*rr) + 
  Q0*Q1*Q8*(-225085 + 18585*rr) + Q2^2*Q4*(155345 + 19035*rr) + 
  Q1*Q6*Q9*(-186853 + 19563*rr) + Q0*Q4*Q5*(-28900 + 19850*rr) + 
  Q2*Q6*Q9*(-168023 + 20277*rr) + Q1*Q6*Q8*(70696 + 20404*rr) + 
  Q0^2*Q2*(-1250 + 21250*rr) + Q2^2*Q9*(198804 + 21884*rr) + 
  Q3*Q9^2*(-68239 + 22413*rr) + Q1^2*Q7*(-21384 + 24048*rr) + 
  Q1*Q3*Q5*(16265 + 24075*rr) + Q1*Q4^2*(-58465 + 26225*rr) + 
  Q0*Q4*Q6*(154375 + 26300*rr) + Q0*Q3*Q6*(-101400 + 27250*rr) + 
  Q3*Q4*Q6*(-287575 + 28075*rr) + Q3*Q8*Q9*(-140030 + 28906*rr) + 
  Q1*Q2*Q7*(338777 + 29549*rr) + Q4*Q6*Q9*(-134786 + 30346*rr) + 
  Q3^2*Q7*(-93722 + 32318*rr) + Q2*Q8^2*(24235 + 33071*rr) + 
  Q1*Q2^2*(74555 + 35185*rr) + Q3*Q6*Q7*(46294 + 35342*rr) + 
  Q2*Q3*Q6*(195960 + 36720*rr) + Q0*Q1*Q7*(37260 + 37510*rr) + 
  Q1*Q3*Q4*(-455 + 38265*rr) + Q2*Q3*Q9*(-36681 + 39883*rr) + 
  Q4*Q5*Q6*(72400 + 40710*rr) + Q0^2*Q8*(-92625 + 40875*rr) + 
  Q0*Q5*Q7*(279835 + 41575*rr) + Q0*Q1*Q3*(30175 + 41950*rr) + 
  Q0*Q5*Q6*(48150 + 47350*rr) + Q3^2*Q8*(146280 + 49656*rr) + 
  Q6^2*Q7*(-229661 + 52441*rr) + Q1^2*Q3*(-120555 + 55135*rr) + 
  Q0*Q5*Q9*(68930 + 55220*rr) + Q1*Q2*Q5*(-82995 + 55245*rr) + 
  Q0*Q9^2*(-374881 + 56511*rr) + Q4*Q9^2*(22338 + 56682*rr) + 
  Q1^2*Q5*(180920 + 58120*rr) + Q3*Q5*Q6*(192735 + 59225*rr) + 
  Q2*Q7*Q8*(155869 + 60105*rr) + Q0*Q8*Q9*(184461 + 61981*rr) + 
  Q2*Q3*Q8*(-124390 + 64014*rr) + Q3^2*Q4*(-87540 + 64260*rr) + 
  Q1*Q2*Q4*(133455 + 72285*rr) + Q5*Q7*Q8*(-45620 + 72668*rr) + 
  Q2*Q6*Q8*(-65949 + 73219*rr) + Q1*Q5*Q9*(259965 + 73765*rr) + 
  Q4*Q5*Q9*(-118675 + 75821*rr) + Q1*Q4*Q5*(-35520 + 76050*rr) + 
  Q0*Q2*Q6*(-175175 + 76275*rr) + Q0*Q2*Q9*(349950 + 78330*rr) + 
  Q0*Q1*Q4*(-122300 + 80025*rr) + Q0*Q1*Q9*(1580 + 83820*rr) + 
  Q5*Q6*Q9*(-153603 + 84033*rr) + Q5*Q9^2*(-218917 + 84543*rr) + 
  Q1*Q8^2*(-26427 + 87361*rr) + Q3*Q4*Q9*(-108119 + 88697*rr) + 
  Q1*Q7*Q9*(-245605 + 91487*rr) + Q2*Q3*Q4*(122830 + 92210*rr) + 
  Q0*Q2*Q4*(-37300 + 94825*rr) + Q0*Q3*Q9*(-34000 + 100430*rr) + 
  Q6*Q8*Q9*(-237534 + 101162*rr) + Q7*Q8^2*(125500 + 102636*rr) + 
  Q1*Q5*Q6*(-102050 + 102910*rr) + Q4*Q7*Q8*(273087 + 104475*rr) + 
  Q5*Q7^2*(-294555 + 104657*rr) + Q2^2*Q6*(-67015 + 113495*rr) + 
  Q3*Q6*Q8*(-293847 + 114193*rr) + Q1*Q3^2*(58670 + 117550*rr) + 
  Q4^2*Q7*(-77540 + 121812*rr) + Q4*Q7^2*(-83198 + 122154*rr) + 
  Q4*Q7*Q9*(-53084 + 123860*rr) + Q2*Q9^2*(75377 + 128221*rr) + 
  Q6*Q7*Q9*(265020 + 128564*rr) + Q4^2*Q8*(20860 + 132316*rr) + 
  Q7^3*(103415 + 139579*rr) + Q8*Q9^2*(29956 + 141460*rr) + 
  Q1*Q9^2*(-129170 + 143542*rr) + Q7^2*Q8*(284917 + 144897*rr) + 
  Q7*Q8*Q9*(229307 + 160175*rr) + Q6*Q8^2*(-657819 + 227249*rr) + 
  Q5*Q7*Q9*(192985 + 275509*rr) + Q2*Q8*Q9*(-122709 + 375791*rr), 
 Q2*Q5*Q8*(-206890 - 268722*rr) + Q1*Q4*Q7*(59374 - 221074*rr) + 
  Q1*Q7*Q9*(36678 - 178306*rr) + Q2*Q4*Q7*(241782 - 169806*rr) + 
  Q4*Q7*Q8*(-182899 - 161319*rr) + Q3^2*Q9*(84428 - 148172*rr) + 
  Q0*Q7*Q8*(-199514 - 141418*rr) + Q3*Q7*Q8*(67658 - 139662*rr) + 
  Q6*Q7^2*(179568 - 138736*rr) + Q1^2*Q5*(273095 - 138455*rr) + 
  Q1^2*Q8*(129096 - 138296*rr) + Q1*Q4*Q9*(155343 - 131941*rr) + 
  Q9^3*(125264 - 126704*rr) + Q0*Q2*Q5*(-81625 - 121300*rr) + 
  Q3*Q8^2*(27105 - 116803*rr) + Q4*Q8^2*(-201782 - 109214*rr) + 
  Q4*Q8*Q9*(158064 - 105648*rr) + Q1*Q2*Q4*(-209385 - 104215*rr) + 
  Q6^2*Q9*(-4749 - 101631*rr) + Q5^2*Q8*(-7368 - 101446*rr) + 
  Q1*Q4^2*(236925 - 100525*rr) + Q5*Q8^2*(-172033 - 96957*rr) + 
  Q7*Q8*Q9*(-136050 - 96650*rr) + Q8^2*Q9*(111853 - 93351*rr) + 
  Q2*Q5^2*(185880 - 92350*rr) + Q7^2*Q8*(-265936 - 89680*rr) + 
  Q2*Q6*Q7*(-94262 - 89170*rr) + Q1*Q2*Q9*(332603 - 89113*rr) + 
  Q2*Q7*Q8*(70958 - 84458*rr) + Q4*Q5*Q8*(-232758 - 81846*rr) + 
  Q4*Q6^2*(-24875 - 78385*rr) + Q2*Q7^2*(-294575 - 77619*rr) + 
  Q3*Q4*Q8*(287785 - 74059*rr) + Q3*Q5*Q9*(-86940 - 69828*rr) + 
  Q2^2*Q5*(-227380 - 66910*rr) + Q2*Q5*Q7*(88636 - 66560*rr) + 
  Q6*Q7*Q8*(-173168 - 66544*rr) + Q7*Q9^2*(42201 - 65963*rr) + 
  Q0*Q3*Q4*(125375 - 64675*rr) + Q5*Q6*Q8*(-262320 - 62844*rr) + 
  Q0*Q6*Q8*(126060 - 61660*rr) + Q2^2*Q3*(136480 - 59960*rr) + 
  Q1*Q2*Q5*(-183080 - 59330*rr) + Q2*Q3*Q7*(15745 - 59251*rr) + 
  Q0*Q4*Q9*(301000 - 58880*rr) + Q1^2*Q7*(43557 - 57103*rr) + 
  Q7^2*Q9*(-17718 - 54750*rr) + Q2*Q3^2*(220320 - 54080*rr) + 
  Q8^3*(-134658 - 53498*rr) + Q5^2*Q6*(47070 - 53220*rr) + 
  Q5*Q7*Q9*(83857 - 52947*rr) + Q5*Q7^2*(-208915 - 52807*rr) + 
  Q2*Q4*Q5*(184450 - 51780*rr) + Q2^2*Q9*(199320 - 51208*rr) + 
  Q2*Q6^2*(-18945 - 51115*rr) + Q4^2*Q8*(-44954 - 50990*rr) + 
  Q4*Q5*Q7*(45062 - 48438*rr) + Q0*Q7^2*(207926 - 45998*rr) + 
  Q0*Q1*Q7*(35185 - 45045*rr) + Q6^2*Q8*(-15827 - 43051*rr) + 
  Q0*Q1*Q2*(47450 - 42225*rr) + Q2*Q3*Q8*(78980 - 41676*rr) + 
  Q5*Q6*Q9*(-43166 - 40918*rr) + Q3*Q8*Q9*(-129737 - 37189*rr) + 
  Q1*Q3*Q7*(15845 - 36663*rr) + Q2*Q9^2*(-141752 - 34568*rr) + 
  Q6^3*(92785 - 31135*rr) + Q5^3*(109450 - 30130*rr) + 
  Q5*Q8*Q9*(166205 - 29887*rr) + Q1*Q6^2*(-102580 - 29500*rr) + 
  Q0*Q6*Q7*(28995 - 28185*rr) + Q3^2*Q4*(-82465 - 27855*rr) + 
  Q0*Q2*Q3*(130075 - 27025*rr) + Q4*Q5^2*(6345 - 26115*rr) + 
  Q1*Q2*Q8*(-294373 - 25537*rr) + Q0*Q5*Q7*(208565 - 25435*rr) + 
  Q2*Q6*Q9*(-151121 - 24741*rr) + Q0*Q7*Q9*(-377327 - 23815*rr) + 
  Q0*Q3^2*(-9000 - 23600*rr) + Q4*Q6*Q7*(76293 - 23415*rr) + 
  Q1*Q9^2*(272182 - 22818*rr) + Q3^2*Q7*(85780 - 21580*rr) + 
  Q3*Q7^2*(6981 - 20751*rr) + Q0*Q1*Q3*(14850 - 19875*rr) + 
  Q3*Q4*Q9*(32185 - 19295*rr) + Q0*Q2*Q8*(-225995 - 19275*rr) + 
  Q2*Q4*Q6*(119805 - 18885*rr) + Q3*Q5*Q6*(37370 - 18760*rr) + 
  Q0*Q4*Q8*(154345 - 17665*rr) + Q3*Q6^2*(-87360 - 16770*rr) + 
  Q0*Q5*Q9*(-258665 - 15575*rr) + Q0^2*Q9*(46000 - 14000*rr) + 
  Q3^2*Q6*(64285 - 13045*rr) + Q4^2*Q6*(-75495 - 11665*rr) + 
  Q0*Q3*Q8*(-5355 - 8815*rr) + Q0*Q9^2*(57798 - 8750*rr) + 
  Q1*Q2*Q3*(-178170 - 8510*rr) + Q1*Q7^2*(-168354 - 8138*rr) + 
  Q0*Q1^2*(-44325 - 7450*rr) + Q0^2*Q3*(-2500 - 5625*rr) + 
  Q0*Q5*Q6*(115925 - 5500*rr) + Q3*Q5^2*(-182235 - 5385*rr) + 
  Q1^2*Q4*(-184485 - 4785*rr) + Q1^2*Q3*(134025 - 4765*rr) + 
  Q0^2*Q7*(9625 - 4625*rr) + Q0*Q4^2*(-78100 - 4325*rr) + 
  Q5*Q6*Q7*(32875 - 4285*rr) + Q0^2*Q5*(-55625 - 3750*rr) + 
  Q1*Q2*Q6*(122270 - 2820*rr) + Q6*Q9^2*(69686 - 2786*rr) + 
  Q0*Q1*Q5*(-56100 - 2475*rr) + Q1*Q3*Q5*(-124510 - 2100*rr) + 
  Q0*Q3*Q7*(-89790 - 1970*rr) + Q1*Q4*Q6*(36750 - 600*rr) + 
  Q1*Q6*Q8*(-76215 - 383*rr) + Q0*Q6^2*(44450 - 250*rr) + 
  Q1^2*Q2*(-82485 + 905*rr) + Q0^2*Q6*(56250 + 1250*rr) + 
  Q0^2*Q1*(2500 + 3750*rr) + Q0*Q1*Q4*(14600 + 3775*rr) + 
  Q0*Q1*Q6*(43200 + 4775*rr) + Q7*Q8^2*(172048 + 4912*rr) + 
  Q3*Q4*Q5*(35960 + 5080*rr) + Q1^2*Q9*(-77903 + 5173*rr) + 
  Q6*Q8*Q9*(-400823 + 6149*rr) + Q0*Q2*Q7*(49220 + 6890*rr) + 
  Q0*Q6*Q9*(-61465 + 8045*rr) + Q2*Q3*Q4*(-40590 + 8280*rr) + 
  Q2^2*Q4*(-165605 + 8325*rr) + Q1*Q5^2*(-85940 + 8550*rr) + 
  Q0*Q5*Q8*(53080 + 9850*rr) + Q0^2*Q4*(21250 + 11875*rr) + 
  Q1*Q3*Q8*(-55820 + 12596*rr) + Q4^2*Q5*(-113785 + 13905*rr) + 
  Q0*Q3*Q6*(63900 + 14400*rr) + Q3^2*Q5*(-81060 + 14540*rr) + 
  Q6^2*Q7*(-310013 + 14697*rr) + Q2^2*Q8*(-85451 + 14785*rr) + 
  Q5^2*Q7*(-169484 + 15702*rr) + Q0*Q3*Q9*(70260 + 16270*rr) + 
  Q3*Q6*Q8*(111812 + 16332*rr) + Q0*Q3*Q5*(-18400 + 16500*rr) + 
  Q3^3*(-114340 + 18380*rr) + Q0*Q1*Q9*(14210 + 18600*rr) + 
  Q1*Q6*Q7*(65241 + 19093*rr) + Q1^3*(-66300 + 20620*rr) + 
  Q0^2*Q2*(37500 + 20625*rr) + Q0*Q5^2*(94525 + 20950*rr) + 
  Q3^2*Q8*(-158475 + 21857*rr) + Q2*Q4*Q8*(38539 + 22123*rr) + 
  Q0*Q1*Q8*(-126795 + 22625*rr) + Q2^2*Q6*(125235 + 23625*rr) + 
  Q0^2*Q8*(-1250 + 24250*rr) + Q0*Q2*Q6*(-87025 + 25275*rr) + 
  Q1^2*Q6*(-31750 + 25770*rr) + Q2*Q8^2*(-648145 + 25907*rr) + 
  Q5^2*Q9*(-11803 + 26651*rr) + Q6*Q7*Q9*(247497 + 27717*rr) + 
  Q0*Q8^2*(118236 + 28788*rr) + Q5*Q6^2*(92695 + 28895*rr) + 
  Q5*Q9^2*(-55708 + 29060*rr) + Q6*Q8^2*(-235087 + 30685*rr) + 
  Q2*Q4^2*(265120 + 31760*rr) + Q1*Q3*Q4*(170620 + 31910*rr) + 
  Q1*Q5*Q6*(25235 + 32405*rr) + Q4*Q6*Q9*(-70915 + 32837*rr) + 
  Q0*Q2*Q4*(113075 + 33975*rr) + Q2^3*(-108210 + 34390*rr) + 
  Q0*Q4*Q5*(-48650 + 37175*rr) + Q2*Q4*Q9*(263 + 38023*rr) + 
  Q8*Q9^2*(21526 + 38238*rr) + Q3*Q5*Q8*(183312 + 39620*rr) + 
  Q0*Q2^2*(-94425 + 42050*rr) + Q4*Q5*Q6*(-182640 + 42400*rr) + 
  Q4^2*Q9*(-2530 + 44472*rr) + Q4*Q6*Q8*(87386 + 45722*rr) + 
  Q1*Q5*Q9*(-6512 + 45788*rr) + Q1*Q6*Q9*(-21680 + 48164*rr) + 
  Q4^3*(-25480 + 48890*rr) + Q4*Q7*Q9*(95685 + 51329*rr) + 
  Q0*Q8*Q9*(-246299 + 51693*rr) + Q2*Q5*Q6*(-140025 + 52075*rr) + 
  Q1*Q3*Q6*(-337390 + 52950*rr) + Q3*Q5*Q7*(145162 + 57802*rr) + 
  Q2*Q3*Q5*(93685 + 61055*rr) + Q1*Q2*Q7*(-105981 + 62523*rr) + 
  Q3*Q4*Q6*(-192070 + 64380*rr) + Q4*Q5*Q9*(140146 + 65402*rr) + 
  Q3*Q6*Q9*(-118285 + 67611*rr) + Q1*Q2^2*(31865 + 71175*rr) + 
  Q3*Q4^2*(-164105 + 72525*rr) + Q2*Q5*Q9*(198868 + 74676*rr) + 
  Q2*Q7*Q9*(-132829 + 75527*rr) + Q4*Q9^2*(108579 + 77639*rr) + 
  Q3*Q4*Q7*(109583 + 77675*rr) + Q7^3*(131537 + 79533*rr) + 
  Q1*Q4*Q8*(52288 + 79984*rr) + Q1*Q5*Q8*(74216 + 82196*rr) + 
  Q2*Q3*Q9*(75973 + 82201*rr) + Q0*Q4*Q7*(116210 + 82280*rr) + 
  Q4*Q7^2*(305675 + 85319*rr) + Q0*Q4*Q6*(135350 + 86200*rr) + 
  Q0*Q2*Q9*(231935 + 92945*rr) + Q1*Q8*Q9*(-167797 + 94911*rr) + 
  Q1*Q3*Q9*(30818 + 101714*rr) + Q2*Q3*Q6*(33025 + 102935*rr) + 
  Q1*Q3^2*(140350 + 104130*rr) + Q2*Q8*Q9*(150194 + 104522*rr) + 
  Q2^2*Q7*(-98417 + 105723*rr) + Q1*Q8^2*(-212426 + 119246*rr) + 
  Q3*Q9^2*(107837 + 132009*rr) + Q3*Q7*Q9*(-150469 + 134207*rr) + 
  Q1*Q5*Q7*(146885 + 137257*rr) + Q2*Q6*Q8*(66345 + 145305*rr) + 
  Q3*Q6*Q7*(-49917 + 146463*rr) + Q1*Q4*Q5*(153205 + 151595*rr) + 
  Q4^2*Q7*(265542 + 180242*rr) + Q5*Q7*Q8*(-139422 + 195770*rr) + 
  Q1*Q7*Q8*(-63728 + 204304*rr), Q7^2*Q8*(-100848 - 300528*rr) + 
  Q6*Q8*Q9*(-388758 - 294318*rr) + Q3*Q6*Q7*(-16600 - 267868*rr) + 
  Q4*Q7^2*(-229420 - 256188*rr) + Q5*Q6*Q9*(278200 - 224396*rr) + 
  Q2*Q3*Q6*(-208355 - 212205*rr) + Q4*Q5*Q9*(-68138 - 178790*rr) + 
  Q8*Q9^2*(-278304 - 177056*rr) + Q0*Q8*Q9*(-174164 - 173152*rr) + 
  Q2*Q7*Q8*(-142373 - 166513*rr) + Q5*Q7^2*(149044 - 163244*rr) + 
  Q5*Q8*Q9*(234285 - 159831*rr) + Q2*Q3*Q5*(20760 - 155580*rr) + 
  Q0*Q1*Q6*(162950 - 144725*rr) + Q2*Q3*Q9*(53986 - 143806*rr) + 
  Q0*Q2*Q4*(-285050 - 143275*rr) + Q2*Q6*Q7*(157849 - 142647*rr) + 
  Q1*Q8*Q9*(548912 - 140128*rr) + Q7*Q8*Q9*(23016 - 134232*rr) + 
  Q2^2*Q9*(-4644 - 129812*rr) + Q1^2*Q5*(35135 - 128815*rr) + 
  Q1^2*Q8*(54528 - 124336*rr) + Q1*Q5*Q8*(-179183 - 121871*rr) + 
  Q1*Q2*Q7*(-83043 - 121687*rr) + Q2^3*(373930 - 120450*rr) + 
  Q4*Q6*Q8*(-124961 - 120437*rr) + Q1*Q5*Q6*(24655 - 116915*rr) + 
  Q2*Q5*Q8*(-217625 - 115989*rr) + Q1*Q3*Q8*(196146 - 115614*rr) + 
  Q4*Q7*Q9*(5497 - 113851*rr) + Q0*Q1*Q9*(-275540 - 112900*rr) + 
  Q3*Q9^2*(-203804 - 107980*rr) + Q2^2*Q6*(53525 - 107835*rr) + 
  Q5*Q9^2*(41875 - 106345*rr) + Q4*Q6*Q7*(-186664 - 104904*rr) + 
  Q0*Q1*Q4*(91975 - 103975*rr) + Q7^2*Q9*(264826 - 96110*rr) + 
  Q3*Q5*Q8*(126912 - 88724*rr) + Q0*Q5*Q9*(188685 - 88575*rr) + 
  Q1*Q5^2*(-15835 - 87875*rr) + Q3^2*Q8*(-229030 - 87614*rr) + 
  Q1*Q3*Q6*(121960 - 85280*rr) + Q4^2*Q7*(194574 - 85060*rr) + 
  Q2*Q5*Q7*(224024 - 83696*rr) + Q2*Q3*Q4*(-176490 - 79290*rr) + 
  Q1*Q2*Q9*(-329010 - 79122*rr) + Q8^3*(-129011 - 78599*rr) + 
  Q4*Q8*Q9*(-466275 - 78471*rr) + Q0*Q2*Q9*(-340615 - 77155*rr) + 
  Q1*Q3*Q9*(250587 - 76825*rr) + Q3*Q6*Q9*(-27673 - 76429*rr) + 
  Q1*Q5*Q9*(237636 - 73408*rr) + Q8^2*Q9*(-197028 - 72852*rr) + 
  Q5*Q7*Q8*(240694 - 70482*rr) + Q6^2*Q8*(134995 - 69281*rr) + 
  Q0*Q4*Q7*(290335 - 67845*rr) + Q1*Q9^2*(-116116 - 67396*rr) + 
  Q4*Q5*Q7*(194770 - 65934*rr) + Q2*Q3*Q8*(-52627 - 65727*rr) + 
  Q3*Q8^2*(-85440 - 65088*rr) + Q0*Q5*Q8*(203830 - 65050*rr) + 
  Q4^2*Q8*(-67816 - 64408*rr) + Q0*Q1*Q3*(-279650 - 64125*rr) + 
  Q0*Q1*Q5*(27775 - 63475*rr) + Q1^2*Q3*(187670 - 62570*rr) + 
  Q5*Q7*Q9*(-286973 - 60617*rr) + Q4*Q5*Q6*(-35825 - 60005*rr) + 
  Q2*Q6*Q9*(-131044 - 58392*rr) + Q0*Q3*Q7*(105010 - 51120*rr) + 
  Q3^2*Q5*(-100485 - 48795*rr) + Q2*Q5^2*(-36730 - 48590*rr) + 
  Q1*Q2*Q6*(-287540 - 47080*rr) + Q4^3*(25705 - 46905*rr) + 
  Q0*Q4*Q8*(-42555 - 46515*rr) + Q0*Q1*Q7*(-171290 - 44970*rr) + 
  Q5^2*Q9*(82244 - 44312*rr) + Q1*Q4*Q5*(-117580 - 44200*rr) + 
  Q1*Q3*Q4*(-40775 - 43265*rr) + Q4*Q7*Q8*(-165472 - 43264*rr) + 
  Q0^2*Q8*(-43125 - 40125*rr) + Q1^2*Q6*(-41030 - 39810*rr) + 
  Q3*Q6*Q8*(294013 - 39215*rr) + Q1*Q6*Q9*(84064 - 38932*rr) + 
  Q2*Q6^2*(320680 - 38840*rr) + Q2*Q6*Q8*(-106666 - 36026*rr) + 
  Q2*Q7*Q9*(63251 - 35753*rr) + Q1*Q2*Q4*(-36675 - 35625*rr) + 
  Q3*Q7*Q9*(94880 - 32496*rr) + Q3*Q6^2*(225860 - 31840*rr) + 
  Q0*Q4*Q5*(259600 - 30825*rr) + Q3*Q4*Q6*(202205 - 29975*rr) + 
  Q0*Q2*Q6*(216850 - 29475*rr) + Q7^3*(-191717 - 27633*rr) + 
  Q0*Q3*Q4*(158500 - 27425*rr) + Q0*Q2*Q5*(-117125 - 27050*rr) + 
  Q0*Q9^2*(63518 - 26910*rr) + Q3*Q5^2*(-15820 - 26000*rr) + 
  Q1*Q6^2*(78835 - 25855*rr) + Q0*Q3*Q5*(-46650 - 25625*rr) + 
  Q3*Q7^2*(32135 - 24789*rr) + Q3^2*Q4*(67515 - 24765*rr) + 
  Q1^2*Q7*(48266 - 24398*rr) + Q0*Q6^2*(-83800 - 24375*rr) + 
  Q2^2*Q7*(-109002 - 23762*rr) + Q0^2*Q6*(-81250 - 23750*rr) + 
  Q0*Q7^2*(2781 - 22863*rr) + Q0^2*Q5*(60000 - 22500*rr) + 
  Q4*Q6*Q9*(-142391 - 21723*rr) + Q0^2*Q2*(-3125 - 20000*rr) + 
  Q1*Q7*Q9*(-83055 - 19747*rr) + Q6*Q7^2*(-241088 - 19104*rr) + 
  Q2*Q4^2*(-72880 - 18340*rr) + Q0^2*Q7*(64000 - 17750*rr) + 
  Q0*Q8^2*(-84114 - 17322*rr) + Q0*Q3*Q8*(-288855 - 15715*rr) + 
  Q1*Q3^2*(-149030 - 15430*rr) + Q4*Q9^2*(41673 - 15051*rr) + 
  Q0^2*Q1*(-6875 - 15000*rr) + Q3^3*(199810 - 12430*rr) + 
  Q1^3*(194030 - 10750*rr) + Q2*Q4*Q8*(191382 - 10650*rr) + 
  Q6*Q9^2*(58590 - 10362*rr) + Q0*Q1^2*(-107075 - 7200*rr) + 
  Q0*Q6*Q8*(99460 - 5410*rr) + Q1*Q3*Q5*(-178945 - 3635*rr) + 
  Q3*Q4^2*(237725 - 2455*rr) + Q5^3*(34070 + 560*rr) + 
  Q3*Q5*Q6*(34410 + 1920*rr) + Q2*Q9^2*(-441197 + 2599*rr) + 
  Q2*Q7^2*(-219317 + 4863*rr) + Q0*Q5*Q6*(4925 + 7875*rr) + 
  Q0*Q2*Q3*(-30050 + 9475*rr) + Q2*Q4*Q5*(13155 + 9525*rr) + 
  Q0*Q2^2*(73950 + 9675*rr) + Q5^2*Q6*(-71070 + 10400*rr) + 
  Q2^2*Q4*(11540 + 10420*rr) + Q0*Q3*Q6*(-12975 + 10775*rr) + 
  Q1*Q4*Q7*(92001 + 13801*rr) + Q0*Q5^2*(132525 + 14950*rr) + 
  Q0^2*Q4*(52500 + 15000*rr) + Q0*Q5*Q7*(-194335 + 15815*rr) + 
  Q0^2*Q3*(10000 + 19375*rr) + Q4^2*Q5*(169440 + 21870*rr) + 
  Q2*Q4*Q7*(77802 + 22494*rr) + Q0*Q2*Q7*(-308530 + 23340*rr) + 
  Q0*Q3^2*(-26250 + 24150*rr) + Q4*Q5^2*(-21950 + 24330*rr) + 
  Q0*Q2*Q8*(-42570 + 24850*rr) + Q4*Q8^2*(-254147 + 25161*rr) + 
  Q5^2*Q7*(214024 + 25296*rr) + Q2*Q4*Q6*(-185405 + 25475*rr) + 
  Q5^2*Q8*(-44690 + 26330*rr) + Q4^2*Q9*(249662 + 26740*rr) + 
  Q6*Q8^2*(286259 + 28391*rr) + Q3^2*Q6*(-215685 + 28545*rr) + 
  Q4*Q5*Q8*(-56128 + 29032*rr) + Q0*Q4*Q9*(131050 + 29470*rr) + 
  Q6^2*Q7*(348925 + 29951*rr) + Q0^2*Q9*(-60875 + 30375*rr) + 
  Q1^2*Q2*(-307210 + 33850*rr) + Q6*Q7*Q9*(-180463 + 35301*rr) + 
  Q7*Q8^2*(-123776 + 38272*rr) + Q1*Q2^2*(259520 + 38340*rr) + 
  Q6^3*(-5690 + 39910*rr) + Q0*Q1*Q8*(50080 + 40800*rr) + 
  Q1*Q4^2*(-138050 + 41260*rr) + Q0*Q4*Q6*(-44775 + 41950*rr) + 
  Q5*Q6^2*(184840 + 43790*rr) + Q0*Q6*Q9*(-187615 + 44745*rr) + 
  Q1*Q7*Q8*(411465 + 51269*rr) + Q2*Q5*Q6*(90585 + 52305*rr) + 
  Q0*Q3*Q9*(-47740 + 56670*rr) + Q4*Q6^2*(86245 + 57175*rr) + 
  Q6^2*Q9*(42801 + 57327*rr) + Q5*Q8^2*(17527 + 60603*rr) + 
  Q1*Q4*Q9*(-119928 + 64528*rr) + Q3^2*Q7*(-192748 + 72820*rr) + 
  Q5*Q6*Q7*(-228349 + 77627*rr) + Q0*Q4^2*(179400 + 81050*rr) + 
  Q2*Q5*Q9*(109744 + 81912*rr) + Q2*Q8^2*(-41885 + 82487*rr) + 
  Q0*Q1*Q2*(-131550 + 85650*rr) + Q3*Q4*Q7*(-30519 + 86717*rr) + 
  Q2^2*Q3*(-318030 + 87410*rr) + Q1*Q2*Q5*(-472115 + 91315*rr) + 
  Q1*Q2*Q8*(4977 + 91821*rr) + Q1*Q4*Q8*(145998 + 92998*rr) + 
  Q6*Q7*Q8*(328323 + 94423*rr) + Q1^2*Q4*(-38650 + 98560*rr) + 
  Q1*Q8^2*(-246891 + 102081*rr) + Q0*Q6*Q7*(-58430 + 102690*rr) + 
  Q1*Q2*Q3*(158755 + 109285*rr) + Q1*Q3*Q7*(384217 + 109293*rr) + 
  Q2*Q3*Q7*(-413490 + 110126*rr) + Q2*Q3^2*(-266890 + 113730*rr) + 
  Q4^2*Q6*(-117795 + 115555*rr) + Q9^3*(76075 + 119583*rr) + 
  Q3*Q7*Q8*(469484 + 122444*rr) + Q2^2*Q8*(284127 + 126787*rr) + 
  Q1*Q4*Q6*(125005 + 127305*rr) + Q3*Q5*Q7*(30589 + 132721*rr) + 
  Q0*Q7*Q8*(1756 + 134752*rr) + Q1^2*Q9*(110454 + 135822*rr) + 
  Q3*Q8*Q9*(219883 + 137151*rr) + Q1*Q7^2*(-126355 + 138297*rr) + 
  Q3*Q4*Q9*(-176226 + 140606*rr) + Q3*Q4*Q5*(94675 + 143315*rr) + 
  Q0*Q7*Q9*(258588 + 148840*rr) + Q1*Q6*Q8*(-238496 + 161008*rr) + 
  Q3*Q4*Q8*(259047 + 164091*rr) + Q5*Q6*Q8*(266706 + 167026*rr) + 
  Q2*Q4*Q9*(-96544 + 181128*rr) + Q2*Q8*Q9*(-91822 + 191210*rr) + 
  Q3*Q5*Q9*(-129193 + 192071*rr) + Q7*Q9^2*(-185593 + 195851*rr) + 
  Q3^2*Q9*(-46246 + 203250*rr) + Q1*Q5*Q7*(124368 + 215096*rr) + 
  Q1*Q6*Q7*(120182 + 216758*rr) + Q2^2*Q5*(-18220 + 247550*rr), 
 Q4*Q7*Q8*(229969 - 387819*rr) + Q2*Q3*Q7*(-285022 - 249710*rr) + 
  Q2*Q4*Q8*(239380 - 203668*rr) + Q1*Q3*Q9*(205372 - 190600*rr) + 
  Q1*Q7^2*(52497 - 163923*rr) + Q6*Q9^2*(-250913 - 153797*rr) + 
  Q0*Q7*Q8*(-117458 - 153666*rr) + Q2*Q3*Q5*(-251210 - 151530*rr) + 
  Q7^2*Q8*(-505461 - 146113*rr) + Q1*Q3*Q7*(-168119 - 144635*rr) + 
  Q3*Q5*Q7*(420606 - 142642*rr) + Q2*Q7*Q9*(123708 - 141300*rr) + 
  Q0*Q1*Q7*(419670 - 139790*rr) + Q1^2*Q8*(-174084 - 138556*rr) + 
  Q5*Q8*Q9*(-87060 - 135492*rr) + Q3*Q7*Q8*(-170690 - 134378*rr) + 
  Q7*Q9^2*(274708 - 129532*rr) + Q2*Q3*Q8*(150402 - 124510*rr) + 
  Q1*Q2*Q5*(-216135 - 123115*rr) + Q5*Q9^2*(77669 - 116943*rr) + 
  Q4*Q7*Q9*(-273940 - 115780*rr) + Q2*Q8*Q9*(155356 - 115588*rr) + 
  Q2^2*Q8*(-50008 - 111152*rr) + Q1*Q4*Q7*(-138684 - 106732*rr) + 
  Q1*Q4^2*(-45335 - 106245*rr) + Q2^2*Q9*(-64109 - 105569*rr) + 
  Q2*Q4*Q9*(328626 - 102374*rr) + Q5*Q7*Q8*(221144 - 101288*rr) + 
  Q0*Q3*Q6*(57050 - 99950*rr) + Q5^2*Q8*(70892 - 98394*rr) + 
  Q1*Q2*Q8*(-324131 - 95783*rr) + Q0*Q2*Q9*(-16955 - 95135*rr) + 
  Q0*Q1*Q2*(21900 - 94450*rr) + Q1*Q5*Q9*(145635 - 93821*rr) + 
  Q2^2*Q5*(102540 - 89570*rr) + Q8*Q9^2*(-66566 - 88878*rr) + 
  Q0*Q1*Q3*(256200 - 83875*rr) + Q0*Q6*Q8*(-68530 - 81670*rr) + 
  Q6^2*Q9*(180925 - 80603*rr) + Q4^2*Q9*(180506 - 77758*rr) + 
  Q1*Q2*Q9*(-329654 - 75654*rr) + Q0*Q5*Q7*(203680 - 75120*rr) + 
  Q0*Q1*Q8*(217360 - 70450*rr) + Q1*Q4*Q6*(70230 - 70040*rr) + 
  Q1*Q3*Q4*(199765 - 67555*rr) + Q5*Q8^2*(-385752 - 63208*rr) + 
  Q1*Q5*Q7*(-46637 - 61577*rr) + Q0*Q7*Q9*(277621 - 58995*rr) + 
  Q1*Q6*Q7*(-2657 - 58761*rr) + Q3^2*Q9*(343930 - 57382*rr) + 
  Q2*Q7*Q8*(-17260 - 57372*rr) + Q1*Q3*Q8*(138893 - 55743*rr) + 
  Q0*Q3*Q9*(-140655 - 54435*rr) + Q3^2*Q5*(68350 - 53890*rr) + 
  Q1*Q7*Q8*(-356761 - 50901*rr) + Q0*Q1^2*(-111525 - 50400*rr) + 
  Q7*Q8*Q9*(195285 - 50143*rr) + Q2*Q6*Q7*(421626 - 47802*rr) + 
  Q1*Q4*Q8*(252209 - 46843*rr) + Q6*Q8*Q9*(-224999 - 46811*rr) + 
  Q3*Q7^2*(72231 - 46677*rr) + Q5*Q6*Q9*(18960 - 46412*rr) + 
  Q4^2*Q8*(303815 - 45653*rr) + Q0*Q2*Q6*(46575 - 44075*rr) + 
  Q2*Q4^2*(-122080 - 43650*rr) + Q0*Q4*Q6*(59450 - 42975*rr) + 
  Q0*Q4*Q9*(-44950 - 42910*rr) + Q3*Q5^2*(119935 - 41615*rr) + 
  Q3^3*(-153200 - 39440*rr) + Q0*Q6*Q9*(272820 - 39010*rr) + 
  Q6*Q8^2*(-25088 - 37648*rr) + Q1*Q2*Q6*(-92175 - 35455*rr) + 
  Q0*Q5*Q8*(-168465 - 34675*rr) + Q4*Q8*Q9*(-76265 - 34645*rr) + 
  Q1*Q5^2*(-65725 - 33115*rr) + Q1*Q6^2*(-106695 - 31505*rr) + 
  Q2*Q3^2*(121790 - 31230*rr) + Q3*Q4*Q8*(182276 - 31124*rr) + 
  Q1*Q4*Q5*(-116420 - 29310*rr) + Q5*Q6*Q8*(30007 - 29161*rr) + 
  Q0*Q5^2*(-52075 - 28725*rr) + Q1*Q3*Q5*(10165 - 28035*rr) + 
  Q1^2*Q6*(-208155 - 27765*rr) + Q0*Q2*Q7*(3990 - 26420*rr) + 
  Q2*Q7^2*(66267 - 22993*rr) + Q2*Q4*Q5*(-76640 - 22920*rr) + 
  Q0*Q2*Q3*(42150 - 22425*rr) + Q1*Q3*Q6*(87035 - 21975*rr) + 
  Q1*Q5*Q6*(87505 - 19895*rr) + Q0*Q8^2*(-75498 - 19674*rr) + 
  Q4*Q5^2*(-68140 - 17740*rr) + Q0*Q9^2*(20006 - 15930*rr) + 
  Q2*Q3*Q6*(18330 - 15730*rr) + Q0*Q2^2*(65525 - 14650*rr) + 
  Q6^2*Q8*(90640 - 14412*rr) + Q6*Q7^2*(82839 - 13861*rr) + 
  Q4^2*Q6*(-111635 - 10905*rr) + Q1*Q5*Q8*(-268638 - 10810*rr) + 
  Q3*Q4*Q5*(-45010 - 8800*rr) + Q3^2*Q8*(115989 - 8751*rr) + 
  Q4^2*Q5*(-5100 - 6580*rr) + Q3^2*Q4*(-94890 - 6320*rr) + 
  Q2*Q5*Q9*(459479 - 5301*rr) + Q5^3*(-22895 - 4865*rr) + 
  Q6^3*(60000 - 2390*rr) + Q0*Q3*Q7*(230270 - 2390*rr) + 
  Q2*Q4*Q6*(6425 - 2185*rr) + Q7*Q8^2*(10197 - 1791*rr) + 
  Q0^2*Q4*(-129375 - 1250*rr) + Q3*Q6^2*(-156665 - 1225*rr) + 
  Q0*Q3^2*(-158375 - 575*rr) + Q6*Q7*Q9*(101291 - 273*rr) + 
  Q0*Q1*Q9*(255095 + 2675*rr) + Q5^2*Q7*(-81195 + 4273*rr) + 
  Q1^2*Q5*(155375 + 5215*rr) + Q5*Q6*Q7*(74637 + 7493*rr) + 
  Q0^2*Q2*(28125 + 10000*rr) + Q0^2*Q3*(20000 + 13750*rr) + 
  Q2*Q6*Q8*(255846 + 13762*rr) + Q2^2*Q6*(-102290 + 14220*rr) + 
  Q4*Q6*Q9*(-132868 + 14868*rr) + Q0^2*Q6*(-81250 + 15000*rr) + 
  Q2*Q4*Q7*(-60951 + 17617*rr) + Q0^2*Q8*(63125 + 17875*rr) + 
  Q4*Q6*Q8*(8310 + 18534*rr) + Q1^2*Q3*(-256655 + 18695*rr) + 
  Q6^2*Q7*(-73 + 18733*rr) + Q1*Q7*Q9*(89453 + 19609*rr) + 
  Q0^2*Q5*(-11250 + 20625*rr) + Q3*Q7*Q9*(-34032 + 21488*rr) + 
  Q1^3*(-28940 + 21780*rr) + Q5*Q6^2*(-109065 + 21995*rr) + 
  Q5^2*Q9*(172217 + 22041*rr) + Q7^2*Q9*(-47252 + 22076*rr) + 
  Q0*Q2*Q4*(119025 + 23200*rr) + Q1*Q2*Q3*(-131655 + 24735*rr) + 
  Q8^2*Q9*(-461334 + 25922*rr) + Q1*Q4*Q9*(-403490 + 26306*rr) + 
  Q0*Q5*Q6*(-18525 + 26750*rr) + Q1^2*Q7*(119039 + 32323*rr) + 
  Q2*Q6*Q9*(-60303 + 33761*rr) + Q4*Q6^2*(18190 + 34190*rr) + 
  Q0*Q8*Q9*(-121288 + 35616*rr) + Q0*Q1*Q5*(146925 + 35800*rr) + 
  Q3*Q6*Q7*(-34345 + 36899*rr) + Q0*Q1*Q4*(320700 + 37800*rr) + 
  Q9^3*(-260887 + 38245*rr) + Q1^2*Q4*(-30280 + 38870*rr) + 
  Q4*Q5*Q6*(190525 + 39185*rr) + Q3*Q4*Q6*(-36300 + 39940*rr) + 
  Q0^2*Q9*(52625 + 40125*rr) + Q1^2*Q2*(81860 + 40180*rr) + 
  Q0*Q6^2*(116025 + 41000*rr) + Q0^2*Q1*(-26250 + 41875*rr) + 
  Q2*Q9^2*(-28454 + 43026*rr) + Q1*Q6*Q8*(41919 + 44311*rr) + 
  Q4*Q7^2*(361133 + 45145*rr) + Q0*Q5*Q9*(176245 + 49025*rr) + 
  Q3^2*Q6*(240055 + 49345*rr) + Q2*Q5*Q6*(119360 + 49630*rr) + 
  Q0^2*Q7*(-47625 + 50125*rr) + Q0*Q4^2*(-144825 + 50225*rr) + 
  Q4*Q5*Q9*(54973 + 51453*rr) + Q5^2*Q6*(-315 + 55755*rr) + 
  Q0*Q7^2*(320447 + 58539*rr) + Q2^2*Q7*(204455 + 59779*rr) + 
  Q2*Q6^2*(-56125 + 59845*rr) + Q2*Q5^2*(-84385 + 60475*rr) + 
  Q0*Q4*Q5*(5075 + 60600*rr) + Q0*Q4*Q8*(203215 + 62245*rr) + 
  Q0*Q3*Q5*(71950 + 64000*rr) + Q2*Q3*Q4*(131455 + 66755*rr) + 
  Q3^2*Q7*(50568 + 67264*rr) + Q0*Q6*Q7*(92590 + 67630*rr) + 
  Q4*Q9^2*(143190 + 69054*rr) + Q2*Q3*Q9*(98788 + 69396*rr) + 
  Q3*Q9^2*(17183 + 76851*rr) + Q4*Q6*Q7*(-160329 + 77019*rr) + 
  Q3*Q4^2*(-213500 + 77280*rr) + Q1*Q2^2*(-102180 + 78700*rr) + 
  Q3*Q4*Q9*(201000 + 81608*rr) + Q4^3*(100825 + 82785*rr) + 
  Q1*Q2*Q4*(-364895 + 82985*rr) + Q1*Q3^2*(-153935 + 83455*rr) + 
  Q0*Q3*Q4*(-188375 + 84900*rr) + Q0*Q2*Q5*(-85875 + 85400*rr) + 
  Q0*Q3*Q8*(224865 + 88845*rr) + Q1^2*Q9*(-129835 + 89113*rr) + 
  Q5*Q7^2*(54601 + 89685*rr) + Q2^3*(-125510 + 89810*rr) + 
  Q3*Q6*Q9*(-155910 + 90642*rr) + Q0*Q1*Q6*(101400 + 91675*rr) + 
  Q3*Q6*Q8*(-39871 + 95853*rr) + Q3*Q5*Q6*(126705 + 95925*rr) + 
  Q4*Q5*Q7*(16433 + 96173*rr) + Q2^2*Q4*(-140530 + 98010*rr) + 
  Q6*Q7*Q8*(-24616 + 98088*rr) + Q0*Q2*Q8*(-43565 + 100575*rr) + 
  Q4^2*Q7*(590861 + 111767*rr) + Q2*Q5*Q8*(-263274 + 120674*rr) + 
  Q8^3*(27449 + 122613*rr) + Q7^3*(222287 + 124211*rr) + 
  Q3*Q5*Q9*(-154914 + 129638*rr) + Q3*Q5*Q8*(-237995 + 131241*rr) + 
  Q2*Q5*Q7*(181756 + 133020*rr) + Q1*Q2*Q7*(-55805 + 133063*rr) + 
  Q1*Q8^2*(19821 + 135081*rr) + Q1*Q8*Q9*(20081 + 149869*rr) + 
  Q2*Q8^2*(-15423 + 152637*rr) + Q3*Q8^2*(134719 + 154627*rr) + 
  Q3*Q4*Q7*(508700 + 156680*rr) + Q2^2*Q3*(-134480 + 159500*rr) + 
  Q0*Q4*Q7*(93020 + 159910*rr) + Q1*Q9^2*(282192 + 163024*rr) + 
  Q4*Q8^2*(282920 + 185592*rr) + Q3*Q8*Q9*(276954 + 185666*rr) + 
  Q5*Q7*Q9*(21697 + 199965*rr) + Q1*Q6*Q9*(-218744 + 213388*rr) + 
  Q4*Q5*Q8*(91370 + 233142*rr), 78125*Q0^3 + Q2*Q7*Q9*(353760 - 417216*rr) + 
  Q4*Q7*Q8*(178124 - 412252*rr) + Q4*Q8*Q9*(-208852 - 318292*rr) + 
  Q6*Q9^2*(-8154 - 303234*rr) + Q1*Q3*Q5*(-231800 - 249700*rr) + 
  Q3^2*Q9*(18009 - 248443*rr) + Q7*Q8*Q9*(350510 - 245482*rr) + 
  Q2*Q3*Q8*(70393 - 241927*rr) + Q6^2*Q9*(326784 - 208718*rr) + 
  Q2*Q5*Q7*(119884 - 204396*rr) + Q1*Q3*Q7*(15876 - 193172*rr) + 
  Q2*Q6*Q7*(165715 - 192745*rr) + Q2*Q3*Q5*(62920 - 188880*rr) + 
  Q4*Q5*Q8*(5815 - 183685*rr) + Q1^2*Q8*(46447 - 179213*rr) + 
  Q0*Q8^2*(110999 - 156217*rr) + Q0*Q1^2*(329250 - 149775*rr) + 
  Q9^3*(-113556 - 149508*rr) + Q0*Q8*Q9*(-192026 - 140062*rr) + 
  Q0*Q1*Q5*(-148875 - 138575*rr) + Q4*Q5*Q9*(-54926 - 138214*rr) + 
  Q4*Q6*Q7*(43903 - 134653*rr) + Q1^2*Q5*(188805 - 132635*rr) + 
  Q4*Q6*Q8*(76484 - 125316*rr) + Q6*Q7*Q8*(239413 - 121967*rr) + 
  Q0*Q7^2*(22852 - 119520*rr) + Q3*Q5*Q9*(341444 - 117976*rr) + 
  Q8^2*Q9*(-72026 - 116850*rr) + Q1^2*Q4*(-447445 - 114615*rr) + 
  Q1*Q5*Q8*(-188807 - 112467*rr) + Q2^2*Q6*(105710 - 108160*rr) + 
  Q0*Q1*Q9*(285555 - 106735*rr) + Q1^2*Q7*(-199292 - 105916*rr) + 
  Q2*Q4*Q7*(270720 - 103404*rr) + Q2*Q7^2*(-2888 - 102984*rr) + 
  Q2*Q6^2*(-40970 - 101610*rr) + Q1*Q2*Q7*(54978 - 100526*rr) + 
  Q3^2*Q4*(-34770 - 97750*rr) + Q2^2*Q9*(68537 - 97739*rr) + 
  Q4^2*Q8*(221182 - 97558*rr) + Q5*Q8*Q9*(210914 - 92110*rr) + 
  Q1*Q5^2*(37140 - 90890*rr) + Q0*Q3*Q8*(-23420 - 90440*rr) + 
  Q5^2*Q9*(-27273 - 87403*rr) + Q2^3*(85380 - 82800*rr) + 
  Q1*Q3*Q9*(163852 - 79340*rr) + Q1*Q2*Q9*(26367 - 78085*rr) + 
  Q0*Q6*Q9*(-151330 - 75750*rr) + Q4*Q7*Q9*(-70212 - 70708*rr) + 
  Q0*Q5*Q8*(371590 - 68080*rr) + Q6*Q8^2*(-87704 - 67992*rr) + 
  Q2*Q6*Q9*(-491717 - 67817*rr) + Q2*Q5*Q8*(200301 - 65051*rr) + 
  Q2*Q4*Q6*(18920 - 64080*rr) + Q0*Q9^2*(158329 - 63843*rr) + 
  Q6^2*Q8*(-284115 - 60701*rr) + Q8*Q9^2*(40102 - 58706*rr) + 
  Q0*Q4*Q8*(-238745 - 57915*rr) + Q0*Q6*Q7*(-210835 - 54075*rr) + 
  Q6*Q8*Q9*(-239983 - 53811*rr) + Q3*Q6*Q7*(-91111 - 52563*rr) + 
  Q1*Q6^2*(-118810 - 51600*rr) + Q3^2*Q6*(-15930 - 50910*rr) + 
  Q0*Q4*Q6*(-34675 - 50125*rr) + Q2*Q4*Q9*(7432 - 48820*rr) + 
  Q0^2*Q7*(-166000 - 47250*rr) + Q6*Q7^2*(-66567 - 46859*rr) + 
  Q0*Q4*Q7*(158240 - 44970*rr) + Q0*Q3^2*(303800 - 44800*rr) + 
  Q0^2*Q6*(-3750 - 40000*rr) + Q1*Q7*Q8*(19502 - 37962*rr) + 
  Q2*Q4*Q5*(44105 - 37865*rr) + Q6^3*(230720 - 37570*rr) + 
  Q2*Q3^2*(135280 - 36820*rr) + Q5*Q6*Q8*(299710 - 36202*rr) + 
  Q5^2*Q6*(136915 - 34495*rr) + Q0*Q5*Q9*(-645 - 34135*rr) + 
  Q0^2*Q5*(-30625 - 30625*rr) + Q0^2*Q4*(100000 - 29375*rr) + 
  Q3*Q5*Q7*(-158846 - 28678*rr) + Q0*Q2^2*(292325 - 27175*rr) + 
  Q2*Q7*Q8*(-1272 - 25976*rr) + Q1*Q4*Q9*(-209312 - 25848*rr) + 
  Q0*Q1*Q3*(72425 - 25475*rr) + Q0*Q5*Q6*(-238975 - 24800*rr) + 
  Q2*Q5*Q9*(39761 - 24095*rr) + Q1*Q6*Q9*(114113 - 23871*rr) + 
  Q5*Q6^2*(-34270 - 22950*rr) + Q4*Q5*Q7*(580764 - 22716*rr) + 
  Q1*Q2*Q8*(171907 - 18657*rr) + Q7^2*Q8*(-62110 - 18022*rr) + 
  Q0*Q6^2*(26725 - 16200*rr) + Q3*Q6^2*(-101805 - 15025*rr) + 
  Q4*Q8^2*(-288028 - 14268*rr) + Q4^2*Q6*(-194230 - 14030*rr) + 
  Q0^2*Q8*(-159625 - 12875*rr) + Q5*Q7*Q8*(-113632 - 10576*rr) + 
  Q5^3*(-20660 - 8120*rr) + Q0^2*Q9*(-178125 - 7375*rr) + 
  Q3*Q5*Q6*(101370 - 6860*rr) + Q0*Q2*Q3*(103050 - 5900*rr) + 
  Q3*Q4*Q5*(24480 - 5660*rr) + Q2^2*Q8*(310581 - 3759*rr) + 
  Q1*Q7*Q9*(147358 - 3578*rr) + Q1*Q2*Q4*(-334115 - 3395*rr) + 
  Q1*Q3*Q4*(134685 - 1265*rr) + Q5*Q9^2*(367223 + 1819*rr) + 
  Q0*Q2*Q4*(-162450 + 1850*rr) + Q0*Q3*Q4*(55275 + 2475*rr) + 
  Q2*Q8^2*(-237173 + 3023*rr) + Q3^2*Q7*(-180886 + 4730*rr) + 
  Q2*Q5^2*(-69790 + 4920*rr) + Q2*Q3*Q9*(431965 + 5617*rr) + 
  Q4*Q6^2*(3430 + 5870*rr) + Q5*Q8^2*(-147837 + 7231*rr) + 
  Q7*Q9^2*(147995 + 7759*rr) + Q1*Q4^2*(142355 + 8195*rr) + 
  Q3*Q4*Q6*(-203205 + 9405*rr) + Q5*Q7^2*(-360889 + 9515*rr) + 
  Q0*Q4*Q5*(-12975 + 12550*rr) + Q4^3*(-61220 + 18670*rr) + 
  Q0*Q5^2*(475 + 18825*rr) + Q0*Q2*Q6*(87475 + 21600*rr) + 
  Q1*Q3*Q8*(-56843 + 24209*rr) + Q0*Q1*Q6*(26650 + 24625*rr) + 
  Q2*Q3*Q7*(-206199 + 25125*rr) + Q4^2*Q9*(180055 + 27219*rr) + 
  Q5^2*Q7*(215480 + 27338*rr) + Q0^2*Q2*(-46250 + 27500*rr) + 
  Q0^2*Q1*(-131875 + 30625*rr) + Q2*Q4^2*(-44690 + 33060*rr) + 
  Q1*Q2*Q6*(151445 + 34775*rr) + Q0*Q4^2*(-149325 + 36250*rr) + 
  Q3*Q7^2*(397651 + 36807*rr) + Q1*Q2*Q3*(-145830 + 36910*rr) + 
  Q1*Q4*Q6*(53960 + 38350*rr) + Q0*Q3*Q5*(56300 + 39650*rr) + 
  Q1*Q8^2*(-334028 + 39892*rr) + Q0*Q2*Q7*(47765 + 39925*rr) + 
  Q3^3*(-55280 + 40280*rr) + Q3*Q7*Q8*(-7596 + 40372*rr) + 
  Q0*Q6*Q8*(105460 + 40910*rr) + Q1*Q4*Q8*(127415 + 43855*rr) + 
  Q4*Q5^2*(88365 + 44805*rr) + Q3^2*Q8*(409868 + 45668*rr) + 
  Q3^2*Q5*(-289485 + 45845*rr) + Q0*Q3*Q7*(-60385 + 46105*rr) + 
  Q2*Q6*Q8*(47430 + 46546*rr) + Q4^2*Q7*(69721 + 47077*rr) + 
  Q4*Q5*Q6*(-189995 + 50455*rr) + Q2*Q9^2*(-470005 + 51471*rr) + 
  Q3*Q8*Q9*(-145969 + 51683*rr) + Q3*Q8^2*(441343 + 52387*rr) + 
  Q3*Q5^2*(-181105 + 55785*rr) + Q0*Q5*Q7*(-300 + 58930*rr) + 
  Q0*Q7*Q8*(-228758 + 61090*rr) + Q1*Q4*Q5*(13325 + 61345*rr) + 
  Q2*Q5*Q6*(62570 + 61980*rr) + Q3*Q7*Q9*(-283926 + 62434*rr) + 
  Q0^2*Q3*(-68750 + 63750*rr) + Q1^2*Q3*(46845 + 65935*rr) + 
  Q4^2*Q5*(-10905 + 69245*rr) + Q3*Q4^2*(-237675 + 70095*rr) + 
  Q1^2*Q6*(-225175 + 70355*rr) + Q5*Q6*Q9*(-37082 + 70662*rr) + 
  Q7*Q8^2*(-206 + 70986*rr) + Q1*Q2^2*(173875 + 71425*rr) + 
  Q0*Q2*Q5*(-77475 + 72975*rr) + Q1*Q6*Q7*(-116872 + 73772*rr) + 
  Q2^2*Q4*(-84005 + 75965*rr) + Q0*Q2*Q8*(-396010 + 80020*rr) + 
  Q8^3*(-163599 + 80397*rr) + Q1*Q3*Q6*(-252335 + 82385*rr) + 
  Q6*Q7*Q9*(824250 + 82906*rr) + Q2*Q3*Q6*(36380 + 83670*rr) + 
  Q0*Q7*Q9*(-293596 + 84992*rr) + Q4*Q7^2*(-290778 + 85502*rr) + 
  Q2*Q3*Q4*(-97325 + 85845*rr) + Q6^2*Q7*(-36881 + 93539*rr) + 
  Q3*Q9^2*(-19878 + 93586*rr) + Q1*Q4*Q7*(114298 + 93630*rr) + 
  Q5^2*Q8*(-36319 + 93909*rr) + Q7^2*Q9*(195393 + 94493*rr) + 
  Q0*Q1*Q7*(219265 + 95555*rr) + Q0*Q2*Q9*(-177605 + 105775*rr) + 
  Q0*Q3*Q6*(-79500 + 106925*rr) + Q3*Q4*Q8*(-119510 + 108690*rr) + 
  Q2^2*Q5*(152565 + 109765*rr) + Q0*Q1*Q2*(45775 + 110500*rr) + 
  Q1*Q5*Q9*(142651 + 111331*rr) + Q0*Q4*Q9*(-173010 + 113460*rr) + 
  Q2*Q8*Q9*(-30535 + 114757*rr) + Q1*Q5*Q6*(162295 + 116125*rr) + 
  Q1*Q7^2*(187619 + 119255*rr) + Q1*Q9^2*(302528 + 120640*rr) + 
  Q3*Q6*Q9*(219274 + 121462*rr) + Q1*Q2*Q5*(-379950 + 122110*rr) + 
  Q0*Q3*Q9*(-158830 + 130650*rr) + Q2^2*Q7*(-59598 + 131770*rr) + 
  Q1*Q6*Q8*(-251166 + 132478*rr) + Q5*Q6*Q7*(176267 + 134251*rr) + 
  Q1^2*Q2*(-152970 + 135830*rr) + Q1*Q5*Q7*(400866 + 138618*rr) + 
  Q3*Q4*Q7*(92347 + 139483*rr) + Q3*Q4*Q9*(260886 + 143090*rr) + 
  Q1^3*(154130 + 146330*rr) + Q2^2*Q3*(-293345 + 148425*rr) + 
  Q2*Q4*Q8*(-247654 + 148550*rr) + Q1*Q8*Q9*(-215751 + 159141*rr) + 
  Q0*Q1*Q8*(-435835 + 167695*rr) + Q3*Q5*Q8*(227197 + 167729*rr) + 
  Q1^2*Q9*(230572 + 167780*rr) + Q1*Q3^2*(-115460 + 176840*rr) + 
  Q4*Q6*Q9*(-336651 + 190405*rr) + Q7^3*(222211 + 195863*rr) + 
  Q0*Q1*Q4*(147225 + 219100*rr) + Q5*Q7*Q9*(255636 + 248068*rr) + 
  Q3*Q6*Q8*(-283683 + 261077*rr) + Q4*Q9^2*(-331761 + 293507*rr)];

I := Ideal(Gens);
HilbertPolynomial(I);


==> anc/Verification/FPP_M2.txt <==
R=ZZ/37[T0,T1,T2,T3,T4,T5,T6,T7,T8,T9];

Rels ={28*T0^2*T1 + 16*T0*T1^2 + 16*T1^3 + 20*T2^3 + 25*T0*T2*T3 + T1*T2*T3 + 
  24*T3^3 + 20*T0^2*T4 + 27*T0*T1*T4 + 20*T1^2*T4 + 31*T2*T3*T4 + 
  36*T0*T4^2 + 29*T1*T4^2 + 14*T4^3 + 21*T2^2*T5 + 26*T0*T3*T5 + 8*T1*T3*T5 + 
  14*T3*T4*T5 + 15*T2*T5^2 + 8*T5^3 + 2*T0*T2*T6 + 12*T1*T2*T6 + 5*T3^2*T6 + 
  4*T2*T4*T6 + 35*T0*T5*T6 + 6*T1*T5*T6 + 25*T4*T5*T6 + 32*T3*T6^2 + 5*T6^3 + 
  13*T0^2*T7 + 15*T0*T1*T7 + 18*T1^2*T7 + 26*T2*T3*T7 + 11*T0*T4*T7 + 
  35*T1*T4*T7 + 24*T4^2*T7 + 34*T3*T5*T7 + 15*T2*T6*T7 + 17*T5*T6*T7 + 
  15*T0*T7^2 + 4*T4*T7^2 + 14*T7^3 + T2^2*T8 + 34*T0*T3*T8 + 22*T1*T3*T8 + 
  8*T3*T4*T8 + 17*T2*T5*T8 + 32*T5^2*T8 + 8*T0*T6*T8 + 33*T1*T6*T8 + 
  4*T4*T6*T8 + 32*T3*T7*T8 + 27*T6*T7*T8 + 15*T2*T8^2 + 26*T5*T8^2 + 
  26*T0*T2*T9 + 14*T1*T2*T9 + 14*T3^2*T9 + 35*T2*T4*T9 + 6*T0*T5*T9 + 
  10*T1*T5*T9 + 33*T3*T6*T9 + 22*T6^2*T9 + 7*T2*T7*T9 + T5*T7*T9 + 
  8*T0*T8*T9 + 25*T1*T8*T9 + 6*T4*T8*T9 + 28*T7*T8*T9 + 5*T3*T9^2 + 
  8*T6*T9^2 + 6*T9^3, 25*T0^2*T2 + 5*T0*T1*T2 + 30*T1^2*T2 + 12*T2^2*T3 + 
  30*T0*T3^2 + 21*T1*T3^2 + 31*T0*T2*T4 + 16*T1*T2*T4 + 9*T3^2*T4 + 
  15*T2*T4^2 + 24*T0^2*T5 + 16*T0*T1*T5 + 14*T1^2*T5 + 32*T0*T4*T5 + 
  19*T1*T4*T5 + 23*T4^2*T5 + 13*T3*T5^2 + 14*T2^2*T6 + 17*T0*T3*T6 + 
  7*T1*T3*T6 + 9*T3*T4*T6 + 4*T2*T5*T6 + 17*T5^2*T6 + 18*T0*T6^2 + 
  3*T1*T6^2 + 11*T4*T6^2 + 21*T0*T2*T7 + 8*T1*T2*T7 + 9*T3^2*T7 + 
  5*T2*T4*T7 + 32*T0*T5*T7 + 23*T1*T5*T7 + 4*T4*T5*T7 + 6*T3*T6*T7 + 
  8*T6^2*T7 + 34*T5*T7^2 + 33*T0^2*T8 + 18*T0*T1*T8 + 29*T1^2*T8 + 
  20*T2*T3*T8 + 14*T0*T4*T8 + 17*T1*T4*T8 + 23*T4^2*T8 + 3*T3*T5*T8 + 
  7*T2*T6*T8 + T5*T6*T8 + 12*T0*T7*T8 + 6*T1*T7*T8 + T4*T7*T8 + 21*T7^2*T8 + 
  29*T3*T8^2 + 9*T6*T8^2 + 8*T2^2*T9 + 25*T0*T3*T9 + 10*T1*T3*T9 + 
  31*T3*T4*T9 + 11*T2*T5*T9 + 13*T5^2*T9 + 24*T0*T6*T9 + 18*T1*T6*T9 + 
  14*T4*T6*T9 + 33*T3*T7*T9 + 23*T6*T7*T9 + 7*T2*T8*T9 + 15*T5*T8*T9 + 
  13*T8^2*T9 + 18*T0*T9^2 + 14*T1*T9^2 + 30*T4*T9^2 + 10*T7*T9^2, 
 14*T0*T2^2 + 21*T1*T2^2 + 7*T0^2*T3 + 8*T0*T1*T3 + 22*T1^2*T3 + 5*T2*T3^2 + 
  11*T2^2*T4 + 30*T0*T3*T4 + 19*T1*T3*T4 + 9*T3*T4^2 + 22*T0*T2*T5 + 
  4*T1*T2*T5 + 32*T3^2*T5 + 18*T2*T4*T5 + 34*T0*T5^2 + 26*T1*T5^2 + 
  11*T4*T5^2 + 25*T0^2*T6 + 17*T0*T1*T6 + 17*T1^2*T6 + 29*T2*T3*T6 + 
  7*T0*T4*T6 + 16*T1*T4*T6 + 23*T4^2*T6 + 2*T3*T5*T6 + 30*T2*T6^2 + 
  6*T5*T6^2 + 9*T2^2*T7 + 20*T0*T3*T7 + 29*T1*T3*T7 + 26*T2*T5*T7 + 
  9*T5^2*T7 + 25*T0*T6*T7 + 13*T1*T6*T7 + 13*T4*T6*T7 + 3*T3*T7^2 + 
  34*T6*T7^2 + 25*T0*T2*T8 + 20*T1*T2*T8 + 30*T3^2*T8 + 21*T2*T4*T8 + 
  6*T0*T5*T8 + 13*T1*T5*T8 + 36*T4*T5*T8 + 31*T3*T6*T8 + 11*T6^2*T8 + 
  29*T2*T7*T8 + 16*T5*T7*T8 + 24*T0*T8^2 + 8*T1*T8^2 + 22*T4*T8^2 + 
  35*T7*T8^2 + 11*T0^2*T9 + 12*T0*T1*T9 + 35*T1^2*T9 + 26*T2*T3*T9 + 
  27*T0*T4*T9 + 29*T1*T4*T9 + 25*T4^2*T9 + 9*T3*T5*T9 + 6*T2*T6*T9 + 
  33*T0*T7*T9 + 28*T1*T7*T9 + 25*T4*T7*T9 + 30*T7^2*T9 + 6*T3*T8*T9 + 
  36*T6*T8*T9 + 21*T2*T9^2 + 7*T5*T9^2 + 9*T8*T9^2, 
 T0^2*T1 + 34*T0*T1^2 + 27*T1^3 + 31*T2^3 + 5*T0*T2*T3 + 33*T1*T2*T3 + 
  26*T3^3 + 7*T0^2*T4 + 18*T0*T1*T4 + 33*T1^2*T4 + 13*T2*T3*T4 + 12*T0*T4^2 + 
  23*T1*T4^2 + 5*T4^3 + 10*T2^2*T5 + 12*T0*T3*T5 + 12*T1*T3*T5 + 
  16*T3*T4*T5 + T2*T5^2 + 3*T5^3 + T0*T2*T6 + 33*T1*T2*T6 + 36*T3^2*T6 + 
  11*T2*T4*T6 + 8*T0*T5*T6 + 27*T1*T5*T6 + 24*T4*T5*T6 + 30*T6^3 + 
  15*T0^2*T7 + 33*T1^2*T7 + 18*T2*T3*T7 + 35*T0*T4*T7 + 19*T1*T4*T7 + 
  27*T4^2*T7 + 23*T3*T5*T7 + 29*T2*T6*T7 + 18*T5*T6*T7 + 30*T0*T7^2 + 
  7*T1*T7^2 + 13*T4*T7^2 + T7^3 + 10*T2^2*T8 + 31*T0*T3*T8 + 36*T1*T3*T8 + 
  T3*T4*T8 + 7*T2*T5*T8 + 9*T5^2*T8 + 22*T0*T6*T8 + 30*T1*T6*T8 + 
  36*T4*T6*T8 + 22*T3*T7*T8 + 19*T6*T7*T8 + 28*T2*T8^2 + 13*T5*T8^2 + 
  3*T8^3 + 19*T0*T2*T9 + 7*T1*T2*T9 + 8*T3^2*T9 + 36*T2*T4*T9 + 32*T0*T5*T9 + 
  17*T1*T5*T9 + 16*T4*T5*T9 + 20*T3*T6*T9 + 29*T6^2*T9 + 15*T2*T7*T9 + 
  29*T5*T7*T9 + 12*T0*T8*T9 + 35*T1*T8*T9 + 8*T4*T8*T9 + 14*T7*T8*T9 + 
  2*T3*T9^2 + 7*T6*T9^2 + 2*T9^3, 10*T0^2*T2 + 7*T0*T1*T2 + 36*T1^2*T2 + 
  12*T2^2*T3 + 27*T0*T3^2 + 29*T1*T3^2 + 32*T0*T2*T4 + 8*T1*T2*T4 + 
  34*T3^2*T4 + 35*T2*T4^2 + 2*T0*T1*T5 + 29*T2*T3*T5 + 3*T0*T4*T5 + 
  20*T1*T4*T5 + 26*T4^2*T5 + 31*T2^2*T6 + 13*T0*T3*T6 + 2*T1*T3*T6 + 
  33*T3*T4*T6 + 14*T2*T5*T6 + 32*T5^2*T6 + 6*T0*T6^2 + 33*T1*T6^2 + 
  15*T4*T6^2 + 25*T0*T2*T7 + 13*T3^2*T7 + 32*T2*T4*T7 + 2*T0*T5*T7 + 
  35*T1*T5*T7 + T4*T5*T7 + 30*T3*T6*T7 + 29*T6^2*T7 + 27*T2*T7^2 + 
  23*T5*T7^2 + 14*T0^2*T8 + 15*T0*T1*T8 + 11*T1^2*T8 + 24*T2*T3*T8 + 
  4*T0*T4*T8 + 14*T1*T4*T8 + 12*T4^2*T8 + 29*T3*T5*T8 + 7*T2*T6*T8 + 
  28*T5*T6*T8 + 5*T0*T7*T8 + 30*T1*T7*T8 + 24*T4*T7*T8 + 3*T7^2*T8 + 
  25*T3*T8^2 + 24*T6*T8^2 + 13*T2^2*T9 + 4*T0*T3*T9 + 29*T1*T3*T9 + 
  24*T3*T4*T9 + 14*T2*T5*T9 + 35*T5^2*T9 + T0*T6*T9 + 2*T1*T6*T9 + 
  17*T4*T6*T9 + 14*T3*T7*T9 + 18*T6*T7*T9 + 17*T2*T8*T9 + 6*T5*T8*T9 + 
  11*T8^2*T9 + 29*T0*T9^2 + 16*T1*T9^2 + 35*T4*T9^2 + 36*T7*T9^2, 
 9*T0*T2^2 + 35*T1*T2^2 + 26*T0^2*T3 + 25*T0*T1*T3 + 18*T1^2*T3 + 
  11*T2*T3^2 + 26*T2^2*T4 + 30*T0*T3*T4 + 23*T1*T3*T4 + 3*T3*T4^2 + 
  33*T0*T2*T5 + 17*T1*T2*T5 + 29*T3^2*T5 + 26*T2*T4*T5 + 35*T0*T5^2 + 
  17*T1*T5^2 + 22*T4*T5^2 + 27*T0*T1*T6 + 8*T1^2*T6 + 3*T2*T3*T6 + 
  16*T0*T4*T6 + 21*T1*T4*T6 + 17*T4^2*T6 + 14*T3*T5*T6 + 34*T2*T6^2 + 
  16*T5*T6^2 + 4*T2^2*T7 + 8*T0*T3*T7 + 31*T1*T3*T7 + 3*T3*T4*T7 + 
  17*T2*T5*T7 + 15*T5^2*T7 + 2*T0*T6*T7 + 30*T1*T6*T7 + 7*T4*T6*T7 + 
  35*T3*T7^2 + 34*T6*T7^2 + 29*T1*T2*T8 + 4*T3^2*T8 + 33*T2*T4*T8 + 
  24*T0*T5*T8 + 14*T1*T5*T8 + 25*T4*T5*T8 + 2*T3*T6*T8 + 30*T6^2*T8 + 
  27*T2*T7*T8 + 30*T5*T7*T8 + 14*T0*T8^2 + 9*T1*T8^2 + 31*T4*T8^2 + 
  4*T7*T8^2 + T0^2*T9 + 35*T0*T1*T9 + 35*T1^2*T9 + 34*T2*T3*T9 + 
  16*T0*T4*T9 + 31*T1*T4*T9 + 15*T4^2*T9 + 32*T2*T6*T9 + 7*T5*T6*T9 + 
  9*T0*T7*T9 + 20*T1*T7*T9 + 7*T4*T7*T9 + 25*T7^2*T9 + 16*T3*T8*T9 + 
  29*T6*T8*T9 + 17*T2*T9^2 + 4*T5*T9^2 + 25*T8*T9^2, 
 11*T0^2*T1 + 7*T0*T1^2 + 22*T1^3 + 21*T2^3 + 34*T0*T2*T3 + 26*T1*T2*T3 + 
  13*T3^3 + 36*T0*T1*T4 + 6*T1^2*T4 + 24*T2*T3*T4 + 26*T0*T4^2 + 23*T4^3 + 
  12*T2^2*T5 + T0*T3*T5 + 13*T1*T3*T5 + 16*T3*T4*T5 + 25*T2*T5^2 + 6*T5^3 + 
  3*T0*T2*T6 + 18*T1*T2*T6 + 2*T3^2*T6 + 6*T2*T4*T6 + 19*T0*T5*T6 + 
  11*T1*T5*T6 + 5*T4*T5*T6 + 16*T3*T6^2 + 22*T6^3 + 2*T0^2*T7 + 26*T0*T1*T7 + 
  35*T1^2*T7 + 15*T2*T3*T7 + 9*T0*T4*T7 + 10*T1*T4*T7 + T4^2*T7 + 
  13*T3*T5*T7 + 15*T2*T6*T7 + 33*T5*T6*T7 + 25*T0*T7^2 + 31*T1*T7^2 + 
  6*T4*T7^2 + 11*T7^3 + 14*T2^2*T8 + 15*T1*T3*T8 + 18*T3*T4*T8 + 8*T2*T5*T8 + 
  33*T5^2*T8 + 21*T0*T6*T8 + 28*T1*T6*T8 + 2*T4*T6*T8 + 6*T3*T7*T8 + 
  14*T6*T7*T8 + 23*T2*T8^2 + 33*T5*T8^2 + 29*T8^3 + 15*T0*T2*T9 + 
  15*T3^2*T9 + 18*T2*T4*T9 + 12*T0*T5*T9 + 35*T1*T5*T9 + 15*T4*T5*T9 + 
  8*T3*T6*T9 + 19*T6^2*T9 + 24*T2*T7*T9 + 20*T5*T7*T9 + 26*T0*T8*T9 + 
  15*T1*T8*T9 + 28*T4*T8*T9 + 34*T7*T8*T9 + 5*T3*T9^2 + 24*T6*T9^2 + 25*T9^3, 
 28*T0^2*T2 + 32*T0*T1*T2 + 30*T1^2*T2 + 12*T2^2*T3 + 30*T0*T3^2 + 
  12*T1*T3^2 + 5*T0*T2*T4 + 20*T3^2*T4 + 19*T2*T4^2 + 20*T0^2*T5 + T0*T1*T5 + 
  15*T1^2*T5 + 36*T2*T3*T5 + 29*T0*T4*T5 + 10*T1*T4*T5 + 12*T4^2*T5 + 
  29*T3*T5^2 + 26*T2^2*T6 + 26*T0*T3*T6 + 15*T1*T3*T6 + 31*T3*T4*T6 + 
  30*T2*T5*T6 + 20*T5^2*T6 + 18*T1*T6^2 + T0*T2*T7 + 16*T1*T2*T7 + 
  32*T3^2*T7 + 30*T2*T4*T7 + 19*T0*T5*T7 + 26*T1*T5*T7 + 18*T4*T5*T7 + 
  19*T3*T6*T7 + 11*T6^2*T7 + 24*T2*T7^2 + 15*T5*T7^2 + 14*T0^2*T8 + 
  15*T0*T1*T8 + 23*T1^2*T8 + 15*T2*T3*T8 + 23*T0*T4*T8 + 9*T1*T4*T8 + 
  31*T4^2*T8 + 11*T3*T5*T8 + 27*T2*T6*T8 + 12*T5*T6*T8 + 33*T0*T7*T8 + 
  T1*T7*T8 + 11*T4*T7*T8 + 14*T7^2*T8 + 25*T3*T8^2 + 16*T6*T8^2 + 
  10*T2^2*T9 + 15*T0*T3*T9 + 22*T1*T3*T9 + 10*T3*T4*T9 + 13*T2*T5*T9 + 
  4*T5^2*T9 + 17*T0*T6*T9 + 6*T1*T6*T9 + 29*T4*T6*T9 + 22*T3*T7*T9 + 
  33*T6*T7*T9 + 17*T2*T8*T9 + 13*T5*T8*T9 + 19*T8^2*T9 + 4*T0*T9^2 + 
  36*T1*T9^2 + 9*T4*T9^2 + 3*T7*T9^2, 32*T0*T2^2 + 25*T1*T2^2 + 5*T0^2*T3 + 
  5*T0*T1*T3 + 8*T1^2*T3 + 18*T2*T3^2 + 20*T2^2*T4 + 5*T0*T3*T4 + 
  10*T1*T3*T4 + 34*T3*T4^2 + 20*T0*T2*T5 + 30*T1*T2*T5 + 28*T3^2*T5 + 
  31*T2*T4*T5 + 2*T0*T5^2 + 15*T1*T5^2 + 5*T0^2*T6 + 25*T0*T1*T6 + 
  32*T1^2*T6 + 34*T2*T3*T6 + 29*T0*T4*T6 + 25*T1*T4*T6 + 3*T4^2*T6 + 
  27*T3*T5*T6 + 26*T2*T6^2 + 15*T5*T6^2 + 17*T2^2*T7 + T0*T3*T7 + 
  4*T1*T3*T7 + 24*T3*T4*T7 + 23*T2*T5*T7 + 31*T5^2*T7 + 10*T0*T6*T7 + 
  6*T1*T6*T7 + 29*T3*T7^2 + 17*T6*T7^2 + 13*T0*T2*T8 + 21*T1*T2*T8 + 
  26*T3^2*T8 + 10*T2*T4*T8 + 18*T0*T5*T8 + 2*T1*T5*T8 + 35*T4*T5*T8 + 
  25*T3*T6*T8 + 14*T6^2*T8 + 29*T2*T7*T8 + 23*T5*T7*T8 + 29*T0*T8^2 + 
  36*T1*T8^2 + 27*T4*T8^2 + 36*T7*T8^2 + 15*T0^2*T9 + 22*T0*T1*T9 + 
  11*T1^2*T9 + 8*T2*T3*T9 + 34*T0*T4*T9 + 4*T1*T4*T9 + 20*T4^2*T9 + 
  5*T3*T5*T9 + 29*T2*T6*T9 + 34*T5*T6*T9 + 14*T0*T7*T9 + 9*T1*T7*T9 + 
  9*T4*T7*T9 + 25*T7^2*T9 + 27*T3*T8*T9 + 4*T6*T8*T9 + 5*T2*T9^2 + 
  21*T8*T9^2, 17*T0^2*T1 + 32*T0*T1^2 + 30*T1^3 + 29*T2^3 + 35*T0*T2*T3 + 
  29*T1*T2*T3 + 20*T3^3 + 21*T0^2*T4 + 29*T1^2*T4 + 29*T2*T3*T4 + 
  11*T0*T4^2 + 27*T1*T4^2 + 12*T4^3 + 26*T2^2*T5 + 15*T0*T3*T5 + 
  21*T1*T3*T5 + 28*T3*T4*T5 + 4*T2*T5^2 + T5^3 + 20*T0*T2*T6 + 20*T1*T2*T6 + 
  33*T3^2*T6 + 33*T2*T4*T6 + 28*T0*T5*T6 + 23*T1*T5*T6 + 25*T4*T5*T6 + 
  33*T3*T6^2 + 17*T6^3 + 16*T0^2*T7 + 33*T0*T1*T7 + 22*T1^2*T7 + 4*T2*T3*T7 + 
  26*T0*T4*T7 + 18*T1*T4*T7 + 32*T4^2*T7 + 6*T3*T5*T7 + 27*T2*T6*T7 + 
  22*T5*T6*T7 + 10*T0*T7^2 + 5*T1*T7^2 + 6*T4*T7^2 + 31*T7^3 + 6*T2^2*T8 + 
  11*T0*T3*T8 + 23*T1*T3*T8 + 5*T3*T4*T8 + 24*T2*T5*T8 + 5*T5^2*T8 + 
  10*T0*T6*T8 + 17*T1*T6*T8 + 18*T4*T6*T8 + 4*T3*T7*T8 + 31*T6*T7*T8 + 
  28*T2*T8^2 + 5*T5*T8^2 + 10*T8^3 + 30*T0*T2*T9 + 23*T1*T2*T9 + 26*T3^2*T9 + 
  26*T2*T4*T9 + 3*T0*T5*T9 + 13*T1*T5*T9 + 13*T4*T5*T9 + 21*T3*T6*T9 + 
  20*T6^2*T9 + 33*T2*T7*T9 + 2*T5*T7*T9 + 29*T0*T8*T9 + 34*T1*T8*T9 + 
  28*T4*T8*T9 + 21*T7*T8*T9 + 14*T3*T9^2 + 9*T6*T9^2 + 18*T9^3, 
 12*T0^2*T2 + 8*T0*T1*T2 + 27*T1^2*T2 + 16*T2^2*T3 + 5*T0*T3^2 + 35*T1*T3^2 + 
  5*T0*T2*T4 + 30*T1*T2*T4 + 2*T3^2*T4 + 36*T2*T4^2 + 15*T0^2*T5 + 
  18*T0*T1*T5 + 13*T1^2*T5 + 6*T2*T3*T5 + T0*T4*T5 + 34*T1*T4*T5 + 
  2*T4^2*T5 + 16*T3*T5^2 + 5*T2^2*T6 + 14*T0*T3*T6 + 8*T1*T3*T6 + 
  28*T3*T4*T6 + 10*T2*T5*T6 + 18*T5^2*T6 + 30*T0*T6^2 + 13*T1*T6^2 + 
  18*T4*T6^2 + 27*T0*T2*T7 + 28*T1*T2*T7 + 8*T3^2*T7 + 12*T2*T4*T7 + 
  35*T0*T5*T7 + 33*T1*T5*T7 + 27*T4*T5*T7 + 8*T3*T6*T7 + 6*T6^2*T7 + 
  29*T2*T7^2 + 2*T5*T7^2 + 34*T0^2*T8 + 2*T0*T1*T8 + 10*T1^2*T8 + 
  18*T2*T3*T8 + 15*T0*T4*T8 + 13*T1*T4*T8 + 25*T4^2*T8 + 4*T3*T5*T8 + 
  28*T2*T6*T8 + 32*T5*T6*T8 + 26*T0*T7*T8 + 14*T1*T7*T8 + 4*T4*T7*T8 + 
  32*T7^2*T8 + 19*T3*T8^2 + 30*T6*T8^2 + 34*T2^2*T9 + 14*T0*T3*T9 + 
  18*T1*T3*T9 + 22*T3*T4*T9 + 26*T2*T5*T9 + 18*T0*T6*T9 + 17*T1*T6*T9 + 
  9*T4*T6*T9 + 7*T3*T7*T9 + 7*T6*T7*T9 + 27*T2*T8*T9 + 17*T5*T8*T9 + 
  26*T8^2*T9 + 30*T0*T9^2 + 6*T1*T9^2 + 7*T4*T9^2 + 18*T7*T9^2, 
 2*T0*T2^2 + 13*T1*T2^2 + 33*T0^2*T3 + 8*T0*T1*T3 + 20*T1^2*T3 + 7*T2*T3^2 + 
  6*T2^2*T4 + 29*T0*T3*T4 + 13*T1*T3*T4 + 21*T3*T4^2 + 8*T0*T2*T5 + 
  8*T1*T2*T5 + 29*T3^2*T5 + 13*T2*T4*T5 + 34*T0*T5^2 + 17*T1*T5^2 + 
  25*T4*T5^2 + 4*T0^2*T6 + 5*T0*T1*T6 + 18*T1^2*T6 + 20*T2*T3*T6 + 
  3*T0*T4*T6 + 26*T1*T4*T6 + 23*T4^2*T6 + 10*T2*T6^2 + 21*T5*T6^2 + 
  36*T2^2*T7 + 11*T0*T3*T7 + 14*T1*T3*T7 + 6*T3*T4*T7 + 34*T2*T5*T7 + 
  16*T5^2*T7 + 23*T0*T6*T7 + 12*T1*T6*T7 + 36*T4*T6*T7 + 34*T3*T7^2 + 
  23*T6*T7^2 + 10*T0*T2*T8 + 27*T1*T2*T8 + 32*T3^2*T8 + 26*T2*T4*T8 + 
  26*T0*T5*T8 + 33*T1*T5*T8 + 27*T4*T5*T8 + 25*T3*T6*T8 + 22*T6^2*T8 + 
  13*T2*T7*T8 + 13*T5*T7*T8 + 3*T0*T8^2 + 2*T1*T8^2 + 21*T4*T8^2 + 
  9*T7*T8^2 + 6*T0^2*T9 + 10*T0*T1*T9 + 8*T2*T3*T9 + 16*T0*T4*T9 + 
  9*T1*T4*T9 + 31*T4^2*T9 + 24*T3*T5*T9 + T2*T6*T9 + 19*T5*T6*T9 + 
  4*T0*T7*T9 + 12*T1*T7*T9 + 8*T4*T7*T9 + 16*T7^2*T9 + 22*T3*T8*T9 + 
  13*T6*T8*T9 + 8*T2*T9^2 + 27*T5*T9^2 + 2*T8*T9^2, 
 18*T0^2*T1 + 4*T0*T1^2 + 4*T1^3 + 21*T2^3 + 5*T0*T2*T3 + 33*T1*T2*T3 + 
  13*T3^3 + 3*T0^2*T4 + T0*T1*T4 + 7*T1^2*T4 + 27*T2*T3*T4 + 8*T0*T4^2 + 
  3*T1*T4^2 + 12*T4^3 + 24*T2^2*T5 + 15*T0*T3*T5 + 11*T1*T3*T5 + 
  20*T3*T4*T5 + 5*T2*T5^2 + 2*T5^3 + 9*T0*T2*T6 + 9*T1*T2*T6 + 14*T3^2*T6 + 
  6*T2*T4*T6 + 25*T0*T5*T6 + 9*T1*T5*T6 + 7*T4*T5*T6 + 10*T3*T6^2 + 18*T6^3 + 
  16*T0^2*T7 + 26*T0*T1*T7 + 3*T1^2*T7 + 5*T2*T3*T7 + 36*T0*T4*T7 + 
  26*T1*T4*T7 + 15*T4^2*T7 + 29*T2*T6*T7 + 13*T5*T6*T7 + 12*T0*T7^2 + 
  9*T1*T7^2 + 21*T4*T7^2 + 6*T7^3 + 29*T2^2*T8 + 35*T0*T3*T8 + 25*T1*T3*T8 + 
  33*T3*T4*T8 + 25*T2*T5*T8 + 29*T5^2*T8 + 4*T0*T6*T8 + 25*T1*T6*T8 + 
  2*T4*T6*T8 + 17*T3*T7*T8 + 36*T6*T7*T8 + 7*T2*T8^2 + 9*T5*T8^2 + 11*T8^3 + 
  17*T0*T2*T9 + 28*T1*T2*T9 + 20*T3^2*T9 + 2*T2*T4*T9 + 5*T0*T5*T9 + 
  13*T1*T5*T9 + 15*T4*T5*T9 + 16*T3*T6*T9 + 22*T6^2*T9 + 20*T2*T7*T9 + 
  25*T5*T7*T9 + 3*T0*T8*T9 + 19*T1*T8*T9 + 12*T4*T8*T9 + 8*T7*T8*T9 + 
  19*T3*T9^2 + 28*T6*T9^2 + 5*T9^3, 8*T0^2*T2 + 20*T0*T1*T2 + 12*T1^2*T2 + 
  15*T2^2*T3 + 14*T0*T3^2 + 3*T1*T3^2 + 5*T0*T2*T4 + 29*T1*T2*T4 + 
  11*T3^2*T4 + 20*T2*T4^2 + 19*T0^2*T5 + 5*T0*T1*T5 + 35*T1^2*T5 + 
  14*T2*T3*T5 + 21*T0*T4*T5 + 2*T1*T4*T5 + 27*T4^2*T5 + 14*T3*T5^2 + 
  25*T2^2*T6 + 11*T0*T3*T6 + 35*T1*T3*T6 + 28*T3*T4*T6 + 3*T2*T5*T6 + 
  15*T5^2*T6 + 17*T0*T6^2 + 11*T1*T6^2 + 12*T4*T6^2 + 10*T0*T2*T7 + 
  31*T1*T2*T7 + 31*T3^2*T7 + 31*T2*T4*T7 + 5*T0*T5*T7 + 24*T1*T5*T7 + 
  3*T4*T5*T7 + 3*T3*T6*T7 + 3*T6^2*T7 + 13*T2*T7^2 + 36*T5*T7^2 + 
  17*T0^2*T8 + 12*T0*T1*T8 + 30*T1^2*T8 + 27*T2*T3*T8 + 6*T0*T4*T8 + 
  29*T1*T4*T8 + 15*T4^2*T8 + 34*T3*T5*T8 + 30*T2*T6*T8 + 14*T5*T6*T8 + 
  23*T0*T7*T8 + 30*T1*T7*T8 + 16*T4*T7*T8 + 9*T7^2*T8 + 11*T3*T8^2 + 
  T6*T8^2 + 29*T2^2*T9 + 30*T0*T3*T9 + 21*T1*T3*T9 + 7*T3*T4*T9 + 
  5*T2*T5*T9 + 19*T5^2*T9 + 32*T0*T6*T9 + 4*T1*T6*T9 + 2*T4*T6*T9 + 
  32*T3*T7*T9 + 34*T6*T7*T9 + 7*T2*T8*T9 + 26*T5*T8*T9 + 31*T8^2*T9 + 
  16*T0*T9^2 + 36*T1*T9^2 + 11*T4*T9^2 + 2*T7*T9^2, 
 23*T0*T2^2 + 26*T1*T2^2 + 9*T0^2*T3 + 29*T0*T1*T3 + 29*T1^2*T3 + 
  17*T2*T3^2 + 31*T2^2*T4 + 4*T0*T3*T4 + 20*T1*T3*T4 + 9*T3*T4^2 + 
  18*T0*T2*T5 + 18*T1*T2*T5 + 2*T3^2*T5 + 23*T2*T4*T5 + 28*T0*T5^2 + 
  3*T1*T5^2 + 3*T4*T5^2 + 14*T0^2*T6 + T0*T1*T6 + 13*T1^2*T6 + 14*T2*T3*T6 + 
  22*T0*T4*T6 + 23*T1*T4*T6 + T4^2*T6 + 17*T3*T5*T6 + 33*T2*T6^2 + 
  20*T5*T6^2 + 19*T2^2*T7 + 28*T0*T3*T7 + 4*T1*T3*T7 + 32*T3*T4*T7 + 
  T2*T5*T7 + 13*T5^2*T7 + 34*T0*T6*T7 + 24*T1*T6*T7 + 15*T4*T6*T7 + 
  32*T3*T7^2 + 6*T6*T7^2 + 15*T0*T2*T8 + 18*T1*T2*T8 + 18*T3^2*T8 + 
  22*T2*T4*T8 + 28*T0*T5*T8 + 12*T1*T5*T8 + 17*T4*T5*T8 + 5*T3*T6*T8 + 
  21*T6^2*T8 + 26*T2*T7*T8 + 31*T5*T7*T8 + 20*T0*T8^2 + 16*T1*T8^2 + 
  30*T4*T8^2 + 5*T7*T8^2 + 15*T0^2*T9 + 10*T0*T1*T9 + 3*T1^2*T9 + 
  28*T2*T3*T9 + 14*T0*T4*T9 + 26*T1*T4*T9 + 22*T4^2*T9 + 22*T3*T5*T9 + 
  22*T2*T6*T9 + 24*T5*T6*T9 + 3*T0*T7*T9 + 25*T1*T7*T9 + 15*T4*T7*T9 + 
  29*T7^2*T9 + 6*T3*T8*T9 + 33*T6*T8*T9 + 6*T5*T9^2 + 8*T8*T9^2, 
 27*T0^2*T1 + 13*T0*T1^2 + 2*T1^3 + 11*T2^3 + 26*T0*T2*T3 + 27*T1*T2*T3 + 
  28*T3^3 + 3*T0^2*T4 + 24*T0*T1*T4 + 9*T1^2*T4 + 20*T2*T3*T4 + 2*T0*T4^2 + 
  19*T1*T4^2 + 10*T4^3 + 15*T2^2*T5 + 31*T0*T3*T5 + 24*T1*T3*T5 + 
  35*T3*T4*T5 + 3*T5^3 + 24*T0*T2*T6 + 12*T1*T2*T6 + 25*T3^2*T6 + 
  30*T2*T4*T6 + 32*T0*T5*T6 + 19*T1*T5*T6 + 9*T3*T6^2 + 4*T0^2*T7 + 
  4*T0*T1*T7 + 24*T1^2*T7 + 31*T2*T3*T7 + T0*T4*T7 + 34*T1*T4*T7 + 
  17*T4^2*T7 + 16*T3*T5*T7 + 6*T2*T6*T7 + 2*T5*T6*T7 + 23*T0*T7^2 + 
  22*T1*T7^2 + 8*T4*T7^2 + 36*T7^3 + 36*T2^2*T8 + 12*T1*T3*T8 + 8*T3*T4*T8 + 
  36*T2*T5*T8 + 30*T5^2*T8 + 5*T0*T6*T8 + 34*T1*T6*T8 + 34*T4*T6*T8 + 
  13*T3*T7*T8 + 10*T6*T7*T8 + 15*T2*T8^2 + 15*T5*T8^2 + 35*T8^3 + T0*T2*T9 + 
  10*T1*T2*T9 + 26*T3^2*T9 + 31*T2*T4*T9 + 11*T0*T5*T9 + 23*T1*T5*T9 + 
  11*T4*T5*T9 + 6*T3*T6*T9 + 26*T6^2*T9 + 8*T2*T7*T9 + 16*T5*T7*T9 + 
  4*T0*T8*T9 + 28*T1*T8*T9 + 18*T4*T8*T9 + 3*T7*T8*T9 + 27*T3*T9^2 + 
  25*T6*T9^2 + T9^3, 18*T0*T1*T2 + 35*T1^2*T2 + 26*T2^2*T3 + 3*T0*T3^2 + 
  5*T1*T3^2 + 17*T0*T2*T4 + 13*T1*T2*T4 + 24*T3^2*T4 + 34*T2*T4^2 + 
  29*T0^2*T5 + 32*T0*T1*T5 + 34*T1^2*T5 + 25*T2*T3*T5 + 23*T0*T4*T5 + 
  7*T1*T4*T5 + 4*T4^2*T5 + 2*T3*T5^2 + 28*T2^2*T6 + 28*T0*T3*T6 + 
  24*T1*T3*T6 + 8*T3*T4*T6 + 21*T2*T5*T6 + 36*T5^2*T6 + 5*T0*T6^2 + 
  32*T1*T6^2 + 31*T4*T6^2 + 25*T0*T2*T7 + 15*T1*T2*T7 + 10*T3^2*T7 + 
  2*T2*T4*T7 + 23*T0*T5*T7 + 23*T1*T5*T7 + 19*T4*T5*T7 + 6*T3*T6*T7 + 
  16*T6^2*T7 + 19*T2*T7^2 + 6*T5*T7^2 + 14*T0^2*T8 + 3*T0*T1*T8 + 7*T1^2*T8 + 
  33*T2*T3*T8 + 7*T0*T4*T8 + 25*T1*T4*T8 + 17*T4^2*T8 + 8*T3*T5*T8 + 
  2*T2*T6*T8 + 15*T5*T6*T8 + 30*T0*T7*T8 + 33*T1*T7*T8 + 34*T4*T7*T8 + 
  29*T7^2*T8 + 7*T3*T8^2 + 7*T6*T8^2 + 29*T2^2*T9 + 3*T0*T3*T9 + 5*T1*T3*T9 + 
  22*T3*T4*T9 + 17*T2*T5*T9 + 9*T5^2*T9 + 34*T0*T6*T9 + 18*T1*T6*T9 + 
  7*T4*T6*T9 + 12*T3*T7*T9 + 4*T6*T7*T9 + 32*T2*T8*T9 + 12*T5*T8*T9 + 
  13*T8^2*T9 + 31*T1*T9^2 + 22*T4*T9^2 + 31*T7*T9^2, 
 25*T0*T2^2 + 15*T1*T2^2 + 36*T0^2*T3 + 20*T0*T1*T3 + 7*T1^2*T3 + 9*T2*T3^2 + 
  6*T2^2*T4 + 23*T0*T3*T4 + 25*T1*T3*T4 + 14*T3*T4^2 + 21*T0*T2*T5 + 
  18*T1*T2*T5 + 6*T2*T4*T5 + 10*T0*T5^2 + 24*T1*T5^2 + 11*T4*T5^2 + 
  17*T0^2*T6 + 20*T0*T1*T6 + 36*T1^2*T6 + 29*T0*T4*T6 + 32*T1*T4*T6 + 
  2*T4^2*T6 + 10*T2*T6^2 + 11*T5*T6^2 + 36*T2^2*T7 + 26*T0*T3*T7 + 
  19*T1*T3*T7 + 19*T3*T4*T7 + 17*T2*T5*T7 + 32*T5^2*T7 + 4*T0*T6*T7 + 
  14*T1*T6*T7 + 16*T4*T6*T7 + 11*T3*T7^2 + 26*T6*T7^2 + 19*T0*T2*T8 + 
  22*T1*T2*T8 + 12*T3^2*T8 + 18*T2*T4*T8 + 33*T0*T5*T8 + 3*T1*T5*T8 + 
  13*T4*T5*T8 + 36*T3*T6*T8 + 17*T6^2*T8 + 15*T2*T7*T8 + 25*T5*T7*T8 + 
  32*T0*T8^2 + 4*T1*T8^2 + 24*T4*T8^2 + 11*T7*T8^2 + 17*T0^2*T9 + 
  14*T0*T1*T9 + 15*T1^2*T9 + 33*T2*T3*T9 + 14*T0*T4*T9 + 20*T1*T4*T9 + 
  6*T4^2*T9 + 36*T3*T5*T9 + 23*T2*T6*T9 + 27*T5*T6*T9 + 34*T0*T7*T9 + 
  27*T1*T7*T9 + 18*T4*T7*T9 + 27*T7^2*T9 + 3*T3*T8*T9 + 6*T6*T8*T9 + 
  9*T2*T9^2 + 35*T5*T9^2 + 29*T8*T9^2, 27*T0^2*T1 + 36*T0*T1^2 + 33*T1^3 + 
  28*T2^3 + 13*T0*T2*T3 + 3*T3^3 + 7*T0^2*T4 + 18*T0*T1*T4 + 12*T1^2*T4 + 
  9*T2*T3*T4 + 29*T0*T4^2 + 21*T1*T4^2 + 3*T4^3 + 14*T2^2*T5 + 10*T1*T3*T5 + 
  5*T3*T4*T5 + 19*T2*T5^2 + 16*T5^3 + 13*T0*T2*T6 + 8*T1*T2*T6 + 4*T3^2*T6 + 
  35*T2*T4*T6 + 17*T0*T5*T6 + 30*T1*T5*T6 + T4*T5*T6 + 4*T3*T6^2 + 29*T6^3 + 
  17*T0^2*T7 + 11*T0*T1*T7 + 10*T1^2*T7 + 30*T2*T3*T7 + 8*T0*T4*T7 + 
  22*T1*T4*T7 + 22*T4^2*T7 + 36*T3*T5*T7 + 6*T2*T6*T7 + 26*T5*T6*T7 + 
  16*T0*T7^2 + 4*T1*T7^2 + T4*T7^2 + 18*T7^3 + 30*T2^2*T8 + 6*T0*T3*T8 + 
  34*T1*T3*T8 + 34*T2*T5*T8 + 35*T5^2*T8 + 35*T0*T6*T8 + 24*T1*T6*T8 + 
  25*T4*T6*T8 + 12*T3*T7*T8 + 22*T6*T7*T8 + 4*T2*T8^2 + 7*T5*T8^2 + 8*T8^3 + 
  12*T0*T2*T9 + 8*T1*T2*T9 + 27*T3^2*T9 + 12*T2*T4*T9 + 6*T0*T5*T9 + 
  21*T1*T5*T9 + 8*T3*T6*T9 + 14*T6^2*T9 + 14*T2*T7*T9 + 24*T5*T7*T9 + 
  25*T0*T8*T9 + 20*T1*T8*T9 + 22*T4*T8*T9 + 8*T7*T8*T9 + 20*T3*T9^2 + 
  27*T6*T9^2 + 12*T9^3, 34*T0^2*T2 + 3*T0*T1*T2 + T1^2*T2 + 34*T2^2*T3 + 
  14*T0*T3^2 + 36*T1*T3^2 + 2*T0*T2*T4 + 18*T1*T2*T4 + 20*T3^2*T4 + 
  2*T2*T4^2 + 30*T0^2*T5 + 8*T0*T1*T5 + 20*T2*T3*T5 + 19*T0*T4*T5 + 
  9*T1*T4*T5 + 20*T4^2*T5 + 18*T3*T5^2 + 21*T2^2*T6 + 21*T0*T3*T6 + 
  28*T1*T3*T6 + 27*T3*T4*T6 + 18*T2*T5*T6 + 20*T5^2*T6 + 24*T0*T6^2 + 
  34*T1*T6^2 + 26*T4*T6^2 + 24*T0*T2*T7 + 27*T1*T2*T7 + 12*T3^2*T7 + 
  34*T2*T4*T7 + 8*T0*T5*T7 + 17*T1*T5*T7 + 35*T4*T5*T7 + 26*T3*T6*T7 + 
  28*T6^2*T7 + 5*T2*T7^2 + 4*T5*T7^2 + 32*T0^2*T8 + 12*T0*T1*T8 + 
  36*T1^2*T8 + 9*T2*T3*T8 + 24*T0*T4*T8 + 23*T1*T4*T8 + 4*T4^2*T8 + 
  26*T3*T5*T8 + 18*T2*T6*T8 + 11*T5*T6*T8 + 19*T0*T7*T8 + 19*T1*T7*T8 + 
  30*T4*T7*T8 + 25*T7^2*T8 + 19*T3*T8^2 + 24*T6*T8^2 + 12*T2^2*T9 + 
  2*T0*T3*T9 + 27*T1*T3*T9 + 9*T3*T4*T9 + 16*T2*T5*T9 + 27*T5^2*T9 + 
  13*T0*T6*T9 + 18*T1*T6*T9 + 3*T4*T6*T9 + 23*T3*T7*T9 + 31*T6*T7*T9 + 
  27*T2*T8*T9 + 30*T5*T8*T9 + 2*T8^2*T9 + 30*T0*T9^2 + 15*T1*T9^2 + 
  6*T4*T9^2 + 34*T7*T9^2, 12*T0*T2^2 + 25*T1*T2^2 + 29*T0^2*T3 + 
  20*T0*T1*T3 + 36*T1^2*T3 + 24*T2*T3^2 + 10*T2^2*T4 + 35*T0*T3*T4 + 
  13*T1*T3*T4 + 16*T3*T4^2 + 12*T0*T2*T5 + 12*T1*T2*T5 + 5*T3^2*T5 + 
  13*T2*T4*T5 + 21*T0*T5^2 + 4*T1*T5^2 + 28*T4*T5^2 + 12*T0^2*T6 + 
  8*T0*T1*T6 + 8*T1^2*T6 + 18*T2*T3*T6 + 33*T1*T4*T6 + 17*T4^2*T6 + 
  2*T3*T5*T6 + 19*T2*T6^2 + 23*T5*T6^2 + 13*T2^2*T7 + 10*T0*T3*T7 + 
  14*T3*T4*T7 + 20*T2*T5*T7 + 21*T5^2*T7 + 14*T0*T6*T7 + 4*T1*T6*T7 + 
  36*T4*T6*T7 + 32*T3*T7^2 + 33*T6*T7^2 + 26*T0*T2*T8 + 31*T1*T2*T8 + 
  22*T3^2*T8 + 32*T2*T4*T8 + 24*T0*T5*T8 + 17*T1*T5*T8 + 22*T4*T5*T8 + 
  16*T3*T6*T8 + 2*T6^2*T8 + 27*T2*T7*T8 + 9*T5*T7*T8 + 20*T0*T8^2 + 
  30*T1*T8^2 + 25*T4*T8^2 + 7*T7*T8^2 + 14*T0^2*T9 + 6*T0*T1*T9 + 6*T1^2*T9 + 
  33*T2*T3*T9 + 27*T0*T4*T9 + 23*T1*T4*T9 + 34*T4^2*T9 + 19*T3*T5*T9 + 
  33*T2*T6*T9 + 23*T5*T6*T9 + 32*T0*T7*T9 + 32*T1*T7*T9 + 17*T4*T7*T9 + 
  28*T7^2*T9 + 33*T3*T8*T9 + T6*T8*T9 + 9*T2*T9^2 + 21*T5*T9^2 + 32*T8*T9^2, 
 35*T0^2*T1 + T0*T1^2 + 7*T1^3 + 22*T2^3 + 9*T0*T2*T3 + 9*T1*T2*T3 + 
  32*T3^3 + 6*T0^2*T4 + 29*T0*T1*T4 + 18*T1^2*T4 + 13*T2*T3*T4 + 36*T0*T4^2 + 
  32*T1*T4^2 + 19*T2^2*T5 + 31*T0*T3*T5 + 19*T1*T3*T5 + 8*T3*T4*T5 + 
  14*T2*T5^2 + 36*T5^3 + 26*T0*T2*T6 + 23*T1*T2*T6 + 36*T3^2*T6 + 
  24*T0*T5*T6 + 5*T1*T5*T6 + 24*T4*T5*T6 + T3*T6^2 + 34*T6^3 + 30*T0^2*T7 + 
  23*T0*T1*T7 + 11*T1^2*T7 + 27*T2*T3*T7 + 11*T0*T4*T7 + 6*T1*T4*T7 + 
  3*T4^2*T7 + 30*T3*T5*T7 + 8*T2*T6*T7 + 16*T5*T6*T7 + 34*T0*T7^2 + 
  13*T1*T7^2 + 11*T4*T7^2 + 20*T7^3 + 25*T2^2*T8 + 33*T0*T3*T8 + 5*T1*T3*T8 + 
  26*T3*T4*T8 + 7*T2*T5*T8 + 36*T5^2*T8 + 9*T0*T6*T8 + 31*T1*T6*T8 + 
  21*T4*T6*T8 + 33*T3*T7*T8 + 29*T6*T7*T8 + 31*T2*T8^2 + 31*T5*T8^2 + 
  26*T8^3 + 6*T0*T2*T9 + 4*T1*T2*T9 + 31*T3^2*T9 + 21*T2*T4*T9 + 5*T0*T5*T9 + 
  29*T1*T5*T9 + 19*T4*T5*T9 + 33*T3*T6*T9 + 32*T6^2*T9 + 3*T2*T7*T9 + 
  15*T5*T7*T9 + 21*T0*T8*T9 + 19*T1*T8*T9 + 19*T4*T8*T9 + 32*T7*T8*T9 + 
  20*T3*T9^2 + 25*T6*T9^2 + 22*T9^3, 29*T0^2*T2 + 18*T0*T1*T2 + 13*T1^2*T2 + 
  26*T2^2*T3 + 6*T0*T3^2 + 13*T1*T3^2 + 28*T0*T2*T4 + 17*T1*T2*T4 + 
  5*T3^2*T4 + 5*T2*T4^2 + T0*T1*T5 + 16*T1^2*T5 + 31*T2*T3*T5 + 32*T0*T4*T5 + 
  34*T1*T4*T5 + 6*T3*T5^2 + 27*T2^2*T6 + 33*T0*T3*T6 + 5*T1*T3*T6 + 
  8*T3*T4*T6 + 34*T2*T5*T6 + T5^2*T6 + 17*T0*T6^2 + 23*T1*T6^2 + 15*T4*T6^2 + 
  25*T0*T2*T7 + 9*T1*T2*T7 + 2*T3^2*T7 + T2*T4*T7 + 25*T0*T5*T7 + 
  24*T1*T5*T7 + 33*T4*T5*T7 + 22*T3*T6*T7 + 17*T6^2*T7 + 25*T2*T7^2 + 
  4*T5*T7^2 + 3*T0^2*T8 + 24*T0*T1*T8 + 6*T1^2*T8 + 16*T2*T3*T8 + 
  14*T0*T4*T8 + 20*T1*T4*T8 + 6*T4^2*T8 + 35*T3*T5*T8 + 25*T2*T6*T8 + 
  14*T5*T6*T8 + 31*T0*T7*T8 + 25*T1*T7*T8 + 16*T4*T7*T8 + 31*T7^2*T8 + 
  3*T3*T8^2 + 31*T6*T8^2 + 2*T2^2*T9 + 12*T0*T3*T9 + 2*T1*T3*T9 + 
  25*T3*T4*T9 + 8*T2*T5*T9 + 18*T5^2*T9 + 33*T0*T6*T9 + 12*T1*T6*T9 + 
  27*T4*T6*T9 + 14*T3*T7*T9 + 34*T6*T7*T9 + 4*T2*T8*T9 + 24*T5*T8*T9 + 
  12*T8^2*T9 + 16*T0*T9^2 + 19*T1*T9^2 + 35*T7*T9^2, 
 27*T0*T2^2 + 15*T1*T2^2 + 15*T0^2*T3 + 12*T0*T1*T3 + 34*T1^2*T3 + 
  16*T2*T3^2 + 22*T2^2*T4 + 6*T0*T3*T4 + 19*T1*T3*T4 + 31*T3*T4^2 + 
  23*T0*T2*T5 + 16*T1*T2*T5 + 8*T3^2*T5 + 30*T2*T4*T5 + 8*T0*T5^2 + 
  3*T1*T5^2 + 11*T4*T5^2 + 19*T0^2*T6 + 33*T0*T1*T6 + 23*T1^2*T6 + 
  36*T2*T3*T6 + 17*T0*T4*T6 + 13*T1*T4*T6 + 8*T4^2*T6 + 13*T3*T5*T6 + 
  30*T2*T6^2 + 4*T5*T6^2 + 33*T2^2*T7 + 2*T0*T3*T7 + 17*T1*T3*T7 + 
  15*T3*T4*T7 + 25*T2*T5*T7 + 3*T5^2*T7 + 4*T0*T6*T7 + 7*T1*T6*T7 + 
  20*T4*T6*T7 + 4*T3*T7^2 + 21*T6*T7^2 + 9*T0*T2*T8 + 33*T1*T2*T8 + 
  14*T3^2*T8 + 23*T2*T4*T8 + 14*T0*T5*T8 + 15*T1*T5*T8 + 19*T4*T5*T8 + 
  24*T3*T6*T8 + 17*T6^2*T8 + 32*T2*T7*T8 + 6*T5*T7*T8 + 18*T0*T8^2 + 
  33*T1*T8^2 + 21*T7*T8^2 + 34*T0*T1*T9 + 31*T1^2*T9 + 7*T2*T3*T9 + 
  9*T1*T4*T9 + 21*T4^2*T9 + 2*T3*T5*T9 + 30*T2*T6*T9 + 13*T5*T6*T9 + 
  33*T0*T7*T9 + 14*T1*T7*T9 + 35*T4*T7*T9 + 32*T7^2*T9 + 28*T3*T8*T9 + 
  15*T6*T8*T9 + 11*T2*T9^2 + 22*T5*T9^2 + 32*T8*T9^2, 
 23*T0^2*T1 + 35*T0*T1^2 + 24*T1^3 + 11*T2^3 + 27*T0*T2*T3 + 28*T1*T2*T3 + 
  14*T3^3 + 31*T0^2*T4 + 6*T0*T1*T4 + 32*T1^2*T4 + 20*T2*T3*T4 + 19*T0*T4^2 + 
  27*T1*T4^2 + 2*T4^3 + 17*T2^2*T5 + 4*T0*T3*T5 + 2*T1*T3*T5 + 20*T3*T4*T5 + 
  23*T5^3 + 18*T0*T2*T6 + 3*T1*T2*T6 + 9*T3^2*T6 + 15*T2*T4*T6 + 
  31*T0*T5*T6 + 12*T1*T5*T6 + 12*T4*T5*T6 + 24*T3*T6^2 + 12*T6^3 + 
  7*T0^2*T7 + 19*T0*T1*T7 + 3*T1^2*T7 + 35*T2*T3*T7 + 5*T0*T4*T7 + 
  31*T1*T4*T7 + 5*T4^2*T7 + 23*T3*T5*T7 + 24*T2*T6*T7 + 29*T5*T6*T7 + 
  20*T0*T7^2 + 23*T1*T7^2 + 16*T4*T7^2 + 23*T7^3 + 17*T2^2*T8 + 29*T0*T3*T8 + 
  4*T1*T3*T8 + 2*T3*T4*T8 + 19*T2*T5*T8 + 31*T5^2*T8 + 10*T0*T6*T8 + 
  19*T1*T6*T8 + 21*T4*T6*T8 + 32*T3*T7*T8 + 23*T6*T7*T8 + 5*T2*T8^2 + 
  22*T5*T8^2 + 26*T8^3 + 23*T0*T2*T9 + 32*T1*T2*T9 + 33*T3^2*T9 + 
  22*T2*T4*T9 + 35*T0*T5*T9 + 29*T1*T5*T9 + 11*T4*T5*T9 + 17*T3*T6*T9 + 
  26*T6^2*T9 + 19*T2*T7*T9 + 17*T5*T7*T9 + 14*T0*T8*T9 + 17*T1*T8*T9 + 
  5*T4*T8*T9 + T7*T8*T9 + 25*T3*T9^2 + 30*T9^3, 
 5*T0^2*T2 + 13*T0*T1*T2 + 10*T1^2*T2 + 31*T2^2*T3 + 27*T0*T3^2 + 
  23*T1*T3^2 + 2*T0*T2*T4 + 30*T1*T2*T4 + 11*T3^2*T4 + 25*T2*T4^2 + 
  8*T0^2*T5 + 12*T0*T1*T5 + 18*T1^2*T5 + 4*T2*T3*T5 + 33*T0*T4*T5 + 
  17*T1*T4*T5 + 11*T4^2*T5 + 16*T3*T5^2 + 3*T2^2*T6 + 23*T0*T3*T6 + 
  17*T1*T3*T6 + 15*T3*T4*T6 + 28*T2*T5*T6 + 14*T5^2*T6 + 21*T0*T6^2 + 
  2*T1*T6^2 + 11*T4*T6^2 + 16*T0*T2*T7 + 14*T1*T2*T7 + 27*T3^2*T7 + 
  12*T2*T4*T7 + 26*T0*T5*T7 + 6*T1*T5*T7 + 5*T4*T5*T7 + 35*T3*T6*T7 + 
  11*T6^2*T7 + 32*T2*T7^2 + 33*T5*T7^2 + 5*T0^2*T8 + 17*T0*T1*T8 + 
  5*T1^2*T8 + 23*T2*T3*T8 + 21*T0*T4*T8 + 32*T1*T4*T8 + 22*T4^2*T8 + 
  36*T3*T5*T8 + 26*T2*T6*T8 + 11*T5*T6*T8 + 21*T0*T7*T8 + 34*T1*T7*T8 + 
  10*T4*T7*T8 + 29*T7^2*T8 + 14*T3*T8^2 + 30*T6*T8^2 + 12*T2^2*T9 + 
  5*T0*T3*T9 + 10*T1*T3*T9 + 32*T3*T4*T9 + 4*T2*T5*T9 + 4*T5^2*T9 + 
  34*T0*T6*T9 + 27*T1*T6*T9 + 25*T4*T6*T9 + 15*T3*T7*T9 + 13*T6*T7*T9 + 
  33*T2*T8*T9 + 26*T5*T8*T9 + 13*T8^2*T9 + 8*T0*T9^2 + 20*T1*T9^2 + 
  22*T4*T9^2 + 19*T7*T9^2, 3*T0*T2^2 + 4*T1*T2^2 + 26*T0^2*T3 + 27*T0*T1*T3 + 
  2*T1^2*T3 + 26*T2*T3^2 + 31*T2^2*T4 + 36*T0*T3*T4 + 16*T1*T3*T4 + 
  27*T3*T4^2 + 31*T0*T2*T5 + 13*T1*T2*T5 + 13*T3^2*T5 + 36*T2*T4*T5 + 
  19*T0*T5^2 + 4*T1*T5^2 + 19*T4*T5^2 + 22*T0^2*T6 + 8*T0*T1*T6 + 9*T1^2*T6 + 
  16*T2*T3*T6 + 26*T0*T4*T6 + 7*T4^2*T6 + 24*T3*T5*T6 + 27*T2*T6^2 + 
  13*T5*T6^2 + 9*T2^2*T7 + 2*T0*T3*T7 + 33*T1*T3*T7 + 33*T3*T4*T7 + 
  9*T2*T5*T7 + 3*T5^2*T7 + 10*T0*T6*T7 + 23*T1*T6*T7 + 29*T4*T6*T7 + 
  3*T3*T7^2 + 23*T6*T7^2 + 36*T0*T2*T8 + 21*T1*T2*T8 + 5*T3^2*T8 + 
  24*T2*T4*T8 + 17*T0*T5*T8 + 11*T1*T5*T8 + 7*T4*T5*T8 + 8*T3*T6*T8 + 
  28*T6^2*T8 + 31*T2*T7*T8 + 32*T5*T7*T8 + 15*T0*T8^2 + 12*T1*T8^2 + 
  17*T4*T8^2 + 10*T7*T8^2 + 13*T0^2*T9 + 11*T0*T1*T9 + 28*T1^2*T9 + 
  24*T2*T3*T9 + 10*T0*T4*T9 + 16*T1*T4*T9 + 2*T4^2*T9 + 20*T2*T6*T9 + 
  29*T5*T6*T9 + 34*T0*T7*T9 + 16*T1*T7*T9 + 19*T4*T7*T9 + T7^2*T9 + 
  28*T3*T8*T9 + 36*T6*T8*T9 + 12*T2*T9^2 + 3*T5*T9^2 + 7*T8*T9^2, 
 25*T0^2*T1 + 31*T0*T1^2 + 24*T1^3 + 29*T2^3 + 21*T0*T2*T3 + 26*T1*T2*T3 + 
  17*T3^3 + 14*T0*T1*T4 + 34*T1^2*T4 + 5*T2*T3*T4 + 26*T0*T4^2 + 19*T1*T4^2 + 
  T4^3 + 16*T2^2*T5 + 8*T0*T3*T5 + 18*T1*T3*T5 + T3*T4*T5 + 3*T2*T5^2 + 
  34*T5^3 + 4*T0*T2*T6 + 26*T1*T2*T6 + 12*T3^2*T6 + 19*T2*T4*T6 + 
  33*T0*T5*T6 + 11*T1*T5*T6 + 22*T4*T5*T6 + 33*T3*T6^2 + 2*T6^3 + 
  26*T0^2*T7 + 32*T0*T1*T7 + 9*T1^2*T7 + 6*T2*T3*T7 + 24*T0*T4*T7 + 
  21*T1*T4*T7 + 3*T4^2*T7 + 34*T3*T5*T7 + 11*T2*T6*T7 + 4*T5*T6*T7 + 
  19*T0*T7^2 + 3*T1*T7^2 + 18*T4*T7^2 + 26*T7^3 + 10*T2^2*T8 + 8*T0*T3*T8 + 
  6*T1*T3*T8 + 12*T3*T4*T8 + 3*T2*T5*T8 + 22*T5^2*T8 + 10*T0*T6*T8 + 
  6*T1*T6*T8 + 12*T4*T6*T8 + 5*T3*T7*T8 + 31*T6*T7*T8 + 9*T2*T8^2 + 
  2*T5*T8^2 + 19*T8^3 + 31*T0*T2*T9 + 32*T1*T2*T9 + 27*T3^2*T9 + 8*T2*T4*T9 + 
  31*T0*T5*T9 + 32*T1*T5*T9 + 14*T4*T5*T9 + 21*T3*T6*T9 + 14*T6^2*T9 + 
  29*T2*T7*T9 + 10*T5*T7*T9 + 23*T0*T8*T9 + 4*T1*T8*T9 + 20*T4*T8*T9 + 
  6*T7*T8*T9 + 31*T3*T9^2 + 5*T6*T9^2 + 30*T9^3, 
 30*T0^2*T2 + 2*T0*T1*T2 + 12*T1^2*T2 + 25*T2^2*T3 + 29*T0*T3^2 + 8*T1*T3^2 + 
  18*T0*T2*T4 + 3*T1*T2*T4 + T3^2*T4 + 2*T2*T4^2 + 35*T0^2*T5 + 4*T0*T1*T5 + 
  35*T1^2*T5 + 29*T2*T3*T5 + 33*T0*T4*T5 + 35*T1*T4*T5 + 35*T4^2*T5 + 
  9*T3*T5^2 + 9*T2^2*T6 + 33*T0*T3*T6 + 7*T1*T3*T6 + 19*T3*T4*T6 + 
  7*T2*T5*T6 + 34*T5^2*T6 + T0*T6^2 + 30*T1*T6^2 + 10*T4*T6^2 + 34*T0*T2*T7 + 
  4*T3^2*T7 + 24*T2*T4*T7 + 19*T0*T5*T7 + 17*T1*T5*T7 + 16*T4*T5*T7 + 
  16*T3*T6*T7 + 4*T6^2*T7 + T2*T7^2 + 17*T5*T7^2 + 36*T0^2*T8 + 4*T0*T1*T8 + 
  16*T1^2*T8 + 24*T2*T3*T8 + 28*T0*T4*T8 + 32*T1*T4*T8 + 9*T4^2*T8 + 
  25*T3*T5*T8 + 36*T2*T6*T8 + 33*T0*T7*T8 + 23*T1*T7*T8 + 23*T4*T7*T8 + 
  6*T7^2*T8 + 24*T3*T8^2 + 16*T6*T8^2 + 17*T2^2*T9 + 7*T0*T3*T9 + 
  5*T1*T3*T9 + 15*T3*T4*T9 + 33*T2*T5*T9 + 33*T5^2*T9 + 28*T0*T6*T9 + 
  14*T1*T6*T9 + 30*T4*T6*T9 + 34*T3*T7*T9 + 17*T6*T7*T9 + 34*T2*T8*T9 + 
  16*T5*T8*T9 + 14*T8^2*T9 + 30*T0*T9^2 + 4*T1*T9^2 + 4*T4*T9^2 + 24*T7*T9^2, 
 4*T0*T2^2 + 17*T1*T2^2 + 33*T0^2*T3 + 9*T0*T1*T3 + 15*T1^2*T3 + 4*T2*T3^2 + 
  2*T2^2*T4 + 3*T0*T3*T4 + 32*T1*T3*T4 + 18*T3*T4^2 + 13*T0*T2*T5 + 
  18*T1*T2*T5 + 15*T3^2*T5 + 26*T2*T4*T5 + 18*T0*T5^2 + 2*T1*T5^2 + 
  9*T4*T5^2 + 16*T0^2*T6 + 29*T0*T1*T6 + 35*T2*T3*T6 + 8*T0*T4*T6 + 
  27*T1*T4*T6 + 15*T4^2*T6 + 20*T3*T5*T6 + 12*T2*T6^2 + 26*T5*T6^2 + 
  5*T2^2*T7 + 24*T0*T3*T7 + 24*T1*T3*T7 + 6*T3*T4*T7 + 24*T2*T5*T7 + 
  20*T5^2*T7 + 29*T0*T6*T7 + 35*T1*T6*T7 + 28*T4*T6*T7 + 7*T3*T7^2 + 
  19*T6*T7^2 + 24*T0*T2*T8 + 28*T1*T2*T8 + 32*T3^2*T8 + 25*T2*T4*T8 + 
  16*T0*T5*T8 + 5*T1*T5*T8 + 29*T4*T5*T8 + 21*T3*T6*T8 + 9*T6^2*T8 + 
  32*T2*T7*T8 + 9*T5*T7*T8 + 3*T0*T8^2 + 22*T1*T8^2 + 13*T4*T8^2 + 
  22*T7*T8^2 + 21*T0^2*T9 + 4*T0*T1*T9 + 13*T1^2*T9 + 16*T2*T3*T9 + 
  25*T0*T4*T9 + 29*T1*T4*T9 + 28*T4^2*T9 + 13*T3*T5*T9 + 28*T5*T6*T9 + 
  4*T0*T7*T9 + 33*T1*T7*T9 + T4*T7*T9 + 7*T7^2*T9 + 17*T3*T8*T9 + 
  26*T2*T9^2 + 32*T5*T9^2 + 8*T8*T9^2, 17*T0^2*T1 + 25*T0*T1^2 + 31*T1^3 + 
  18*T2^3 + 26*T0*T2*T3 + 5*T1*T2*T3 + 18*T3^3 + 17*T0^2*T4 + 26*T0*T1*T4 + 
  15*T1^2*T4 + 32*T2*T3*T4 + 35*T0*T4^2 + 9*T1*T4^2 + 10*T4^3 + 36*T2^2*T5 + 
  36*T0*T3*T5 + 20*T1*T3*T5 + 3*T3*T4*T5 + 14*T2*T5^2 + 16*T5^3 + 
  8*T0*T2*T6 + 30*T1*T2*T6 + 24*T2*T4*T6 + 8*T0*T5*T6 + 36*T1*T5*T6 + 
  19*T4*T5*T6 + 32*T3*T6^2 + 19*T6^3 + 12*T0^2*T7 + 16*T0*T1*T7 + 4*T1^2*T7 + 
  36*T2*T3*T7 + 28*T0*T4*T7 + 12*T1*T4*T7 + 22*T4^2*T7 + 9*T3*T5*T7 + 
  3*T2*T6*T7 + 31*T5*T6*T7 + 5*T0*T7^2 + 13*T1*T7^2 + 8*T4*T7^2 + 7*T7^3 + 
  25*T2^2*T8 + 15*T0*T3*T8 + 34*T1*T3*T8 + 33*T5^2*T8 + 10*T0*T6*T8 + 
  T1*T6*T8 + T4*T6*T8 + 33*T3*T7*T8 + 2*T6*T7*T8 + 10*T2*T8^2 + 14*T5*T8^2 + 
  30*T8^3 + 17*T0*T2*T9 + 36*T1*T2*T9 + 8*T3^2*T9 + 5*T2*T4*T9 + 2*T0*T5*T9 + 
  30*T1*T5*T9 + 32*T4*T5*T9 + 29*T3*T6*T9 + 33*T6^2*T9 + 3*T2*T7*T9 + 
  4*T5*T7*T9 + 21*T0*T8*T9 + 36*T1*T8*T9 + 8*T4*T8*T9 + 25*T7*T8*T9 + 
  3*T3*T9^2 + 22*T6*T9^2 + 21*T9^3, 11*T0^2*T2 + 24*T0*T1*T2 + 21*T1^2*T2 + 
  12*T2^2*T3 + 25*T0*T3^2 + 11*T1*T3^2 + 32*T0*T2*T4 + 9*T1*T2*T4 + T3^2*T4 + 
  23*T2*T4^2 + 32*T0^2*T5 + 16*T0*T1*T5 + 10*T1^2*T5 + 36*T2*T3*T5 + 
  35*T0*T4*T5 + 9*T1*T4*T5 + 9*T4^2*T5 + 18*T3*T5^2 + 7*T2^2*T6 + 
  23*T0*T3*T6 + 10*T1*T3*T6 + 26*T2*T5*T6 + 32*T5^2*T6 + 11*T1*T6^2 + 
  23*T4*T6^2 + 3*T0*T2*T7 + 24*T1*T2*T7 + 7*T3^2*T7 + 26*T2*T4*T7 + 
  23*T0*T5*T7 + 26*T1*T5*T7 + 10*T4*T5*T7 + 34*T3*T6*T7 + 11*T6^2*T7 + 
  23*T2*T7^2 + 8*T5*T7^2 + 24*T0^2*T8 + 31*T0*T1*T8 + 24*T1^2*T8 + 
  7*T2*T3*T8 + 13*T0*T4*T8 + 14*T1*T4*T8 + 2*T4^2*T8 + 2*T3*T5*T8 + 
  36*T5*T6*T8 + 4*T0*T7*T8 + 27*T1*T7*T8 + 9*T4*T7*T8 + 32*T7^2*T8 + 
  13*T3*T8^2 + 31*T6*T8^2 + 36*T2^2*T9 + 33*T0*T3*T9 + 5*T1*T3*T9 + 
  22*T3*T4*T9 + 17*T2*T5*T9 + 27*T5^2*T9 + 5*T0*T6*T9 + 4*T1*T6*T9 + 
  18*T4*T6*T9 + T3*T7*T9 + 21*T6*T7*T9 + 4*T2*T8*T9 + 18*T5*T8*T9 + 
  9*T8^2*T9 + 31*T0*T9^2 + 10*T1*T9^2 + 13*T4*T9^2 + 35*T7*T9^2, 
 29*T0*T2^2 + 28*T1*T2^2 + 29*T0^2*T3 + 36*T0*T1*T3 + 23*T1^2*T3 + 
  23*T2*T3^2 + 32*T2^2*T4 + 10*T0*T3*T4 + 24*T1*T3*T4 + 20*T3*T4^2 + 
  35*T0*T2*T5 + 12*T1*T2*T5 + 8*T3^2*T5 + 32*T2*T4*T5 + 29*T0*T5^2 + 
  2*T1*T5^2 + 11*T4*T5^2 + 28*T0*T1*T6 + 17*T1^2*T6 + 13*T2*T3*T6 + 
  23*T0*T4*T6 + 19*T1*T4*T6 + 15*T4^2*T6 + 17*T3*T5*T6 + 14*T2*T6^2 + 
  12*T2^2*T7 + 29*T0*T3*T7 + 23*T1*T3*T7 + 22*T3*T4*T7 + 15*T2*T5*T7 + 
  36*T0*T6*T7 + 28*T1*T6*T7 + T4*T6*T7 + 24*T3*T7^2 + 2*T6*T7^2 + 
  22*T0*T2*T8 + 6*T1*T2*T8 + 13*T3^2*T8 + 32*T2*T4*T8 + 5*T0*T5*T8 + 
  13*T1*T5*T8 + 14*T4*T5*T8 + 20*T3*T6*T8 + 17*T6^2*T8 + 35*T2*T7*T8 + 
  18*T5*T7*T8 + 17*T0*T8^2 + 3*T1*T8^2 + 30*T4*T8^2 + 7*T7*T8^2 + 6*T0^2*T9 + 
  30*T0*T1*T9 + 20*T1^2*T9 + 27*T2*T3*T9 + 34*T0*T4*T9 + 8*T1*T4*T9 + 
  8*T4^2*T9 + 6*T3*T5*T9 + 9*T2*T6*T9 + 12*T5*T6*T9 + 29*T0*T7*T9 + 
  3*T1*T7*T9 + 23*T4*T7*T9 + 27*T7^2*T9 + 19*T2*T9^2 + 27*T5*T9^2 + 
  2*T8*T9^2, 35*T0^2*T1 + 33*T0*T1^2 + 11*T1^3 + 12*T2^3 + 10*T0*T2*T3 + 
  25*T1*T2*T3 + 36*T3^3 + 35*T0^2*T4 + 9*T0*T1*T4 + 31*T1^2*T4 + 
  29*T2*T3*T4 + 29*T0*T4^2 + 21*T1*T4^2 + 36*T4^3 + 16*T2^2*T5 + 
  33*T0*T3*T5 + 36*T1*T3*T5 + 14*T3*T4*T5 + 11*T2*T5^2 + 20*T5^3 + 
  13*T0*T2*T6 + 27*T1*T2*T6 + 14*T3^2*T6 + 14*T2*T4*T6 + 16*T0*T5*T6 + 
  28*T1*T5*T6 + 26*T4*T5*T6 + 25*T3*T6^2 + 26*T6^3 + 20*T0^2*T7 + T0*T1*T7 + 
  T1^2*T7 + T2*T3*T7 + 26*T0*T4*T7 + 20*T1*T4*T7 + 13*T4^2*T7 + 29*T3*T5*T7 + 
  9*T2*T6*T7 + 30*T5*T6*T7 + 2*T0*T7^2 + 30*T1*T7^2 + 17*T4*T7^2 + 4*T7^3 + 
  13*T2^2*T8 + 15*T0*T3*T8 + 14*T1*T3*T8 + 23*T3*T4*T8 + 24*T2*T5*T8 + 
  5*T5^2*T8 + 26*T0*T6*T8 + 33*T1*T6*T8 + 13*T4*T6*T8 + 25*T3*T7*T8 + 
  31*T6*T7*T8 + 18*T5*T8^2 + 28*T8^3 + 27*T0*T2*T9 + 36*T1*T2*T9 + 
  15*T3^2*T9 + 15*T2*T4*T9 + 24*T1*T5*T9 + 9*T4*T5*T9 + 31*T3*T6*T9 + 
  6*T6^2*T9 + 16*T2*T7*T9 + 25*T5*T7*T9 + 23*T0*T8*T9 + 15*T4*T8*T9 + 
  36*T7*T8*T9 + 12*T3*T9^2 + 15*T6*T9^2 + 30*T9^3, 
 7*T0^2*T2 + 16*T0*T1*T2 + 23*T1^2*T2 + 21*T2^2*T3 + 29*T0*T3^2 + 9*T1*T3^2 + 
  13*T0*T2*T4 + 24*T1*T2*T4 + 3*T3^2*T4 + 19*T2*T4^2 + 18*T0^2*T5 + 
  22*T0*T1*T5 + 19*T1^2*T5 + 4*T2*T3*T5 + 10*T0*T4*T5 + 22*T1*T4*T5 + 
  T4^2*T5 + 23*T3*T5^2 + 25*T2^2*T6 + 10*T0*T3*T6 + T1*T3*T6 + 21*T3*T4*T6 + 
  29*T2*T5*T6 + 25*T5^2*T6 + 21*T0*T6^2 + T1*T6^2 + 36*T4*T6^2 + 
  29*T0*T2*T7 + 27*T1*T2*T7 + 16*T3^2*T7 + 24*T2*T4*T7 + 14*T0*T5*T7 + 
  16*T1*T5*T7 + 26*T4*T5*T7 + 15*T3*T6*T7 + 8*T6^2*T7 + 15*T2*T7^2 + 
  16*T5*T7^2 + 32*T0^2*T8 + 10*T0*T1*T8 + 3*T1^2*T8 + 14*T2*T3*T8 + 
  19*T0*T4*T8 + 9*T1*T4*T8 + 36*T4^2*T8 + 31*T3*T5*T8 + 13*T2*T6*T8 + 
  25*T5*T6*T8 + 14*T0*T7*T8 + 29*T1*T7*T8 + 24*T4*T7*T8 + 23*T7^2*T8 + 
  22*T3*T8^2 + 6*T6*T8^2 + 26*T2^2*T9 + 23*T0*T3*T9 + 26*T1*T3*T9 + 
  36*T3*T4*T9 + 6*T2*T5*T9 + 33*T5^2*T9 + T0*T6*T9 + 3*T1*T6*T9 + 
  15*T3*T7*T9 + 22*T6*T7*T9 + 28*T2*T8*T9 + 36*T5*T8*T9 + 23*T8^2*T9 + 
  25*T0*T9^2 + 12*T1*T9^2 + 2*T4*T9^2 + 3*T7*T9^2, 
 16*T0*T2^2 + 10*T1*T2^2 + 27*T0^2*T3 + 14*T0*T1*T3 + 32*T1^2*T3 + 
  25*T2*T3^2 + 16*T2^2*T4 + 33*T0*T3*T4 + 16*T1*T3*T4 + 33*T3*T4^2 + 
  13*T0*T2*T5 + 16*T1*T2*T5 + 5*T3^2*T5 + T2*T4*T5 + 21*T0*T5^2 + 
  24*T1*T5^2 + 32*T4*T5^2 + 27*T0^2*T6 + 27*T0*T1*T6 + 9*T1^2*T6 + 
  15*T2*T3*T6 + 25*T0*T4*T6 + 30*T1*T4*T6 + 11*T4^2*T6 + 4*T3*T5*T6 + 
  6*T2*T6^2 + 10*T5*T6^2 + 27*T2^2*T7 + 23*T0*T3*T7 + 17*T1*T3*T7 + 
  35*T3*T4*T7 + 29*T2*T5*T7 + 21*T5^2*T7 + 28*T0*T6*T7 + 33*T4*T6*T7 + 
  23*T3*T7^2 + 5*T6*T7^2 + 35*T0*T2*T8 + 12*T1*T2*T8 + 24*T3^2*T8 + 
  6*T2*T4*T8 + 28*T0*T5*T8 + 2*T1*T5*T8 + 16*T4*T5*T8 + 8*T3*T6*T8 + 
  19*T6^2*T8 + 36*T2*T7*T8 + 15*T5*T7*T8 + 8*T0*T8^2 + 7*T4*T8^2 + 
  25*T7*T8^2 + 14*T0^2*T9 + 20*T0*T1*T9 + 36*T1^2*T9 + 23*T2*T3*T9 + 
  5*T0*T4*T9 + 17*T1*T4*T9 + 22*T4^2*T9 + 18*T3*T5*T9 + 31*T2*T6*T9 + 
  21*T5*T6*T9 + 23*T0*T7*T9 + 16*T1*T7*T9 + 24*T4*T7*T9 + 26*T7^2*T9 + 
  2*T3*T8*T9 + 31*T6*T8*T9 + 22*T2*T9^2 + 5*T5*T9^2 + 35*T8*T9^2, 
 21*T0^2*T1 + 5*T0*T1^2 + 32*T1^3 + 14*T2^3 + 13*T0*T2*T3 + 34*T1*T2*T3 + 
  36*T3^3 + 35*T0^2*T4 + 19*T0*T1*T4 + 36*T1^2*T4 + 11*T2*T3*T4 + 
  27*T0*T4^2 + 24*T4^3 + 3*T2^2*T5 + 22*T0*T3*T5 + 35*T1*T3*T5 + 7*T3*T4*T5 + 
  29*T2*T5^2 + 13*T0*T2*T6 + 5*T1*T2*T6 + 32*T3^2*T6 + 9*T2*T4*T6 + 
  4*T0*T5*T6 + 14*T1*T5*T6 + 16*T4*T5*T6 + 18*T3*T6^2 + 22*T6^3 + T0^2*T7 + 
  30*T0*T1*T7 + 18*T1^2*T7 + 14*T2*T3*T7 + 17*T0*T4*T7 + 20*T1*T4*T7 + 
  13*T4^2*T7 + 36*T3*T5*T7 + 35*T2*T6*T7 + 19*T5*T6*T7 + 18*T0*T7^2 + 
  16*T1*T7^2 + 20*T4*T7^2 + 14*T7^3 + 17*T2^2*T8 + 18*T0*T3*T8 + 
  29*T1*T3*T8 + 18*T3*T4*T8 + 8*T2*T5*T8 + 26*T5^2*T8 + 12*T0*T6*T8 + 
  12*T1*T6*T8 + 10*T4*T6*T8 + 18*T6*T7*T8 + 24*T2*T8^2 + 2*T5*T8^2 + 
  19*T8^3 + 20*T0*T2*T9 + 36*T1*T2*T9 + 35*T3^2*T9 + 31*T2*T4*T9 + 
  24*T0*T5*T9 + 6*T1*T5*T9 + 3*T4*T5*T9 + 32*T3*T6*T9 + 17*T6^2*T9 + 
  15*T2*T7*T9 + 28*T5*T7*T9 + 24*T0*T8*T9 + 18*T1*T8*T9 + 22*T4*T8*T9 + 
  12*T7*T8*T9 + 14*T3*T9^2 + 26*T6*T9^2 + 13*T9^3, 
 21*T0^2*T2 + T0*T1*T2 + 9*T1^2*T2 + 18*T2^2*T3 + 5*T0*T3^2 + 26*T1*T3^2 + 
  3*T0*T2*T4 + 20*T1*T2*T4 + 2*T3^2*T4 + 15*T2*T4^2 + 13*T0^2*T5 + 
  21*T0*T1*T5 + 10*T1^2*T5 + 2*T2*T3*T5 + 29*T0*T4*T5 + 22*T1*T4*T5 + 
  24*T4^2*T5 + 5*T3*T5^2 + 18*T2^2*T6 + 30*T0*T3*T6 + 18*T1*T3*T6 + 
  15*T3*T4*T6 + 9*T5^2*T6 + T0*T6^2 + 30*T1*T6^2 + 10*T4*T6^2 + 12*T0*T2*T7 + 
  13*T1*T2*T7 + 29*T3^2*T7 + 35*T2*T4*T7 + 6*T0*T5*T7 + 4*T1*T5*T7 + 
  19*T4*T5*T7 + 9*T3*T6*T7 + 26*T6^2*T7 + 3*T2*T7^2 + 17*T0^2*T8 + 
  11*T0*T1*T8 + 12*T1^2*T8 + 22*T2*T3*T8 + 17*T0*T4*T8 + 3*T1*T4*T8 + 
  13*T4^2*T8 + 24*T3*T5*T8 + 3*T2*T6*T8 + 7*T5*T6*T8 + 31*T0*T7*T8 + 
  29*T1*T7*T8 + 29*T4*T7*T8 + 33*T7^2*T8 + 13*T3*T8^2 + 23*T6*T8^2 + 
  20*T2^2*T9 + 35*T0*T3*T9 + 10*T1*T3*T9 + 24*T3*T4*T9 + 5*T2*T5*T9 + 
  32*T5^2*T9 + 30*T0*T6*T9 + 19*T1*T6*T9 + 33*T4*T6*T9 + 18*T3*T7*T9 + 
  28*T6*T7*T9 + 16*T2*T8*T9 + 26*T8^2*T9 + 34*T0*T9^2 + 5*T1*T9^2 + T4*T9^2 + 
  20*T7*T9^2, 34*T0*T2^2 + 4*T1*T2^2 + 11*T0^2*T3 + 23*T0*T1*T3 + 2*T1^2*T3 + 
  26*T2^2*T4 + 18*T0*T3*T4 + 2*T1*T3*T4 + 22*T3*T4^2 + 11*T0*T2*T5 + 
  28*T1*T2*T5 + 30*T3^2*T5 + 9*T2*T4*T5 + 20*T0*T5^2 + 11*T1*T5^2 + 
  29*T4*T5^2 + 18*T0^2*T6 + 22*T0*T1*T6 + 33*T1^2*T6 + 28*T2*T3*T6 + 
  18*T0*T4*T6 + 10*T1*T4*T6 + 2*T4^2*T6 + 29*T3*T5*T6 + 9*T2*T6^2 + 
  3*T5*T6^2 + 6*T2^2*T7 + 28*T0*T3*T7 + 13*T1*T3*T7 + 29*T3*T4*T7 + 
  24*T2*T5*T7 + 36*T5^2*T7 + 30*T0*T6*T7 + 21*T1*T6*T7 + 29*T4*T6*T7 + 
  26*T3*T7^2 + 36*T6*T7^2 + 32*T0*T2*T8 + 36*T1*T2*T8 + 16*T3^2*T8 + 
  8*T2*T4*T8 + 12*T0*T5*T8 + 16*T1*T5*T8 + 9*T4*T5*T8 + 6*T3*T6*T8 + 
  22*T6^2*T8 + 18*T2*T7*T8 + 20*T5*T7*T8 + 5*T0*T8^2 + 21*T1*T8^2 + 
  15*T4*T8^2 + 15*T7*T8^2 + 26*T0^2*T9 + 13*T0*T1*T9 + 32*T1^2*T9 + 
  5*T2*T3*T9 + 10*T0*T4*T9 + 14*T1*T4*T9 + 28*T4^2*T9 + 32*T2*T6*T9 + 
  36*T5*T6*T9 + 11*T0*T7*T9 + 22*T1*T7*T9 + 7*T4*T7*T9 + 5*T7^2*T9 + 
  26*T3*T8*T9 + 11*T6*T8*T9 + 31*T2*T9^2 + 12*T5*T9^2 + 32*T8*T9^2, 
 27*T0^2*T1 + 5*T0*T1^2 + 26*T1^3 + 21*T2^3 + 4*T0*T2*T3 + 24*T1*T2*T3 + 
  29*T3^3 + 24*T0^2*T4 + 34*T0*T1*T4 + 35*T1^2*T4 + 14*T2*T3*T4 + 
  23*T0*T4^2 + 5*T1*T4^2 + 12*T4^3 + 3*T2^2*T5 + 10*T0*T3*T5 + 34*T1*T3*T5 + 
  33*T3*T4*T5 + 2*T2*T5^2 + 26*T5^3 + 35*T0*T2*T6 + 28*T1*T2*T6 + 
  17*T3^2*T6 + 30*T2*T4*T6 + 32*T0*T5*T6 + 3*T1*T5*T6 + 18*T4*T5*T6 + 
  30*T3*T6^2 + T6^3 + T0^2*T7 + 18*T0*T1*T7 + 22*T1^2*T7 + 19*T2*T3*T7 + 
  21*T0*T4*T7 + 34*T1*T4*T7 + 20*T4^2*T7 + 14*T3*T5*T7 + 9*T2*T6*T7 + 
  21*T5*T6*T7 + 33*T0*T7^2 + 36*T1*T7^2 + 21*T4*T7^2 + 26*T7^3 + 11*T2^2*T8 + 
  9*T0*T3*T8 + 33*T1*T3*T8 + T3*T4*T8 + 5*T2*T5*T8 + 5*T5^2*T8 + 5*T0*T6*T8 + 
  17*T1*T6*T8 + 28*T3*T7*T8 + 30*T6*T7*T8 + 30*T2*T8^2 + 9*T5*T8^2 + 
  24*T8^3 + 7*T0*T2*T9 + T1*T2*T9 + 2*T3^2*T9 + 10*T2*T4*T9 + 20*T0*T5*T9 + 
  5*T1*T5*T9 + 5*T4*T5*T9 + 28*T3*T6*T9 + 4*T6^2*T9 + 36*T2*T7*T9 + 
  23*T5*T7*T9 + 33*T0*T8*T9 + 26*T1*T8*T9 + 12*T4*T8*T9 + 2*T7*T8*T9 + 
  26*T3*T9^2 + 3*T6*T9^2 + 7*T9^3, 13*T0^2*T2 + 23*T0*T1*T2 + 22*T1^2*T2 + 
  16*T2^2*T3 + 8*T0*T3^2 + 7*T1*T3^2 + 30*T0*T2*T4 + 21*T1*T2*T4 + 
  6*T3^2*T4 + 24*T2*T4^2 + 3*T0^2*T5 + T0*T1*T5 + 28*T1^2*T5 + 32*T2*T3*T5 + 
  24*T0*T4*T5 + 34*T1*T4*T5 + 26*T4^2*T5 + 6*T3*T5^2 + 10*T2^2*T6 + 
  36*T0*T3*T6 + 6*T1*T3*T6 + 34*T3*T4*T6 + 24*T2*T5*T6 + T5^2*T6 + 
  18*T0*T6^2 + 5*T1*T6^2 + 15*T4*T6^2 + 33*T0*T2*T7 + 12*T1*T2*T7 + 
  18*T3^2*T7 + 34*T2*T4*T7 + 26*T0*T5*T7 + 15*T1*T5*T7 + 9*T4*T5*T7 + 
  19*T3*T6*T7 + 23*T6^2*T7 + 18*T2*T7^2 + 28*T5*T7^2 + 9*T0^2*T8 + 
  36*T0*T1*T8 + 11*T1^2*T8 + 23*T2*T3*T8 + 23*T0*T4*T8 + 21*T1*T4*T8 + 
  26*T4^2*T8 + 34*T3*T5*T8 + 27*T2*T6*T8 + 35*T5*T6*T8 + 34*T0*T7*T8 + 
  22*T1*T7*T8 + 4*T4*T7*T8 + 29*T7^2*T8 + 12*T3*T8^2 + 5*T6*T8^2 + 
  8*T2^2*T9 + 13*T0*T3*T9 + 10*T1*T3*T9 + 5*T3*T4*T9 + 8*T2*T5*T9 + 
  6*T5^2*T9 + 17*T0*T6*T9 + 5*T1*T6*T9 + 15*T4*T6*T9 + 2*T3*T7*T9 + 
  13*T6*T7*T9 + 10*T2*T8*T9 + 14*T5*T8*T9 + 16*T8^2*T9 + 36*T0*T9^2 + 
  21*T1*T9^2 + 19*T4*T9^2 + 18*T7*T9^2, 2*T0*T2^2 + 18*T1*T2^2 + 18*T0^2*T3 + 
  11*T0*T1*T3 + 5*T1^2*T3 + 36*T2*T3^2 + 17*T2^2*T4 + 6*T0*T3*T4 + 
  13*T1*T3*T4 + 5*T3*T4^2 + 12*T0*T2*T5 + 34*T1*T2*T5 + 24*T3^2*T5 + 
  18*T2*T4*T5 + 30*T0*T5^2 + 5*T1*T5^2 + 14*T4*T5^2 + 5*T0^2*T6 + 
  12*T0*T1*T6 + 29*T1^2*T6 + 17*T2*T3*T6 + 32*T0*T4*T6 + 12*T1*T4*T6 + 
  20*T4^2*T6 + 9*T3*T5*T6 + 25*T2*T6^2 + 35*T5*T6^2 + 15*T2^2*T7 + 
  12*T0*T3*T7 + 13*T1*T3*T7 + 19*T3*T4*T7 + 16*T2*T5*T7 + 7*T5^2*T7 + 
  19*T0*T6*T7 + 10*T1*T6*T7 + 31*T4*T6*T7 + 20*T3*T7^2 + 6*T0*T2*T8 + 
  11*T1*T2*T8 + 32*T3^2*T8 + 30*T2*T4*T8 + 27*T0*T5*T8 + T1*T5*T8 + 
  18*T4*T5*T8 + 4*T3*T6*T8 + 2*T6^2*T8 + 15*T2*T7*T8 + 33*T5*T7*T8 + 
  2*T0*T8^2 + 20*T1*T8^2 + 10*T4*T8^2 + 24*T7*T8^2 + 13*T0^2*T9 + 
  10*T0*T1*T9 + 10*T1^2*T9 + 22*T2*T3*T9 + 34*T0*T4*T9 + 6*T1*T4*T9 + 
  13*T4^2*T9 + 21*T3*T5*T9 + 12*T2*T6*T9 + T5*T6*T9 + 19*T0*T7*T9 + 
  19*T1*T7*T9 + 13*T4*T7*T9 + 30*T7^2*T9 + 36*T3*T8*T9 + 12*T6*T8*T9 + 
  24*T2*T9^2 + 26*T5*T9^2 + 28*T8*T9^2, 27*T0^2*T1 + 13*T0*T1^2 + 33*T1^3 + 
  28*T2^3 + 4*T0*T2*T3 + 2*T1*T2*T3 + 11*T3^3 + 32*T0^2*T4 + 9*T0*T1*T4 + 
  12*T1^2*T4 + 33*T2*T3*T4 + 15*T0*T4^2 + 21*T1*T4^2 + T4^3 + 18*T2^2*T5 + 
  17*T0*T3*T5 + 20*T1*T3*T5 + 27*T3*T4*T5 + 30*T2*T5^2 + 8*T5^3 + 
  5*T0*T2*T6 + 21*T1*T2*T6 + T3^2*T6 + 11*T2*T4*T6 + T0*T5*T6 + 5*T1*T5*T6 + 
  23*T4*T5*T6 + 32*T3*T6^2 + 16*T6^3 + 26*T0^2*T7 + 19*T0*T1*T7 + 
  36*T1^2*T7 + 10*T2*T3*T7 + 20*T0*T4*T7 + 24*T1*T4*T7 + 25*T4^2*T7 + 
  23*T3*T5*T7 + 29*T2*T6*T7 + 29*T5*T6*T7 + 25*T0*T7^2 + 18*T1*T7^2 + 
  25*T4*T7^2 + 9*T7^3 + 6*T2^2*T8 + 24*T0*T3*T8 + 26*T1*T3*T8 + 36*T3*T4*T8 + 
  34*T2*T5*T8 + 28*T5^2*T8 + 15*T0*T6*T8 + 35*T1*T6*T8 + 25*T4*T6*T8 + 
  19*T6*T7*T8 + 20*T2*T8^2 + 5*T5*T8^2 + 2*T8^3 + 5*T0*T2*T9 + 13*T1*T2*T9 + 
  32*T3^2*T9 + 28*T2*T4*T9 + 16*T0*T5*T9 + 30*T1*T5*T9 + 15*T4*T5*T9 + 
  8*T3*T6*T9 + 12*T6^2*T9 + 6*T2*T7*T9 + 10*T5*T7*T9 + 31*T0*T8*T9 + 
  36*T1*T8*T9 + 12*T4*T8*T9 + 4*T7*T8*T9 + 29*T3*T9^2 + 34*T6*T9^2 + 23*T9^3, 
 3*T0^2*T2 + 14*T0*T1*T2 + 35*T1^2*T2 + 33*T2^2*T3 + 27*T0*T3^2 + 
  30*T0*T2*T4 + 36*T1*T2*T4 + 8*T2*T4^2 + 12*T0^2*T5 + 6*T0*T1*T5 + 
  9*T1^2*T5 + 4*T2*T3*T5 + 4*T0*T4*T5 + 3*T1*T4*T5 + 36*T4^2*T5 + 
  32*T3*T5^2 + 6*T2^2*T6 + 19*T0*T3*T6 + 36*T1*T3*T6 + 19*T3*T4*T6 + 
  3*T2*T5*T6 + 28*T5^2*T6 + 13*T0*T6^2 + 8*T1*T6^2 + 3*T4*T6^2 + 
  24*T0*T2*T7 + 23*T1*T2*T7 + 35*T3^2*T7 + 7*T2*T4*T7 + 25*T0*T5*T7 + 
  2*T1*T5*T7 + 16*T3*T6*T7 + 8*T6^2*T7 + 3*T2*T7^2 + 36*T5*T7^2 + 
  36*T0^2*T8 + 8*T0*T1*T8 + 28*T1^2*T8 + 22*T2*T3*T8 + 26*T0*T4*T8 + 
  30*T1*T4*T8 + 31*T4^2*T8 + 4*T3*T5*T8 + 17*T2*T6*T8 + 13*T5*T6*T8 + 
  36*T0*T7*T8 + 12*T1*T7*T8 + 13*T4*T7*T8 + 5*T7^2*T8 + 23*T3*T8^2 + 
  18*T6*T8^2 + 11*T2^2*T9 + 3*T0*T3*T9 + 7*T1*T3*T9 + 15*T3*T4*T9 + 
  29*T2*T5*T9 + 11*T5^2*T9 + 15*T0*T6*T9 + 23*T1*T6*T9 + 28*T4*T6*T9 + 
  5*T3*T7*T9 + 26*T6*T7*T9 + 13*T2*T8*T9 + 10*T5*T8*T9 + 13*T8^2*T9 + 
  22*T0*T9^2 + 21*T1*T9^2 + 23*T4*T9^2 + 4*T7*T9^2, 
 22*T0*T2^2 + 29*T1*T2^2 + 12*T0^2*T3 + 29*T0*T1*T3 + 16*T1^2*T3 + 
  19*T2*T3^2 + 34*T2^2*T4 + 32*T0*T3*T4 + 22*T1*T3*T4 + 23*T3*T4^2 + 
  15*T0*T2*T5 + 14*T1*T2*T5 + 3*T3^2*T5 + 28*T2*T4*T5 + 21*T0*T5^2 + 
  30*T1*T5^2 + 29*T4*T5^2 + 36*T0^2*T6 + 36*T0*T1*T6 + 6*T1^2*T6 + 
  21*T2*T3*T6 + 31*T0*T4*T6 + 7*T1*T4*T6 + 21*T4^2*T6 + 5*T3*T5*T6 + 
  26*T2*T6^2 + 3*T5*T6^2 + 4*T2^2*T7 + 12*T0*T3*T7 + 18*T1*T3*T7 + 
  34*T3*T4*T7 + 18*T2*T5*T7 + 34*T5^2*T7 + 28*T0*T6*T7 + 31*T1*T6*T7 + 
  27*T4*T6*T7 + 23*T3*T7^2 + 20*T6*T7^2 + T0*T2*T8 + 8*T1*T2*T8 + 
  15*T3^2*T8 + 12*T2*T4*T8 + 26*T0*T5*T8 + 2*T1*T5*T8 + 34*T4*T5*T8 + 
  34*T3*T6*T8 + 27*T6^2*T8 + 23*T2*T7*T8 + 6*T5*T7*T8 + 9*T0*T8^2 + 
  5*T1*T8^2 + 28*T4*T8^2 + 30*T7*T8^2 + 30*T0^2*T9 + 29*T0*T1*T9 + 
  20*T1^2*T9 + 6*T2*T3*T9 + 27*T0*T4*T9 + 28*T1*T4*T9 + 22*T4^2*T9 + 
  22*T3*T5*T9 + 8*T5*T6*T9 + 11*T0*T7*T9 + 32*T1*T7*T9 + 8*T4*T7*T9 + 
  36*T7^2*T9 + 5*T3*T8*T9 + 19*T6*T8*T9 + 2*T2*T9^2 + 27*T5*T9^2 + 
  10*T8*T9^2, 24*T0^2*T1 + 30*T0*T1^2 + 19*T1^3 + 21*T2^3 + 24*T0*T2*T3 + 
  35*T1*T2*T3 + 23*T3^3 + 2*T0^2*T4 + 20*T0*T1*T4 + 29*T1^2*T4 + 
  30*T2*T3*T4 + 28*T0*T4^2 + 36*T1*T4^2 + 24*T4^3 + 4*T2^2*T5 + 31*T0*T3*T5 + 
  18*T1*T3*T5 + 17*T3*T4*T5 + 15*T2*T5^2 + 24*T5^3 + 8*T0*T2*T6 + 
  36*T1*T2*T6 + 18*T3^2*T6 + 34*T2*T4*T6 + 34*T0*T5*T6 + 17*T1*T5*T6 + 
  6*T4*T5*T6 + 34*T3*T6^2 + 5*T6^3 + 26*T0^2*T7 + 13*T0*T1*T7 + 31*T1^2*T7 + 
  5*T2*T3*T7 + 25*T0*T4*T7 + 2*T1*T4*T7 + 15*T4^2*T7 + 4*T3*T5*T7 + 
  10*T2*T6*T7 + 29*T5*T6*T7 + 26*T0*T7^2 + 4*T1*T7^2 + 32*T4*T7^2 + 16*T7^3 + 
  T2^2*T8 + 9*T0*T3*T8 + 36*T1*T3*T8 + 12*T3*T4*T8 + 21*T2*T5*T8 + 
  6*T5^2*T8 + 28*T0*T6*T8 + 35*T1*T6*T8 + 35*T4*T6*T8 + 24*T3*T7*T8 + 
  34*T6*T7*T8 + 17*T2*T8^2 + 3*T5*T8^2 + 17*T8^3 + 12*T0*T2*T9 + 
  32*T1*T2*T9 + 2*T3^2*T9 + 17*T2*T4*T9 + 34*T0*T5*T9 + 18*T1*T5*T9 + 
  29*T4*T5*T9 + 35*T3*T6*T9 + 30*T6^2*T9 + 10*T2*T7*T9 + 22*T5*T7*T9 + 
  19*T0*T8*T9 + 29*T4*T8*T9 + 30*T7*T8*T9 + 29*T3*T9^2 + 18*T6*T9^2 + 
  21*T9^3, 9*T0^2*T2 + 28*T0*T1*T2 + 23*T1^2*T2 + 22*T2^2*T3 + 17*T0*T3^2 + 
  28*T1*T3^2 + 25*T0*T2*T4 + 25*T1*T2*T4 + 2*T3^2*T4 + 34*T2*T4^2 + 
  28*T0^2*T5 + 28*T0*T1*T5 + 15*T1^2*T5 + 17*T2*T3*T5 + 8*T0*T4*T5 + 
  23*T1*T4*T5 + 13*T4^2*T5 + 14*T3*T5^2 + 2*T2^2*T6 + 26*T0*T3*T6 + 
  30*T1*T3*T6 + 29*T3*T4*T6 + 5*T2*T5*T6 + 12*T5^2*T6 + 21*T0*T6^2 + 
  28*T4*T6^2 + 25*T0*T2*T7 + 7*T1*T2*T7 + 27*T3^2*T7 + 17*T2*T4*T7 + 
  22*T0*T5*T7 + 19*T1*T5*T7 + 11*T4*T5*T7 + 18*T3*T6*T7 + 19*T6^2*T7 + 
  27*T2*T7^2 + 30*T5*T7^2 + 27*T0^2*T8 + 35*T0*T1*T8 + 35*T1^2*T8 + 
  15*T2*T3*T8 + 28*T0*T4*T8 + 27*T1*T4*T8 + 35*T4^2*T8 + 7*T3*T5*T8 + 
  30*T2*T6*T8 + 3*T5*T6*T8 + 28*T0*T7*T8 + T1*T7*T8 + 13*T4*T7*T8 + 
  12*T7^2*T8 + 6*T3*T8^2 + 13*T6*T8^2 + 30*T2^2*T9 + 30*T0*T3*T9 + 
  36*T1*T3*T9 + 34*T3*T4*T9 + 21*T2*T5*T9 + 5*T5^2*T9 + 12*T0*T6*T9 + 
  32*T1*T6*T9 + 17*T4*T6*T9 + 5*T3*T7*T9 + 34*T6*T7*T9 + 14*T2*T8*T9 + 
  5*T5*T8*T9 + 12*T8^2*T9 + 13*T0*T9^2 + T1*T9^2 + 20*T4*T9^2 + 22*T7*T9^2, 
 17*T0*T2^2 + 19*T1*T2^2 + 5*T0^2*T3 + 32*T0*T1*T3 + 24*T1^2*T3 + 
  18*T2*T3^2 + 12*T2^2*T4 + 17*T0*T3*T4 + 10*T1*T3*T4 + 25*T3*T4^2 + 
  5*T0*T2*T5 + 16*T1*T2*T5 + 31*T3^2*T5 + 30*T2*T4*T5 + 19*T0*T5^2 + 
  35*T1*T5^2 + 10*T4*T5^2 + 11*T0^2*T6 + 27*T0*T1*T6 + 24*T1^2*T6 + 
  4*T2*T3*T6 + 33*T0*T4*T6 + 29*T1*T4*T6 + 9*T4^2*T6 + 28*T3*T5*T6 + 
  29*T2*T6^2 + 17*T5*T6^2 + 19*T2^2*T7 + 22*T0*T3*T7 + 21*T1*T3*T7 + 
  16*T3*T4*T7 + 34*T2*T5*T7 + 19*T5^2*T7 + 2*T0*T6*T7 + 2*T1*T6*T7 + 
  21*T4*T6*T7 + 24*T3*T7^2 + 3*T6*T7^2 + 17*T0*T2*T8 + 4*T1*T2*T8 + 
  13*T3^2*T8 + 32*T2*T4*T8 + 31*T0*T5*T8 + 35*T1*T5*T8 + 28*T4*T5*T8 + 
  6*T3*T6*T8 + 23*T6^2*T8 + 2*T2*T7*T8 + 4*T5*T7*T8 + 24*T0*T8^2 + 
  13*T1*T8^2 + 36*T4*T8^2 + 34*T7*T8^2 + T0^2*T9 + 13*T0*T1*T9 + 2*T1^2*T9 + 
  36*T2*T3*T9 + 7*T0*T4*T9 + 18*T1*T4*T9 + 10*T4^2*T9 + 31*T3*T5*T9 + 
  7*T2*T6*T9 + 26*T5*T6*T9 + 6*T0*T7*T9 + 36*T1*T7*T9 + 31*T4*T7*T9 + 
  16*T7^2*T9 + 3*T3*T8*T9 + 25*T6*T8*T9 + 15*T2*T9^2 + 14*T5*T9^2 + 
  9*T8*T9^2, 22*T0^2*T1 + 25*T0*T1^2 + 27*T1^3 + 35*T2^3 + 10*T0*T2*T3 + 
  34*T1*T2*T3 + 11*T3^3 + 28*T0^2*T4 + 23*T0*T1*T4 + 6*T1^2*T4 + 
  26*T2*T3*T4 + 26*T0*T4^2 + 21*T1*T4^2 + 34*T2^2*T5 + 11*T0*T3*T5 + 
  33*T1*T3*T5 + T3*T4*T5 + 29*T2*T5^2 + 29*T5^3 + 14*T0*T2*T6 + 14*T1*T2*T6 + 
  11*T3^2*T6 + 10*T2*T4*T6 + 25*T0*T5*T6 + 35*T1*T5*T6 + 14*T4*T5*T6 + 
  4*T3*T6^2 + T6^3 + 13*T0^2*T7 + 33*T0*T1*T7 + 6*T1^2*T7 + 18*T2*T3*T7 + 
  26*T0*T4*T7 + 22*T1*T4*T7 + 9*T4^2*T7 + 19*T3*T5*T7 + 21*T2*T6*T7 + 
  9*T5*T6*T7 + 5*T0*T7^2 + 2*T1*T7^2 + 29*T4*T7^2 + 30*T7^3 + 22*T2^2*T8 + 
  17*T0*T3*T8 + 34*T1*T3*T8 + 13*T3*T4*T8 + 21*T2*T5*T8 + 24*T5^2*T8 + 
  30*T0*T6*T8 + 10*T1*T6*T8 + 3*T4*T6*T8 + 21*T3*T7*T8 + 34*T6*T7*T8 + 
  17*T2*T8^2 + 15*T5*T8^2 + 17*T8^3 + 31*T0*T2*T9 + 8*T1*T2*T9 + 28*T3^2*T9 + 
  23*T2*T4*T9 + 7*T0*T5*T9 + 15*T1*T5*T9 + 27*T4*T5*T9 + 8*T3*T6*T9 + 
  T6^2*T9 + 32*T2*T7*T9 + 18*T5*T7*T9 + 31*T0*T8*T9 + 4*T1*T8*T9 + 
  7*T4*T8*T9 + 19*T7*T8*T9 + 36*T3*T9^2 + 7*T6*T9^2 + 18*T9^3, 
 12*T0^2*T2 + 11*T0*T1*T2 + 9*T1^2*T2 + 11*T2^2*T3 + 6*T0*T3^2 + 13*T1*T3^2 + 
  15*T0*T2*T4 + 16*T1*T2*T4 + 31*T3^2*T4 + 15*T2*T4^2 + 7*T0^2*T5 + 
  5*T0*T1*T5 + 8*T1^2*T5 + 9*T2*T3*T5 + 12*T0*T4*T5 + 3*T1*T4*T5 + 
  7*T4^2*T5 + 26*T3*T5^2 + 8*T2^2*T6 + 33*T0*T3*T6 + 5*T1*T3*T6 + 
  6*T3*T4*T6 + 20*T2*T5*T6 + 21*T5^2*T6 + 33*T0*T6^2 + 8*T1*T6^2 + 
  27*T0*T2*T7 + 4*T1*T2*T7 + 36*T3^2*T7 + 9*T2*T4*T7 + 16*T0*T5*T7 + 
  31*T1*T5*T7 + 23*T4*T5*T7 + 9*T3*T6*T7 + 30*T6^2*T7 + 31*T2*T7^2 + 
  20*T5*T7^2 + 6*T0^2*T8 + 11*T0*T1*T8 + 4*T1^2*T8 + 15*T2*T3*T8 + 
  3*T0*T4*T8 + 7*T1*T4*T8 + 18*T4^2*T8 + T3*T5*T8 + 8*T2*T6*T8 + 
  16*T5*T6*T8 + 31*T0*T7*T8 + 2*T1*T7*T8 + 18*T4*T7*T8 + 17*T7^2*T8 + 
  29*T3*T8^2 + 23*T6*T8^2 + 16*T2^2*T9 + 26*T0*T3*T9 + 17*T1*T3*T9 + 
  34*T3*T4*T9 + 5*T2*T5*T9 + 30*T5^2*T9 + 9*T0*T6*T9 + 8*T1*T6*T9 + 
  27*T4*T6*T9 + 23*T3*T7*T9 + 13*T6*T7*T9 + 14*T2*T8*T9 + 2*T5*T8*T9 + 
  25*T8^2*T9 + 14*T0*T9^2 + 19*T1*T9^2 + 8*T4*T9^2 + 9*T7*T9^2, 
 18*T0*T2^2 + 17*T1*T2^2 + 19*T0^2*T3 + 8*T0*T1*T3 + 5*T1^2*T3 + 36*T2*T3^2 + 
  22*T2^2*T4 + 7*T0*T3*T4 + 27*T1*T3*T4 + 3*T3*T4^2 + 33*T0*T2*T5 + 
  14*T1*T2*T5 + 15*T3^2*T5 + 32*T2*T4*T5 + 29*T0*T5^2 + 32*T1*T5^2 + 
  12*T4*T5^2 + 4*T0^2*T6 + 7*T0*T1*T6 + 19*T1^2*T6 + 4*T2*T3*T6 + 
  12*T0*T4*T6 + 8*T1*T4*T6 + 29*T4^2*T6 + 26*T3*T5*T6 + 10*T2*T6^2 + 
  23*T5*T6^2 + 6*T2^2*T7 + 30*T0*T3*T7 + 29*T1*T3*T7 + 14*T3*T4*T7 + 
  22*T2*T5*T7 + 21*T5^2*T7 + 28*T0*T6*T7 + 26*T1*T6*T7 + 19*T4*T6*T7 + 
  25*T3*T7^2 + 25*T6*T7^2 + 8*T0*T2*T8 + 11*T1*T2*T8 + 6*T3^2*T8 + 
  36*T2*T4*T8 + 11*T0*T5*T8 + 18*T1*T5*T8 + 5*T4*T5*T8 + 11*T3*T6*T8 + 
  7*T6^2*T8 + 20*T2*T7*T8 + 21*T5*T7*T8 + 19*T0*T8^2 + 7*T1*T8^2 + 
  3*T4*T8^2 + 24*T7*T8^2 + 29*T0^2*T9 + 23*T0*T1*T9 + 4*T1^2*T9 + 
  9*T2*T3*T9 + 12*T0*T4*T9 + 16*T1*T4*T9 + 32*T4^2*T9 + 35*T3*T5*T9 + 
  36*T2*T6*T9 + 21*T5*T6*T9 + 24*T0*T7*T9 + 35*T1*T7*T9 + 16*T4*T7*T9 + 
  13*T7^2*T9 + 28*T3*T8*T9 + 12*T6*T8*T9 + 21*T2*T9^2 + 17*T8*T9^2, 
 35*T0^2*T1 + 5*T0*T1^2 + 29*T1^3 + 3*T2^3 + 7*T0*T2*T3 + 33*T1*T2*T3 + 
  22*T3^3 + 17*T0^2*T4 + 22*T0*T1*T4 + 28*T1^2*T4 + 21*T2*T3*T4 + 
  16*T0*T4^2 + 34*T1*T4^2 + 18*T4^3 + 36*T2^2*T5 + 25*T0*T3*T5 + 
  36*T1*T3*T5 + 21*T3*T4*T5 + 31*T2*T5^2 + 32*T5^3 + 29*T0*T2*T6 + 
  11*T1*T2*T6 + 26*T3^2*T6 + 14*T2*T4*T6 + 6*T0*T5*T6 + 33*T1*T5*T6 + 
  6*T4*T5*T6 + 8*T3*T6^2 + 34*T6^3 + 8*T0^2*T7 + 24*T0*T1*T7 + 28*T1^2*T7 + 
  22*T2*T3*T7 + 3*T0*T4*T7 + 21*T1*T4*T7 + 33*T4^2*T7 + 33*T3*T5*T7 + 
  24*T2*T6*T7 + 26*T5*T6*T7 + T0*T7^2 + 2*T1*T7^2 + 18*T7^3 + 5*T2^2*T8 + 
  9*T0*T3*T8 + 35*T1*T3*T8 + 14*T3*T4*T8 + 18*T2*T5*T8 + 23*T5^2*T8 + 
  30*T0*T6*T8 + 36*T1*T6*T8 + 5*T4*T6*T8 + 33*T3*T7*T8 + 14*T6*T7*T8 + 
  13*T2*T8^2 + 25*T5*T8^2 + 30*T8^3 + 21*T0*T2*T9 + 19*T1*T2*T9 + 
  30*T3^2*T9 + 10*T2*T4*T9 + 23*T0*T5*T9 + 28*T1*T5*T9 + 20*T4*T5*T9 + 
  17*T3*T6*T9 + 35*T6^2*T9 + 32*T2*T7*T9 + 9*T5*T7*T9 + 8*T0*T8*T9 + 
  33*T1*T8*T9 + 17*T4*T8*T9 + 8*T7*T8*T9 + 18*T3*T9^2 + 27*T6*T9^2 + 11*T9^3, 
 27*T0^2*T2 + 33*T0*T1*T2 + 11*T1^2*T2 + 31*T2^2*T3 + 9*T0*T3^2 + 
  30*T1*T3^2 + 30*T0*T2*T4 + 31*T1*T2*T4 + 9*T3^2*T4 + 4*T2*T4^2 + 
  36*T0^2*T5 + 13*T0*T1*T5 + 22*T1^2*T5 + 24*T2*T3*T5 + 23*T0*T4*T5 + 
  8*T4^2*T5 + 22*T3*T5^2 + 3*T2^2*T6 + 29*T0*T3*T6 + T1*T3*T6 + 2*T3*T4*T6 + 
  25*T2*T5*T6 + 36*T5^2*T6 + 23*T0*T6^2 + 9*T1*T6^2 + 36*T4*T6^2 + 
  34*T0*T2*T7 + 33*T1*T2*T7 + 33*T3^2*T7 + 7*T2*T4*T7 + 8*T0*T5*T7 + 
  35*T1*T5*T7 + 25*T4*T5*T7 + 28*T3*T6*T7 + 22*T6^2*T7 + 23*T2*T7^2 + 
  6*T5*T7^2 + 26*T0^2*T8 + 11*T0*T1*T8 + 29*T1^2*T8 + 24*T2*T3*T8 + 
  6*T0*T4*T8 + 34*T1*T4*T8 + 32*T4^2*T8 + 8*T3*T5*T8 + 8*T2*T6*T8 + 
  12*T5*T6*T8 + 11*T0*T7*T8 + 35*T1*T7*T8 + 32*T4*T7*T8 + 21*T7^2*T8 + 
  19*T3*T8^2 + 20*T6*T8^2 + 24*T2^2*T9 + 13*T0*T3*T9 + 26*T1*T3*T9 + 
  32*T3*T4*T9 + 30*T2*T5*T9 + 9*T5^2*T9 + 36*T0*T6*T9 + 23*T1*T6*T9 + 
  35*T4*T6*T9 + 17*T3*T7*T9 + 10*T6*T7*T9 + 6*T2*T8*T9 + 19*T5*T8*T9 + 
  13*T8^2*T9 + 35*T0*T9^2 + 26*T1*T9^2 + 27*T4*T9^2 + 6*T7*T9^2, 
 2*T0*T2^2 + 28*T1*T2^2 + 27*T0^2*T3 + 14*T0*T1*T3 + 28*T1^2*T3 + 
  33*T2*T3^2 + 20*T2^2*T4 + 22*T0*T3*T4 + T1*T3*T4 + 30*T3*T4^2 + 
  13*T0*T2*T5 + 3*T1*T2*T5 + 32*T3^2*T5 + 21*T2*T4*T5 + 22*T0*T5^2 + 
  T1*T5^2 + 23*T4*T5^2 + 30*T0^2*T6 + 35*T0*T1*T6 + 7*T1^2*T6 + 5*T2*T3*T6 + 
  26*T0*T4*T6 + 8*T1*T4*T6 + 4*T4^2*T6 + 26*T3*T5*T6 + 11*T2*T6^2 + 
  17*T5*T6^2 + 4*T2^2*T7 + 7*T0*T3*T7 + 12*T1*T3*T7 + 16*T3*T4*T7 + 
  15*T2*T5*T7 + 22*T5^2*T7 + 8*T0*T6*T7 + 32*T1*T6*T7 + 12*T4*T6*T7 + 
  8*T3*T7^2 + 5*T6*T7^2 + 24*T0*T2*T8 + 7*T1*T2*T8 + 22*T3^2*T8 + 
  14*T2*T4*T8 + 16*T0*T5*T8 + 13*T1*T5*T8 + 28*T4*T5*T8 + 7*T3*T6*T8 + 
  36*T6^2*T8 + 9*T2*T7*T8 + 29*T5*T7*T8 + 21*T0*T8^2 + 9*T1*T8^2 + 
  27*T4*T8^2 + 29*T7*T8^2 + 18*T0^2*T9 + 33*T0*T1*T9 + 11*T1^2*T9 + 
  35*T2*T3*T9 + 23*T0*T4*T9 + 5*T1*T4*T9 + 19*T4^2*T9 + 35*T3*T5*T9 + 
  7*T2*T6*T9 + 36*T5*T6*T9 + 25*T0*T7*T9 + 18*T1*T7*T9 + 24*T4*T7*T9 + 
  6*T7^2*T9 + 27*T3*T8*T9 + 15*T6*T8*T9 + 3*T2*T9^2 + 17*T5*T9^2 + 
  35*T8*T9^2, 24*T0^2*T1 + 20*T0*T1^2 + 17*T1^3 + 34*T0*T2*T3 + 22*T1*T2*T3 + 
  9*T3^3 + 3*T0^2*T4 + 33*T0*T1*T4 + 14*T1^2*T4 + 4*T2*T3*T4 + T0*T4^2 + 
  18*T1*T4^2 + 20*T4^3 + 8*T2^2*T5 + 25*T0*T3*T5 + 23*T1*T3*T5 + 
  17*T3*T4*T5 + 34*T2*T5^2 + 6*T5^3 + 36*T0*T2*T6 + 22*T1*T2*T6 + 
  14*T3^2*T6 + 13*T2*T4*T6 + 25*T0*T5*T6 + 14*T1*T5*T6 + 32*T4*T5*T6 + 
  29*T3*T6^2 + 20*T6^3 + 3*T0^2*T7 + 20*T0*T1*T7 + 11*T1^2*T7 + 8*T2*T3*T7 + 
  24*T0*T4*T7 + 6*T1*T4*T7 + 14*T4^2*T7 + 13*T3*T5*T7 + 35*T2*T6*T7 + 
  15*T5*T6*T7 + 25*T0*T7^2 + 4*T1*T7^2 + 3*T4*T7^2 + 28*T7^3 + 13*T2^2*T8 + 
  17*T0*T3*T8 + 23*T1*T3*T8 + 3*T3*T4*T8 + 29*T2*T5*T8 + 15*T5^2*T8 + 
  36*T0*T6*T8 + 20*T1*T6*T8 + 13*T4*T6*T8 + 33*T3*T7*T8 + 36*T6*T7*T8 + 
  18*T2*T8^2 + 20*T0*T2*T9 + 17*T3^2*T9 + 20*T2*T4*T9 + 13*T0*T5*T9 + 
  3*T1*T5*T9 + 34*T4*T5*T9 + 7*T3*T6*T9 + T6^2*T9 + 17*T2*T7*T9 + 
  6*T5*T7*T9 + 31*T0*T8*T9 + 30*T1*T8*T9 + 20*T4*T8*T9 + 35*T7*T8*T9 + 
  2*T3*T9^2 + 32*T9^3, 25*T0^2*T2 + 14*T0*T1*T2 + 22*T1^2*T2 + 27*T2^2*T3 + 
  23*T0*T3^2 + 10*T1*T3^2 + 26*T0*T2*T4 + 20*T1*T2*T4 + 23*T3^2*T4 + 
  5*T2*T4^2 + 20*T0^2*T5 + 28*T0*T1*T5 + 21*T1^2*T5 + 4*T2*T3*T5 + 
  7*T0*T4*T5 + 4*T1*T4*T5 + 20*T4^2*T5 + 3*T3*T5^2 + 4*T2^2*T6 + 
  18*T0*T3*T6 + 36*T1*T3*T6 + 8*T3*T4*T6 + 8*T2*T5*T6 + 29*T5^2*T6 + 
  2*T0*T6^2 + 6*T1*T6^2 + 3*T4*T6^2 + 35*T0*T2*T7 + 23*T1*T2*T7 + 
  20*T3^2*T7 + 32*T0*T5*T7 + 16*T1*T5*T7 + 15*T3*T6*T7 + 30*T6^2*T7 + 
  16*T2*T7^2 + 19*T5*T7^2 + 33*T0^2*T8 + 13*T0*T1*T8 + 3*T1^2*T8 + 
  24*T2*T3*T8 + 11*T0*T4*T8 + 34*T1*T4*T8 + 17*T4^2*T8 + 4*T3*T5*T8 + 
  36*T2*T6*T8 + 13*T5*T6*T8 + 6*T0*T7*T8 + 27*T1*T7*T8 + 4*T4*T7*T8 + 
  5*T7^2*T8 + 4*T3*T8^2 + 28*T6*T8^2 + 10*T2^2*T9 + 13*T0*T3*T9 + 
  20*T1*T3*T9 + 30*T3*T4*T9 + 17*T2*T5*T9 + 30*T5^2*T9 + 19*T0*T6*T9 + 
  26*T1*T6*T9 + 32*T4*T6*T9 + 7*T3*T7*T9 + 27*T6*T7*T9 + 36*T2*T8*T9 + 
  16*T5*T8*T9 + 28*T8^2*T9 + 17*T0*T9^2 + 27*T1*T9^2 + 26*T4*T9^2 + 
  10*T7*T9^2, 15*T0*T2^2 + 20*T1*T2^2 + 2*T0^2*T3 + 13*T0*T1*T3 + T1^2*T3 + 
  16*T2*T3^2 + 17*T2^2*T4 + 14*T0*T3*T4 + 22*T1*T3*T4 + 2*T3*T4^2 + 
  12*T0*T2*T5 + 19*T1*T2*T5 + 21*T3^2*T5 + 15*T2*T4*T5 + 17*T0*T5^2 + 
  25*T1*T5^2 + 27*T4*T5^2 + 22*T0^2*T6 + 19*T0*T1*T6 + 11*T1^2*T6 + 
  T2*T3*T6 + 5*T0*T4*T6 + 18*T1*T4*T6 + 31*T4^2*T6 + 20*T3*T5*T6 + 
  19*T2*T6^2 + 23*T5*T6^2 + 5*T2^2*T7 + 18*T0*T3*T7 + 32*T1*T3*T7 + 
  15*T3*T4*T7 + 31*T2*T5*T7 + 12*T5^2*T7 + 11*T0*T6*T7 + 25*T1*T6*T7 + 
  T3*T7^2 + 25*T6*T7^2 + 9*T0*T2*T8 + T1*T2*T8 + 35*T3^2*T8 + 23*T2*T4*T8 + 
  22*T0*T5*T8 + 19*T1*T5*T8 + 20*T4*T5*T8 + 30*T3*T6*T8 + 13*T6^2*T8 + 
  13*T2*T7*T8 + 20*T5*T7*T8 + 15*T0*T8^2 + 20*T1*T8^2 + 15*T4*T8^2 + 
  23*T7*T8^2 + 23*T0^2*T9 + 3*T0*T1*T9 + 25*T1^2*T9 + 36*T2*T3*T9 + 
  25*T0*T4*T9 + 18*T1*T4*T9 + 15*T4^2*T9 + 33*T3*T5*T9 + 5*T2*T6*T9 + 
  7*T5*T6*T9 + 27*T1*T7*T9 + 27*T4*T7*T9 + 8*T7^2*T9 + 21*T3*T8*T9 + 
  5*T6*T8*T9 + 28*T2*T9^2 + 28*T5*T9^2 + 5*T8*T9^2, 
 2*T0^2*T1 + 11*T0*T1^2 + 2*T1^3 + 15*T2^3 + 11*T0*T2*T3 + 33*T3^3 + 
  15*T0^2*T4 + 14*T0*T1*T4 + 34*T1^2*T4 + 6*T2*T3*T4 + 23*T0*T4^2 + 
  3*T1*T4^2 + 10*T4^3 + 22*T2^2*T5 + 12*T1*T3*T5 + 22*T3*T4*T5 + 8*T2*T5^2 + 
  28*T5^3 + 28*T0*T2*T6 + 26*T1*T2*T6 + 32*T2*T4*T6 + 2*T0*T5*T6 + 
  35*T1*T5*T6 + 17*T4*T5*T6 + 28*T3*T6^2 + 8*T6^3 + 26*T0^2*T7 + 
  23*T0*T1*T7 + 20*T1^2*T7 + 12*T2*T3*T7 + 23*T0*T4*T7 + 16*T1*T4*T7 + 
  14*T4^2*T7 + 16*T3*T5*T7 + 21*T2*T6*T7 + 30*T5*T6*T7 + 24*T0*T7^2 + 
  20*T1*T7^2 + 34*T4*T7^2 + 20*T7^3 + 2*T2^2*T8 + 8*T0*T3*T8 + 4*T1*T3*T8 + 
  24*T3*T4*T8 + 30*T2*T5*T8 + 21*T5^2*T8 + 15*T0*T6*T8 + 25*T1*T6*T8 + 
  30*T4*T6*T8 + 20*T3*T7*T8 + 5*T6*T7*T8 + 14*T2*T8^2 + 6*T5*T8^2 + 18*T8^3 + 
  30*T0*T2*T9 + 35*T1*T2*T9 + 28*T3^2*T9 + 32*T2*T4*T9 + 32*T0*T5*T9 + 
  9*T1*T5*T9 + 18*T4*T5*T9 + 7*T3*T6*T9 + 6*T6^2*T9 + 26*T5*T7*T9 + 
  28*T0*T8*T9 + 20*T1*T8*T9 + 9*T4*T8*T9 + 9*T7*T8*T9 + 28*T3*T9^2 + 
  35*T6*T9^2 + 6*T9^3, 10*T0^2*T2 + 25*T0*T1*T2 + 11*T1^2*T2 + 25*T2^2*T3 + 
  35*T0*T3^2 + 29*T1*T3^2 + T0*T2*T4 + 28*T1*T2*T4 + 8*T3^2*T4 + 21*T2*T4^2 + 
  25*T0^2*T5 + 3*T0*T1*T5 + 31*T1^2*T5 + 23*T2*T3*T5 + 36*T0*T4*T5 + 
  5*T1*T4*T5 + 28*T4^2*T5 + 9*T3*T5^2 + 9*T2^2*T6 + 7*T0*T3*T6 + 5*T1*T3*T6 + 
  35*T3*T4*T6 + 21*T2*T5*T6 + 36*T5^2*T6 + 27*T0*T6^2 + 26*T1*T6^2 + 
  8*T4*T6^2 + 16*T0*T2*T7 + 35*T1*T2*T7 + 2*T3^2*T7 + 19*T2*T4*T7 + 
  24*T0*T5*T7 + 31*T1*T5*T7 + T4*T5*T7 + T3*T6*T7 + 36*T6^2*T7 + 8*T2*T7^2 + 
  15*T5*T7^2 + 36*T0^2*T8 + 22*T0*T1*T8 + 20*T1^2*T8 + 5*T2*T3*T8 + 
  33*T0*T4*T8 + 33*T1*T4*T8 + 11*T4^2*T8 + 24*T3*T5*T8 + 6*T2*T6*T8 + 
  33*T5*T6*T8 + 3*T0*T7*T8 + 30*T1*T7*T8 + 4*T4*T7*T8 + 7*T7^2*T8 + 
  9*T3*T8^2 + 36*T6*T8^2 + 14*T2^2*T9 + 15*T0*T3*T9 + 34*T1*T3*T9 + 
  15*T3*T4*T9 + 3*T2*T5*T9 + 11*T5^2*T9 + 19*T0*T6*T9 + 3*T1*T6*T9 + 
  30*T4*T6*T9 + 16*T3*T7*T9 + 12*T6*T7*T9 + 32*T2*T8*T9 + 2*T5*T8*T9 + 
  22*T8^2*T9 + 18*T0*T9^2 + 22*T1*T9^2 + 31*T4*T9^2 + 12*T7*T9^2, 
 5*T0*T2^2 + 25*T1*T2^2 + 25*T0^2*T3 + 12*T0*T1*T3 + 10*T1^2*T3 + 
  11*T2*T3^2 + 13*T2^2*T4 + 24*T0*T3*T4 + 5*T1*T3*T4 + 32*T3*T4^2 + 
  35*T0*T2*T5 + 12*T1*T2*T5 + 23*T3^2*T5 + 36*T2*T4*T5 + 35*T0*T5^2 + 
  11*T1*T5^2 + T4*T5^2 + 26*T0^2*T6 + 14*T0*T1*T6 + 13*T1^2*T6 + 
  25*T2*T3*T6 + 32*T0*T4*T6 + 29*T1*T4*T6 + T4^2*T6 + 3*T3*T5*T6 + 
  26*T2*T6^2 + 16*T5*T6^2 + 2*T2^2*T7 + 20*T0*T3*T7 + 5*T1*T3*T7 + T3*T4*T7 + 
  25*T2*T5*T7 + 19*T5^2*T7 + 21*T0*T6*T7 + 23*T1*T6*T7 + 23*T4*T6*T7 + 
  17*T3*T7^2 + 3*T6*T7^2 + 32*T0*T2*T8 + 29*T1*T2*T8 + 21*T3^2*T8 + 
  18*T2*T4*T8 + 35*T0*T5*T8 + 16*T1*T5*T8 + 26*T4*T5*T8 + 17*T3*T6*T8 + 
  26*T6^2*T8 + 27*T2*T7*T8 + 35*T5*T7*T8 + 12*T0*T8^2 + 18*T1*T8^2 + 
  15*T4*T8^2 + 23*T7*T8^2 + 9*T0^2*T9 + 25*T0*T1*T9 + 33*T1^2*T9 + 
  2*T2*T3*T9 + 35*T1*T4*T9 + 36*T4^2*T9 + 23*T3*T5*T9 + 13*T2*T6*T9 + 
  5*T5*T6*T9 + 7*T0*T7*T9 + 5*T1*T7*T9 + 30*T4*T7*T9 + T7^2*T9 + 9*T3*T8*T9 + 
  11*T6*T8*T9 + 12*T2*T9^2 + 22*T5*T9^2 + 32*T8*T9^2, 
 14*T0^2*T1 + 32*T0*T1^2 + 24*T1^3 + 4*T2^3 + 3*T0*T2*T3 + 15*T1*T2*T3 + 
  13*T3^3 + 10*T0^2*T4 + 8*T0*T1*T4 + 21*T1^2*T4 + 32*T2*T3*T4 + 18*T0*T4^2 + 
  25*T1*T4^2 + 15*T4^3 + 31*T2^2*T5 + 16*T0*T3*T5 + 7*T1*T3*T5 + 
  36*T3*T4*T5 + 35*T2*T5^2 + 6*T5^3 + 21*T0*T2*T6 + 33*T1*T2*T6 + 
  35*T3^2*T6 + 2*T2*T4*T6 + 7*T0*T5*T6 + 28*T4*T5*T6 + 17*T3*T6^2 + 2*T6^3 + 
  31*T0^2*T7 + 20*T0*T1*T7 + 27*T1^2*T7 + 33*T2*T3*T7 + 31*T0*T4*T7 + 
  26*T1*T4*T7 + 10*T4^2*T7 + 14*T3*T5*T7 + 16*T2*T6*T7 + 23*T5*T6*T7 + 
  26*T0*T7^2 + 5*T1*T7^2 + 8*T4*T7^2 + 16*T7^3 + 25*T2^2*T8 + 13*T0*T3*T8 + 
  10*T1*T3*T8 + 32*T3*T4*T8 + 24*T2*T5*T8 + 2*T5^2*T8 + 7*T0*T6*T8 + 
  11*T1*T6*T8 + 9*T3*T7*T8 + 14*T6*T7*T8 + 29*T2*T8^2 + 17*T5*T8^2 + 3*T8^3 + 
  21*T0*T2*T9 + 22*T1*T2*T9 + 25*T3^2*T9 + 29*T2*T4*T9 + 34*T0*T5*T9 + 
  14*T1*T5*T9 + 7*T4*T5*T9 + 23*T3*T6*T9 + 5*T6^2*T9 + 5*T2*T7*T9 + 
  7*T5*T7*T9 + 11*T0*T8*T9 + 21*T1*T8*T9 + 19*T4*T8*T9 + 28*T7*T8*T9 + 
  11*T3*T9^2 + 32*T6*T9^2 + 10*T9^3, 23*T0^2*T2 + 29*T0*T1*T2 + 12*T1^2*T2 + 
  22*T2^2*T3 + 34*T0*T3^2 + 32*T1*T3^2 + 5*T0*T2*T4 + 29*T3^2*T4 + 
  17*T2*T4^2 + 35*T0*T1*T5 + 30*T1^2*T5 + 26*T2*T3*T5 + 2*T0*T4*T5 + 
  31*T4^2*T5 + 35*T3*T5^2 + 23*T2^2*T6 + 4*T0*T3*T6 + 19*T1*T3*T6 + 
  T3*T4*T6 + 10*T2*T5*T6 + 16*T5^2*T6 + 27*T0*T6^2 + 22*T1*T6^2 + 
  30*T4*T6^2 + 15*T0*T2*T7 + 22*T1*T2*T7 + 19*T3^2*T7 + 27*T2*T4*T7 + 
  24*T0*T5*T7 + 14*T1*T5*T7 + 26*T4*T5*T7 + 7*T2*T7^2 + 4*T5*T7^2 + 
  32*T0^2*T8 + 28*T0*T1*T8 + 4*T1^2*T8 + 20*T2*T3*T8 + 10*T0*T4*T8 + 
  12*T1*T4*T8 + 32*T4^2*T8 + 28*T3*T5*T8 + 35*T2*T6*T8 + 28*T5*T6*T8 + 
  26*T0*T7*T8 + 2*T1*T7*T8 + 32*T4*T7*T8 + 14*T7^2*T8 + 33*T3*T8^2 + 
  7*T6*T8^2 + 29*T2^2*T9 + 4*T0*T3*T9 + 10*T1*T3*T9 + 12*T3*T4*T9 + 
  8*T2*T5*T9 + 11*T5^2*T9 + 24*T0*T6*T9 + 5*T1*T6*T9 + 30*T4*T6*T9 + 
  34*T3*T7*T9 + 33*T6*T7*T9 + 19*T2*T8*T9 + 5*T5*T8*T9 + 20*T8^2*T9 + 
  13*T0*T9^2 + 17*T4*T9^2 + 17*T7*T9^2, 18*T0*T2^2 + 21*T1*T2^2 + 
  34*T0^2*T3 + 36*T0*T1*T3 + 20*T1^2*T3 + 16*T2*T3^2 + 4*T2^2*T4 + 
  12*T0*T3*T4 + 7*T1*T3*T4 + 36*T3*T4^2 + 25*T0*T2*T5 + 21*T1*T2*T5 + 
  T3^2*T5 + 4*T2*T4*T5 + 10*T0*T5^2 + 2*T1*T5^2 + 5*T4*T5^2 + 15*T0^2*T6 + 
  35*T0*T1*T6 + 29*T1^2*T6 + 2*T2*T3*T6 + 21*T0*T4*T6 + 30*T1*T4*T6 + 
  28*T4^2*T6 + 18*T3*T5*T6 + 2*T2*T6^2 + 35*T5*T6^2 + 4*T2^2*T7 + 
  30*T0*T3*T7 + 5*T1*T3*T7 + 19*T3*T4*T7 + 21*T2*T5*T7 + 13*T5^2*T7 + 
  18*T0*T6*T7 + 24*T1*T6*T7 + 19*T4*T6*T7 + 24*T3*T7^2 + 12*T6*T7^2 + 
  34*T0*T2*T8 + 4*T1*T2*T8 + 16*T3^2*T8 + 13*T2*T4*T8 + 18*T0*T5*T8 + 
  9*T1*T5*T8 + 5*T4*T5*T8 + 15*T3*T6*T8 + 4*T6^2*T8 + 10*T2*T7*T8 + 
  17*T5*T7*T8 + 19*T0*T8^2 + 11*T1*T8^2 + 29*T4*T8^2 + 13*T7*T8^2 + 
  5*T0^2*T9 + 17*T0*T1*T9 + 22*T1^2*T9 + 30*T2*T3*T9 + 32*T0*T4*T9 + 
  20*T1*T4*T9 + 3*T4^2*T9 + 32*T3*T5*T9 + 5*T2*T6*T9 + 27*T5*T6*T9 + 
  36*T0*T7*T9 + 36*T1*T7*T9 + 31*T4*T7*T9 + 9*T7^2*T9 + 7*T3*T8*T9 + 
  3*T6*T8*T9 + 34*T2*T9^2 + 25*T5*T9^2 + 8*T8*T9^2, 
 28*T0^2*T1 + 26*T0*T1^2 + 22*T1^3 + 22*T2^3 + 18*T0*T2*T3 + 20*T1*T2*T3 + 
  19*T3^3 + 22*T0^2*T4 + 4*T0*T1*T4 + 13*T1^2*T4 + 10*T2*T3*T4 + 33*T0*T4^2 + 
  35*T4^3 + 3*T2^2*T5 + 11*T0*T3*T5 + 30*T1*T3*T5 + 12*T3*T4*T5 + 9*T2*T5^2 + 
  5*T5^3 + 4*T0*T2*T6 + 13*T1*T2*T6 + 33*T3^2*T6 + 25*T2*T4*T6 + 
  27*T0*T5*T6 + 4*T1*T5*T6 + 21*T4*T5*T6 + 7*T3*T6^2 + 12*T6^3 + 30*T0^2*T7 + 
  16*T0*T1*T7 + 22*T1^2*T7 + 28*T2*T3*T7 + 33*T0*T4*T7 + T1*T4*T7 + 
  31*T4^2*T7 + 35*T3*T5*T7 + 7*T2*T6*T7 + 29*T5*T6*T7 + T0*T7^2 + 
  32*T1*T7^2 + 12*T4*T7^2 + 35*T7^3 + 35*T2^2*T8 + 18*T0*T3*T8 + 
  15*T1*T3*T8 + 22*T3*T4*T8 + 12*T2*T5*T8 + 36*T5^2*T8 + 19*T0*T6*T8 + 
  11*T1*T6*T8 + 28*T4*T6*T8 + 9*T3*T7*T8 + 9*T6*T7*T8 + 34*T2*T8^2 + 
  28*T5*T8^2 + 11*T8^3 + 6*T0*T2*T9 + 3*T1*T2*T9 + 8*T3^2*T9 + 12*T2*T4*T9 + 
  25*T0*T5*T9 + T1*T5*T9 + 8*T4*T5*T9 + 19*T3*T6*T9 + 32*T6^2*T9 + 
  22*T2*T7*T9 + 6*T5*T7*T9 + 18*T0*T8*T9 + 11*T1*T8*T9 + 8*T4*T8*T9 + 
  20*T7*T8*T9 + 16*T3*T9^2 + 13*T6*T9^2 + 24*T9^3, 
 25*T0^2*T2 + 6*T0*T1*T2 + 27*T1^2*T2 + 6*T2^2*T3 + 24*T0*T3^2 + 25*T1*T3^2 + 
  14*T0*T2*T4 + 19*T3^2*T4 + 19*T2*T4^2 + 13*T0^2*T5 + 3*T0*T1*T5 + 
  6*T2*T3*T5 + 11*T0*T4*T5 + 3*T1*T4*T5 + 29*T4^2*T5 + 9*T3*T5^2 + 
  3*T2^2*T6 + 17*T0*T3*T6 + 9*T1*T3*T6 + 32*T3*T4*T6 + 12*T2*T5*T6 + 
  8*T0*T6^2 + 5*T1*T6^2 + 14*T4*T6^2 + 17*T0*T2*T7 + 20*T1*T2*T7 + 
  22*T3^2*T7 + 23*T2*T4*T7 + 30*T0*T5*T7 + 32*T1*T5*T7 + 14*T4*T5*T7 + 
  32*T3*T6*T7 + 4*T6^2*T7 + 12*T2*T7^2 + 24*T5*T7^2 + 28*T0^2*T8 + 
  29*T0*T1*T8 + 16*T1^2*T8 + 5*T2*T3*T8 + 4*T0*T4*T8 + T1*T4*T8 + 
  26*T4^2*T8 + 30*T3*T5*T8 + 32*T2*T6*T8 + 12*T5*T6*T8 + 21*T0*T7*T8 + 
  3*T1*T7*T8 + 32*T4*T7*T8 + 7*T7^2*T8 + 20*T3*T8^2 + 25*T6*T8^2 + 
  17*T2^2*T9 + 12*T0*T3*T9 + 13*T1*T3*T9 + 14*T3*T4*T9 + 21*T2*T5*T9 + 
  8*T5^2*T9 + 32*T0*T6*T9 + 11*T1*T6*T9 + 8*T4*T6*T9 + 7*T3*T7*T9 + 
  T6*T7*T9 + 30*T2*T8*T9 + 31*T5*T8*T9 + 33*T8^2*T9 + 11*T0*T9^2 + 
  29*T1*T9^2 + 3*T4*T9^2 + 33*T7*T9^2, 13*T0*T2^2 + 12*T1*T2^2 + 14*T0^2*T3 + 
  31*T0*T1*T3 + 6*T1^2*T3 + 27*T2*T3^2 + 22*T2^2*T4 + 12*T0*T3*T4 + 
  21*T1*T3*T4 + 21*T3*T4^2 + 4*T0*T2*T5 + 26*T1*T2*T5 + 10*T3^2*T5 + 
  26*T0*T5^2 + 32*T1*T5^2 + 15*T4*T5^2 + 4*T0^2*T6 + 35*T0*T1*T6 + 
  4*T1^2*T6 + 26*T2*T3*T6 + 29*T0*T4*T6 + 35*T1*T4*T6 + 12*T4^2*T6 + 
  9*T3*T5*T6 + 35*T2*T6^2 + 30*T5*T6^2 + 18*T2^2*T7 + 21*T0*T3*T7 + 
  27*T1*T3*T7 + 17*T3*T4*T7 + 34*T2*T5*T7 + 33*T5^2*T7 + 7*T0*T6*T7 + 
  8*T1*T6*T7 + 12*T4*T6*T7 + 14*T3*T7^2 + 7*T6*T7^2 + 6*T0*T2*T8 + 
  30*T1*T2*T8 + 17*T3^2*T8 + 17*T2*T4*T8 + 17*T0*T5*T8 + T4*T5*T8 + 
  5*T3*T6*T8 + 6*T6^2*T8 + 25*T2*T7*T8 + 31*T5*T7*T8 + 18*T0*T8^2 + 
  29*T1*T8^2 + 32*T4*T8^2 + 6*T7*T8^2 + 19*T0^2*T9 + 28*T0*T1*T9 + 
  21*T1^2*T9 + 13*T2*T3*T9 + 10*T0*T4*T9 + 20*T1*T4*T9 + 33*T4^2*T9 + 
  7*T3*T5*T9 + T2*T6*T9 + 12*T5*T6*T9 + 29*T1*T7*T9 + 3*T4*T7*T9 + 
  11*T7^2*T9 + 11*T6*T8*T9 + 26*T2*T9^2 + 4*T5*T9^2 + 24*T8*T9^2, 
 30*T0^2*T1 + 18*T0*T1^2 + 34*T1^3 + 3*T2^3 + 20*T0*T2*T3 + 18*T1*T2*T3 + 
  10*T3^3 + 30*T0^2*T4 + 17*T0*T1*T4 + 33*T1^2*T4 + 23*T2*T3*T4 + 
  15*T0*T4^2 + 30*T1*T4^2 + 20*T4^3 + 22*T2^2*T5 + 4*T0*T3*T5 + 6*T1*T3*T5 + 
  3*T3*T4*T5 + T2*T5^2 + 31*T5^3 + 6*T0*T2*T6 + T1*T2*T6 + 13*T3^2*T6 + 
  6*T2*T4*T6 + 26*T0*T5*T6 + 35*T1*T5*T6 + 7*T4*T5*T6 + 11*T3*T6^2 + 
  19*T6^3 + 19*T0*T1*T7 + 32*T1^2*T7 + 30*T2*T3*T7 + 36*T0*T4*T7 + 
  32*T1*T4*T7 + T4^2*T7 + 31*T3*T5*T7 + 22*T2*T6*T7 + 31*T5*T6*T7 + 
  12*T0*T7^2 + 18*T1*T7^2 + 15*T4*T7^2 + 28*T7^3 + 21*T2^2*T8 + 15*T0*T3*T8 + 
  12*T1*T3*T8 + 14*T3*T4*T8 + 21*T2*T5*T8 + 34*T5^2*T8 + 4*T0*T6*T8 + 
  18*T1*T6*T8 + 29*T4*T6*T8 + 30*T3*T7*T8 + 36*T6*T7*T8 + 18*T2*T8^2 + 
  30*T5*T8^2 + 14*T8^3 + 32*T0*T2*T9 + 28*T1*T2*T9 + 22*T3^2*T9 + 
  28*T2*T4*T9 + T0*T5*T9 + 36*T1*T5*T9 + 10*T4*T5*T9 + 15*T3*T6*T9 + 
  26*T6^2*T9 + 15*T2*T7*T9 + 8*T5*T7*T9 + 12*T0*T8*T9 + 14*T1*T8*T9 + 
  24*T4*T8*T9 + 26*T7*T8*T9 + 2*T3*T9^2 + 17*T9^3, 
 29*T0^2*T2 + 24*T0*T1*T2 + 26*T1^2*T2 + 6*T2^2*T3 + 23*T0*T3^2 + 4*T1*T3^2 + 
  34*T0*T2*T4 + 12*T1*T2*T4 + 17*T3^2*T4 + 19*T2*T4^2 + 35*T0^2*T5 + 
  T0*T1*T5 + 14*T1^2*T5 + 9*T2*T3*T5 + 6*T0*T4*T5 + 36*T1*T4*T5 + 6*T4^2*T5 + 
  30*T3*T5^2 + 10*T0*T3*T6 + 25*T1*T3*T6 + 32*T3*T4*T6 + 7*T2*T5*T6 + 
  28*T5^2*T6 + 26*T0*T6^2 + 3*T1*T6^2 + 36*T4*T6^2 + 3*T0*T2*T7 + 
  28*T1*T2*T7 + 3*T3^2*T7 + 15*T2*T4*T7 + 33*T0*T5*T7 + 19*T1*T5*T7 + 
  19*T4*T5*T7 + 5*T3*T6*T7 + 21*T6^2*T7 + 34*T2*T7^2 + 5*T5*T7^2 + 
  10*T0^2*T8 + 34*T0*T1*T8 + 22*T2*T3*T8 + 16*T0*T4*T8 + 21*T1*T4*T8 + 
  13*T4^2*T8 + T3*T5*T8 + 12*T2*T6*T8 + 6*T5*T6*T8 + 26*T0*T7*T8 + 
  2*T1*T7*T8 + 7*T4*T7*T8 + 9*T7^2*T8 + 29*T3*T8^2 + 28*T6*T8^2 + 8*T2^2*T9 + 
  13*T0*T3*T9 + 12*T1*T3*T9 + 25*T3*T4*T9 + 4*T2*T5*T9 + 9*T5^2*T9 + 
  18*T0*T6*T9 + 2*T1*T6*T9 + 35*T4*T6*T9 + 8*T3*T7*T9 + 7*T6*T7*T9 + 
  32*T2*T8*T9 + 4*T5*T8*T9 + 33*T8^2*T9 + 31*T0*T9^2 + 21*T1*T9^2 + 
  19*T4*T9^2 + 26*T7*T9^2, 17*T0*T2^2 + 20*T1*T2^2 + 6*T0^2*T3 + 
  14*T0*T1*T3 + 32*T1^2*T3 + 25*T2*T3^2 + 25*T2^2*T4 + 7*T0*T3*T4 + 
  7*T1*T3*T4 + 15*T3*T4^2 + 28*T0*T2*T5 + 12*T1*T2*T5 + 20*T3^2*T5 + 
  20*T2*T4*T5 + 8*T0*T5^2 + 11*T1*T5^2 + 11*T4*T5^2 + 13*T0^2*T6 + 
  4*T0*T1*T6 + 21*T1^2*T6 + 6*T2*T3*T6 + 5*T0*T4*T6 + 33*T1*T4*T6 + 
  11*T4^2*T6 + 13*T3*T5*T6 + 3*T2*T6^2 + 13*T5*T6^2 + 7*T2^2*T7 + 
  36*T0*T3*T7 + 13*T1*T3*T7 + 16*T3*T4*T7 + 36*T2*T5*T7 + 9*T5^2*T7 + 
  8*T0*T6*T7 + 29*T1*T6*T7 + 20*T4*T6*T7 + 2*T3*T7^2 + 13*T6*T7^2 + 
  2*T0*T2*T8 + 2*T1*T2*T8 + 7*T3^2*T8 + 13*T2*T4*T8 + 22*T0*T5*T8 + 
  18*T1*T5*T8 + 24*T4*T5*T8 + 5*T3*T6*T8 + 32*T6^2*T8 + T5*T7*T8 + 
  20*T0*T8^2 + 31*T1*T8^2 + 10*T4*T8^2 + 9*T7*T8^2 + 15*T0^2*T9 + 
  20*T0*T1*T9 + 31*T1^2*T9 + 32*T2*T3*T9 + 6*T0*T4*T9 + 13*T1*T4*T9 + 
  3*T4^2*T9 + 11*T3*T5*T9 + 16*T2*T6*T9 + 17*T5*T6*T9 + 36*T0*T7*T9 + 
  13*T1*T7*T9 + 20*T4*T7*T9 + 22*T7^2*T9 + 10*T3*T8*T9 + 28*T6*T8*T9 + 
  T2*T9^2 + 11*T5*T9^2 + 14*T8*T9^2, 14*T0*T1^2 + 24*T1^3 + 21*T2^3 + 
  19*T0*T2*T3 + 31*T1*T2*T3 + 7*T0^2*T4 + 36*T0*T1*T4 + 26*T1^2*T4 + 
  7*T2*T3*T4 + 2*T0*T4^2 + 11*T1*T4^2 + 20*T4^3 + 33*T2^2*T5 + 10*T0*T3*T5 + 
  14*T1*T3*T5 + 3*T3*T4*T5 + 17*T2*T5^2 + 12*T5^3 + 14*T0*T2*T6 + 
  24*T1*T2*T6 + 9*T3^2*T6 + 18*T2*T4*T6 + 20*T0*T5*T6 + 7*T1*T5*T6 + 
  5*T4*T5*T6 + 28*T6^3 + 4*T0^2*T7 + 11*T0*T1*T7 + 7*T1^2*T7 + 3*T2*T3*T7 + 
  10*T0*T4*T7 + 28*T1*T4*T7 + 35*T4^2*T7 + 15*T3*T5*T7 + 27*T2*T6*T7 + 
  6*T5*T6*T7 + 9*T0*T7^2 + 5*T1*T7^2 + 30*T4*T7^2 + 25*T7^3 + 6*T2^2*T8 + 
  33*T0*T3*T8 + 29*T1*T3*T8 + 24*T3*T4*T8 + 30*T2*T5*T8 + 9*T5^2*T8 + 
  T0*T6*T8 + 2*T1*T6*T8 + 11*T4*T6*T8 + 33*T3*T7*T8 + 35*T6*T7*T8 + 
  28*T2*T8^2 + 11*T5*T8^2 + 27*T8^3 + 7*T0*T2*T9 + 28*T1*T2*T9 + 7*T3^2*T9 + 
  T2*T4*T9 + 20*T0*T5*T9 + 23*T4*T5*T9 + 12*T3*T6*T9 + 16*T6^2*T9 + 
  25*T5*T7*T9 + 16*T0*T8*T9 + 31*T1*T8*T9 + 34*T4*T8*T9 + 13*T7*T8*T9 + 
  2*T3*T9^2 + 8*T6*T9^2 + T9^3, 22*T0^2*T2 + 6*T1^2*T2 + 23*T2^2*T3 + 
  10*T0*T3^2 + 9*T1*T3^2 + 6*T0*T2*T4 + 15*T1*T2*T4 + 9*T3^2*T4 + 9*T2*T4^2 + 
  24*T0^2*T5 + 16*T0*T1*T5 + 24*T1^2*T5 + 12*T2*T3*T5 + 19*T0*T4*T5 + 
  25*T1*T4*T5 + 32*T4^2*T5 + 18*T3*T5^2 + 13*T2^2*T6 + 14*T0*T3*T6 + 
  35*T1*T3*T6 + 32*T3*T4*T6 + 36*T2*T5*T6 + 5*T5^2*T6 + 20*T0*T6^2 + 
  5*T1*T6^2 + 19*T4*T6^2 + T0*T2*T7 + 15*T1*T2*T7 + 23*T3^2*T7 + 
  20*T2*T4*T7 + 30*T0*T5*T7 + 8*T1*T5*T7 + 6*T4*T5*T7 + 33*T3*T6*T7 + 
  22*T6^2*T7 + 22*T2*T7^2 + 11*T5*T7^2 + 12*T0^2*T8 + 26*T0*T1*T8 + 
  6*T1^2*T8 + 21*T2*T3*T8 + 34*T0*T4*T8 + 5*T1*T4*T8 + 3*T4^2*T8 + 
  32*T3*T5*T8 + 5*T2*T6*T8 + 30*T5*T6*T8 + 31*T0*T7*T8 + 35*T1*T7*T8 + 
  34*T4*T7*T8 + 28*T7^2*T8 + 27*T3*T8^2 + 17*T6*T8^2 + 29*T0*T3*T9 + 
  7*T1*T3*T9 + 15*T3*T4*T9 + 27*T2*T5*T9 + 11*T5^2*T9 + 26*T0*T6*T9 + 
  12*T1*T6*T9 + 36*T4*T6*T9 + 10*T3*T7*T9 + 26*T6*T7*T9 + 16*T2*T8*T9 + 
  8*T5*T8*T9 + 31*T8^2*T9 + 23*T0*T9^2 + 14*T1*T9^2 + 31*T4*T9^2 + 
  24*T7*T9^2, 16*T0*T2^2 + 16*T1*T2^2 + 34*T0^2*T3 + 28*T0*T1*T3 + 
  7*T1^2*T3 + 22*T2*T3^2 + 22*T2^2*T4 + 8*T0*T3*T4 + 35*T1*T3*T4 + 
  28*T3*T4^2 + 12*T0*T2*T5 + 14*T1*T2*T5 + 3*T3^2*T5 + 25*T2*T4*T5 + 
  14*T0*T5^2 + 17*T1*T5^2 + 23*T4*T5^2 + 11*T0^2*T6 + 6*T0*T1*T6 + 
  34*T1^2*T6 + 15*T2*T3*T6 + 33*T0*T4*T6 + 6*T4^2*T6 + 25*T3*T5*T6 + 
  2*T2*T6^2 + 24*T5*T6^2 + 34*T2^2*T7 + 28*T0*T3*T7 + 6*T1*T3*T7 + 
  21*T3*T4*T7 + 14*T2*T5*T7 + 20*T5^2*T7 + 15*T0*T6*T7 + 20*T1*T6*T7 + 
  11*T4*T6*T7 + 6*T3*T7^2 + 14*T6*T7^2 + T0*T2*T8 + 12*T1*T2*T8 + 
  16*T3^2*T8 + 25*T2*T4*T8 + 36*T0*T5*T8 + 2*T1*T5*T8 + 2*T4*T5*T8 + 
  17*T3*T6*T8 + 21*T6^2*T8 + 13*T2*T7*T8 + 19*T5*T7*T8 + T0*T8^2 + 
  26*T1*T8^2 + 5*T4*T8^2 + 13*T7*T8^2 + 8*T0^2*T9 + 27*T0*T1*T9 + 
  29*T1^2*T9 + 20*T2*T3*T9 + 22*T0*T4*T9 + 14*T1*T4*T9 + 30*T4^2*T9 + 
  21*T3*T5*T9 + 14*T2*T6*T9 + 36*T5*T6*T9 + 11*T0*T7*T9 + 30*T1*T7*T9 + 
  35*T4*T7*T9 + 12*T7^2*T9 + 8*T3*T8*T9 + 26*T6*T8*T9 + 19*T2*T9^2 + 
  20*T5*T9^2 + T8*T9^2, 9*T0^2*T1 + 10*T0*T1^2 + 14*T1^3 + 22*T2^3 + 
  12*T0*T2*T3 + 7*T1*T2*T3 + 30*T3^3 + 16*T0^2*T4 + 30*T0*T1*T4 + 7*T1^2*T4 + 
  33*T2*T3*T4 + 11*T0*T4^2 + 34*T1*T4^2 + 21*T4^3 + 12*T2^2*T5 + 
  31*T1*T3*T5 + 16*T3*T4*T5 + 14*T2*T5^2 + 35*T5^3 + 17*T0*T2*T6 + 
  27*T1*T2*T6 + 7*T3^2*T6 + 36*T2*T4*T6 + 23*T0*T5*T6 + 10*T1*T5*T6 + 
  9*T4*T5*T6 + 4*T3*T6^2 + 15*T6^3 + 21*T0^2*T7 + 33*T0*T1*T7 + 23*T1^2*T7 + 
  6*T2*T3*T7 + 25*T0*T4*T7 + 33*T1*T4*T7 + 25*T4^2*T7 + 9*T3*T5*T7 + 
  T2*T6*T7 + 20*T5*T6*T7 + 17*T0*T7^2 + T1*T7^2 + 13*T4*T7^2 + 28*T7^3 + 
  T2^2*T8 + 26*T0*T3*T8 + 11*T1*T3*T8 + 28*T3*T4*T8 + 9*T2*T5*T8 + 
  33*T0*T6*T8 + 4*T1*T6*T8 + 13*T4*T6*T8 + 3*T3*T7*T8 + 15*T6*T7*T8 + 
  5*T2*T8^2 + 18*T5*T8^2 + 21*T8^3 + 31*T0*T2*T9 + 10*T1*T2*T9 + 8*T3^2*T9 + 
  18*T2*T4*T9 + 31*T0*T5*T9 + 28*T1*T5*T9 + 28*T4*T5*T9 + T3*T6*T9 + 
  33*T6^2*T9 + 31*T2*T7*T9 + 14*T5*T7*T9 + 30*T0*T8*T9 + 7*T4*T8*T9 + 
  4*T7*T8*T9 + 19*T3*T9^2 + 19*T6*T9^2 + 12*T9^3, 
 29*T0^2*T2 + 34*T0*T1*T2 + 22*T1^2*T2 + 26*T2^2*T3 + 26*T0*T3^2 + 
  18*T0*T2*T4 + 30*T1*T2*T4 + 18*T3^2*T4 + 25*T2*T4^2 + 30*T0^2*T5 + 
  34*T0*T1*T5 + 31*T1^2*T5 + 14*T2*T3*T5 + 21*T0*T4*T5 + 7*T1*T4*T5 + 
  15*T4^2*T5 + 35*T3*T5^2 + 29*T2^2*T6 + 31*T0*T3*T6 + 19*T1*T3*T6 + 
  15*T3*T4*T6 + 32*T2*T5*T6 + 28*T5^2*T6 + 3*T1*T6^2 + 14*T4*T6^2 + 
  25*T0*T2*T7 + 19*T1*T2*T7 + 12*T3^2*T7 + 16*T0*T5*T7 + 25*T1*T5*T7 + 
  19*T4*T5*T7 + 35*T3*T6*T7 + 20*T6^2*T7 + 18*T2*T7^2 + 14*T5*T7^2 + 
  23*T0^2*T8 + 36*T0*T1*T8 + 19*T1^2*T8 + 13*T2*T3*T8 + 32*T0*T4*T8 + 
  6*T1*T4*T8 + 29*T4^2*T8 + 14*T3*T5*T8 + 6*T2*T6*T8 + 5*T5*T6*T8 + 
  36*T0*T7*T8 + 22*T1*T7*T8 + 23*T4*T7*T8 + 23*T7^2*T8 + 36*T3*T8^2 + 
  17*T6*T8^2 + 17*T2^2*T9 + 15*T0*T3*T9 + 22*T1*T3*T9 + 14*T3*T4*T9 + 
  20*T2*T5*T9 + 22*T5^2*T9 + 9*T0*T6*T9 + 28*T1*T6*T9 + 6*T4*T6*T9 + 
  33*T3*T7*T9 + 32*T6*T7*T9 + 3*T2*T8*T9 + 6*T5*T8*T9 + 10*T8^2*T9 + 
  11*T0*T9^2 + 33*T1*T9^2 + 16*T4*T9^2 + 15*T7*T9^2, 
 29*T0*T2^2 + 29*T0^2*T3 + 24*T0*T1*T3 + 16*T1^2*T3 + 6*T2*T3^2 + 
  19*T2^2*T4 + 7*T1*T3*T4 + 3*T3*T4^2 + 19*T0*T2*T5 + 25*T1*T2*T5 + 
  27*T3^2*T5 + 8*T2*T4*T5 + 35*T0*T5^2 + 15*T1*T5^2 + 28*T4*T5^2 + 
  7*T0^2*T6 + 4*T0*T1*T6 + 24*T1^2*T6 + 35*T2*T3*T6 + 29*T0*T4*T6 + 
  19*T1*T4*T6 + 24*T4^2*T6 + 25*T3*T5*T6 + 20*T2*T6^2 + 22*T2^2*T7 + 
  18*T0*T3*T7 + 28*T1*T3*T7 + 7*T3*T4*T7 + 17*T2*T5*T7 + 24*T0*T6*T7 + 
  13*T1*T6*T7 + 10*T4*T6*T7 + 35*T3*T7^2 + 18*T6*T7^2 + 29*T0*T2*T8 + 
  22*T1*T2*T8 + 30*T3^2*T8 + 12*T2*T4*T8 + 24*T0*T5*T8 + 7*T1*T5*T8 + 
  14*T4*T5*T8 + 13*T3*T6*T8 + 32*T6^2*T8 + 29*T2*T7*T8 + 33*T5*T7*T8 + 
  17*T0*T8^2 + 13*T1*T8^2 + 6*T4*T8^2 + 3*T7*T8^2 + 12*T0*T1*T9 + 
  25*T1^2*T9 + 36*T2*T3*T9 + 12*T0*T4*T9 + 21*T1*T4*T9 + 4*T4^2*T9 + 
  5*T3*T5*T9 + 31*T2*T6*T9 + 5*T5*T6*T9 + 30*T0*T7*T9 + 5*T4*T7*T9 + 
  30*T7^2*T9 + 25*T3*T8*T9 + 35*T6*T8*T9 + 27*T2*T9^2 + 9*T5*T9^2 + 
  6*T8*T9^2, 16*T0^2*T1 + 29*T0*T1^2 + 7*T1^3 + 21*T2^3 + 8*T0*T2*T3 + 
  9*T1*T2*T3 + 26*T3^3 + 5*T0^2*T4 + 28*T0*T1*T4 + 19*T1^2*T4 + 10*T2*T3*T4 + 
  17*T0*T4^2 + 7*T1*T4^2 + 12*T4^3 + 16*T2^2*T5 + 15*T0*T3*T5 + 12*T1*T3*T5 + 
  8*T3*T4*T5 + 17*T2*T5^2 + 9*T5^3 + 11*T0*T2*T6 + 7*T1*T2*T6 + 27*T3^2*T6 + 
  27*T2*T4*T6 + 23*T0*T5*T6 + 34*T1*T5*T6 + 24*T3*T6^2 + 29*T6^3 + 
  33*T0^2*T7 + 10*T0*T1*T7 + 4*T1^2*T7 + 19*T0*T4*T7 + 17*T4^2*T7 + 
  21*T3*T5*T7 + 33*T2*T6*T7 + 5*T5*T6*T7 + 18*T0*T7^2 + 18*T4*T7^2 + 
  8*T2^2*T8 + 11*T1*T3*T8 + 11*T3*T4*T8 + 28*T2*T5*T8 + 23*T5^2*T8 + 
  13*T0*T6*T8 + 28*T1*T6*T8 + 7*T4*T6*T8 + 26*T3*T7*T8 + 20*T6*T7*T8 + 
  27*T2*T8^2 + 14*T5*T8^2 + 18*T8^3 + 15*T0*T2*T9 + 6*T1*T2*T9 + 30*T3^2*T9 + 
  15*T2*T4*T9 + 23*T0*T5*T9 + 22*T1*T5*T9 + 18*T4*T5*T9 + 32*T3*T6*T9 + 
  28*T6^2*T9 + 30*T2*T7*T9 + 29*T5*T7*T9 + 18*T0*T8*T9 + 28*T1*T8*T9 + 
  8*T4*T8*T9 + 20*T7*T8*T9 + 30*T3*T9^2 + 3*T6*T9^2 + 30*T9^3, 
 24*T0^2*T2 + 16*T0*T1*T2 + 18*T1^2*T2 + 28*T2^2*T3 + 32*T0*T3^2 + 
  11*T1*T3^2 + 20*T0*T2*T4 + 30*T1*T2*T4 + 34*T3^2*T4 + 11*T2*T4^2 + 
  7*T0^2*T5 + 33*T0*T1*T5 + 25*T1^2*T5 + 35*T2*T3*T5 + T0*T4*T5 + 
  26*T1*T4*T5 + 32*T4^2*T5 + 30*T3*T5^2 + 35*T2^2*T6 + 3*T0*T3*T6 + 
  12*T1*T3*T6 + T3*T4*T6 + 31*T2*T5*T6 + 22*T5^2*T6 + 29*T0*T6^2 + 
  36*T1*T6^2 + 16*T4*T6^2 + 18*T0*T2*T7 + 2*T1*T2*T7 + 12*T3^2*T7 + 
  30*T2*T4*T7 + 16*T0*T5*T7 + 32*T1*T5*T7 + 11*T4*T5*T7 + 25*T3*T6*T7 + 
  10*T6^2*T7 + 36*T2*T7^2 + 26*T5*T7^2 + 26*T0^2*T8 + 17*T0*T1*T8 + 
  15*T1^2*T8 + 25*T2*T3*T8 + 19*T0*T4*T8 + 24*T1*T4*T8 + 30*T4^2*T8 + 
  16*T3*T5*T8 + 8*T2*T6*T8 + 31*T5*T6*T8 + 19*T0*T7*T8 + 16*T1*T7*T8 + 
  26*T4*T7*T8 + 25*T7^2*T8 + 4*T3*T8^2 + 7*T6*T8^2 + 14*T2^2*T9 + 
  22*T0*T3*T9 + T1*T3*T9 + 24*T3*T4*T9 + 4*T2*T5*T9 + 28*T5^2*T9 + 
  33*T0*T6*T9 + 5*T1*T6*T9 + T4*T6*T9 + 26*T6*T7*T9 + 4*T2*T8*T9 + 
  13*T5*T8*T9 + 35*T8^2*T9 + 36*T0*T9^2 + 30*T1*T9^2 + 26*T4*T9^2 + 
  18*T7*T9^2, 12*T0*T2^2 + 32*T1*T2^2 + 16*T0^2*T3 + 29*T0*T1*T3 + 
  35*T1^2*T3 + 32*T2*T3^2 + 22*T2^2*T4 + T0*T3*T4 + 20*T1*T3*T4 + 
  20*T3*T4^2 + 34*T0*T2*T5 + 32*T1*T2*T5 + T3^2*T5 + 15*T2*T4*T5 + 
  25*T0*T5^2 + 34*T1*T5^2 + 17*T4*T5^2 + 27*T0^2*T6 + 25*T0*T1*T6 + 
  14*T1^2*T6 + 20*T2*T3*T6 + 22*T0*T4*T6 + 13*T1*T4*T6 + 15*T4^2*T6 + 
  22*T3*T5*T6 + 20*T2*T6^2 + 27*T5*T6^2 + 19*T2^2*T7 + 22*T0*T3*T7 + 
  3*T3*T4*T7 + 35*T2*T5*T7 + 31*T5^2*T7 + 16*T0*T6*T7 + 34*T4*T6*T7 + 
  36*T3*T7^2 + 19*T6*T7^2 + 30*T0*T2*T8 + 18*T1*T2*T8 + 8*T3^2*T8 + 
  19*T2*T4*T8 + 11*T0*T5*T8 + 10*T1*T5*T8 + 31*T4*T5*T8 + 36*T3*T6*T8 + 
  16*T6^2*T8 + 17*T2*T7*T8 + 28*T5*T7*T8 + 34*T0*T8^2 + 20*T1*T8^2 + 
  27*T4*T8^2 + 36*T7*T8^2 + 5*T0^2*T9 + 28*T0*T1*T9 + 7*T1^2*T9 + 
  33*T2*T3*T9 + 2*T0*T4*T9 + 26*T1*T4*T9 + 34*T4^2*T9 + 28*T3*T5*T9 + 
  26*T2*T6*T9 + 18*T5*T6*T9 + 18*T0*T7*T9 + 30*T1*T7*T9 + 9*T4*T7*T9 + 
  19*T7^2*T9 + 11*T3*T8*T9 + 12*T6*T8*T9 + 19*T2*T9^2 + 34*T8*T9^2, 
 15*T0^2*T1 + T0*T1^2 + 15*T1^3 + 25*T2^3 + 3*T0*T2*T3 + 36*T1*T2*T3 + 
  34*T3^3 + 16*T0^2*T4 + 16*T0*T1*T4 + 30*T1^2*T4 + 21*T2*T3*T4 + 
  35*T0*T4^2 + 7*T1*T4^2 + 36*T4^3 + T2^2*T5 + 4*T0*T3*T5 + 8*T1*T3*T5 + 
  17*T3*T4*T5 + 16*T2*T5^2 + 13*T5^3 + 32*T0*T2*T6 + 25*T1*T2*T6 + 
  6*T3^2*T6 + 18*T2*T4*T6 + 13*T0*T5*T6 + 9*T1*T5*T6 + 21*T4*T5*T6 + 
  28*T3*T6^2 + 8*T6^3 + 2*T0^2*T7 + 27*T0*T1*T7 + 23*T1^2*T7 + 30*T2*T3*T7 + 
  6*T0*T4*T7 + 5*T1*T4*T7 + 19*T4^2*T7 + 4*T3*T5*T7 + 5*T2*T6*T7 + 
  12*T5*T6*T7 + 17*T0*T7^2 + 19*T1*T7^2 + 34*T4*T7^2 + 4*T7^3 + 22*T2^2*T8 + 
  31*T0*T3*T8 + 24*T1*T3*T8 + 21*T3*T4*T8 + 33*T2*T5*T8 + 36*T5^2*T8 + 
  27*T0*T6*T8 + 36*T1*T6*T8 + 20*T4*T6*T8 + 12*T3*T7*T8 + 23*T6*T7*T8 + 
  26*T2*T8^2 + 8*T5*T8^2 + 8*T8^3 + 30*T0*T2*T9 + 3*T1*T2*T9 + T3^2*T9 + 
  33*T2*T4*T9 + 26*T0*T5*T9 + 20*T1*T5*T9 + 16*T4*T5*T9 + 9*T3*T6*T9 + 
  18*T6^2*T9 + T2*T7*T9 + 28*T5*T7*T9 + 12*T0*T8*T9 + 27*T1*T8*T9 + 
  26*T4*T8*T9 + 19*T7*T8*T9 + 31*T3*T9^2 + 33*T6*T9^2 + 19*T9^3, 
 3*T0^2*T2 + 27*T0*T1*T2 + 12*T1^2*T2 + 26*T2^2*T3 + 10*T0*T3^2 + T1*T3^2 + 
  35*T0*T2*T4 + 5*T1*T2*T4 + 6*T3^2*T4 + 21*T2*T4^2 + 9*T0^2*T5 + 
  30*T0*T1*T5 + 9*T1^2*T5 + 32*T2*T3*T5 + 2*T0*T4*T5 + 32*T1*T4*T5 + 
  3*T4^2*T5 + 26*T3*T5^2 + 2*T2^2*T6 + 5*T0*T3*T6 + 35*T1*T3*T6 + 
  15*T3*T4*T6 + 32*T2*T5*T6 + 8*T5^2*T6 + 28*T0*T6^2 + 13*T1*T6^2 + 
  33*T4*T6^2 + 4*T0*T2*T7 + 25*T1*T2*T7 + 24*T3^2*T7 + 4*T2*T4*T7 + 
  36*T0*T5*T7 + 36*T1*T5*T7 + 23*T4*T5*T7 + 12*T3*T6*T7 + 20*T6^2*T7 + 
  14*T2*T7^2 + 32*T5*T7^2 + 35*T0^2*T8 + 15*T0*T1*T8 + 9*T1^2*T8 + 
  18*T2*T3*T8 + 30*T0*T4*T8 + 29*T1*T4*T8 + 12*T4^2*T8 + 28*T3*T5*T8 + 
  35*T2*T6*T8 + 18*T5*T6*T8 + 28*T0*T7*T8 + 33*T1*T7*T8 + 6*T4*T7*T8 + 
  12*T7^2*T8 + 19*T3*T8^2 + 25*T6*T8^2 + 24*T2^2*T9 + 21*T0*T3*T9 + 
  16*T1*T3*T9 + 33*T3*T4*T9 + 3*T2*T5*T9 + 7*T5^2*T9 + 7*T0*T6*T9 + 
  29*T1*T6*T9 + 24*T4*T6*T9 + 35*T3*T7*T9 + 28*T6*T7*T9 + T2*T8*T9 + 
  20*T5*T8*T9 + 36*T8^2*T9 + 14*T0*T9^2 + 28*T1*T9^2 + 4*T4*T9^2 + 
  28*T7*T9^2, 19*T0*T2^2 + 35*T1*T2^2 + 8*T0^2*T3 + 28*T0*T1*T3 + 9*T1^2*T3 + 
  33*T2*T3^2 + 26*T2^2*T4 + 7*T0*T3*T4 + 15*T1*T3*T4 + 20*T3*T4^2 + 
  3*T0*T2*T5 + 14*T1*T2*T5 + 10*T3^2*T5 + 10*T2*T4*T5 + 28*T0*T5^2 + 
  21*T1*T5^2 + 25*T4*T5^2 + 6*T0^2*T6 + 35*T0*T1*T6 + 31*T1^2*T6 + 
  36*T2*T3*T6 + 20*T0*T4*T6 + 33*T1*T4*T6 + 6*T4^2*T6 + 34*T3*T5*T6 + 
  7*T2*T6^2 + 35*T5*T6^2 + 10*T2^2*T7 + 14*T0*T3*T7 + 20*T1*T3*T7 + 
  29*T3*T4*T7 + 2*T2*T5*T7 + 17*T5^2*T7 + 24*T0*T6*T7 + 22*T1*T6*T7 + 
  18*T3*T7^2 + 26*T6*T7^2 + 23*T0*T2*T8 + 19*T1*T2*T8 + 12*T3^2*T8 + 
  5*T2*T4*T8 + 10*T0*T5*T8 + 6*T1*T5*T8 + 28*T4*T5*T8 + 32*T3*T6*T8 + 
  15*T6^2*T8 + 36*T2*T7*T8 + 5*T5*T7*T8 + 27*T0*T8^2 + 5*T1*T8^2 + 
  31*T4*T8^2 + 35*T7*T8^2 + 14*T0^2*T9 + 17*T0*T1*T9 + 36*T1^2*T9 + 
  32*T2*T3*T9 + 15*T0*T4*T9 + 5*T1*T4*T9 + 26*T4^2*T9 + 8*T3*T5*T9 + 
  11*T2*T6*T9 + 35*T5*T6*T9 + 7*T0*T7*T9 + 27*T1*T7*T9 + 18*T4*T7*T9 + 
  27*T3*T8*T9 + 35*T6*T8*T9 + 34*T2*T9^2 + T5*T9^2 + 17*T8*T9^2, 
 T0^2*T1 + 8*T0*T1^2 + 34*T1^3 + 14*T2^3 + 21*T0*T2*T3 + 25*T1*T2*T3 + 
  33*T3^3 + 32*T0^2*T4 + 22*T0*T1*T4 + 14*T1^2*T4 + 6*T2*T3*T4 + 24*T0*T4^2 + 
  17*T1*T4^2 + 17*T4^3 + 35*T2^2*T5 + 5*T1*T3*T5 + 11*T3*T4*T5 + 34*T2*T5^2 + 
  34*T5^3 + 12*T0*T2*T6 + 31*T1*T2*T6 + 24*T3^2*T6 + 20*T2*T4*T6 + 
  20*T0*T5*T6 + 10*T1*T5*T6 + 7*T4*T5*T6 + 35*T3*T6^2 + 16*T6^3 + 
  11*T0^2*T7 + 29*T0*T1*T7 + 21*T1^2*T7 + 26*T2*T3*T7 + 11*T0*T4*T7 + 
  11*T1*T4*T7 + 15*T4^2*T7 + 28*T3*T5*T7 + 31*T2*T6*T7 + 34*T5*T6*T7 + 
  T0*T7^2 + 36*T1*T7^2 + T4*T7^2 + 32*T7^3 + 27*T2^2*T8 + 27*T0*T3*T8 + 
  12*T1*T3*T8 + 34*T3*T4*T8 + 32*T2*T5*T8 + 34*T5^2*T8 + 6*T0*T6*T8 + 
  34*T1*T6*T8 + 17*T4*T6*T8 + 10*T3*T7*T8 + 7*T6*T7*T8 + 19*T2*T8^2 + 
  24*T5*T8^2 + 17*T8^3 + 32*T0*T2*T9 + 26*T1*T2*T9 + 7*T3^2*T9 + 
  22*T2*T4*T9 + 34*T0*T5*T9 + 23*T1*T5*T9 + 9*T4*T5*T9 + 17*T3*T6*T9 + 
  22*T6^2*T9 + 11*T2*T7*T9 + 33*T5*T7*T9 + 2*T0*T8*T9 + 24*T1*T8*T9 + 
  8*T4*T8*T9 + 33*T7*T8*T9 + 20*T3*T9^2 + 6*T6*T9^2 + 29*T9^3, 
 35*T0^2*T1 + 22*T0*T1^2 + 23*T1^3 + 9*T2^3 + 17*T0*T2*T3 + 22*T1*T2*T3 + 
  29*T3^3 + 22*T0^2*T4 + 21*T0*T1*T4 + 32*T1^2*T4 + 21*T2*T3*T4 + 
  29*T0*T4^2 + 22*T1*T4^2 + 27*T4^3 + 23*T2^2*T5 + 19*T0*T3*T5 + 
  35*T1*T3*T5 + 25*T3*T4*T5 + 12*T2*T5^2 + 34*T5^3 + 23*T0*T2*T6 + 
  32*T1*T2*T6 + 12*T3^2*T6 + 32*T2*T4*T6 + 28*T0*T5*T6 + 19*T1*T5*T6 + 
  12*T3*T6^2 + 23*T6^3 + 29*T0^2*T7 + 17*T0*T1*T7 + 25*T1^2*T7 + 
  17*T2*T3*T7 + 2*T0*T4*T7 + 5*T1*T4*T7 + 36*T4^2*T7 + 19*T3*T5*T7 + 
  13*T2*T6*T7 + 20*T5*T6*T7 + 4*T0*T7^2 + 10*T1*T7^2 + 16*T4*T7^2 + 8*T7^3 + 
  32*T2^2*T8 + T0*T3*T8 + T1*T3*T8 + 31*T3*T4*T8 + 22*T2*T5*T8 + T5^2*T8 + 
  13*T0*T6*T8 + 11*T1*T6*T8 + 20*T4*T6*T8 + 33*T3*T7*T8 + 15*T6*T7*T8 + 
  34*T2*T8^2 + 31*T5*T8^2 + 17*T8^3 + 34*T0*T2*T9 + 16*T1*T2*T9 + 
  19*T3^2*T9 + 22*T2*T4*T9 + T0*T5*T9 + 2*T1*T5*T9 + 6*T4*T5*T9 + 
  16*T3*T6*T9 + 21*T6^2*T9 + 31*T2*T7*T9 + 27*T5*T7*T9 + 19*T0*T8*T9 + 
  21*T1*T8*T9 + 29*T4*T8*T9 + 9*T7*T8*T9 + 2*T3*T9^2 + 5*T6*T9^2 + 17*T9^3, 
 18*T0^3 + 12*T0^2*T1 + 17*T0*T1^2 + 2*T2^3 + 20*T0*T2*T3 + 6*T1*T2*T3 + 
  32*T3^3 + 26*T0^2*T4 + 10*T0*T1*T4 + 28*T1^2*T4 + T2*T3*T4 + 15*T0*T4^2 + 
  17*T1*T4^2 + 22*T4^3 + 3*T2^2*T5 + 5*T0*T3*T5 + 10*T1*T3*T5 + 25*T3*T4*T5 + 
  19*T2*T5^2 + 5*T5^3 + T0*T2*T6 + 33*T1*T2*T6 + 15*T3^2*T6 + 13*T2*T4*T6 + 
  T0*T5*T6 + 33*T1*T5*T6 + 21*T4*T5*T6 + 21*T3*T6^2 + 25*T6^3 + 23*T0^2*T7 + 
  12*T0*T1*T7 + 9*T1^2*T7 + 10*T2*T3*T7 + 35*T0*T4*T7 + 36*T1*T4*T7 + 
  31*T4^2*T7 + 4*T3*T5*T7 + 36*T2*T6*T7 + 11*T5*T6*T7 + 33*T0*T7^2 + 
  2*T1*T7^2 + 19*T4*T7^2 + 36*T7^3 + 28*T2^2*T8 + 24*T0*T3*T8 + 35*T1*T3*T8 + 
  11*T3*T4*T8 + 18*T2*T5*T8 + 34*T5^2*T8 + 4*T0*T6*T8 + 3*T1*T6*T8 + 
  25*T4*T6*T8 + 6*T3*T7*T8 + 17*T6*T7*T8 + 16*T2*T8^2 + 18*T5*T8^2 + 
  12*T8^3 + 6*T0*T2*T9 + 16*T1*T2*T9 + 33*T3^2*T9 + 8*T2*T4*T9 + 
  11*T0*T5*T9 + 35*T1*T5*T9 + 16*T4*T5*T9 + 27*T3*T6*T9 + 25*T6^2*T9 + 
  11*T2*T7*T9 + 34*T5*T7*T9 + 24*T0*T8*T9 + 34*T1*T8*T9 + 11*T4*T8*T9 + 
  35*T7*T8*T9 + 3*T3*T9^2 + 26*T6*T9^2 + 24*T9^3};

I=ideal Rels;
hilbertPolynomial I
ResI = resolution I;
betti ResI

RI=R/I;
X=Proj RI;

KtwistRes=dual ResI;
CanModD=HH^7(dual ResI);
OKpD=sheaf CanModD;
OK = OKpD(-10);
O2K=tensor(OK,OK);

mOK=module OK;
mO2K= module O2K;
hilbertPolynomial(mO2K)
    
Hom(OK,OO_X(1))


==> anc/Verification/W_check_Hilbert.txt <==
FF<rr>:=QuadraticField(-7);
RR<P0, P1, P2, P3, P4, P5, P6, P7, P8, P9, P10, P11, P12, P13, P14, P15, P16, P17, P18, P19>:=PolynomialRing(FF,20,"grevlex");

Gens := [
P0*P10 + P12*P5*(321/160 - (7*rr)/32) + P13*P6*(187/160 - (183*rr)/1120) + 
  P13*P9*(3/80 + rr/560) + P11*P7*(-1/8 + (9*rr)/280) + 
  P12*P8*(143/320 + (229*rr)/2240) + P11*P4*(-79/80 + (219*rr)/560) + 
  P19*P3*(49/8 + (5*rr)/8), P1*P14 + P11*P4*(-57/280 - (3*rr)/40) + 
  P11*P7*(13/560 - rr/80) + P13*P9*(17/560 + (13*rr)/560) + 
  P13*P6*(59/280 + (3*rr)/56) + P12*P8*(-5/28 + (11*rr)/140) + 
  P12*P5*(33/280 + (61*rr)/280) + P19*P3*(-1/2 + rr/2), 
 P1*P17 - P19*P3 + P11*P4*(15/56 - (33*rr)/280) + 
  P13*P6*(17/140 - (3*rr)/140) + P11*P7*(3/140 - rr/140) + 
  P12*P8*(-53/560 - rr/560) + P13*P9*(41/560 + rr/112) + 
  P12*P5*(-109/280 + (39*rr)/280), P15*P2 + P11*P4*(-19/280 - (39*rr)/280) + 
  P11*P7*(9/560 + rr/112) + P12*P8*(-17/560 + (19*rr)/560) + 
  P13*P9*(-31/280 + (13*rr)/280) + P13*P6*(29/280 + (41*rr)/280) + 
  P12*P5*(5/56 + (53*rr)/280) + P19*P3*(-1/2 + rr/2), 
 P18*P2 - P19*P3 + P11*P4*(109/280 - (39*rr)/280) + 
  P12*P8*(-41/560 - rr/112) + P11*P7*(53/560 + rr/560) + 
  P13*P9*(-3/140 + rr/140) + P12*P5*(-17/140 + (3*rr)/140) + 
  P13*P6*(-15/56 + (33*rr)/280), P16*P3 + P11*P4*(-7/40 - (13*rr)/280) + 
  P13*P9*(3/80 + rr/560) + P11*P7*(-1/8 + (9*rr)/280) + 
  P12*P8*(-3/80 + (31*rr)/560) + P13*P6*(3/40 + (33*rr)/280) + 
  P12*P5*(9/40 + rr/8) + P19*P3*(-1/2 + rr/2), 
 P0*P14 + P19*P6*(1/56 - (61*rr)/56) + P16*P6*(-141/28 - rr/4) + 
  P16*P9*(-117/112 - (15*rr)/112) + P19*P9*(19/28 - (3*rr)/28) + 
  P10*P4*(75/56 + rr/56) + P11*P8*(-11/28 + (3*rr)/28) + 
  P11*P5*(2/7 + rr/7) + P10*P7*(267/448 + (65*rr)/448), 
 P0*P17 + (16*P19*P6)/7 + P16*P6*(10/7 - (6*rr)/7) + 
  P16*P9*(-3/14 - (3*rr)/14) + P11*P8*(-9/56 - (5*rr)/56) + 
  P19*P9*(5/14 + rr/14) + P10*P7*(-19/56 + rr/8) + P11*P5*(-3/7 + rr/7) + 
  P10*P4*(-9/28 + (5*rr)/28), P1*P15 + P16*P9*(-75/112 - (3*rr)/16) + 
  P19*P6*(29/56 - (9*rr)/56) + P16*P6*(-57/28 - (3*rr)/28) + 
  P11*P5*(9/56 - (3*rr)/56) + P10*P7*(71/448 - (11*rr)/448) + 
  P11*P8*(-25/224 - (5*rr)/224) + P19*P9*(31/56 - rr/56) + 
  P10*P4*(33/56 + (3*rr)/56), P1*P18 + P16*P6*(5/28 - (9*rr)/28) + 
  P19*P6*(-5/56 - (15*rr)/56) + P16*P9*(39/112 - (15*rr)/112) + 
  P10*P7*(9/448 - (5*rr)/448) + P11*P8*(27/224 - rr/224) + 
  P19*P9*(-1/56 + rr/8) + P11*P5*(11/56 + rr/8) + P10*P4*(-25/56 + (3*rr)/8), 
 P13*P2 + P19*P6*(5/32 - (17*rr)/32) + P11*P5*(5/8 - rr/8) + 
  P16*P6*(-75/16 - rr/16) + P19*P9*(-11/16 - rr/16) + 
  P11*P8*(-5/16 + rr/16) + P16*P9*(39/64 + (21*rr)/64) + 
  P10*P4*(57/32 + (11*rr)/32) + P10*P7*(275/256 + (89*rr)/256), 
 P12*P3 + P16*P6*(7/16 - (75*rr)/16) + P16*P9*(-51/64 - (57*rr)/64) + 
  P11*P5*(-1/8 - (3*rr)/8) + P11*P8*(-7/16 - (5*rr)/16) + 
  P19*P6*(119/32 + (5*rr)/32) + P19*P9*(23/16 + (5*rr)/16) + 
  P10*P7*(-335/256 + (115*rr)/256) + P10*P4*(-5/32 + (17*rr)/32), 
 P0*P15 + P17*P4*(1/56 - (61*rr)/56) + P14*P4*(-141/28 - rr/4) + 
  P14*P7*(-117/112 - (15*rr)/112) + P17*P7*(19/28 - (3*rr)/28) + 
  P10*P5*(75/56 + rr/56) + P12*P9*(-11/28 + (3*rr)/28) + 
  P12*P6*(2/7 + rr/7) + P10*P8*(267/448 + (65*rr)/448), 
 P0*P18 + (16*P17*P4)/7 + P14*P4*(10/7 - (6*rr)/7) + 
  P14*P7*(-3/14 - (3*rr)/14) + P12*P9*(-9/56 - (5*rr)/56) + 
  P17*P7*(5/14 + rr/14) + P10*P8*(-19/56 + rr/8) + P12*P6*(-3/7 + rr/7) + 
  P10*P5*(-9/28 + (5*rr)/28), P1*P13 + P14*P4*(7/16 - (75*rr)/16) + 
  P14*P7*(-51/64 - (57*rr)/64) + P12*P6*(-1/8 - (3*rr)/8) + 
  P12*P9*(-7/16 - (5*rr)/16) + P17*P4*(119/32 + (5*rr)/32) + 
  P17*P7*(23/16 + (5*rr)/16) + P10*P8*(-335/256 + (115*rr)/256) + 
  P10*P5*(-5/32 + (17*rr)/32), P16*P2 + P14*P7*(-75/112 - (3*rr)/16) + 
  P17*P4*(29/56 - (9*rr)/56) + P14*P4*(-57/28 - (3*rr)/28) + 
  P12*P6*(9/56 - (3*rr)/56) + P10*P8*(71/448 - (11*rr)/448) + 
  P12*P9*(-25/224 - (5*rr)/224) + P17*P7*(31/56 - rr/56) + 
  P10*P5*(33/56 + (3*rr)/56), P19*P2 + P14*P4*(5/28 - (9*rr)/28) + 
  P17*P4*(-5/56 - (15*rr)/56) + P14*P7*(39/112 - (15*rr)/112) + 
  P10*P8*(9/448 - (5*rr)/448) + P12*P9*(27/224 - rr/224) + 
  P17*P7*(-1/56 + rr/8) + P12*P6*(11/56 + rr/8) + P10*P5*(-25/56 + (3*rr)/8), 
 P11*P3 + P17*P4*(5/32 - (17*rr)/32) + P12*P6*(5/8 - rr/8) + 
  P14*P4*(-75/16 - rr/16) + P17*P7*(-11/16 - rr/16) + 
  P12*P9*(-5/16 + rr/16) + P14*P7*(39/64 + (21*rr)/64) + 
  P10*P5*(57/32 + (11*rr)/32) + P10*P8*(275/256 + (89*rr)/256), 
 P0*P13 + P18*P7*(-19/32 - (25*rr)/32) + P15*P7*(73/32 - (5*rr)/32) + 
  P17*P8*(-203/32 - rr/32) + P11*P9*(-1/4 + rr/4) + 
  P14*P8*(35/32 + (9*rr)/32) + P11*P6*(1 + rr) + P17*P5*(-29/8 + (9*rr)/8) + 
  P14*P5*(79/8 + (13*rr)/8), P1*P16 + P14*P8*(-3/8 - (13*rr)/56) + 
  P15*P7*(-5/16 - (15*rr)/112) + P11*P6*(-1/16 - (11*rr)/112) + 
  P11*P9*(5/32 - (9*rr)/224) + P17*P5*(3/4 + rr/28) + 
  P17*P8*(5/8 + (3*rr)/56) + P18*P7*(-7/16 + (11*rr)/112) - (4*P14*P5*rr)/7, 
 P1*P19 + P18*P7*(-3/8 - (17*rr)/56) + P14*P5*(4 - rr/7) + 
  P15*P7*(1/8 - rr/56) + P14*P8*(3/4 + rr/28) + P11*P6*(9/8 + (3*rr)/56) + 
  P11*P9*(1/4 + (3*rr)/28) + P17*P8*(-5/4 + (17*rr)/28) + 
  P17*P5*(-1/2 + (15*rr)/14), P12*P2 - P11*P6 + 
  P17*P5*(-59/16 - (17*rr)/16) + P17*P8*(3/8 - (7*rr)/8) + 
  P15*P7*(-3/32 - (9*rr)/32) + P14*P8*(-3/4 - rr/4) + P11*P9*(-1/4 - rr/4) + 
  P18*P7*(3/8 + rr/8) + P14*P5*(-1/16 + (29*rr)/16), 
 P10*P3 + P14*P5*(7/2 - rr/2) + P15*P7*(-7/8 + rr/8) + 
  P11*P9*(9/32 + (5*rr)/32) + P11*P6*(31/16 + (3*rr)/16) + 
  P14*P8*(11/8 + (3*rr)/8) + 2*P17*P5*rr - (P18*P7*rr)/2 + 
  P17*P8*(-2 + (3*rr)/2), P15*P4 + P14*P5*(7/8 - (19*rr)/56) + 
  P18*P7*(-5/64 - (71*rr)/448) + P11*P6*(37/64 - (41*rr)/448) + 
  P14*P8*(13/32 - (9*rr)/224) + P15*P7*(1/64 - (5*rr)/448) + 
  P11*P9*(21/128 + (39*rr)/896) + P17*P8*(1/32 + (99*rr)/224) + 
  P17*P5*(7/16 + (61*rr)/112), P18*P4 + P14*P5*(-1/8 - (3*rr)/56) + 
  P15*P7*(-3/64 - (17*rr)/448) + P11*P9*(-7/128 - (13*rr)/896) + 
  P11*P6*(17/64 - (5*rr)/448) + P18*P7*(31/64 + (5*rr)/448) + 
  P14*P8*(1/32 + (3*rr)/224) + P17*P8*(-3/32 + (23*rr)/224) + 
  P17*P5*(-13/16 + (17*rr)/112), P0*P16 + P18*P5*(1/56 - (61*rr)/56) + 
  P15*P5*(-141/28 - rr/4) + P15*P8*(-117/112 - (15*rr)/112) + 
  P18*P8*(19/28 - (3*rr)/28) + P10*P6*(75/56 + rr/56) + 
  P13*P7*(-11/28 + (3*rr)/28) + P13*P4*(2/7 + rr/7) + 
  P10*P9*(267/448 + (65*rr)/448), P0*P19 + (16*P18*P5)/7 + 
  P15*P5*(10/7 - (6*rr)/7) + P15*P8*(-3/14 - (3*rr)/14) + 
  P13*P7*(-9/56 - (5*rr)/56) + P18*P8*(5/14 + rr/14) + 
  P10*P9*(-19/56 + rr/8) + P13*P4*(-3/7 + rr/7) + P10*P6*(-9/28 + (5*rr)/28), 
 P1*P12 + P18*P5*(5/32 - (17*rr)/32) + P13*P4*(5/8 - rr/8) + 
  P15*P5*(-75/16 - rr/16) + P18*P8*(-11/16 - rr/16) + 
  P13*P7*(-5/16 + rr/16) + P15*P8*(39/64 + (21*rr)/64) + 
  P10*P6*(57/32 + (11*rr)/32) + P10*P9*(275/256 + (89*rr)/256), 
 P11*P2 + P15*P5*(7/16 - (75*rr)/16) + P15*P8*(-51/64 - (57*rr)/64) + 
  P13*P4*(-1/8 - (3*rr)/8) + P13*P7*(-7/16 - (5*rr)/16) + 
  P18*P5*(119/32 + (5*rr)/32) + P18*P8*(23/16 + (5*rr)/16) + 
  P10*P9*(-335/256 + (115*rr)/256) + P10*P6*(-5/32 + (17*rr)/32), 
 P14*P3 + P15*P8*(-75/112 - (3*rr)/16) + P18*P5*(29/56 - (9*rr)/56) + 
  P15*P5*(-57/28 - (3*rr)/28) + P13*P4*(9/56 - (3*rr)/56) + 
  P10*P9*(71/448 - (11*rr)/448) + P13*P7*(-25/224 - (5*rr)/224) + 
  P18*P8*(31/56 - rr/56) + P10*P6*(33/56 + (3*rr)/56), 
 P17*P3 + P15*P5*(5/28 - (9*rr)/28) + P18*P5*(-5/56 - (15*rr)/56) + 
  P15*P8*(39/112 - (15*rr)/112) + P10*P9*(9/448 - (5*rr)/448) + 
  P13*P7*(27/224 - rr/224) + P18*P8*(-1/56 + rr/8) + P13*P4*(11/56 + rr/8) + 
  P10*P6*(-25/56 + (3*rr)/8), P0*P12 + P14*P6*(-23/8 - (21*rr)/8) + 
  P17*P6*(57/8 - (5*rr)/8) + P16*P7*(-17/32 - (19*rr)/32) + 
  P19*P7*(47/32 - (19*rr)/32) + P13*P5*(-1/2 - rr/2) + 
  P14*P9*(49/32 - (13*rr)/32) + P13*P8*(-3/8 - (3*rr)/8) + 
  P17*P9*(7/32 - (11*rr)/32), P1*P11 + P14*P6*(43/16 - (15*rr)/16) + 
  P13*P5*(1/4 - (3*rr)/4) + P16*P7*(3/32 - (23*rr)/32) + 
  P14*P9*(-1/8 - (3*rr)/8) + P13*P8*(7/16 - (5*rr)/16) + 
  P17*P9*(-3/8 - rr/8) + P17*P6*(17/16 + (3*rr)/16) + 
  P19*P7*(25/8 + (3*rr)/8), P10*P2 + P14*P6*(-91/32 - (15*rr)/32) + 
  P13*P8*(-5/256 - (17*rr)/256) + P14*P9*(-7/8 + rr/8) + 
  P17*P9*(-7/32 + (5*rr)/32) + P19*P7*(-29/32 + (7*rr)/32) + 
  P13*P5*(5/64 + (17*rr)/64) + P16*P7*(1/16 + (5*rr)/16) + 
  P17*P6*(7/32 + (11*rr)/32), P15*P3 + P17*P6*(-13/32 - (79*rr)/224) + 
  P19*P7*(-1/32 - (59*rr)/224) + P16*P7*(-9/16 - (11*rr)/112) + 
  P14*P9*(-3/8 - (5*rr)/56) + P13*P8*(-17/256 + (5*rr)/1792) + 
  P17*P9*(-7/32 + (3*rr)/224) + P13*P5*(-27/64 + (23*rr)/448) + 
  P14*P6*(-23/32 + (67*rr)/224), P18*P3 + P14*P6*(-75/32 - (153*rr)/224) + 
  P17*P6*(55/32 - (67*rr)/224) + P19*P7*(27/32 - (55*rr)/224) + 
  P13*P5*(-15/64 - (101*rr)/448) + P16*P7*(-5/16 - (15*rr)/112) + 
  P13*P8*(-13/256 - (207*rr)/1792) + P14*P9*(-1/8 - (3*rr)/56) + 
  P17*P9*(-3/32 - rr/224), P16*P4 + P14*P9*(1/8 + rr/56) + 
  P17*P9*(-9/32 + (5*rr)/224) + P16*P7*(3/16 + (5*rr)/112) + 
  P13*P8*(25/256 + (83*rr)/1792) + P19*P7*(-19/32 + (23*rr)/224) + 
  P13*P5*(11/64 + (57*rr)/448) + P14*P6*(15/32 + (37*rr)/224) + 
  P17*P6*(-27/32 + (55*rr)/224), P19*P4 + P17*P6*(-13/16 - (15*rr)/112) + 
  P17*P9*(-7/16 - (9*rr)/112) + P13*P5*(-7/32 - (13*rr)/224) + 
  P14*P6*(1/16 - (5*rr)/112) + P19*P7*(5/16 - (5*rr)/112) + 
  P13*P8*(7/128 + (13*rr)/896) - (P16*P7*rr)/28 + (P14*P9*rr)/28, 
 P0*P11 + P19*P5*(-21/8 - (31*rr)/8) + P19*P8*(-25/16 - (43*rr)/16) + 
  P18*P9*(-53/16 + rr/16) + P16*P8*(11/8 + rr/8) + P15*P9*(11/8 + rr/8) + 
  P12*P7*(-1/2 + rr/2) + P15*P6*(35/4 + (9*rr)/4) + 
  P18*P6*(21/8 + (31*rr)/8), P1*P10 + 4*P15*P6 + 
  P19*P8*(-53/16 - (17*rr)/16) + P19*P5*(-7 - rr) + P15*P9*(5/4 + rr/4) + 
  P12*P7*(9/16 + (5*rr)/16) + P16*P8*(-13/16 + (7*rr)/16) + 
  P18*P9*(-5/8 + (7*rr)/8) + P18*P6*(27/4 + (7*rr)/4), 
 P14*P2 + P15*P6*(1/8 - (5*rr)/8) + P18*P6*(1/4 - rr/4) + 
  P15*P9*(-13/32 - (7*rr)/32) + P16*P8*(-7/32 - (5*rr)/32) + 
  P12*P7*(3/16 - rr/16) + P18*P9*(11/32 + rr/32) + 
  P19*P8*(-13/32 + (9*rr)/32) + P19*P5*(1/8 + (3*rr)/8), 
 P17*P2 + P19*P8*(-75/32 - (17*rr)/32) + P19*P5*(-33/8 - (3*rr)/8) + 
  P15*P9*(21/32 - rr/32) + P15*P6*(35/8 + rr/8) + P16*P8*(7/32 + (5*rr)/32) + 
  P12*P7*(7/16 + (3*rr)/16) + P18*P9*(-19/32 + (7*rr)/32) + 
  P18*P6*(13/4 + (3*rr)/4), P13*P3 + P18*P6*(-55/8 - (5*rr)/8) + 
  P18*P9*(-11/128 - (65*rr)/128) + P16*P8*(-29/128 - (55*rr)/128) + 
  P12*P7*(-7/16 - (5*rr)/16) + P15*P9*(-83/128 - (25*rr)/128) + 
  P19*P5*(119/32 + (5*rr)/32) + P19*P8*(277/128 + (31*rr)/128) + 
  P15*P6*(-15/32 + (51*rr)/32), P12*P4 + P15*P6*(-13/32 - (7*rr)/32) + 
  P16*P8*(-17/128 - (19*rr)/128) + P12*P7*(-3/16 - rr/16) + 
  P15*P9*(13/128 + (7*rr)/128) + P19*P8*(229/128 + (15*rr)/128) + 
  P19*P5*(119/32 + (5*rr)/32) + P18*P9*(-59/128 + (47*rr)/128) + 
  P18*P6*(-51/16 + (7*rr)/16), P16*P5 + 2*P18*P6 + P15*P6*(5/4 - rr/4) + 
  P19*P8*(-19/16 - rr/16) + P15*P9*(5/16 - rr/16) + P16*P8*(3/16 + rr/16) + 
  P12*P7*(5/16 + rr/16) + P18*P9*(1/16 + (3*rr)/16) + P19*P5*(-9/4 + rr/4), 
 P0^2 + P10^2*(-289/322 - (213*rr)/2254) + P11*P17*(9/92 - (139*rr)/4508) + 
  P12*P18*(9/92 - (139*rr)/4508) + P13*P19*(9/92 - (139*rr)/4508) + 
  P11*P14*(871/644 + (1069*rr)/4508) + P12*P15*(871/644 + (1069*rr)/4508) + 
  P13*P16*(871/644 + (1069*rr)/4508), 
 P1*P4 + P11*P14*(17/5152 - (3589*rr)/36064) + 
  P13*P19*(335/1472 - (2557*rr)/72128) + P10^2*(-39/161 + (5*rr)/1127) + 
  P12*P18*(-555/1288 + (103*rr)/9016) + 
  P13*P16*(379/10304 + (1033*rr)/72128) + 
  P11*P17*(1943/5152 + (573*rr)/36064) + 
  P12*P15*(-351/5152 + (4139*rr)/36064), 
 P2*P5 + P12*P15*(17/5152 - (3589*rr)/36064) + 
  P11*P17*(335/1472 - (2557*rr)/72128) + P10^2*(-39/161 + (5*rr)/1127) + 
  P13*P19*(-555/1288 + (103*rr)/9016) + 
  P11*P14*(379/10304 + (1033*rr)/72128) + 
  P12*P18*(1943/5152 + (573*rr)/36064) + 
  P13*P16*(-351/5152 + (4139*rr)/36064), 
 P3*P6 + P13*P16*(17/5152 - (3589*rr)/36064) + 
  P12*P18*(335/1472 - (2557*rr)/72128) + P10^2*(-39/161 + (5*rr)/1127) + 
  P11*P17*(-555/1288 + (103*rr)/9016) + 
  P12*P15*(379/10304 + (1033*rr)/72128) + 
  P13*P19*(1943/5152 + (573*rr)/36064) + 
  P11*P14*(-351/5152 + (4139*rr)/36064), 
 P1*P7 + P13*P16*(2669/2576 - (10001*rr)/18032) + 
  P12*P15*(-79/161 - (293*rr)/1127) + P12*P18*(1059/1288 - (1215*rr)/9016) + 
  P11*P17*(-2643/2576 - (337*rr)/18032) + P10^2*(36/161 + (52*rr)/1127) + 
  P13*P19*(1037/2576 + (4815*rr)/18032) + 
  P11*P14*(1335/2576 + (7709*rr)/18032), 
 P2*P8 + P11*P14*(2669/2576 - (10001*rr)/18032) + 
  P13*P16*(-79/161 - (293*rr)/1127) + P13*P19*(1059/1288 - (1215*rr)/9016) + 
  P12*P18*(-2643/2576 - (337*rr)/18032) + P10^2*(36/161 + (52*rr)/1127) + 
  P11*P17*(1037/2576 + (4815*rr)/18032) + 
  P12*P15*(1335/2576 + (7709*rr)/18032), 
 P3*P9 + P12*P15*(2669/2576 - (10001*rr)/18032) + 
  P11*P14*(-79/161 - (293*rr)/1127) + P11*P17*(1059/1288 - (1215*rr)/9016) + 
  P13*P19*(-2643/2576 - (337*rr)/18032) + P10^2*(36/161 + (52*rr)/1127) + 
  P12*P18*(1037/2576 + (4815*rr)/18032) + 
  P13*P16*(1335/2576 + (7709*rr)/18032), P2*P3 + P16^2*(12/7 - (12*rr)/49) + 
  P19^2*(-45/28 - (47*rr)/196) + P10*P14*(-5/7 - (3*rr)/49) + 
  P12*P13*(-23/448 + (67*rr)/3136) + P10*P17*(3/7 + (5*rr)/49) + 
  P11*P15*(59/56 + (73*rr)/392) + P11*P18*(-9/56 + (93*rr)/392) + 
  P16*P19*(17/28 + (251*rr)/196), P0*P4 + P19^2*(9/14 - (29*rr)/98) + 
  P10*P17*(3/14 - (17*rr)/98) + P16*P19*(-1 - (5*rr)/49) + 
  P11*P15*(3/56 - (31*rr)/392) + P12*P13*(23/448 - (67*rr)/3136) + 
  P16^2*(-15/14 + (3*rr)/98) + P11*P18*(-1/7 + (5*rr)/49) + 
  P10*P14*(-1/14 + (27*rr)/98), P1*P5 + P16^2*(3/8 - (57*rr)/392) + 
  P16*P19*(13/28 - (17*rr)/196) + P11*P18*(-65/224 - (11*rr)/1568) + 
  P10*P17*(-2/7 + rr/49) + P12*P13*(43/896 + (409*rr)/6272) + 
  P11*P15*(13/28 + (15*rr)/196) + P19^2*(1/56 + (75*rr)/392) + 
  (5*P10*P14*rr)/49, P6^2 + P10*P17*(-13/28 - (23*rr)/196) + 
  P16^2*(3/7 - (3*rr)/49) + P19^2*(-45/112 - (47*rr)/784) + 
  P11*P15*(23/224 - (67*rr)/1568) + P10*P14*(-1/28 - (3*rr)/196) + 
  P12*P13*(13/256 - (87*rr)/12544) + P11*P18*(-5/28 + (9*rr)/196) + 
  P16*P19*(17/112 + (251*rr)/784), P0*P7 + P16*P19*(41/7 - (45*rr)/49) + 
  P10*P14*(5/7 - (15*rr)/49) + P11*P15*(47/28 - (59*rr)/196) + 
  P11*P18*(5/28 - (9*rr)/196) + P12*P13*(-3/28 + (31*rr)/196) + 
  P10*P17*(1 + (11*rr)/49) + (24*P16^2*rr)/49 + P19^2*(-17/7 + (69*rr)/49), 
 P1*P8 + P19^2*(23/7 - (67*rr)/49) + P16*P19*(-67/7 - (33*rr)/49) + 
  P10*P17*(-6/7 - (26*rr)/49) + P12*P13*(3/448 - (543*rr)/3136) + 
  P11*P15*(-103/56 - (45*rr)/392) + P11*P18*(-1/14 - (11*rr)/98) + 
  P10*P14*(-10/7 + (10*rr)/49) + (96*P16^2*rr)/49, 
 P6*P9 + P11*P18*(-19/112 - (145*rr)/784) + P19^2*(-29/28 + rr/196) + 
  P12*P13*(-23/112 + (67*rr)/784) + P16^2*(27/14 + (9*rr)/98) + 
  P10*P17*(2/7 + (20*rr)/49) + P11*P15*(-19/112 + (367*rr)/784) + 
  P16*P19*(3/28 + (129*rr)/196) + (2*P10*P14*rr)/49, 
 P9^2 + P16^2*(-21/2 - (241*rr)/98) + P16*P19*(74/7 - (114*rr)/49) + 
  P10*P17*(2 - (86*rr)/49) + P11*P15*(23/7 - (67*rr)/49) + 
  P11*P18*(79/56 + (37*rr)/392) + P12*P13*(89/224 + (275*rr)/1568) + 
  P10*P14*(-6/7 + (46*rr)/49) + P19^2*(-53/14 + (281*rr)/98), 
 P1*P3 + P14^2*(12/7 - (12*rr)/49) + P17^2*(-45/28 - (47*rr)/196) + 
  P10*P15*(-5/7 - (3*rr)/49) + P11*P13*(-23/448 + (67*rr)/3136) + 
  P10*P18*(3/7 + (5*rr)/49) + P12*P16*(59/56 + (73*rr)/392) + 
  P12*P19*(-9/56 + (93*rr)/392) + P14*P17*(17/28 + (251*rr)/196), 
 P4^2 + P10*P18*(-13/28 - (23*rr)/196) + P14^2*(3/7 - (3*rr)/49) + 
  P17^2*(-45/112 - (47*rr)/784) + P12*P16*(23/224 - (67*rr)/1568) + 
  P10*P15*(-1/28 - (3*rr)/196) + P11*P13*(13/256 - (87*rr)/12544) + 
  P12*P19*(-5/28 + (9*rr)/196) + P14*P17*(17/112 + (251*rr)/784), 
 P0*P5 + P17^2*(9/14 - (29*rr)/98) + P10*P18*(3/14 - (17*rr)/98) + 
  P14*P17*(-1 - (5*rr)/49) + P12*P16*(3/56 - (31*rr)/392) + 
  P11*P13*(23/448 - (67*rr)/3136) + P14^2*(-15/14 + (3*rr)/98) + 
  P12*P19*(-1/7 + (5*rr)/49) + P10*P15*(-1/14 + (27*rr)/98), 
 P2*P6 + P14^2*(3/8 - (57*rr)/392) + P14*P17*(13/28 - (17*rr)/196) + 
  P12*P19*(-65/224 - (11*rr)/1568) + P10*P18*(-2/7 + rr/49) + 
  P11*P13*(43/896 + (409*rr)/6272) + P12*P16*(13/28 + (15*rr)/196) + 
  P17^2*(1/56 + (75*rr)/392) + (5*P10*P15*rr)/49, 
 P4*P7 + P12*P19*(-19/112 - (145*rr)/784) + P17^2*(-29/28 + rr/196) + 
  P11*P13*(-23/112 + (67*rr)/784) + P14^2*(27/14 + (9*rr)/98) + 
  P10*P18*(2/7 + (20*rr)/49) + P12*P16*(-19/112 + (367*rr)/784) + 
  P14*P17*(3/28 + (129*rr)/196) + (2*P10*P15*rr)/49, 
 P7^2 + P14^2*(-21/2 - (241*rr)/98) + P14*P17*(74/7 - (114*rr)/49) + 
  P10*P18*(2 - (86*rr)/49) + P12*P16*(23/7 - (67*rr)/49) + 
  P12*P19*(79/56 + (37*rr)/392) + P11*P13*(89/224 + (275*rr)/1568) + 
  P10*P15*(-6/7 + (46*rr)/49) + P17^2*(-53/14 + (281*rr)/98), 
 P0*P8 + P14*P17*(41/7 - (45*rr)/49) + P10*P15*(5/7 - (15*rr)/49) + 
  P12*P16*(47/28 - (59*rr)/196) + P12*P19*(5/28 - (9*rr)/196) + 
  P11*P13*(-3/28 + (31*rr)/196) + P10*P18*(1 + (11*rr)/49) + 
  (24*P14^2*rr)/49 + P17^2*(-17/7 + (69*rr)/49), 
 P2*P9 + P17^2*(23/7 - (67*rr)/49) + P14*P17*(-67/7 - (33*rr)/49) + 
  P10*P18*(-6/7 - (26*rr)/49) + P11*P13*(3/448 - (543*rr)/3136) + 
  P12*P16*(-103/56 - (45*rr)/392) + P12*P19*(-1/14 - (11*rr)/98) + 
  P10*P15*(-10/7 + (10*rr)/49) + (96*P14^2*rr)/49, 
 P2^2 + P14*P18*(5/8 - (191*rr)/392) + P15*P17*(-53/88 - (1457*rr)/4312) + 
  P11*P16*(285/1232 - (2433*rr)/8624) + P11*P19*(29/308 - (129*rr)/2156) + 
  P12^2*(-127/4928 + (2507*rr)/34496) + P10*P13*(-29/154 + (129*rr)/1078) + 
  P17*P18*(139/616 + (2489*rr)/4312) + P14*P15*(-1249/616 + (2837*rr)/4312), 
 P0*P3 + P14*P18*(1/7 - (53*rr)/49) + P15*P17*(193/77 - (373*rr)/539) + 
  P11*P19*(5/44 - (447*rr)/2156) + P12^2*(95/2464 - (811*rr)/17248) + 
  P10*P13*(3/11 + (31*rr)/539) + P11*P16*(73/308 + (355*rr)/2156) + 
  P17*P18*(157/77 + (127*rr)/539) + P14*P15*(-19/11 + (361*rr)/539), 
 P4*P5 + P17*P18*(-45/1232 - (1839*rr)/8624) + 
  P15*P17*(-849/1232 - (1467*rr)/8624) + 
  P12^2*(119/2816 - (3317*rr)/137984) + P10*P13*(-51/1232 - (113*rr)/8624) + 
  P11*P19*(-327/4928 + (1843*rr)/34496) + 
  P11*P16*(247/4928 + (2397*rr)/34496) + P14*P18*(-81/112 + (69*rr)/784) + 
  P14*P15*(741/1232 + (855*rr)/8624), 
 P1*P6 + P15*P17*(43/616 - (871*rr)/4312) + 
  P11*P16*(-201/2464 - (2019*rr)/17248) + P14*P18*(37/56 - (41*rr)/392) + 
  P11*P19*(843/2464 - (1031*rr)/17248) + P10*P13*(67/308 - (31*rr)/2156) + 
  P14*P15*(-823/616 - (29*rr)/4312) + P12^2*(-95/9856 + (811*rr)/68992) + 
  P17*P18*(-37/88 + (1055*rr)/4312), 
 P5*P7 + P10*P13*(31/308 - (235*rr)/2156) + 
  P11*P16*(31/308 - (235*rr)/2156) + P14*P18*(1/8 + (13*rr)/392) + 
  P12^2*(3/176 + (295*rr)/8624) + P11*P19*(279/1232 + (701*rr)/8624) + 
  P14*P15*(-257/616 + (1653*rr)/4312) + 
  P17*P18*(-1341/616 + (2081*rr)/4312) + P15*P17*(71/88 + (2523*rr)/4312), 
 P4*P8 + P14*P18*(-2 - (50*rr)/49) + P15*P17*(12/11 - (228*rr)/539) + 
  P11*P19*(191/2464 - (5899*rr)/17248) + 
  P11*P16*(-1559/2464 - (445*rr)/17248) + P10*P13*(27/154 - (23*rr)/1078) + 
  P12^2*(95/9856 - (811*rr)/68992) + P17*P18*(185/77 + (51*rr)/539) + 
  P14*P15*(-124/77 + (148*rr)/539), 
 P7*P8 + P11*P16*(265/308 - (1373*rr)/2156) + 
  P14*P15*(237/154 - (241*rr)/1078) + P10*P13*(-41/77 + (61*rr)/539) + 
  P12^2*(-285/2464 + (2433*rr)/17248) + P17*P18*(-755/154 + (239*rr)/1078) + 
  P11*P19*(19/154 + (401*rr)/1078) + P15*P17*(-377/154 + (621*rr)/1078) + 
  P14*P18*(65/14 + (171*rr)/98), P1*P9 + P17*P18*(617/308 - (317*rr)/2156) + 
  P12^2*(201/4928 - (3613*rr)/34496) + P11*P19*(723/1232 - (303*rr)/8624) + 
  P10*P13*(51/308 + (113*rr)/2156) + P14*P18*(-51/28 + (15*rr)/196) + 
  P11*P16*(-423/1232 + (1299*rr)/8624) + P14*P15*(177/44 + (1917*rr)/2156) + 
  P15*P17*(-603/308 + (2391*rr)/2156), P1*P2 + P15^2*(12/7 - (12*rr)/49) + 
  P18^2*(-45/28 - (47*rr)/196) + P10*P16*(-5/7 - (3*rr)/49) + 
  P11*P12*(-23/448 + (67*rr)/3136) + P10*P19*(3/7 + (5*rr)/49) + 
  P13*P14*(59/56 + (73*rr)/392) + P13*P17*(-9/56 + (93*rr)/392) + 
  P15*P18*(17/28 + (251*rr)/196), P3*P4 + P15^2*(3/8 - (57*rr)/392) + 
  P15*P18*(13/28 - (17*rr)/196) + P13*P17*(-65/224 - (11*rr)/1568) + 
  P10*P19*(-2/7 + rr/49) + P11*P12*(43/896 + (409*rr)/6272) + 
  P13*P14*(13/28 + (15*rr)/196) + P18^2*(1/56 + (75*rr)/392) + 
  (5*P10*P16*rr)/49, P5^2 + P10*P19*(-13/28 - (23*rr)/196) + 
  P15^2*(3/7 - (3*rr)/49) + P18^2*(-45/112 - (47*rr)/784) + 
  P13*P14*(23/224 - (67*rr)/1568) + P10*P16*(-1/28 - (3*rr)/196) + 
  P11*P12*(13/256 - (87*rr)/12544) + P13*P17*(-5/28 + (9*rr)/196) + 
  P15*P18*(17/112 + (251*rr)/784), P0*P6 + P18^2*(9/14 - (29*rr)/98) + 
  P10*P19*(3/14 - (17*rr)/98) + P15*P18*(-1 - (5*rr)/49) + 
  P13*P14*(3/56 - (31*rr)/392) + P11*P12*(23/448 - (67*rr)/3136) + 
  P15^2*(-15/14 + (3*rr)/98) + P13*P17*(-1/7 + (5*rr)/49) + 
  P10*P16*(-1/14 + (27*rr)/98), P3*P7 + P18^2*(23/7 - (67*rr)/49) + 
  P15*P18*(-67/7 - (33*rr)/49) + P10*P19*(-6/7 - (26*rr)/49) + 
  P11*P12*(3/448 - (543*rr)/3136) + P13*P14*(-103/56 - (45*rr)/392) + 
  P13*P17*(-1/14 - (11*rr)/98) + P10*P16*(-10/7 + (10*rr)/49) + 
  (96*P15^2*rr)/49, P5*P8 + P13*P17*(-19/112 - (145*rr)/784) + 
  P18^2*(-29/28 + rr/196) + P11*P12*(-23/112 + (67*rr)/784) + 
  P15^2*(27/14 + (9*rr)/98) + P10*P19*(2/7 + (20*rr)/49) + 
  P13*P14*(-19/112 + (367*rr)/784) + P15*P18*(3/28 + (129*rr)/196) + 
  (2*P10*P16*rr)/49, P8^2 + P15^2*(-21/2 - (241*rr)/98) + 
  P15*P18*(74/7 - (114*rr)/49) + P10*P19*(2 - (86*rr)/49) + 
  P13*P14*(23/7 - (67*rr)/49) + P13*P17*(79/56 + (37*rr)/392) + 
  P11*P12*(89/224 + (275*rr)/1568) + P10*P16*(-6/7 + (46*rr)/49) + 
  P18^2*(-53/14 + (281*rr)/98), P0*P9 + P15*P18*(41/7 - (45*rr)/49) + 
  P10*P16*(5/7 - (15*rr)/49) + P13*P14*(47/28 - (59*rr)/196) + 
  P13*P17*(5/28 - (9*rr)/196) + P11*P12*(-3/28 + (31*rr)/196) + 
  P10*P19*(1 + (11*rr)/49) + (24*P15^2*rr)/49 + P18^2*(-17/7 + (69*rr)/49), 
 P1^2 + P16*P17*(5/8 - (191*rr)/392) + P14*P19*(-53/88 - (1457*rr)/4312) + 
  P13*P15*(285/1232 - (2433*rr)/8624) + P13*P18*(29/308 - (129*rr)/2156) + 
  P11^2*(-127/4928 + (2507*rr)/34496) + P10*P12*(-29/154 + (129*rr)/1078) + 
  P17*P19*(139/616 + (2489*rr)/4312) + P14*P16*(-1249/616 + (2837*rr)/4312), 
 P0*P2 + P16*P17*(1/7 - (53*rr)/49) + P14*P19*(193/77 - (373*rr)/539) + 
  P13*P18*(5/44 - (447*rr)/2156) + P11^2*(95/2464 - (811*rr)/17248) + 
  P10*P12*(3/11 + (31*rr)/539) + P13*P15*(73/308 + (355*rr)/2156) + 
  P17*P19*(157/77 + (127*rr)/539) + P14*P16*(-19/11 + (361*rr)/539), 
 P3*P5 + P14*P19*(43/616 - (871*rr)/4312) + 
  P13*P15*(-201/2464 - (2019*rr)/17248) + P16*P17*(37/56 - (41*rr)/392) + 
  P13*P18*(843/2464 - (1031*rr)/17248) + P10*P12*(67/308 - (31*rr)/2156) + 
  P14*P16*(-823/616 - (29*rr)/4312) + P11^2*(-95/9856 + (811*rr)/68992) + 
  P17*P19*(-37/88 + (1055*rr)/4312), 
 P4*P6 + P17*P19*(-45/1232 - (1839*rr)/8624) + 
  P14*P19*(-849/1232 - (1467*rr)/8624) + 
  P11^2*(119/2816 - (3317*rr)/137984) + P10*P12*(-51/1232 - (113*rr)/8624) + 
  P13*P18*(-327/4928 + (1843*rr)/34496) + 
  P13*P15*(247/4928 + (2397*rr)/34496) + P16*P17*(-81/112 + (69*rr)/784) + 
  P14*P16*(741/1232 + (855*rr)/8624), P6*P7 + P16*P17*(-2 - (50*rr)/49) + 
  P14*P19*(12/11 - (228*rr)/539) + P13*P18*(191/2464 - (5899*rr)/17248) + 
  P13*P15*(-1559/2464 - (445*rr)/17248) + P10*P12*(27/154 - (23*rr)/1078) + 
  P11^2*(95/9856 - (811*rr)/68992) + P17*P19*(185/77 + (51*rr)/539) + 
  P14*P16*(-124/77 + (148*rr)/539), 
 P3*P8 + P17*P19*(617/308 - (317*rr)/2156) + 
  P11^2*(201/4928 - (3613*rr)/34496) + P13*P18*(723/1232 - (303*rr)/8624) + 
  P10*P12*(51/308 + (113*rr)/2156) + P16*P17*(-51/28 + (15*rr)/196) + 
  P13*P15*(-423/1232 + (1299*rr)/8624) + P14*P16*(177/44 + (1917*rr)/2156) + 
  P14*P19*(-603/308 + (2391*rr)/2156), 
 P4*P9 + P10*P12*(31/308 - (235*rr)/2156) + 
  P13*P15*(31/308 - (235*rr)/2156) + P16*P17*(1/8 + (13*rr)/392) + 
  P11^2*(3/176 + (295*rr)/8624) + P13*P18*(279/1232 + (701*rr)/8624) + 
  P14*P16*(-257/616 + (1653*rr)/4312) + 
  P17*P19*(-1341/616 + (2081*rr)/4312) + P14*P19*(71/88 + (2523*rr)/4312), 
 P7*P9 + P13*P15*(265/308 - (1373*rr)/2156) + 
  P14*P16*(237/154 - (241*rr)/1078) + P10*P12*(-41/77 + (61*rr)/539) + 
  P11^2*(-285/2464 + (2433*rr)/17248) + P17*P19*(-755/154 + (239*rr)/1078) + 
  P13*P18*(19/154 + (401*rr)/1078) + P14*P19*(-377/154 + (621*rr)/1078) + 
  P16*P17*(65/14 + (171*rr)/98), P0*P1 + P15*P19*(1/7 - (53*rr)/49) + 
  P16*P18*(193/77 - (373*rr)/539) + P12*P17*(5/44 - (447*rr)/2156) + 
  P13^2*(95/2464 - (811*rr)/17248) + P10*P11*(3/11 + (31*rr)/539) + 
  P12*P14*(73/308 + (355*rr)/2156) + P18*P19*(157/77 + (127*rr)/539) + 
  P15*P16*(-19/11 + (361*rr)/539), P3^2 + P15*P19*(5/8 - (191*rr)/392) + 
  P16*P18*(-53/88 - (1457*rr)/4312) + P12*P14*(285/1232 - (2433*rr)/8624) + 
  P12*P17*(29/308 - (129*rr)/2156) + P13^2*(-127/4928 + (2507*rr)/34496) + 
  P10*P11*(-29/154 + (129*rr)/1078) + P18*P19*(139/616 + (2489*rr)/4312) + 
  P15*P16*(-1249/616 + (2837*rr)/4312), 
 P2*P4 + P16*P18*(43/616 - (871*rr)/4312) + 
  P12*P14*(-201/2464 - (2019*rr)/17248) + P15*P19*(37/56 - (41*rr)/392) + 
  P12*P17*(843/2464 - (1031*rr)/17248) + P10*P11*(67/308 - (31*rr)/2156) + 
  P15*P16*(-823/616 - (29*rr)/4312) + P13^2*(-95/9856 + (811*rr)/68992) + 
  P18*P19*(-37/88 + (1055*rr)/4312), 
 P5*P6 + P18*P19*(-45/1232 - (1839*rr)/8624) + 
  P16*P18*(-849/1232 - (1467*rr)/8624) + 
  P13^2*(119/2816 - (3317*rr)/137984) + P10*P11*(-51/1232 - (113*rr)/8624) + 
  P12*P17*(-327/4928 + (1843*rr)/34496) + 
  P12*P14*(247/4928 + (2397*rr)/34496) + P15*P19*(-81/112 + (69*rr)/784) + 
  P15*P16*(741/1232 + (855*rr)/8624), 
 P2*P7 + P18*P19*(617/308 - (317*rr)/2156) + 
  P13^2*(201/4928 - (3613*rr)/34496) + P12*P17*(723/1232 - (303*rr)/8624) + 
  P10*P11*(51/308 + (113*rr)/2156) + P15*P19*(-51/28 + (15*rr)/196) + 
  P12*P14*(-423/1232 + (1299*rr)/8624) + P15*P16*(177/44 + (1917*rr)/2156) + 
  P16*P18*(-603/308 + (2391*rr)/2156), 
 P6*P8 + P10*P11*(31/308 - (235*rr)/2156) + 
  P12*P14*(31/308 - (235*rr)/2156) + P15*P19*(1/8 + (13*rr)/392) + 
  P13^2*(3/176 + (295*rr)/8624) + P12*P17*(279/1232 + (701*rr)/8624) + 
  P15*P16*(-257/616 + (1653*rr)/4312) + 
  P18*P19*(-1341/616 + (2081*rr)/4312) + P16*P18*(71/88 + (2523*rr)/4312), 
 P5*P9 + P15*P19*(-2 - (50*rr)/49) + P16*P18*(12/11 - (228*rr)/539) + 
  P12*P17*(191/2464 - (5899*rr)/17248) + 
  P12*P14*(-1559/2464 - (445*rr)/17248) + P10*P11*(27/154 - (23*rr)/1078) + 
  P13^2*(95/9856 - (811*rr)/68992) + P18*P19*(185/77 + (51*rr)/539) + 
  P15*P16*(-124/77 + (148*rr)/539), 
 P8*P9 + P12*P14*(265/308 - (1373*rr)/2156) + 
  P15*P16*(237/154 - (241*rr)/1078) + P10*P11*(-41/77 + (61*rr)/539) + 
  P13^2*(-285/2464 + (2433*rr)/17248) + P18*P19*(-755/154 + (239*rr)/1078) + 
  P12*P17*(19/154 + (401*rr)/1078) + P16*P18*(-377/154 + (621*rr)/1078) + 
  P15*P19*(65/14 + (171*rr)/98)
];

I := Ideal(Gens);
HilbertPolynomial(I);

==> anc/Verification/Z_singular_Hilbert.txt <==
FF<rr>:=QuadraticField(-7);
RR<Z0, Z1, Z2, Z3, Z4, Z5, Z6, Z7, Z8, Z9, Z10, Z11, Z12>:=PolynomialRing(FF,13,"grevlex");

Gens := [
(-49625/390224 + (66625*rr)/390224)*Z0^3 - Z1^2*Z12 + 
  (-43/16 - rr/16)*Z10*Z11*Z12 - Z10*Z2^2 - Z11*Z3^2 + Z5^2*Z7 + Z6^2*Z8 + 
  Z4^2*Z9 + (43/16 + rr/16)*Z7*Z8*Z9, 
 (162375/780448 + (12375*rr)/780448)*Z0^3 + (1/4 + rr/4)*Z1^2*Z12 + 
  (3/4 + (3*rr)/4)*Z10*Z11*Z12 + (1/4 + rr/4)*Z10*Z2^2 + 
  (1/4 + rr/4)*Z11*Z3^2 + Z4*Z5*Z6 + (1/16 - (5*rr)/16)*Z7*Z8*Z9, 
 (95625/780448 - (20875*rr)/780448)*Z0^3 + (1/4 + rr/4)*Z1^2*Z12 + 
  (5/8 + (3*rr)/8)*Z10*Z11*Z12 + (1/4 + rr/4)*Z10*Z2^2 + Z1*Z2*Z3 + 
  (1/4 + rr/4)*Z11*Z3^2 + (3/16 + rr/16)*Z7*Z8*Z9, 
 (-55/464 - (35*rr)/464)*Z0*Z11*Z2 + (-315/464 - (95*rr)/464)*Z0*Z3*Z6 + 
  (-1/8 - rr/8)*Z11^2*Z7 + Z1*Z6*Z7 + (-55/232 - (35*rr)/232)*Z0*Z5*Z8 + 
  (3/8 - rr/8)*Z10*Z8^2 + (1/8 - (3*rr)/8)*Z1*Z2*Z9 + (Z11*Z3*Z9)/2, 
 (15/464 + (115*rr)/464)*Z0*Z11*Z2 + (1/2 + rr/2)*Z10*Z3*Z4 + 
  (-585/464 + (155*rr)/464)*Z0*Z3*Z6 + (-1/8 + (3*rr)/8)*Z11^2*Z7 + 
  (55/232 + (35*rr)/232)*Z0*Z5*Z8 + Z12*Z6*Z8 + (9/8 - (3*rr)/8)*Z10*Z8^2 + 
  (11/8 - rr/8)*Z1*Z2*Z9 + (-3/4 + rr/4)*Z11*Z3*Z9, 
 (-5/116 + (5*rr)/58)*Z0*Z11*Z2 + (3/4 + rr/4)*Z10*Z3*Z4 + Z12*Z4*Z5 + 
  (15/232 + (115*rr)/232)*Z0*Z3*Z6 + (7/8 + rr/8)*Z11^2*Z7 + 
  (-1/4 - rr/4)*Z10*Z8^2 + (-1/4 - rr/4)*Z1*Z2*Z9 + (3/8 + rr/8)*Z11*Z3*Z9, 
 (-55/464 - (35*rr)/464)*Z0*Z12*Z3 + (-315/464 - (95*rr)/464)*Z0*Z1*Z4 + 
  (Z1*Z12*Z7)/2 + (1/8 - (3*rr)/8)*Z2*Z3*Z7 + (-1/8 - rr/8)*Z12^2*Z8 + 
  Z2*Z4*Z8 + (-55/232 - (35*rr)/232)*Z0*Z6*Z9 + (3/8 - rr/8)*Z11*Z9^2, 
 (15/464 + (115*rr)/464)*Z0*Z12*Z3 + (-585/464 + (155*rr)/464)*Z0*Z1*Z4 + 
  (1/2 + rr/2)*Z1*Z11*Z5 + (-3/4 + rr/4)*Z1*Z12*Z7 + (11/8 - rr/8)*Z2*Z3*Z7 + 
  (-1/8 + (3*rr)/8)*Z12^2*Z8 + Z10*Z4*Z9 + (55/232 + (35*rr)/232)*Z0*Z6*Z9 + 
  (9/8 - (3*rr)/8)*Z11*Z9^2, (-5/116 + (5*rr)/58)*Z0*Z12*Z3 + 
  (15/232 + (115*rr)/232)*Z0*Z1*Z4 + (3/4 + rr/4)*Z1*Z11*Z5 + Z10*Z5*Z6 + 
  (3/8 + rr/8)*Z1*Z12*Z7 + (-1/4 - rr/4)*Z2*Z3*Z7 + (7/8 + rr/8)*Z12^2*Z8 + 
  (-1/4 - rr/4)*Z11*Z9^2, (-55/464 - (35*rr)/464)*Z0*Z1*Z10 + 
  (-315/464 - (95*rr)/464)*Z0*Z2*Z5 + (-55/232 - (35*rr)/232)*Z0*Z4*Z7 + 
  (3/8 - rr/8)*Z12*Z7^2 + (Z10*Z2*Z8)/2 + (1/8 - (3*rr)/8)*Z1*Z3*Z8 + 
  (-1/8 - rr/8)*Z10^2*Z9 + Z3*Z5*Z9, (15/464 + (115*rr)/464)*Z0*Z1*Z10 + 
  (-585/464 + (155*rr)/464)*Z0*Z2*Z5 + (1/2 + rr/2)*Z12*Z2*Z6 + 
  (55/232 + (35*rr)/232)*Z0*Z4*Z7 + Z11*Z5*Z7 + (9/8 - (3*rr)/8)*Z12*Z7^2 + 
  (-3/4 + rr/4)*Z10*Z2*Z8 + (11/8 - rr/8)*Z1*Z3*Z8 + 
  (-1/8 + (3*rr)/8)*Z10^2*Z9, (-5/116 + (5*rr)/58)*Z0*Z1*Z10 + 
  (15/232 + (115*rr)/232)*Z0*Z2*Z5 + (3/4 + rr/4)*Z12*Z2*Z6 + Z11*Z4*Z6 + 
  (-1/4 - rr/4)*Z12*Z7^2 + (3/8 + rr/8)*Z10*Z2*Z8 + (-1/4 - rr/4)*Z1*Z3*Z8 + 
  (7/8 + rr/8)*Z10^2*Z9, (5/29 - (10*rr)/29)*Z0*Z10*Z3 + 
  (-85/232 + (25*rr)/232)*Z0*Z12*Z5 + (-15/8 + (3*rr)/8)*Z12^2*Z6 + 
  (-5/2 - rr/2)*Z2*Z4*Z6 + Z1*Z10*Z7 + (3 - rr)*Z2*Z5*Z7 + Z4*Z7^2 + 
  (1/8 + (3*rr)/8)*Z10*Z12*Z8 - Z3^2*Z8, (5/29 - (10*rr)/29)*Z0*Z1*Z11 + 
  (-15/8 + (3*rr)/8)*Z10^2*Z4 + (-5/2 - rr/2)*Z3*Z4*Z5 + 
  (-85/232 + (25*rr)/232)*Z0*Z10*Z6 + Z11*Z2*Z8 + (3 - rr)*Z3*Z6*Z8 + 
  Z5*Z8^2 - Z1^2*Z9 + (1/8 + (3*rr)/8)*Z10*Z11*Z9, 
 (5/29 - (10*rr)/29)*Z0*Z12*Z2 + (-85/232 + (25*rr)/232)*Z0*Z11*Z4 + 
  (-15/8 + (3*rr)/8)*Z11^2*Z5 + (-5/2 - rr/2)*Z1*Z5*Z6 + 
  (1/8 + (3*rr)/8)*Z11*Z12*Z7 - Z2^2*Z7 + Z12*Z3*Z9 + (3 - rr)*Z1*Z4*Z9 + 
  Z6*Z9^2, (-1/16 - (3*rr)/16)*Z10^2*Z5 + Z3*Z5^2 + 
  (-215/928 - (5*rr)/928)*Z0*Z2*Z8 + (9/32 - (5*rr)/32)*Z11*Z7*Z8 + 
  (45/464 + (55*rr)/464)*Z0*Z10*Z9 + (33/32 + (3*rr)/32)*Z3*Z8*Z9, 
 (-25/6728 + (775*rr)/6728)*Z0^2*Z1 + Z12*Z2*Z4 + (-1/2 - rr/2)*Z11*Z4^2 + 
  (5/58 - (5*rr)/29)*Z0*Z2*Z8 + (-3/4 - rr/4)*Z11*Z7*Z8 + 
  (-65/116 - (15*rr)/116)*Z0*Z10*Z9, (-1/16 - (3*rr)/16)*Z11^2*Z6 + Z1*Z6^2 + 
  (45/464 + (55*rr)/464)*Z0*Z11*Z7 + (-215/928 - (5*rr)/928)*Z0*Z3*Z9 + 
  (33/32 + (3*rr)/32)*Z1*Z7*Z9 + (9/32 - (5*rr)/32)*Z12*Z8*Z9, 
 (-25/6728 + (775*rr)/6728)*Z0^2*Z2 + Z10*Z3*Z5 + (-1/2 - rr/2)*Z12*Z5^2 + 
  (-65/116 - (15*rr)/116)*Z0*Z11*Z7 + (5/58 - (5*rr)/29)*Z0*Z3*Z9 + 
  (-3/4 - rr/4)*Z12*Z8*Z9, (-1/16 - (3*rr)/16)*Z12^2*Z4 + Z2*Z4^2 + 
  (-215/928 - (5*rr)/928)*Z0*Z1*Z7 + (45/464 + (55*rr)/464)*Z0*Z12*Z8 + 
  (33/32 + (3*rr)/32)*Z2*Z7*Z8 + (9/32 - (5*rr)/32)*Z10*Z7*Z9, 
 (-25/6728 + (775*rr)/6728)*Z0^2*Z3 + Z1*Z11*Z6 + (-1/2 - rr/2)*Z10*Z6^2 + 
  (5/58 - (5*rr)/29)*Z0*Z1*Z7 + (-65/116 - (15*rr)/116)*Z0*Z12*Z8 + 
  (-3/4 - rr/4)*Z10*Z7*Z9, (3/4 + rr/4)*Z10*Z12*Z2 + Z1*Z12*Z3 + Z2*Z3^2 + 
  2*Z1^2*Z4 + (11/16 + rr/16)*Z10*Z11*Z4 + (45/464 + (55*rr)/464)*Z0*Z11*Z6 + 
  (11/16 + rr/16)*Z11^2*Z9 + Z1*Z6*Z9, Z1*Z10*Z2 + Z1^2*Z3 + 
  (3/4 + rr/4)*Z10*Z11*Z3 + (45/464 + (55*rr)/464)*Z0*Z12*Z4 + 
  (11/16 + rr/16)*Z11*Z12*Z5 + 2*Z2^2*Z5 + (11/16 + rr/16)*Z12^2*Z7 + 
  Z2*Z4*Z7, (3/4 + rr/4)*Z1*Z11*Z12 + Z1*Z2^2 + Z11*Z2*Z3 + 
  (45/464 + (55*rr)/464)*Z0*Z10*Z5 + (11/16 + rr/16)*Z10*Z12*Z6 + 2*Z3^2*Z6 + 
  (11/16 + rr/16)*Z10^2*Z8 + Z3*Z5*Z8, (-35/928 + (215*rr)/928)*Z0*Z11*Z12 + 
  (-5/58 + (5*rr)/29)*Z0*Z2^2 + (-1/4 + rr/4)*Z4^2*Z5 + Z11*Z2*Z7 + 
  (11/8 + rr/8)*Z3*Z6*Z7 + (-3/4 - rr/4)*Z4*Z6*Z8 + Z5*Z7*Z8, 
 (-35/928 + (215*rr)/928)*Z0*Z10*Z12 + (-5/58 + (5*rr)/29)*Z0*Z3^2 + 
  (-1/4 + rr/4)*Z5^2*Z6 + Z12*Z3*Z8 + (11/8 + rr/8)*Z1*Z4*Z8 + 
  (-3/4 - rr/4)*Z4*Z5*Z9 + Z6*Z8*Z9, (-5/58 + (5*rr)/29)*Z0*Z1^2 + 
  (-35/928 + (215*rr)/928)*Z0*Z10*Z11 + (-1/4 + rr/4)*Z4*Z6^2 + 
  (-3/4 - rr/4)*Z5*Z6*Z7 + Z1*Z10*Z9 + (11/8 + rr/8)*Z2*Z5*Z9 + Z4*Z7*Z9, 
 (-11/8 + rr/8)*Z1^2*Z10 + (-13/16 + rr/16)*Z10^2*Z11 + 
  (835/464 + (215*rr)/464)*Z0*Z3*Z4 + Z6^3 + (11/4 + (3*rr)/4)*Z12*Z3*Z7 + 
  (-3/2 + rr)*Z12*Z4*Z8 + (245/232 - (55*rr)/232)*Z0*Z8^2 + 2*Z6*Z7*Z9 + 
  (-1/4 - (3*rr)/4)*Z2*Z9^2, (-1/8 + (3*rr)/8)*Z1^2*Z10 + 
  (1/4 + rr/4)*Z10^2*Z11 + (395/464 - (65*rr)/464)*Z0*Z3*Z4 + 
  (1/4 + rr/4)*Z11*Z3*Z5 + (7/4 - rr/4)*Z12*Z3*Z7 + Z1*Z4*Z7 + 
  (1/4 + rr/4)*Z12*Z4*Z8 + (-55/232 - (35*rr)/232)*Z0*Z8^2 + 
  (1/4 - rr/4)*Z6*Z7*Z9 - Z2*Z9^2, (3/4 - rr/4)*Z1^2*Z10 + 
  (1/4 - rr/4)*Z10^2*Z11 + (-85/116 + (25*rr)/116)*Z0*Z3*Z4 + Z1*Z2*Z5 + 
  (Z11*Z3*Z5)/2 + (-5/4 + rr/4)*Z12*Z3*Z7 + (-3/4 - rr/4)*Z12*Z4*Z8 + 
  (45/232 + (55*rr)/232)*Z0*Z8^2 + (-1/4 + rr/4)*Z6*Z7*Z9 + Z2*Z9^2, 
 (-13/16 + rr/16)*Z11^2*Z12 + (-11/8 + rr/8)*Z11*Z2^2 + Z4^3 + 
  (835/464 + (215*rr)/464)*Z0*Z1*Z5 + (-1/4 - (3*rr)/4)*Z3*Z7^2 + 
  (11/4 + (3*rr)/4)*Z1*Z10*Z8 + 2*Z4*Z7*Z8 + (-3/2 + rr)*Z10*Z5*Z9 + 
  (245/232 - (55*rr)/232)*Z0*Z9^2, (1/4 + rr/4)*Z11^2*Z12 + 
  (-1/8 + (3*rr)/8)*Z11*Z2^2 + (395/464 - (65*rr)/464)*Z0*Z1*Z5 + 
  (1/4 + rr/4)*Z1*Z12*Z6 - Z3*Z7^2 + (7/4 - rr/4)*Z1*Z10*Z8 + Z2*Z5*Z8 + 
  (1/4 - rr/4)*Z4*Z7*Z8 + (1/4 + rr/4)*Z10*Z5*Z9 + 
  (-55/232 - (35*rr)/232)*Z0*Z9^2, (1/4 - rr/4)*Z11^2*Z12 + 
  (3/4 - rr/4)*Z11*Z2^2 + (-85/116 + (25*rr)/116)*Z0*Z1*Z5 + (Z1*Z12*Z6)/2 + 
  Z2*Z3*Z6 + Z3*Z7^2 + (-5/4 + rr/4)*Z1*Z10*Z8 + (-1/4 + rr/4)*Z4*Z7*Z8 + 
  (-3/4 - rr/4)*Z10*Z5*Z9 + (45/232 + (55*rr)/232)*Z0*Z9^2, 
 (-13/16 + rr/16)*Z10*Z12^2 + (-11/8 + rr/8)*Z12*Z3^2 + Z5^3 + 
  (835/464 + (215*rr)/464)*Z0*Z2*Z6 + (-3/2 + rr)*Z11*Z6*Z7 + 
  (245/232 - (55*rr)/232)*Z0*Z7^2 + (-1/4 - (3*rr)/4)*Z1*Z8^2 + 
  (11/4 + (3*rr)/4)*Z11*Z2*Z9 + 2*Z5*Z8*Z9, (1/4 + rr/4)*Z10*Z12^2 + 
  (-1/8 + (3*rr)/8)*Z12*Z3^2 + (1/4 + rr/4)*Z10*Z2*Z4 + 
  (395/464 - (65*rr)/464)*Z0*Z2*Z6 + (1/4 + rr/4)*Z11*Z6*Z7 + 
  (-55/232 - (35*rr)/232)*Z0*Z7^2 - Z1*Z8^2 + (7/4 - rr/4)*Z11*Z2*Z9 + 
  Z3*Z6*Z9 + (1/4 - rr/4)*Z5*Z8*Z9, (1/4 - rr/4)*Z10*Z12^2 + 
  (3/4 - rr/4)*Z12*Z3^2 + (Z10*Z2*Z4)/2 + Z1*Z3*Z4 + 
  (-85/116 + (25*rr)/116)*Z0*Z2*Z6 + (-3/4 - rr/4)*Z11*Z6*Z7 + 
  (45/232 + (55*rr)/232)*Z0*Z7^2 + Z1*Z8^2 + (-5/4 + rr/4)*Z11*Z2*Z9 + 
  (-1/4 + rr/4)*Z5*Z8*Z9, (-1/2 - rr/2)*Z10*Z4*Z5 + 
  (-5/29 + (10*rr)/29)*Z0*Z5*Z6 + Z12*Z6^2 + (-1/2 + rr/2)*Z1*Z11*Z8 + 
  (3/2 + rr/2)*Z10*Z6*Z8 + (-5/29 + (10*rr)/29)*Z0*Z4*Z9 + 
  (-1/2 + rr/2)*Z11*Z5*Z9 + 2*Z12*Z7*Z9, 
 Z10*Z4^2 + (-5/29 + (10*rr)/29)*Z0*Z4*Z6 + (-1/2 - rr/2)*Z11*Z5*Z6 + 
  (-5/29 + (10*rr)/29)*Z0*Z5*Z7 + (-1/2 + rr/2)*Z12*Z6*Z7 + 2*Z10*Z7*Z8 + 
  (-1/2 + rr/2)*Z12*Z2*Z9 + (3/2 + rr/2)*Z11*Z4*Z9, 
 (-5/29 + (10*rr)/29)*Z0*Z4*Z5 + Z11*Z5^2 + (-1/2 - rr/2)*Z12*Z4*Z6 + 
  (-1/2 + rr/2)*Z10*Z3*Z7 + (3/2 + rr/2)*Z12*Z5*Z7 + 
  (-1/2 + rr/2)*Z10*Z4*Z8 + (-5/29 + (10*rr)/29)*Z0*Z6*Z8 + 2*Z11*Z8*Z9, 
 (-5/12 - rr/12)*Z11^2*Z2 + (5/12 + rr/12)*Z12*Z4^2 + 
  (3/4 + (5*rr)/12)*Z1*Z2*Z6 + (-11/6 + rr/6)*Z11*Z3*Z6 + 
  (-25/116 + (5*rr)/348)*Z0*Z3*Z7 + Z1*Z7^2 + (95/348 - (15*rr)/116)*Z0*Z4*
   Z8 + (-5/12 - rr/12)*Z11*Z5*Z8 + (1/6 - rr/6)*Z12*Z7*Z8, 
 (-5/12 - rr/12)*Z12^2*Z3 + (-11/6 + rr/6)*Z1*Z12*Z4 + 
  (3/4 + (5*rr)/12)*Z2*Z3*Z4 + (5/12 + rr/12)*Z10*Z5^2 + 
  (-25/116 + (5*rr)/348)*Z0*Z1*Z8 + Z2*Z8^2 + (95/348 - (15*rr)/116)*Z0*Z5*
   Z9 + (-5/12 - rr/12)*Z12*Z6*Z9 + (1/6 - rr/6)*Z10*Z8*Z9, 
 (-5/12 - rr/12)*Z1*Z10^2 + (-11/6 + rr/6)*Z10*Z2*Z5 + 
  (3/4 + (5*rr)/12)*Z1*Z3*Z5 + (5/12 + rr/12)*Z11*Z6^2 + 
  (-5/12 - rr/12)*Z10*Z4*Z7 + (95/348 - (15*rr)/116)*Z0*Z6*Z7 + 
  (-25/116 + (5*rr)/348)*Z0*Z2*Z9 + (1/6 - rr/6)*Z11*Z7*Z9 + Z3*Z9^2, 
 (-1/2 + rr/2)*Z1*Z12*Z2 + (-1/2 - rr/2)*Z11*Z12*Z3 + Z2^2*Z3 + 
  (-1/4 - (3*rr)/4)*Z1*Z11*Z4 + (-75/116 + (5*rr)/116)*Z0*Z6^2 + 
  (-1/2 - rr/2)*Z11*Z6*Z9 + (-385/464 + (45*rr)/464)*Z0*Z7*Z9, 
 (-1/2 - rr/2)*Z1*Z10*Z12 + (-1/2 + rr/2)*Z10*Z2*Z3 + Z1*Z3^2 + 
  (-75/116 + (5*rr)/116)*Z0*Z4^2 + (-1/4 - (3*rr)/4)*Z12*Z2*Z5 + 
  (-1/2 - rr/2)*Z12*Z4*Z7 + (-385/464 + (45*rr)/464)*Z0*Z7*Z8, 
 Z1^2*Z2 + (-1/2 - rr/2)*Z10*Z11*Z2 + (-1/2 + rr/2)*Z1*Z11*Z3 + 
  (-75/116 + (5*rr)/116)*Z0*Z5^2 + (-1/4 - (3*rr)/4)*Z10*Z3*Z6 + 
  (-1/2 - rr/2)*Z10*Z5*Z8 + (-385/464 + (45*rr)/464)*Z0*Z8*Z9, 
 (-3/4 + (3*rr)/4)*Z10*Z12*Z4 + (-1/4 + (3*rr)/4)*Z3^2*Z4 + 
  (-5/58 + (5*rr)/29)*Z0*Z12*Z6 + (75/116 - (5*rr)/116)*Z0*Z10*Z8 + Z3*Z8^2 + 
  (3/4 + rr/4)*Z11*Z12*Z9, (-25/6728 + (775*rr)/6728)*Z0^2*Z5 + 
  (-5/58 + (5*rr)/29)*Z0*Z12*Z6 + Z2*Z6*Z7 + (65/116 + (15*rr)/116)*Z0*Z10*
   Z8 + (-3/4 - rr/4)*Z11*Z12*Z9 + (-1/2 - rr/2)*Z2^2*Z9, 
 (-5/58 + (5*rr)/29)*Z0*Z10*Z4 + (-1/4 + (3*rr)/4)*Z1^2*Z5 + 
  (-3/4 + (3*rr)/4)*Z10*Z11*Z5 + (3/4 + rr/4)*Z10*Z12*Z7 + 
  (75/116 - (5*rr)/116)*Z0*Z11*Z9 + Z1*Z9^2, (-5/58 + (5*rr)/29)*Z0*Z10*Z4 + 
  (-25/6728 + (775*rr)/6728)*Z0^2*Z6 + (-3/4 - rr/4)*Z10*Z12*Z7 + 
  (-1/2 - rr/2)*Z3^2*Z7 + Z3*Z4*Z8 + (65/116 + (15*rr)/116)*Z0*Z11*Z9, 
 (-5/58 + (5*rr)/29)*Z0*Z11*Z5 + (-3/4 + (3*rr)/4)*Z11*Z12*Z6 + 
  (-1/4 + (3*rr)/4)*Z2^2*Z6 + (75/116 - (5*rr)/116)*Z0*Z12*Z7 + Z2*Z7^2 + 
  (3/4 + rr/4)*Z10*Z11*Z8, (-25/6728 + (775*rr)/6728)*Z0^2*Z4 + 
  (-5/58 + (5*rr)/29)*Z0*Z11*Z5 + (65/116 + (15*rr)/116)*Z0*Z12*Z7 + 
  (-1/2 - rr/2)*Z1^2*Z8 + (-3/4 - rr/4)*Z10*Z11*Z8 + Z1*Z5*Z9, 
 (-11/16 - rr/16)*Z1*Z10*Z11 + (85/232 - (25*rr)/232)*Z0*Z12^2 + 
  (55/116 + (35*rr)/116)*Z0*Z2*Z4 + (-1/8 - (3*rr)/8)*Z11*Z2*Z5 + 
  (1/8 + (3*rr)/8)*Z10^2*Z6 + (5/8 - rr/8)*Z12*Z2*Z7 + 
  (-7/8 - (5*rr)/8)*Z11*Z4*Z7 + Z5^2*Z8 + (5/8 - rr/8)*Z3*Z4*Z9 + 
  (5/8 - rr/8)*Z8^2*Z9, (3/8 + rr/8)*Z1*Z10*Z11 + 
  (-65/232 - (15*rr)/232)*Z0*Z12^2 + (-35/232 - (75*rr)/232)*Z0*Z2*Z4 + 
  (3/4 + rr/4)*Z11*Z2*Z5 + (1/4 - rr/4)*Z10^2*Z6 + Z3*Z5*Z6 - Z12*Z2*Z7 + 
  (1/2 + rr/2)*Z11*Z4*Z7 + (1/4 + rr/4)*Z3*Z4*Z9, 
 Z1^3 + Z1*Z10*Z11 + (-75/116 + (5*rr)/116)*Z0*Z12^2 + 
  (-205/232 - (25*rr)/232)*Z0*Z2*Z4 + (-1/2 - rr/2)*Z11*Z2*Z5 + 
  (1/4 - rr/4)*Z10^2*Z6 + (-3/4 + (3*rr)/4)*Z12*Z2*Z7 + Z11*Z4*Z7 + 
  (3/4 - rr/4)*Z3*Z4*Z9 + (-1/16 - (3*rr)/16)*Z8^2*Z9, 
 (85/232 - (25*rr)/232)*Z0*Z10^2 + (-11/16 - rr/16)*Z11*Z12*Z2 + 
  (1/8 + (3*rr)/8)*Z11^2*Z4 + (55/116 + (35*rr)/116)*Z0*Z3*Z5 + 
  (-1/8 - (3*rr)/8)*Z12*Z3*Z6 + (5/8 - rr/8)*Z1*Z5*Z7 + 
  (5/8 - rr/8)*Z10*Z3*Z8 + (-7/8 - (5*rr)/8)*Z12*Z5*Z8 + Z6^2*Z9 + 
  (5/8 - rr/8)*Z7*Z9^2, (-65/232 - (15*rr)/232)*Z0*Z10^2 + 
  (3/8 + rr/8)*Z11*Z12*Z2 + (1/4 - rr/4)*Z11^2*Z4 + 
  (-35/232 - (75*rr)/232)*Z0*Z3*Z5 + (3/4 + rr/4)*Z12*Z3*Z6 + Z1*Z4*Z6 + 
  (1/4 + rr/4)*Z1*Z5*Z7 - Z10*Z3*Z8 + (1/2 + rr/2)*Z12*Z5*Z8, 
 (-75/116 + (5*rr)/116)*Z0*Z10^2 + Z11*Z12*Z2 + Z2^3 + 
  (1/4 - rr/4)*Z11^2*Z4 + (-205/232 - (25*rr)/232)*Z0*Z3*Z5 + 
  (-1/2 - rr/2)*Z12*Z3*Z6 + (3/4 - rr/4)*Z1*Z5*Z7 + 
  (-3/4 + (3*rr)/4)*Z10*Z3*Z8 + Z12*Z5*Z8 + (-1/16 - (3*rr)/16)*Z7*Z9^2, 
 (85/232 - (25*rr)/232)*Z0*Z11^2 + (-11/16 - rr/16)*Z10*Z12*Z3 + 
  (-1/8 - (3*rr)/8)*Z1*Z10*Z4 + (1/8 + (3*rr)/8)*Z12^2*Z5 + 
  (55/116 + (35*rr)/116)*Z0*Z1*Z6 + Z4^2*Z7 + (5/8 - rr/8)*Z2*Z6*Z8 + 
  (5/8 - rr/8)*Z7^2*Z8 + (5/8 - rr/8)*Z1*Z11*Z9 + 
  (-7/8 - (5*rr)/8)*Z10*Z6*Z9, (-65/232 - (15*rr)/232)*Z0*Z11^2 + 
  (3/8 + rr/8)*Z10*Z12*Z3 + (3/4 + rr/4)*Z1*Z10*Z4 + (1/4 - rr/4)*Z12^2*Z5 + 
  Z2*Z4*Z5 + (-35/232 - (75*rr)/232)*Z0*Z1*Z6 + (1/4 + rr/4)*Z2*Z6*Z8 - 
  Z1*Z11*Z9 + (1/2 + rr/2)*Z10*Z6*Z9, (-75/116 + (5*rr)/116)*Z0*Z11^2 + 
  Z10*Z12*Z3 + Z3^3 + (-1/2 - rr/2)*Z1*Z10*Z4 + (1/4 - rr/4)*Z12^2*Z5 + 
  (-205/232 - (25*rr)/232)*Z0*Z1*Z6 + (3/4 - rr/4)*Z2*Z6*Z8 + 
  (-1/16 - (3*rr)/16)*Z7^2*Z8 + (-3/4 + (3*rr)/4)*Z1*Z11*Z9 + Z10*Z6*Z9, 
 (65/116 + (15*rr)/116)*Z0*Z10*Z2 + (65/116 + (15*rr)/116)*Z0*Z1*Z3 + 
  (-1/4 + rr/4)*Z1^2*Z7 + (-1/2 + rr/2)*Z10*Z11*Z7 + 
  (-5/4 + rr/4)*Z1*Z12*Z8 + Z2*Z3*Z8 + (-3/4 - rr/4)*Z10*Z3*Z9 + 
  (-3/4 - rr/4)*Z12*Z5*Z9, (65/116 + (15*rr)/116)*Z0*Z1*Z2 + 
  (65/116 + (15*rr)/116)*Z0*Z11*Z3 + (-3/4 - rr/4)*Z1*Z11*Z7 + 
  (-3/4 - rr/4)*Z10*Z6*Z7 + (-1/2 + rr/2)*Z11*Z12*Z8 + 
  (-1/4 + rr/4)*Z2^2*Z8 + (-5/4 + rr/4)*Z10*Z2*Z9 + Z1*Z3*Z9, 
 (65/116 + (15*rr)/116)*Z0*Z1*Z12 + (65/116 + (15*rr)/116)*Z0*Z2*Z3 + 
  Z1*Z2*Z7 + (-5/4 + rr/4)*Z11*Z3*Z7 + (-3/4 - rr/4)*Z12*Z2*Z8 + 
  (-3/4 - rr/4)*Z11*Z4*Z8 + (-1/2 + rr/2)*Z10*Z12*Z9 + (-1/4 + rr/4)*Z3^2*Z9, 
 (3/4 - rr/4)*Z1*Z10*Z5 + (3/2 - rr/2)*Z2*Z5^2 + (3/4 - rr/4)*Z4^2*Z6 + 
  (3/4 - rr/4)*Z4*Z5*Z7 + Z6*Z7*Z8 + (-65/232 - (15*rr)/232)*Z0*Z1*Z9 + 
  (5/8 - rr/8)*Z2*Z8*Z9 + (5/8 - rr/8)*Z10*Z9^2, 
 (3/4 - rr/4)*Z4*Z5^2 + (3/4 - rr/4)*Z11*Z2*Z6 + (3/2 - rr/2)*Z3*Z6^2 + 
  (-65/232 - (15*rr)/232)*Z0*Z2*Z7 + (5/8 - rr/8)*Z11*Z7^2 + 
  (3/4 - rr/4)*Z5*Z6*Z8 + (5/8 - rr/8)*Z3*Z7*Z9 + Z4*Z8*Z9, 
 (3/4 - rr/4)*Z12*Z3*Z4 + (3/2 - rr/2)*Z1*Z4^2 + (3/4 - rr/4)*Z5*Z6^2 + 
  (-65/232 - (15*rr)/232)*Z0*Z3*Z8 + (5/8 - rr/8)*Z1*Z7*Z8 + 
  (5/8 - rr/8)*Z12*Z8^2 + (3/4 - rr/4)*Z4*Z6*Z9 + Z5*Z7*Z9
];

I := Ideal(Gens);
HilbertPolynomial(I);

==> anc/Verification/r11_check_Hilbert.txt <==
FF<rr>:=QuadraticField(-7);
RR<P0, P1, P2, P3, P4, P5, P6, P7, P8, P9, P10, P11, P12, P13, P14, P15, P16, P17, P18, P19>:=PolynomialRing(FF,20,"grevlex");

EqsG5 := [
P0*P10 + P12*P5*(321/160 - (7*rr)/32) + P13*P6*(187/160 - (183*rr)/1120) + 
  P13*P9*(3/80 + rr/560) + P11*P7*(-1/8 + (9*rr)/280) + 
  P12*P8*(143/320 + (229*rr)/2240) + P11*P4*(-79/80 + (219*rr)/560) + 
  P19*P3*(49/8 + (5*rr)/8), P1*P14 + P11*P4*(-57/280 - (3*rr)/40) + 
  P11*P7*(13/560 - rr/80) + P13*P9*(17/560 + (13*rr)/560) + 
  P13*P6*(59/280 + (3*rr)/56) + P12*P8*(-5/28 + (11*rr)/140) + 
  P12*P5*(33/280 + (61*rr)/280) + P19*P3*(-1/2 + rr/2), 
 P1*P17 - P19*P3 + P11*P4*(15/56 - (33*rr)/280) + 
  P13*P6*(17/140 - (3*rr)/140) + P11*P7*(3/140 - rr/140) + 
  P12*P8*(-53/560 - rr/560) + P13*P9*(41/560 + rr/112) + 
  P12*P5*(-109/280 + (39*rr)/280), P15*P2 + P11*P4*(-19/280 - (39*rr)/280) + 
  P11*P7*(9/560 + rr/112) + P12*P8*(-17/560 + (19*rr)/560) + 
  P13*P9*(-31/280 + (13*rr)/280) + P13*P6*(29/280 + (41*rr)/280) + 
  P12*P5*(5/56 + (53*rr)/280) + P19*P3*(-1/2 + rr/2), 
 P18*P2 - P19*P3 + P11*P4*(109/280 - (39*rr)/280) + 
  P12*P8*(-41/560 - rr/112) + P11*P7*(53/560 + rr/560) + 
  P13*P9*(-3/140 + rr/140) + P12*P5*(-17/140 + (3*rr)/140) + 
  P13*P6*(-15/56 + (33*rr)/280), P16*P3 + P11*P4*(-7/40 - (13*rr)/280) + 
  P13*P9*(3/80 + rr/560) + P11*P7*(-1/8 + (9*rr)/280) + 
  P12*P8*(-3/80 + (31*rr)/560) + P13*P6*(3/40 + (33*rr)/280) + 
  P12*P5*(9/40 + rr/8) + P19*P3*(-1/2 + rr/2), 
 P0*P14 + P19*P6*(1/56 - (61*rr)/56) + P16*P6*(-141/28 - rr/4) + 
  P16*P9*(-117/112 - (15*rr)/112) + P19*P9*(19/28 - (3*rr)/28) + 
  P10*P4*(75/56 + rr/56) + P11*P8*(-11/28 + (3*rr)/28) + 
  P11*P5*(2/7 + rr/7) + P10*P7*(267/448 + (65*rr)/448), 
 P0*P17 + (16*P19*P6)/7 + P16*P6*(10/7 - (6*rr)/7) + 
  P16*P9*(-3/14 - (3*rr)/14) + P11*P8*(-9/56 - (5*rr)/56) + 
  P19*P9*(5/14 + rr/14) + P10*P7*(-19/56 + rr/8) + P11*P5*(-3/7 + rr/7) + 
  P10*P4*(-9/28 + (5*rr)/28), P1*P15 + P16*P9*(-75/112 - (3*rr)/16) + 
  P19*P6*(29/56 - (9*rr)/56) + P16*P6*(-57/28 - (3*rr)/28) + 
  P11*P5*(9/56 - (3*rr)/56) + P10*P7*(71/448 - (11*rr)/448) + 
  P11*P8*(-25/224 - (5*rr)/224) + P19*P9*(31/56 - rr/56) + 
  P10*P4*(33/56 + (3*rr)/56), P1*P18 + P16*P6*(5/28 - (9*rr)/28) + 
  P19*P6*(-5/56 - (15*rr)/56) + P16*P9*(39/112 - (15*rr)/112) + 
  P10*P7*(9/448 - (5*rr)/448) + P11*P8*(27/224 - rr/224) + 
  P19*P9*(-1/56 + rr/8) + P11*P5*(11/56 + rr/8) + P10*P4*(-25/56 + (3*rr)/8), 
 P13*P2 + P19*P6*(5/32 - (17*rr)/32) + P11*P5*(5/8 - rr/8) + 
  P16*P6*(-75/16 - rr/16) + P19*P9*(-11/16 - rr/16) + 
  P11*P8*(-5/16 + rr/16) + P16*P9*(39/64 + (21*rr)/64) + 
  P10*P4*(57/32 + (11*rr)/32) + P10*P7*(275/256 + (89*rr)/256), 
 P12*P3 + P16*P6*(7/16 - (75*rr)/16) + P16*P9*(-51/64 - (57*rr)/64) + 
  P11*P5*(-1/8 - (3*rr)/8) + P11*P8*(-7/16 - (5*rr)/16) + 
  P19*P6*(119/32 + (5*rr)/32) + P19*P9*(23/16 + (5*rr)/16) + 
  P10*P7*(-335/256 + (115*rr)/256) + P10*P4*(-5/32 + (17*rr)/32), 
 P0*P15 + P17*P4*(1/56 - (61*rr)/56) + P14*P4*(-141/28 - rr/4) + 
  P14*P7*(-117/112 - (15*rr)/112) + P17*P7*(19/28 - (3*rr)/28) + 
  P10*P5*(75/56 + rr/56) + P12*P9*(-11/28 + (3*rr)/28) + 
  P12*P6*(2/7 + rr/7) + P10*P8*(267/448 + (65*rr)/448), 
 P0*P18 + (16*P17*P4)/7 + P14*P4*(10/7 - (6*rr)/7) + 
  P14*P7*(-3/14 - (3*rr)/14) + P12*P9*(-9/56 - (5*rr)/56) + 
  P17*P7*(5/14 + rr/14) + P10*P8*(-19/56 + rr/8) + P12*P6*(-3/7 + rr/7) + 
  P10*P5*(-9/28 + (5*rr)/28), P16*P2 + P14*P7*(-75/112 - (3*rr)/16) + 
  P17*P4*(29/56 - (9*rr)/56) + P14*P4*(-57/28 - (3*rr)/28) + 
  P12*P6*(9/56 - (3*rr)/56) + P10*P8*(71/448 - (11*rr)/448) + 
  P12*P9*(-25/224 - (5*rr)/224) + P17*P7*(31/56 - rr/56) + 
  P10*P5*(33/56 + (3*rr)/56), P19*P2 + P14*P4*(5/28 - (9*rr)/28) + 
  P17*P4*(-5/56 - (15*rr)/56) + P14*P7*(39/112 - (15*rr)/112) + 
  P10*P8*(9/448 - (5*rr)/448) + P12*P9*(27/224 - rr/224) + 
  P17*P7*(-1/56 + rr/8) + P12*P6*(11/56 + rr/8) + P10*P5*(-25/56 + (3*rr)/8), 
 P11*P3 + P17*P4*(5/32 - (17*rr)/32) + P12*P6*(5/8 - rr/8) + 
  P14*P4*(-75/16 - rr/16) + P17*P7*(-11/16 - rr/16) + 
  P12*P9*(-5/16 + rr/16) + P14*P7*(39/64 + (21*rr)/64) + 
  P10*P5*(57/32 + (11*rr)/32) + P10*P8*(275/256 + (89*rr)/256), 
 P1*P13 + P14*P4*(7/16 - (75*rr)/16) + P14*P7*(-51/64 - (57*rr)/64) + 
  P12*P6*(-1/8 - (3*rr)/8) + P12*P9*(-7/16 - (5*rr)/16) + 
  P17*P4*(119/32 + (5*rr)/32) + P17*P7*(23/16 + (5*rr)/16) + 
  P10*P8*(-335/256 + (115*rr)/256) + P10*P5*(-5/32 + (17*rr)/32), 
 P0*P13 + P18*P7*(-19/32 - (25*rr)/32) + P15*P7*(73/32 - (5*rr)/32) + 
  P17*P8*(-203/32 - rr/32) + P11*P9*(-1/4 + rr/4) + 
  P14*P8*(35/32 + (9*rr)/32) + P11*P6*(1 + rr) + P17*P5*(-29/8 + (9*rr)/8) + 
  P14*P5*(79/8 + (13*rr)/8), P1*P16 + P14*P8*(-3/8 - (13*rr)/56) + 
  P15*P7*(-5/16 - (15*rr)/112) + P11*P6*(-1/16 - (11*rr)/112) + 
  P11*P9*(5/32 - (9*rr)/224) + P17*P5*(3/4 + rr/28) + 
  P17*P8*(5/8 + (3*rr)/56) + P18*P7*(-7/16 + (11*rr)/112) - (4*P14*P5*rr)/7, 
 P1*P19 + P18*P7*(-3/8 - (17*rr)/56) + P14*P5*(4 - rr/7) + 
  P15*P7*(1/8 - rr/56) + P14*P8*(3/4 + rr/28) + P11*P6*(9/8 + (3*rr)/56) + 
  P11*P9*(1/4 + (3*rr)/28) + P17*P8*(-5/4 + (17*rr)/28) + 
  P17*P5*(-1/2 + (15*rr)/14), P12*P2 - P11*P6 + 
  P17*P5*(-59/16 - (17*rr)/16) + P17*P8*(3/8 - (7*rr)/8) + 
  P15*P7*(-3/32 - (9*rr)/32) + P14*P8*(-3/4 - rr/4) + P11*P9*(-1/4 - rr/4) + 
  P18*P7*(3/8 + rr/8) + P14*P5*(-1/16 + (29*rr)/16), 
 P10*P3 + P14*P5*(7/2 - rr/2) + P15*P7*(-7/8 + rr/8) + 
  P11*P9*(9/32 + (5*rr)/32) + P11*P6*(31/16 + (3*rr)/16) + 
  P14*P8*(11/8 + (3*rr)/8) + 2*P17*P5*rr - (P18*P7*rr)/2 + 
  P17*P8*(-2 + (3*rr)/2), P15*P4 + P14*P5*(7/8 - (19*rr)/56) + 
  P18*P7*(-5/64 - (71*rr)/448) + P11*P6*(37/64 - (41*rr)/448) + 
  P14*P8*(13/32 - (9*rr)/224) + P15*P7*(1/64 - (5*rr)/448) + 
  P11*P9*(21/128 + (39*rr)/896) + P17*P8*(1/32 + (99*rr)/224) + 
  P17*P5*(7/16 + (61*rr)/112), P18*P4 + P14*P5*(-1/8 - (3*rr)/56) + 
  P15*P7*(-3/64 - (17*rr)/448) + P11*P9*(-7/128 - (13*rr)/896) + 
  P11*P6*(17/64 - (5*rr)/448) + P18*P7*(31/64 + (5*rr)/448) + 
  P14*P8*(1/32 + (3*rr)/224) + P17*P8*(-3/32 + (23*rr)/224) + 
  P17*P5*(-13/16 + (17*rr)/112), P0*P16 + P18*P5*(1/56 - (61*rr)/56) + 
  P15*P5*(-141/28 - rr/4) + P15*P8*(-117/112 - (15*rr)/112) + 
  P18*P8*(19/28 - (3*rr)/28) + P10*P6*(75/56 + rr/56) + 
  P13*P7*(-11/28 + (3*rr)/28) + P13*P4*(2/7 + rr/7) + 
  P10*P9*(267/448 + (65*rr)/448), P0*P19 + (16*P18*P5)/7 + 
  P15*P5*(10/7 - (6*rr)/7) + P15*P8*(-3/14 - (3*rr)/14) + 
  P13*P7*(-9/56 - (5*rr)/56) + P18*P8*(5/14 + rr/14) + 
  P10*P9*(-19/56 + rr/8) + P13*P4*(-3/7 + rr/7) + P10*P6*(-9/28 + (5*rr)/28), 
 P14*P3 + P15*P8*(-75/112 - (3*rr)/16) + P18*P5*(29/56 - (9*rr)/56) + 
  P15*P5*(-57/28 - (3*rr)/28) + P13*P4*(9/56 - (3*rr)/56) + 
  P10*P9*(71/448 - (11*rr)/448) + P13*P7*(-25/224 - (5*rr)/224) + 
  P18*P8*(31/56 - rr/56) + P10*P6*(33/56 + (3*rr)/56), 
 P17*P3 + P15*P5*(5/28 - (9*rr)/28) + P18*P5*(-5/56 - (15*rr)/56) + 
  P15*P8*(39/112 - (15*rr)/112) + P10*P9*(9/448 - (5*rr)/448) + 
  P13*P7*(27/224 - rr/224) + P18*P8*(-1/56 + rr/8) + P13*P4*(11/56 + rr/8) + 
  P10*P6*(-25/56 + (3*rr)/8), P1*P12 + P18*P5*(5/32 - (17*rr)/32) + 
  P13*P4*(5/8 - rr/8) + P15*P5*(-75/16 - rr/16) + P18*P8*(-11/16 - rr/16) + 
  P13*P7*(-5/16 + rr/16) + P15*P8*(39/64 + (21*rr)/64) + 
  P10*P6*(57/32 + (11*rr)/32) + P10*P9*(275/256 + (89*rr)/256), 
 P11*P2 + P15*P5*(7/16 - (75*rr)/16) + P15*P8*(-51/64 - (57*rr)/64) + 
  P13*P4*(-1/8 - (3*rr)/8) + P13*P7*(-7/16 - (5*rr)/16) + 
  P18*P5*(119/32 + (5*rr)/32) + P18*P8*(23/16 + (5*rr)/16) + 
  P10*P9*(-335/256 + (115*rr)/256) + P10*P6*(-5/32 + (17*rr)/32), 
 P0*P12 + P17*P9*(-19/32 - (25*rr)/32) + P14*P9*(73/32 - (5*rr)/32) + 
  P19*P7*(-203/32 - rr/32) + P13*P8*(-1/4 + rr/4) + 
  P16*P7*(35/32 + (9*rr)/32) + P13*P5*(1 + rr) + P19*P4*(-29/8 + (9*rr)/8) + 
  P16*P4*(79/8 + (13*rr)/8), P15*P3 + P16*P7*(-3/8 - (13*rr)/56) + 
  P14*P9*(-5/16 - (15*rr)/112) + P13*P5*(-1/16 - (11*rr)/112) + 
  P13*P8*(5/32 - (9*rr)/224) + P19*P4*(3/4 + rr/28) + 
  P19*P7*(5/8 + (3*rr)/56) + P17*P9*(-7/16 + (11*rr)/112) - (4*P16*P4*rr)/7, 
 P18*P3 + P17*P9*(-3/8 - (17*rr)/56) + P16*P4*(4 - rr/7) + 
  P14*P9*(1/8 - rr/56) + P16*P7*(3/4 + rr/28) + P13*P5*(9/8 + (3*rr)/56) + 
  P13*P8*(1/4 + (3*rr)/28) + P19*P7*(-5/4 + (17*rr)/28) + 
  P19*P4*(-1/2 + (15*rr)/14), P1*P11 - P13*P5 + 
  P19*P4*(-59/16 - (17*rr)/16) + P19*P7*(3/8 - (7*rr)/8) + 
  P14*P9*(-3/32 - (9*rr)/32) + P16*P7*(-3/4 - rr/4) + P13*P8*(-1/4 - rr/4) + 
  P17*P9*(3/8 + rr/8) + P16*P4*(-1/16 + (29*rr)/16), 
 P10*P2 + P16*P4*(7/2 - rr/2) + P14*P9*(-7/8 + rr/8) + 
  P13*P8*(9/32 + (5*rr)/32) + P13*P5*(31/16 + (3*rr)/16) + 
  P16*P7*(11/8 + (3*rr)/8) + 2*P19*P4*rr - (P17*P9*rr)/2 + 
  P19*P7*(-2 + (3*rr)/2), P14*P6 + P16*P4*(7/8 - (19*rr)/56) + 
  P17*P9*(-5/64 - (71*rr)/448) + P13*P5*(37/64 - (41*rr)/448) + 
  P16*P7*(13/32 - (9*rr)/224) + P14*P9*(1/64 - (5*rr)/448) + 
  P13*P8*(21/128 + (39*rr)/896) + P19*P7*(1/32 + (99*rr)/224) + 
  P19*P4*(7/16 + (61*rr)/112), P17*P6 + P16*P4*(-1/8 - (3*rr)/56) + 
  P14*P9*(-3/64 - (17*rr)/448) + P13*P8*(-7/128 - (13*rr)/896) + 
  P13*P5*(17/64 - (5*rr)/448) + P17*P9*(31/64 + (5*rr)/448) + 
  P16*P7*(1/32 + (3*rr)/224) + P19*P7*(-3/32 + (23*rr)/224) + 
  P19*P4*(-13/16 + (17*rr)/112), P0*P11 + P19*P8*(-19/32 - (25*rr)/32) + 
  P16*P8*(73/32 - (5*rr)/32) + P18*P9*(-203/32 - rr/32) + 
  P12*P7*(-1/4 + rr/4) + P15*P9*(35/32 + (9*rr)/32) + P12*P4*(1 + rr) + 
  P18*P6*(-29/8 + (9*rr)/8) + P15*P6*(79/8 + (13*rr)/8), 
 P14*P2 + P15*P9*(-3/8 - (13*rr)/56) + P16*P8*(-5/16 - (15*rr)/112) + 
  P12*P4*(-1/16 - (11*rr)/112) + P12*P7*(5/32 - (9*rr)/224) + 
  P18*P6*(3/4 + rr/28) + P18*P9*(5/8 + (3*rr)/56) + 
  P19*P8*(-7/16 + (11*rr)/112) - (4*P15*P6*rr)/7, 
 P17*P2 + P19*P8*(-3/8 - (17*rr)/56) + P15*P6*(4 - rr/7) + 
  P16*P8*(1/8 - rr/56) + P15*P9*(3/4 + rr/28) + P12*P4*(9/8 + (3*rr)/56) + 
  P12*P7*(1/4 + (3*rr)/28) + P18*P9*(-5/4 + (17*rr)/28) + 
  P18*P6*(-1/2 + (15*rr)/14), P13*P3 - P12*P4 + 
  P18*P6*(-59/16 - (17*rr)/16) + P18*P9*(3/8 - (7*rr)/8) + 
  P16*P8*(-3/32 - (9*rr)/32) + P15*P9*(-3/4 - rr/4) + P12*P7*(-1/4 - rr/4) + 
  P19*P8*(3/8 + rr/8) + P15*P6*(-1/16 + (29*rr)/16), 
 P1*P10 + P15*P6*(7/2 - rr/2) + P16*P8*(-7/8 + rr/8) + 
  P12*P7*(9/32 + (5*rr)/32) + P12*P4*(31/16 + (3*rr)/16) + 
  P15*P9*(11/8 + (3*rr)/8) + 2*P18*P6*rr - (P19*P8*rr)/2 + 
  P18*P9*(-2 + (3*rr)/2), P16*P5 + P15*P6*(7/8 - (19*rr)/56) + 
  P19*P8*(-5/64 - (71*rr)/448) + P12*P4*(37/64 - (41*rr)/448) + 
  P15*P9*(13/32 - (9*rr)/224) + P16*P8*(1/64 - (5*rr)/448) + 
  P12*P7*(21/128 + (39*rr)/896) + P18*P9*(1/32 + (99*rr)/224) + 
  P18*P6*(7/16 + (61*rr)/112), P19*P5 + P15*P6*(-1/8 - (3*rr)/56) + 
  P16*P8*(-3/64 - (17*rr)/448) + P12*P7*(-7/128 - (13*rr)/896) + 
  P12*P4*(17/64 - (5*rr)/448) + P19*P8*(31/64 + (5*rr)/448) + 
  P15*P9*(1/32 + (3*rr)/224) + P18*P9*(-3/32 + (23*rr)/224) + 
  P18*P6*(-13/16 + (17*rr)/112), P0^2 + P10^2*(-289/322 - (213*rr)/2254) + 
  P11*P17*(9/92 - (139*rr)/4508) + P12*P18*(9/92 - (139*rr)/4508) + 
  P13*P19*(9/92 - (139*rr)/4508) + P11*P14*(871/644 + (1069*rr)/4508) + 
  P12*P15*(871/644 + (1069*rr)/4508) + P13*P16*(871/644 + (1069*rr)/4508), 
 P1*P4 + P11*P14*(17/5152 - (3589*rr)/36064) + 
  P13*P19*(335/1472 - (2557*rr)/72128) + P10^2*(-39/161 + (5*rr)/1127) + 
  P12*P18*(-555/1288 + (103*rr)/9016) + 
  P13*P16*(379/10304 + (1033*rr)/72128) + 
  P11*P17*(1943/5152 + (573*rr)/36064) + 
  P12*P15*(-351/5152 + (4139*rr)/36064), 
 P2*P5 + P12*P15*(17/5152 - (3589*rr)/36064) + 
  P11*P17*(335/1472 - (2557*rr)/72128) + P10^2*(-39/161 + (5*rr)/1127) + 
  P13*P19*(-555/1288 + (103*rr)/9016) + 
  P11*P14*(379/10304 + (1033*rr)/72128) + 
  P12*P18*(1943/5152 + (573*rr)/36064) + 
  P13*P16*(-351/5152 + (4139*rr)/36064), 
 P3*P6 + P13*P16*(17/5152 - (3589*rr)/36064) + 
  P12*P18*(335/1472 - (2557*rr)/72128) + P10^2*(-39/161 + (5*rr)/1127) + 
  P11*P17*(-555/1288 + (103*rr)/9016) + 
  P12*P15*(379/10304 + (1033*rr)/72128) + 
  P13*P19*(1943/5152 + (573*rr)/36064) + 
  P11*P14*(-351/5152 + (4139*rr)/36064), 
 P1*P7 + P13*P16*(2669/2576 - (10001*rr)/18032) + 
  P12*P15*(-79/161 - (293*rr)/1127) + P12*P18*(1059/1288 - (1215*rr)/9016) + 
  P11*P17*(-2643/2576 - (337*rr)/18032) + P10^2*(36/161 + (52*rr)/1127) + 
  P13*P19*(1037/2576 + (4815*rr)/18032) + 
  P11*P14*(1335/2576 + (7709*rr)/18032), 
 P2*P8 + P11*P14*(2669/2576 - (10001*rr)/18032) + 
  P13*P16*(-79/161 - (293*rr)/1127) + P13*P19*(1059/1288 - (1215*rr)/9016) + 
  P12*P18*(-2643/2576 - (337*rr)/18032) + P10^2*(36/161 + (52*rr)/1127) + 
  P11*P17*(1037/2576 + (4815*rr)/18032) + 
  P12*P15*(1335/2576 + (7709*rr)/18032), 
 P3*P9 + P12*P15*(2669/2576 - (10001*rr)/18032) + 
  P11*P14*(-79/161 - (293*rr)/1127) + P11*P17*(1059/1288 - (1215*rr)/9016) + 
  P13*P19*(-2643/2576 - (337*rr)/18032) + P10^2*(36/161 + (52*rr)/1127) + 
  P12*P18*(1037/2576 + (4815*rr)/18032) + 
  P13*P16*(1335/2576 + (7709*rr)/18032), P2*P3 + P16^2*(12/7 - (12*rr)/49) + 
  P19^2*(-45/28 - (47*rr)/196) + P10*P14*(-5/7 - (3*rr)/49) + 
  P12*P13*(-23/448 + (67*rr)/3136) + P10*P17*(3/7 + (5*rr)/49) + 
  P11*P15*(59/56 + (73*rr)/392) + P11*P18*(-9/56 + (93*rr)/392) + 
  P16*P19*(17/28 + (251*rr)/196), P0*P4 + P19^2*(9/14 - (29*rr)/98) + 
  P10*P17*(3/14 - (17*rr)/98) + P16*P19*(-1 - (5*rr)/49) + 
  P11*P15*(3/56 - (31*rr)/392) + P12*P13*(23/448 - (67*rr)/3136) + 
  P16^2*(-15/14 + (3*rr)/98) + P11*P18*(-1/7 + (5*rr)/49) + 
  P10*P14*(-1/14 + (27*rr)/98), P1*P5 + P16^2*(3/8 - (57*rr)/392) + 
  P16*P19*(13/28 - (17*rr)/196) + P11*P18*(-65/224 - (11*rr)/1568) + 
  P10*P17*(-2/7 + rr/49) + P12*P13*(43/896 + (409*rr)/6272) + 
  P11*P15*(13/28 + (15*rr)/196) + P19^2*(1/56 + (75*rr)/392) + 
  (5*P10*P14*rr)/49, P6^2 + P10*P17*(-13/28 - (23*rr)/196) + 
  P16^2*(3/7 - (3*rr)/49) + P19^2*(-45/112 - (47*rr)/784) + 
  P11*P15*(23/224 - (67*rr)/1568) + P10*P14*(-1/28 - (3*rr)/196) + 
  P12*P13*(13/256 - (87*rr)/12544) + P11*P18*(-5/28 + (9*rr)/196) + 
  P16*P19*(17/112 + (251*rr)/784), P0*P7 + P16*P19*(41/7 - (45*rr)/49) + 
  P10*P14*(5/7 - (15*rr)/49) + P11*P15*(47/28 - (59*rr)/196) + 
  P11*P18*(5/28 - (9*rr)/196) + P12*P13*(-3/28 + (31*rr)/196) + 
  P10*P17*(1 + (11*rr)/49) + (24*P16^2*rr)/49 + P19^2*(-17/7 + (69*rr)/49), 
 P1*P8 + P19^2*(23/7 - (67*rr)/49) + P16*P19*(-67/7 - (33*rr)/49) + 
  P10*P17*(-6/7 - (26*rr)/49) + P12*P13*(3/448 - (543*rr)/3136) + 
  P11*P15*(-103/56 - (45*rr)/392) + P11*P18*(-1/14 - (11*rr)/98) + 
  P10*P14*(-10/7 + (10*rr)/49) + (96*P16^2*rr)/49, 
 P6*P9 + P11*P18*(-19/112 - (145*rr)/784) + P19^2*(-29/28 + rr/196) + 
  P12*P13*(-23/112 + (67*rr)/784) + P16^2*(27/14 + (9*rr)/98) + 
  P10*P17*(2/7 + (20*rr)/49) + P11*P15*(-19/112 + (367*rr)/784) + 
  P16*P19*(3/28 + (129*rr)/196) + (2*P10*P14*rr)/49, 
 P9^2 + P16^2*(-21/2 - (241*rr)/98) + P16*P19*(74/7 - (114*rr)/49) + 
  P10*P17*(2 - (86*rr)/49) + P11*P15*(23/7 - (67*rr)/49) + 
  P11*P18*(79/56 + (37*rr)/392) + P12*P13*(89/224 + (275*rr)/1568) + 
  P10*P14*(-6/7 + (46*rr)/49) + P19^2*(-53/14 + (281*rr)/98), 
 P1*P3 + P14^2*(12/7 - (12*rr)/49) + P17^2*(-45/28 - (47*rr)/196) + 
  P10*P15*(-5/7 - (3*rr)/49) + P11*P13*(-23/448 + (67*rr)/3136) + 
  P10*P18*(3/7 + (5*rr)/49) + P12*P16*(59/56 + (73*rr)/392) + 
  P12*P19*(-9/56 + (93*rr)/392) + P14*P17*(17/28 + (251*rr)/196), 
 P0*P5 + P17^2*(9/14 - (29*rr)/98) + P10*P18*(3/14 - (17*rr)/98) + 
  P14*P17*(-1 - (5*rr)/49) + P12*P16*(3/56 - (31*rr)/392) + 
  P11*P13*(23/448 - (67*rr)/3136) + P14^2*(-15/14 + (3*rr)/98) + 
  P12*P19*(-1/7 + (5*rr)/49) + P10*P15*(-1/14 + (27*rr)/98), 
 P2*P6 + P14^2*(3/8 - (57*rr)/392) + P14*P17*(13/28 - (17*rr)/196) + 
  P12*P19*(-65/224 - (11*rr)/1568) + P10*P18*(-2/7 + rr/49) + 
  P11*P13*(43/896 + (409*rr)/6272) + P12*P16*(13/28 + (15*rr)/196) + 
  P17^2*(1/56 + (75*rr)/392) + (5*P10*P15*rr)/49, 
 P4^2 + P10*P18*(-13/28 - (23*rr)/196) + P14^2*(3/7 - (3*rr)/49) + 
  P17^2*(-45/112 - (47*rr)/784) + P12*P16*(23/224 - (67*rr)/1568) + 
  P10*P15*(-1/28 - (3*rr)/196) + P11*P13*(13/256 - (87*rr)/12544) + 
  P12*P19*(-5/28 + (9*rr)/196) + P14*P17*(17/112 + (251*rr)/784), 
 P0*P8 + P14*P17*(41/7 - (45*rr)/49) + P10*P15*(5/7 - (15*rr)/49) + 
  P12*P16*(47/28 - (59*rr)/196) + P12*P19*(5/28 - (9*rr)/196) + 
  P11*P13*(-3/28 + (31*rr)/196) + P10*P18*(1 + (11*rr)/49) + 
  (24*P14^2*rr)/49 + P17^2*(-17/7 + (69*rr)/49), 
 P2*P9 + P17^2*(23/7 - (67*rr)/49) + P14*P17*(-67/7 - (33*rr)/49) + 
  P10*P18*(-6/7 - (26*rr)/49) + P11*P13*(3/448 - (543*rr)/3136) + 
  P12*P16*(-103/56 - (45*rr)/392) + P12*P19*(-1/14 - (11*rr)/98) + 
  P10*P15*(-10/7 + (10*rr)/49) + (96*P14^2*rr)/49, 
 P4*P7 + P12*P19*(-19/112 - (145*rr)/784) + P17^2*(-29/28 + rr/196) + 
  P11*P13*(-23/112 + (67*rr)/784) + P14^2*(27/14 + (9*rr)/98) + 
  P10*P18*(2/7 + (20*rr)/49) + P12*P16*(-19/112 + (367*rr)/784) + 
  P14*P17*(3/28 + (129*rr)/196) + (2*P10*P15*rr)/49, 
 P7^2 + P14^2*(-21/2 - (241*rr)/98) + P14*P17*(74/7 - (114*rr)/49) + 
  P10*P18*(2 - (86*rr)/49) + P12*P16*(23/7 - (67*rr)/49) + 
  P12*P19*(79/56 + (37*rr)/392) + P11*P13*(89/224 + (275*rr)/1568) + 
  P10*P15*(-6/7 + (46*rr)/49) + P17^2*(-53/14 + (281*rr)/98), 
 P2^2 + P14*P18*(5/8 - (191*rr)/392) + P15*P17*(-53/88 - (1457*rr)/4312) + 
  P11*P16*(285/1232 - (2433*rr)/8624) + P11*P19*(29/308 - (129*rr)/2156) + 
  P12^2*(-127/4928 + (2507*rr)/34496) + P10*P13*(-29/154 + (129*rr)/1078) + 
  P17*P18*(139/616 + (2489*rr)/4312) + P14*P15*(-1249/616 + (2837*rr)/4312), 
 P0*P3 + P14*P18*(1/7 - (53*rr)/49) + P15*P17*(193/77 - (373*rr)/539) + 
  P11*P19*(5/44 - (447*rr)/2156) + P12^2*(95/2464 - (811*rr)/17248) + 
  P10*P13*(3/11 + (31*rr)/539) + P11*P16*(73/308 + (355*rr)/2156) + 
  P17*P18*(157/77 + (127*rr)/539) + P14*P15*(-19/11 + (361*rr)/539), 
 P4*P5 + P17*P18*(-45/1232 - (1839*rr)/8624) + 
  P15*P17*(-849/1232 - (1467*rr)/8624) + 
  P12^2*(119/2816 - (3317*rr)/137984) + P10*P13*(-51/1232 - (113*rr)/8624) + 
  P11*P19*(-327/4928 + (1843*rr)/34496) + 
  P11*P16*(247/4928 + (2397*rr)/34496) + P14*P18*(-81/112 + (69*rr)/784) + 
  P14*P15*(741/1232 + (855*rr)/8624), 
 P1*P6 + P15*P17*(43/616 - (871*rr)/4312) + 
  P11*P16*(-201/2464 - (2019*rr)/17248) + P14*P18*(37/56 - (41*rr)/392) + 
  P11*P19*(843/2464 - (1031*rr)/17248) + P10*P13*(67/308 - (31*rr)/2156) + 
  P14*P15*(-823/616 - (29*rr)/4312) + P12^2*(-95/9856 + (811*rr)/68992) + 
  P17*P18*(-37/88 + (1055*rr)/4312), 
 P5*P7 + P10*P13*(31/308 - (235*rr)/2156) + 
  P11*P16*(31/308 - (235*rr)/2156) + P14*P18*(1/8 + (13*rr)/392) + 
  P12^2*(3/176 + (295*rr)/8624) + P11*P19*(279/1232 + (701*rr)/8624) + 
  P14*P15*(-257/616 + (1653*rr)/4312) + 
  P17*P18*(-1341/616 + (2081*rr)/4312) + P15*P17*(71/88 + (2523*rr)/4312), 
 P4*P8 + P14*P18*(-2 - (50*rr)/49) + P15*P17*(12/11 - (228*rr)/539) + 
  P11*P19*(191/2464 - (5899*rr)/17248) + 
  P11*P16*(-1559/2464 - (445*rr)/17248) + P10*P13*(27/154 - (23*rr)/1078) + 
  P12^2*(95/9856 - (811*rr)/68992) + P17*P18*(185/77 + (51*rr)/539) + 
  P14*P15*(-124/77 + (148*rr)/539), 
 P7*P8 + P11*P16*(265/308 - (1373*rr)/2156) + 
  P14*P15*(237/154 - (241*rr)/1078) + P10*P13*(-41/77 + (61*rr)/539) + 
  P12^2*(-285/2464 + (2433*rr)/17248) + P17*P18*(-755/154 + (239*rr)/1078) + 
  P11*P19*(19/154 + (401*rr)/1078) + P15*P17*(-377/154 + (621*rr)/1078) + 
  P14*P18*(65/14 + (171*rr)/98), P1*P9 + P17*P18*(617/308 - (317*rr)/2156) + 
  P12^2*(201/4928 - (3613*rr)/34496) + P11*P19*(723/1232 - (303*rr)/8624) + 
  P10*P13*(51/308 + (113*rr)/2156) + P14*P18*(-51/28 + (15*rr)/196) + 
  P11*P16*(-423/1232 + (1299*rr)/8624) + P14*P15*(177/44 + (1917*rr)/2156) + 
  P15*P17*(-603/308 + (2391*rr)/2156), P1*P2 + P15^2*(12/7 - (12*rr)/49) + 
  P18^2*(-45/28 - (47*rr)/196) + P10*P16*(-5/7 - (3*rr)/49) + 
  P11*P12*(-23/448 + (67*rr)/3136) + P10*P19*(3/7 + (5*rr)/49) + 
  P13*P14*(59/56 + (73*rr)/392) + P13*P17*(-9/56 + (93*rr)/392) + 
  P15*P18*(17/28 + (251*rr)/196), P0*P6 + P18^2*(9/14 - (29*rr)/98) + 
  P10*P19*(3/14 - (17*rr)/98) + P15*P18*(-1 - (5*rr)/49) + 
  P13*P14*(3/56 - (31*rr)/392) + P11*P12*(23/448 - (67*rr)/3136) + 
  P15^2*(-15/14 + (3*rr)/98) + P13*P17*(-1/7 + (5*rr)/49) + 
  P10*P16*(-1/14 + (27*rr)/98), P3*P4 + P15^2*(3/8 - (57*rr)/392) + 
  P15*P18*(13/28 - (17*rr)/196) + P13*P17*(-65/224 - (11*rr)/1568) + 
  P10*P19*(-2/7 + rr/49) + P11*P12*(43/896 + (409*rr)/6272) + 
  P13*P14*(13/28 + (15*rr)/196) + P18^2*(1/56 + (75*rr)/392) + 
  (5*P10*P16*rr)/49, P5^2 + P10*P19*(-13/28 - (23*rr)/196) + 
  P15^2*(3/7 - (3*rr)/49) + P18^2*(-45/112 - (47*rr)/784) + 
  P13*P14*(23/224 - (67*rr)/1568) + P10*P16*(-1/28 - (3*rr)/196) + 
  P11*P12*(13/256 - (87*rr)/12544) + P13*P17*(-5/28 + (9*rr)/196) + 
  P15*P18*(17/112 + (251*rr)/784), P0*P9 + P15*P18*(41/7 - (45*rr)/49) + 
  P10*P16*(5/7 - (15*rr)/49) + P13*P14*(47/28 - (59*rr)/196) + 
  P13*P17*(5/28 - (9*rr)/196) + P11*P12*(-3/28 + (31*rr)/196) + 
  P10*P19*(1 + (11*rr)/49) + (24*P15^2*rr)/49 + P18^2*(-17/7 + (69*rr)/49), 
 P3*P7 + P18^2*(23/7 - (67*rr)/49) + P15*P18*(-67/7 - (33*rr)/49) + 
  P10*P19*(-6/7 - (26*rr)/49) + P11*P12*(3/448 - (543*rr)/3136) + 
  P13*P14*(-103/56 - (45*rr)/392) + P13*P17*(-1/14 - (11*rr)/98) + 
  P10*P16*(-10/7 + (10*rr)/49) + (96*P15^2*rr)/49, 
 P5*P8 + P13*P17*(-19/112 - (145*rr)/784) + P18^2*(-29/28 + rr/196) + 
  P11*P12*(-23/112 + (67*rr)/784) + P15^2*(27/14 + (9*rr)/98) + 
  P10*P19*(2/7 + (20*rr)/49) + P13*P14*(-19/112 + (367*rr)/784) + 
  P15*P18*(3/28 + (129*rr)/196) + (2*P10*P16*rr)/49, 
 P8^2 + P15^2*(-21/2 - (241*rr)/98) + P15*P18*(74/7 - (114*rr)/49) + 
  P10*P19*(2 - (86*rr)/49) + P13*P14*(23/7 - (67*rr)/49) + 
  P13*P17*(79/56 + (37*rr)/392) + P11*P12*(89/224 + (275*rr)/1568) + 
  P10*P16*(-6/7 + (46*rr)/49) + P18^2*(-53/14 + (281*rr)/98), 
 P1^2 + P16*P17*(5/8 - (191*rr)/392) + P14*P19*(-53/88 - (1457*rr)/4312) + 
  P13*P15*(285/1232 - (2433*rr)/8624) + P13*P18*(29/308 - (129*rr)/2156) + 
  P11^2*(-127/4928 + (2507*rr)/34496) + P10*P12*(-29/154 + (129*rr)/1078) + 
  P17*P19*(139/616 + (2489*rr)/4312) + P14*P16*(-1249/616 + (2837*rr)/4312), 
 P0*P2 + P16*P17*(1/7 - (53*rr)/49) + P14*P19*(193/77 - (373*rr)/539) + 
  P13*P18*(5/44 - (447*rr)/2156) + P11^2*(95/2464 - (811*rr)/17248) + 
  P10*P12*(3/11 + (31*rr)/539) + P13*P15*(73/308 + (355*rr)/2156) + 
  P17*P19*(157/77 + (127*rr)/539) + P14*P16*(-19/11 + (361*rr)/539), 
 P4*P6 + P17*P19*(-45/1232 - (1839*rr)/8624) + 
  P14*P19*(-849/1232 - (1467*rr)/8624) + 
  P11^2*(119/2816 - (3317*rr)/137984) + P10*P12*(-51/1232 - (113*rr)/8624) + 
  P13*P18*(-327/4928 + (1843*rr)/34496) + 
  P13*P15*(247/4928 + (2397*rr)/34496) + P16*P17*(-81/112 + (69*rr)/784) + 
  P14*P16*(741/1232 + (855*rr)/8624), 
 P3*P5 + P14*P19*(43/616 - (871*rr)/4312) + 
  P13*P15*(-201/2464 - (2019*rr)/17248) + P16*P17*(37/56 - (41*rr)/392) + 
  P13*P18*(843/2464 - (1031*rr)/17248) + P10*P12*(67/308 - (31*rr)/2156) + 
  P14*P16*(-823/616 - (29*rr)/4312) + P11^2*(-95/9856 + (811*rr)/68992) + 
  P17*P19*(-37/88 + (1055*rr)/4312), 
 P4*P9 + P10*P12*(31/308 - (235*rr)/2156) + 
  P13*P15*(31/308 - (235*rr)/2156) + P16*P17*(1/8 + (13*rr)/392) + 
  P11^2*(3/176 + (295*rr)/8624) + P13*P18*(279/1232 + (701*rr)/8624) + 
  P14*P16*(-257/616 + (1653*rr)/4312) + 
  P17*P19*(-1341/616 + (2081*rr)/4312) + P14*P19*(71/88 + (2523*rr)/4312), 
 P6*P7 + P16*P17*(-2 - (50*rr)/49) + P14*P19*(12/11 - (228*rr)/539) + 
  P13*P18*(191/2464 - (5899*rr)/17248) + 
  P13*P15*(-1559/2464 - (445*rr)/17248) + P10*P12*(27/154 - (23*rr)/1078) + 
  P11^2*(95/9856 - (811*rr)/68992) + P17*P19*(185/77 + (51*rr)/539) + 
  P14*P16*(-124/77 + (148*rr)/539), 
 P7*P9 + P13*P15*(265/308 - (1373*rr)/2156) + 
  P14*P16*(237/154 - (241*rr)/1078) + P10*P12*(-41/77 + (61*rr)/539) + 
  P11^2*(-285/2464 + (2433*rr)/17248) + P17*P19*(-755/154 + (239*rr)/1078) + 
  P13*P18*(19/154 + (401*rr)/1078) + P14*P19*(-377/154 + (621*rr)/1078) + 
  P16*P17*(65/14 + (171*rr)/98), P3*P8 + P17*P19*(617/308 - (317*rr)/2156) + 
  P11^2*(201/4928 - (3613*rr)/34496) + P13*P18*(723/1232 - (303*rr)/8624) + 
  P10*P12*(51/308 + (113*rr)/2156) + P16*P17*(-51/28 + (15*rr)/196) + 
  P13*P15*(-423/1232 + (1299*rr)/8624) + P14*P16*(177/44 + (1917*rr)/2156) + 
  P14*P19*(-603/308 + (2391*rr)/2156), P3^2 + P15*P19*(5/8 - (191*rr)/392) + 
  P16*P18*(-53/88 - (1457*rr)/4312) + P12*P14*(285/1232 - (2433*rr)/8624) + 
  P12*P17*(29/308 - (129*rr)/2156) + P13^2*(-127/4928 + (2507*rr)/34496) + 
  P10*P11*(-29/154 + (129*rr)/1078) + P18*P19*(139/616 + (2489*rr)/4312) + 
  P15*P16*(-1249/616 + (2837*rr)/4312), P0*P1 + P15*P19*(1/7 - (53*rr)/49) + 
  P16*P18*(193/77 - (373*rr)/539) + P12*P17*(5/44 - (447*rr)/2156) + 
  P13^2*(95/2464 - (811*rr)/17248) + P10*P11*(3/11 + (31*rr)/539) + 
  P12*P14*(73/308 + (355*rr)/2156) + P18*P19*(157/77 + (127*rr)/539) + 
  P15*P16*(-19/11 + (361*rr)/539), 
 P5*P6 + P18*P19*(-45/1232 - (1839*rr)/8624) + 
  P16*P18*(-849/1232 - (1467*rr)/8624) + 
  P13^2*(119/2816 - (3317*rr)/137984) + P10*P11*(-51/1232 - (113*rr)/8624) + 
  P12*P17*(-327/4928 + (1843*rr)/34496) + 
  P12*P14*(247/4928 + (2397*rr)/34496) + P15*P19*(-81/112 + (69*rr)/784) + 
  P15*P16*(741/1232 + (855*rr)/8624), 
 P2*P4 + P16*P18*(43/616 - (871*rr)/4312) + 
  P12*P14*(-201/2464 - (2019*rr)/17248) + P15*P19*(37/56 - (41*rr)/392) + 
  P12*P17*(843/2464 - (1031*rr)/17248) + P10*P11*(67/308 - (31*rr)/2156) + 
  P15*P16*(-823/616 - (29*rr)/4312) + P13^2*(-95/9856 + (811*rr)/68992) + 
  P18*P19*(-37/88 + (1055*rr)/4312), 
 P6*P8 + P10*P11*(31/308 - (235*rr)/2156) + 
  P12*P14*(31/308 - (235*rr)/2156) + P15*P19*(1/8 + (13*rr)/392) + 
  P13^2*(3/176 + (295*rr)/8624) + P12*P17*(279/1232 + (701*rr)/8624) + 
  P15*P16*(-257/616 + (1653*rr)/4312) + 
  P18*P19*(-1341/616 + (2081*rr)/4312) + P16*P18*(71/88 + (2523*rr)/4312), 
 P5*P9 + P15*P19*(-2 - (50*rr)/49) + P16*P18*(12/11 - (228*rr)/539) + 
  P12*P17*(191/2464 - (5899*rr)/17248) + 
  P12*P14*(-1559/2464 - (445*rr)/17248) + P10*P11*(27/154 - (23*rr)/1078) + 
  P13^2*(95/9856 - (811*rr)/68992) + P18*P19*(185/77 + (51*rr)/539) + 
  P15*P16*(-124/77 + (148*rr)/539), 
 P8*P9 + P12*P14*(265/308 - (1373*rr)/2156) + 
  P15*P16*(237/154 - (241*rr)/1078) + P10*P11*(-41/77 + (61*rr)/539) + 
  P13^2*(-285/2464 + (2433*rr)/17248) + P18*P19*(-755/154 + (239*rr)/1078) + 
  P12*P17*(19/154 + (401*rr)/1078) + P16*P18*(-377/154 + (621*rr)/1078) + 
  P15*P19*(65/14 + (171*rr)/98), P2*P7 + P18*P19*(617/308 - (317*rr)/2156) + 
  P13^2*(201/4928 - (3613*rr)/34496) + P12*P17*(723/1232 - (303*rr)/8624) + 
  P10*P11*(51/308 + (113*rr)/2156) + P15*P19*(-51/28 + (15*rr)/196) + 
  P12*P14*(-423/1232 + (1299*rr)/8624) + P15*P16*(177/44 + (1917*rr)/2156) + 
  P16*P18*(-603/308 + (2391*rr)/2156)
];

Gens := [
P3*P6 + P15*P2*(-9/8 - (99*rr)/56) + P13*P16*(17/128 - (147*rr)/128) + 
  P13*P6*(-27/16 - (15*rr)/16) + P1*P14*(-17/32 + (5*rr)/224) + 
  P16*P3*(13/8 + (31*rr)/56) + P1*P17*(101/32 + (151*rr)/224) + 
  P13*P19*(449/128 + (93*rr)/128), P2*P8 + P1*P17*(-49/8 - (27*rr)/56) + 
  P16*P3*(-3/2 - rr/14) + P13*P19*(-181/32 - rr/32) + 
  P1*P14*(-3/8 + (31*rr)/56) + P13*P6*(15/4 + (3*rr)/4) + 
  P13*P16*(59/32 + (47*rr)/32) + P15*P2*(4 + (13*rr)/7), P2*P5, 
 P16*P3 + P19*P3 + P15*P2*(-1 - rr) + P13*P16*(1/4 - (3*rr)/4) + 
  P13*P6*(-9/8 - (5*rr)/8) + P1*P17*(5/2 + rr/2) + P13*P19*(5/2 + rr/2), 
 P1*P7 + P13*P16*(-27/16 - (15*rr)/16) + P13*P19*(57/16 - (11*rr)/16) + 
  P1*P14*(-3/4 - (17*rr)/28) + P1*P17*(19/4 - (15*rr)/28) + 
  P16*P3*(3/2 - (5*rr)/14) + P13*P6*(-11/4 + rr/4) + P15*P2*(-4 + (2*rr)/7), 
 P1*P4 + P1*P17*(-53/16 - (39*rr)/112) + P13*P19*(-181/64 - rr/64) + 
  P16*P3*(-3/2 + rr/7) + P13*P6*(31/16 + (3*rr)/16) + 
  P1*P14*(5/16 + (23*rr)/112) + P15*P2*(9/4 + (15*rr)/28) + 
  P13*P16*(59/64 + (47*rr)/64), -(P1*P17) + P18*P2 + P15*P2*(-3/8 - rr/8) + 
  P13*P6*(-3/8 + rr/8) + P16*P3*(3/8 + rr/8), 
 P6^2 + P16^2*(124605/765248 - (467991*rr)/765248) + 
  P13*P2*(155841/556544 - (456821*rr)/3895808) + 
  P12*P13*(55107/6121984 - (3371615*rr)/42853888) + 
  P11*P8*(72447/1530496 - (99915*rr)/10713472) + 
  P1*P15*(-98091/382624 + (9249*rr)/382624) + 
  P19*P9*(-103229/139136 + (4759*rr)/139136) + 
  P12*P3*(-623499/3060992 + (158913*rr)/3060992) + 
  P16*P19*(320307/95656 + (55879*rr)/95656), 
 P2*P3 + P19*P9*(-14161/34784 - (10669*rr)/34784) + 
  P1*P15*(9457/95656 - (16947*rr)/95656) + 
  P12*P13*(104627/1530496 - (99129*rr)/1530496) + 
  P13*P2*(95685/139136 - (303*rr)/139136) + 
  P11*P8*(1043/382624 + (13991*rr)/382624) + 
  P12*P3*(-13591/765248 + (58341*rr)/765248) + 
  P16^2*(106497/191312 + (19869*rr)/191312) + 
  P16*P19*(-1151/23914 + (31517*rr)/23914), 
 P19*P6 + P16*P19*(54347/47828 - (10089*rr)/47828) + 
  P13*P2*(49/34784 - (2611*rr)/34784) + 
  P12*P13*(2575/191312 - (8013*rr)/191312) + 
  P16^2*(-21789/47828 - (1737*rr)/47828) + 
  P11*P8*(-1911/95656 - (2523*rr)/95656) + 
  P12*P3*(-16667/191312 + (1121*rr)/191312) + 
  P19*P9*(-775/4348 + (301*rr)/4348) + P1*P15*(735/47828 + (6489*rr)/47828), 
 P19^2 + P16*P19*(21195/23914 - (11023*rr)/23914) + 
  P13*P2*(49/34784 - (2611*rr)/34784) + 
  P12*P13*(2575/191312 - (8013*rr)/191312) + 
  P16^2*(-21789/47828 - (1737*rr)/47828) + 
  P11*P8*(-1911/95656 - (2523*rr)/95656) + 
  P12*P3*(-16667/191312 + (1121*rr)/191312) + 
  P19*P9*(-931/2174 + (301*rr)/4348) + P1*P15*(735/47828 + (6489*rr)/47828), 
 P1*P8 + P16^2*(8487/47828 - (5013*rr)/47828) + 
  P12*P13*(-197581/765248 - (392207*rr)/5356736) + 
  P11*P8*(52721/95656 - (46757*rr)/669592) + 
  P19*P9*(-3927/8696 + (549*rr)/8696) + 
  P13*P2*(2383/34784 + (15525*rr)/243488) + 
  P16*P19*(21942/11957 + (1038*rr)/11957) + 
  P12*P3*(-117365/191312 + (67295*rr)/191312) + 
  P1*P15*(15155/23914 + (14227*rr)/23914), P1*P5, 
 P1*P18 + P1*P15*(-25225/23914 - (10891*rr)/23914) + 
  P19*P9*(-1281/8696 - (1309*rr)/8696) + 
  P13*P2*(12217/34784 - (5003*rr)/34784) + 
  P12*P3*(50233/191312 - (23179*rr)/191312) + 
  P12*P13*(18833/95656 + (237*rr)/95656) + 
  P11*P8*(-357/95656 + (1631*rr)/95656) + 
  P16^2*(11697/47828 + (2829*rr)/47828) + 
  P16*P19*(-2422/11957 + (7314*rr)/11957), 
 P16*P6 + P19*P9*(5489/34784 - (4275*rr)/34784) + 
  P12*P3*(-52061/765248 - (28489*rr)/765248) + 
  P1*P15*(16457/95656 - (2975*rr)/95656) + 
  P12*P13*(12105/382624 + (965*rr)/382624) + 
  P11*P8*(-11443/382624 + (3513*rr)/382624) + 
  P13*P2*(-7009/139136 + (5763*rr)/139136) + 
  P16*P19*(-89121/47828 + (13283*rr)/47828) + 
  P16^2*(152667/191312 + (79023*rr)/191312), 
 P7^2 + P17^2*(-63749/39008 - (33553*rr)/39008) + 
  P12*P16*(-1436657/2496512 - (1937357*rr)/2496512) + 
  P14*P7*(331565/78016 - (5479*rr)/78016) + 
  P12*P6*(-2277813/624128 + (176895*rr)/624128) + 
  P1*P13*(-978407/2496512 + (949845*rr)/2496512) + 
  P12*P19*(40225/9752 + (5693*rr)/9752) + 
  P14*P4*(120393/9752 + (9157*rr)/9752) + 
  P16*P2*(-789149/312064 + (636087*rr)/312064), 
 P4*P7 + P12*P6*(50077/156032 - (22967*rr)/156032) + 
  P14*P4*(-4683/2438 - (215*rr)/2438) + 
  P1*P13*(-146353/624128 - (39053*rr)/624128) + 
  P12*P16*(-274775/624128 + (677*rr)/624128) + 
  P12*P19*(-2495/19504 + (733*rr)/19504) + 
  P16*P2*(-74155/78016 + (10529*rr)/78016) + 
  P17^2*(8085/9752 + (1377*rr)/9752) + P14*P7*(675/19504 + (4023*rr)/19504), 
 P4^2 + P17^2*(-248311/624128 - (141179*rr)/624128) + 
  P14*P7*(257391/1248256 - (179181*rr)/1248256) + 
  P12*P16*(4220901/39944192 - (2426767*rr)/39944192) + 
  P1*P13*(1295315/39944192 - (970905*rr)/39944192) + 
  P14*P4*(213731/156032 - (2505*rr)/156032) + 
  P16*P2*(-56447/4993024 + (78621*rr)/4993024) + 
  P12*P19*(-12475/156032 + (3665*rr)/156032) + 
  P12*P6*(-3230087/9986048 + (1010997*rr)/9986048), 
 P2*P6 + P17^2*(12383/78016 - (41661*rr)/78016) + 
  P14*P4*(28245/19504 - (3295*rr)/19504) + 
  P14*P7*(124137/156032 - (18459*rr)/156032) + 
  P12*P16*(-1951741/4993024 - (401193*rr)/4993024) + 
  P1*P13*(-646395/4993024 + (219921*rr)/4993024) + 
  P12*P19*(13275/19504 + (1103*rr)/19504) + 
  P12*P6*(-801649/1248256 + (249523*rr)/1248256) + 
  P16*P2*(-43961/624128 + (296587*rr)/624128), 
 P19*P2 + P17^2*(-987/78016 - (27727*rr)/78016) + 
  P14*P4*(17815/19504 - (3045*rr)/19504) + 
  P12*P16*(-3311/4993024 - (553363*rr)/4993024) + 
  P14*P7*(77427/156032 - (15993*rr)/156032) + 
  P16*P2*(-120003/624128 - (38039*rr)/624128) + 
  P1*P13*(131015/4993024 - (108533*rr)/4993024) + 
  P12*P19*(8953/19504 + (309*rr)/19504) + 
  P12*P6*(-666539/1248256 + (149793*rr)/1248256), 
 P1*P3 + P16*P2*(-1083395/1248256 - (512215*rr)/1248256) + 
  P1*P13*(719367/9986048 - (1994421*rr)/9986048) + 
  P12*P6*(2141973/2496512 - (487199*rr)/2496512) + 
  P14*P4*(-40425/39008 - (6885*rr)/39008) + 
  P14*P7*(-188109/312064 - (25785*rr)/312064) + 
  P12*P16*(16082641/9986048 + (52013*rr)/9986048) + 
  P17^2*(-123291/156032 + (42225*rr)/156032) + 
  P12*P19*(-43733/39008 + (10847*rr)/39008), 
 P17*P7 + P12*P19*(-11639/19504 - (3835*rr)/19504) + 
  P14*P7*(-107055/156032 - (29523*rr)/156032) + 
  P14*P4*(-38899/19504 - (2471*rr)/19504) + 
  P17^2*(82999/78016 - (7749*rr)/78016) + 
  P16*P2*(672959/624128 - (49117*rr)/624128) + 
  P12*P6*(820935/1248256 + (8971*rr)/1248256) + 
  P1*P13*(729325/4993024 + (55897*rr)/4993024) + 
  P12*P16*(-977573/4993024 + (1185743*rr)/4993024), 
 P17*P4 + P14*P4*(465/19504 - (8931*rr)/19504) + 
  P14*P7*(-23499/156032 - (27711*rr)/156032) + 
  P12*P19*(-3295/39008 - (4035*rr)/39008) + 
  P17^2*(-63021/78016 - (4249*rr)/78016) + 
  P1*P13*(-18783/4993024 + (3517*rr)/4993024) + 
  P12*P16*(-638009/4993024 + (101387*rr)/4993024) + 
  P16*P2*(174139/624128 + (36143*rr)/624128) + 
  P12*P6*(208483/1248256 + (190903*rr)/1248256), 
 P7*P8 + P15*P17*(-2 - 4*rr) + P17*P18*(1 - 3*rr) + P1*P16*(-5/2 - rr/2) + 
  P17*P8*(1/2 + rr/2) + P15*P7*(3 + rr/2) + P18*P7*(7/4 + (3*rr)/4) + 
  P15*P4*(8 + rr) + P18*P4*(7/2 + (3*rr)/2), P5*P7, 
 P4*P8 + P18*P4*(-25/8 - (5*rr)/8) + P17*P8*(-1/8 - (5*rr)/8) + 
  P18*P7*(-27/16 + rr/16) + P15*P7*(3/16 + (3*rr)/16) + 
  P1*P16*(-1/8 + (3*rr)/8) + P15*P4*(-33/8 + (7*rr)/8) + 
  P15*P17*(13/4 + (5*rr)/4) + P17*P18*(-3/4 + (9*rr)/4), P4*P5, 
 P2^2 - 3*P15*P4 - P18*P7 + P17*P8 + P17*P18*(-5/2 - rr/2) + 
  P1*P16*(-1/2 - rr/2) + P18*P4*(1/2 + rr/2) + P15*P7*(-1 + rr) + 
  P15*P17*(3/2 + (3*rr)/2), P1*P6 + P15*P17*(-3/4 - (3*rr)/4) + 
  P15*P7*(5/16 - (3*rr)/16) + P18*P4*(-5/8 - rr/8) + P17*P8*(-5/8 - rr/8) + 
  P15*P4*(-1/8 - rr/8) + P18*P7*(-5/16 - rr/16) + P17*P18*(5/4 + rr/4) + 
  P1*P16*(-1/8 + (3*rr)/8), P1*P19 + P15*P4*(-7/4 - rr/4) + 
  P18*P4*(1/4 - rr/4) + P18*P7*(-3/8 - rr/8) + P17*P8*(-3/8 - rr/8), P17*P5, 
 P8^2 + P15*P8*(-53/12 - (109*rr)/28) + P13*P7*(-5/16 - (815*rr)/1008) + 
  P13*P17*(-103/72 - (43*rr)/72) + P13*P4*(71/24 - (17*rr)/56) + 
  P18*P8*(27/4 + (305*rr)/252) + P18^2*(-14/3 + (14*rr)/9) + 
  P17*P3*(-239/36 + (443*rr)/252) + P14*P3*(379/36 + (745*rr)/252), P5*P8, 
 P5^2, P3*P7 + P14*P3*(-23/4 - (11*rr)/4) + P18*P8*(-9/4 - (5*rr)/4) + 
  P17*P3*(15/4 - (5*rr)/4) + P13*P17*(-9/8 - (5*rr)/8) + 
  P13*P7*(9/16 + (5*rr)/16) + P13*P4*(9/8 + (5*rr)/8) + 
  P15*P8*(-3/4 + (9*rr)/4), P3*P4 + P14*P3*(51/16 - (47*rr)/112) + 
  P15*P8*(-39/16 - (45*rr)/112) + P13*P17*(13/32 - (7*rr)/32) + 
  P18*P8*(27/16 - (23*rr)/112) + P13*P7*(-17/64 + (5*rr)/448) + 
  P13*P4*(-3/32 + (31*rr)/224) + P17*P3*(1/16 + (27*rr)/112), 
 P1*P2 + P15*P8*(3/2 - (3*rr)/14) + P13*P17*(11/8 - rr/8) + 
  P13*P7*(9/16 + (3*rr)/112) + P13*P4*(-1/2 + (5*rr)/14) + 
  P18*P8*(-1/2 + (5*rr)/14) + P14*P3*(-3/2 + (9*rr)/14) - (4*P17*P3*rr)/7, 
 P18*P5, P15*P5, P6*P7 + P17*P6*(15/4 - (9*rr)/4) + P16*P4*(-3/2 - rr/2) + 
  P15*P3*(9/4 - rr/4) + P16*P7*(-1/4 + rr/4) + P14*P6*(7/4 + (3*rr)/4) + 
  P16*P17*(31/4 + (3*rr)/4) + P14*P19*(-3 + rr) + P17*P19*(-13/4 + (7*rr)/4), 
 P4*P6 + (P16*P7)/4 + P17*P19*(-5/16 - (17*rr)/16) + 
  P14*P6*(-13/16 - (9*rr)/16) + P14*P19*(1/8 - (3*rr)/8) + 
  P15*P3*(-1 + rr/4) + P16*P17*(-55/16 + (5*rr)/16) + P16*P4*(1 + rr/2) + 
  P17*P6*(-3/16 + (17*rr)/16), P3*P8 + P17*P19*(1/2 - (3*rr)/2) + 
  P14*P6*(-33/4 - (5*rr)/4) + P16*P17*(-25/4 - (5*rr)/4) + 
  P16*P7*(9/4 - rr/4) + P14*P19*(21/4 + rr/4) + P15*P3*(-17/4 + (5*rr)/4) + 
  P17*P6*(-1/4 + (7*rr)/4) + P16*P4*(5 + 2*rr), P3*P5, 
 P19*P7 + P17*P6*(21/4 - (5*rr)/4) + P16*P4*(-5/4 - (3*rr)/4) + 
  P16*P7*(-3/8 - rr/8) + P15*P3*(19/8 + rr/8) + P14*P19*(-11/4 + rr/4) + 
  P17*P19*(-17/4 + (3*rr)/4) + P14*P6*rr + P16*P17*(6 + 2*rr), 
 -6*P16*P17 + P19*P4 + P17*P19*(1/2 - (3*rr)/2) + P14*P6*(-5/4 - (3*rr)/4) + 
  P14*P19*(3/2 - rr/2) + P16*P7*(5/16 - rr/16) + 
  P15*P3*(-25/16 + (5*rr)/16) + P16*P4*(9/8 + (3*rr)/8) + 
  P17*P6*(-9/8 + (13*rr)/8), P1^2 - 6*P16*P4 + P16*P17*(9/2 - (3*rr)/2) + 
  P17*P6*(-4 - rr) + P15*P3*(-1 - rr) + P14*P6*(2 - rr) + 
  P16*P7*(1/4 + (3*rr)/4) + P17*P19*(5 + rr) + P14*P19*(-1/2 + (3*rr)/2), 
 P18*P3 + P17*P19*(-25/4 - (5*rr)/4) + P14*P19*(-7/4 - (3*rr)/4) + 
  P16*P4*(23/8 - (3*rr)/8) + P16*P7*(-1/16 - (3*rr)/16) + 
  P14*P6*(-17/4 + rr/4) + P15*P3*(15/16 + (13*rr)/16) + 
  P17*P6*(59/8 + (9*rr)/8) + P16*P17*(-3/2 + (7*rr)/2), 
 P6*P8 + P15*P6*(-355/184 - (55*rr)/184) + P17*P2*(-707/736 - (151*rr)/736) + 
  P14*P2*(-861/736 - (9*rr)/736) + P18*P19*(-145/184 + (19*rr)/184) + 
  P16*P8*(269/736 + (249*rr)/736) + P16*P18*(-32/23 + (8*rr)/23) + 
  P15*P19*(-231/368 + (213*rr)/368), P5*P6, 
 P3^2 + P18*P19*(89/184 - (235*rr)/184) + P16*P18*(-149/46 - (49*rr)/46) + 
  P14*P2*(-2071/736 - (155*rr)/736) + P15*P6*(-461/184 - (17*rr)/184) + 
  P16*P8*(871/736 + (363*rr)/736) + P17*P2*(1399/736 + (507*rr)/736) + 
  P15*P19*(-53/368 + (479*rr)/368), P2*P7 + P15*P19*(509/92 - (87*rr)/92) + 
  P16*P8*(205/184 - (103*rr)/184) + P17*P2*(97/184 - (99*rr)/184) + 
  P18*P19*(-71/46 - (11*rr)/46) + P14*P2*(-177/184 + (211*rr)/184) + 
  P15*P6*(-131/46 + (73*rr)/46) + P16*P18*(-30/23 + (42*rr)/23), 
 P2*P4 + P16*P18*(-61/46 - (25*rr)/46) + P15*P6*(-85/184 - (65*rr)/184) + 
  P17*P2*(-133/736 - (145*rr)/736) + P14*P2*(-315/736 - (111*rr)/736) + 
  P18*P19*(-71/184 - (11*rr)/184) + P16*P8*(-117/736 + (127*rr)/736) + 
  P15*P19*(-89/368 + (235*rr)/368), P19*P8 + P18*P19*(-33/23 - (9*rr)/23) + 
  P15*P6*(-57/23 - (3*rr)/23) + P17*P2*(-11/23 - (3*rr)/23) + 
  P16*P8*(41/46 + (7*rr)/46) + P14*P2*(-43/23 + (5*rr)/23) + 
  P16*P18*(-70/23 + (6*rr)/23) + P15*P19*(-4/23 + (24*rr)/23), P19*P5, 
 P18*P6 + P17*P2*(5/46 - (7*rr)/46) + P15*P6*(5/46 - (7*rr)/46) + 
  P16*P8*(19/92 + rr/92) + P18*P19*(-27/23 + rr/23) + 
  P14*P2*(-8/23 + (2*rr)/23) + P15*P19*(3/23 + (5*rr)/23) + 
  P16*P18*(-5/23 + (7*rr)/23), P16*P5
];

I := Ideal(Gens);
HilbertPolynomial(Ideal(EqsG5) + I);
